Near mass-shell double boxes

Two-loop multi-leg form factors in off-shell kinematics require knowledge of planar and nonplanar double box Feynman diagrams with massless internal propagators. These are complicated functions of Mandelstam variables and external particle virtualities. The latter serve as regulators of infrared divergences, thus making these observables finite in four space-time dimensions. In this paper, we use the method of canonical differential equations for calculation of (non)planar double box integrals in the near mass-shell kinematical regime, i.e., where virtualities of external particles are much smaller than the Mandelstam variables involved. We deduce a basis of master integrals with uniform transcendental weight based on the analysis of leading singularities by means of the Baikov representation as well as an array of complementary techniques. We dub the former asymptotically canonical since it is valid in the near mass-shell limit of interest. We iteratively solve resulting differential equations up to weight four in terms of multiple polylogarithms.

==> anc/AsyClevel6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    630315,      16950]
NotebookOptionsPosition[    594351,      16410]
NotebookOutlinePosition[    594748,      16426]
CellTagsIndexPosition[    594705,      16423]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Asymptotically canonical basis for nbox level-6 sector {1, 1, 1, 1, 0, 1, 1, \
0, 0}\
\>", "Section",
 CellChangeTimes->{{3.910116396031261*^9, 3.910116419671524*^9}, {
  3.9101170467859993`*^9, 3.910117047359028*^9}, {3.9101179159778547`*^9, 
  3.91011792144767*^9}, {3.910119757757544*^9, 
  3.910119767867691*^9}},ExpressionUUID->"1c854045-d8c7-4161-9ce7-\
b08850b3b73f"],

Cell[CellGroupData[{

Cell["1. 4x4 subsector", "Subsection",
 CellChangeTimes->{{3.910116689490909*^9, 3.910116699993197*^9}, {
  3.9101219276672497`*^9, 3.910121928567984*^9}, {3.910205837866735*^9, 
  3.9102058387511587`*^9}},ExpressionUUID->"96e46de6-2f97-47f8-8055-\
916a7df8e77f"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.888957017526689*^9, 3.888957018191945*^9}},
 CellLabel->
  "In[522]:=",ExpressionUUID->"942f9d00-46ae-48d0-8d02-cd94b031307d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</Users/abelitsk/fire/FIRE6\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<FIRE6.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.886782824407075*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"0247594a-a085-4f9c-a023-da88ad2ecda1"],

Cell[BoxData["\<\"FIRE, version 6.9.dev\"\>"], "Print",
 CellChangeTimes->{
  3.886309712311648*^9, {3.886521050092766*^9, 3.886521059123375*^9}, 
   3.886768190794791*^9, 3.886769316861237*^9, 3.886769836376308*^9, 
   3.886778398778084*^9, 3.886782885269229*^9, 3.8877137132061768`*^9, 
   3.887758434947946*^9, {3.888443044496821*^9, 3.888443053029655*^9}, 
   3.888497117758498*^9, 3.8885260243790283`*^9, 3.888661950702675*^9, 
   3.8889570214721947`*^9, 3.910114768299054*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0104bc9f-2651-4181-9956-c5f58f54f120"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"map6", "=", 
   RowBox[{"Tables2Rules", "[", 
    RowBox[{
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox/nbox2w-\
l6-cs1_78-94.tables\>\"", ",", "Identity", ",", "True"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.886768223398131*^9, 3.8867682242382097`*^9}, 
   3.8867828544286346`*^9, {3.9101169176553183`*^9, 3.91011692041094*^9}, {
   3.910126605165477*^9, 
   3.910126616139038*^9}},ExpressionUUID->"989704bf-1720-44a9-b930-\
0345b67c412a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis6", "=", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"map6", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "map6", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"G", "[", "___", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8856986654451303`*^9, 3.885698674689509*^9}, {
  3.886768239701682*^9, 3.886768245335349*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"aa0302ef-f591-4931-be34-8c3c125e07a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8856986765721073`*^9, 3.8863097336489763`*^9, 
  3.886768245863722*^9, 3.886769331428074*^9, 3.886769837553649*^9, 
  3.886778400470372*^9, 3.8867828916643953`*^9, 3.8877137163279877`*^9, 
  3.887758435613545*^9, 3.888443056624832*^9, 3.888497118282777*^9, 
  3.888526026838009*^9, 3.888661951335782*^9, 3.888957025294907*^9, 
  3.910114772064252*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"ffc587ee-34ef-4473-9fc9-2b82b60544f6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mis", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox/pr-\
nbox2w.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.886768262664521*^9, 3.886778401848332*^9, 3.886782898221321*^9, {
   3.910116449280208*^9, 3.9101164574045277`*^9}, {3.910116493016686*^9, 
   3.910116498834854*^9}},ExpressionUUID->"8fd7bac9-71d9-46cf-8556-\
29e246b16618"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Complement", "[", 
  RowBox[{"mis6", ",", "mis"}], "]"}]], "Input",
 CellChangeTimes->{{3.8856986878569927`*^9, 3.885698694160125*^9}, {
  3.886768255543488*^9, 3.886768255846923*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2eb86897-aa6d-4b3b-910e-413e6c382b13"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.885698694495866*^9, 3.8863097337867947`*^9, 
  3.886768256108892*^9, 3.886769336140864*^9, 3.886769847896496*^9, 
  3.886778403311252*^9, 3.8867829016822653`*^9, 3.887758435647563*^9, 
  3.88844306003482*^9, 3.888497119960883*^9, 3.8885260274140787`*^9, 
  3.888661952795499*^9, 3.8889570253792257`*^9, 3.910114774317298*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"db0f61ae-0a59-42c4-9802-65be5138bfa4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AuSc1", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox/AuSc1-\
nbox2w.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AvSc1", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox/AvSc1-\
nbox2w.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AwSc1", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox/AwSc1-\
nbox2w.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AmSc1", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox/AmSc1-\
nbox2w.m\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8867828602648478`*^9, 3.886782874081992*^9}, {
  3.910116523226913*^9, 
  3.910116535388197*^9}},ExpressionUUID->"41565ee5-826b-4a1c-a0bd-\
83c890d8b950"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ba1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"mis", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "82", ",", "87"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"7adcc126-7ec2-4224-9859-0f5f71a9e140"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.886778443474869*^9, 3.886782907312912*^9, 
  3.887713725028317*^9, 3.887758436547636*^9, 3.8884430639789457`*^9, 
  3.888497121718926*^9, 3.8885260291906424`*^9, 3.888661954199263*^9, 
  3.888957027685009*^9, 3.91011478116033*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"e1628a1f-ce78-47ce-a93e-27c337325ca3"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MyInverse", "[", "AA_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"B", ",", 
       RowBox[{"A", "=", "AA"}], ",", "i", ",", "j", ",", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "AA", "]"}]}], ",", "k", ",", "l", ",", 
       "coeff", ",", 
       RowBox[{"perm", "=", 
        RowBox[{"{", "}"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"B", "=", 
       RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "n"}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", "n"}], ",", 
           RowBox[{"j", "++"}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "=!=", "0"}], ",", 
              RowBox[{"Break", "[", "]"}]}], "]"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "===", 
            RowBox[{"n", "+", "1"}]}], ",", 
           RowBox[{
            RowBox[{"Print", "[", "\"\<Degenerate\>\"", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Return", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"{", "n", "}"}]}], "]"}], ",", 
               RowBox[{"{", "n", "}"}]}], "]"}], "]"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"found", " ", "non"}], "-", "zero"}], "*)"}], 
         RowBox[{"AppendTo", "[", 
          RowBox[{"perm", ",", 
           RowBox[{"ReplacePart", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", "n", "}"}]}], "]"}], ",", 
             RowBox[{"j", "\[Rule]", "1"}]}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", "j", "]"}], ";"}], "*)"}], 
         RowBox[{"coeff", "=", 
          RowBox[{"1", "/", 
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"l", "=", "1"}], ",", 
           RowBox[{"l", "\[LessEqual]", "n"}], ",", 
           RowBox[{"l", "++"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "l"}], "]"}], "]"}], "*=", "coeff"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"B", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "l"}], "]"}], "]"}], "*=", "coeff"}], 
            ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"k", "=", "1"}], ",", 
           RowBox[{"k", "\[LessEqual]", "n"}], ",", 
           RowBox[{"k", "++"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"k", "=!=", "i"}], ",", 
             RowBox[{"(*", 
              RowBox[{"substrating", " ", "next", " ", "rows"}], "*)"}], 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"A", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "j"}], "]"}], "]"}], "=!=", "0"}], ",", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{"coeff", "=", 
                  RowBox[{
                   RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "j"}], "]"}], "]"}], "/", 
                   RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ";"}], "*)"}], 
               
               RowBox[{
                RowBox[{"coeff", "=", 
                 RowBox[{"A", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "j"}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"l", "=", "1"}], ",", 
                  RowBox[{"l", "\[LessEqual]", "n"}], ",", 
                  RowBox[{"l", "++"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}], "-=", 
                    RowBox[{
                    RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "l"}], "]"}], "]"}], "*", "coeff"}]}], 
                   ";", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}], "-=", 
                    RowBox[{
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "l"}], "]"}], "]"}], "*", "coeff"}]}], 
                   ";", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
                    RowBox[{"Together", "[", 
                    RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
                    RowBox[{"Together", "[", 
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}], "]"}]}], ";"}]}], 
                 "]"}], ";"}]}], "]"}]}], "]"}]}], " ", 
          RowBox[{"(*", "if", "*)"}], "]"}]}]}], 
       RowBox[{"(*", 
        RowBox[{"for", " ", "k"}], "*)"}], "]"}], ";", 
      RowBox[{"(*", 
       RowBox[{"for", " ", "i"}], "*)"}], 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "perm", "]"}], ".", "B"}], "]"}], ";"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApplyMatrix", "[", 
    RowBox[{"TT_", ",", "AA_", ",", "xx_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"MyInverse", "[", "TT", "]"}], ".", "AA", ".", "TT"}], "-", 
    RowBox[{
     RowBox[{"MyInverse", "[", "TT", "]"}], ".", 
     RowBox[{"D", "[", 
      RowBox[{"TT", ",", "xx"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{3.888526049985937*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"bec827ef-b3a4-4dc6-8fe1-0a47675a1108"],

Cell["Virtuality DE :", "Text",
 CellChangeTimes->{{3.8889567964461*^9, 3.888956806704444*^9}, {
  3.9101178197091417`*^9, 
  3.910117823659341*^9}},ExpressionUUID->"8b5a624c-bd04-4019-900d-\
4c61e1bb66d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AmSc1", "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Simplify"}], "//",
    "Normal"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.888937036560873*^9, 3.888937036851446*^9}, {
  3.888957077675403*^9, 3.888957078965513*^9}, {3.888957122282558*^9, 
  3.88895712303703*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c32d746b-b20c-4efb-ac8d-f331ce182b8c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"3", " ", "ep", " ", "u"}], "+", "v", "+", 
         RowBox[{"3", " ", "ep", " ", "v"}], "+", "w", "+", 
         RowBox[{"ep", " ", "w"}]}], ")"}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", "ep"}], "m"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", "u"}], "+", 
        RowBox[{"5", " ", "ep", " ", "u"}], "+", 
        RowBox[{"3", " ", "v"}], "+", 
        RowBox[{"5", " ", "ep", " ", "v"}], "-", "w", "-", 
        RowBox[{"ep", " ", "w"}]}], 
       RowBox[{"2", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}]}], 
       RowBox[{"2", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", "ep"}], "m"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}]}], 
       RowBox[{"2", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", "ep"}], "m"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"ep", " ", "u"}], "+", "v", "+", 
         RowBox[{"3", " ", "ep", " ", "v"}], "+", "w", "+", 
         RowBox[{"3", " ", "ep", " ", "w"}]}], ")"}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", "0", ",", "0", ",", 
     
     FractionBox[
      RowBox[{"u", "+", 
       RowBox[{"ep", " ", "u"}], "-", 
       RowBox[{"3", " ", "v"}], "-", 
       RowBox[{"5", " ", "ep", " ", "v"}], "-", 
       RowBox[{"3", " ", "w"}], "-", 
       RowBox[{"5", " ", "ep", " ", "w"}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", "ep"}], "m"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8889370670104933`*^9, 3.888957066168096*^9, 
  3.8889571031293297`*^9, 3.8889571463171997`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"e7c358fe-0a2d-4b16-893b-0e3c27c3bf35"]
}, Closed]],

Cell["1/m term only in AmSc1 :", "Text",
 CellChangeTimes->{{3.888956944335441*^9, 
  3.88895696120463*^9}},ExpressionUUID->"cdd08410-065e-4938-944e-\
76e9c32b2187"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AmSc1M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           RowBox[{"3", " ", "ep", " ", "u"}], "+", "v", "+", 
           RowBox[{"3", " ", "ep", " ", "v"}], "+", "w", "+", 
           RowBox[{"ep", " ", "w"}]}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", "u"}], "+", 
          RowBox[{"5", " ", "ep", " ", "u"}], "+", 
          RowBox[{"3", " ", "v"}], "+", 
          RowBox[{"5", " ", "ep", " ", "v"}], "-", "w", "-", 
          RowBox[{"ep", " ", "w"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "ep"}]}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "ep"}]}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           RowBox[{"ep", " ", "u"}], "+", "v", "+", 
           RowBox[{"3", " ", "ep", " ", "v"}], "+", "w", "+", 
           RowBox[{"3", " ", "ep", " ", "w"}]}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "u"}], "-", 
          RowBox[{"ep", " ", "u"}], "+", 
          RowBox[{"3", " ", "v"}], "+", 
          RowBox[{"5", " ", "ep", " ", "v"}], "+", 
          RowBox[{"3", " ", "w"}], "+", 
          RowBox[{"5", " ", "ep", " ", "w"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}]}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8889291474481897`*^9, 3.888929155867826*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"6f4850c4-ad84-4ed9-b8c1-d2e2815c3578"],

Cell["\<\
Generic form of the basis (ignore for now powers of ep in the basis): \
multiply each element from the primary basis by an unknown function of \
Mandelstam variables!\
\>", "Text",
 CellChangeTimes->{{3.8889567692786417`*^9, 3.888956789140584*^9}, {
  3.910115806823998*^9, 3.910115828201776*^9}, {3.910116634370503*^9, 
  3.910116664488674*^9}},ExpressionUUID->"2cee3c6e-ab47-49af-8f76-\
358170b394aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ba2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f10", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], "  ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"f21", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
      RowBox[{"m", " ", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f20", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"f31", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f30", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"f41", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f40", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"f51", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f50", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"f61", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
      RowBox[{"m", " ", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f60", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.9101157916412354`*^9, 
   3.910115791645226*^9}},ExpressionUUID->"537b440f-533a-4759-b79a-\
b8cf622363ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerm", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Am1M", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AmSc1M", ".", "Tmatrix"}], "+", " ", 
    RowBox[{"TmatrixInvDerm", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88892887525991*^9, 3.888928879657873*^9}, {
   3.888929130131699*^9, 3.888929132395793*^9}, 3.888929166104574*^9, {
   3.888929545954343*^9, 3.8889295462905416`*^9}, {3.888929695452334*^9, 
   3.8889297069018583`*^9}, {3.888930319303437*^9, 3.8889303205483437`*^9}, 
   3.8889307349518833`*^9, {3.888931243672104*^9, 3.8889312507507067`*^9}, {
   3.888931944341672*^9, 3.888931945120997*^9}, {3.888932636359809*^9, 
   3.888932636733451*^9}, {3.888936529630972*^9, 3.8889365403830137`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b95c91c4-6277-45c7-9eb7-be7d6c4e6fbd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Am1M", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.888929818245319*^9, 3.888929819588578*^9}, {
  3.8889301092214203`*^9, 3.8889301099079227`*^9}, {3.888931598935203*^9, 
  3.888931600131316*^9}, {3.8889316345617847`*^9, 3.8889316351440268`*^9}, {
  3.888936288920388*^9, 3.8889362891464567`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4255a1b8-9f41-47e0-9757-15c64f6c0689"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.888929288304412*^9, {3.88892953484865*^9, 3.888929553996196*^9}, {
   3.8889296219755898`*^9, 3.888929647920986*^9}, {3.888929698668181*^9, 
   3.8889297080382557`*^9}, {3.888929748624283*^9, 3.88892982013525*^9}, 
   3.8889300685339108`*^9, 3.888930110492045*^9, {3.888930267462447*^9, 
   3.888930361490869*^9}, 3.8889305362349854`*^9, 3.8889306262052383`*^9, 
   3.888930661818055*^9, 3.88893070015368*^9, {3.88893073284319*^9, 
   3.888930784458761*^9}, {3.888931233670925*^9, 3.8889312525550213`*^9}, 
   3.888931426824943*^9, 3.888931481289989*^9, {3.88893160050069*^9, 
   3.88893163579504*^9}, 3.888931824742012*^9, 3.8889319465192623`*^9, 
   3.888932638383477*^9, 3.888932806811022*^9, 3.8889346108438797`*^9, 
   3.888934811227518*^9, {3.8889362867207336`*^9, 3.8889362898316*^9}, {
   3.888936323831098*^9, 3.88893634722025*^9}, 3.888936421094804*^9, 
   3.888936478115242*^9, {3.888936531619179*^9, 3.8889365598802834`*^9}, 
   3.888936606094693*^9, {3.888936675239605*^9, 3.888936694018135*^9}, 
   3.8889367355100603`*^9, 3.888936848305016*^9, {3.888936879751163*^9, 
   3.888936954520788*^9}, 3.888936992362883*^9, 3.888957154887209*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d913bc1a-075b-4a1a-bbcf-bf61957c714d"]
}, Open  ]],

Cell["\<\
We conclude : we have to pay attention in the first step of analysis to \
elements 2, 3, 5, 6!\
\>", "Text",
 CellChangeTimes->{{3.888949401028028*^9, 3.888949452051744*^9}, {
  3.910115939387747*^9, 
  3.910115970410598*^9}},ExpressionUUID->"87780b47-851a-4a96-8b91-\
1019980af929"],

Cell["u DE :", "Text",
 CellChangeTimes->{{3.8889572118356647`*^9, 
  3.888957217941966*^9}},ExpressionUUID->"fe606cfa-8048-456e-9d50-\
1c21bab48f14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ba2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f10", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], "  ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"f21", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
      RowBox[{"m", " ", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f20", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"f31", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f30", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"f41", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f40", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"f51", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f50", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"f61", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
      RowBox[{"m", " ", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f60", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, 3.8889478785849857`*^9, {
   3.888947958330459*^9, 3.888947966743643*^9}, {3.8889480181146927`*^9, 
   3.888948024315002*^9}, {3.910115791646287*^9, 
   3.910115791650077*^9}},ExpressionUUID->"dfa01b73-5779-4c9f-b692-\
3ea7921e6460"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Au1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSc1", ".", "Tmatrix"}], "+", " ", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889572252752533`*^9, 3.888957229438662*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"88ab5c16-536f-4363-9c01-746f6e643cf9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Au1Exa", "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
   "Normal"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.888937400252759*^9, 3.888937449905159*^9}, {
  3.888937493547291*^9, 3.8889374950281677`*^9}, {3.888947685450439*^9, 
  3.88894768758214*^9}},
 CellLabel->
  "In[2406]:=",ExpressionUUID->"6930412f-207f-4d01-9a47-fb21586236e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"5", " ", "u", " ", "v"}], "+", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"2", " ", "u", " ", "w"}], "+", 
          RowBox[{"v", " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "ep"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"3", " ", "u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"5", " ", "u", " ", "w"}], "+", 
         RowBox[{"v", " ", "w"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"9", " ", "ep", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"2", " ", "u", " ", "v"}], "+", 
          RowBox[{"12", " ", "ep", " ", "u", " ", "v"}], "+", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"7", " ", "ep", " ", "u", " ", "w"}], "+", 
          RowBox[{"v", " ", "w"}], "+", 
          RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"f31", "[", 
         RowBox[{"v", ",", "w"}], "]"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "ep"}], ")"}], " ", "v"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "ep", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"u", " ", "v"}], "+", 
         RowBox[{"7", " ", "ep", " ", "u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"5", " ", "ep", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"u", " ", "w"}], "+", 
         RowBox[{"5", " ", "ep", " ", "u", " ", "w"}], "+", 
         RowBox[{"2", " ", "v", " ", "w"}], "+", 
         RowBox[{"6", " ", "ep", " ", "v", " ", "w"}], "+", 
         SuperscriptBox["w", "2"], "+", 
         RowBox[{"ep", " ", 
          SuperscriptBox["w", "2"]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "-", "v", "-", "w"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "-", 
          SuperscriptBox["v", "2"], "-", 
          RowBox[{"2", " ", "u", " ", "w"}], "-", 
          RowBox[{"v", " ", "w"}]}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
        RowBox[{"f31", "[", 
         RowBox[{"v", ",", "w"}], "]"}]}]]}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", 
        RowBox[{"f31", "[", 
         RowBox[{"v", ",", "w"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "u"}], "+", "v"}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}]], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", "v"}], "+", 
          RowBox[{"3", " ", "ep", " ", "u", " ", "v"}], "+", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "+", 
          RowBox[{"v", " ", "w"}], "+", 
          RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "u", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "+", 
        RowBox[{"4", " ", "ep", " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"9", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"4", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"6", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        SuperscriptBox["v", "4"], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["u", "3"], " ", "w"}], "+", 
        RowBox[{"8", " ", "ep", " ", 
         SuperscriptBox["u", "3"], " ", "w"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
        RowBox[{"11", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
        RowBox[{"3", " ", "u", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"5", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "3"], " ", "w"}], "+", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["v", "3"], " ", "w"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"u", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"ep", " ", "u", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "2"]}]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"8", " ", "ep", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"11", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"4", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"6", " ", "ep", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          SuperscriptBox["v", "3"], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{"6", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{"3", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{"5", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "2"], " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", "u", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"f31", "[", 
         RowBox[{"v", ",", "w"}], "]"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"u", " ", "v"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "2"]}], "-", 
          RowBox[{"4", " ", "u", " ", "w"}], "-", 
          RowBox[{"3", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", "v"}], "+", 
         RowBox[{"4", " ", "ep", " ", 
          SuperscriptBox["u", "2"], " ", "v"}], "+", 
         RowBox[{"3", " ", "u", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"5", " ", "ep", " ", "u", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         SuperscriptBox["v", "3"], "+", 
         RowBox[{"ep", " ", 
          SuperscriptBox["v", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", "w"}], "+", 
         RowBox[{"6", " ", "ep", " ", 
          SuperscriptBox["u", "2"], " ", "w"}], "+", 
         RowBox[{"5", " ", "u", " ", "v", " ", "w"}], "+", 
         RowBox[{"15", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "2"], " ", "w"}], "+", 
         RowBox[{"8", " ", "ep", " ", 
          SuperscriptBox["v", "2"], " ", "w"}], "+", 
         RowBox[{"2", " ", "u", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"8", " ", "ep", " ", "u", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"v", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"7", " ", "ep", " ", "v", " ", 
          SuperscriptBox["w", "2"]}]}], ")"}]}], 
      RowBox[{"2", " ", "u", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "u"}], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"ep", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        SuperscriptBox["v", "3"], "-", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"5", " ", "u", " ", "v", " ", "w"}], "+", 
        RowBox[{"7", " ", "ep", " ", "u", " ", "v", " ", "w"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "-", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"6", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"8", " ", "ep", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"v", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"ep", " ", "v", " ", 
         SuperscriptBox["w", "2"]}]}], 
       RowBox[{"2", " ", "u", " ", "v", " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], "u"]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "ep"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "u"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "-", "v", "-", "w"}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.888947706337718*^9, 3.8889477590604963`*^9, 
  3.888947905292597*^9, 3.888947987653521*^9, 3.8889480728520737`*^9},
 CellLabel->
  "Out[2406]=",ExpressionUUID->"0d126dbd-e0ff-4338-8392-f64059bdfaa8"]
}, Closed]],

Cell["Element 5 :", "Text",
 CellChangeTimes->{{3.888957251971641*^9, 
  3.888957262947212*^9}},ExpressionUUID->"6bf69a07-0e8d-4fcb-a933-\
9fe7151aedba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", "ep"}]}], "u"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["f51", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
     RowBox[{"f51", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "ep"}], ")"}], " ", 
     RowBox[{"f51", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
    RowBox[{"u", " ", 
     RowBox[{"f61", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]]}], "}"}]], "Input",Expressio\
nUUID->"733df4ca-85e8-4ef0-a7d6-508e7501aa8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f51", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{"u", "^", "1"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.8889376484993467`*^9, 3.88893778405369*^9}, 
   3.888937816471246*^9, {3.888937874285552*^9, 3.888937882695664*^9}, {
   3.888937966772193*^9, 3.888937969330221*^9}, {3.888945675722608*^9, 
   3.888945693122674*^9}},
 CellLabel->
  "In[2267]:=",ExpressionUUID->"f32dce5c-52c2-4f36-a2e9-3e64b30db466"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "ep"}]}], "u"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f51", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
      RowBox[{"f51", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "ep"}], ")"}], " ", 
      RowBox[{"f51", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     RowBox[{"u", " ", 
      RowBox[{"f61", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]]}], "}"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.888937639608322*^9, 3.888937665951877*^9}, 
   3.8889378702742357`*^9, 3.888937959355381*^9, 3.888945682929802*^9},
 CellLabel->
  "In[2268]:=",ExpressionUUID->"31e25386-b5fc-4f5a-8c12-7ad3bf6eba95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "ep"}], "u"]}], ",", 
   FractionBox[
    RowBox[{"1", "+", "ep"}], 
    RowBox[{"f61", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.888937662018997*^9, 3.888937786033531*^9}, 
   3.888937817891304*^9, 3.8889378851617002`*^9, 3.888937971540966*^9, {
   3.8889456852414913`*^9, 3.8889456942612543`*^9}},
 CellLabel->
  "Out[2268]=",ExpressionUUID->"3493939d-91ce-446b-940e-d58a6536b07f"]
}, Open  ]],

Cell["Element 6 :", "Text",
 CellChangeTimes->{{3.888957251971641*^9, 
  3.8889572712057457`*^9}},ExpressionUUID->"73df9b1b-23b9-4dcf-a150-\
64bc8993ce1c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{"ep", " ", 
     RowBox[{"f61", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
     RowBox[{"f51", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "u"}], "-", 
      RowBox[{"2", " ", "ep", " ", "u"}], "+", 
      RowBox[{"ep", " ", "v"}], "+", 
      RowBox[{"ep", " ", "w"}]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["f61", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
     RowBox[{"f61", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}]}], "}"}]], "Input",
 CellLabel->
  "In[2269]:=",ExpressionUUID->"232a14a4-8ead-4455-94b1-34ed40d83b52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{"ep", " ", 
     RowBox[{"f61", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "u"}], "-", 
      RowBox[{"2", " ", "ep", " ", "u"}], "+", 
      RowBox[{"ep", " ", "v"}], "+", 
      RowBox[{"ep", " ", "w"}]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["f61", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
     RowBox[{"f61", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8889457118077*^9},
 CellLabel->
  "Out[2269]=",ExpressionUUID->"06610385-1d50-4eec-b6a7-6b4028bae443"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "u"}], "-", 
    RowBox[{"2", " ", "ep", " ", "u"}], "+", 
    RowBox[{"ep", " ", "v"}], "+", 
    RowBox[{"ep", " ", "w"}]}], 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "//", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"#", ",", "u"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.888945722678589*^9, 3.8889457311767807`*^9}},
 CellLabel->
  "In[2270]:=",ExpressionUUID->"753e0054-0af6-4e05-9987-2b24ac9eefe3"],

Cell[BoxData[
 RowBox[{
  FractionBox["ep", "u"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"3", " ", "ep"}]}], 
   RowBox[{"u", "+", "v", "+", "w"}]]}]], "Output",
 CellChangeTimes->{3.888945731775425*^9},
 CellLabel->
  "Out[2270]=",ExpressionUUID->"4717e3e5-3a31-49b8-8162-11295cebaecb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f61", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}], ";"}]], "Input",
 CellChangeTimes->{{3.8889452109781313`*^9, 3.8889452788165197`*^9}, {
   3.8889453868455477`*^9, 3.88894539303366*^9}, {3.8889454283581877`*^9, 
   3.888945462862254*^9}, {3.88894574369829*^9, 3.88894574728405*^9}, {
   3.888947219743712*^9, 3.8889472216540527`*^9}, 3.888947298093614*^9},
 CellLabel->
  "In[2332]:=",ExpressionUUID->"52e00058-c516-4b1f-9e9b-3b887ce0f07e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
    FractionBox[
     RowBox[{"ep", " ", 
      RowBox[{"f61", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "u"}], "-", 
       RowBox[{"2", " ", "ep", " ", "u"}], "+", 
       RowBox[{"ep", " ", "v"}], "+", 
       RowBox[{"ep", " ", "w"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f61", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
      RowBox[{"f61", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}]}], "}"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.8889452316068068`*^9, 3.88894523309254*^9}, {
   3.8889452916862*^9, 3.888945292571776*^9}, 3.8889457522808027`*^9},
 CellLabel->
  "In[2272]:=",ExpressionUUID->"6e4b6f56-9eb3-44fa-8bf5-220133f63b3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox[
    RowBox[{"ep", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "u"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "u"}], "-", "v", "-", "w"}], ")"}]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.888945219793083*^9, 3.888945293249662*^9}, {
   3.888945388782982*^9, 3.888945394453965*^9}, {3.888945439559149*^9, 
   3.888945464212523*^9}, 3.888945754755191*^9},
 CellLabel->
  "Out[2272]=",ExpressionUUID->"564752c4-0183-4338-8836-9778e3ae79a7"]
}, Open  ]],

Cell["Element 2 :", "Text",
 CellChangeTimes->{{3.888957251971641*^9, 
  3.888957279779852*^9}},ExpressionUUID->"8fd285b6-05a1-4fa0-9d4d-\
87c6a6914727"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"ep", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"u", " ", "v"}], "+", 
      RowBox[{"ep", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"u", " ", "w"}], "+", 
      RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "+", 
      RowBox[{"ep", " ", "v", " ", "w"}]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["f21", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
     RowBox[{"f21", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"ep", " ", "w", " ", 
      RowBox[{"f21", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
      RowBox[{"f31", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]]}], ",", "0", ",", "0", ",",
    "0"}], "}"}]], "Input",
 CellChangeTimes->{
  3.8889460057590857`*^9},ExpressionUUID->"ce47e83b-e2d7-4db1-a7c4-\
8ebbcb96f29e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"ep", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"u", " ", "v"}], "+", 
    RowBox[{"ep", " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{"u", " ", "w"}], "+", 
    RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "+", 
    RowBox[{"ep", " ", "v", " ", "w"}]}], 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "//", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"#", ",", "u"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{3.888945819754942*^9, 3.888945993353352*^9},
 CellLabel->
  "In[2287]:=",ExpressionUUID->"a45c958e-2b16-4b1b-949c-7e30f5288517"],

Cell[BoxData[
 RowBox[{
  FractionBox["ep", "u"], "+", 
  FractionBox[
   RowBox[{"1", "+", "ep"}], 
   RowBox[{"u", "+", "v"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"3", " ", "ep"}]}], 
   RowBox[{"u", "+", "v", "+", "w"}]]}]], "Output",
 CellChangeTimes->{
  3.8889458202527847`*^9, {3.888945993872738*^9, 3.888946009015531*^9}},
 CellLabel->
  "Out[2287]=",ExpressionUUID->"e8db6c48-0e77-4c7f-ad3b-033d671ce299"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", "ep"}], 
     RowBox[{"u", "+", "v"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"3", " ", "ep"}]}], 
     RowBox[{"u", "+", "v", "+", "w"}]]}], "/.", 
   RowBox[{"ep", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8889461072106533`*^9, 3.888946115375435*^9}},
 CellLabel->
  "In[2299]:=",ExpressionUUID->"14e49ed0-9121-4b6c-bdec-2dc37553b7c7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"u", "+", "v"}]], "-", 
  FractionBox["2", 
   RowBox[{"u", "+", "v", "+", "w"}]]}]], "Output",
 CellChangeTimes->{{3.888946110371361*^9, 3.888946115884083*^9}},
 CellLabel->
  "Out[2299]=",ExpressionUUID->"98e71369-2267-4497-8006-fcdf05f61ae6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f21", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}], "^", "2"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.888946014912051*^9, 3.8889460899125643`*^9}, {
  3.888946125365056*^9, 3.8889461551242523`*^9}},
 CellLabel->
  "In[2306]:=",ExpressionUUID->"de884296-bcb7-4ba7-b596-5885b9b2c9b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"0", ",", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"ep", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"u", " ", "v"}], "+", 
       RowBox[{"ep", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"u", " ", "w"}], "+", 
       RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "+", 
       RowBox[{"ep", " ", "v", " ", "w"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f21", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
      RowBox[{"f21", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"ep", " ", "w", " ", 
       RowBox[{"f21", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"f31", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]]}], ",", "0", ",", "0", 
    ",", "0"}], "}"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{3.888946052585229*^9},
 CellLabel->
  "In[2307]:=",ExpressionUUID->"cc995dca-2188-4596-b0f5-ee1b2a47f55a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["v", "2"], "-", 
        RowBox[{"2", " ", "u", " ", "w"}], "-", 
        RowBox[{"v", " ", "w"}]}], ")"}]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"ep", " ", "w", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"f31", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]]}], ",", "0", ",", "0", ",",
    "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8889460549142723`*^9, 3.8889460913387527`*^9}, {
  3.8889461311162663`*^9, 3.888946156425338*^9}},
 CellLabel->
  "Out[2307]=",ExpressionUUID->"8773bed7-bfde-4d31-8ef6-d7fe2fa5f3d7"]
}, Open  ]],

Cell["Element 3 :", "Text",
 CellChangeTimes->{{3.888957251971641*^9, 
  3.888957284508025*^9}},ExpressionUUID->"bc88a8e5-9f8c-48a6-ade0-\
6217fe3fa2ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "ep"}], ")"}], " ", 
      RowBox[{"f31", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"f21", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", "ep", " ", "u"}], "+", 
      RowBox[{"ep", " ", "v"}]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["f31", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
     RowBox[{"f31", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Input",
 CellChangeTimes->{
  3.8889462157641563`*^9, {3.8889462560236197`*^9, 3.888946276164517*^9}},
 CellLabel->
  "In[2312]:=",ExpressionUUID->"825f5431-d1a8-4882-ae64-5400f12166de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "ep"}], ")"}], " ", 
      RowBox[{"f31", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", "ep", " ", "u"}], "+", 
      RowBox[{"ep", " ", "v"}]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["f31", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
     RowBox[{"f31", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.88894622626556*^9, {3.888946258415842*^9, 3.888946276612083*^9}},
 CellLabel->
  "Out[2312]=",ExpressionUUID->"c38583c0-60da-4a7d-be45-102e4f20844b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f31", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{"f31", "[", 
    RowBox[{"v", ",", "w"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8889462936142473`*^9, 3.888946312681982*^9}},
 CellLabel->
  "In[2313]:=",ExpressionUUID->"ae603f2f-8d95-4fc6-a212-319fbc0a8c9c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.910115889294674*^9, 
  3.9101158895489902`*^9}},ExpressionUUID->"b4da20d9-9ca5-4871-acf3-\
188c9d54d8ce"],

Cell["We will not need the two elements which follow :", "Text",
 CellChangeTimes->{{3.8889573977440643`*^9, 3.8889574154090757`*^9}, {
  3.910115884681566*^9, 
  3.910115886684937*^9}},ExpressionUUID->"e50a59be-f12c-40fe-8976-\
3a317344ac6e"],

Cell["Element 1 :", "Text",
 CellChangeTimes->{{3.888957251971641*^9, 
  3.888957289668559*^9}},ExpressionUUID->"87b701dc-fdd4-45fe-ab69-\
472bccb4ccff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"4", " ", "ep", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"3", " ", "u", " ", "v"}], "-", 
      RowBox[{"5", " ", "ep", " ", "u", " ", "v"}], "-", 
      SuperscriptBox["v", "2"], "-", 
      RowBox[{"ep", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"2", " ", "u", " ", "w"}], "-", 
      RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "-", 
      RowBox[{"v", " ", "w"}], "-", 
      RowBox[{"ep", " ", "v", " ", "w"}]}], 
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["f10", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
     RowBox[{"f10", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"2", " ", "ep", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"3", " ", "u", " ", "v"}], "+", 
       RowBox[{"3", " ", "ep", " ", "u", " ", "v"}], "+", 
       SuperscriptBox["v", "2"], "+", 
       RowBox[{"ep", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"5", " ", "u", " ", "w"}], "+", 
       RowBox[{"5", " ", "ep", " ", "u", " ", "w"}], "+", 
       RowBox[{"v", " ", "w"}], "+", 
       RowBox[{"ep", " ", "v", " ", "w"}]}], ")"}], " ", 
     RowBox[{"f10", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"w", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        RowBox[{"9", " ", "ep", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"2", " ", "u", " ", "v"}], "+", 
        RowBox[{"12", " ", "ep", " ", "u", " ", "v"}], "+", 
        SuperscriptBox["v", "2"], "+", 
        RowBox[{"3", " ", "ep", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"u", " ", "w"}], "+", 
        RowBox[{"7", " ", "ep", " ", "u", " ", "w"}], "+", 
        RowBox[{"v", " ", "w"}], "+", 
        RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], ")"}], " ", 
      RowBox[{"f10", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
      RowBox[{"f31", "[", 
       RowBox[{"v", ",", "w"}], "]"}]}]]}], ",", 
   FractionBox[
    RowBox[{"v", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{"ep", " ", "u"}], "+", "v", "+", 
       RowBox[{"ep", " ", "v"}], "+", "w", "+", 
       RowBox[{"ep", " ", "w"}]}], ")"}], " ", 
     RowBox[{"f10", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}], " ", 
     RowBox[{"f41", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "ep", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"u", " ", "v"}], "+", 
       RowBox[{"7", " ", "ep", " ", "u", " ", "v"}], "+", 
       SuperscriptBox["v", "2"], "+", 
       RowBox[{"5", " ", "ep", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"u", " ", "w"}], "+", 
       RowBox[{"5", " ", "ep", " ", "u", " ", "w"}], "+", 
       RowBox[{"2", " ", "v", " ", "w"}], "+", 
       RowBox[{"6", " ", "ep", " ", "v", " ", "w"}], "+", 
       SuperscriptBox["w", "2"], "+", 
       RowBox[{"ep", " ", 
        SuperscriptBox["w", "2"]}]}], ")"}], " ", 
     RowBox[{"f10", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "u"}], "+", 
        RowBox[{"2", " ", "ep", " ", "u"}], "-", "v", "-", 
        RowBox[{"ep", " ", "v"}], "-", "w", "-", 
        RowBox[{"ep", " ", "w"}]}], ")"}], " ", 
      RowBox[{"f10", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}]}], "}"}]], "Input",\

 CellChangeTimes->{
  3.88894638728224*^9},ExpressionUUID->"4e4a297d-711c-4dd3-8544-d64c402873b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"4", " ", "ep", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"3", " ", "u", " ", "v"}], "-", 
    RowBox[{"5", " ", "ep", " ", "u", " ", "v"}], "-", 
    SuperscriptBox["v", "2"], "-", 
    RowBox[{"ep", " ", 
     SuperscriptBox["v", "2"]}], "-", 
    RowBox[{"2", " ", "u", " ", "w"}], "-", 
    RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "-", 
    RowBox[{"v", " ", "w"}], "-", 
    RowBox[{"ep", " ", "v", " ", "w"}]}], 
   RowBox[{"2", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "//", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"#", ",", "u"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.888946399097506*^9, 3.8889464060678263`*^9}},
 CellLabel->
  "In[2315]:=",ExpressionUUID->"e175feb4-2885-46aa-8a5a-e266a14e18cd"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", "ep"}], 
   RowBox[{"2", " ", "u"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", "ep"}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v"}], ")"}]}]], "-", 
  FractionBox["ep", 
   RowBox[{"u", "+", "v", "+", "w"}]]}]], "Output",
 CellChangeTimes->{3.888946406684936*^9},
 CellLabel->
  "Out[2315]=",ExpressionUUID->"529ed409-880c-4a56-a424-3116831adcca"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f10", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.888946415501687*^9, 3.8889464205521*^9}, {
  3.888946455155945*^9, 3.8889465096478558`*^9}},
 CellLabel->
  "In[2320]:=",ExpressionUUID->"f8cc7d2e-13ee-4c6d-8142-11df805450dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"4", " ", "ep", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"3", " ", "u", " ", "v"}], "-", 
      RowBox[{"5", " ", "ep", " ", "u", " ", "v"}], "-", 
      SuperscriptBox["v", "2"], "-", 
      RowBox[{"ep", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"2", " ", "u", " ", "w"}], "-", 
      RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "-", 
      RowBox[{"v", " ", "w"}], "-", 
      RowBox[{"ep", " ", "v", " ", "w"}]}], 
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["f10", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
     RowBox[{"f10", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], "//", "Simplify"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.888946484066124*^9, 3.888946487727613*^9}},
 CellLabel->
  "In[2321]:=",ExpressionUUID->"ed5c0dd4-57b3-433a-ad44-1ee736789726"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"ep", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"5", " ", "u", " ", "v"}], "+", 
      SuperscriptBox["v", "2"], "+", 
      RowBox[{"2", " ", "u", " ", "w"}], "+", 
      RowBox[{"v", " ", "w"}]}], ")"}]}], 
   RowBox[{"2", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.888946488322274*^9, 3.888946511272194*^9}},
 CellLabel->
  "Out[2321]=",ExpressionUUID->"0e8dc552-f460-4f84-8698-4e77b87bc4b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"4", " ", "ep", " ", 
         SuperscriptBox["u", "2"]}], "-", 
        RowBox[{"3", " ", "u", " ", "v"}], "-", 
        RowBox[{"5", " ", "ep", " ", "u", " ", "v"}], "-", 
        SuperscriptBox["v", "2"], "-", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"2", " ", "u", " ", "w"}], "-", 
        RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "-", 
        RowBox[{"v", " ", "w"}], "-", 
        RowBox[{"ep", " ", "v", " ", "w"}]}], 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["f10", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
       RowBox[{"f10", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", "ep", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"3", " ", "u", " ", "v"}], "+", 
         RowBox[{"3", " ", "ep", " ", "u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"ep", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"5", " ", "u", " ", "w"}], "+", 
         RowBox[{"5", " ", "ep", " ", "u", " ", "w"}], "+", 
         RowBox[{"v", " ", "w"}], "+", 
         RowBox[{"ep", " ", "v", " ", "w"}]}], ")"}], " ", 
       RowBox[{"f10", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"9", " ", "ep", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"2", " ", "u", " ", "v"}], "+", 
          RowBox[{"12", " ", "ep", " ", "u", " ", "v"}], "+", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"7", " ", "ep", " ", "u", " ", "w"}], "+", 
          RowBox[{"v", " ", "w"}], "+", 
          RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], ")"}], " ", 
        RowBox[{"f10", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"f31", "[", 
         RowBox[{"v", ",", "w"}], "]"}]}]]}], ",", 
     FractionBox[
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"ep", " ", "u"}], "+", "v", "+", 
         RowBox[{"ep", " ", "v"}], "+", "w", "+", 
         RowBox[{"ep", " ", "w"}]}], ")"}], " ", 
       RowBox[{"f10", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"f41", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "ep", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"u", " ", "v"}], "+", 
         RowBox[{"7", " ", "ep", " ", "u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"5", " ", "ep", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"u", " ", "w"}], "+", 
         RowBox[{"5", " ", "ep", " ", "u", " ", "w"}], "+", 
         RowBox[{"2", " ", "v", " ", "w"}], "+", 
         RowBox[{"6", " ", "ep", " ", "v", " ", "w"}], "+", 
         SuperscriptBox["w", "2"], "+", 
         RowBox[{"ep", " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], " ", 
       RowBox[{"f10", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", 
          RowBox[{"2", " ", "ep", " ", "u"}], "-", "v", "-", 
          RowBox[{"ep", " ", "v"}], "-", "w", "-", 
          RowBox[{"ep", " ", "w"}]}], ")"}], " ", 
        RowBox[{"f10", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}]}], "}"}], "//", 
   "Simplify"}], "//", "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.8889465522284117`*^9, 3.888946563133028*^9}},
 CellLabel->
  "In[2323]:=",ExpressionUUID->"6113bb1d-1561-4b86-a030-a6281d82b33a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"v", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "v"}], "+", 
           RowBox[{"2", " ", "w"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "ep"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "v"}], "+", 
          RowBox[{"5", " ", "w"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
     SqrtBox["u"], " ", 
     SqrtBox[
      RowBox[{"u", "+", "v"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"9", " ", "ep"}]}], ")"}], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "ep"}]}], ")"}], " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", "ep"}]}], ")"}], " ", "v"}], "+", "w", "+", 
           RowBox[{"7", " ", "ep", " ", "w"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
      SqrtBox["u"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
      RowBox[{"f31", "[", 
       RowBox[{"v", ",", "w"}], "]"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "ep"}], ")"}], " ", "v", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
     SqrtBox["u"], " ", 
     SqrtBox[
      RowBox[{"u", "+", "v"}]], " ", 
     RowBox[{"f41", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "+", 
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"7", " ", "u", " ", "v"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"5", " ", "u", " ", "w"}], "+", 
        RowBox[{"6", " ", "v", " ", "w"}], "+", 
        SuperscriptBox["w", "2"]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
     SqrtBox["u"], " ", 
     SqrtBox[
      RowBox[{"u", "+", "v"}]], " ", 
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "ep"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"u", "+", "v"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "u"}], "-", "v", "-", "w"}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
      SqrtBox["u"], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.888946555829644*^9, 3.888946563854332*^9}},
 CellLabel->
  "Out[2323]=",ExpressionUUID->"4e1f166b-dbb0-4bb6-8c13-090a3fd6aa35"]
}, Open  ]],

Cell["Element 4 :", "Text",
 CellChangeTimes->{{3.888957251971641*^9, 3.888957296501133*^9}, {
  3.8889573928369017`*^9, 
  3.888957393483013*^9}},ExpressionUUID->"51085a95-23b3-4924-8968-\
de9f76827ab8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", "v"}], "+", 
        RowBox[{"7", " ", "ep", " ", "u", " ", "v"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["ep", "2"], " ", "u", " ", "v"}], "+", 
        SuperscriptBox["v", "2"], "+", 
        RowBox[{"7", " ", "ep", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["ep", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["ep", "2"], " ", "u", " ", "w"}], "+", 
        RowBox[{"v", " ", "w"}], "+", 
        RowBox[{"7", " ", "ep", " ", "v", " ", "w"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["ep", "2"], " ", "v", " ", "w"}]}], ")"}], " ", 
      RowBox[{"f41", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
      RowBox[{"f10", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "u", " ", "v", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
      RowBox[{"f21", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"], " ", "v"}], "+", 
       RowBox[{"4", " ", "ep", " ", 
        SuperscriptBox["u", "3"], " ", "v"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"9", " ", "ep", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"4", " ", "u", " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"6", " ", "ep", " ", "u", " ", 
        SuperscriptBox["v", "3"]}], "+", 
       SuperscriptBox["v", "4"], "+", 
       RowBox[{"ep", " ", 
        SuperscriptBox["v", "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "3"], " ", "w"}], "+", 
       RowBox[{"8", " ", "ep", " ", 
        SuperscriptBox["u", "3"], " ", "w"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
       RowBox[{"11", " ", "ep", " ", 
        SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
       RowBox[{"3", " ", "u", " ", 
        SuperscriptBox["v", "2"], " ", "w"}], "+", 
       RowBox[{"5", " ", "ep", " ", "u", " ", 
        SuperscriptBox["v", "2"], " ", "w"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "3"], " ", "w"}], "+", 
       RowBox[{"2", " ", "ep", " ", 
        SuperscriptBox["v", "3"], " ", "w"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{"2", " ", "ep", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["w", "2"]}], "-", 
       RowBox[{"u", " ", "v", " ", 
        SuperscriptBox["w", "2"]}], "-", 
       RowBox[{"ep", " ", "u", " ", "v", " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{"ep", " ", 
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["w", "2"]}]}], ")"}], " ", 
     RowBox[{"f41", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"8", " ", "ep", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"11", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"4", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"6", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        SuperscriptBox["v", "3"], "+", 
        RowBox[{"3", " ", "ep", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"6", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"3", " ", "u", " ", "v", " ", "w"}], "+", 
        RowBox[{"5", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"3", " ", "ep", " ", 
         SuperscriptBox["v", "2"], " ", "w"}]}], ")"}], " ", 
      RowBox[{"f41", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     RowBox[{"2", " ", "u", " ", "v", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
      RowBox[{"f31", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"4", " ", "ep", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"3", " ", "u", " ", "v"}], "-", 
      RowBox[{"ep", " ", "u", " ", "v"}], "+", 
      SuperscriptBox["v", "2"], "+", 
      RowBox[{"3", " ", "ep", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"2", " ", "u", " ", "w"}], "+", 
      RowBox[{"4", " ", "ep", " ", "u", " ", "w"}], "+", 
      RowBox[{"v", " ", "w"}], "+", 
      RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], 
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["f41", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
     RowBox[{"f41", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "+", 
       RowBox[{"4", " ", "ep", " ", 
        SuperscriptBox["u", "2"], " ", "v"}], "+", 
       RowBox[{"3", " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"5", " ", "ep", " ", "u", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       SuperscriptBox["v", "3"], "+", 
       RowBox[{"ep", " ", 
        SuperscriptBox["v", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"], " ", "w"}], "+", 
       RowBox[{"6", " ", "ep", " ", 
        SuperscriptBox["u", "2"], " ", "w"}], "+", 
       RowBox[{"5", " ", "u", " ", "v", " ", "w"}], "+", 
       RowBox[{"15", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "2"], " ", "w"}], "+", 
       RowBox[{"8", " ", "ep", " ", 
        SuperscriptBox["v", "2"], " ", "w"}], "+", 
       RowBox[{"2", " ", "u", " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{"8", " ", "ep", " ", "u", " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{"v", " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{"7", " ", "ep", " ", "v", " ", 
        SuperscriptBox["w", "2"]}]}], ")"}], " ", 
     RowBox[{"f41", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
    RowBox[{"2", " ", "u", " ", "v", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "u"}], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"ep", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        SuperscriptBox["v", "3"], "-", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"5", " ", "u", " ", "v", " ", "w"}], "+", 
        RowBox[{"7", " ", "ep", " ", "u", " ", "v", " ", "w"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "-", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"6", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"8", " ", "ep", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"v", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"ep", " ", "v", " ", 
         SuperscriptBox["w", "2"]}]}], ")"}], " ", 
      RowBox[{"f41", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     RowBox[{"2", " ", "u", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "4"]}]]}]}], "}"}]], "Input",\
ExpressionUUID->"b3326171-57d5-412c-ab29-5ad97f8b178e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"4", " ", "ep", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"3", " ", "u", " ", "v"}], "-", 
    RowBox[{"ep", " ", "u", " ", "v"}], "+", 
    SuperscriptBox["v", "2"], "+", 
    RowBox[{"3", " ", "ep", " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{"2", " ", "u", " ", "w"}], "+", 
    RowBox[{"4", " ", "ep", " ", "u", " ", "w"}], "+", 
    RowBox[{"v", " ", "w"}], "+", 
    RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], 
   RowBox[{"2", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "//", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"#", ",", "u"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.888946615368454*^9, 3.888946621892205*^9}},
 CellLabel->
  "In[2324]:=",ExpressionUUID->"8a402db6-f36b-4731-b298-7e430173c40c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{"3", " ", "ep"}]}], 
   RowBox[{"2", " ", "u"}]], "+", 
  FractionBox[
   RowBox[{"1", "+", "ep"}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"4", " ", "ep"}]}], 
   RowBox[{"u", "+", "v", "+", "w"}]]}]], "Output",
 CellChangeTimes->{3.88894662254883*^9},
 CellLabel->
  "Out[2324]=",ExpressionUUID->"bbb5946e-76cc-4ad5-b6b1-94aba3560710"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f41", "[", 
   RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}], "^", "3"}], "/", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"u", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.888946638139596*^9, 3.8889466584656878`*^9}},
 CellLabel->
  "In[2326]:=",ExpressionUUID->"1a78ee6a-b53c-4bc9-bef1-4020aaf858d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"4", " ", "ep", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"3", " ", "u", " ", "v"}], "-", 
       RowBox[{"ep", " ", "u", " ", "v"}], "+", 
       SuperscriptBox["v", "2"], "+", 
       RowBox[{"3", " ", "ep", " ", 
        SuperscriptBox["v", "2"]}], "+", 
       RowBox[{"2", " ", "u", " ", "w"}], "+", 
       RowBox[{"4", " ", "ep", " ", "u", " ", "w"}], "+", 
       RowBox[{"v", " ", "w"}], "+", 
       RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f41", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
      RowBox[{"f41", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], "//", "Simplify"}], "//", 
   "PowerExpand"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.8889466619502172`*^9, 3.888946672255892*^9}},
 CellLabel->
  "In[2327]:=",ExpressionUUID->"f5a1f82a-af33-4b31-8306-e8675526c00f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"ep", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"u", " ", "v"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"]}], "-", 
      RowBox[{"4", " ", "u", " ", "w"}], "-", 
      RowBox[{"3", " ", "v", " ", "w"}]}], ")"}]}], 
   RowBox[{"2", " ", "u", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.888946674731444*^9},
 CellLabel->
  "Out[2327]=",ExpressionUUID->"1f844dbb-5a54-46da-b6a9-2b10755f7396"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8889477554130297`*^9, 3.888947755584629*^9}, {
  3.888957302880786*^9, 
  3.888957303719948*^9}},ExpressionUUID->"927b57c5-67d3-4ae1-9f27-\
9d9685424526"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"f10", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "  ", 
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"f21", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
    RowBox[{"m", " ", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f20", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{"f31", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
    RowBox[{"m", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f30", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], " ", 
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"f41", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f40", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], " ", 
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{"f51", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
    RowBox[{"m", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f50", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], " ", 
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"f61", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
    RowBox[{"m", " ", "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f60", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}]}], "}"}]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, 3.8889478785849857`*^9, {
   3.888947958330459*^9, 3.888947966743643*^9}, {3.8889480181146927`*^9, 
   3.888948024315002*^9}, {3.888948526567574*^9, 3.888948528757526*^9}, {
   3.910115791651211*^9, 
   3.910115791653502*^9}},ExpressionUUID->"e0b6208b-80ec-4a54-8961-\
e2ae3480f1f9"],

Cell[BoxData[
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{
    SqrtBox[
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f20", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"m", " ", 
      RowBox[{"f31", "[", 
       RowBox[{"v", ",", "w"}], "]"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}]}], 
    RowBox[{"1", "+", 
     RowBox[{"m", " ", 
      RowBox[{"f30", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], ",", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f40", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"m", " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}]}], 
    RowBox[{"1", "+", 
     RowBox[{"m", " ", 
      RowBox[{"f50", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], ",", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}]}], 
    RowBox[{"1", "+", 
     RowBox[{"m", " ", 
      RowBox[{"f60", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]]}], "}"}]], "Input",
 CellChangeTimes->{{3.9101157916539917`*^9, 
  3.91011579166052*^9}},ExpressionUUID->"2847180d-c0a2-498f-9401-\
5a77f7bbc8bf"],

Cell["The basis after figuring out u - dependence :", "Text",
 CellChangeTimes->{{3.888957519642741*^9, 
  3.888957552145361*^9}},ExpressionUUID->"94b6eddb-581c-476d-87ea-\
4bc4135e1d45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ba2", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f20", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", 
        RowBox[{"f31", "[", 
         RowBox[{"v", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f30", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f40", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "u", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f50", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f60", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.888957368386848*^9, 3.888957375002739*^9}, {
  3.91011579166157*^9, 
  3.9101157916639757`*^9}},ExpressionUUID->"d6f08f20-9200-4506-b35b-\
9c9e473a3e4a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Au1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSc1", ".", "Tmatrix"}], "+", " ", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889572252752533`*^9, 3.888957229438662*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"8dd1fb18-9c7f-4850-889e-696283cc5d38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Au1Exp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Au1Exa", "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.888957688687619*^9, 
  3.8889576918063917`*^9}},ExpressionUUID->"b6120626-1eec-4db2-b786-\
660e4c5e0a39"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"5", " ", "u", " ", "v"}], "+", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"2", " ", "u", " ", "w"}], "+", 
          RowBox[{"v", " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "ep"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"3", " ", "u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"5", " ", "u", " ", "w"}], "+", 
         RowBox[{"v", " ", "w"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"9", " ", "ep", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"2", " ", "u", " ", "v"}], "+", 
          RowBox[{"12", " ", "ep", " ", "u", " ", "v"}], "+", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"7", " ", "ep", " ", "u", " ", "w"}], "+", 
          RowBox[{"v", " ", "w"}], "+", 
          RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"f31", "[", 
         RowBox[{"v", ",", "w"}], "]"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "ep"}], ")"}], " ", "v"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "ep", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"u", " ", "v"}], "+", 
         RowBox[{"7", " ", "ep", " ", "u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"5", " ", "ep", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"u", " ", "w"}], "+", 
         RowBox[{"5", " ", "ep", " ", "u", " ", "w"}], "+", 
         RowBox[{"2", " ", "v", " ", "w"}], "+", 
         RowBox[{"6", " ", "ep", " ", "v", " ", "w"}], "+", 
         SuperscriptBox["w", "2"], "+", 
         RowBox[{"ep", " ", 
          SuperscriptBox["w", "2"]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "-", "v", "-", "w"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "-", 
          SuperscriptBox["v", "2"], "-", 
          RowBox[{"2", " ", "u", " ", "w"}], "-", 
          RowBox[{"v", " ", "w"}]}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
        RowBox[{"f31", "[", 
         RowBox[{"v", ",", "w"}], "]"}]}]]}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", 
        RowBox[{"f31", "[", 
         RowBox[{"v", ",", "w"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "u"}], "+", "v"}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}]], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", "v"}], "+", 
          RowBox[{"3", " ", "ep", " ", "u", " ", "v"}], "+", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "+", 
          RowBox[{"v", " ", "w"}], "+", 
          RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "u", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "+", 
        RowBox[{"4", " ", "ep", " ", 
         SuperscriptBox["u", "3"], " ", "v"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"9", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"4", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"6", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        SuperscriptBox["v", "4"], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["u", "3"], " ", "w"}], "+", 
        RowBox[{"8", " ", "ep", " ", 
         SuperscriptBox["u", "3"], " ", "w"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
        RowBox[{"11", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
        RowBox[{"3", " ", "u", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"5", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "3"], " ", "w"}], "+", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["v", "3"], " ", "w"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"u", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"ep", " ", "u", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "2"]}]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"8", " ", "ep", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"11", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"4", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"6", " ", "ep", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          SuperscriptBox["v", "3"], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{"6", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{"3", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{"5", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "2"], " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", "u", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"f31", "[", 
         RowBox[{"v", ",", "w"}], "]"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"u", " ", "v"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "2"]}], "-", 
          RowBox[{"4", " ", "u", " ", "w"}], "-", 
          RowBox[{"3", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", "v"}], "+", 
         RowBox[{"4", " ", "ep", " ", 
          SuperscriptBox["u", "2"], " ", "v"}], "+", 
         RowBox[{"3", " ", "u", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"5", " ", "ep", " ", "u", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         SuperscriptBox["v", "3"], "+", 
         RowBox[{"ep", " ", 
          SuperscriptBox["v", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", "w"}], "+", 
         RowBox[{"6", " ", "ep", " ", 
          SuperscriptBox["u", "2"], " ", "w"}], "+", 
         RowBox[{"5", " ", "u", " ", "v", " ", "w"}], "+", 
         RowBox[{"15", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "2"], " ", "w"}], "+", 
         RowBox[{"8", " ", "ep", " ", 
          SuperscriptBox["v", "2"], " ", "w"}], "+", 
         RowBox[{"2", " ", "u", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"8", " ", "ep", " ", "u", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"v", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"7", " ", "ep", " ", "v", " ", 
          SuperscriptBox["w", "2"]}]}], ")"}]}], 
      RowBox[{"2", " ", "u", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "u"}], " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"ep", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        SuperscriptBox["v", "3"], "-", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"5", " ", "u", " ", "v", " ", "w"}], "+", 
        RowBox[{"7", " ", "ep", " ", "u", " ", "v", " ", "w"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "-", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"6", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"8", " ", "ep", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"v", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"ep", " ", "v", " ", 
         SuperscriptBox["w", "2"]}]}], 
       RowBox[{"2", " ", "u", " ", "v", " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], "u"]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "ep"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "u"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "-", "v", "-", "w"}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.888957468068775*^9, 3.888957521648326*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"7df30db1-1311-4f14-b18e-3ea8bf791bfc"]
}, Closed]],

Cell["\<\
v-DE: look for functions of v to bring the DE_v into the canonical form :\
\>", "Text",
 CellChangeTimes->{{3.888949204602375*^9, 3.888949229421403*^9}, {
  3.888957576146805*^9, 
  3.888957591280455*^9}},ExpressionUUID->"5aff12e8-0382-4f71-bc9b-\
39233c51ef8c"],

Cell["Element 3 :", "Text",
 CellChangeTimes->{{3.8889493113204393`*^9, 3.888949323183755*^9}, 
   3.888949473344027*^9},ExpressionUUID->"6b4b35f5-d075-479a-b7dc-\
7cf92795b472"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["u", "2"], "+", 
      RowBox[{"ep", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"2", " ", "u", " ", "v"}], "+", 
      RowBox[{"4", " ", "ep", " ", "u", " ", "v"}], "+", 
      SuperscriptBox["v", "2"], "+", 
      RowBox[{"3", " ", "ep", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"u", " ", "w"}], "+", 
      RowBox[{"ep", " ", "u", " ", "w"}], "+", 
      RowBox[{"v", " ", "w"}]}], 
     RowBox[{"v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"ep", " ", "w", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Input",
 CellChangeTimes->{3.888948710345105*^9, 
  3.888948920143243*^9},ExpressionUUID->"e583b2bb-aae4-41e3-8d0c-\
e83b3c5f4297"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Apart", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["u", "2"], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"ep", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"2", " ", "u", " ", "v"}], "+", 
      RowBox[{"2", " ", "a", " ", "u", " ", "v"}], "+", 
      RowBox[{"4", " ", "ep", " ", "u", " ", "v"}], "+", 
      SuperscriptBox["v", "2"], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"3", " ", "ep", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"u", " ", "w"}], "+", 
      RowBox[{"a", " ", "u", " ", "w"}], "+", 
      RowBox[{"ep", " ", "u", " ", "w"}], "+", 
      RowBox[{"v", " ", "w"}], "+", 
      RowBox[{"a", " ", "v", " ", "w"}]}], 
     RowBox[{"v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", "v"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.888948925792385*^9, 3.8889489333701897`*^9}, 
   3.888949026497007*^9},
 CellLabel->
  "In[2468]:=",ExpressionUUID->"356b0680-84cc-46ea-be0a-3f59bf1eef44"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", "a", "-", "ep"}], "v"], "+", 
  FractionBox["ep", 
   RowBox[{"u", "+", "v"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "ep"}], 
   RowBox[{"u", "+", "v", "+", "w"}]]}]], "Output",
 CellChangeTimes->{3.888948933847205*^9, 3.888949027076807*^9},
 CellLabel->
  "Out[2468]=",ExpressionUUID->"f574b350-7800-4010-a126-3c4415f422a4"]
}, Open  ]],

Cell["Element 4 :", "Text",
 CellChangeTimes->{{3.8889493113204393`*^9, 3.888949322012169*^9}, 
   3.888949475450592*^9},ExpressionUUID->"5497c863-30a1-476a-af22-\
adfbe2527c3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", "ep"}], 
     RowBox[{"v", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"u", "+", 
      RowBox[{"ep", " ", "u"}], "+", "v"}], 
     RowBox[{"v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Input",ExpressionUUID->"af186b28-5653-478f-b4b9-96f99a3998a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Apart", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"u", "+", 
      RowBox[{"ep", " ", "u"}], "+", "v"}], 
     RowBox[{"v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "v"}], "]"}]], "Input",
 CellChangeTimes->{3.888949092921101*^9},
 CellLabel->
  "In[2479]:=",ExpressionUUID->"8c7ed6e4-4a80-49fc-8cae-ff85cfa32f87"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", "ep"}], "v"], "+", 
  FractionBox["ep", 
   RowBox[{"u", "+", "v"}]]}]], "Output",
 CellChangeTimes->{3.888949093433277*^9},
 CellLabel->
  "Out[2479]=",ExpressionUUID->"0433d363-7901-4cff-a82f-111dce97f963"]
}, Open  ]],

Cell["Element 5 :", "Text",
 CellChangeTimes->{{3.8889493113204393`*^9, 3.888949341631111*^9}, 
   3.8889494780309258`*^9},ExpressionUUID->"ee737a3e-7622-4fab-b2ed-\
e07eb014ef47"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Apart", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"v", "+", "w", "+", 
      RowBox[{"ep", " ", "w"}]}], 
     RowBox[{"v", " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", "v"}], "]"}]], "Input",
 CellChangeTimes->{{3.888949342664523*^9, 3.888949345613888*^9}},
 CellLabel->
  "In[2511]:=",ExpressionUUID->"f6fffbde-2d71-4427-9316-52ffcdeb9dab"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", "ep"}], "v"], "+", 
  FractionBox["ep", 
   RowBox[{"v", "+", "w"}]]}]], "Output",
 CellChangeTimes->{3.888949345946216*^9},
 CellLabel->
  "Out[2511]=",ExpressionUUID->"38b5cc26-ac07-4366-b05f-2342f3828091"]
}, Open  ]],

Cell["Element 6 :", "Text",
 CellChangeTimes->{{3.8889493113204393`*^9, 3.888949313944481*^9}, 
   3.888949479364812*^9},ExpressionUUID->"2d968756-8303-44a4-abfc-\
85a73ccb2f45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Apart", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", "ep", " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"u", " ", "w"}], "+", 
      RowBox[{"ep", " ", "u", " ", "w"}], "+", 
      RowBox[{"v", " ", "w"}], "+", 
      RowBox[{"4", " ", "ep", " ", "v", " ", "w"}], "+", 
      SuperscriptBox["w", "2"], "+", 
      RowBox[{"ep", " ", 
       SuperscriptBox["w", "2"]}]}], 
     RowBox[{"v", " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", "v"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.888949257947976*^9, 3.8889492613487253`*^9}},
 CellLabel->
  "In[2500]:=",ExpressionUUID->"970beb13-55bf-4040-ad36-352d2b84654c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", "ep"}], "v"], "+", 
  FractionBox[
   RowBox[{"1", "+", "ep"}], 
   RowBox[{"v", "+", "w"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "ep"}], 
   RowBox[{"u", "+", "v", "+", "w"}]]}]], "Output",
 CellChangeTimes->{3.888949261831511*^9},
 CellLabel->
  "Out[2500]=",ExpressionUUID->"bac25a2f-0aff-4ac7-8548-845d4eb1151a"]
}, Open  ]],

Cell["The basis after fixing v - dependence :", "Text",
 CellChangeTimes->{{3.88895758211132*^9, 
  3.888957619531583*^9}},ExpressionUUID->"e25e035e-3a9a-4d6e-9f57-\
ee93f9911883"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ba2", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f20", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f30", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f40", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f50", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f60", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, {3.8889478397132807`*^9, 
   3.888947866634221*^9}, {3.888948538736258*^9, 3.888948592375217*^9}, {
   3.8889486724844017`*^9, 3.888948680771945*^9}, {3.8889488667395887`*^9, 
   3.888948881476844*^9}, {3.888948988003024*^9, 3.8889489908052998`*^9}, {
   3.888949037909607*^9, 3.88894904033992*^9}, {3.8889491046875143`*^9, 
   3.8889491068730507`*^9}, {3.8889491741056213`*^9, 3.888949174313117*^9}, {
   3.888949281698717*^9, 3.888949289989038*^9}, 3.888949369691682*^9, {
   3.910115791665181*^9, 
   3.910115791667768*^9}},ExpressionUUID->"c775e42e-b52e-4de6-b1de-\
74840c327893"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerv", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AvSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerv", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.888957622463108*^9, 
   3.888957634606381*^9}},ExpressionUUID->"d104dfc1-c638-4a81-aff8-\
6d004d9a96df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Av1Exp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Av1Exa", "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.888947767638064*^9, 3.888947768011791*^9}, {
  3.8889576792475758`*^9, 
  3.8889576819209337`*^9}},ExpressionUUID->"7eaf2dc2-83b9-46af-9b83-\
e5dbd751f5d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["u", "2"], " ", "v"}], "-", 
        RowBox[{"ep", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"2", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"ep", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        SuperscriptBox["v", "3"], "+", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"u", " ", "v", " ", "w"}], "-", 
        RowBox[{"2", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "-", 
        RowBox[{"2", " ", "ep", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"ep", " ", "v", " ", 
         SuperscriptBox["w", "2"]}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"u", " ", "v"}], "+", 
          RowBox[{"u", " ", "w"}], "-", 
          RowBox[{"3", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "3"], "+", 
          RowBox[{"ep", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"3", " ", "ep", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"4", " ", "ep", " ", 
           SuperscriptBox["v", "3"]}], "-", 
          RowBox[{"2", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "-", 
          RowBox[{"u", " ", "v", " ", "w"}], "-", 
          RowBox[{"ep", " ", "u", " ", "v", " ", "w"}], "-", 
          RowBox[{
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"5", " ", "ep", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"3", " ", "ep", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"v", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"ep", " ", "v", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["u", "2"]}], " ", "v"}], "+", 
          RowBox[{"ep", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"5", " ", "ep", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"4", " ", "ep", " ", 
           SuperscriptBox["v", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", "w"}], "-", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "-", 
          RowBox[{"u", " ", "v", " ", "w"}], "-", 
          RowBox[{"ep", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "-", 
          RowBox[{"2", " ", "ep", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"2", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          SuperscriptBox["w", "3"], "+", 
          RowBox[{"ep", " ", 
           SuperscriptBox["w", "3"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "ep"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "u", " ", "v"}], "-", 
         RowBox[{"u", " ", "w"}], "-", 
         RowBox[{"v", " ", "w"}], "-", 
         SuperscriptBox["w", "2"]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
       SuperscriptBox["v", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"4", " ", "u", " ", "v"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", "ep"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", "u"}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"2", " ", "v"}], "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "v"}], "+", 
         RowBox[{"3", " ", "ep", " ", "u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"3", " ", "ep", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "+", 
         RowBox[{"v", " ", "w"}], "+", 
         RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], ")"}]}], 
      RowBox[{"2", " ", "u", " ", "v", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "3"], " ", "v"}], "+", 
         RowBox[{"ep", " ", 
          SuperscriptBox["u", "3"], " ", "v"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["v", "3"]}], "-", 
         RowBox[{"3", " ", "ep", " ", "u", " ", 
          SuperscriptBox["v", "3"]}], "-", 
         RowBox[{"2", " ", "ep", " ", 
          SuperscriptBox["v", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "3"], " ", "w"}], "-", 
         RowBox[{"6", " ", "ep", " ", 
          SuperscriptBox["u", "3"], " ", "w"}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "-", 
         RowBox[{"24", " ", "ep", " ", 
          SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "-", 
         RowBox[{"13", " ", "u", " ", 
          SuperscriptBox["v", "2"], " ", "w"}], "-", 
         RowBox[{"23", " ", "ep", " ", "u", " ", 
          SuperscriptBox["v", "2"], " ", "w"}], "-", 
         RowBox[{
          SuperscriptBox["v", "3"], " ", "w"}], "-", 
         RowBox[{"5", " ", "ep", " ", 
          SuperscriptBox["v", "3"], " ", "w"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{"6", " ", "ep", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{"9", " ", "u", " ", "v", " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{"13", " ", "ep", " ", "u", " ", "v", " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{"3", " ", "ep", " ", 
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["w", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}], "2"], " ", 
         SqrtBox[
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}]], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["u", "3"]}], " ", "v"}], "+", 
          RowBox[{"ep", " ", 
           SuperscriptBox["u", "3"], " ", "v"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"8", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["v", "2"]}], "-", 
          RowBox[{"u", " ", 
           SuperscriptBox["v", "3"]}], "+", 
          RowBox[{"5", " ", "ep", " ", "u", " ", 
           SuperscriptBox["v", "3"]}], "-", 
          RowBox[{"2", " ", "ep", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{"2", " ", "ep", " ", 
           SuperscriptBox["u", "3"], " ", "w"}], "+", 
          RowBox[{"12", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"13", " ", "ep", " ", "u", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{
           SuperscriptBox["v", "3"], " ", "w"}], "-", 
          RowBox[{"ep", " ", 
           SuperscriptBox["v", "3"], " ", "w"}], "+", 
          RowBox[{"2", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"u", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"7", " ", "ep", " ", "u", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"ep", " ", 
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["w", "2"]}]}], ")"}]}]}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"3", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"6", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"13", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"10", " ", "ep", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"4", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "+", 
        RowBox[{"11", " ", "u", " ", "v", " ", "w"}], "+", 
        RowBox[{"18", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"13", " ", "ep", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"4", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"4", " ", "ep", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"4", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"3", " ", "ep", " ", "v", " ", 
         SuperscriptBox["w", "2"]}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"ep", " ", 
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["v", "3"]}], "-", 
          RowBox[{"ep", " ", "u", " ", 
           SuperscriptBox["v", "3"]}], "-", 
          RowBox[{"2", " ", "ep", " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
          RowBox[{"7", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"13", " ", "ep", " ", "u", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "-", 
          RowBox[{
           SuperscriptBox["v", "3"], " ", "w"}], "+", 
          RowBox[{"5", " ", "ep", " ", 
           SuperscriptBox["v", "3"], " ", "w"}], "+", 
          RowBox[{"2", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"12", " ", "ep", " ", "u", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"8", " ", "ep", " ", 
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"2", " ", "ep", " ", "u", " ", 
           SuperscriptBox["w", "3"]}], "-", 
          RowBox[{"v", " ", 
           SuperscriptBox["w", "3"]}], "+", 
          RowBox[{"ep", " ", "v", " ", 
           SuperscriptBox["w", "3"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "3"], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"3", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"5", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
        RowBox[{"13", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
        RowBox[{"13", " ", "u", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"23", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "-", 
        RowBox[{
         SuperscriptBox["v", "3"], " ", "w"}], "+", 
        RowBox[{"3", " ", "ep", " ", 
         SuperscriptBox["v", "3"], " ", "w"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"6", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"16", " ", "u", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"24", " ", "ep", " ", "u", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"4", " ", "u", " ", 
         SuperscriptBox["w", "3"]}], "+", 
        RowBox[{"6", " ", "ep", " ", "u", " ", 
         SuperscriptBox["w", "3"]}], "-", 
        RowBox[{"v", " ", 
         SuperscriptBox["w", "3"]}], "-", 
        RowBox[{"ep", " ", "v", " ", 
         SuperscriptBox["w", "3"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", "w"}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", "u"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"4", " ", "v", " ", "w"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8889477893125143`*^9, 3.888948324941493*^9, 
  3.8889486158648853`*^9, 3.888948702025172*^9, 3.888948902539443*^9, 
  3.88894901303935*^9, 3.888949061463746*^9, 3.888949128112454*^9, 
  3.88894919713798*^9, 3.888949311127975*^9, 3.888949390846155*^9},
 CellLabel->
  "Out[2521]=",ExpressionUUID->"f5638521-18c5-473c-8c40-ec15d03b7932"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8889494898592854`*^9, 3.888949490168736*^9}, {
  3.910116220994976*^9, 
  3.9101162216873617`*^9}},ExpressionUUID->"0bddeed1-eda4-4f3c-af1c-\
9c2ddf0bb412"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ba2", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f20", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f30", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f40", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f50", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f60", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, {3.8889478397132807`*^9, 
   3.888947866634221*^9}, {3.888948538736258*^9, 3.888948592375217*^9}, {
   3.8889486724844017`*^9, 3.888948680771945*^9}, {3.8889488667395887`*^9, 
   3.888948881476844*^9}, {3.888948988003024*^9, 3.8889489908052998`*^9}, {
   3.888949037909607*^9, 3.88894904033992*^9}, {3.8889491046875143`*^9, 
   3.8889491068730507`*^9}, {3.8889491741056213`*^9, 3.888949174313117*^9}, {
   3.888949281698717*^9, 3.888949289989038*^9}, 3.888949369691682*^9, {
   3.9101157916690283`*^9, 
   3.9101157916715307`*^9}},ExpressionUUID->"b5e52ff1-d28e-4300-b187-\
7871a7ddc8ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerw", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "w"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Aw1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AwSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerw", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889576506763973`*^9, 
   3.8889576555406237`*^9}},ExpressionUUID->"f502d571-b35d-4231-a0d8-\
25fa034d96d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aw1Exp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Aw1Exa", "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.888947767638064*^9, 3.888947768011791*^9}, {
  3.8889494955411997`*^9, 3.888949496706868*^9}, {3.888949654317615*^9, 
  3.888949656831827*^9}},
 CellLabel->
  "In[2534]:=",ExpressionUUID->"af10c58a-695d-4131-9294-c008c99cd716"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"u", " ", "v"}], "+", 
        RowBox[{"ep", " ", "u", " ", "v"}], "+", 
        SuperscriptBox["v", "2"], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"2", " ", "u", " ", "w"}], "+", 
        RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "+", 
        RowBox[{"3", " ", "v", " ", "w"}], "+", 
        RowBox[{"5", " ", "ep", " ", "v", " ", "w"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"4", " ", "ep", " ", 
         SuperscriptBox["w", "2"]}]}], 
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "ep"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "-", 
         RowBox[{"2", " ", "w"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "v", " ", "w", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         RowBox[{"ep", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", "u", " ", "v"}], "+", 
         RowBox[{"6", " ", "ep", " ", "u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"5", " ", "ep", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"u", " ", "w"}], "+", 
         RowBox[{"5", " ", "ep", " ", "u", " ", "w"}], "+", 
         RowBox[{"v", " ", "w"}], "+", 
         RowBox[{"7", " ", "ep", " ", "v", " ", "w"}], "+", 
         RowBox[{"2", " ", "ep", " ", 
          SuperscriptBox["w", "2"]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "ep"}], ")"}], " ", "u", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", "v"}], "+", 
          RowBox[{"3", " ", "ep", " ", "u", " ", "v"}], "+", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"7", " ", "ep", " ", "u", " ", "w"}], "+", 
          RowBox[{"2", " ", "v", " ", "w"}], "+", 
          RowBox[{"12", " ", "ep", " ", "v", " ", "w"}], "+", 
          SuperscriptBox["w", "2"], "+", 
          RowBox[{"9", " ", "ep", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", "v", " ", "w", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "ep"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"5", " ", "u", " ", "w"}], "+", 
         RowBox[{"3", " ", "v", " ", "w"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", "v", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "v", "+", 
          RowBox[{"2", " ", "w"}]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{"u", "+", "v"}]], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "ep"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}], 
      RowBox[{"w", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "ep"}]}], "w"]}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", "v"}], "+", 
          RowBox[{"3", " ", "ep", " ", "u", " ", "v"}], "+", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"3", " ", "ep", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"2", " ", "ep", " ", "u", " ", "w"}], "+", 
          RowBox[{"v", " ", "w"}], "+", 
          RowBox[{"3", " ", "ep", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"2", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"2", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "2"]}], "+", 
        SuperscriptBox["v", "3"], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "3"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "-", 
        RowBox[{"8", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", "w"}], "-", 
        RowBox[{"5", " ", "u", " ", "v", " ", "w"}], "-", 
        RowBox[{"7", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "-", 
        RowBox[{"2", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"2", " ", "ep", " ", "u", " ", 
         SuperscriptBox["w", "2"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "2"], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"7", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"2", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"8", " ", "ep", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          SuperscriptBox["v", "3"], "+", 
          RowBox[{"ep", " ", 
           SuperscriptBox["v", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{"8", " ", "ep", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{"5", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{"15", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"5", " ", "ep", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"2", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"6", " ", "ep", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"2", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"4", " ", "ep", " ", "v", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "u"}], " ", "v"}], "-", 
        RowBox[{"3", " ", "ep", " ", "u", " ", "v"}], "-", 
        SuperscriptBox["v", "2"], "-", 
        RowBox[{"3", " ", "ep", " ", 
         SuperscriptBox["v", "2"]}], "-", 
        RowBox[{"2", " ", "u", " ", "w"}], "-", 
        RowBox[{"4", " ", "ep", " ", "u", " ", "w"}], "-", 
        RowBox[{"3", " ", "v", " ", "w"}], "+", 
        RowBox[{"ep", " ", "v", " ", "w"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"4", " ", "ep", " ", 
         SuperscriptBox["w", "2"]}]}], 
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", 
             SuperscriptBox["v", "2"]}], "+", 
            RowBox[{"3", " ", "ep", " ", "u", " ", 
             SuperscriptBox["v", "2"]}], "+", 
            SuperscriptBox["v", "3"], "+", 
            RowBox[{"3", " ", "ep", " ", 
             SuperscriptBox["v", "3"]}], "+", 
            RowBox[{"3", " ", "u", " ", "v", " ", "w"}], "+", 
            RowBox[{"5", " ", "ep", " ", "u", " ", "v", " ", "w"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["v", "2"], " ", "w"}], "+", 
            RowBox[{"6", " ", "ep", " ", 
             SuperscriptBox["v", "2"], " ", "w"}], "+", 
            RowBox[{"2", " ", "u", " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"6", " ", "ep", " ", "u", " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"5", " ", "v", " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"11", " ", "ep", " ", "v", " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "3"]}], "+", 
            RowBox[{"8", " ", "ep", " ", 
             SuperscriptBox["w", "3"]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "2"], " ", 
          SqrtBox[
           RowBox[{"u", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}]], " ", "w", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}], "2"]}], ")"}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["v", "2"], " ", 
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["v", "2"]}], "+", 
        RowBox[{"2", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        RowBox[{"2", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "3"]}], "+", 
        SuperscriptBox["v", "4"], "+", 
        RowBox[{"ep", " ", 
         SuperscriptBox["v", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "-", 
        RowBox[{"ep", " ", 
         SuperscriptBox["u", "2"], " ", "v", " ", "w"}], "+", 
        RowBox[{"3", " ", "u", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"5", " ", "ep", " ", "u", " ", 
         SuperscriptBox["v", "2"], " ", "w"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["v", "3"], " ", "w"}], "+", 
        RowBox[{"6", " ", "ep", " ", 
         SuperscriptBox["v", "3"], " ", "w"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"2", " ", "ep", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"7", " ", "u", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"11", " ", "ep", " ", "u", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"9", " ", "ep", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         SuperscriptBox["w", "3"]}], "+", 
        RowBox[{"8", " ", "ep", " ", "u", " ", 
         SuperscriptBox["w", "3"]}], "+", 
        RowBox[{"2", " ", "v", " ", 
         SuperscriptBox["w", "3"]}], "+", 
        RowBox[{"4", " ", "ep", " ", "v", " ", 
         SuperscriptBox["w", "3"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", 
         RowBox[{"2", " ", "w"}]}], ")"}]}], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "ep"}], ")"}], " ", "u"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], " ", "v"}], "-", 
          SuperscriptBox["v", "2"], "-", 
          RowBox[{"2", " ", "u", " ", "w"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8889495208669357`*^9, 3.8889496763500338`*^9},
 CellLabel->
  "Out[2534]=",ExpressionUUID->"55aec112-64c0-4422-813a-e2242001fca1"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.910116009871126*^9, 
  3.910116010134223*^9}},ExpressionUUID->"07647acb-304f-4ca5-9c35-\
9f3b3f05e260"],

Cell["The form of the basis and DEs, so far :", "Text",
 CellChangeTimes->{{3.8889577084174347`*^9, 
  3.888957722095492*^9}},ExpressionUUID->"0712eb10-63dd-4e3c-9077-\
f1899da79f98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ba2", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f20", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f30", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f40", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f50", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f60", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, {3.8889478397132807`*^9, 
   3.888947866634221*^9}, {3.888948538736258*^9, 3.888948592375217*^9}, {
   3.8889486724844017`*^9, 3.888948680771945*^9}, {3.8889488667395887`*^9, 
   3.888948881476844*^9}, {3.888948988003024*^9, 3.8889489908052998`*^9}, {
   3.888949037909607*^9, 3.88894904033992*^9}, {3.8889491046875143`*^9, 
   3.8889491068730507`*^9}, {3.8889491741056213`*^9, 3.888949174313117*^9}, {
   3.888949281698717*^9, 3.888949289989038*^9}, 3.888949369691682*^9, {
   3.888958212390888*^9, 3.8889582166790857`*^9}, {3.888958372997869*^9, 
   3.8889583858551598`*^9}, 3.888958546353882*^9, {3.8889586423986588`*^9, 
   3.888958671959518*^9}, {3.888958722318409*^9, 3.888958725073009*^9}, {
   3.91011579167271*^9, 
   3.9101157916750727`*^9}},ExpressionUUID->"432f14a9-4eda-424b-9c40-\
98006ab75934"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerv", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerw", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "w"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Au1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AvSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerv", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AwSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerw", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Au1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Au1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Av1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Aw1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889576506763973`*^9, 3.8889576555406237`*^9}, {3.888957737333151*^9, 
   3.888957807208788*^9}, {3.888957962313916*^9, 3.8889579635482597`*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"89c7e481-8060-4958-9054-504cd635e737"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AmSc1M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           RowBox[{"3", " ", "ep", " ", "u"}], "+", "v", "+", 
           RowBox[{"3", " ", "ep", " ", "v"}], "+", "w", "+", 
           RowBox[{"ep", " ", "w"}]}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", "u"}], "+", 
          RowBox[{"5", " ", "ep", " ", "u"}], "+", 
          RowBox[{"3", " ", "v"}], "+", 
          RowBox[{"5", " ", "ep", " ", "v"}], "-", "w", "-", 
          RowBox[{"ep", " ", "w"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "ep"}]}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "ep"}]}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           RowBox[{"ep", " ", "u"}], "+", "v", "+", 
           RowBox[{"3", " ", "ep", " ", "v"}], "+", "w", "+", 
           RowBox[{"3", " ", "ep", " ", "w"}]}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "u"}], "-", 
          RowBox[{"ep", " ", "u"}], "+", 
          RowBox[{"3", " ", "v"}], "+", 
          RowBox[{"5", " ", "ep", " ", "v"}], "+", 
          RowBox[{"3", " ", "w"}], "+", 
          RowBox[{"5", " ", "ep", " ", "w"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}]}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8889291474481897`*^9, 3.888929155867826*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"05c08f81-6553-491d-8c25-56e37ebe1234"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerm", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Am1M", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AmSc1M", ".", "Tmatrix"}], "+", " ", 
    RowBox[{"TmatrixInvDerm", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88892887525991*^9, 3.888928879657873*^9}, {
   3.888929130131699*^9, 3.888929132395793*^9}, 3.888929166104574*^9, {
   3.888929545954343*^9, 3.8889295462905416`*^9}, {3.888929695452334*^9, 
   3.8889297069018583`*^9}, {3.888930319303437*^9, 3.8889303205483437`*^9}, 
   3.8889307349518833`*^9, {3.888931243672104*^9, 3.8889312507507067`*^9}, {
   3.888931944341672*^9, 3.888931945120997*^9}, {3.888932636359809*^9, 
   3.888932636733451*^9}, {3.888936529630972*^9, 3.8889365403830137`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"44044cb8-742a-44ad-90db-cfb5e80c6b36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Am1M", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.888929818245319*^9, 3.888929819588578*^9}, {
  3.8889301092214203`*^9, 3.8889301099079227`*^9}, {3.888931598935203*^9, 
  3.888931600131316*^9}, {3.8889316345617847`*^9, 3.8889316351440268`*^9}, {
  3.888936288920388*^9, 3.8889362891464567`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"6bbf9042-1394-4cd4-8c4e-e708d11e76a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.888929288304412*^9, {3.88892953484865*^9, 3.888929553996196*^9}, {
   3.8889296219755898`*^9, 3.888929647920986*^9}, {3.888929698668181*^9, 
   3.8889297080382557`*^9}, {3.888929748624283*^9, 3.88892982013525*^9}, 
   3.8889300685339108`*^9, 3.888930110492045*^9, {3.888930267462447*^9, 
   3.888930361490869*^9}, 3.8889305362349854`*^9, 3.8889306262052383`*^9, 
   3.888930661818055*^9, 3.88893070015368*^9, {3.88893073284319*^9, 
   3.888930784458761*^9}, {3.888931233670925*^9, 3.8889312525550213`*^9}, 
   3.888931426824943*^9, 3.888931481289989*^9, {3.88893160050069*^9, 
   3.88893163579504*^9}, 3.888931824742012*^9, 3.8889319465192623`*^9, 
   3.888932638383477*^9, 3.888932806811022*^9, 3.8889346108438797`*^9, 
   3.888934811227518*^9, {3.8889362867207336`*^9, 3.8889362898316*^9}, {
   3.888936323831098*^9, 3.88893634722025*^9}, 3.888936421094804*^9, 
   3.888936478115242*^9, {3.888936531619179*^9, 3.8889365598802834`*^9}, 
   3.888936606094693*^9, {3.888936675239605*^9, 3.888936694018135*^9}, 
   3.8889367355100603`*^9, 3.888936848305016*^9, {3.888936879751163*^9, 
   3.888936954520788*^9}, 3.888936992362883*^9, 3.888957154887209*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"ae9035ab-277a-4998-b1a8-359471cc5537"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8889587150693283`*^9},ExpressionUUID->"186afc60-b8c3-4211-a41b-\
765a6959a0b5"],

Cell["Eliminating 1 in (1+ep): add MIs to elements MI 6 to MI 5:", "Text",
 CellChangeTimes->{{3.8889577084174347`*^9, 3.888957722095492*^9}, {
   3.8889587346695023`*^9, 3.8889587425091953`*^9}, {3.888959008214035*^9, 
   3.8889590312838297`*^9}, {3.888963655574732*^9, 3.888963676993906*^9}, {
   3.888964170009025*^9, 3.888964170215261*^9}, 
   3.910116032065011*^9},ExpressionUUID->"dc9abb5a-9dd3-41ae-9c7e-\
9963aa7816c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ba2", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f20", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{"m", " ", "v", " ", 
         RowBox[{"G", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
             ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
       RowBox[{"1", "+", 
        RowBox[{"m", " ", 
         RowBox[{"f30", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], "+", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"m", " ", "v", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
             ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           RowBox[{"f20", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f40", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{"m", " ", "u", " ", "v", " ", 
         RowBox[{"G", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
             ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
       RowBox[{"1", "+", 
        RowBox[{"m", " ", 
         RowBox[{"f50", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], "+", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"m", " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
             ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f60", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]]}], ",", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f60", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, {3.8889478397132807`*^9, 
   3.888947866634221*^9}, {3.888948538736258*^9, 3.888948592375217*^9}, {
   3.8889486724844017`*^9, 3.888948680771945*^9}, {3.8889488667395887`*^9, 
   3.888948881476844*^9}, {3.888948988003024*^9, 3.8889489908052998`*^9}, {
   3.888949037909607*^9, 3.88894904033992*^9}, {3.8889491046875143`*^9, 
   3.8889491068730507`*^9}, {3.8889491741056213`*^9, 3.888949174313117*^9}, {
   3.888949281698717*^9, 3.888949289989038*^9}, 3.888949369691682*^9, {
   3.888958212390888*^9, 3.8889582166790857`*^9}, {3.888958372997869*^9, 
   3.8889583858551598`*^9}, 3.888958546353882*^9, {3.8889586423986588`*^9, 
   3.888958671959518*^9}, {3.888958846607216*^9, 3.8889588472450943`*^9}, 
   3.8889589929616613`*^9, 3.8889591233962097`*^9, {3.888960066393959*^9, 
   3.888960070202688*^9}, {3.888960300786536*^9, 3.888960314993066*^9}, {
   3.888960347842524*^9, 3.888960353545244*^9}, 3.88896064823137*^9, {
   3.888960781156279*^9, 3.888960798312273*^9}, {3.8889611423569813`*^9, 
   3.888961153404965*^9}, {3.888961371791827*^9, 3.888961396718279*^9}, {
   3.88896165705536*^9, 3.888961679618662*^9}, 3.888962045766156*^9, 
   3.888962214329348*^9, {3.888962259210594*^9, 3.8889622658251343`*^9}, {
   3.888962601326063*^9, 3.888962604540391*^9}, 3.888962838481187*^9, {
   3.8889631579968853`*^9, 3.8889631760038853`*^9}, 3.8889642332865057`*^9, {
   3.910115791676402*^9, 
   3.910115791679991*^9}},ExpressionUUID->"ff9b433f-f2f3-42c1-b389-\
3f651477572f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerv", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerw", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "w"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Au1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AvSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerv", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AwSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerw", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Au1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Au1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Av1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Aw1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889576506763973`*^9, 3.8889576555406237`*^9}, {3.888957737333151*^9, 
   3.888957807208788*^9}, {3.888957962313916*^9, 3.8889579635482597`*^9}},
 CellLabel->
  "In[456]:=",ExpressionUUID->"d52f4093-9cfa-4bd6-b59e-f722665c002b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8889601758090143`*^9},ExpressionUUID->"44457565-e438-4e09-8b95-\
23aaab068c2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AmSc1M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           RowBox[{"3", " ", "ep", " ", "u"}], "+", "v", "+", 
           RowBox[{"3", " ", "ep", " ", "v"}], "+", "w", "+", 
           RowBox[{"ep", " ", "w"}]}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", "u"}], "+", 
          RowBox[{"5", " ", "ep", " ", "u"}], "+", 
          RowBox[{"3", " ", "v"}], "+", 
          RowBox[{"5", " ", "ep", " ", "v"}], "-", "w", "-", 
          RowBox[{"ep", " ", "w"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "ep"}]}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "ep"}]}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "ep"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", 
           RowBox[{"ep", " ", "u"}], "+", "v", "+", 
           RowBox[{"3", " ", "ep", " ", "v"}], "+", "w", "+", 
           RowBox[{"3", " ", "ep", " ", "w"}]}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", "0", ",", "0", 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "u"}], "-", 
          RowBox[{"ep", " ", "u"}], "+", 
          RowBox[{"3", " ", "v"}], "+", 
          RowBox[{"5", " ", "ep", " ", "v"}], "+", 
          RowBox[{"3", " ", "w"}], "+", 
          RowBox[{"5", " ", "ep", " ", "w"}]}], 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "ep"}], "m"]}]}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8889291474481897`*^9, 3.888929155867826*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"a8e05b65-6ba5-4bed-9bf6-02e9dbb71035"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerm", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Am1M", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AmSc1M", ".", "Tmatrix"}], "+", " ", 
    RowBox[{"TmatrixInvDerm", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88892887525991*^9, 3.888928879657873*^9}, {
   3.888929130131699*^9, 3.888929132395793*^9}, 3.888929166104574*^9, {
   3.888929545954343*^9, 3.8889295462905416`*^9}, {3.888929695452334*^9, 
   3.8889297069018583`*^9}, {3.888930319303437*^9, 3.8889303205483437`*^9}, 
   3.8889307349518833`*^9, {3.888931243672104*^9, 3.8889312507507067`*^9}, {
   3.888931944341672*^9, 3.888931945120997*^9}, {3.888932636359809*^9, 
   3.888932636733451*^9}, {3.888936529630972*^9, 3.8889365403830137`*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"0d19f4c0-03a5-47f8-954e-d305070c6d87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Am1M", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.888929818245319*^9, 3.888929819588578*^9}, {
  3.8889301092214203`*^9, 3.8889301099079227`*^9}, {3.888931598935203*^9, 
  3.888931600131316*^9}, {3.8889316345617847`*^9, 3.8889316351440268`*^9}, {
  3.888936288920388*^9, 3.8889362891464567`*^9}},
 CellLabel->
  "In[475]:=",ExpressionUUID->"f46108da-1b5c-408f-9d13-625a795d2dca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.888929288304412*^9, {3.88892953484865*^9, 3.888929553996196*^9}, {
   3.8889296219755898`*^9, 3.888929647920986*^9}, {3.888929698668181*^9, 
   3.8889297080382557`*^9}, {3.888929748624283*^9, 3.88892982013525*^9}, 
   3.8889300685339108`*^9, 3.888930110492045*^9, {3.888930267462447*^9, 
   3.888930361490869*^9}, 3.8889305362349854`*^9, 3.8889306262052383`*^9, 
   3.888930661818055*^9, 3.88893070015368*^9, {3.88893073284319*^9, 
   3.888930784458761*^9}, {3.888931233670925*^9, 3.8889312525550213`*^9}, 
   3.888931426824943*^9, 3.888931481289989*^9, {3.88893160050069*^9, 
   3.88893163579504*^9}, 3.888931824742012*^9, 3.8889319465192623`*^9, 
   3.888932638383477*^9, 3.888932806811022*^9, 3.8889346108438797`*^9, 
   3.888934811227518*^9, {3.8889362867207336`*^9, 3.8889362898316*^9}, {
   3.888936323831098*^9, 3.88893634722025*^9}, 3.888936421094804*^9, 
   3.888936478115242*^9, {3.888936531619179*^9, 3.8889365598802834`*^9}, 
   3.888936606094693*^9, {3.888936675239605*^9, 3.888936694018135*^9}, 
   3.8889367355100603`*^9, 3.888936848305016*^9, {3.888936879751163*^9, 
   3.888936954520788*^9}, 3.888936992362883*^9, 3.888957154887209*^9, 
   3.88896437881323*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"07c0958b-2dd3-4c45-ada3-aceb9cf153cd"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.888959314392543*^9},ExpressionUUID->"5d3deefa-53c3-4f36-8278-\
afb748262213"],

Cell["\<\
Re-arrange elements in the basis (for the purpose of these equations, one can \
set m=0 in the denominator):\
\>", "Text",
 CellChangeTimes->{{3.8889577084174347`*^9, 3.888957722095492*^9}, {
  3.8889587346695023`*^9, 3.8889587425091953`*^9}, {3.888959008214035*^9, 
  3.8889590312838297`*^9}, {3.888959316959474*^9, 3.8889593350145617`*^9}, {
  3.8889594434491653`*^9, 
  3.888959467111669*^9}},ExpressionUUID->"d51f8818-fb97-42b2-9e6d-\
2bf4b595237e"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"ba2", "=", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{"m", " ", "v", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
             ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           RowBox[{"f20", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{"m", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f30", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], "+", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"m", " ", "v", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"m", " ", 
            RowBox[{"f20", "[", 
             RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{"m", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f50", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], "+", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"m", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           RowBox[{"f60", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]]}], ",", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"m", " ", "v", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
             ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           RowBox[{"f60", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", " ", 
      
      RowBox[{
       SqrtBox[
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
             ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           RowBox[{"f40", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}], "}"}]}],
    ";"}],
  Background->RGBColor[0.88, 1, 0.88]]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, {3.8889478397132807`*^9, 
   3.888947866634221*^9}, {3.888948538736258*^9, 3.888948592375217*^9}, {
   3.8889486724844017`*^9, 3.888948680771945*^9}, {3.8889488667395887`*^9, 
   3.888948881476844*^9}, {3.888948988003024*^9, 3.8889489908052998`*^9}, {
   3.888949037909607*^9, 3.88894904033992*^9}, {3.8889491046875143`*^9, 
   3.8889491068730507`*^9}, {3.8889491741056213`*^9, 3.888949174313117*^9}, {
   3.888949281698717*^9, 3.888949289989038*^9}, 3.888949369691682*^9, {
   3.888958212390888*^9, 3.8889582166790857`*^9}, {3.888958372997869*^9, 
   3.8889583858551598`*^9}, 3.888958546353882*^9, {3.8889586423986588`*^9, 
   3.888958671959518*^9}, {3.888958846607216*^9, 3.8889588472450943`*^9}, 
   3.8889589929616613`*^9, 3.8889591233962097`*^9, {3.888959340054303*^9, 
   3.888959354513074*^9}, {3.910115791680938*^9, 
   3.910115791685194*^9}},ExpressionUUID->"38d5be3e-128b-4109-a80a-\
8605c15ad354"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerv", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerw", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "w"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Au1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AvSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerv", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AwSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerw", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Au1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Au1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Av1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Aw1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889576506763973`*^9, 3.8889576555406237`*^9}, {3.888957737333151*^9, 
   3.888957807208788*^9}, {3.888957962313916*^9, 3.8889579635482597`*^9}},
 CellLabel->
  "In[477]:=",ExpressionUUID->"a495a690-af07-4bb0-9c4b-04ee8b6071f4"],

Cell["Au :", "Text",
 CellChangeTimes->{{3.8889651183269567`*^9, 
  3.888965125943857*^9}},ExpressionUUID->"5f4df78b-3b07-4f45-8e80-\
1ae610813357"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Au1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"#", ",", "u"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8889593727701397`*^9, 3.8889594137020063`*^9}},
 CellLabel->
  "In[488]:=",ExpressionUUID->"ff37403f-c83e-433f-b198-92f23cf72256"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["ep", "u"], "+", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", "w"}], 
        RowBox[{"u", "+", "v"}]]}], "-", 
      FractionBox[
       RowBox[{"ep", " ", 
        SuperscriptBox["w", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox["ep", "u"], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "u"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep"}], "u"], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ep", " ", "v"}], "+", 
          RowBox[{"ep", " ", "w"}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox["ep", "u"], "+", 
      FractionBox["ep", 
       RowBox[{"v", "+", "w"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.888959549184792*^9, 3.8889646278029537`*^9},
 CellLabel->
  "Out[488]=",ExpressionUUID->"8aacce56-29fe-4a46-87f3-d35e5b02f53d"]
}, Closed]],

Cell["Av :", "Text",
 CellChangeTimes->{{3.8889651183269567`*^9, 
  3.888965133553465*^9}},ExpressionUUID->"4d2858bc-e99e-46e4-84f2-\
0957b2e2da18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Av1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"#", ",", "v"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.888959392964056*^9, 3.88895941808934*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"3a4792fa-b39c-4c95-ad7a-f579a82fb496"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", "v"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", "w"}], 
        RowBox[{"u", "+", "v"}]]}], "-", 
      FractionBox[
       RowBox[{"ep", " ", 
        SuperscriptBox["w", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["ep", "v"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "v"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep", " ", "u"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", "u"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"]]}], "-", 
      FractionBox["ep", 
       RowBox[{"v", "+", "w"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", "v"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"v", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8889595492116623`*^9, 3.8889646278458147`*^9},
 CellLabel->
  "Out[489]=",ExpressionUUID->"820346eb-9436-4fd3-8071-1de491dfd883"]
}, Closed]],

Cell[TextData[{
 "Aw (problem in the element ",
 Cell[BoxData[
  FractionBox[
   RowBox[{
    StyleBox[
     RowBox[{"-", "1"}],
     Background->RGBColor[1, 0.85, 0.85]], "-", "ep"}], "w"]],
  CellChangeTimes->{3.8889647432961817`*^9},ExpressionUUID->
  "4182c255-46fe-49d8-a4e9-d2d2883f9375"],
 "):"
}], "Text",
 CellChangeTimes->{{3.8889651183269567`*^9, 
  3.888965167056202*^9}},ExpressionUUID->"20cc18f8-3e13-4f15-ab59-\
f7eebf9d2b26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Aw1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"#", ",", "w"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.888959395851407*^9, 3.8889594220664682`*^9}},
 CellLabel->
  "In[490]:=",ExpressionUUID->"78c4a233-8880-49de-ad77-b51adea562e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     RowBox[{"ep", "+", 
      FractionBox[
       RowBox[{"ep", " ", "w"}], 
       RowBox[{"u", "+", "v"}]]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       SuperscriptBox["w", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", "ep"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", "w"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"4", " ", "ep"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       StyleBox[
        RowBox[{"-", "1"}],
        Background->RGBColor[1, 0.85, 0.85]], "-", "ep"}], "w"], ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["ep", "w"], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep", " ", "u"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", "u"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"]]}], "-", 
      FractionBox["ep", 
       RowBox[{"v", "+", "w"}]]}], ",", 
     RowBox[{
      FractionBox["ep", "w"], "+", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"v", "+", "w"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{
  3.8889647432961817`*^9},ExpressionUUID->"af9108e8-b01c-42aa-8ad0-\
602ff2fb50a0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.888964668595593*^9, 
  3.888964669105212*^9}},ExpressionUUID->"1fe1e298-f385-4ba7-b99d-\
548ddadea9eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AmSc1", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{3.888964454750175*^9},
 CellLabel->
  "In[491]:=",ExpressionUUID->"65381730-d783-422b-9c85-b0f8158c74ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"u", "+", 
       RowBox[{"7", " ", "ep", " ", "u"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["ep", "2"], " ", "u"}], "+", "v", "+", 
       RowBox[{"7", " ", "ep", " ", "v"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["ep", "2"], " ", "v"}], "+", "w", "+", 
       RowBox[{"5", " ", "ep", " ", "w"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["ep", "2"], " ", "w"}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", "ep"}], "m"], ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "u"}], "-", 
       RowBox[{"5", " ", "ep", " ", "u"}], "-", 
       RowBox[{"3", " ", "v"}], "-", 
       RowBox[{"5", " ", "ep", " ", "v"}], "+", "w", "+", 
       RowBox[{"ep", " ", "w"}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"5", " ", "ep"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["ep", "2"]}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}]], ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", "ep"}], "m"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "u"}], "-", 
       RowBox[{"ep", " ", "u"}], "-", "v", "-", 
       RowBox[{"ep", " ", "v"}], "-", "w", "-", 
       RowBox[{"ep", " ", "w"}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"5", " ", "ep"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["ep", "2"]}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "u"}], "-", 
       RowBox[{"ep", " ", "u"}], "-", "v", "-", 
       RowBox[{"ep", " ", "v"}], "-", "w", "-", 
       RowBox[{"ep", " ", "w"}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", "ep"}], "m"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"u", "+", 
       RowBox[{"5", " ", "ep", " ", "u"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["ep", "2"], " ", "u"}], "+", "v", "+", 
       RowBox[{"7", " ", "ep", " ", "v"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["ep", "2"], " ", "v"}], "+", "w", "+", 
       RowBox[{"7", " ", "ep", " ", "w"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["ep", "2"], " ", "w"}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", "0", ",", "0", ",", 
     
     FractionBox[
      RowBox[{"u", "+", 
       RowBox[{"ep", " ", "u"}], "-", 
       RowBox[{"3", " ", "v"}], "-", 
       RowBox[{"5", " ", "ep", " ", "v"}], "-", 
       RowBox[{"3", " ", "w"}], "-", 
       RowBox[{"5", " ", "ep", " ", "w"}]}], 
      RowBox[{"2", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "-", "ep"}], "m"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.888964650635903*^9},
 CellLabel->
  "Out[491]=",ExpressionUUID->"4c777e23-0799-499b-8645-a452f2d3ae80"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AmSc1M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"u", "+", 
         RowBox[{"7", " ", "ep", " ", "u"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["ep", "2"], " ", "u"}], "+", "v", "+", 
         RowBox[{"7", " ", "ep", " ", "v"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["ep", "2"], " ", "v"}], "+", "w", "+", 
         RowBox[{"5", " ", "ep", " ", "w"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["ep", "2"], " ", "w"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "-", "ep"}], "m"], ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "u"}], "-", 
         RowBox[{"5", " ", "ep", " ", "u"}], "-", 
         RowBox[{"3", " ", "v"}], "-", 
         RowBox[{"5", " ", "ep", " ", "v"}], "+", "w", "+", 
         RowBox[{"ep", " ", "w"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"5", " ", "ep"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["ep", "2"]}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "-", "ep"}], "m"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "u"}], "-", 
         RowBox[{"ep", " ", "u"}], "-", "v", "-", 
         RowBox[{"ep", " ", "v"}], "-", "w", "-", 
         RowBox[{"ep", " ", "w"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"5", " ", "ep"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["ep", "2"]}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}]], ",", "0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "u"}], "-", 
         RowBox[{"ep", " ", "u"}], "-", "v", "-", 
         RowBox[{"ep", " ", "v"}], "-", "w", "-", 
         RowBox[{"ep", " ", "w"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "-", "ep"}], "m"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"u", "+", 
         RowBox[{"5", " ", "ep", " ", "u"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["ep", "2"], " ", "u"}], "+", "v", "+", 
         RowBox[{"7", " ", "ep", " ", "v"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["ep", "2"], " ", "v"}], "+", "w", "+", 
         RowBox[{"7", " ", "ep", " ", "w"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["ep", "2"], " ", "w"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", "0", ",", "0", 
       ",", 
       FractionBox[
        RowBox[{"u", "+", 
         RowBox[{"ep", " ", "u"}], "-", 
         RowBox[{"3", " ", "v"}], "-", 
         RowBox[{"5", " ", "ep", " ", "v"}], "-", 
         RowBox[{"3", " ", "w"}], "-", 
         RowBox[{"5", " ", "ep", " ", "w"}]}], 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}]], ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "-", "ep"}], "m"]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8889644693896017`*^9, 3.8889644698724127`*^9}, 
   3.8889646581584787`*^9},
 CellLabel->
  "In[492]:=",ExpressionUUID->"526dcfe5-1050-4238-88f4-6c90672e8179"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerm", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Am1M", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AmSc1M", ".", "Tmatrix"}], "+", " ", 
    RowBox[{"TmatrixInvDerm", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88892887525991*^9, 3.888928879657873*^9}, {
   3.888929130131699*^9, 3.888929132395793*^9}, 3.888929166104574*^9, {
   3.888929545954343*^9, 3.8889295462905416`*^9}, {3.888929695452334*^9, 
   3.8889297069018583`*^9}, {3.888930319303437*^9, 3.8889303205483437`*^9}, 
   3.8889307349518833`*^9, {3.888931243672104*^9, 3.8889312507507067`*^9}, {
   3.888931944341672*^9, 3.888931945120997*^9}, {3.888932636359809*^9, 
   3.888932636733451*^9}, {3.888936529630972*^9, 3.8889365403830137`*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"af430e56-5b28-47a2-9860-4ca09ee61439"],

Cell["Am :", "Text",
 CellChangeTimes->{{3.8889651183269567`*^9, 
  3.888965137659905*^9}},ExpressionUUID->"b3bb61e0-f6eb-4f0c-a3cd-\
b187fc5aea1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Am1M", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.888929818245319*^9, 3.888929819588578*^9}, {
  3.8889301092214203`*^9, 3.8889301099079227`*^9}, {3.888931598935203*^9, 
  3.888931600131316*^9}, {3.8889316345617847`*^9, 3.8889316351440268`*^9}, {
  3.888936288920388*^9, 3.8889362891464567`*^9}},
 CellLabel->
  "In[497]:=",ExpressionUUID->"ce1c2c66-1bd9-46e8-a3aa-2c44c3d9dfd0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.888964660878639*^9},
 CellLabel->
  "Out[497]=",ExpressionUUID->"2aad5a3d-e367-40d4-9d1a-49bc79f19e5e"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8890057484225407`*^9},ExpressionUUID->"7a3f252b-5029-4b91-bc32-\
a9d1374a06a3"],

Cell["\<\
Correcting - 1 + ep entry: multiply the second element by functions of w:\
\>", "Text",
 CellChangeTimes->{{3.889006233352021*^9, 3.889006293510726*^9}, {
  3.889006654898856*^9, 
  3.889006669420895*^9}},ExpressionUUID->"704615e0-a2d8-4d45-a7bc-\
b9caaf970cb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", "w", "]"}], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"m", " ", "v", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}]}], 
    RowBox[{"1", "+", 
     RowBox[{"m", " ", 
      RowBox[{"f30", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]]}], "+", 
  RowBox[{
   RowBox[{"f2", "[", "w", "]"}], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"m", " ", "v", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}]}], 
    RowBox[{"w", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"f20", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}]}]], "Input",\

 CellChangeTimes->{{3.889006260248075*^9, 3.889006267531502*^9}, {
  3.910115791685822*^9, 
  3.910115791686247*^9}},ExpressionUUID->"45486238-3706-495f-83e0-\
c3be8cd34256"],

Cell["\<\
From w DE, f1[w] = f2[w] = w. Restore proper relative powers of ep.\
\>", "Text",
 CellChangeTimes->{{3.889006300551186*^9, 3.889006317422285*^9}, {
  3.8890066729956636`*^9, 3.889006682775016*^9}, {3.910116260097867*^9, 
  3.9101162615532827`*^9}, {3.91012344856923*^9, 
  3.910123470167054*^9}},ExpressionUUID->"a069fbdc-e35d-44eb-8b7c-\
8410c6b5ce17"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"ba2", "=", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        RowBox[{"m", " ", "v", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
             ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           RowBox[{"f11", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{"m", " ", "v", " ", "w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f12", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], "+", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"m", " ", "v", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
        RowBox[{" ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"m", " ", 
            RowBox[{"f11", "[", 
             RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{"m", " ", "u", " ", "v", " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
        RowBox[{"1", "+", 
         RowBox[{"m", " ", 
          RowBox[{"f31", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]], "+", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"m", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           RowBox[{"f42", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]]}], ",", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"m", " ", "v", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"], " ", 
         RowBox[{"G", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
             ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           RowBox[{"f42", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]], ",", 
      RowBox[{"ep", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"f50", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
        RowBox[{" ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"m", " ", 
            RowBox[{"f51", "[", 
             RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}], ",", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         RowBox[{"f60", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
         RowBox[{"G", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
             ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], 
       RowBox[{" ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"m", " ", 
           RowBox[{"f61", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}]]}], "}"}]}],
    ";"}],
  Background->RGBColor[0.88, 1, 0.88]]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, {3.8889478397132807`*^9, 
   3.888947866634221*^9}, {3.888948538736258*^9, 3.888948592375217*^9}, {
   3.8889486724844017`*^9, 3.888948680771945*^9}, {3.8889488667395887`*^9, 
   3.888948881476844*^9}, {3.888948988003024*^9, 3.8889489908052998`*^9}, {
   3.888949037909607*^9, 3.88894904033992*^9}, {3.8889491046875143`*^9, 
   3.8889491068730507`*^9}, {3.8889491741056213`*^9, 3.888949174313117*^9}, {
   3.888949281698717*^9, 3.888949289989038*^9}, 3.888949369691682*^9, {
   3.888958212390888*^9, 3.8889582166790857`*^9}, {3.888958372997869*^9, 
   3.8889583858551598`*^9}, 3.888958546353882*^9, {3.8889586423986588`*^9, 
   3.888958671959518*^9}, {3.888958846607216*^9, 3.8889588472450943`*^9}, 
   3.8889589929616613`*^9, 3.8889591233962097`*^9, {3.888959340054303*^9, 
   3.888959354513074*^9}, {3.8890057567534513`*^9, 3.889005763827528*^9}, {
   3.8890059657426434`*^9, 3.8890059658524*^9}, {3.889006145630746*^9, 
   3.889006147863912*^9}, {3.889006342000517*^9, 3.889006347545636*^9}, {
   3.8890065396002502`*^9, 3.889006643110663*^9}, {3.9101154028664083`*^9, 
   3.910115419816227*^9}, {3.910115791687076*^9, 3.910115791687725*^9}, {
   3.910116085788068*^9, 3.910116118259859*^9}, {3.910123289498411*^9, 
   3.9101232896692533`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"de57e1fb-42cc-43f1-b244-ac9d12b63b89"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerv", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerw", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "w"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Au1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AvSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerv", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AwSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerw", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Au1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Au1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Av1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Aw1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889576506763973`*^9, 3.8889576555406237`*^9}, {3.888957737333151*^9, 
   3.888957807208788*^9}, {3.888957962313916*^9, 3.8889579635482597`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"4b95d9e8-d8da-45d2-bd28-30b94f1219e0"],

Cell["\<\
The 4 x4 block is canonical (but not Fuchsian to be fixed later). The \
elements 5 and 6 need work!\
\>", "Text",
 CellChangeTimes->{{3.9101163112968597`*^9, 3.910116373926405*^9}, 
   3.910123331318336*^9},ExpressionUUID->"d154073d-85ca-4851-8e6d-\
0b2b3339d638"],

Cell["Au :", "Text",
 CellChangeTimes->{{3.8889651183269567`*^9, 
  3.888965125943857*^9}},ExpressionUUID->"40112d0b-0dc4-4563-a9da-\
828944fcae48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Au1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"#", ",", "u"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8889593727701397`*^9, 3.8889594137020063`*^9}, {
  3.9101154386097727`*^9, 3.910115439189435*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"0d96dff3-41fe-4cdb-8fd5-5c669e0fc5ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["ep", "u"], "+", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", 
        RowBox[{"u", "+", "v"}]]}], "-", 
      FractionBox[
       RowBox[{"ep", " ", "w"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep", " ", "w"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     FractionBox["ep", "u"], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "u"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ep", " ", "v"}], "+", 
          RowBox[{"ep", " ", "w"}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"2", " ", "ep"}], "+", 
      FractionBox[
       RowBox[{"ep", " ", "u"}], 
       RowBox[{"v", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}], "u"]}], ",", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "ep"}]}], 
      RowBox[{"u", "+", "v", "+", "w"}]], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9101149817168627`*^9, 3.910115545395927*^9, 
  3.910116247336459*^9, 3.91012342024546*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"898dd046-f84a-48e2-9309-8012844e85c6"]
}, Open  ]],

Cell["Av :", "Text",
 CellChangeTimes->{{3.8889651183269567`*^9, 
  3.888965133553465*^9}},ExpressionUUID->"3b34bea3-75ac-4a04-92d8-\
b914d74427b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Av1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"#", ",", "v"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.888959392964056*^9, 3.88895941808934*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"49e17489-54dc-4026-8557-0782ff424e2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", "v"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", "+", "v"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", 
        RowBox[{"u", "+", "v"}]]}], "-", 
      FractionBox[
       RowBox[{"ep", " ", "w"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep", " ", "w"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     RowBox[{"-", 
      FractionBox["ep", "v"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "v"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep", " ", "u"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "ep"}], "-", 
      FractionBox[
       RowBox[{"ep", " ", 
        SuperscriptBox["u", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", "u"}], 
       RowBox[{"v", "+", "w"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", "v"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"v", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "ep"}]}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.91011498458292*^9, 3.910115545443947*^9, 
  3.910116247358137*^9, 3.9101234202764683`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"0d746294-e85d-4be2-979f-9ca46b92d009"]
}, Open  ]],

Cell["Aw :", "Text",
 CellChangeTimes->{{3.8889651183269567`*^9, 3.888965167056202*^9}, {
  3.910114862483062*^9, 
  3.910114862961925*^9}},ExpressionUUID->"18be0882-4012-4fbe-b1dd-\
85cd50156693"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Aw1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Apart", "[", 
    RowBox[{"#", ",", "w"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.888959395851407*^9, 3.8889594220664682`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"5a0aacd5-cb97-47d0-b4eb-8ce035dcdfd8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     RowBox[{
      FractionBox["ep", 
       RowBox[{"u", "+", "v"}]], "+", 
      FractionBox["ep", "w"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep"}], "w"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ep", " ", "u"}], "+", 
          RowBox[{"ep", " ", "v"}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     RowBox[{"-", 
      FractionBox["ep", "w"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["ep", "w"], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "ep", " ", "u"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "ep"}], "-", 
      FractionBox[
       RowBox[{"ep", " ", 
        SuperscriptBox["u", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", "u"}], 
       RowBox[{"v", "+", "w"}]]}], ",", 
     RowBox[{
      FractionBox["ep", "w"], "+", 
      FractionBox[
       RowBox[{"2", " ", "ep"}], 
       RowBox[{"v", "+", "w"}]], "+", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "ep"}]}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9101149860682077`*^9, 3.91011554546996*^9, 
  3.910116247381966*^9, 3.9101234203024807`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"0821538b-a806-46ae-bde5-d345eeefd212"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerm", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Am1M", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AmSc1M", ".", "Tmatrix"}], "+", " ", 
    RowBox[{"TmatrixInvDerm", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88892887525991*^9, 3.888928879657873*^9}, {
   3.888929130131699*^9, 3.888929132395793*^9}, 3.888929166104574*^9, {
   3.888929545954343*^9, 3.8889295462905416`*^9}, {3.888929695452334*^9, 
   3.8889297069018583`*^9}, {3.888930319303437*^9, 3.8889303205483437`*^9}, 
   3.8889307349518833`*^9, {3.888931243672104*^9, 3.8889312507507067`*^9}, {
   3.888931944341672*^9, 3.888931945120997*^9}, {3.888932636359809*^9, 
   3.888932636733451*^9}, {3.888936529630972*^9, 3.8889365403830137`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"134a7a40-e0e3-408c-9d9d-dc6c73e2cb33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Am1M", "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.888929818245319*^9, 3.888929819588578*^9}, {
  3.8889301092214203`*^9, 3.8889301099079227`*^9}, {3.888931598935203*^9, 
  3.888931600131316*^9}, {3.8889316345617847`*^9, 3.8889316351440268`*^9}, {
  3.888936288920388*^9, 3.8889362891464567`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"b58abb3e-1c35-43f1-8c01-662befea5025"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.910114967383068*^9, 3.910115545354027*^9, 
  3.9101162473029213`*^9, 3.910123420209907*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"cda0061a-bd85-48f1-996e-dfd16a09d589"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
2. Massless nonplanar double box as an inspiration for basis MIs \
\>", "Subsection",
 CellChangeTimes->{{3.910116689490909*^9, 3.910116699993197*^9}, {
  3.910116769079525*^9, 3.910116784416299*^9}, {3.910117426170721*^9, 
  3.910117430287773*^9}, {3.910121929829115*^9, 
  3.910121930642664*^9}},ExpressionUUID->"6f03da8e-e9df-42ad-a867-\
ad4746adf7ba"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.888957017526689*^9, 3.888957018191945*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7f375977-a6d8-48b1-bea2-e1fd64d96dfa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</Users/abelitsk/fire/FIRE6\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<FIRE6.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.886782824407075*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"467bf72a-adff-4f66-b6cc-33e020f07e88"],

Cell[BoxData["\<\"FIRE, version 6.7.dev\"\>"], "Print",
 CellChangeTimes->{
  3.886309712311648*^9, {3.886521050092766*^9, 3.886521059123375*^9}, 
   3.886768190794791*^9, 3.886769316861237*^9, 3.886769836376308*^9, 
   3.886778398778084*^9, 3.886782885269229*^9, 3.8877137132061768`*^9, 
   3.887758434947946*^9, {3.888443044496821*^9, 3.888443053029655*^9}, 
   3.888497117758498*^9, 3.8885260243790283`*^9, 3.888661950702675*^9, 
   3.8889570214721947`*^9, 3.8890420504037113`*^9, 3.889088606903504*^9, 
   3.889100859314473*^9, 3.889179655631995*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8a64aff4-0213-4af9-bf82-5bdbeb731bb6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mapL6", "=", 
   RowBox[{"Tables2Rules", "[", 
    RowBox[{
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/nb0-6-\
pri.tables\>\"", ",", "Identity", ",", "True"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886768223398131*^9, 3.8867682242382097`*^9}, 
   3.8867828544286346`*^9, {3.889179585409211*^9, 3.889179643089531*^9}, 
   3.889179928906124*^9, 3.889181334419218*^9, {3.910116932300683*^9, 
   3.910116934499364*^9}, 
   3.910117009913918*^9},ExpressionUUID->"ce8d051b-1d19-4721-b349-\
4c6508257f7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"misL6", "=", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mapL6", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "mapL6", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"G", "[", "___", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8856986654451303`*^9, 3.885698674689509*^9}, {
  3.886768239701682*^9, 3.886768245335349*^9}, {3.8891796033156977`*^9, 
  3.8891796116889067`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"a9625b9c-bb41-42af-9aa7-84e13d89f379"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8856986765721073`*^9, 3.8863097336489763`*^9, 
  3.886768245863722*^9, 3.886769331428074*^9, 3.886769837553649*^9, 
  3.886778400470372*^9, 3.8867828916643953`*^9, 3.8877137163279877`*^9, 
  3.887758435613545*^9, 3.888443056624832*^9, 3.888497118282777*^9, 
  3.888526026838009*^9, 3.888661951335782*^9, 3.888957025294907*^9, 
  3.889042051045735*^9, 3.889088607577545*^9, 3.889100859827743*^9, 
  3.889179658638905*^9, 3.889179930609332*^9, 3.889181336032889*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"e4db504d-f14e-4adc-a1d0-515c022bc743"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"misL6", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.889179938983498*^9, 3.8891799408639307`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"14169217-ce12-4326-829e-bfba7eb05ae6"],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.889179941464798*^9, 3.889181337070704*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"a020ede6-9fc5-4486-8da6-398665aa6281"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mis", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/pri-\
nb0.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.886768262664521*^9, 3.886778401848332*^9, 3.886782898221321*^9, {
   3.889179711689116*^9, 3.8891797212014513`*^9}, {3.9101169394869328`*^9, 
   3.910116942571315*^9}, 
   3.910117006138852*^9},ExpressionUUID->"e2e354d2-ca6d-4d23-9cad-\
f535c2fe6ed1"],

Cell[CellGroupData[{

Cell[BoxData["mis"], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"70363499-b2ca-4d9e-a512-4e01500460e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.889179816102001*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"572fe852-526f-4e9c-bf05-3029bf9b836f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Complement", "[", 
  RowBox[{"misL6", ",", "mis"}], "]"}]], "Input",
 CellChangeTimes->{{3.8891799885417233`*^9, 3.889179992924049*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"685a3c96-e5b6-4625-a43f-3ddf61fc8b55"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.889179993378132*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"7740d0a3-8d11-4ab7-8887-336d73fbdb61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8891797350429363`*^9, 3.889179739736206*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a68e9a77-ad77-4f62-bd9c-4fcc4b7b36d2"],

Cell[BoxData["29"], "Output",
 CellChangeTimes->{{3.8891797314695997`*^9, 3.88917973993554*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"87b4d7c1-8190-409e-9b42-003f6d89aa09"]
}, Open  ]],

Cell["Two level-6 2 x2 sectors :", "Text",
 CellChangeTimes->{{3.889180203822616*^9, 
  3.889180229028363*^9}},ExpressionUUID->"f486fa0e-8f41-448e-aa4d-\
44e63de38fd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ba1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"mis", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "23", ",", "24"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889180017683034*^9, 3.88918001900746*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"3ebcb087-a94b-48a8-b526-0c145ebc9fad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.889180019677484*^9, 3.889180249512506*^9, 
  3.889180851536111*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"f2bd60c3-b89d-45d7-bb3b-fe6b3fe73b3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"mis", "[", 
    RowBox[{"[", "i", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "26", ",", "27"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889179847865426*^9, 3.88917986286141*^9}, {
   3.889180148021389*^9, 3.889180148115831*^9}, 
   3.889180247517523*^9},ExpressionUUID->"485a1155-0341-44f8-a3fb-\
0a4d196a3fec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.889179852734198*^9, 3.889179863357707*^9}, 
   3.8891801487545652`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"348f80ac-0953-40e5-ad6d-bc9ca652daf9"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Au", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/\
Amatrixu-nb0-pri.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/\
Amatrixv-nb0-pri.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/\
Amatrixw-nb0-pri.m\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889180350667841*^9, 3.8891803918197517`*^9}, {
  3.9101169507033567`*^9, 3.910116962794979*^9}, {3.910116997449872*^9, 
  3.910117000724003*^9}},ExpressionUUID->"955b09f6-f7a0-43c0-8e16-\
c84e05ac590a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AuSub6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Au", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "23", ",", "24"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"AvSub6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Av", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "23", ",", "24"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"AwSub6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Aw", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "23", ",", "24"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.889180303520814*^9, 3.889180325633333*^9}, {
  3.889180396380062*^9, 3.8891804775690613`*^9}, {3.889180905895495*^9, 
  3.889180919469851*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"f4f5b970-7591-4814-9a63-6f0deb797343"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
   "AuSub6", ",", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/\
AuSub6-np.m\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
   "AvSub6", ",", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/\
AvSub6-np.m\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
   "AwSub6", ",", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/\
AwSub6-np.m\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.889180984642206*^9, 3.889180985515767*^9}, {
  3.9101169675862303`*^9, 
  3.910116994203204*^9}},ExpressionUUID->"3fecdcf4-cc6d-457c-8a49-\
a166793fcb01"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"AuSub6", ",", "AvSub6", ",", "AwSub6"}], "]"}]], "Input",
 CellChangeTimes->{{3.889180523861577*^9, 3.8891805338212023`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"ca4e525b-0bd8-4e94-88e3-8a04ec6dea98"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AuSub6", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/\
AuSub6-np.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AvSub6", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/\
AvSub6-np.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AwSub6", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/3legFF/mathematica/nbox0/\
AwSub6-np.m\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8867828602648478`*^9, 3.886782874081992*^9}, {
  3.889180254580035*^9, 3.8891802607180557`*^9}, {3.8891804832929573`*^9, 
  3.889180519711029*^9}, {3.910116975484428*^9, 
  3.9101169869360332`*^9}},ExpressionUUID->"2552c61b-2844-46d5-b205-\
91791a6fffd5"],

Cell["Canonical basis :", "Text",
 CellChangeTimes->{{3.889052897078198*^9, 3.889052906084879*^9}, {
  3.889180551130232*^9, 
  3.8891805551223373`*^9}},ExpressionUUID->"c80e5297-46d6-427c-991a-\
9d64c234e1bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ba1To25", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ep", "^", "2"}], " ", "v", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "2"}], " ", "u", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "2"}], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "2"}], " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "2", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "3"}], " ", "u", " ", "v", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "4"}], " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "3"}], " ", "u", " ", "v", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "3"}], " ", "u", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "3"}], " ", "u", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "4"}], " ", "v", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "3"}], " ", "v", " ", "w", " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "4"}], " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "4"}], " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "4"}], " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", "w"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ep", "^", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"ep", "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], "^", "2"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8891793771922493`*^9, 3.889179377202989*^9}, {
  3.889180549479412*^9, 3.889180574396481*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"07de4774-d2e6-4a0b-8a10-a97133f21366"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ba1To25", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8891805757620163`*^9, 3.8891805778165903`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"a002538c-f94c-4919-b72b-ea1d78a19735"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{3.889180578451746*^9, 3.889181089097076*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"31c94ba4-1839-4586-8837-afdd2b47dcf0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ba1"], "Input",
 CellLabel->"In[66]:=",ExpressionUUID->"2efea096-bb31-4e25-9569-a1b2442d4f7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.889180856114847*^9, 3.8891810906487293`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"14389bff-1ee1-44bc-be06-96602b3490cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ba2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ba1To25", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "23", ",", "24"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8891806090250387`*^9, 3.889180618218937*^9}, {
  3.88918082377317*^9, 3.88918082529463*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"1d52828c-7be2-425e-8a1f-c406d805fec0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["ep", "4"], " ", "v", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
    RowBox[{"G", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
        "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["ep", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "u"}], "+", "w"}], ")"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["ep", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}], " ", 
     RowBox[{"G", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
         "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.889180619286046*^9, 3.889180857024774*^9, 
  3.889181091519912*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"b45de3ba-9891-48f3-a3d0-66c9e81d2211"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", "mapL6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerv", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerw", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "w"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"AuExa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSub6", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AvExa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AvSub6", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerv", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AwExa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AwSub6", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerw", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889576506763973`*^9, 3.8889576555406237`*^9}, {3.888957737333151*^9, 
   3.888957807208788*^9}, {3.888957962313916*^9, 3.8889579635482597`*^9}, {
   3.889180690653867*^9, 3.889180708830463*^9}, {3.889180872180305*^9, 
   3.8891808737999353`*^9}, {3.889181123773664*^9, 3.889181142833639*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"f0c6aa9c-6b03-496c-b979-22b7abd093d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AuExa", "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{
  3.8891811553778067`*^9, {3.88918139809026*^9, 3.8891813991322327`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"f55dcd07-0b5c-4acc-b122-7c615ea3fc17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "ep", " ", "v"}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}], 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", "v", "+", "w"}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889181407869173*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"2d7a2d5f-e29a-4303-8d54-850bdb03e741"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AvExa", "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.889181163827609*^9, 3.889181164157205*^9}, 
   3.8891814043136683`*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"0ac75b63-4d0a-4feb-a121-e617dbc75a12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"3", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"4", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "w"}], ")"}]}], 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8891814079156322`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"e856a98f-59a6-4624-990b-ee431644df41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AwExa", "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.889181166184663*^9, 3.889181166601673*^9}, 
   3.8891814053140507`*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"144b0d52-38a3-49e3-abf0-c3382a50de12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "-", "w"}], ")"}]}], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "ep", " ", "v"}], 
       RowBox[{
        RowBox[{"v", " ", "w"}], "+", 
        SuperscriptBox["w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}], 
      RowBox[{"2", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", 
          RowBox[{"2", " ", "w"}]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889181407938209*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"8d9dc478-1e95-4d35-a266-1441fbc50560"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.88918206527238*^9},ExpressionUUID->"33cb7cc6-5c18-4110-8e49-3e02530d2073"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ba2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["ep", "4"], " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      SuperscriptBox["ep", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8891820782901363`*^9, 3.889182164070112*^9}, {
  3.8891823158227377`*^9, 3.889182316025082*^9}, {3.889182377521483*^9, 
  3.88918240314563*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"d5c34d84-b5a0-47c7-b1d4-2fab8a780703"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", "mapL6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerv", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerw", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "w"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"AuExa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSub6", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AvExa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AvSub6", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerv", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AwExa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AwSub6", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerw", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889576506763973`*^9, 3.8889576555406237`*^9}, {3.888957737333151*^9, 
   3.888957807208788*^9}, {3.888957962313916*^9, 3.8889579635482597`*^9}, {
   3.889180690653867*^9, 3.889180708830463*^9}, {3.889180872180305*^9, 
   3.8891808737999353`*^9}, {3.889181123773664*^9, 3.889181142833639*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"7463948e-95a7-4d65-828d-923b96dac594"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AuExa", "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{
  3.8891811553778067`*^9, {3.88918139809026*^9, 3.8891813991322327`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"95b8b46e-365d-43b4-8e29-e4eee7958cb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "ep", " ", "v"}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}], 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", "v", "+", "w"}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.889181407869173*^9, 3.889182180085363*^9, 3.88918231827155*^9, {
   3.889182381607456*^9, 3.889182405117414*^9}},
 CellLabel->
  "Out[203]=",ExpressionUUID->"8924a622-2dab-43fb-8c98-3b5a333f67bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"u", ",", "v", ",", "w"}], "]"}], "->", 
  RowBox[{"A", "[", 
   RowBox[{"v", ",", "w"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889182310694461*^9, 3.889182312850081*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"ce4ef2c7-a14f-4d6a-a671-08cb7017c696"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
  RowBox[{"A", "[", 
   RowBox[{"v", ",", "w"}], "]"}]}]], "Output",
 CellChangeTimes->{3.889182405753407*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"29edd66f-1bca-4a42-872b-4045446597c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AvExa", "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.889181163827609*^9, 3.889181164157205*^9}, 
   3.8891814043136683`*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"aace4972-d227-4f33-bcdf-d82c26ef24f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"3", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"4", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "w"}], ")"}]}], 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8891814079156322`*^9, 3.889182181191372*^9, 3.889182322120442*^9, {
   3.889182382854725*^9, 3.889182406432294*^9}},
 CellLabel->
  "Out[205]=",ExpressionUUID->"abc90ee1-a445-4b62-883e-f3803ee33ee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["u", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "v"}], "-", "w"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"v", "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["A", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"v", ",", "w"}], "]"}], 
    RowBox[{"A", "[", 
     RowBox[{"v", ",", "w"}], "]"}]]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8891823276389503`*^9, 3.88918233891144*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"e16c9636-cc07-4e56-a789-129ff6467d57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"v", "+", "w"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"v", ",", "w"}], "]"}], 
   RowBox[{"A", "[", 
    RowBox[{"v", ",", "w"}], "]"}]]}]], "Output",
 CellChangeTimes->{3.889182339597082*^9, 3.889182407115159*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"dfc6dc5c-d62b-428c-bdbe-611c2a3b08cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"v", "+", "w"}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", 
        TagBox[
         RowBox[{"(", "1", ")"}],
         Derivative],
        MultilineFunction->None], "[", "v", "]"}], 
      RowBox[{"A", "[", "v", "]"}]]}], "==", "0"}], ",", "A", ",", "v"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.889182341765798*^9, 3.889182363994273*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"7a1b9f14-6fbb-4722-900c-367a3758137b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"A", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "v", "}"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       TemplateBox[{"1"},
        "C"]}]}], "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.889182364828804*^9, 3.889182407831664*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"e39ddc18-c432-479e-a3df-67a9ecde02f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AwExa", "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.889181166184663*^9, 3.889181166601673*^9}, 
   3.8891814053140507`*^9},
 CellLabel->
  "In[208]:=",ExpressionUUID->"8f57f013-ff6f-408d-9c46-87d8bb4f8a74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "-", "w"}], ")"}]}], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "ep", " ", "v"}], 
       RowBox[{
        RowBox[{"v", " ", "w"}], "+", 
        SuperscriptBox["w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}], 
      RowBox[{"2", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", 
          RowBox[{"2", " ", "w"}]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.889181407938209*^9, 3.889182182206129*^9, {3.889182388934306*^9, 
   3.889182408551443*^9}},
 CellLabel->
  "Out[208]=",ExpressionUUID->"e313ae7c-31a2-41e5-8a92-f92e687a9a0d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"A", "->", "const"}]], "Input",
 CellChangeTimes->{{3.8891823937874517`*^9, 
  3.889182398427483*^9}},ExpressionUUID->"0f062a8f-908e-4237-a0f8-\
a9a9e6ca61bc"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.889182423719213*^9},ExpressionUUID->"d2e0e9fe-f045-407e-8423-\
a3cca967a21b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ba2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["ep", "4"], " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      SuperscriptBox["ep", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",",
           "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8891820782901363`*^9, 3.889182164070112*^9}, {
   3.8891823158227377`*^9, 3.889182316025082*^9}, {3.889182377521483*^9, 
   3.8891824357257547`*^9}, {3.889182497312315*^9, 3.889182528841969*^9}, 
   3.889182562343955*^9},
 CellLabel->
  "In[245]:=",ExpressionUUID->"bcff398c-aeaa-4aaf-abc6-c62a0e73c46d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", "mapL6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerv", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerw", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "w"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"AuExa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSub6", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AvExa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AvSub6", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerv", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AwExa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AwSub6", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerw", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889576506763973`*^9, 3.8889576555406237`*^9}, {3.888957737333151*^9, 
   3.888957807208788*^9}, {3.888957962313916*^9, 3.8889579635482597`*^9}, {
   3.889180690653867*^9, 3.889180708830463*^9}, {3.889180872180305*^9, 
   3.8891808737999353`*^9}, {3.889181123773664*^9, 3.889181142833639*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"561519fc-17cd-4355-8d0f-97aa2c325e5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AuExa", "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{
  3.8891811553778067`*^9, {3.88918139809026*^9, 3.8891813991322327`*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"04b08010-36dc-49bd-a77b-26f7d378d6a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "u"}], "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "ep", " ", "v"}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}], 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", "v", "+", "w"}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.889182451302342*^9, {3.889182502787858*^9, 3.889182531690733*^9}, 
   3.889182569271721*^9},
 CellLabel->
  "Out[254]=",ExpressionUUID->"57f12305-d967-4b8d-a760-4a9c09763836"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["u", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "-", 
   FractionBox["v", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "-", 
   FractionBox["w", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u", "+", "v"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["A", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
    RowBox[{"A", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.889182457811179*^9, 3.8891824687538443`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"907b438c-914d-4886-b20f-1f8e62095e8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"u", "+", "v"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
   RowBox[{"A", "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}]], "Output",
 CellChangeTimes->{3.88918246933176*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"f3ec413a-2324-4b21-9d61-9deaa79310a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"u", "+", "v"}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", 
        TagBox[
         RowBox[{"(", "1", ")"}],
         Derivative],
        MultilineFunction->None], "[", "u", "]"}], 
      RowBox[{"A", "[", "u", "]"}]]}], "==", "0"}], ",", "A", ",", "u"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.889182479756118*^9, 3.889182490728634*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"279d5ce2-06d8-4521-8738-7d64f875d28d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"A", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "u", "}"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       TemplateBox[{"1"},
        "C"]}]}], "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.889182487165691*^9, 3.8891824912312098`*^9}},
 CellLabel->
  "Out[221]=",ExpressionUUID->"1d225016-3eb5-4a5a-90ed-ea1dbcf7e8ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AvExa", "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8891825085934563`*^9, 3.889182511321445*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"149c41f8-f85b-4220-9d20-ef15d92ecf8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"3", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"4", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "w"}], ")"}]}], 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.889182512244864*^9, 3.889182534761778*^9}, 
   3.8891825712440357`*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"554ceaad-1f1c-4fa4-a5c7-2631aa54186f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"v", ",", "w"}], "]"}], "->", 
  RowBox[{"A", "[", "w", "]"}]}]], "Input",
 CellChangeTimes->{{3.889182517405346*^9, 
  3.8891825252393627`*^9}},ExpressionUUID->"681dbe60-c88e-431f-810d-\
9cc9ab80fda8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AwExa", "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.889182542820849*^9, 3.88918254319855*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"6ed40987-7abc-46a1-baf6-5c84c4c783a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "-", "w"}], ")"}]}], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "ep", " ", "v"}], 
       RowBox[{
        RowBox[{"v", " ", "w"}], "+", 
        SuperscriptBox["w", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}], 
      RowBox[{"2", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", 
          RowBox[{"2", " ", "w"}]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.889182543457838*^9, 3.8891825726876373`*^9}},
 CellLabel->
  "Out[256]=",ExpressionUUID->"c04dd271-1c5c-4ced-966d-748d24c73a87"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "w", "]"}], "->", "const"}]], "Input",
 CellChangeTimes->{{3.889182548592654*^9, 
  3.889182554405568*^9}},ExpressionUUID->"18e8db38-0d24-47e4-a965-\
2743c0336cd1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9101167864025593`*^9, 
  3.910116786627762*^9}},ExpressionUUID->"af494df5-65f9-4ebb-b5ad-\
b30d87bf4afc"]
}, Closed]],

Cell[CellGroupData[{

Cell["3. Remaining two MIs and full level-six sector", "Subsection",
 CellChangeTimes->{{3.910116689490909*^9, 3.910116699993197*^9}, {
  3.910117031835252*^9, 3.910117052064313*^9}, {3.910121931727055*^9, 
  3.9101219401330147`*^9}},ExpressionUUID->"e6435ad8-2c52-46a3-980a-\
2f19f1771ff3"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.888957017526689*^9, 3.888957018191945*^9}},
 CellLabel->
  "In[715]:=",ExpressionUUID->"6e8ee9af-48ed-4e4f-95d3-1d64e6db67b2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</Users/abelitsk/fire/FIRE6\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<FIRE6.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.886782824407075*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"6f2116cb-78a0-4b48-96b4-9a0f754b3d98"],

Cell[BoxData["\<\"FIRE, version 6.7.dev\"\>"], "Print",
 CellChangeTimes->{
  3.886309712311648*^9, {3.886521050092766*^9, 3.886521059123375*^9}, 
   3.886768190794791*^9, 3.886769316861237*^9, 3.886769836376308*^9, 
   3.886778398778084*^9, 3.886782885269229*^9, 3.8877137132061768`*^9, 
   3.887758434947946*^9, {3.888443044496821*^9, 3.888443053029655*^9}, 
   3.888497117758498*^9, 3.8885260243790283`*^9, 3.888661950702675*^9, 
   3.8889570214721947`*^9, 3.8890420504037113`*^9, 3.889088606903504*^9, 
   3.889100859314473*^9, 3.8891833756344357`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0135f751-318e-4e9a-ab28-126f53c78be7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"map6", "=", 
   RowBox[{"Tables2Rules", "[", 
    RowBox[{
    "\"\</Users/abelitsk/Documents/Papers/2023/NonPlanar/\
lookingforacanonicalbasis/nbox2w-l6-cs1_78-94.tables\>\"", ",", "Identity", 
     ",", "True"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.886768223398131*^9, 3.8867682242382097`*^9}, 
   3.8867828544286346`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"286294a7-4427-4082-99d9-2021f463ed21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis6", "=", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"map6", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "map6", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"G", "[", "___", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8856986654451303`*^9, 3.885698674689509*^9}, {
  3.886768239701682*^9, 3.886768245335349*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0199c8ff-c4a4-42a1-852c-cab3c671a478"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8856986765721073`*^9, 3.8863097336489763`*^9, 
  3.886768245863722*^9, 3.886769331428074*^9, 3.886769837553649*^9, 
  3.886778400470372*^9, 3.8867828916643953`*^9, 3.8877137163279877`*^9, 
  3.887758435613545*^9, 3.888443056624832*^9, 3.888497118282777*^9, 
  3.888526026838009*^9, 3.888661951335782*^9, 3.888957025294907*^9, 
  3.889042051045735*^9, 3.889088607577545*^9, 3.889100859827743*^9, 
  3.889183379111555*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"3c9b1215-1c71-426e-a789-72df1aa9e718"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mis", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/NonPlanar/\
lookingforacanonicalbasis/pri-nbox2w.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.886768262664521*^9, 3.886778401848332*^9, 
  3.886782898221321*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"4994250f-6cbb-4f11-bc75-d126ba203480"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AuSc1", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/NonPlanar/\
lookingforacanonicalbasis/AuSc1-nbox2w.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AvSc1", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/NonPlanar/\
lookingforacanonicalbasis/AvSc1-nbox2w.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AwSc1", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/NonPlanar/\
lookingforacanonicalbasis/AwSc1-nbox2w.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AmSc1", "=", " ", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/NonPlanar/\
lookingforacanonicalbasis/AmSc1-nbox2w.m\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8867828602648478`*^9, 3.886782874081992*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1f153f85-0a00-4e06-b35c-1aa2308da241"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ba1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"mis", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "82", ",", "87"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"77da9d31-6908-4f81-aac3-0736b35f8e12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"G", "[", 
    RowBox[{"2", ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.886778443474869*^9, 3.886782907312912*^9, 
  3.887713725028317*^9, 3.887758436547636*^9, 3.8884430639789457`*^9, 
  3.888497121718926*^9, 3.8885260291906424`*^9, 3.888661954199263*^9, 
  3.888957027685009*^9, 3.8890420582054863`*^9, 3.889088608860785*^9, 
  3.8891008623973923`*^9, 3.889183387045574*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"e260eb41-6d71-4758-94b1-533b419d2c7d"]
}, Open  ]],

Cell["\<\
Choose the last two elements of the sector' s basis from the list of massless \
MIs and restore proper of accompanying ep - factors of :\
\>", "Text",
 CellChangeTimes->{{3.91011744840819*^9, 
  3.910117517127881*^9}},ExpressionUUID->"577faa3e-366a-4d7a-a6a0-\
b239f2335481"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"ba2", "=", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], ",", " ", 
      RowBox[{
       SuperscriptBox["ep", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}], "v", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox["ep", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
       RowBox[{"B", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], ";"}],
  
  Background->RGBColor[0.88, 1, 0.88]]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, {3.8889478397132807`*^9, 
   3.888947866634221*^9}, {3.888948538736258*^9, 3.888948592375217*^9}, {
   3.8889486724844017`*^9, 3.888948680771945*^9}, {3.8889488667395887`*^9, 
   3.888948881476844*^9}, {3.888948988003024*^9, 3.8889489908052998`*^9}, {
   3.888949037909607*^9, 3.88894904033992*^9}, {3.8889491046875143`*^9, 
   3.8889491068730507`*^9}, {3.8889491741056213`*^9, 3.888949174313117*^9}, {
   3.888949281698717*^9, 3.888949289989038*^9}, 3.888949369691682*^9, {
   3.888958212390888*^9, 3.8889582166790857`*^9}, {3.888958372997869*^9, 
   3.8889583858551598`*^9}, 3.888958546353882*^9, {3.8889586423986588`*^9, 
   3.888958671959518*^9}, {3.888958846607216*^9, 3.8889588472450943`*^9}, 
   3.8889589929616613`*^9, 3.8889591233962097`*^9, {3.888959340054303*^9, 
   3.888959354513074*^9}, {3.8890057567534513`*^9, 3.889005763827528*^9}, {
   3.8890059657426434`*^9, 3.8890059658524*^9}, {3.889006145630746*^9, 
   3.889006147863912*^9}, {3.889006342000517*^9, 3.889006347545636*^9}, {
   3.8890065396002502`*^9, 3.889006643110663*^9}, {3.8890424331239157`*^9, 
   3.889042450969469*^9}, {3.889042662498413*^9, 3.889042665976983*^9}, 
   3.889042836305686*^9, {3.889043179087232*^9, 3.8890431832488747`*^9}, {
   3.889044049381308*^9, 3.889044069573833*^9}, 3.889044441631898*^9, {
   3.889045687654389*^9, 3.8890456878479652`*^9}, {3.889045818544179*^9, 
   3.889045818592195*^9}, {3.889045903969885*^9, 3.889045905875979*^9}, {
   3.889045990805607*^9, 3.889046001590485*^9}, {3.889046519900899*^9, 
   3.889046567112008*^9}, {3.889046811717321*^9, 3.889046813983576*^9}, {
   3.889047201353324*^9, 3.889047204424581*^9}, {3.889047444194305*^9, 
   3.889047447817597*^9}, {3.889047652037587*^9, 3.8890476955392303`*^9}, {
   3.889047890589045*^9, 3.889047912033909*^9}, {3.889048127944709*^9, 
   3.889048138292471*^9}, {3.889048314721035*^9, 3.889048332816636*^9}, 
   3.889048755054001*^9, 3.889048917536139*^9, {3.889049114841221*^9, 
   3.889049115176117*^9}, 3.889049286940405*^9, {3.8890496407174187`*^9, 
   3.889049682540576*^9}, {3.889049814294776*^9, 3.8890498445638237`*^9}, 
   3.8890503986443663`*^9, 3.889050649319973*^9, 3.8890509546741467`*^9, {
   3.889051258759939*^9, 3.889051267969103*^9}, {3.8890513089229507`*^9, 
   3.889051315566985*^9}, {3.88905320632929*^9, 3.889053238106529*^9}, {
   3.889053862958643*^9, 3.889053865769093*^9}, {3.889054189633206*^9, 
   3.889054191838254*^9}, {3.889088552894011*^9, 3.889088574580154*^9}, 
   3.889100808163919*^9, {3.889101277477315*^9, 3.88910128318025*^9}, {
   3.889101451189332*^9, 3.889101459937101*^9}, {3.889101788500408*^9, 
   3.8891018118307533`*^9}, {3.889102386373251*^9, 3.889102402034213*^9}, {
   3.889102897604218*^9, 3.889102909633523*^9}, {3.8891030360499983`*^9, 
   3.8891030369126587`*^9}, {3.889103177261671*^9, 3.889103202277677*^9}, 
   3.889103308564807*^9, 3.8891034275047407`*^9, {3.889103564989317*^9, 
   3.88910357709523*^9}, {3.889103827496463*^9, 3.889103849708789*^9}, {
   3.889104080700602*^9, 3.8891040856139383`*^9}, {3.889104318251243*^9, 
   3.8891043200887213`*^9}, {3.889104521595583*^9, 3.889104521774502*^9}, {
   3.88910490060116*^9, 3.889104915239758*^9}, {3.889105813524008*^9, 
   3.889105823168817*^9}, {3.8891061051980333`*^9, 3.889106117671462*^9}, {
   3.889106147800235*^9, 3.889106149939047*^9}, {3.88910644726378*^9, 
   3.8891064559141617`*^9}, {3.8891066869849787`*^9, 3.889106689384856*^9}, 
   3.889108202590919*^9, 3.889108411474256*^9, {3.8891086108070507`*^9, 
   3.8891086151580763`*^9}, {3.8891120382075243`*^9, 3.889112116982171*^9}, {
   3.889112258782158*^9, 3.889112259097781*^9}, {3.88911261591004*^9, 
   3.889112620473192*^9}, {3.8891139030094748`*^9, 3.889113911335087*^9}, {
   3.889114197363687*^9, 3.889114200021826*^9}, {3.889114356727872*^9, 
   3.889114368725995*^9}, {3.889114574256908*^9, 3.8891145836367073`*^9}, {
   3.889114787999303*^9, 3.8891147880693283`*^9}, {3.889114825820928*^9, 
   3.889114837697668*^9}, {3.889115082747328*^9, 3.8891151031354313`*^9}, {
   3.8891153331809072`*^9, 3.889115337756597*^9}, {3.889115639767379*^9, 
   3.889115648467538*^9}, {3.8891157460539007`*^9, 3.8891157789135513`*^9}, {
   3.889115971059415*^9, 3.88911597397976*^9}, {3.889116222689597*^9, 
   3.889116228223804*^9}, {3.8891164147308083`*^9, 3.8891164188232822`*^9}, {
   3.889116577276466*^9, 3.889116586475443*^9}, {3.8891168165464497`*^9, 
   3.8891168397095137`*^9}, {3.889117095828446*^9, 3.889117123706291*^9}, {
   3.889117419457481*^9, 3.889117419821645*^9}, {3.889117680689732*^9, 
   3.889117714392867*^9}, {3.88911794069626*^9, 3.889117954880652*^9}, {
   3.8891181842103252`*^9, 3.8891181934760447`*^9}, {3.889118358837468*^9, 
   3.889118371891069*^9}, {3.889118546085794*^9, 3.889118548128145*^9}, {
   3.889118599119047*^9, 3.889118601981554*^9}, {3.8891187804854183`*^9, 
   3.8891187914052896`*^9}, {3.889118956947378*^9, 3.8891189585457773`*^9}, {
   3.889118999459407*^9, 3.889119001259973*^9}, {3.8891191864240828`*^9, 
   3.8891192034894857`*^9}, {3.8891194818348217`*^9, 3.889119503664048*^9}, {
   3.889124177732787*^9, 3.8891241915265913`*^9}, {3.889130886313957*^9, 
   3.8891308935113688`*^9}, {3.889133869394143*^9, 3.8891338755062027`*^9}, {
   3.8891339570621147`*^9, 3.8891339598481693`*^9}, {3.889134616293071*^9, 
   3.889134621360277*^9}, {3.8891351001541843`*^9, 3.8891351103994703`*^9}, {
   3.88913584899719*^9, 3.8891358666511707`*^9}, {3.8891362834781923`*^9, 
   3.889136283710826*^9}, {3.889136863383902*^9, 3.889136869068122*^9}, {
   3.889137194980797*^9, 3.8891371965919733`*^9}, {3.889183155383718*^9, 
   3.889183221869763*^9}, 3.8891834077550087`*^9, {3.889183542319006*^9, 
   3.889183571756422*^9}, {3.889184021818038*^9, 3.889184025123838*^9}, {
   3.889184062103497*^9, 3.889184063700165*^9}, {3.889184498946639*^9, 
   3.889184502998849*^9}, {3.910117552646413*^9, 
   3.910117561011454*^9}},ExpressionUUID->"7df0c41e-6e2c-4a46-9b4d-\
a0c31dd33581"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerv", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerw", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "w"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Au1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AvSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerv", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AwSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerw", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Au1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Au1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Av1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Aw1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889576506763973`*^9, 3.8889576555406237`*^9}, {3.888957737333151*^9, 
   3.888957807208788*^9}, {3.888957962313916*^9, 3.8889579635482597`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"45c31846-2e4e-4e56-bf6a-24ab876dd2ca"],

Cell["Find the functions A and B from differential equations :", "Text",
 CellChangeTimes->{{3.910117601976759*^9, 
  3.910117623427087*^9}},ExpressionUUID->"08ddb8b7-3367-47bd-8c8a-\
6b59b326914d"],

Cell["u DE :", "Text",
 CellChangeTimes->{{3.9101176373152313`*^9, 
  3.910117642150764*^9}},ExpressionUUID->"a4634438-d3e3-4d2b-a24b-\
005d1397aa9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Au1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellLabel->"In[84]:=",ExpressionUUID->"0f92fb99-2bd4-4a54-a909-c7fac4c28346"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"3", " ", "u", " ", "w"}], "+", 
         RowBox[{"v", " ", "w"}]}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", 
     FractionBox["ep", "u"], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "u"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", "ep", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"]}], 
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"4", " ", "u", " ", "v"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"2", " ", "u", " ", "w"}], "-", 
          RowBox[{"2", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"u", " ", "v"}], "-", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"u", " ", "w"}], "-", 
          RowBox[{"v", " ", "w"}]}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"u", " ", "v"}]}], ")"}]}], 
        RowBox[{"u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"4", " ", "u", " ", "v"}], "-", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"u", " ", "w"}], "-", 
          RowBox[{"v", " ", "w"}]}], ")"}]}], 
       RowBox[{"u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      FractionBox["ep", 
       RowBox[{"u", "+", "v"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"4", " ", "v"}], "+", 
          RowBox[{"5", " ", "w"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", 
           RowBox[{"2", " ", "w"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", 
          RowBox[{"4", " ", "v"}], "+", 
          RowBox[{"6", " ", "w"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", "v", "-", "w"}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "ep", " ", "v"}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}], 
        RowBox[{"2", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["ep", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}], 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", "v"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"4", " ", "v", " ", "w"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"7", " ", "u", " ", "v"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"7", " ", "u", " ", "w"}], "+", 
          RowBox[{"16", " ", "v", " ", "w"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", "u", " ", "v"}], "+", 
           SuperscriptBox["v", "2"], "+", 
           RowBox[{"2", " ", "u", " ", "w"}], "+", 
           RowBox[{"2", " ", "v", " ", "w"}], "+", 
           SuperscriptBox["w", "2"]}], ")"}]}], 
        RowBox[{"2", " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"5", " ", "u", " ", "v"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"5", " ", "u", " ", "w"}], "+", 
          RowBox[{"8", " ", "v", " ", "w"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}]}], 
       RowBox[{"2", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}], 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", "v", "+", "w"}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889183395301879*^9, 3.8891834752359543`*^9, 
  3.88918363295716*^9, 3.889183948941844*^9, 3.889184348521977*^9, 
  3.889184793480733*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"46cd7616-5a04-4946-833b-7dddb053cd41"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{
      SuperscriptBox["A", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"u", " ", "v", " ", 
     RowBox[{
      SuperscriptBox["A", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"u", " ", "w", " ", 
     RowBox[{
      SuperscriptBox["A", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
    RowBox[{"A", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.8891834944823427`*^9, 3.889183497539469*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"1c5ab827-3552-4cf7-b0ea-922911c014a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"u", "+", "v", "+", "w"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
   RowBox[{"A", "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}]]}]], "Output",
 CellChangeTimes->{3.889183498107388*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"4e297f52-2189-4022-9c8f-e2b6809096a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"u", "+", "v", "+", "w"}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", 
        TagBox[
         RowBox[{"(", "1", ")"}],
         Derivative],
        MultilineFunction->None], "[", "u", "]"}], 
      RowBox[{"A", "[", "u", "]"}]]}], "==", "0"}], ",", "A", ",", "u"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.889183499918007*^9, 3.889183533657364*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"1ad1cc9f-b214-4cde-921b-6f9e389b4c89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"A", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "u", "}"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       TemplateBox[{"1"},
        "C"]}]}], "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.889183523788439*^9, 3.889183534467239*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"c698c690-0242-4c1d-8ca0-4fb08b3613d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     RowBox[{
      SuperscriptBox["B", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"u", " ", "v", " ", 
     RowBox[{
      SuperscriptBox["B", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"u", " ", "w", " ", 
     RowBox[{
      SuperscriptBox["B", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], 
   RowBox[{"u", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
    RowBox[{"B", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.88918355413498*^9, 3.889183555562976*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"77d35391-df9b-4d97-afea-efc99230a5b4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["B", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
  RowBox[{"B", "[", 
   RowBox[{"u", ",", "v", ",", "w"}], "]"}]]], "Output",
 CellChangeTimes->{3.889183556036256*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"45d16bab-dc42-4016-8778-c24af9829ab5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", 
   RowBox[{"u", ",", "v", ",", "w"}], "]"}], "->", 
  RowBox[{"B", "[", 
   RowBox[{"v", ",", "w"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.88918356323414*^9, 
  3.889183566752812*^9}},ExpressionUUID->"6cd0d03d-a50a-4190-907b-\
d1e3d5eeb078"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.889183685638867*^9, 
  3.889183685892455*^9}},ExpressionUUID->"2c72799f-b831-4269-a09b-\
2d33cfea4d5b"],

Cell["v DE :", "Text",
 CellChangeTimes->{{3.9101176373152313`*^9, 
  3.910117656494526*^9}},ExpressionUUID->"da682bb1-7a95-4cb3-8ee9-\
46939e6b1b25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Av1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.889183584956142*^9, 3.8891835854226093`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"2c883691-358e-4f72-9f7b-3716ca2b7bf6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"3", " ", "u", " ", "v"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "-", 
          RowBox[{"v", " ", "w"}]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox["ep", "v"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "v"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], " ", "v"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"3", " ", "v", " ", "w"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"5", " ", "u", " ", "v"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"3", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"12", " ", "u", " ", "v"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"2", " ", "u", " ", "w"}], "+", 
          RowBox[{"6", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", " ", "v"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}]}], 
        RowBox[{"v", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"8", " ", "u", " ", "v"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"3", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"v", " ", "w"}]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"u", " ", "v"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "2"]}], "-", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"4", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"u", " ", "v"}], "-", 
           RowBox[{"u", " ", "w"}], "+", 
           RowBox[{"v", " ", "w"}]}], ")"}]}], 
        RowBox[{"v", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["u", "2"]}], "-", 
          RowBox[{"2", " ", "u", " ", "v"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}], "-", 
          RowBox[{"2", " ", "u", " ", "w"}], "+", 
          RowBox[{"4", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"3", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"4", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["ep", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"], " ", "v"}], "+", 
           RowBox[{"4", " ", "u", " ", 
            SuperscriptBox["v", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["v", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"], " ", "w"}], "-", 
           RowBox[{"6", " ", "u", " ", "v", " ", "w"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["v", "2"], " ", "w"}], "-", 
           RowBox[{"10", " ", "u", " ", 
            SuperscriptBox["w", "2"]}], "-", 
           RowBox[{"11", " ", "v", " ", 
            SuperscriptBox["w", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["w", "3"]}]}], ")"}]}], 
        RowBox[{"4", " ", "v", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["v", "3"], "-", 
          RowBox[{"2", " ", "u", " ", "v", " ", "w"}], "-", 
          RowBox[{"2", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"3", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "3"]}]}], ")"}]}], 
       RowBox[{"4", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"4", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["v", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "-", 
          RowBox[{"2", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "-", 
          RowBox[{"6", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"5", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["w", "3"]}]}], ")"}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"2", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          SuperscriptBox["v", "3"], "-", 
          RowBox[{
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{
           SuperscriptBox["v", "2"], " ", "w"}], "-", 
          RowBox[{"2", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"v", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          SuperscriptBox["w", "3"]}], ")"}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "w"}], ")"}]}], 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889183633053485*^9, 3.889183949000108*^9, 
  3.889184348556541*^9, 3.889184793534801*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"b2bc094a-cd53-4726-b75b-d21c30b6942f"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "-", 
    RowBox[{"v", " ", 
     RowBox[{"A", "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "-", 
    RowBox[{"w", " ", 
     RowBox[{"A", "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"u", " ", "v", " ", 
     RowBox[{
      SuperscriptBox["A", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["v", "2"], " ", 
     RowBox[{
      SuperscriptBox["A", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"v", " ", "w", " ", 
     RowBox[{
      SuperscriptBox["A", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"v", ",", "w"}], "]"}]}]}], 
   RowBox[{"v", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
    RowBox[{"A", "[", 
     RowBox[{"v", ",", "w"}], "]"}]}]], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.889183996160087*^9, 3.88918399764841*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"3b59fabf-f91b-49ce-9527-5a2935b192d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "v"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"v", ",", "w"}], "]"}], 
   RowBox[{"A", "[", 
    RowBox[{"v", ",", "w"}], "]"}]]}]], "Output",
 CellChangeTimes->{3.889183998840137*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"0113c926-37e5-4897-a8d2-91e6433ad39d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "v"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", 
        TagBox[
         RowBox[{"(", "1", ")"}],
         Derivative],
        MultilineFunction->None], "[", "v", "]"}], 
      RowBox[{"A", "[", "v", "]"}]]}], "==", "0"}], ",", "A", ",", "v"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.889184008260433*^9, 3.889184016188126*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"34c338c7-82c2-459e-b155-0fd9450e76be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"A", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "v", "}"}], ",", 
      RowBox[{"v", " ", 
       TemplateBox[{"1"},
        "C"]}]}], "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.889184016546537*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"dd2be12b-8b7c-4c8a-ad9d-8e97c6517bdc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "u"}], " ", "v", " ", 
     RowBox[{"B", "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"B", "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "-", 
    RowBox[{"v", " ", "w", " ", 
     RowBox[{"B", "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"u", " ", 
     SuperscriptBox["v", "2"], " ", 
     RowBox[{
      SuperscriptBox["B", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["v", "3"], " ", 
     RowBox[{
      SuperscriptBox["B", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"u", " ", "v", " ", "w", " ", 
     RowBox[{
      SuperscriptBox["B", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["v", "2"], " ", "w", " ", 
     RowBox[{
      SuperscriptBox["B", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"v", ",", "w"}], "]"}]}], "+", 
    RowBox[{"v", " ", 
     SuperscriptBox["w", "2"], " ", 
     RowBox[{
      SuperscriptBox["B", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"v", ",", "w"}], "]"}]}]}], 
   RowBox[{"v", " ", 
    RowBox[{"(", 
     RowBox[{"v", "+", "w"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
    RowBox[{"B", "[", 
     RowBox[{"v", ",", "w"}], "]"}]}]], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.889184032059466*^9, 3.889184037091021*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"339c413b-985c-4b4a-ac48-3f6e84063c59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"v", "+", "w"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["B", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"v", ",", "w"}], "]"}], 
   RowBox[{"B", "[", 
    RowBox[{"v", ",", "w"}], "]"}]]}]], "Output",
 CellChangeTimes->{3.8891840376524763`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"885b1c23-77ac-4f4e-8bd5-b2aca3a494e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"v", "+", "w"}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["B", 
        TagBox[
         RowBox[{"(", "1", ")"}],
         Derivative],
        MultilineFunction->None], "[", "v", "]"}], 
      RowBox[{"B", "[", "v", "]"}]]}], "==", "0"}], ",", "B", ",", "v"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.88918404440482*^9, 3.889184051703505*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"fed81019-a3ea-4058-bc17-6ed0dfc1fbf4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"B", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "v", "}"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       TemplateBox[{"1"},
        "C"]}]}], "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.889184053047467*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"5f1a4e5d-8b10-424d-850e-665940bedcb4"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.889184075740172*^9},ExpressionUUID->"b3c71e58-93bc-4123-9b70-\
3e60cd20122b"],

Cell["w DE :", "Text",
 CellChangeTimes->{{3.9101176373152313`*^9, 
  3.91011766180447*^9}},ExpressionUUID->"214973a7-b7ff-4de1-b693-\
c8a299e8b3a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Aw1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.889184078502668*^9, 3.8891840795809307`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"ad9fcc00-def4-46e2-8f6e-38858df3a638"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", "w"}]], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "ep", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]}], 
      RowBox[{"w", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox["ep", "w"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["ep", "w"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"3", " ", "u", " ", "w"}], "+", 
         RowBox[{"v", " ", "w"}]}], ")"}]}], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "u"}], "+", 
          RowBox[{"6", " ", "v"}], "+", 
          RowBox[{"2", " ", "w"}]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox["ep", "w"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "u"}], "+", 
          RowBox[{"5", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", "w"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", "w"]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"4", " ", "v"}], "+", 
          RowBox[{"5", " ", "w"}]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", 
          RowBox[{"2", " ", "w"}]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", 
          RowBox[{"4", " ", "v"}], "+", 
          RowBox[{"6", " ", "w"}]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "v", "+", "w"}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "ep", " ", "v"}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}], 
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      SuperscriptBox["ep", "2"], 
      RowBox[{"2", " ", "w"}]], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "u", " ", 
            SuperscriptBox["v", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["v", "3"]}], "+", 
           RowBox[{"6", " ", "u", " ", "v", " ", "w"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["v", "2"], " ", "w"}], "+", 
           RowBox[{"4", " ", "u", " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"12", " ", "v", " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["w", "3"]}]}], ")"}]}], 
        RowBox[{"4", " ", "w", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"10", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["v", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{"34", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{"37", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"24", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"50", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["w", "3"]}]}], ")"}]}], 
       RowBox[{"4", " ", "w", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"2", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          SuperscriptBox["v", "3"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{"8", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"6", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"7", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["w", "3"]}]}], ")"}]}], 
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"6", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["v", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{"22", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"16", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"26", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["w", "3"]}]}], ")"}]}], 
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}], 
      RowBox[{"2", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", 
          RowBox[{"2", " ", "w"}]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889184348604403*^9, 3.889184793587867*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"c3e5269c-50a4-44be-9a63-e38405a98669"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.910117581548921*^9},ExpressionUUID->"e2e363f6-26db-4814-a101-\
04200d45db16"],

Cell["Result :", "Text",
 CellChangeTimes->{{3.9101176691527042`*^9, 
  3.910117673376182*^9}},ExpressionUUID->"9993afb5-1d50-49e8-8a78-\
5e0a5c9ba36a"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"ba2", "=", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], ",", " ", 
      RowBox[{
       SuperscriptBox["ep", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], "v", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox["ep", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], ";"}],
  
  Background->RGBColor[0.88, 1, 0.88]]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, {3.8889478397132807`*^9, 
   3.888947866634221*^9}, {3.888948538736258*^9, 3.888948592375217*^9}, {
   3.8889486724844017`*^9, 3.888948680771945*^9}, {3.8889488667395887`*^9, 
   3.888948881476844*^9}, {3.888948988003024*^9, 3.8889489908052998`*^9}, {
   3.888949037909607*^9, 3.88894904033992*^9}, {3.8889491046875143`*^9, 
   3.8889491068730507`*^9}, {3.8889491741056213`*^9, 3.888949174313117*^9}, {
   3.888949281698717*^9, 3.888949289989038*^9}, 3.888949369691682*^9, {
   3.888958212390888*^9, 3.8889582166790857`*^9}, {3.888958372997869*^9, 
   3.8889583858551598`*^9}, 3.888958546353882*^9, {3.8889586423986588`*^9, 
   3.888958671959518*^9}, {3.888958846607216*^9, 3.8889588472450943`*^9}, 
   3.8889589929616613`*^9, 3.8889591233962097`*^9, {3.888959340054303*^9, 
   3.888959354513074*^9}, {3.8890057567534513`*^9, 3.889005763827528*^9}, {
   3.8890059657426434`*^9, 3.8890059658524*^9}, {3.889006145630746*^9, 
   3.889006147863912*^9}, {3.889006342000517*^9, 3.889006347545636*^9}, {
   3.8890065396002502`*^9, 3.889006643110663*^9}, {3.8890424331239157`*^9, 
   3.889042450969469*^9}, {3.889042662498413*^9, 3.889042665976983*^9}, 
   3.889042836305686*^9, {3.889043179087232*^9, 3.8890431832488747`*^9}, {
   3.889044049381308*^9, 3.889044069573833*^9}, 3.889044441631898*^9, {
   3.889045687654389*^9, 3.8890456878479652`*^9}, {3.889045818544179*^9, 
   3.889045818592195*^9}, {3.889045903969885*^9, 3.889045905875979*^9}, {
   3.889045990805607*^9, 3.889046001590485*^9}, {3.889046519900899*^9, 
   3.889046567112008*^9}, {3.889046811717321*^9, 3.889046813983576*^9}, {
   3.889047201353324*^9, 3.889047204424581*^9}, {3.889047444194305*^9, 
   3.889047447817597*^9}, {3.889047652037587*^9, 3.8890476955392303`*^9}, {
   3.889047890589045*^9, 3.889047912033909*^9}, {3.889048127944709*^9, 
   3.889048138292471*^9}, {3.889048314721035*^9, 3.889048332816636*^9}, 
   3.889048755054001*^9, 3.889048917536139*^9, {3.889049114841221*^9, 
   3.889049115176117*^9}, 3.889049286940405*^9, {3.8890496407174187`*^9, 
   3.889049682540576*^9}, {3.889049814294776*^9, 3.8890498445638237`*^9}, 
   3.8890503986443663`*^9, 3.889050649319973*^9, 3.8890509546741467`*^9, {
   3.889051258759939*^9, 3.889051267969103*^9}, {3.8890513089229507`*^9, 
   3.889051315566985*^9}, {3.88905320632929*^9, 3.889053238106529*^9}, {
   3.889053862958643*^9, 3.889053865769093*^9}, {3.889054189633206*^9, 
   3.889054191838254*^9}, {3.889088552894011*^9, 3.889088574580154*^9}, 
   3.889100808163919*^9, {3.889101277477315*^9, 3.88910128318025*^9}, {
   3.889101451189332*^9, 3.889101459937101*^9}, {3.889101788500408*^9, 
   3.8891018118307533`*^9}, {3.889102386373251*^9, 3.889102402034213*^9}, {
   3.889102897604218*^9, 3.889102909633523*^9}, {3.8891030360499983`*^9, 
   3.8891030369126587`*^9}, {3.889103177261671*^9, 3.889103202277677*^9}, 
   3.889103308564807*^9, 3.8891034275047407`*^9, {3.889103564989317*^9, 
   3.88910357709523*^9}, {3.889103827496463*^9, 3.889103849708789*^9}, {
   3.889104080700602*^9, 3.8891040856139383`*^9}, {3.889104318251243*^9, 
   3.8891043200887213`*^9}, {3.889104521595583*^9, 3.889104521774502*^9}, {
   3.88910490060116*^9, 3.889104915239758*^9}, {3.889105813524008*^9, 
   3.889105823168817*^9}, {3.8891061051980333`*^9, 3.889106117671462*^9}, {
   3.889106147800235*^9, 3.889106149939047*^9}, {3.88910644726378*^9, 
   3.8891064559141617`*^9}, {3.8891066869849787`*^9, 3.889106689384856*^9}, 
   3.889108202590919*^9, 3.889108411474256*^9, {3.8891086108070507`*^9, 
   3.8891086151580763`*^9}, {3.8891120382075243`*^9, 3.889112116982171*^9}, {
   3.889112258782158*^9, 3.889112259097781*^9}, {3.88911261591004*^9, 
   3.889112620473192*^9}, {3.8891139030094748`*^9, 3.889113911335087*^9}, {
   3.889114197363687*^9, 3.889114200021826*^9}, {3.889114356727872*^9, 
   3.889114368725995*^9}, {3.889114574256908*^9, 3.8891145836367073`*^9}, {
   3.889114787999303*^9, 3.8891147880693283`*^9}, {3.889114825820928*^9, 
   3.889114837697668*^9}, {3.889115082747328*^9, 3.8891151031354313`*^9}, {
   3.8891153331809072`*^9, 3.889115337756597*^9}, {3.889115639767379*^9, 
   3.889115648467538*^9}, {3.8891157460539007`*^9, 3.8891157789135513`*^9}, {
   3.889115971059415*^9, 3.88911597397976*^9}, {3.889116222689597*^9, 
   3.889116228223804*^9}, {3.8891164147308083`*^9, 3.8891164188232822`*^9}, {
   3.889116577276466*^9, 3.889116586475443*^9}, {3.8891168165464497`*^9, 
   3.8891168397095137`*^9}, {3.889117095828446*^9, 3.889117123706291*^9}, {
   3.889117419457481*^9, 3.889117419821645*^9}, {3.889117680689732*^9, 
   3.889117714392867*^9}, {3.88911794069626*^9, 3.889117954880652*^9}, {
   3.8891181842103252`*^9, 3.8891181934760447`*^9}, {3.889118358837468*^9, 
   3.889118371891069*^9}, {3.889118546085794*^9, 3.889118548128145*^9}, {
   3.889118599119047*^9, 3.889118601981554*^9}, {3.8891187804854183`*^9, 
   3.8891187914052896`*^9}, {3.889118956947378*^9, 3.8891189585457773`*^9}, {
   3.889118999459407*^9, 3.889119001259973*^9}, {3.8891191864240828`*^9, 
   3.8891192034894857`*^9}, {3.8891194818348217`*^9, 3.889119503664048*^9}, {
   3.889124177732787*^9, 3.8891241915265913`*^9}, {3.889130886313957*^9, 
   3.8891308935113688`*^9}, {3.889133869394143*^9, 3.8891338755062027`*^9}, {
   3.8891339570621147`*^9, 3.8891339598481693`*^9}, {3.889134616293071*^9, 
   3.889134621360277*^9}, {3.8891351001541843`*^9, 3.8891351103994703`*^9}, {
   3.88913584899719*^9, 3.8891358666511707`*^9}, {3.8891362834781923`*^9, 
   3.889136283710826*^9}, {3.889136863383902*^9, 3.889136869068122*^9}, {
   3.889137194980797*^9, 3.8891371965919733`*^9}, {3.889183155383718*^9, 
   3.889183221869763*^9}, 3.8891834077550087`*^9, {3.889183542319006*^9, 
   3.889183571756422*^9}, {3.889184021818038*^9, 3.889184025123838*^9}, {
   3.889184062103497*^9, 3.889184063700165*^9}, {3.889184498946639*^9, 
   3.889184502998849*^9}, {3.910117552646413*^9, 
   3.910117588409408*^9}},ExpressionUUID->"491a058f-0a9a-4bbe-bae2-\
7ec7b2187a62"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8891847677571497`*^9, 
  3.889184768112473*^9}},ExpressionUUID->"d74d99ae-fa3e-4fe9-b5f3-\
f5682585a82a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerm", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Am1M", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AmSc1", ".", "Tmatrix"}], "+", " ", 
    RowBox[{"TmatrixInvDerm", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88892887525991*^9, 3.888928879657873*^9}, {
   3.888929130131699*^9, 3.888929132395793*^9}, 3.888929166104574*^9, {
   3.888929545954343*^9, 3.8889295462905416`*^9}, {3.888929695452334*^9, 
   3.8889297069018583`*^9}, {3.888930319303437*^9, 3.8889303205483437`*^9}, 
   3.8889307349518833`*^9, {3.888931243672104*^9, 3.8889312507507067`*^9}, {
   3.888931944341672*^9, 3.888931945120997*^9}, {3.888932636359809*^9, 
   3.888932636733451*^9}, {3.888936529630972*^9, 3.8889365403830137`*^9}, 
   3.88904198663328*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"074ccf4e-f2f7-4f65-9e60-a42db1885f3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Am1M", "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
    "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellLabel->"In[91]:=",ExpressionUUID->"a0cfe164-a651-458e-9c25-9930603fb173"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", "m"]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["ep", "2"]}], "m"]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["ep", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["ep", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", "m"]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["ep", "2"]}], "m"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox["ep", 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", 
        RowBox[{"2", " ", "m"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.889185019608056*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"54d2101e-bf83-4b51-a4b2-0f87c677f45a"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.889185227389021*^9},ExpressionUUID->"49eddfaa-2068-4ccd-a867-\
a285087bc08b"],

Cell["\<\
Adding `mass\[CloseCurlyQuote] terms to the last two entries to fix the \
virtuality matrix:\
\>", "Text",
 CellChangeTimes->{{3.889185242565934*^9, 3.889185253703861*^9}, 
   3.889185585323381*^9, 3.9101141222096252`*^9, {3.910117684153994*^9, 
   3.9101177010001574`*^9}},ExpressionUUID->"893e3155-7ca6-4001-84af-\
c2cdb61af7db"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"ba2", "=", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", "w", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "u", " ", "v", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], ",", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ep", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], "v", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "4"], " ", "m", " ", 
        RowBox[{"A1", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "4"], " ", "m", " ", 
        RowBox[{"A2", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "4"], " ", "m", "  ", 
        RowBox[{"A3", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}], "  ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "4"], " ", "m", "  ", 
        RowBox[{"A4", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ep", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "4"], " ", "m", " ", 
        RowBox[{"B1", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "4"], " ", "m", " ", 
        RowBox[{"B2", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}], 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "4"], " ", "m", "  ", 
        RowBox[{"B3", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ep", "4"], " ", "m", "  ", 
        RowBox[{"B4", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}]}], "}"}]}], ";"}],
  Background->RGBColor[0.88, 1, 0.88]]], "Input",
 CellChangeTimes->{{3.888662363503311*^9, 3.888662380133811*^9}, {
   3.88866244880153*^9, 3.88866246625287*^9}, {3.88866255260863*^9, 
   3.8886625559663486`*^9}, {3.888662596152824*^9, 3.888662598553896*^9}, {
   3.888662636504799*^9, 3.8886626419113407`*^9}, 3.8886628719061947`*^9, {
   3.8886629133634157`*^9, 3.88866291711937*^9}, {3.888664795525325*^9, 
   3.888664808210471*^9}, {3.88866487310457*^9, 3.88866489654039*^9}, {
   3.888665011117354*^9, 3.888665025362521*^9}, {3.888665084873424*^9, 
   3.888665108744144*^9}, {3.888665234727092*^9, 3.8886652403609543`*^9}, {
   3.888665340546096*^9, 3.8886653434130983`*^9}, {3.8886654095746937`*^9, 
   3.888665412938933*^9}, {3.8886654830196133`*^9, 3.888665491014001*^9}, {
   3.888665553338565*^9, 3.888665556304397*^9}, {3.888665676216189*^9, 
   3.8886656811329737`*^9}, {3.888665731268044*^9, 3.888665744826956*^9}, {
   3.888665782005981*^9, 3.8886657995876417`*^9}, {3.888665841058889*^9, 
   3.888665863887038*^9}, {3.88866591407155*^9, 3.8886659357552767`*^9}, {
   3.888665995136421*^9, 3.888666010434836*^9}, {3.888666089660758*^9, 
   3.8886661004595957`*^9}, {3.888666135761529*^9, 3.888666142926338*^9}, {
   3.8886661856835117`*^9, 3.888666187550521*^9}, 3.8886680571432743`*^9, {
   3.888668088887093*^9, 3.888668089579919*^9}, {3.8886681515375633`*^9, 
   3.888668154573209*^9}, {3.888668330373777*^9, 3.8886683335636377`*^9}, {
   3.888923814481018*^9, 3.888923853482325*^9}, {3.888923891868497*^9, 
   3.8889239064563217`*^9}, {3.888923939477594*^9, 3.8889239416095047`*^9}, 
   3.888924005741755*^9, {3.888924914743277*^9, 3.8889249440657787`*^9}, 
   3.888925162677327*^9, 3.888925459915023*^9, {3.888925611225408*^9, 
   3.8889256116188726`*^9}, {3.888925655754916*^9, 3.8889256570238743`*^9}, {
   3.8889257502712717`*^9, 3.8889257658324413`*^9}, {3.8889258076369057`*^9, 
   3.8889258196166687`*^9}, {3.8889269351394463`*^9, 3.888926949243432*^9}, 
   3.888927032141963*^9, {3.888927075752737*^9, 3.8889270759261913`*^9}, {
   3.8889272428181667`*^9, 3.8889272439485607`*^9}, {3.888927931801086*^9, 
   3.88892793848739*^9}, {3.888928126596198*^9, 3.888928126809792*^9}, {
   3.88892817615781*^9, 3.8889281800811243`*^9}, {3.888928287562549*^9, 
   3.888928292448949*^9}, {3.888928848286355*^9, 3.888928854275436*^9}, {
   3.888929194028883*^9, 3.8889291945650673`*^9}, {3.8889294994773293`*^9, 
   3.8889295184980373`*^9}, {3.8889296129738197`*^9, 
   3.8889296396792107`*^9}, {3.88892973496312*^9, 3.888929791028913*^9}, {
   3.888929929965438*^9, 3.888929944157496*^9}, {3.888930028321789*^9, 
   3.8889300567661753`*^9}, {3.888930261784783*^9, 3.888930282138886*^9}, {
   3.8889303431907377`*^9, 3.888930356052339*^9}, {3.888930523294201*^9, 
   3.8889305306985893`*^9}, {3.888930612460752*^9, 3.888930619272793*^9}, {
   3.888930649715302*^9, 3.888930649899303*^9}, 3.888930686330482*^9, {
   3.88893072126338*^9, 3.888930725347802*^9}, {3.888930759162211*^9, 
   3.888930777073567*^9}, 3.88893122105116*^9, {3.888931358093007*^9, 
   3.8889314175728188`*^9}, 3.888931470618269*^9, {3.888931615806264*^9, 
   3.8889316189573936`*^9}, {3.888931797620426*^9, 3.888931818819807*^9}, {
   3.8889327317718782`*^9, 3.888932783362818*^9}, {3.888934588766933*^9, 
   3.88893460455562*^9}, {3.888934799704051*^9, 3.8889348071959467`*^9}, {
   3.888936202188672*^9, 3.888936202553726*^9}, {3.888936319548347*^9, 
   3.888936342863327*^9}, {3.888936411972464*^9, 3.8889364126156816`*^9}, {
   3.8889364713233843`*^9, 3.888936474715146*^9}, {3.888936548307643*^9, 
   3.888936556616887*^9}, 3.888936602298658*^9, {3.888936666857123*^9, 
   3.888936729048847*^9}, {3.888936839068577*^9, 3.8889369504587307`*^9}, 
   3.8889369882973127`*^9, {3.888938055093029*^9, 3.8889380646168756`*^9}, {
   3.8889451432000437`*^9, 3.8889451507837553`*^9}, {3.8889455575567083`*^9, 
   3.888945561802588*^9}, {3.888945602143824*^9, 3.88894560882692*^9}, {
   3.888947313617283*^9, 3.888947348228854*^9}, 3.8889475889472427`*^9, {
   3.8889476251567917`*^9, 3.888947639909772*^9}, {3.8889478397132807`*^9, 
   3.888947866634221*^9}, {3.888948538736258*^9, 3.888948592375217*^9}, {
   3.8889486724844017`*^9, 3.888948680771945*^9}, {3.8889488667395887`*^9, 
   3.888948881476844*^9}, {3.888948988003024*^9, 3.8889489908052998`*^9}, {
   3.888949037909607*^9, 3.88894904033992*^9}, {3.8889491046875143`*^9, 
   3.8889491068730507`*^9}, {3.8889491741056213`*^9, 3.888949174313117*^9}, {
   3.888949281698717*^9, 3.888949289989038*^9}, 3.888949369691682*^9, {
   3.888958212390888*^9, 3.8889582166790857`*^9}, {3.888958372997869*^9, 
   3.8889583858551598`*^9}, 3.888958546353882*^9, {3.8889586423986588`*^9, 
   3.888958671959518*^9}, {3.888958846607216*^9, 3.8889588472450943`*^9}, 
   3.8889589929616613`*^9, 3.8889591233962097`*^9, {3.888959340054303*^9, 
   3.888959354513074*^9}, {3.8890057567534513`*^9, 3.889005763827528*^9}, {
   3.8890059657426434`*^9, 3.8890059658524*^9}, {3.889006145630746*^9, 
   3.889006147863912*^9}, {3.889006342000517*^9, 3.889006347545636*^9}, {
   3.8890065396002502`*^9, 3.889006643110663*^9}, {3.8890424331239157`*^9, 
   3.889042450969469*^9}, {3.889042662498413*^9, 3.889042665976983*^9}, 
   3.889042836305686*^9, {3.889043179087232*^9, 3.8890431832488747`*^9}, {
   3.889044049381308*^9, 3.889044069573833*^9}, 3.889044441631898*^9, {
   3.889045687654389*^9, 3.8890456878479652`*^9}, {3.889045818544179*^9, 
   3.889045818592195*^9}, {3.889045903969885*^9, 3.889045905875979*^9}, {
   3.889045990805607*^9, 3.889046001590485*^9}, {3.889046519900899*^9, 
   3.889046567112008*^9}, {3.889046811717321*^9, 3.889046813983576*^9}, {
   3.889047201353324*^9, 3.889047204424581*^9}, {3.889047444194305*^9, 
   3.889047447817597*^9}, {3.889047652037587*^9, 3.8890476955392303`*^9}, {
   3.889047890589045*^9, 3.889047912033909*^9}, {3.889048127944709*^9, 
   3.889048138292471*^9}, {3.889048314721035*^9, 3.889048332816636*^9}, 
   3.889048755054001*^9, 3.889048917536139*^9, {3.889049114841221*^9, 
   3.889049115176117*^9}, 3.889049286940405*^9, {3.8890496407174187`*^9, 
   3.889049682540576*^9}, {3.889049814294776*^9, 3.8890498445638237`*^9}, 
   3.8890503986443663`*^9, 3.889050649319973*^9, 3.8890509546741467`*^9, {
   3.889051258759939*^9, 3.889051267969103*^9}, {3.8890513089229507`*^9, 
   3.889051315566985*^9}, {3.88905320632929*^9, 3.889053238106529*^9}, {
   3.889053862958643*^9, 3.889053865769093*^9}, {3.889054189633206*^9, 
   3.889054191838254*^9}, {3.889088552894011*^9, 3.889088574580154*^9}, 
   3.889100808163919*^9, {3.889101277477315*^9, 3.88910128318025*^9}, {
   3.889101451189332*^9, 3.889101459937101*^9}, {3.889101788500408*^9, 
   3.8891018118307533`*^9}, {3.889102386373251*^9, 3.889102402034213*^9}, {
   3.889102897604218*^9, 3.889102909633523*^9}, {3.8891030360499983`*^9, 
   3.8891030369126587`*^9}, {3.889103177261671*^9, 3.889103202277677*^9}, 
   3.889103308564807*^9, 3.8891034275047407`*^9, {3.889103564989317*^9, 
   3.88910357709523*^9}, {3.889103827496463*^9, 3.889103849708789*^9}, {
   3.889104080700602*^9, 3.8891040856139383`*^9}, {3.889104318251243*^9, 
   3.8891043200887213`*^9}, {3.889104521595583*^9, 3.889104521774502*^9}, {
   3.88910490060116*^9, 3.889104915239758*^9}, {3.889105813524008*^9, 
   3.889105823168817*^9}, {3.8891061051980333`*^9, 3.889106117671462*^9}, {
   3.889106147800235*^9, 3.889106149939047*^9}, {3.88910644726378*^9, 
   3.8891064559141617`*^9}, {3.8891066869849787`*^9, 3.889106689384856*^9}, 
   3.889108202590919*^9, 3.889108411474256*^9, {3.8891086108070507`*^9, 
   3.8891086151580763`*^9}, {3.8891120382075243`*^9, 3.889112116982171*^9}, {
   3.889112258782158*^9, 3.889112259097781*^9}, {3.88911261591004*^9, 
   3.889112620473192*^9}, {3.8891139030094748`*^9, 3.889113911335087*^9}, {
   3.889114197363687*^9, 3.889114200021826*^9}, {3.889114356727872*^9, 
   3.889114368725995*^9}, {3.889114574256908*^9, 3.8891145836367073`*^9}, {
   3.889114787999303*^9, 3.8891147880693283`*^9}, {3.889114825820928*^9, 
   3.889114837697668*^9}, {3.889115082747328*^9, 3.8891151031354313`*^9}, {
   3.8891153331809072`*^9, 3.889115337756597*^9}, {3.889115639767379*^9, 
   3.889115648467538*^9}, {3.8891157460539007`*^9, 3.8891157789135513`*^9}, {
   3.889115971059415*^9, 3.88911597397976*^9}, {3.889116222689597*^9, 
   3.889116228223804*^9}, {3.8891164147308083`*^9, 3.8891164188232822`*^9}, {
   3.889116577276466*^9, 3.889116586475443*^9}, {3.8891168165464497`*^9, 
   3.8891168397095137`*^9}, {3.889117095828446*^9, 3.889117123706291*^9}, {
   3.889117419457481*^9, 3.889117419821645*^9}, {3.889117680689732*^9, 
   3.889117714392867*^9}, {3.88911794069626*^9, 3.889117954880652*^9}, {
   3.8891181842103252`*^9, 3.8891181934760447`*^9}, {3.889118358837468*^9, 
   3.889118371891069*^9}, {3.889118546085794*^9, 3.889118548128145*^9}, {
   3.889118599119047*^9, 3.889118601981554*^9}, {3.8891187804854183`*^9, 
   3.8891187914052896`*^9}, {3.889118956947378*^9, 3.8891189585457773`*^9}, {
   3.889118999459407*^9, 3.889119001259973*^9}, {3.8891191864240828`*^9, 
   3.8891192034894857`*^9}, {3.8891194818348217`*^9, 3.889119503664048*^9}, {
   3.889124177732787*^9, 3.8891241915265913`*^9}, {3.889130886313957*^9, 
   3.8891308935113688`*^9}, {3.889133869394143*^9, 3.8891338755062027`*^9}, {
   3.8891339570621147`*^9, 3.8891339598481693`*^9}, {3.889134616293071*^9, 
   3.889134621360277*^9}, {3.8891351001541843`*^9, 3.8891351103994703`*^9}, {
   3.88913584899719*^9, 3.8891358666511707`*^9}, {3.8891362834781923`*^9, 
   3.889136283710826*^9}, {3.889136863383902*^9, 3.889136869068122*^9}, {
   3.889137194980797*^9, 3.8891371965919733`*^9}, {3.889183155383718*^9, 
   3.889183221869763*^9}, 3.8891834077550087`*^9, {3.889183542319006*^9, 
   3.889183571756422*^9}, {3.889184021818038*^9, 3.889184025123838*^9}, {
   3.889184062103497*^9, 3.889184063700165*^9}, {3.889184498946639*^9, 
   3.889184502998849*^9}, {3.889185360026752*^9, 3.889185385391161*^9}, {
   3.889185689130151*^9, 3.88918573838953*^9}, {3.8891861331026583`*^9, 
   3.889186219932819*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"b9d992ac-d2c6-41b9-85db-f89fba57f58b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerm", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Am1M", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AmSc1", ".", "Tmatrix"}], "+", " ", 
    RowBox[{"TmatrixInvDerm", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88892887525991*^9, 3.888928879657873*^9}, {
   3.888929130131699*^9, 3.888929132395793*^9}, 3.888929166104574*^9, {
   3.888929545954343*^9, 3.8889295462905416`*^9}, {3.888929695452334*^9, 
   3.8889297069018583`*^9}, {3.888930319303437*^9, 3.8889303205483437`*^9}, 
   3.8889307349518833`*^9, {3.888931243672104*^9, 3.8889312507507067`*^9}, {
   3.888931944341672*^9, 3.888931945120997*^9}, {3.888932636359809*^9, 
   3.888932636733451*^9}, {3.888936529630972*^9, 3.8889365403830137`*^9}, 
   3.88904198663328*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"f915c27f-c433-4c5d-939c-08d1d129e557"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Am1M", "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
    "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellLabel->
  "In[109]:=",ExpressionUUID->"68c2ad74-540f-4d53-a891-cc15840124ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", "m"]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "v", " ", "w", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}], " ", "w", " ", 
           RowBox[{"A1", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "u"}], "-", "v"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
           RowBox[{"A2", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
       RowBox[{"m", " ", "v", " ", "w", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["ep", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}], " ", 
          RowBox[{"A2", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{"m", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", "w"}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["ep", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"A4", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{"m", " ", "u", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["ep", "m"]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u", " ", "v", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}], " ", 
           RowBox[{"A3", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "w"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
           RowBox[{"A4", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
       RowBox[{"m", " ", "u", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["ep", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "w"}], " ", 
          RowBox[{"B1", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"B2", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{"m", " ", "v", " ", "w", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"B2", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
       RowBox[{"m", " ", "v", " ", "w"}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "v", " ", "w"}]}], ")"}]}], 
       RowBox[{"4", " ", "m", " ", "u", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"5", " ", "u", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}], " ", 
           RowBox[{"B4", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "m", " ", "u", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["u", "2"], " ", "v", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "+", 
           RowBox[{"u", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "+", 
           RowBox[{"u", " ", "v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "m", " ", "u", " ", "v", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "+", 
          RowBox[{"3", " ", "u", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "+", 
          RowBox[{"2", " ", "u", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}], " ", 
           RowBox[{"B3", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
           RowBox[{"B4", "[", 
            RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "m", " ", "u", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.889185653360099*^9, 3.889186061718587*^9, 
  3.8891866191151323`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"aa54b76a-eda2-49a8-a8ab-6dfab62eb162"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["ep", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"v", " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], " ", 
         RowBox[{"A2", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
     RowBox[{"m", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", "w"}]], "==", "0"}], ",", 
   RowBox[{"A2", "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889186665908732*^9, 3.889186680872723*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"4d3fb3a5-db3a-4fa5-a17f-2ed5d19248f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A2", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"v", " ", "w", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
     RowBox[{"u", "+", "v"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.889186681509438*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"c37f5607-ce2c-4935-8972-d1bf01ef30c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["ep", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], " ", 
         RowBox[{"A4", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
     RowBox[{"m", " ", "u", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}]], "==", "0"}], ",", 
   RowBox[{"A4", "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8891867054415894`*^9, 3.889186708815213*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"6e93ba48-0181-4f21-b881-e3d95030b44f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A4", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"u", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
     RowBox[{"v", "+", "w"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.88918670911552*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"ca73d0f6-eac5-4370-856b-f065aac842b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["ep", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "v", " ", "w", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], " ", "w", " ", 
         RowBox[{"A1", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "u"}], "-", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
         RowBox[{"A2", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
     RowBox[{"m", " ", "v", " ", "w", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], "==", "0"}], ",", 
   RowBox[{"A1", "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889186722676312*^9, 3.889186732233779*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"439979b4-f996-446b-b59b-7af730165df0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A1", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "u", " ", "v", " ", "w"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "2"], " ", "w"}], "+", 
         RowBox[{"2", " ", "v", " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{"u", " ", 
          RowBox[{"A2", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "-", 
         RowBox[{"v", " ", 
          RowBox[{"A2", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", "w"}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8891867327904463`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"c9fd12c0-2b56-48f9-8970-6ed03ea5b814"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["ep", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "u", " ", "v", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}], "+", 
        RowBox[{"u", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], " ", 
         RowBox[{"A3", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "v"}], "-", "w"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
         RowBox[{"A4", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
     RowBox[{"m", " ", "u", " ", "v", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], "==", "0"}], ",", 
   RowBox[{"A3", "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889186741907023*^9, 3.889186749296957*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"1c27254a-3efe-4e5f-ae11-c9f1083837e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A3", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", "v"}], "+", 
         RowBox[{"2", " ", "u", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"2", " ", "u", " ", "v", " ", "w"}], "-", 
         RowBox[{"v", " ", 
          RowBox[{"A4", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "-", 
         RowBox[{"w", " ", 
          RowBox[{"A4", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.889186749976125*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"e4de0f77-828a-4fbb-bacb-fa98e12b6c25"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9101177223615932`*^9, 
  3.9101177226551237`*^9}},ExpressionUUID->"3d630d84-1030-42ba-9da8-\
4fa5a0baa0df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["ep", "2"], " ", 
      RowBox[{"B2", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], 
     RowBox[{"m", " ", "v", " ", "w"}]], "==", "0"}], ",", 
   RowBox[{"B2", "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889186811607705*^9, 3.889186814139386*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"1dfb89b9-3108-49ee-b92b-b4bc0ba59129"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"B2", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8891868147117023`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"98d59cbd-6de9-471a-bd11-0b1d726a3cc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["ep", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "w"}], " ", 
         RowBox[{"B1", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
         RowBox[{"B2", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
     RowBox[{"m", " ", "v", " ", "w", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], "==", "0"}], ",", 
   RowBox[{"B1", "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.889186832560149*^9, 3.889186834419945*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"7e7e3b56-9289-42f7-974b-793f193324c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"B1", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
      RowBox[{"B2", "[", 
       RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "w"]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889186834755661*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"ad386bf7-74c4-4481-93ba-0e04899d4bad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["ep", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["u", "2"], " ", "v"}], "+", 
        RowBox[{"5", " ", "u", " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], " ", 
         RowBox[{"B4", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
     RowBox[{"4", " ", "m", " ", "u", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}]], "==", "0"}], ",", 
   RowBox[{"B4", "[", 
    RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8891868412893887`*^9, 3.889186844185917*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"576fc96b-1017-4548-93bf-971054fe65aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"B4", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"u", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "u"}], "+", 
        RowBox[{"5", " ", "v"}], "+", 
        RowBox[{"5", " ", "w"}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.889186844493472*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"6a723010-b90e-48ae-8d1e-d1a4a2c6eb63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["ep", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "+", 
         RowBox[{"3", " ", "u", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], "+", 
         RowBox[{"2", " ", "u", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"B3", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"B4", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", "m", " ", "u", " ", "v", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], "==", "0"}], ",", 
    
    RowBox[{"B3", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8891868510535393`*^9, 3.8891868595114326`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"5f3df928-feff-4dd6-be8c-343eaf7c30ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"B3", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"B4", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8891868540730124`*^9, 3.889186860001039*^9}},
 CellLabel->
  "Out[118]=",ExpressionUUID->"a163e0b3-a0ca-48d3-becb-015f992df9aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"%109", "/.", 
            RowBox[{
             RowBox[{"B3", "[", 
              RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"u", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "u"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"v", "+", "w"}], ")"}], " ", 
                   RowBox[{"B4", "[", 
                    RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{"v", "+", "w"}], ")"}]}]]}]}]}], "/.", 
           RowBox[{
            RowBox[{"B1", "[", 
             RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
              RowBox[{"B2", "[", 
               RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "w"]}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"B2", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"B4", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"u", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "u"}], "+", 
             RowBox[{"5", " ", "v"}], "+", 
             RowBox[{"5", " ", "w"}]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}]}]]}]}], "/.", 
       RowBox[{
        RowBox[{"A3", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["u", "2"], " ", "v"}], "+", 
             RowBox[{"2", " ", "u", " ", 
              SuperscriptBox["v", "2"]}], "+", 
             RowBox[{"2", " ", "u", " ", "v", " ", "w"}], "-", 
             RowBox[{"v", " ", 
              RowBox[{"A4", "[", 
               RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "-", 
             RowBox[{"w", " ", 
              RowBox[{"A4", "[", 
               RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}]}]]}]}]}], "/.", 
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "u", " ", "v", " ", "w"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["v", "2"], " ", "w"}], "+", 
            RowBox[{"2", " ", "v", " ", 
             SuperscriptBox["w", "2"]}], "-", 
            RowBox[{"u", " ", 
             RowBox[{"A2", "[", 
              RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "-", 
            RowBox[{"v", " ", 
             RowBox[{"A2", "[", 
              RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}], " ", "w"}]]}]}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"v", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{"u", "+", "v"}]]}]}], "/.", 
   RowBox[{
    RowBox[{"A4", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"u", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
     RowBox[{"v", "+", "w"}]]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.889186869282913*^9, 3.88918689446498*^9}, {
  3.889186924890522*^9, 3.8891869365484257`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"d5ed418f-cbfd-407e-a15b-5e0f6cc433e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["ep", 
      RowBox[{"4", " ", "m"}]], ",", 
     RowBox[{"-", 
      FractionBox["ep", 
       RowBox[{"2", " ", "m"}]]}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889186937325474*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"707ccdbf-7288-4dfb-a5e0-90bfd9434708"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ba2", "/.", 
            RowBox[{
             RowBox[{"B3", "[", 
              RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"u", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "u"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"v", "+", "w"}], ")"}], " ", 
                   RowBox[{"B4", "[", 
                    RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{"v", "+", "w"}], ")"}]}]]}]}]}], "/.", 
           RowBox[{
            RowBox[{"B1", "[", 
             RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
              RowBox[{"B2", "[", 
               RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "w"]}]}], ")"}], "/.", 
         RowBox[{
          RowBox[{"B2", "[", 
           RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"B4", "[", 
          RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"u", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "u"}], "+", 
             RowBox[{"5", " ", "v"}], "+", 
             RowBox[{"5", " ", "w"}]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}]}]]}]}], "/.", 
       RowBox[{
        RowBox[{"A3", "[", 
         RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["u", "2"], " ", "v"}], "+", 
             RowBox[{"2", " ", "u", " ", 
              SuperscriptBox["v", "2"]}], "+", 
             RowBox[{"2", " ", "u", " ", "v", " ", "w"}], "-", 
             RowBox[{"v", " ", 
              RowBox[{"A4", "[", 
               RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "-", 
             RowBox[{"w", " ", 
              RowBox[{"A4", "[", 
               RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}]}]]}]}]}], "/.", 
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "u", " ", "v", " ", "w"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["v", "2"], " ", "w"}], "+", 
            RowBox[{"2", " ", "v", " ", 
             SuperscriptBox["w", "2"]}], "-", 
            RowBox[{"u", " ", 
             RowBox[{"A2", "[", 
              RowBox[{"u", ",", "v", ",", "w"}], "]"}]}], "-", 
            RowBox[{"v", " ", 
             RowBox[{"A2", "[", 
              RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}], " ", "w"}]]}]}]}], ")"}], "/.", 
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"v", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{"u", "+", "v"}]]}]}], "/.", 
   RowBox[{
    RowBox[{"A4", "[", 
     RowBox[{"u", ",", "v", ",", "w"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"u", " ", "v", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
     RowBox[{"v", "+", "w"}]]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.889186869282913*^9, 3.88918689446498*^9}, {
  3.889186924890522*^9, 3.8891869632296143`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"2bff6d3e-81bb-468d-9661-304c19a2fb94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", 
         "0", ",", "0"}], "}"}]}], "]"}]}], 
    RowBox[{"u", "+", "v"}]], ",", 
   RowBox[{
    SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"w", " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
     RowBox[{"G", "[", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
         "0", ",", "0"}], "}"}]}], "]"}]}], 
    RowBox[{"v", "+", "w"}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox["ep", "4"], " ", "v", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"v", "+", "w"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
                 "2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"w", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1",
                ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u", " ", 
              RowBox[{"G", "[", 
               RowBox[{"2", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", 
                  "1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
              RowBox[{"G", "[", 
               RowBox[{"2", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
                  "1", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox["ep", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"m", " ", "u", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
       RowBox[{"m", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", "v", "+", "w"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.88918696403687*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"89571c45-a110-4b7d-9cad-64baac0a38f8"]
}, Closed]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8891881436075706`*^9},ExpressionUUID->"8eaf7781-42a9-4727-897f-\
358490f35dbc"],

Cell["\<\
`Canonical\[CloseCurlyQuote] basis for the diagonal block of the level-6 \
sector  {1, 1, 1, 1, 0, 1, 1, 0, 0}:\
\>", "Text",
 CellChangeTimes->{{3.8891881453391247`*^9, 3.8891881537669067`*^9}, {
  3.910117128746862*^9, 3.910117149918088*^9}, {3.9101177360839367`*^9, 
  3.910117760619138*^9}},ExpressionUUID->"0ab7b785-54f2-4f6e-8f04-\
27b4603da2eb"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"ba2", "=", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], ",", 
      RowBox[{
       SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"w", " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{
       SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["ep", "3"], " ", "m", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"G", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
            ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
       RowBox[{"v", "+", "w"}]], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}]], 
       SuperscriptBox["ep", "4"], " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"v", "+", "w"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
               RowBox[{"G", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{
                  "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
                   "2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
            
            RowBox[{"w", " ", 
             RowBox[{"(", 
              RowBox[{"v", "+", "w"}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", 
                 "1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"u", "+", "v"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"u", " ", 
                RowBox[{"G", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",",
                     "1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
                RowBox[{"G", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"{", 
                   RowBox[{
                   "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",",
                     "1", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}]}]], 
       RowBox[{
        SuperscriptBox["ep", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
           RowBox[{"G", "[", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1",
                ",", 
               RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
          RowBox[{"m", " ", "u", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "u"}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1",
                ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
          RowBox[{"m", " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "u"}], "+", "v", "+", "w"}], ")"}], " ", 
           RowBox[{"G", "[", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1",
                ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}]}]}], 
     "}"}]}], ";"}],
  Background->RGBColor[1, 0.85, 0.85]]], "Input",
 CellChangeTimes->{{3.889186975953277*^9, 3.889186983067494*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"1de644d5-816e-4bd4-ab62-b7ea2add34e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}]], 
    SuperscriptBox["ep", "4"], " ", "v", " ", 
    RowBox[{"(", 
     RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"v", "+", "w"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
            RowBox[{"G", "[", 
             RowBox[{"2", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
                "2", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{"w", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}], " ", 
          RowBox[{"G", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
              ",", "0", ",", "0"}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", 
             RowBox[{"G", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", 
                 "1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{
                "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
                 "1", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", "___"}], "]"}]}], "]"}], "&"}]}], "//", 
  "TeXForm"}]], "Input",
 CellChangeTimes->{{3.9101251165466433`*^9, 3.9101251588924713`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"2f4e9da4-dd9e-4e3e-bba2-451de7baa731"],

Cell["\<\
-\\frac{\\text{ep}^4 m v (u+v+w)^2 G(2,\\{1,1,1,1,0,1,2,0,0\\})}{u+v}+\\frac{\
\\text{ep}^4 m v w (u+v+w) \
G(2,\\{1,1,1,1,0,2,1,0,0\\})}{u+v}+\\frac{\\text{ep}^4 m u v
   (u+v+w) G(2,\\{1,1,2,1,0,1,1,0,0\\})}{v+w}-\\frac{\\text{ep}^4 m v \
(u+v+w)^2 G(2,\\{1,2,1,1,0,1,1,0,0\\})}{v+w}+(4 \\text{ep}+1) \\text{ep}^4 v \
(u+v+w)
   G(2,\\{1,1,1,1,0,1,1,0,0\\})\
\>", "Output",
 CellChangeTimes->{{3.910125129707016*^9, 3.910125159604136*^9}},
 CellLabel->
  "Out[102]//TeXForm=",ExpressionUUID->"4baab135-5b75-4ba8-8c66-3a329c8ddd49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"v", "+", "w"}], ")"}]}]], 
    SuperscriptBox["ep", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "ep"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"m", " ", "u", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "u"}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"v", "+", "w"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"m", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "u"}], "+", "v", "+", "w"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
           ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"G", "[", 
       RowBox[{"2", ",", "___"}], "]"}]}], "]"}], "&"}]}], "//", 
  "TeXForm"}]], "Input",
 CellChangeTimes->{3.91012514990044*^9, 3.910125207233293*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"2305391f-0d13-41ac-ba40-9bd115671f23"],

Cell["\<\
\\frac{\\text{ep}^4 m u v (2 u+5 (v+w)) G(2,\\{1,1,2,1,0,1,1,0,0\\})}{4 \
(v+w)}-\\frac{\\text{ep}^4 m v (u+v+w) (2 u+v+w) \
G(2,\\{1,2,1,1,0,1,1,0,0\\})}{4 (v+w)}+(4
   \\text{ep}+1) \\text{ep}^4 (v+w) G(2,\\{1,1,1,1,0,1,1,-1,0\\})\
\>", "Output",
 CellChangeTimes->{3.910125150682654*^9, 3.91012520752225*^9},
 CellLabel->
  "Out[103]//TeXForm=",ExpressionUUID->"646d48c1-284f-4fdf-8b83-366611ce74c6"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerm", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Am1M", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AmSc1", ".", "Tmatrix"}], "+", " ", 
    RowBox[{"TmatrixInvDerm", ".", "Tmatrix"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.88892887525991*^9, 3.888928879657873*^9}, {
   3.888929130131699*^9, 3.888929132395793*^9}, 3.888929166104574*^9, {
   3.888929545954343*^9, 3.8889295462905416`*^9}, {3.888929695452334*^9, 
   3.8889297069018583`*^9}, {3.888930319303437*^9, 3.8889303205483437`*^9}, 
   3.8889307349518833`*^9, {3.888931243672104*^9, 3.8889312507507067`*^9}, {
   3.888931944341672*^9, 3.888931945120997*^9}, {3.888932636359809*^9, 
   3.888932636733451*^9}, {3.888936529630972*^9, 3.8889365403830137`*^9}, 
   3.88904198663328*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"35d6f11d-bda1-4907-9075-56a27cdecfa4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Am1M", "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
    "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellLabel->
  "In[126]:=",ExpressionUUID->"f17a6737-3472-4132-abdf-1258bba34e33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "m"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["ep", 
      RowBox[{"4", " ", "m"}]], ",", 
     RowBox[{"-", 
      FractionBox["ep", 
       RowBox[{"2", " ", "m"}]]}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889187397706072*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"08ba6527-8b17-4000-9367-385855ce0cd5"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8891853931125307`*^9, 
  3.8891853933299522`*^9}},ExpressionUUID->"3df43f3a-b28c-492c-862c-\
53d6deb9e71f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TmatrixInv", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ba2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "/.", "map6"}], ",", 
          RowBox[{"ba1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "ep"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
    "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDeru", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerv", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "v"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TmatrixInvDerw", "=", 
   RowBox[{"D", "[", 
    RowBox[{"TmatrixInv", ",", "w"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tmatrix", "=", 
   RowBox[{
    RowBox[{"MyInverse", "[", "TmatrixInv", "]"}], "//", "Together"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Au1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AuSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDeru", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AvSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerv", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exa", "=", 
   RowBox[{
    RowBox[{"TmatrixInv", ".", "AwSc1", ".", "Tmatrix"}], "+", 
    RowBox[{"TmatrixInvDerw", ".", "Tmatrix"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Au1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Au1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Av1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Av1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aw1Exp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Aw1Exa", "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887737536268537*^9, 3.8877375375324*^9}, 
   3.887738695002131*^9, {3.887738783529923*^9, 3.88773883399477*^9}, {
   3.887738972526173*^9, 3.887738977052174*^9}, 3.887739015971208*^9, {
   3.887743556535061*^9, 3.8877435705531063`*^9}, {3.887752935019606*^9, 
   3.8877529358799763`*^9}, {3.887808609003072*^9, 3.887808614952614*^9}, {
   3.888925669674759*^9, 3.8889256796632633`*^9}, {3.888925772399585*^9, 
   3.88892578063323*^9}, {3.888926366951363*^9, 3.888926431234179*^9}, {
   3.8889264662664957`*^9, 3.8889265015026617`*^9}, {3.888926540868725*^9, 
   3.888926542581883*^9}, {3.88892681583339*^9, 3.888926817952176*^9}, {
   3.888927908481909*^9, 3.888927918230547*^9}, {3.888928606237506*^9, 
   3.88892862801164*^9}, {3.888928742808487*^9, 3.888928826593021*^9}, {
   3.888937326003202*^9, 3.888937330677175*^9}, {3.88893809711093*^9, 
   3.888938098390058*^9}, {3.8889477329255953`*^9, 3.888947735661481*^9}, {
   3.8889576506763973`*^9, 3.8889576555406237`*^9}, {3.888957737333151*^9, 
   3.888957807208788*^9}, {3.888957962313916*^9, 3.8889579635482597`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"2d8e0aa0-e673-45f0-8523-ba152b7d07c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Au1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellLabel->
  "In[138]:=",ExpressionUUID->"73d95c8d-8e88-417e-86ce-4006b4121a83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"3", " ", "u", " ", "w"}], "+", 
         RowBox[{"v", " ", "w"}]}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", 
     FractionBox["ep", "u"], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "u"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", "ep", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"]}], 
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"u", " ", "v"}], "-", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"u", " ", "w"}], "-", 
         RowBox[{"v", " ", "w"}]}], ")"}]}], 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", 
          RowBox[{"2", " ", "w"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "-", "v", "-", "w"}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "ep", " ", "v"}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", "u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", "0", ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"3", " ", "u", " ", "v"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"3", " ", "u", " ", "w"}], "+", 
         RowBox[{"4", " ", "v", " ", "w"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"]}]}], ")"}]}], 
      RowBox[{"4", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"u", " ", "v"}], "+", 
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"2", " ", "v", " ", "w"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}]}], 
       RowBox[{"2", " ", "u", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}], 
      RowBox[{"2", " ", "u", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", "v", "+", "w"}], ")"}]}], 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889188116418249*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"dbe87413-b5c9-4213-b54a-11ceb292b88f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Av1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8891870940618687`*^9, 3.889187094132492*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"bde04bdc-2d88-4678-803a-655623964e9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"3", " ", "u", " ", "v"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "-", 
          RowBox[{"v", " ", "w"}]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox["ep", "v"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["ep", "v"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "u"}], " ", "v"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"3", " ", "v", " ", "w"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         RowBox[{"5", " ", "u", " ", "v"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"u", " ", "w"}], "+", 
         RowBox[{"3", " ", "v", " ", "w"}]}], ")"}]}], 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          RowBox[{"u", " ", "v"}], "-", 
          SuperscriptBox["v", "2"], "-", 
          RowBox[{"2", " ", "v", " ", "w"}], "-", 
          SuperscriptBox["w", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         RowBox[{"u", " ", "v"}], "+", 
         RowBox[{"u", " ", "w"}], "-", 
         RowBox[{"v", " ", "w"}]}], ")"}]}], 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"3", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"4", " ", "ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", 
         RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
      RowBox[{"2", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "v"}], "+", 
          RowBox[{"2", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          SuperscriptBox["v", "3"], "-", 
          RowBox[{"2", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"3", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "3"]}]}], ")"}]}], 
       RowBox[{"4", " ", "v", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "2"], " ", "v"}], "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         SuperscriptBox["v", "3"], "-", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", "w"}], "-", 
         RowBox[{"u", " ", "v", " ", "w"}], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", "w"}], "-", 
         RowBox[{"2", " ", "u", " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{"v", " ", 
          SuperscriptBox["w", "2"]}], "-", 
         SuperscriptBox["w", "3"]}], ")"}]}], 
      RowBox[{"2", " ", "v", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "w"}], ")"}]}], 
      RowBox[{"v", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889188116465618*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"497d195e-a302-45a9-bf48-ba2683bb67c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Aw1Exp", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.889187096670971*^9, 3.88918709675815*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"13e091cf-e309-438b-bad8-84fad5680adb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "ep"}], 
       RowBox[{"u", "+", "v", "+", "w"}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", "w"}]], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "ep", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "2"]}], 
      RowBox[{"w", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox["ep", "w"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["ep", "w"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]]}], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}], "2"]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "v"}], "+", 
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"3", " ", "u", " ", "w"}], "+", 
         RowBox[{"v", " ", "w"}]}], ")"}]}], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u"}], "+", 
          RowBox[{"2", " ", "v"}], "+", "w"}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], " ", "w"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["v", "2"], "+", 
          RowBox[{"u", " ", "w"}], "+", 
          RowBox[{"2", " ", "v", " ", "w"}], "+", 
          SuperscriptBox["w", "2"]}], ")"}]}], 
       RowBox[{"w", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", 
         RowBox[{"2", " ", "w"}]}], ")"}]}], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", "v", "+", "w"}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "ep", " ", "v"}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"v", "+", "w"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}]}], 
       RowBox[{"2", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "u", " ", 
           SuperscriptBox["v", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["u", "2"], " ", "w"}], "+", 
          RowBox[{"8", " ", "u", " ", "v", " ", "w"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["v", "2"], " ", "w"}], "+", 
          RowBox[{"6", " ", "u", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"12", " ", "v", " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["w", "3"]}]}], ")"}]}], 
       RowBox[{"4", " ", "w", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"v", "+", "w"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "2"], " ", "v"}], "+", 
         RowBox[{"2", " ", "u", " ", 
          SuperscriptBox["v", "2"]}], "+", 
         SuperscriptBox["v", "3"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "2"], " ", "w"}], "+", 
         RowBox[{"7", " ", "u", " ", "v", " ", "w"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["v", "2"], " ", "w"}], "+", 
         RowBox[{"5", " ", "u", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"7", " ", "v", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["w", "3"]}]}], ")"}]}], 
      RowBox[{"2", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"v", "+", "w"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}]}], 
      RowBox[{"2", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", 
          RowBox[{"2", " ", "w"}]}], ")"}]}], 
       RowBox[{"w", " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", "v", "+", "w"}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.889188116508675*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"dd1b0cb3-2bae-41ee-9ccb-d85e418b13ae"]
}, Open  ]],

Cell["Not Fuchsian but will be corrected at the next step", "Text",
 CellChangeTimes->{{3.910117764132296*^9, 
  3.910117787495987*^9}},ExpressionUUID->"3e5c3c74-05a6-4246-9da1-\
74ae769be2f9"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.910117055267157*^9, 
  3.910117055641309*^9}},ExpressionUUID->"aeebfa75-af4d-478e-8441-\
377d5bcd7bde"]
}, Closed]]
}, Closed]]
},
WindowSize->{1364, 863},
WindowMargins->{{68, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d9e83647-7e73-4c04-905d-44f793231e9f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 384, 8, 67, "Section",ExpressionUUID->"1c854045-d8c7-4161-9ce7-b08850b3b73f"],
Cell[CellGroupData[{
Cell[989, 34, 263, 4, 54, "Subsection",ExpressionUUID->"96e46de6-2f97-47f8-8055-916a7df8e77f"],
Cell[1255, 40, 179, 3, 30, "Input",ExpressionUUID->"942f9d00-46ae-48d0-8d02-cd94b031307d"],
Cell[CellGroupData[{
Cell[1459, 47, 330, 7, 52, "Input",ExpressionUUID->"0247594a-a085-4f9c-a023-da88ad2ecda1"],
Cell[1792, 56, 586, 10, 24, "Print",ExpressionUUID->"0104bc9f-2651-4181-9956-c5f58f54f120"]
}, Open  ]],
Cell[2393, 69, 514, 12, 30, "Input",ExpressionUUID->"989704bf-1720-44a9-b930-0345b67c412a"],
Cell[CellGroupData[{
Cell[2932, 85, 741, 19, 30, "Input",ExpressionUUID->"aa0302ef-f591-4931-be34-8c3c125e07a2"],
Cell[3676, 106, 1716, 45, 56, "Output",ExpressionUUID->"ffc587ee-34ef-4473-9fc9-2b82b60544f6"]
}, Open  ]],
Cell[5407, 154, 439, 11, 30, "Input",ExpressionUUID->"8fd7bac9-71d9-46cf-8556-29e246b16618"],
Cell[CellGroupData[{
Cell[5871, 169, 286, 5, 30, "Input",ExpressionUUID->"2eb86897-aa6d-4b3b-910e-413e6c382b13"],
Cell[6160, 176, 470, 7, 34, "Output",ExpressionUUID->"db0f61ae-0a59-42c4-9802-65be5138bfa4"]
}, Open  ]],
Cell[6645, 186, 986, 28, 94, "Input",ExpressionUUID->"41565ee5-826b-4a1c-a0bd-83c890d8b950"],
Cell[CellGroupData[{
Cell[7656, 218, 307, 8, 30, "Input",ExpressionUUID->"7adcc126-7ec2-4224-9859-0f5f71a9e140"],
Cell[7966, 228, 1596, 43, 56, "Output",ExpressionUUID->"e1628a1f-ce78-47ce-a93e-27c337325ca3"]
}, Open  ]],
Cell[9577, 274, 7194, 186, 312, "Input",ExpressionUUID->"bec827ef-b3a4-4dc6-8fe1-0a47675a1108"],
Cell[16774, 462, 206, 4, 35, "Text",ExpressionUUID->"8b5a624c-bd04-4019-900d-4c61e1bb66d4"],
Cell[CellGroupData[{
Cell[17005, 470, 573, 15, 30, "Input",ExpressionUUID->"c32d746b-b20c-4efb-ac8d-f331ce182b8c"],
Cell[17581, 487, 4176, 127, 136, "Output",ExpressionUUID->"e7c358fe-0a2d-4b16-893b-0e3c27c3bf35"]
}, Closed]],
Cell[21772, 617, 165, 3, 31, "Text",ExpressionUUID->"cdd08410-065e-4938-944e-76e9c32b2187"],
Cell[21940, 622, 4480, 131, 135, "Input",ExpressionUUID->"6f4850c4-ad84-4ed9-b8c1-d2e2815c3578"],
Cell[26423, 755, 413, 8, 35, "Text",ExpressionUUID->"2cee3c6e-ab47-49af-8f76-358170b394aa"],
Cell[26839, 765, 6858, 141, 73, "Input",ExpressionUUID->"537b440f-533a-4759-b79a-b8cf622363ce"],
Cell[33700, 908, 1807, 44, 94, "Input",ExpressionUUID->"b95c91c4-6277-45c7-9eb7-be7d6c4e6fbd"],
Cell[CellGroupData[{
Cell[35532, 956, 602, 14, 30, "Input",ExpressionUUID->"4255a1b8-9f41-47e0-9757-15c64f6c0689"],
Cell[36137, 972, 2105, 43, 47, "Output",ExpressionUUID->"d913bc1a-075b-4a1a-bbcf-bf61957c714d"]
}, Open  ]],
Cell[38257, 1018, 293, 7, 35, "Text",ExpressionUUID->"87780b47-851a-4a96-8b91-1019980af929"],
Cell[38553, 1027, 150, 3, 35, "Text",ExpressionUUID->"fe606cfa-8048-456e-9d50-1c21bab48f14"],
Cell[38706, 1032, 7307, 147, 73, "Input",ExpressionUUID->"dfa01b73-5779-4c9f-b692-3ea7921e6460"],
Cell[46016, 1181, 2292, 51, 94, "Input",ExpressionUUID->"88ab5c16-536f-4363-9c01-746f6e643cf9"],
Cell[CellGroupData[{
Cell[48333, 1236, 517, 14, 30, "Input",ExpressionUUID->"6930412f-207f-4d01-9a47-fb21586236e7"],
Cell[48853, 1252, 16187, 448, 436, "Output",ExpressionUUID->"0d126dbd-e0ff-4338-8392-f64059bdfaa8"]
}, Closed]],
Cell[65055, 1703, 153, 3, 31, "Text",ExpressionUUID->"6bf69a07-0e8d-4fcb-a933-9fe7151aedba"],
Cell[65211, 1708, 886, 28, 53, "Input",ExpressionUUID->"733df4ca-85e8-4ef0-a7d6-508e7501aa8e"],
Cell[66100, 1738, 489, 11, 30, "Input",ExpressionUUID->"f32dce5c-52c2-4f36-a2e9-3e64b30db466"],
Cell[CellGroupData[{
Cell[66614, 1753, 1111, 33, 53, "Input",ExpressionUUID->"31e25386-b5fc-4f5a-8c12-7ad3bf6eba95"],
Cell[67728, 1788, 574, 14, 52, "Output",ExpressionUUID->"3493939d-91ce-446b-940e-d58a6536b07f"]
}, Open  ]],
Cell[68317, 1805, 155, 3, 35, "Text",ExpressionUUID->"73df9b1b-23b9-4dcf-a150-64bc8993ce1c"],
Cell[CellGroupData[{
Cell[68497, 1812, 1128, 35, 53, "Input",ExpressionUUID->"232a14a4-8ead-4455-94b1-34ed40d83b52"],
Cell[69628, 1849, 1099, 34, 55, "Output",ExpressionUUID->"06610385-1d50-4eec-b6a7-6b4028bae443"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70764, 1888, 562, 17, 49, "Input",ExpressionUUID->"753e0054-0af6-4e05-9987-2b24ac9eefe3"],
Cell[71329, 1907, 323, 10, 50, "Output",ExpressionUUID->"4717e3e5-3a31-49b8-8162-11295cebaecb"]
}, Open  ]],
Cell[71667, 1920, 598, 13, 30, "Input",ExpressionUUID->"52e00058-c516-4b1f-9e9b-3b887ce0f07e"],
Cell[CellGroupData[{
Cell[72290, 1937, 1259, 37, 53, "Input",ExpressionUUID->"6e4b6f56-9eb3-44fa-8bf5-220133f63b3c"],
Cell[73552, 1976, 750, 20, 52, "Output",ExpressionUUID->"564752c4-0183-4338-8836-9778e3ae79a7"]
}, Open  ]],
Cell[74317, 1999, 153, 3, 35, "Text",ExpressionUUID->"8fd285b6-05a1-4fa0-9d4d-87c6a6914727"],
Cell[74473, 2004, 1511, 47, 53, "Input",ExpressionUUID->"ce47e83b-e2d7-4db1-a7c4-8ebbcb96f29e"],
Cell[CellGroupData[{
Cell[76009, 2055, 800, 24, 52, "Input",ExpressionUUID->"a45c958e-2b16-4b1b-949c-7e30f5288517"],
Cell[76812, 2081, 454, 14, 50, "Output",ExpressionUUID->"e8db6c48-0e77-4c7f-ad3b-033d671ce299"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77303, 2100, 494, 15, 48, "Input",ExpressionUUID->"14e49ed0-9121-4b6c-bdec-2dc37553b7c7"],
Cell[77800, 2117, 300, 8, 50, "Output",ExpressionUUID->"98e71369-2267-4497-8006-fcdf05f61ae6"]
}, Open  ]],
Cell[78115, 2128, 576, 18, 30, "Input",ExpressionUUID->"de884296-bcb7-4ba7-b596-5885b9b2c9b1"],
Cell[CellGroupData[{
Cell[78716, 2150, 1605, 48, 53, "Input",ExpressionUUID->"cc995dca-2188-4596-b0f5-ee1b2a47f55a"],
Cell[80324, 2200, 1077, 32, 59, "Output",ExpressionUUID->"8773bed7-bfde-4d31-8ef6-d7fe2fa5f3d7"]
}, Open  ]],
Cell[81416, 2235, 153, 3, 35, "Text",ExpressionUUID->"bc88a8e5-9f8c-48a6-ade0-6217fe3fa2ad"],
Cell[CellGroupData[{
Cell[81594, 2242, 1192, 38, 53, "Input",ExpressionUUID->"825f5431-d1a8-4882-ae64-5400f12166de"],
Cell[82789, 2282, 1127, 36, 57, "Output",ExpressionUUID->"c38583c0-60da-4a7d-be45-102e4f20844b"]
}, Open  ]],
Cell[83931, 2321, 345, 9, 30, "Input",ExpressionUUID->"ae603f2f-8d95-4fc6-a212-319fbc0a8c9c"],
Cell[84279, 2332, 154, 3, 30, "Input",ExpressionUUID->"b4da20d9-9ca5-4871-acf3-188c9d54d8ce"],
Cell[84436, 2337, 243, 4, 35, "Text",ExpressionUUID->"e50a59be-f12c-40fe-8976-3a317344ac6e"],
Cell[84682, 2343, 153, 3, 35, "Text",ExpressionUUID->"87b701dc-fdd4-45fe-ab69-472bccb4ccff"],
Cell[84838, 2348, 5706, 163, 163, "Input",ExpressionUUID->"4e4a297d-711c-4dd3-8544-d64c402873b2"],
Cell[CellGroupData[{
Cell[90569, 2515, 997, 28, 52, "Input",ExpressionUUID->"e175feb4-2885-46aa-8a5a-e266a14e18cd"],
Cell[91569, 2545, 473, 16, 52, "Output",ExpressionUUID->"529ed409-880c-4a56-a424-3116831adcca"]
}, Open  ]],
Cell[92057, 2564, 446, 12, 30, "Input",ExpressionUUID->"f8cc7d2e-13ee-4c6d-8142-11df805450dc"],
Cell[CellGroupData[{
Cell[92528, 2580, 1352, 39, 53, "Input",ExpressionUUID->"ed5c0dd4-57b3-433a-ad44-1ee736789726"],
Cell[93883, 2621, 663, 19, 57, "Output",ExpressionUUID->"0e8dc552-f460-4f84-8698-4e77b87bc4b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94583, 2645, 6145, 166, 188, "Input",ExpressionUUID->"6113bb1d-1561-4b86-a030-a6281d82b33a"],
Cell[100731, 2813, 4709, 153, 112, "Output",ExpressionUUID->"4e1f166b-dbb0-4bb6-8c13-090a3fd6aa35"]
}, Open  ]],
Cell[105455, 2969, 204, 4, 35, "Text",ExpressionUUID->"51085a95-23b3-4924-8968-de9f76827ab8"],
Cell[105662, 2975, 9660, 256, 355, "Input",ExpressionUUID->"b3326171-57d5-412c-ab29-5ad97f8b178e"],
Cell[CellGroupData[{
Cell[115347, 3235, 1005, 28, 52, "Input",ExpressionUUID->"8a402db6-f36b-4731-b298-7e430173c40c"],
Cell[116355, 3265, 526, 18, 52, "Output",ExpressionUUID->"bbb5946e-76cc-4ad5-b6b1-94aba3560710"]
}, Open  ]],
Cell[116896, 3286, 482, 14, 30, "Input",ExpressionUUID->"1a78ee6a-b53c-4bc9-bef1-4020aaf858d2"],
Cell[CellGroupData[{
Cell[117403, 3304, 1433, 40, 53, "Input",ExpressionUUID->"f5a1f82a-af33-4b31-8306-e8675526c00f"],
Cell[118839, 3346, 667, 20, 57, "Output",ExpressionUUID->"1f844dbb-5a54-46da-b6a9-2b10755f7396"]
}, Open  ]],
Cell[119521, 3369, 203, 4, 30, "Input",ExpressionUUID->"927b57c5-67d3-4ae1-9f27-9d9685424526"],
Cell[119727, 3375, 7143, 146, 73, "Input",ExpressionUUID->"e0b6208b-80ec-4a54-8961-e2ae3480f1f9"],
Cell[126873, 3523, 3223, 102, 107, "Input",ExpressionUUID->"2847180d-c0a2-498f-9401-5a77f7bbc8bf"],
Cell[130099, 3627, 187, 3, 35, "Text",ExpressionUUID->"94b6eddb-581c-476d-87ea-4bc4135e1d45"],
Cell[130289, 3632, 3515, 106, 107, "Input",ExpressionUUID->"d6f08f20-9200-4506-b35b-9c9e473a3e4a"],
Cell[133807, 3740, 2292, 51, 94, "Input",ExpressionUUID->"8dd1fb18-9c7f-4850-889e-696283cc5d38"],
Cell[CellGroupData[{
Cell[136124, 3795, 432, 13, 30, "Input",ExpressionUUID->"b6120626-1eec-4db2-b786-660e4c5e0a39"],
Cell[136559, 3810, 16109, 446, 436, "Output",ExpressionUUID->"7df30db1-1311-4f14-b18e-3ea8bf791bfc"]
}, Closed]],
Cell[152683, 4259, 272, 6, 31, "Text",ExpressionUUID->"5aff12e8-0382-4f71-bc9b-39233c51ef8c"],
Cell[152958, 4267, 178, 3, 35, "Text",ExpressionUUID->"6b4b35f5-d075-479a-b7dc-7cf92795b472"],
Cell[153139, 4272, 1117, 33, 55, "Input",ExpressionUUID->"e583b2bb-aae4-41e3-8d0c-e83b3c5f4297"],
Cell[CellGroupData[{
Cell[154281, 4309, 1196, 33, 52, "Input",ExpressionUUID->"356b0680-84cc-46ea-be0a-3f59bf1eef44"],
Cell[155480, 4344, 410, 12, 50, "Output",ExpressionUUID->"f574b350-7800-4010-a126-3c4415f422a4"]
}, Open  ]],
Cell[155905, 4359, 178, 3, 35, "Text",ExpressionUUID->"5497c863-30a1-476a-af22-adfbe2527c3a"],
Cell[156086, 4364, 547, 17, 52, "Input",ExpressionUUID->"af186b28-5653-478f-b4b9-96f99a3998a1"],
Cell[CellGroupData[{
Cell[156658, 4385, 394, 12, 47, "Input",ExpressionUUID->"8c7ed6e4-4a80-49fc-8cae-ff85cfa32f87"],
Cell[157055, 4399, 288, 9, 50, "Output",ExpressionUUID->"0433d363-7901-4cff-a82f-111dce97f963"]
}, Open  ]],
Cell[157358, 4411, 180, 3, 35, "Text",ExpressionUUID->"ee737a3e-7622-4fab-b2ed-e07eb014ef47"],
Cell[CellGroupData[{
Cell[157563, 4418, 418, 12, 47, "Input",ExpressionUUID->"f6fffbde-2d71-4427-9316-52ffcdeb9dab"],
Cell[157984, 4432, 288, 9, 49, "Output",ExpressionUUID->"38b5cc26-ac07-4366-b05f-2342f3828091"]
}, Open  ]],
Cell[158287, 4444, 178, 3, 35, "Text",ExpressionUUID->"2d968756-8303-44a4-abfc-85a73ccb2f45"],
Cell[CellGroupData[{
Cell[158490, 4451, 802, 23, 52, "Input",ExpressionUUID->"970beb13-55bf-4040-ad36-352d2b84654c"],
Cell[159295, 4476, 402, 13, 50, "Output",ExpressionUUID->"bac25a2f-0aff-4ac7-8548-845d4eb1151a"]
}, Open  ]],
Cell[159712, 4492, 180, 3, 35, "Text",ExpressionUUID->"e25e035e-3a9a-4d6e-9f57-ee93f9911883"],
Cell[159895, 4497, 8037, 168, 107, "Input",ExpressionUUID->"c775e42e-b52e-4de6-b1de-74840c327893"],
Cell[167935, 4667, 2284, 52, 94, "Input",ExpressionUUID->"d104dfc1-c638-4a81-aff8-6d004d9a96df"],
Cell[CellGroupData[{
Cell[170244, 4723, 483, 14, 30, "Input",ExpressionUUID->"7eaf2dc2-83b9-46af-9b83-e5dbd751f5d2"],
Cell[170730, 4739, 22027, 596, 600, "Output",ExpressionUUID->"f5638521-18c5-473c-8c40-ec15d03b7932"]
}, Closed]],
Cell[192772, 5338, 205, 4, 26, "Input",ExpressionUUID->"0bddeed1-eda4-4f3c-af1c-9c2ddf0bb412"],
Cell[192980, 5344, 8041, 168, 107, "Input",ExpressionUUID->"b5e52ff1-d28e-4300-b187-7871a7ddc8ba"],
Cell[201024, 5514, 2271, 52, 94, "Input",ExpressionUUID->"f502d571-b35d-4231-a0d8-25fa034d96d0"],
Cell[CellGroupData[{
Cell[203320, 5570, 554, 15, 30, "Input",ExpressionUUID->"af10c58a-695d-4131-9294-c008c99cd716"],
Cell[203877, 5587, 16932, 464, 424, "Output",ExpressionUUID->"55aec112-64c0-4422-813a-e2242001fca1"]
}, Closed]],
Cell[220824, 6054, 152, 3, 26, "Input",ExpressionUUID->"07647acb-304f-4ca5-9c35-9f3b3f05e260"],
Cell[220979, 6059, 183, 3, 35, "Text",ExpressionUUID->"0712eb10-63dd-4e3c-9077-f1899da79f98"],
Cell[221165, 6064, 8262, 171, 107, "Input",ExpressionUUID->"432f14a9-4eda-424b-9c40-98006ab75934"],
Cell[229430, 6237, 4074, 107, 241, "Input",ExpressionUUID->"89c7e481-8060-4958-9054-504cd635e737"],
Cell[233507, 6346, 4480, 131, 135, "Input",ExpressionUUID->"05c08f81-6553-491d-8c25-56e37ebe1234"],
Cell[237990, 6479, 1807, 44, 94, "Input",ExpressionUUID->"44044cb8-742a-44ad-90db-cfb5e80c6b36"],
Cell[CellGroupData[{
Cell[239822, 6527, 602, 14, 30, "Input",ExpressionUUID->"6bbf9042-1394-4cd4-8c4e-e708d11e76a4"],
Cell[240427, 6543, 2105, 43, 47, "Output",ExpressionUUID->"ae9035ab-277a-4998-b1a8-359471cc5537"]
}, Open  ]],
Cell[242547, 6589, 149, 3, 52, "Input",ExpressionUUID->"186afc60-b8c3-4211-a41b-765a6959a0b5"],
Cell[242699, 6594, 427, 6, 35, "Text",ExpressionUUID->"dc9abb5a-9dd3-41ae-9c7e-9963aa7816c6"],
Cell[243129, 6602, 10157, 215, 156, "Input",ExpressionUUID->"ff9b433f-f2f3-42c1-b389-3f651477572f"],
Cell[253289, 6819, 4074, 107, 241, "Input",ExpressionUUID->"d52f4093-9cfa-4bd6-b59e-f722665c002b"],
Cell[257366, 6928, 149, 3, 52, "Input",ExpressionUUID->"44457565-e438-4e09-8b95-23aaab068c2f"],
Cell[257518, 6933, 4484, 132, 135, "Input",ExpressionUUID->"a8e05b65-6ba5-4bed-9bf6-02e9dbb71035"],
Cell[262005, 7067, 1811, 45, 94, "Input",ExpressionUUID->"0d19f4c0-03a5-47f8-954e-d305070c6d87"],
Cell[CellGroupData[{
Cell[263841, 7116, 606, 15, 30, "Input",ExpressionUUID->"f46108da-1b5c-408f-9d13-625a795d2dca"],
Cell[264450, 7133, 2134, 45, 47, "Output",ExpressionUUID->"07c0958b-2dd3-4c45-ada3-aceb9cf153cd"]
}, Open  ]],
Cell[266599, 7181, 147, 3, 52, "Input",ExpressionUUID->"5d3deefa-53c3-4f36-8278-afb748262213"],
Cell[266749, 7186, 463, 9, 35, "Text",ExpressionUUID->"d51f8818-fb97-42b2-9e6d-2bf4b595237e"],
Cell[267215, 7197, 9790, 210, 155, "Input",ExpressionUUID->"38d5be3e-128b-4109-a80a-8605c15ad354"],
Cell[277008, 7409, 4074, 107, 241, "Input",ExpressionUUID->"a495a690-af07-4bb0-9c4b-04ee8b6071f4"],
Cell[281085, 7518, 148, 3, 35, "Text",ExpressionUUID->"5f4df78b-3b07-4f45-8e80-1ae610813357"],
Cell[CellGroupData[{
Cell[281258, 7525, 457, 13, 30, "Input",ExpressionUUID->"ff37403f-c83e-433f-b198-92f23cf72256"],
Cell[281718, 7540, 2234, 73, 102, "Output",ExpressionUUID->"8aacce56-29fe-4a46-87f3-d35e5b02f53d"]
}, Closed]],
Cell[283967, 7616, 148, 3, 31, "Text",ExpressionUUID->"4d2858bc-e99e-46e4-84f2-0957b2e2da18"],
Cell[CellGroupData[{
Cell[284140, 7623, 452, 13, 30, "Input",ExpressionUUID->"3a4792fa-b39c-4c95-ad7a-f579a82fb496"],
Cell[284595, 7638, 2389, 78, 102, "Output",ExpressionUUID->"820346eb-9436-4fd3-8071-1de491dfd883"]
}, Closed]],
Cell[286999, 7719, 441, 14, 36, "Text",ExpressionUUID->"20cc18f8-3e13-4f15-ab59-f7eebf9d2b26"],
Cell[287443, 7735, 455, 13, 30, "Input",ExpressionUUID->"78c4a233-8880-49de-ad77-b51adea562e2"],
Cell[287901, 7750, 2349, 77, 99, "Input",ExpressionUUID->"af9108e8-b01c-42aa-8ad0-602ff2fb50a0"],
Cell[290253, 7829, 152, 3, 30, "Input",ExpressionUUID->"1fe1e298-f385-4ba7-b99d-548ddadea9eb"],
Cell[CellGroupData[{
Cell[290430, 7836, 380, 12, 30, "Input",ExpressionUUID->"65381730-d783-422b-9c85-b0f8158c74ec"],
Cell[290813, 7850, 4164, 121, 145, "Output",ExpressionUUID->"4c777e23-0799-499b-8645-a452f2d3ae80"]
}, Closed]],
Cell[294992, 7974, 4503, 125, 142, "Input",ExpressionUUID->"526dcfe5-1050-4238-88f4-6c90672e8179"],
Cell[299498, 8101, 1811, 45, 94, "Input",ExpressionUUID->"af430e56-5b28-47a2-9860-4ca09ee61439"],
Cell[301312, 8148, 148, 3, 35, "Text",ExpressionUUID->"b3bb61e0-f6eb-4f0c-a3cd-b187fc5aea1b"],
Cell[CellGroupData[{
Cell[301485, 8155, 606, 15, 30, "Input",ExpressionUUID->"ce1c2c66-1bd9-46e8-a3aa-2c44c3d9dfd0"],
Cell[302094, 8172, 978, 29, 47, "Output",ExpressionUUID->"2aad5a3d-e367-40d4-9d1a-49bc79f19e5e"]
}, Open  ]],
Cell[303087, 8204, 149, 3, 52, "Input",ExpressionUUID->"7a3f252b-5029-4b91-bc32-a9d1374a06a3"],
Cell[303239, 8209, 272, 6, 35, "Text",ExpressionUUID->"704615e0-a2d8-4d45-a7bc-b9caaf970cb6"],
Cell[303514, 8217, 1273, 40, 50, "Input",ExpressionUUID->"45486238-3706-495f-83e0-c3be8cd34256"],
Cell[304790, 8259, 364, 7, 35, "Text",ExpressionUUID->"a069fbdc-e35d-44eb-8b7c-8410c6b5ce17"],
Cell[305157, 8268, 10327, 216, 147, "Input",ExpressionUUID->"de57e1fb-42cc-43f1-b244-ac9d12b63b89"],
Cell[315487, 8486, 4070, 106, 241, "Input",ExpressionUUID->"4b95d9e8-d8da-45d2-bd28-30b94f1219e0"],
Cell[319560, 8594, 274, 6, 35, "Text",ExpressionUUID->"d154073d-85ca-4851-8e6d-0b2b3339d638"],
Cell[319837, 8602, 148, 3, 35, "Text",ExpressionUUID->"40112d0b-0dc4-4563-a9da-828944fcae48"],
Cell[CellGroupData[{
Cell[320010, 8609, 504, 13, 30, "Input",ExpressionUUID->"0d96dff3-41fe-4cdb-8fd5-5c669e0fc5ba"],
Cell[320517, 8624, 2692, 86, 98, "Output",ExpressionUUID->"898dd046-f84a-48e2-9309-8012844e85c6"]
}, Open  ]],
Cell[323224, 8713, 148, 3, 35, "Text",ExpressionUUID->"3b34bea3-75ac-4a04-92d8-b914d74427b2"],
Cell[CellGroupData[{
Cell[323397, 8720, 448, 12, 30, "Input",ExpressionUUID->"49e17489-54dc-4026-8557-0782ff424e2a"],
Cell[323848, 8734, 2490, 80, 102, "Output",ExpressionUUID->"0d746294-e85d-4be2-979f-9ca46b92d009"]
}, Open  ]],
Cell[326353, 8817, 197, 4, 35, "Text",ExpressionUUID->"18be0882-4012-4fbe-b1dd-85cd50156693"],
Cell[CellGroupData[{
Cell[326575, 8825, 451, 12, 30, "Input",ExpressionUUID->"5a0aacd5-cb97-47d0-b4eb-8ce035dcdfd8"],
Cell[327029, 8839, 2336, 74, 102, "Output",ExpressionUUID->"0821538b-a806-46ae-bde5-d345eeefd212"]
}, Open  ]],
Cell[329380, 8916, 1807, 44, 94, "Input",ExpressionUUID->"134a7a40-e0e3-408c-9d9d-dc6c73e2cb33"],
Cell[CellGroupData[{
Cell[331212, 8964, 602, 14, 30, "Input",ExpressionUUID->"b58abb3e-1c35-43f1-8c01-662befea5025"],
Cell[331817, 8980, 1045, 29, 47, "Output",ExpressionUUID->"cda0061a-bd85-48f1-996e-dfd16a09d589"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[332911, 9015, 365, 7, 38, "Subsection",ExpressionUUID->"6f03da8e-e9df-42ad-a867-ad4746adf7ba"],
Cell[333279, 9024, 174, 2, 30, "Input",ExpressionUUID->"7f375977-a6d8-48b1-bea2-e1fd64d96dfa"],
Cell[CellGroupData[{
Cell[333478, 9030, 330, 7, 52, "Input",ExpressionUUID->"467bf72a-adff-4f66-b6cc-33e020f07e88"],
Cell[333811, 9039, 658, 11, 24, "Print",ExpressionUUID->"8a64aff4-0213-4af9-bf82-5bdbeb731bb6"]
}, Open  ]],
Cell[334484, 9053, 572, 12, 30, "Input",ExpressionUUID->"ce8d051b-1d19-4721-b349-4c6508257f7f"],
Cell[CellGroupData[{
Cell[335081, 9069, 798, 20, 30, "Input",ExpressionUUID->"a9625b9c-bb41-42af-9aa7-84e13d89f379"],
Cell[335882, 9091, 4456, 124, 119, "Output",ExpressionUUID->"e4db504d-f14e-4adc-a1d0-515c022bc743"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340375, 9220, 206, 3, 30, "Input",ExpressionUUID->"14169217-ce12-4326-829e-bfba7eb05ae6"],
Cell[340584, 9225, 172, 2, 34, "Output",ExpressionUUID->"a020ede6-9fc5-4486-8da6-398665aa6281"]
}, Open  ]],
Cell[340771, 9230, 466, 12, 30, "Input",ExpressionUUID->"e2e354d2-ca6d-4d23-9cad-f535c2fe6ed1"],
Cell[CellGroupData[{
Cell[341262, 9246, 107, 1, 30, "Input",ExpressionUUID->"70363499-b2ca-4d9e-a512-4e01500460e4"],
Cell[341372, 9249, 6031, 178, 182, "Output",ExpressionUUID->"572fe852-526f-4e9c-bf05-3029bf9b836f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347440, 9432, 239, 4, 30, "Input",ExpressionUUID->"685a3c96-e5b6-4625-a43f-3ddf61fc8b55"],
Cell[347682, 9438, 166, 3, 34, "Output",ExpressionUUID->"7740d0a3-8d11-4ab7-8887-336d73fbdb61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347885, 9446, 203, 3, 30, "Input",ExpressionUUID->"a68e9a77-ad77-4f62-bd9c-4fcc4b7b36d2"],
Cell[348091, 9451, 174, 2, 34, "Output",ExpressionUUID->"87b4d7c1-8190-409e-9b42-003f6d89aa09"]
}, Open  ]],
Cell[348280, 9456, 168, 3, 35, "Text",ExpressionUUID->"f486fa0e-8f41-448e-aa4d-44e63de38fd2"],
Cell[CellGroupData[{
Cell[348473, 9463, 372, 9, 30, "Input",ExpressionUUID->"3ebcb087-a94b-48a8-b526-0c145ebc9fad"],
Cell[348848, 9474, 625, 17, 34, "Output",ExpressionUUID->"f2bd60c3-b89d-45d7-bb3b-fe6b3fe73b3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349510, 9496, 396, 10, 30, "Input",ExpressionUUID->"485a1155-0341-44f8-a3fb-0a4d196a3fec"],
Cell[349909, 9508, 630, 17, 34, "Output",ExpressionUUID->"348f80ac-0953-40e5-ad6d-bc9ca652daf9"]
}, Open  ]],
Cell[350554, 9528, 838, 22, 73, "Input",ExpressionUUID->"955b09f6-f7a0-43c0-8e16-c84e05ac590a"],
Cell[351395, 9552, 1288, 38, 73, "Input",ExpressionUUID->"f4f5b970-7591-4814-9a63-6f0deb797343"],
Cell[352686, 9592, 732, 22, 73, "Input",ExpressionUUID->"3fecdcf4-cc6d-457c-8a49-a166793fcb01"],
Cell[353421, 9616, 253, 4, 30, "Input",ExpressionUUID->"ca4e525b-0bd8-4e94-88e3-8a04ec6dea98"],
Cell[353677, 9622, 882, 23, 73, "Input",ExpressionUUID->"2552c61b-2844-46d5-b205-91791a6fffd5"],
Cell[354562, 9647, 210, 4, 35, "Text",ExpressionUUID->"c80e5297-46d6-427c-991a-9d64c234e1bf"],
Cell[354775, 9653, 8799, 251, 199, "Input",ExpressionUUID->"07de4774-d2e6-4a0b-8a10-a97133f21366"],
Cell[CellGroupData[{
Cell[363599, 9908, 210, 3, 30, "Input",ExpressionUUID->"a002538c-f94c-4919-b72b-ea1d78a19735"],
Cell[363812, 9913, 172, 2, 34, "Output",ExpressionUUID->"31c94ba4-1839-4586-8837-afdd2b47dcf0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364021, 9920, 108, 1, 30, "Input",ExpressionUUID->"2efea096-bb31-4e25-9569-a1b2442d4f7c"],
Cell[364132, 9923, 602, 16, 34, "Output",ExpressionUUID->"14389bff-1ee1-44bc-be06-96602b3490cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364771, 9944, 426, 10, 30, "Input",ExpressionUUID->"1d52828c-7be2-425e-8a1f-c406d805fec0"],
Cell[365200, 9956, 1283, 38, 37, "Output",ExpressionUUID->"b45de3ba-9891-48f3-a3d0-66c9e81d2211"]
}, Open  ]],
Cell[366498, 9997, 3215, 74, 178, "Input",ExpressionUUID->"f0c6aa9c-6b03-496c-b979-22b7abd093d9"],
Cell[CellGroupData[{
Cell[369738, 10075, 337, 8, 30, "Input",ExpressionUUID->"f55dcd07-0b5c-4acc-b122-7c615ea3fc17"],
Cell[370078, 10085, 1200, 39, 52, "Output",ExpressionUUID->"2d7a2d5f-e29a-4303-8d54-850bdb03e741"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371315, 10129, 337, 8, 30, "Input",ExpressionUUID->"0ac75b63-4d0a-4feb-a121-e617dbc75a12"],
Cell[371655, 10139, 1364, 44, 52, "Output",ExpressionUUID->"e856a98f-59a6-4624-990b-ee431644df41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373056, 10188, 337, 8, 30, "Input",ExpressionUUID->"144b0d52-38a3-49e3-abf0-c3382a50de12"],
Cell[373396, 10198, 1175, 38, 52, "Output",ExpressionUUID->"8d9dc478-1e95-4d35-a266-1441fbc50560"]
}, Open  ]],
Cell[374586, 10239, 144, 2, 52, "Input",ExpressionUUID->"33cb7cc6-5c18-4110-8e49-3e02530d2073"],
Cell[374733, 10243, 1066, 30, 33, "Input",ExpressionUUID->"d5c34d84-b5a0-47c7-b1d4-2fab8a780703"],
Cell[375802, 10275, 3219, 75, 178, "Input",ExpressionUUID->"7463948e-95a7-4d65-828d-923b96dac594"],
Cell[CellGroupData[{
Cell[379046, 10354, 341, 9, 30, "Input",ExpressionUUID->"95b8b46e-365d-43b4-8e29-e4eee7958cb7"],
Cell[379390, 10365, 1300, 42, 52, "Output",ExpressionUUID->"8924a622-2dab-43fb-8c98-3b5a333f67bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380727, 10412, 313, 8, 30, "Input",ExpressionUUID->"ce4ef2c7-a14f-4d6a-a671-08cb7017c696"],
Cell[381043, 10422, 295, 8, 34, "Output",ExpressionUUID->"29edd66f-1bca-4a42-872b-4045446597c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381375, 10435, 341, 9, 30, "Input",ExpressionUUID->"aace4972-d227-4f33-bcdf-d82c26ef24f7"],
Cell[381719, 10446, 1465, 47, 52, "Output",ExpressionUUID->"abc90ee1-a445-4b62-883e-f3803ee33ee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383221, 10498, 920, 31, 53, "Input",ExpressionUUID->"e16c9636-cc07-4e56-a789-129ff6467d57"],
Cell[384144, 10531, 534, 18, 55, "Output",ExpressionUUID->"dfc6dc5c-d62b-428c-bdbe-611c2a3b08cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384715, 10554, 586, 19, 52, "Input",ExpressionUUID->"7a1b9f14-6fbb-4722-900c-367a3758137b"],
Cell[385304, 10575, 460, 14, 34, "Output",ExpressionUUID->"e39ddc18-c432-479e-a3df-67a9ecde02f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385801, 10594, 341, 9, 30, "Input",ExpressionUUID->"8f57f013-ff6f-408d-9c46-87d8bb4f8a74"],
Cell[386145, 10605, 1254, 41, 52, "Output",ExpressionUUID->"e313ae7c-31a2-41e5-8a92-f92e687a9a0d"]
}, Open  ]],
Cell[387414, 10649, 182, 4, 30, "Input",ExpressionUUID->"0f062a8f-908e-4237-a0f8-a9a9e6ca61bc"],
Cell[387599, 10655, 147, 3, 52, "Input",ExpressionUUID->"d2e0e9fe-f045-407e-8423-a3cca967a21b"],
Cell[387749, 10660, 1146, 31, 33, "Input",ExpressionUUID->"bcff398c-aeaa-4aaf-abc6-c62a0e73c46d"],
Cell[388898, 10693, 3219, 75, 178, "Input",ExpressionUUID->"561519fc-17cd-4355-8d0f-97aa2c325e5d"],
Cell[CellGroupData[{
Cell[392142, 10772, 341, 9, 30, "Input",ExpressionUUID->"04b08010-36dc-49bd-a77b-26f7d378d6a8"],
Cell[392486, 10783, 1279, 42, 52, "Output",ExpressionUUID->"57f12305-d967-4b8d-a760-4a9c09763836"]
}, Open  ]],
Cell[CellGroupData[{
Cell[393802, 10830, 1080, 36, 53, "Input",ExpressionUUID->"907b438c-914d-4886-b20f-1f8e62095e8e"],
Cell[394885, 10868, 541, 18, 55, "Output",ExpressionUUID->"f3ec413a-2324-4b21-9d61-9deaa79310a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395463, 10891, 586, 19, 52, "Input",ExpressionUUID->"279d5ce2-06d8-4521-8738-7d64f875d28d"],
Cell[396052, 10912, 464, 14, 34, "Output",ExpressionUUID->"1d225016-3eb5-4a5a-90ed-ea1dbcf7e8ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396553, 10931, 315, 8, 30, "Input",ExpressionUUID->"149c41f8-f85b-4220-9d20-ef15d92ecf8e"],
Cell[396871, 10941, 1418, 46, 52, "Output",ExpressionUUID->"554ceaad-1f1c-4fa4-a5c7-2631aa54186f"]
}, Open  ]],
Cell[398304, 10990, 258, 7, 30, "Input",ExpressionUUID->"681dbe60-c88e-431f-810d-9cc9ab80fda8"],
Cell[CellGroupData[{
Cell[398587, 11001, 312, 8, 30, "Input",ExpressionUUID->"6ed40987-7abc-46a1-baf6-5c84c4c783a9"],
Cell[398902, 11011, 1205, 39, 52, "Output",ExpressionUUID->"c04dd271-1c5c-4ced-966d-748d24c73a87"]
}, Open  ]],
Cell[400122, 11053, 208, 5, 30, "Input",ExpressionUUID->"18e8db38-0d24-47e4-a965-2743c0336cd1"],
Cell[400333, 11060, 154, 3, 30, "Input",ExpressionUUID->"af494df5-65f9-4ebb-b5ad-b30d87bf4afc"]
}, Closed]],
Cell[CellGroupData[{
Cell[400524, 11068, 291, 4, 38, "Subsection",ExpressionUUID->"e6435ad8-2c52-46a3-980a-2f19f1771ff3"],
Cell[400818, 11074, 179, 3, 30, "Input",ExpressionUUID->"6e8ee9af-48ed-4e4f-95d3-1d64e6db67b2"],
Cell[CellGroupData[{
Cell[401022, 11081, 330, 7, 52, "Input",ExpressionUUID->"6f2116cb-78a0-4b48-96b4-9a0f754b3d98"],
Cell[401355, 11090, 660, 11, 24, "Print",ExpressionUUID->"0135f751-318e-4e9a-ab28-126f53c78be7"]
}, Open  ]],
Cell[402030, 11104, 449, 10, 30, "Input",ExpressionUUID->"286294a7-4427-4082-99d9-2021f463ed21"],
Cell[CellGroupData[{
Cell[402504, 11118, 741, 19, 30, "Input",ExpressionUUID->"0199c8ff-c4a4-42a1-852c-cab3c671a478"],
Cell[403248, 11139, 1785, 46, 56, "Output",ExpressionUUID->"3c9b1215-1c71-426e-a789-72df1aa9e718"]
}, Open  ]],
Cell[405048, 11188, 371, 9, 30, "Input",ExpressionUUID->"4994250f-6cbb-4f11-bc75-d126ba203480"],
Cell[405422, 11199, 1012, 29, 94, "Input",ExpressionUUID->"1f153f85-0a00-4e06-b35c-1aa2308da241"],
Cell[CellGroupData[{
Cell[406459, 11232, 307, 8, 30, "Input",ExpressionUUID->"77da9d31-6908-4f81-aac3-0736b35f8e12"],
Cell[406769, 11242, 1670, 44, 56, "Output",ExpressionUUID->"e260eb41-6d71-4758-94b1-533b419d2c7d"]
}, Open  ]],
Cell[408454, 11289, 285, 6, 35, "Text",ExpressionUUID->"577faa3e-366a-4d7a-a6a0-b239f2335481"],
Cell[408742, 11297, 13644, 238, 125, "Input",ExpressionUUID->"7df0c41e-6e2c-4a46-9b4d-a0c31dd33581"],
Cell[422389, 11537, 4070, 106, 241, "Input",ExpressionUUID->"45c31846-2e4e-4e56-bf6a-24ab876dd2ca"],
Cell[426462, 11645, 198, 3, 35, "Text",ExpressionUUID->"08ddb8b7-3367-47bd-8c8a-6b59b326914d"],
Cell[426663, 11650, 150, 3, 35, "Text",ExpressionUUID->"a4634438-d3e3-4d2b-a24b-005d1397aa9d"],
Cell[CellGroupData[{
Cell[426838, 11657, 386, 11, 30, "Input",ExpressionUUID->"0f92fb99-2bd4-4a54-a909-c7fac4c28346"],
Cell[427227, 11670, 9747, 299, 257, "Output",ExpressionUUID->"46cd7616-5a04-4946-833b-7dddb053cd41"]
}, Closed]],
Cell[CellGroupData[{
Cell[437011, 11974, 1367, 43, 49, "Input",ExpressionUUID->"1c5ab827-3552-4cf7-b0ea-922911c014a1"],
Cell[438381, 12019, 548, 17, 55, "Output",ExpressionUUID->"4e297f52-2189-4022-9c8f-e2b6809096a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438966, 12041, 592, 18, 52, "Input",ExpressionUUID->"1ad1cc9f-b214-4cde-921b-6f9e389b4c89"],
Cell[439561, 12061, 468, 13, 34, "Output",ExpressionUUID->"c698c690-0242-4c1d-8ca0-4fb08b3613d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440066, 12079, 1240, 39, 53, "Input",ExpressionUUID->"77d35391-df9b-4d97-afea-efc99230a5b4"],
Cell[441309, 12120, 440, 13, 55, "Output",ExpressionUUID->"45d16bab-dc42-4016-8778-c24af9829ab5"]
}, Open  ]],
Cell[441764, 12136, 289, 8, 30, "Input",ExpressionUUID->"6cd0d03d-a50a-4190-907b-d1e3d5eeb078"],
Cell[442056, 12146, 152, 3, 30, "Input",ExpressionUUID->"2c72799f-b831-4269-a09b-2d33cfea4d5b"],
Cell[442211, 12151, 150, 3, 35, "Text",ExpressionUUID->"da682bb1-7a95-4cb3-8ee9-46939e6b1b25"],
Cell[CellGroupData[{
Cell[442386, 12158, 454, 12, 30, "Input",ExpressionUUID->"2c883691-358e-4f72-9f7b-3716ca2b7bf6"],
Cell[442843, 12172, 12646, 378, 307, "Output",ExpressionUUID->"b2bc094a-cd53-4726-b75b-d21c30b6942f"]
}, Closed]],
Cell[CellGroupData[{
Cell[455526, 12555, 1468, 48, 49, "Input",ExpressionUUID->"3b59fabf-f91b-49ce-9527-5a2935b192d4"],
Cell[456997, 12605, 483, 16, 55, "Output",ExpressionUUID->"0113c926-37e5-4897-a8d2-91e6433ad39d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457517, 12626, 554, 17, 52, "Input",ExpressionUUID->"34c338c7-82c2-459e-b155-0fd9450e76be"],
Cell[458074, 12645, 377, 11, 34, "Output",ExpressionUUID->"dd2be12b-8b7c-4c8a-ad9d-8e97c6517bdc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458488, 12661, 2194, 72, 53, "Input",ExpressionUUID->"339c413b-985c-4b4a-ac48-3f6e84063c59"],
Cell[460685, 12735, 510, 17, 55, "Output",ExpressionUUID->"885b1c23-77ac-4f4e-8bd5-b2aca3a494e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[461232, 12757, 581, 18, 52, "Input",ExpressionUUID->"fed81019-a3ea-4058-bc17-6ed0dfc1fbf4"],
Cell[461816, 12777, 434, 13, 34, "Output",ExpressionUUID->"5f1a4e5d-8b10-424d-850e-665940bedcb4"]
}, Open  ]],
Cell[462265, 12793, 147, 3, 52, "Input",ExpressionUUID->"b3c71e58-93bc-4123-9b70-3e60cd20122b"],
Cell[462415, 12798, 149, 3, 35, "Text",ExpressionUUID->"214973a7-b7ff-4de1-b693-c8a299e8b3a2"],
Cell[CellGroupData[{
Cell[462589, 12805, 454, 12, 30, "Input",ExpressionUUID->"ad9fcc00-def4-46e2-8f6e-38858df3a638"],
Cell[463046, 12819, 9950, 299, 248, "Output",ExpressionUUID->"c3e5269c-50a4-44be-9a63-e38405a98669"]
}, Open  ]],
Cell[473011, 13121, 147, 3, 52, "Input",ExpressionUUID->"e2e363f6-26db-4814-a101-04200d45db16"],
Cell[473161, 13126, 152, 3, 35, "Text",ExpressionUUID->"9993afb5-1d50-49e8-8a78-5e0a5c9ba36a"],
Cell[473316, 13131, 13490, 234, 125, "Input",ExpressionUUID->"491a058f-0a9a-4bbe-bae2-7ec7b2187a62"],
Cell[486809, 13367, 154, 3, 30, "Input",ExpressionUUID->"d74d99ae-fa3e-4fe9-b5f3-f5682585a82a"],
Cell[486966, 13372, 1831, 45, 94, "Input",ExpressionUUID->"074ccf4e-f2f7-4f65-9e60-a42db1885f3a"],
Cell[CellGroupData[{
Cell[488822, 13421, 483, 15, 30, "Input",ExpressionUUID->"a0cfe164-a651-458e-9c25-9930603fb173"],
Cell[489308, 13438, 2682, 86, 91, "Output",ExpressionUUID->"54d2101e-bf83-4b51-a4b2-0f87c677f45a"]
}, Open  ]],
Cell[492005, 13527, 147, 3, 52, "Input",ExpressionUUID->"49eddfaa-2068-4ccd-a867-a285087bc08b"],
Cell[492155, 13532, 341, 7, 35, "Text",ExpressionUUID->"893e3155-7ca6-4001-84af-c2cdb61af7db"],
Cell[492499, 13541, 16759, 317, 189, "Input",ExpressionUUID->"b9d992ac-d2c6-41b9-85db-f89fba57f58b"],
Cell[509261, 13860, 1835, 46, 94, "Input",ExpressionUUID->"f915c27f-c433-4c5d-939c-08d1d129e557"],
Cell[CellGroupData[{
Cell[511121, 13910, 487, 16, 30, "Input",ExpressionUUID->"68c2ad74-540f-4d53-a891-cc15840124ca"],
Cell[511611, 13928, 7935, 227, 246, "Output",ExpressionUUID->"aa54b76a-eda2-49a8-a8ab-6dfab62eb162"]
}, Closed]],
Cell[CellGroupData[{
Cell[519583, 14160, 831, 24, 48, "Input",ExpressionUUID->"4d3fb3a5-db3a-4fa5-a17f-2ed5d19248f1"],
Cell[520417, 14186, 445, 13, 49, "Output",ExpressionUUID->"c37f5607-ce2c-4935-8972-d1bf01ef30c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[520899, 14204, 833, 24, 52, "Input",ExpressionUUID->"6e93ba48-0181-4f21-b881-e3d95030b44f"],
Cell[521735, 14230, 444, 13, 48, "Output",ExpressionUUID->"ca73d0f6-eac5-4370-856b-f065aac842b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[522216, 14248, 1209, 34, 57, "Input",ExpressionUUID->"439979b4-f996-446b-b59b-7af730165df0"],
Cell[523428, 14284, 1021, 30, 57, "Output",ExpressionUUID->"c9fd12c0-2b56-48f9-8970-6ed03ea5b814"]
}, Open  ]],
Cell[CellGroupData[{
Cell[524486, 14319, 1209, 34, 57, "Input",ExpressionUUID->"1c27254a-3efe-4e5f-ae11-c9f1083837e7"],
Cell[525698, 14355, 1016, 29, 57, "Output",ExpressionUUID->"e4de0f77-828a-4fbb-bacb-fa98e12b6c25"]
}, Open  ]],
Cell[526729, 14387, 156, 3, 30, "Input",ExpressionUUID->"3d630d84-1030-42ba-9da8-4fa5a0baa0df"],
Cell[CellGroupData[{
Cell[526910, 14394, 505, 14, 50, "Input",ExpressionUUID->"1dfb89b9-3108-49ee-b92b-b4bc0ba59129"],
Cell[527418, 14410, 300, 9, 34, "Output",ExpressionUUID->"98d59cbd-6de9-471a-bd11-0b1d726a3cc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[527755, 14424, 967, 28, 55, "Input",ExpressionUUID->"7e7e3b56-9289-42f7-974b-793f193324c1"],
Cell[528725, 14454, 483, 15, 49, "Output",ExpressionUUID->"ad386bf7-74c4-4481-93ba-0e04899d4bad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[529245, 14474, 933, 26, 54, "Input",ExpressionUUID->"576fc96b-1017-4548-93bf-971054fe65aa"],
Cell[530181, 14502, 587, 18, 52, "Output",ExpressionUUID->"6a723010-b90e-48ae-8d1e-d1a4a2c6eb63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[530805, 14525, 1488, 41, 57, "Input",ExpressionUUID->"5f3df928-feff-4dd6-be8c-343eaf7c30ab"],
Cell[532296, 14568, 1030, 30, 52, "Output",ExpressionUUID->"a163e0b3-a0ca-48d3-becb-015f992df9aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[533363, 14603, 4795, 129, 186, "Input",ExpressionUUID->"d5ed418f-cbfd-407e-a15b-5e0f6cc433e4"],
Cell[538161, 14734, 1195, 37, 47, "Output",ExpressionUUID->"707ccdbf-7288-4dfb-a5e0-90bfd9434708"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539393, 14776, 4794, 129, 186, "Input",ExpressionUUID->"2bff6d3e-81bb-468d-9661-304c19a2fb94"],
Cell[544190, 14907, 6702, 194, 229, "Output",ExpressionUUID->"89571c45-a110-4b7d-9cad-64baac0a38f8"]
}, Closed]],
Cell[550907, 15104, 149, 3, 48, "Input",ExpressionUUID->"8eaf7781-42a9-4727-897f-358490f35dbc"],
Cell[551059, 15109, 362, 7, 35, "Text",ExpressionUUID->"0ab7b785-54f2-4f6e-8f04-27b4603da2eb"],
Cell[551424, 15118, 7323, 198, 298, "Input",ExpressionUUID->"1de644d5-816e-4bd4-ab62-b7ea2add34e3"],
Cell[CellGroupData[{
Cell[558772, 15320, 2924, 84, 115, "Input",ExpressionUUID->"2f4e9da4-dd9e-4e3e-bba2-451de7baa731"],
Cell[561699, 15406, 543, 11, 84, "Output",ExpressionUUID->"4baab135-5b75-4ba8-8c66-3a329c8ddd49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562279, 15422, 1949, 58, 75, "Input",ExpressionUUID->"2305391f-0d13-41ac-ba40-9bd115671f23"],
Cell[564231, 15482, 413, 8, 66, "Output",ExpressionUUID->"646d48c1-284f-4fdf-8b83-366611ce74c6"]
}, Open  ]],
Cell[564659, 15493, 1835, 46, 94, "Input",ExpressionUUID->"35d6f11d-bda1-4907-9075-56a27cdecfa4"],
Cell[CellGroupData[{
Cell[566519, 15543, 487, 16, 30, "Input",ExpressionUUID->"f17a6737-3472-4132-abdf-1258bba34e33"],
Cell[567009, 15561, 1195, 37, 47, "Output",ExpressionUUID->"08ba6527-8b17-4000-9367-385855ce0cd5"]
}, Open  ]],
Cell[568219, 15601, 156, 3, 30, "Input",ExpressionUUID->"3df43f3a-b28c-492c-862c-53d6deb9e71f"],
Cell[568378, 15606, 4074, 107, 241, "Input",ExpressionUUID->"2d8e0aa0-e673-45f0-8523-ba152b7d07c3"],
Cell[CellGroupData[{
Cell[572477, 15717, 390, 12, 30, "Input",ExpressionUUID->"73d95c8d-8e88-417e-86ce-4006b4121a83"],
Cell[572870, 15731, 5972, 188, 159, "Output",ExpressionUUID->"dbe87413-b5c9-4213-b54a-11ceb292b88f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578879, 15924, 458, 13, 30, "Input",ExpressionUUID->"bde04bdc-2d88-4678-803a-655623964e9c"],
Cell[579340, 15939, 7539, 233, 209, "Output",ExpressionUUID->"497d195e-a302-45a9-bf48-ba2683bb67c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586916, 16177, 455, 13, 30, "Input",ExpressionUUID->"13e091cf-e309-438b-bad8-84fad5680adb"],
Cell[587374, 16192, 6586, 203, 159, "Output",ExpressionUUID->"dd1b0cb3-2bae-41ee-9ccb-d85e418b13ae"]
}, Open  ]],
Cell[593975, 16398, 193, 3, 35, "Text",ExpressionUUID->"3e5c3c74-05a6-4246-9da1-74ae769be2f9"],
Cell[594171, 16403, 152, 3, 30, "Input",ExpressionUUID->"aeebfa75-af4d-478e-8441-377d5bcd7bde"]
}, Closed]]
}, Closed]]
}
]
*)



==> anc/AsySolCdbox.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      4951,        137]
NotebookOptionsPosition[      3754,        109]
NotebookOutlinePosition[      4150,        125]
CellTagsIndexPosition[      4107,        122]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Planar double box: solutions", "Section",
 CellChangeTimes->{{3.893757611546*^9, 3.893757644133052*^9}, {
  3.902059928343008*^9, 3.9020599289697523`*^9}, {3.90206944940665*^9, 
  3.9020694575583344`*^9}, {3.910204037639058*^9, 3.9102040378732986`*^9}, {
  3.9102053038932943`*^9, 3.910205341159361*^9}, {3.91035420026191*^9, 
  3.910354211599317*^9}, {3.910355351989727*^9, 
  3.910355354618133*^9}},ExpressionUUID->"5b4539fc-ada8-4d03-bd54-\
d92c379c3bad"],

Cell[CellGroupData[{

Cell["Results ", "Subsection",
 CellChangeTimes->{{3.910130964567357*^9, 3.910130971038454*^9}, {
  3.910210130581402*^9, 3.910210130633554*^9}, {3.910270084584248*^9, 
  3.9102700847723494`*^9}, {3.91027670232784*^9, 3.910276702423843*^9}, {
  3.9102817816841927`*^9, 3.910281781793377*^9}, {3.91030857615476*^9, 
  3.91030857772198*^9}, {3.9103531643136473`*^9, 
  3.91035316582148*^9}},ExpressionUUID->"e11bdc10-8006-4632-bfe5-\
7941bbbac343"],

Cell[CellGroupData[{

Cell["MPLs", "Subsubsection",
 CellChangeTimes->{{3.905601357417802*^9, 3.905601374420238*^9}, {
   3.9062059893696213`*^9, 3.906205999006459*^9}, {3.906215116130171*^9, 
   3.906215119673478*^9}, {3.910266998174217*^9, 3.9102670208491383`*^9}, {
   3.910270087494089*^9, 3.910270087573732*^9}, {3.910276705720345*^9, 
   3.910276705800523*^9}, 3.910281804541431*^9, {3.9103085789651318`*^9, 
   3.910308579137526*^9}, {3.910353195444264*^9, 
   3.910353196774846*^9}},ExpressionUUID->"c5c57f06-7e0a-4c15-976f-\
a793390dc158"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResMPL", "=", 
   RowBox[{
   "Get", "[", 
    "\"\</Users/abelitsk/Documents/Papers/2023/NonPlanar/paper/mathematica/\
dbox/ResMPLdbox.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910353808146905*^9, 3.910353862152193*^9}, {
  3.910355387656596*^9, 3.910355390238121*^9}},
 CellLabel->
  "In[1493]:=",ExpressionUUID->"4703e32d-b34b-4cf7-a90c-064fd3b83f76"],

Cell[BoxData[
 RowBox[{"f0e", "=", 
  RowBox[{"ResMPL", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9103538561540613`*^9, 3.9103538794672956`*^9}},
 CellLabel->
  "In[1494]:=",ExpressionUUID->"a98622c7-19c6-469c-8635-6a53fa045643"],

Cell[BoxData[
 RowBox[{"f1e", "=", 
  RowBox[{"ResMPL", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9103538889772863`*^9, 3.910353891980394*^9}},
 CellLabel->
  "In[1495]:=",ExpressionUUID->"13e2cb0f-77ce-4222-8f12-6fa42b0bb980"],

Cell[BoxData[
 RowBox[{"f2e", "=", 
  RowBox[{"ResMPL", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9103539221104918`*^9, 
  3.910353923602413*^9}},ExpressionUUID->"ea2130ab-68aa-4159-9d34-\
f7186abc06f8"],

Cell[BoxData[
 RowBox[{"f3e", "=", 
  RowBox[{"ResMPL", "[", 
   RowBox[{"[", "4", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.910353928001375*^9, 
  3.910353933126886*^9}},ExpressionUUID->"85bb657f-c461-46e1-90a4-\
84f68d376591"],

Cell[BoxData[
 RowBox[{"f4e", "=", 
  RowBox[{"ResMPL", "[", 
   RowBox[{"[", "5", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9103539379358892`*^9, 
  3.91035393985214*^9}},ExpressionUUID->"208e7eec-9884-489d-8209-\
c66d030924aa"]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{1097, 762},
WindowMargins->{{6, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"10c4085a-9b5a-4942-b6a7-bc4f3fab3a2a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 464, 7, 67, "Section",ExpressionUUID->"5b4539fc-ada8-4d03-bd54-d92c379c3bad"],
Cell[CellGroupData[{
Cell[1069, 33, 446, 7, 54, "Subsection",ExpressionUUID->"e11bdc10-8006-4632-bfe5-7941bbbac343"],
Cell[CellGroupData[{
Cell[1540, 44, 526, 8, 45, "Subsubsection",ExpressionUUID->"c5c57f06-7e0a-4c15-976f-a793390dc158"],
Cell[2069, 54, 403, 10, 30, "Input",ExpressionUUID->"4703e32d-b34b-4cf7-a90c-064fd3b83f76"],
Cell[2475, 66, 262, 6, 30, "Input",ExpressionUUID->"a98622c7-19c6-469c-8635-6a53fa045643"],
Cell[2740, 74, 260, 6, 30, "Input",ExpressionUUID->"13e2cb0f-77ce-4222-8f12-6fa42b0bb980"],
Cell[3003, 82, 236, 6, 30, "Input",ExpressionUUID->"ea2130ab-68aa-4159-9d34-f7186abc06f8"],
Cell[3242, 90, 234, 6, 30, "Input",ExpressionUUID->"85bb657f-c461-46e1-90a4-84f68d376591"],
Cell[3479, 98, 235, 6, 30, "Input",ExpressionUUID->"208e7eec-9884-489d-8209-c66d030924aa"]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)



==> anc/dbox/AmPC.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-6*ep)/(3*m - u - v - w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(24*m^2 - 10*m*u + 2*m*v - 3*u*v - 3*v^2 + 2*m*w - 3*u*w - 6*v*w - 
     3*w^2))/(4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 0, 
  (ep*(24*m^2 - 2*m*u - 14*m*v + u*v + v^2 - 14*m*w + u*w + 2*v*w + w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-96*m^3 + 32*m^2*u - 4*m*u^2 + 80*m^2*v - 12*m*u*v - 
     26*m*v^2 + 3*u*v^2 + 3*v^3 + 80*m^2*w - 12*m*u*w - 52*m*v*w + 6*u*v*w + 
     9*v^2*w - 26*m*w^2 + 3*u*w^2 + 9*v*w^2 + 3*w^3 - 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(-48*m^2*u + 12*m*u^2 - 48*m^2*v + 36*m*u*v + 24*m*v^2 - 3*u*v^2 - 
     3*v^3 - 48*m^2*w + 36*m*u*w + 48*m*v*w - 6*u*v*w - 9*v^2*w + 24*m*w^2 - 
     3*u*w^2 - 9*v*w^2 - 3*w^3 + 24*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 10*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 2*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 2*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 6*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2]))/(8*m*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 
  (ep*(-48*m^2*u + 12*m*u^2 - 48*m^2*v + 36*m*u*v + 24*m*v^2 - 3*u*v^2 - 
     3*v^3 - 48*m^2*w + 36*m*u*w + 48*m*v*w - 6*u*v*w - 9*v^2*w + 24*m*w^2 - 
     3*u*w^2 - 9*v*w^2 - 3*w^3 + 24*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 14*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 14*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2]))/(8*m*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (ep*(-4*m^2*u + 8*m^2*v - 6*m*v^2 + u*v^2 + v^3 + 8*m^2*w - 12*m*v*w + 
     2*u*v*w + 3*v^2*w - 6*m*w^2 + u*w^2 + 3*v*w^2 + w^3 + 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(-96*m^3 + 40*m^2*u - 4*m*u^2 + 64*m^2*v - 12*m*u*v - 
     14*m*v^2 + u*v^2 + v^3 + 64*m^2*w - 12*m*u*w - 28*m*v*w + 2*u*v*w + 
     3*v^2*w - 14*m*w^2 + u*w^2 + 3*v*w^2 + w^3 + 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-12*m^2 + 13*m*u - 2*u^2 - 2*m*v - 2*u*v + 13*m*w - 4*u*w - 2*v*w - 
     2*w^2))/(4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), 
  (ep*(36*m^2 - 7*m*u - 2*u^2 - 10*m*v - 2*u*v - 7*m*w - 4*u*w - 2*v*w - 
     2*w^2))/(4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 
  (ep*(-48*m^3 + 40*m^2*u - 15*m*u^2 + 2*u^3 + 4*m^2*v + 2*u^2*v + 40*m^2*w - 
     30*m*u*w + 6*u^2*w + 4*u*v*w - 15*m*w^2 + 6*u*w^2 + 2*v*w^2 + 2*w^3 + 
     12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     5*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     5*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(-12*m + 5*u + 2*v + 5*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-144*m^3 + 72*m^2*u - 9*m*u^2 + 36*m^2*v + 72*m^2*w - 18*m*u*w - 
     9*m*w^2 - 12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 13*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 13*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2]))/(8*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)), (ep*(-144*m^3 + 72*m^2*u - 9*m*u^2 + 36*m^2*v + 
     72*m^2*w - 18*m*u*w - 9*m*w^2 + 
     36*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     10*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (8*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, (ep*(48*m^2 - 32*m*u + 5*u^2 - 32*m*v + 12*u*v + 
     4*v^2 - 32*m*w + 10*u*w + 12*v*w + 5*w^2 - 
     12*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(-144*m^3 + 104*m^2*u - 25*m*u^2 + 2*u^3 + 68*m^2*v - 
     24*m*u*v + 2*u^2*v - 8*m*v^2 + 104*m^2*w - 50*m*u*w + 6*u^2*w - 
     24*m*v*w + 4*u*v*w - 25*m*w^2 + 6*u*w^2 + 2*v*w^2 + 2*w^3 - 
     12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(5*ep*Sqrt[-((4*m - v)*v)])/(4*m*(4*m - v)), 0, 0, 
  -(ep*Sqrt[-((4*m - v)*v)])/(4*m*(4*m - v)), 0, 0, 0, 0, 0, 
  (ep*(-12*m + 5*v - Sqrt[-((4*m - v)*v)]))/(2*m*(4*m - v)), 
  (ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep*(12*m - 3*v - 5*Sqrt[-((4*m - v)*v)]))/(8*m*(4*m - v)), 0, 0, 
  (ep*(12*m - 3*v - Sqrt[-((4*m - v)*v)]))/(8*m*(4*m - v)), 0, 0, 0, 0, 0, 
  (ep*(-4*m*v + v^2 + v*Sqrt[-((4*m - v)*v)]))/
   (2*m*(4*m - v)*Sqrt[-((4*m - v)*v)]), 
  -(ep*(12*m - 3*v - Sqrt[-((4*m - v)*v)]))/(2*m*(4*m - v)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(36*m^2 - 10*m*u - 7*m*v - 2*u*v - 2*v^2 - 7*m*w - 2*u*w - 4*v*w - 
     2*w^2))/(4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 
  -(ep*(12*m^2 + 2*m*u - 13*m*v + 2*u*v + 2*v^2 - 13*m*w + 2*u*w + 4*v*w + 
      2*w^2))/(4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-48*m^3 + 4*m^2*u + 40*m^2*v - 15*m*v^2 + 2*u*v^2 + 2*v^3 + 40*m^2*w - 
     30*m*v*w + 4*u*v*w + 6*v^2*w - 15*m*w^2 + 2*u*w^2 + 6*v*w^2 + 2*w^3 + 
     12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     5*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     5*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), -((ep*(12*m - 2*u - 5*v - 5*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(-144*m^3 + 36*m^2*u + 72*m^2*v - 9*m*v^2 + 72*m^2*w - 18*m*v*w - 
     9*m*w^2 + 36*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 10*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2]))/(8*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)), -(ep*(144*m^3 - 36*m^2*u - 72*m^2*v + 9*m*v^2 - 
      72*m^2*w + 18*m*v*w + 9*m*w^2 + 
      12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      13*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      13*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(48*m^2 - 32*m*u + 4*u^2 - 32*m*v + 12*u*v + 5*v^2 - 32*m*w + 12*u*w + 
     10*v*w + 5*w^2 - 12*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2]))/(2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 
     8*m*w + 2*v*w + w^2)), 
  -(ep*(144*m^3 - 68*m^2*u + 8*m*u^2 - 104*m^2*v + 24*m*u*v + 25*m*v^2 - 
      2*u*v^2 - 2*v^3 - 104*m^2*w + 24*m*u*w + 50*m*v*w - 4*u*v*w - 6*v^2*w + 
      25*m*w^2 - 2*u*w^2 - 6*v*w^2 - 2*w^3 + 
      12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      5*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      5*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, (5*ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), 
  -(ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-12*m + 5*u - Sqrt[-((4*m - u)*u)]))/(2*m*(4*m - u)), 
  (ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (ep*(-12*m + 3*u + 5*Sqrt[-((4*m - u)*u)]))/(8*m*(4*m - u)), 
  (ep*(12*m - 3*u - Sqrt[-((4*m - u)*u)]))/(8*m*(4*m - u)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(u + Sqrt[-((4*m - u)*u)]))/(2*m*(4*m - u)), 
  (ep*(-12*m + 3*u + Sqrt[-((4*m - u)*u)]))/(2*m*(4*m - u)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(3*m - u - v - w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(6*m - u - v - w))/(m*(3*m - u - v - w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (ep*(12*m^2 - 8*m*u + 7*m*v - 3*u*v - 3*v^2 + 7*m*w - 3*u*w - 6*v*w - 
     3*w^2))/(4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 
  (ep*(36*m^2 - 8*m*u - 11*m*v - u*v - v^2 - 11*m*w - u*w - 2*v*w - w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-48*m^3 + 20*m^2*u - 4*m*u^2 + 56*m^2*v - 12*m*u*v - 23*m*v^2 + 
     3*u*v^2 + 3*v^3 + 56*m^2*w - 12*m*u*w - 46*m*v*w + 6*u*v*w + 9*v^2*w - 
     23*m*w^2 + 3*u*w^2 + 9*v*w^2 + 3*w^3 - 
     12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(4*m + v + w))/
   (m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(ep*(144*m^3 - 84*m^2*u + 12*m*u^2 - 120*m^2*v + 36*m*u*v + 
      33*m*v^2 - 3*u*v^2 - 3*v^3 - 120*m^2*w + 36*m*u*w + 66*m*v*w - 
      6*u*v*w - 9*v^2*w + 33*m*w^2 - 3*u*w^2 - 9*v*w^2 - 3*w^3 - 
      12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      8*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(144*m^3 - 84*m^2*u + 12*m*u^2 - 120*m^2*v + 36*m*u*v + 
     33*m*v^2 - 3*u*v^2 - 3*v^3 - 120*m^2*w + 36*m*u*w + 66*m*v*w - 6*u*v*w - 
     9*v^2*w + 33*m*w^2 - 3*u*w^2 - 9*v*w^2 - 3*w^3 + 
     36*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     11*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     11*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(16*m^2 - v^2 - 2*v*w - w^2 + 
     4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  -(ep*(144*m^3 - 52*m^2*u + 4*m*u^2 - 88*m^2*v + 12*m*u*v + 17*m*v^2 - 
      u*v^2 - v^3 - 88*m^2*w + 12*m*u*w + 34*m*v*w - 2*u*v*w - 3*v^2*w + 
      17*m*w^2 - u*w^2 - 3*v*w^2 - w^3 - 
      12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(12*m^2 + 7*m*u - 3*u^2 - 8*m*v - 3*u*v + 7*m*w - 6*u*w - 3*v*w - 
     3*w^2))/(4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), 0, 0, 
  (ep*(36*m^2 - 11*m*u - u^2 - 8*m*v - u*v - 11*m*w - 2*u*w - v*w - w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-48*m^3 + 56*m^2*u - 23*m*u^2 + 3*u^3 + 20*m^2*v - 12*m*u*v + 
     3*u^2*v - 4*m*v^2 + 56*m^2*w - 46*m*u*w + 9*u^2*w - 12*m*v*w + 6*u*v*w - 
     23*m*w^2 + 9*u*w^2 + 3*v*w^2 + 3*w^3 - 
     12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(4*m + u + w))/
   (m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep*(144*m^3 - 120*m^2*u + 33*m*u^2 - 3*u^3 - 84*m^2*v + 36*m*u*v - 
      3*u^2*v + 12*m*v^2 - 120*m^2*w + 66*m*u*w - 9*u^2*w + 36*m*v*w - 
      6*u*v*w + 33*m*w^2 - 9*u*w^2 - 3*v*w^2 - 3*w^3 - 
      12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      7*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      8*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      7*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      6*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (8*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, (ep*(144*m^3 - 120*m^2*u + 33*m*u^2 - 3*u^3 - 84*m^2*v + 
     36*m*u*v - 3*u^2*v + 12*m*v^2 - 120*m^2*w + 66*m*u*w - 9*u^2*w + 
     36*m*v*w - 6*u*v*w + 33*m*w^2 - 9*u*w^2 - 3*v*w^2 - 3*w^3 + 
     36*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     11*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     8*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     11*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (8*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(16*m^2 - u^2 - 2*u*w - w^2 + 
     4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  -(ep*(144*m^3 - 88*m^2*u + 17*m*u^2 - u^3 - 52*m^2*v + 12*m*u*v - u^2*v + 
      4*m*v^2 - 88*m^2*w + 34*m*u*w - 3*u^2*w + 12*m*v*w - 2*u*v*w + 
      17*m*w^2 - 3*u*w^2 - v*w^2 - w^3 - 
      12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, (-2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(-8*m + 3*u))/(m*(4*m - u)), 
  (2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep*u)/(2*m*Sqrt[-((4*m - u)*u)]), -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(3*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 
     3*u*v^2 + 4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(4*m^2 - u*v))/(2*m*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (3*ep*(24*m^3 - 12*m^2*u + m*u^2 - 12*m^2*v + 8*m*u*v - u^2*v + m*v^2 - 
     u*v^2 - 12*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(2304*m^7 - 2112*m^6*u + 720*m^5*u^2 - 108*m^4*u^3 + 6*m^3*u^4 - 
     2688*m^6*v + 1008*m^5*u*v + 48*m^4*u^2*v - 33*m^3*u^3*v + 1152*m^5*v^2 + 
     660*m^4*u*v^2 - 549*m^3*u^2*v^2 + 99*m^2*u^3*v^2 - 6*m*u^4*v^2 - 
     216*m^4*v^3 - 495*m^3*u*v^3 + 198*m^2*u^2*v^3 - 18*m*u^3*v^3 + 
     15*m^3*v^4 + 99*m^2*u*v^4 - 18*m*u^2*v^4 - 6*m*u*v^5 - 2688*m^6*w + 
     1872*m^5*u*w - 432*m^4*u^2*w + 33*m^3*u^3*w + 2304*m^5*v*w - 
     456*m^4*u*v*w - 30*m^3*u^2*v*w - 9*m^2*u^3*v*w - 648*m^4*v^2*w - 
     555*m^3*u*v^2*w + 216*m^2*u^2*v^2*w - 15*m*u^3*v^2*w + 60*m^3*v^3*w + 
     225*m^2*u*v^3*w - 54*m*u^2*v^3*w + 3*u^3*v^3*w - 21*m*u*v^4*w + 
     3*u^2*v^4*w + 1152*m^5*w^2 - 540*m^4*u*w^2 + 63*m^3*u^2*w^2 - 
     648*m^4*v*w^2 - 9*m^3*u*v*w^2 + 18*m^2*u^2*v*w^2 - 3*m*u^3*v*w^2 + 
     90*m^3*v^2*w^2 + 153*m^2*u*v^2*w^2 - 42*m*u^2*v^2*w^2 + 3*u^3*v^2*w^2 - 
     27*m*u*v^3*w^2 + 6*u^2*v^3*w^2 - 216*m^4*w^3 + 51*m^3*u*w^3 + 
     60*m^3*v*w^3 + 27*m^2*u*v*w^3 - 6*m*u^2*v*w^3 - 15*m*u*v^2*w^3 + 
     3*u^2*v^2*w^3 + 15*m^3*w^4 - 3*m*u*v*w^4 + 
     64*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     64*m^5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     288*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     180*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     40*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^4*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     180*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     78*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 9*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 12*m^3*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 40*m^2*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 9*m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
        v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*m*u*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     64*m^5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     96*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     36*m^3*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     96*m^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     216*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     88*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 10*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 36*m^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 88*m^2*u*v^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     32*m*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 3*u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 4*m^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 10*m*u*v^3*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*u^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^4*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     36*m^3*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     6*m^2*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     36*m^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     52*m^2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 11*m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 6*m^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 11*m*u*v^2*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*u^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^3*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m^2*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m^2*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
      4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
       2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(2304*m^7 - 2688*m^6*u + 1152*m^5*u^2 - 216*m^4*u^3 + 15*m^3*u^4 - 
     2112*m^6*v + 1008*m^5*u*v + 660*m^4*u^2*v - 495*m^3*u^3*v + 
     99*m^2*u^4*v - 6*m*u^5*v + 720*m^5*v^2 + 48*m^4*u*v^2 - 
     549*m^3*u^2*v^2 + 198*m^2*u^3*v^2 - 18*m*u^4*v^2 - 108*m^4*v^3 - 
     33*m^3*u*v^3 + 99*m^2*u^2*v^3 - 18*m*u^3*v^3 + 6*m^3*v^4 - 6*m*u^2*v^4 - 
     2688*m^6*w + 2304*m^5*u*w - 648*m^4*u^2*w + 60*m^3*u^3*w + 
     1872*m^5*v*w - 456*m^4*u*v*w - 555*m^3*u^2*v*w + 225*m^2*u^3*v*w - 
     21*m*u^4*v*w - 432*m^4*v^2*w - 30*m^3*u*v^2*w + 216*m^2*u^2*v^2*w - 
     54*m*u^3*v^2*w + 3*u^4*v^2*w + 33*m^3*v^3*w - 9*m^2*u*v^3*w - 
     15*m*u^2*v^3*w + 3*u^3*v^3*w + 1152*m^5*w^2 - 648*m^4*u*w^2 + 
     90*m^3*u^2*w^2 - 540*m^4*v*w^2 - 9*m^3*u*v*w^2 + 153*m^2*u^2*v*w^2 - 
     27*m*u^3*v*w^2 + 63*m^3*v^2*w^2 + 18*m^2*u*v^2*w^2 - 42*m*u^2*v^2*w^2 + 
     6*u^3*v^2*w^2 - 3*m*u*v^3*w^2 + 3*u^2*v^3*w^2 - 216*m^4*w^3 + 
     60*m^3*u*w^3 + 51*m^3*v*w^3 + 27*m^2*u*v*w^3 - 15*m*u^2*v*w^3 - 
     6*m*u*v^2*w^3 + 3*u^2*v^2*w^3 + 15*m^3*w^4 - 3*m*u*v*w^4 + 
     384*m^6*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     384*m^5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     136*m^4*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     20*m^3*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^2*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     384*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     368*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     124*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     18*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     136*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     124*m^3*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     34*m^2*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 3*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 20*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 18*m^2*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 3*m*u^2*v^3*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^2*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     384*m^5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     272*m^4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     60*m^3*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m^2*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     272*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     208*m^3*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     52*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 4*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 60*m^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 52*m^2*u*v^2*w*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     14*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 4*m^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 4*m*u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + u^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 136*m^4*w^2*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     60*m^3*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m^2*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     60*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     38*m^2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 5*m*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 6*m^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 5*m*u*v^2*w^2*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     20*m^3*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m^2*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^2*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(24*m^3 - 12*m^2*u + m*u^2 - 12*m^2*v + 8*m*u*v - u^2*v + m*v^2 - 
      u*v^2 - 12*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
       2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 
  -(ep*(192*m^5*v - 432*m^4*u*v + 132*m^3*u^2*v - 9*m^2*u^3*v - 144*m^4*v^2 + 
      408*m^3*u*v^2 - 117*m^2*u^2*v^2 + 9*m*u^3*v^2 + 36*m^3*v^3 - 
      111*m^2*u*v^3 + 18*m*u^2*v^3 - 3*m^2*v^4 + 9*m*u*v^4 + 
      128*m^5*Sqrt[-((4*m - v)*v)] - 64*m^4*u*Sqrt[-((4*m - v)*v)] + 
      8*m^3*u^2*Sqrt[-((4*m - v)*v)] - 64*m^4*v*Sqrt[-((4*m - v)*v)] - 
      16*m^3*u*v*Sqrt[-((4*m - v)*v)] + 16*m^2*u^2*v*Sqrt[-((4*m - v)*v)] - 
      2*m*u^3*v*Sqrt[-((4*m - v)*v)] + 8*m^3*v^2*Sqrt[-((4*m - v)*v)] + 
      16*m^2*u*v^2*Sqrt[-((4*m - v)*v)] - 4*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
      2*m*u*v^3*Sqrt[-((4*m - v)*v)] - 144*m^4*v*w + 168*m^3*u*v*w - 
      21*m^2*u^2*v*w + 72*m^3*v^2*w - 102*m^2*u*v^2*w + 18*m*u^2*v^2*w - 
      9*m^2*v^3*w + 18*m*u*v^3*w - 6*u^2*v^3*w - 64*m^4*Sqrt[-((4*m - v)*v)]*
       w + 16*m^3*u*Sqrt[-((4*m - v)*v)]*w + 16*m^3*v*Sqrt[-((4*m - v)*v)]*
       w + 8*m^2*u*v*Sqrt[-((4*m - v)*v)]*w - 4*m*u^2*v*Sqrt[-((4*m - v)*v)]*
       w - 4*m*u*v^2*Sqrt[-((4*m - v)*v)]*w + 2*u^2*v^2*Sqrt[-((4*m - v)*v)]*
       w + 36*m^3*v*w^2 - 15*m^2*u*v*w^2 - 9*m^2*v^2*w^2 + 9*m*u*v^2*w^2 + 
      8*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 2*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 
      3*m^2*v*w^3))/(2*m*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (2*ep*(4*m^2 - u*v))/(m*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-1280*m^7 + 1152*m^6*u - 384*m^5*u^2 + 56*m^4*u^3 - 3*m^3*u^4 + 
     1152*m^6*v - 576*m^5*u*v - 56*m^4*u^2*v + 40*m^3*u^3*v - 2*m^2*u^4*v - 
     384*m^5*v^2 - 56*m^4*u*v^2 + 262*m^3*u^2*v^2 - 70*m^2*u^3*v^2 + 
     5*m*u^4*v^2 + 56*m^4*v^3 + 40*m^3*u*v^3 - 70*m^2*u^2*v^3 + 
     10*m*u^3*v^3 - 3*m^3*v^4 - 2*m^2*u*v^4 + 5*m*u^2*v^4 + 1152*m^6*w - 
     768*m^5*u*w + 168*m^4*u^2*w - 12*m^3*u^3*w - 768*m^5*v*w + 
     336*m^4*u*v*w - 12*m^3*u^2*v*w + 168*m^4*v^2*w - 12*m^3*u*v^2*w - 
     40*m^2*u^2*v^2*w + 6*m*u^3*v^2*w - 12*m^3*v^3*w + 6*m*u^2*v^3*w - 
     2*u^3*v^3*w - 384*m^5*w^2 + 168*m^4*u*w^2 - 18*m^3*u^2*w^2 + 
     168*m^4*v*w^2 - 64*m^3*u*v*w^2 + 6*m^2*u^2*v*w^2 - 18*m^3*v^2*w^2 + 
     6*m^2*u*v^2*w^2 + m*u^2*v^2*w^2 + 56*m^4*w^3 - 12*m^3*u*w^3 - 
     12*m^3*v*w^3 + 4*m^2*u*v*w^3 - 3*m^3*w^4))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (-3*ep*u*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 144*m^4*v + 
     136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 39*m^2*u*v^2 + 
     6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 
     3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 
     6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 
     3*m*u*v*w^2 - m^2*w^3))/(2*m*Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*Sqrt[-((4*m - u)*u)])/(2*m*(4*m - u)), (ep*Sqrt[-((4*m - u)*u)])/
   (4*m*(4*m - u)), 0, -(ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), 
  (ep*Sqrt[-((4*m - u)*u)]*(-48*m^3*v + 16*m^2*u*v - m*u^2*v + 16*m^2*v^2 - 
     2*m*u*v^2 - m*v^3 + 48*m^3*w - 16*m^2*u*w + m*u^2*w - m*v^2*w - 
     16*m^2*w^2 + 2*m*u*w^2 + m*v*w^2 + m*w^3 + 
     32*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(4*m - u)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-2*ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), (ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 
     2*m*u^3 - 32*m^3*v + 24*m^2*u*v - 4*m*u^2*v - 2*m*u*v^2 - 96*m^3*w + 
     48*m^2*u*w - 6*m*u^2*w - 2*m*u*v*w + u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 
     2*m*v*w^2 + u*v*w^2 - 2*m*w^3 - 
     16*m^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     8*m^2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     8*m^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     8*m^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(4*m - u)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), 0, 
  -(ep*Sqrt[-((4*m - u)*u)]*(64*m^4 - 32*m^3*u + 4*m^2*u^2 - 48*m^3*v + 
      16*m^2*u*v - m*u^2*v + 12*m^2*v^2 - 2*m*u*v^2 - m*v^3 + 
      64*m^3*Sqrt[-((4*m - v)*v)] - 24*m^2*u*Sqrt[-((4*m - v)*v)] + 
      2*m*u^2*Sqrt[-((4*m - v)*v)] - 24*m^2*v*Sqrt[-((4*m - v)*v)] + 
      4*m*u*v*Sqrt[-((4*m - v)*v)] + 2*m*v^2*Sqrt[-((4*m - v)*v)] - 
      32*m^3*w + 8*m^2*u*w + 16*m^2*v*w - 6*m*u*v*w - 2*m*v^2*w + u*v^2*w + 
      2*m*u*Sqrt[-((4*m - v)*v)]*w + 2*m*v*Sqrt[-((4*m - v)*v)]*w - 
      u*v*Sqrt[-((4*m - v)*v)]*w + 4*m^2*w^2 - m*v*w^2))/
   (2*m*(4*m - u)*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - 
      m^2*u^3 - 144*m^4*v + 136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 
      44*m^3*v^2 - 39*m^2*u*v^2 + 6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 
      48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 
      6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 
      3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-320*m^4 + 272*m^3*u - 76*m^2*u^2 + 7*m*u^3 + 128*m^3*v - 88*m^2*u*v + 
     14*m*u^2*v - 12*m^2*v^2 + 7*m*u*v^2 + 128*m^3*w - 88*m^2*u*w + 
     14*m*u^2*w - 24*m^2*v*w + 22*m*u*v*w - 6*u^2*v*w - 12*m^2*w^2 + 
     7*m*u*w^2))/(2*m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 0, 0, 
  (ep*(-8*m + 3*u))/(m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v))), 0, 0, 
  -((ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v))), 0, 0, 0, 0, 
  (-2*ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), (2*ep*Sqrt[-((4*m - v)*v)])/
   (m*(4*m - v)), (-4*ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*ep*(3*m - v))/(m*(4*m - v)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -(ep*(4*m + v + w))/
   (2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(4*m + v + w))/(4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(4*m + v + w))/
   (4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 + 
      4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (ep*(4*m + v + w))/(m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 
  (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 - 
     4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (ep*(4*m + v + w))/(m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(4*m + v + w))/
   (m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 
  0, 0, (2*ep*(2*m*u + 4*m*v - v^2 + 4*m*w - 2*v*w - w^2))/
   (m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(ep*Sqrt[-((4*m - w)*w)])/(m*(4*m - w)), 
  (ep*Sqrt[-((4*m - w)*w)])/(m*(4*m - w)), (ep*Sqrt[-((4*m - w)*w)])/
   (m*(4*m - w)), -((ep*Sqrt[-((4*m - w)*w)])/(m*(4*m - w))), 0, 0, 
  -(ep*Sqrt[-((4*m - w)*w)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
      32*m^3*v - 2*m*u^2*v - 96*m^3*w + 48*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 
      2*m*u*v*w + u^2*v*w - 2*m*v^2*w + 24*m^2*w^2 - 6*m*u*w^2 - 4*m*v*w^2 + 
      u*v*w^2 - 2*m*w^3 + 32*m^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 16*m^2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 2*m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 16*m^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 4*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 2*m*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 16*m^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 4*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 4*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 2*m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2]))/(2*m*(4*m - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (2*ep*Sqrt[-((4*m - w)*w)])/(m*(4*m - w)), (2*ep*Sqrt[-((4*m - w)*w)])/
   (m*(4*m - w)), -(ep*Sqrt[-((4*m - w)*w)]*(64*m^3*v - 24*m^2*v^2 + 
      2*m*u*v^2 + 2*m*v^3 + 32*m^3*Sqrt[-((4*m - v)*v)] - 
      16*m^2*u*Sqrt[-((4*m - v)*v)] + 2*m*u^2*Sqrt[-((4*m - v)*v)] - 
      16*m^2*v*Sqrt[-((4*m - v)*v)] + 4*m*u*v*Sqrt[-((4*m - v)*v)] + 
      2*m*v^2*Sqrt[-((4*m - v)*v)] - 24*m^2*v*w + 2*m*u*v*w + 4*m*v^2*w - 
      u*v^2*w - 16*m^2*Sqrt[-((4*m - v)*v)]*w + 4*m*u*Sqrt[-((4*m - v)*v)]*
       w + 4*m*v*Sqrt[-((4*m - v)*v)]*w - 2*u*v*Sqrt[-((4*m - v)*v)]*w + 
      2*m*v*w^2 + 2*m*Sqrt[-((4*m - v)*v)]*w^2))/(2*m*Sqrt[-((4*m - v)*v)]*
    (4*m - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (2*ep*Sqrt[-((4*m - w)*w)])/(m*(4*m - w)), 
  -(ep*Sqrt[-((4*m - w)*w)]*(128*m^4 - 32*m^3*u - 96*m^3*v + 24*m^2*v^2 - 
      2*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 24*m^2*u*w - 2*m*u^2*w + 48*m^2*v*w - 
      2*m*u*v*w - 6*m*v^2*w + u*v^2*w + 24*m^2*w^2 - 4*m*u*w^2 - 6*m*v*w^2 + 
      u*v*w^2 - 2*m*w^3 - 32*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 16*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 2*m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 16*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 4*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 2*m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 16*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 4*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 4*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 2*m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2]))/(2*m*(4*m - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep*Sqrt[-((4*m - w)*w)])/(m*(4*m - w)), 
  (ep*Sqrt[-((4*m - w)*w)]*(-64*m^3*u + 24*m^2*u^2 - 2*m*u^3 + 
     32*m^3*Sqrt[-((4*m - u)*u)] - 16*m^2*u*Sqrt[-((4*m - u)*u)] + 
     2*m*u^2*Sqrt[-((4*m - u)*u)] - 2*m*u^2*v - 16*m^2*Sqrt[-((4*m - u)*u)]*
      v + 4*m*u*Sqrt[-((4*m - u)*u)]*v + 2*m*Sqrt[-((4*m - u)*u)]*v^2 + 
     24*m^2*u*w - 4*m*u^2*w - 16*m^2*Sqrt[-((4*m - u)*u)]*w + 
     4*m*u*Sqrt[-((4*m - u)*u)]*w - 2*m*u*v*w + u^2*v*w + 
     4*m*Sqrt[-((4*m - u)*u)]*v*w - 2*u*Sqrt[-((4*m - u)*u)]*v*w - 
     2*m*u*w^2 + 2*m*Sqrt[-((4*m - u)*u)]*w^2))/(2*m*Sqrt[-((4*m - u)*u)]*
    (4*m - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep*Sqrt[-((4*m - w)*w)])/(m*(4*m - w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-2*ep*(224*m^4 - 80*m^3*u + 6*m^2*u^2 - 80*m^3*v + 
     12*m^2*u*v + 6*m^2*v^2 - 176*m^3*w + 52*m^2*u*w - 4*m*u^2*w + 
     52*m^2*v*w - 10*m*u*v*w - 4*m*v^2*w + 46*m^2*w^2 - 8*m*u*w^2 - 
     8*m*v*w^2 + 3*u*v*w^2 - 4*m*w^3))/(m*(4*m - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - w)*w)]*(64*m^3*v - 24*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 - 
     24*m^2*v*w + 2*m*u*v*w + 4*m*v^2*w - u*v^2*w + 2*m*v*w^2))/
   (2*m*Sqrt[-((4*m - v)*v)]*(4*m - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - w)*w)]*(128*m^4 - 32*m^3*u - 96*m^3*v + 24*m^2*v^2 - 
     2*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 24*m^2*u*w - 2*m*u^2*w + 48*m^2*v*w - 
     2*m*u*v*w - 6*m*v^2*w + u*v^2*w + 24*m^2*w^2 - 4*m*u*w^2 - 6*m*v*w^2 + 
     u*v*w^2 - 2*m*w^3))/(2*m*(4*m - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*Sqrt[-((4*m - w)*w)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
     32*m^3*v - 2*m*u^2*v - 96*m^3*w + 48*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 
     2*m*u*v*w + u^2*v*w - 2*m*v^2*w + 24*m^2*w^2 - 6*m*u*w^2 - 4*m*v*w^2 + 
     u*v*w^2 - 2*m*w^3))/(2*m*(4*m - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*u*Sqrt[-((4*m - w)*w)]*(64*m^3 - 24*m^2*u + 2*m*u^2 + 2*m*u*v - 
     24*m^2*w + 4*m*u*w + 2*m*v*w - u*v*w + 2*m*w^2))/
   (2*m*Sqrt[-((4*m - u)*u)]*(4*m - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep*Sqrt[-((4*m - w)*w)])/(m*(4*m - w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*Sqrt[-((4*m - v)*v)])/(4*m*(4*m - v)), 
  (-3*ep*Sqrt[-((4*m - v)*v)])/(4*m*(4*m - v)), 
  (-3*ep*Sqrt[-((4*m - v)*v)])/(2*m*(4*m - v)), 
  (3*ep*Sqrt[-((4*m - v)*v)])/(2*m*(4*m - v)), 0, 0, 
  (ep*Sqrt[-((4*m - v)*v)]*(144*m^3*u - 48*m^2*u^2 + 3*m*u^3 - 48*m^2*u*v + 
     6*m*u^2*v + 3*m*u*v^2 - 144*m^3*w + 3*m*u^2*w + 48*m^2*v*w - 3*m*v^2*w + 
     48*m^2*w^2 - 3*m*u*w^2 - 6*m*v*w^2 - 3*m*w^3 + 
     80*m^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     40*m^2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     40*m^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     40*m^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     5*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(4*m - v)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-5*ep*Sqrt[-((4*m - v)*v)])/
   (m*(4*m - v)), (-4*ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), 
  (ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), (-2*ep*Sqrt[-((4*m - v)*v)])/
   (m*(4*m - v)), -((ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v))), 
  (2*ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), 
  -(ep*Sqrt[-((4*m - v)*v)]*(192*m^3*u - 72*m^2*u^2 + 6*m*u^3 + 
      64*m^3*Sqrt[-((4*m - u)*u)] - 32*m^2*u*Sqrt[-((4*m - u)*u)] + 
      4*m*u^2*Sqrt[-((4*m - u)*u)] - 72*m^2*u*v + 12*m*u^2*v - 
      32*m^2*Sqrt[-((4*m - u)*u)]*v + 8*m*u*Sqrt[-((4*m - u)*u)]*v + 
      6*m*u*v^2 + 4*m*Sqrt[-((4*m - u)*u)]*v^2 + 6*m*u^2*w - 
      32*m^2*Sqrt[-((4*m - u)*u)]*w + 8*m*u*Sqrt[-((4*m - u)*u)]*w + 
      6*m*u*v*w - 3*u^2*v*w + 8*m*Sqrt[-((4*m - u)*u)]*v*w - 
      4*u*Sqrt[-((4*m - u)*u)]*v*w + 4*m*Sqrt[-((4*m - u)*u)]*w^2))/
   (2*m*Sqrt[-((4*m - u)*u)]*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (4*ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*ep*Sqrt[-((4*m - v)*v)]*w*(64*m^3 - 24*m^2*v + 2*m*u*v + 
     2*m*v^2 - 24*m^2*w + 2*m*u*w + 4*m*v*w - u*v*w + 2*m*w^2))/
   (m*(4*m - v)*Sqrt[-((4*m - w)*w)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-32*m^3 + 24*m^2*u - 4*m*u^2 + 24*m^2*v - 8*m*u*v - 4*m*v^2 + 
     24*m^2*w - 8*m*u*w - 8*m*v*w + 5*u*v*w - 4*m*w^2))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - v)*v)]*(128*m^4 - 32*m^3*u - 96*m^3*v + 24*m^2*u*v - 
      2*m*u^2*v + 24*m^2*v^2 - 4*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 48*m^2*v*w - 
      2*m*u*v*w - 6*m*v^2*w + u*v^2*w + 24*m^2*w^2 - 2*m*u*w^2 - 6*m*v*w^2 + 
      u*v*w^2 - 2*m*w^3))/(2*m*(4*m - v)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - v)*v)]*(64*m^5 - 144*m^4*u + 44*m^3*u^2 - 3*m^2*u^3 - 
     48*m^4*v + 136*m^3*u*v - 39*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 
     37*m^2*u*v^2 + 6*m*u^2*v^2 - m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
     56*m^3*u*w - 7*m^2*u^2*w + 24*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
     3*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 5*m^2*u*w^2 - 
     3*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*m*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*Sqrt[-((4*m - v)*v)]*(48*m^2*u - 16*m*u^2 + u^3 - 16*m*u*v + 
      2*u^2*v + u*v^2 - 48*m^2*w + u^2*w + 16*m*v*w - v^2*w + 16*m*w^2 - 
      u*w^2 - 2*v*w^2 - w^3))/((4*m - v)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
       8*m*w + 2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*u*Sqrt[-((4*m - v)*v)]*(64*m^3 - 24*m^2*u + 2*m*u^2 - 24*m^2*v + 
     4*m*u*v + 2*m*v^2 + 2*m*u*w + 2*m*v*w - u*v*w))/
   (m*Sqrt[-((4*m - u)*u)]*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (3*ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (3*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (-3*ep*(4*m + v + w))/
   (4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (3*ep*(4*m + v + w))/(4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), 0, 0, 
  -(ep*(384*m^5*u - 288*m^4*u^2 + 72*m^3*u^3 - 6*m^2*u^4 + 384*m^5*v - 
      1152*m^4*u*v + 576*m^3*u^2*v - 90*m^2*u^3*v + 3*m*u^4*v - 288*m^4*v^2 + 
      576*m^3*u*v^2 - 168*m^2*u^2*v^2 + 9*m*u^3*v^2 + 72*m^3*v^3 - 
      90*m^2*u*v^3 + 9*m*u^2*v^3 - 6*m^2*v^4 + 3*m*u*v^4 - 768*m^5*w + 
      480*m^4*u*w - 144*m^3*u^2*w + 30*m^2*u^3*w - 3*m*u^4*w + 480*m^4*v*w + 
      288*m^3*u*v*w - 156*m^2*u^2*v*w + 9*m*u^3*v*w - 144*m^3*v^2*w - 
      156*m^2*u*v^2*w + 33*m*u^2*v^2*w + 30*m^2*v^3*w + 9*m*u*v^3*w - 
      3*m*v^4*w + 768*m^4*w^2 - 504*m^3*u*w^2 + 126*m^2*u^2*w^2 - 
      12*m*u^3*w^2 - 504*m^3*v*w^2 + 36*m^2*u*v*w^2 + 12*m*u^2*v*w^2 + 
      126*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 12*m*v^3*w^2 - 288*m^3*w^3 + 
      138*m^2*u*w^3 - 18*m*u^2*w^3 + 138*m^2*v*w^3 - 6*m*u*v*w^3 - 
      18*m*v^2*w^3 + 48*m^2*w^4 - 12*m*u*w^4 - 12*m*v*w^4 - 3*m*w^5 + 
      32*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      16*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      64*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      32*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      8*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      48*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      22*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      12*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      64*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      32*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      8*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      96*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      44*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      36*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      13*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      48*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      22*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      36*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      13*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      6*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      12*m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (2*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), -((ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), (2*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (-2*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), -(ep*(64*m^4*Sqrt[-((4*m - u)*u)] - 
      32*m^3*u*Sqrt[-((4*m - u)*u)] + 4*m^2*u^2*Sqrt[-((4*m - u)*u)] + 
      144*m^3*u*v - 48*m^2*u^2*v + 3*m*u^3*v - 16*m^3*Sqrt[-((4*m - u)*u)]*
       v + m*u^2*Sqrt[-((4*m - u)*u)]*v - 48*m^2*u*v^2 + 6*m*u^2*v^2 - 
      4*m^2*Sqrt[-((4*m - u)*u)]*v^2 + 2*m*u*Sqrt[-((4*m - u)*u)]*v^2 + 
      3*m*u*v^3 + m*Sqrt[-((4*m - u)*u)]*v^3 - 144*m^3*u*w + 48*m^2*u^2*w - 
      3*m*u^3*w - 16*m^3*Sqrt[-((4*m - u)*u)]*w + m*u^2*Sqrt[-((4*m - u)*u)]*
       w - 8*m^2*Sqrt[-((4*m - u)*u)]*v*w + 3*m*u*v^2*w + 
      3*m*Sqrt[-((4*m - u)*u)]*v^2*w - u*Sqrt[-((4*m - u)*u)]*v^2*w + 
      48*m^2*u*w^2 - 6*m*u^2*w^2 - 4*m^2*Sqrt[-((4*m - u)*u)]*w^2 + 
      2*m*u*Sqrt[-((4*m - u)*u)]*w^2 - 3*m*u*v*w^2 + 3*m*Sqrt[-((4*m - u)*u)]*
       v*w^2 - u*Sqrt[-((4*m - u)*u)]*v*w^2 - 3*m*u*w^3 + 
      m*Sqrt[-((4*m - u)*u)]*w^3))/(2*m*Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(4*m + v + w))/
   (m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*w*(128*m^4 - 32*m^3*u - 96*m^3*v + 24*m^2*v^2 - 2*m*u*v^2 - 2*m*v^3 - 
     96*m^3*w + 24*m^2*u*w - 2*m*u^2*w + 48*m^2*v*w - 2*m*u*v*w - 6*m*v^2*w + 
     u*v^2*w + 24*m^2*w^2 - 4*m*u*w^2 - 6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (m*Sqrt[-((4*m - w)*w)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(128*m^4*v - 32*m^3*u*v - 96*m^3*v^2 + 24*m^2*u*v^2 - 2*m*u^2*v^2 + 
     24*m^2*v^3 - 4*m*u*v^3 - 2*m*v^4 - 96*m^3*v*w + 48*m^2*v^2*w - 
     2*m*u*v^2*w - 6*m*v^3*w + u*v^3*w + 24*m^2*v*w^2 - 2*m*u*v*w^2 - 
     6*m*v^2*w^2 + u*v^2*w^2 - 2*m*v*w^3))/(2*m*Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-96*m^4 + 72*m^3*u - 20*m^2*u^2 + 2*m*u^3 + 72*m^3*v - 40*m^2*u*v + 
     6*m*u^2*v - 20*m^2*v^2 + 6*m*u*v^2 + 2*m*v^3 + 72*m^3*w - 40*m^2*u*w + 
     6*m*u^2*w - 40*m^2*v*w + 27*m*u*v*w - 3*u^2*v*w + 6*m*v^2*w - 
     3*u*v^2*w - 20*m^2*w^2 + 6*m*u*w^2 + 6*m*v*w^2 - 3*u*v*w^2 + 2*m*w^3))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 + 128*m^4*v - 
     384*m^3*u*v + 192*m^2*u^2*v - 30*m*u^3*v + u^4*v - 96*m^3*v^2 + 
     192*m^2*u*v^2 - 56*m*u^2*v^2 + 3*u^3*v^2 + 24*m^2*v^3 - 30*m*u*v^3 + 
     3*u^2*v^3 - 2*m*v^4 + u*v^4 - 256*m^4*w + 160*m^3*u*w - 48*m^2*u^2*w + 
     10*m*u^3*w - u^4*w + 160*m^3*v*w + 96*m^2*u*v*w - 52*m*u^2*v*w + 
     3*u^3*v*w - 48*m^2*v^2*w - 52*m*u*v^2*w + 11*u^2*v^2*w + 10*m*v^3*w + 
     3*u*v^3*w - v^4*w + 256*m^3*w^2 - 168*m^2*u*w^2 + 42*m*u^2*w^2 - 
     4*u^3*w^2 - 168*m^2*v*w^2 + 12*m*u*v*w^2 + 4*u^2*v*w^2 + 42*m*v^2*w^2 + 
     4*u*v^2*w^2 - 4*v^3*w^2 - 96*m^2*w^3 + 46*m*u*w^3 - 6*u^2*w^3 + 
     46*m*v*w^3 - 2*u*v*w^3 - 6*v^2*w^3 + 16*m*w^4 - 4*u*w^4 - 4*v*w^4 - 
     w^5))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*u*(v - w)*(-12*m + u + v + w)*(-4*m + u + v + w))/
   (Sqrt[u*(-4*m + u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(12*m^2 - 6*m*u + 3*m*v - 2*u*v - 2*v^2 + 3*m*w - 2*u*w - 4*v*w - 
     2*w^2))/(m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {(3*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(4*m^2 - u*v))/(m*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m^2 - u*v))/(m*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  -((ep*(-2304*m^7 + 2688*m^6*u - 1152*m^5*u^2 + 216*m^4*u^3 - 15*m^3*u^4 + 
      2112*m^6*v - 1008*m^5*u*v - 660*m^4*u^2*v + 495*m^3*u^3*v - 
      99*m^2*u^4*v + 6*m*u^5*v - 720*m^5*v^2 - 48*m^4*u*v^2 + 
      549*m^3*u^2*v^2 - 198*m^2*u^3*v^2 + 18*m*u^4*v^2 + 108*m^4*v^3 + 
      33*m^3*u*v^3 - 99*m^2*u^2*v^3 + 18*m*u^3*v^3 - 6*m^3*v^4 + 
      6*m*u^2*v^4 + 2688*m^6*w - 2304*m^5*u*w + 648*m^4*u^2*w - 
      60*m^3*u^3*w - 1872*m^5*v*w + 456*m^4*u*v*w + 555*m^3*u^2*v*w - 
      225*m^2*u^3*v*w + 21*m*u^4*v*w + 432*m^4*v^2*w + 30*m^3*u*v^2*w - 
      216*m^2*u^2*v^2*w + 54*m*u^3*v^2*w - 3*u^4*v^2*w - 33*m^3*v^3*w + 
      9*m^2*u*v^3*w + 15*m*u^2*v^3*w - 3*u^3*v^3*w - 1152*m^5*w^2 + 
      648*m^4*u*w^2 - 90*m^3*u^2*w^2 + 540*m^4*v*w^2 + 9*m^3*u*v*w^2 - 
      153*m^2*u^2*v*w^2 + 27*m*u^3*v*w^2 - 63*m^3*v^2*w^2 - 
      18*m^2*u*v^2*w^2 + 42*m*u^2*v^2*w^2 - 6*u^3*v^2*w^2 + 3*m*u*v^3*w^2 - 
      3*u^2*v^3*w^2 + 216*m^4*w^3 - 60*m^3*u*w^3 - 51*m^3*v*w^3 - 
      27*m^2*u*v*w^3 + 15*m*u^2*v*w^3 + 6*m*u*v^2*w^3 - 3*u^2*v^2*w^3 - 
      15*m^3*w^4 + 3*m*u*v*w^4 + 64*m^5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 48*m^4*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 12*m^3*u^3*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      64*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      288*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      180*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 40*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 3*m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 48*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 180*m^3*u*v^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      78*m^2*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 9*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 12*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 40*m^2*u*v^3*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      9*m*u^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      64*m^5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      96*m^4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      36*m^3*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m^2*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      96*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      216*m^3*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 88*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 10*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 36*m^3*v^2*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      88*m^2*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 32*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 3*u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 4*m^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 10*m*u*v^3*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*u^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      48*m^4*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      36*m^3*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      6*m^2*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 36*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 52*m^2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 11*m*u^2*v*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      6*m^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 11*m*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 3*u^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 12*m^3*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] - 4*m^2*u*w^3*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (2*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (2*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(576*m^6*v - 1488*m^5*u*v + 828*m^4*u^2*v - 159*m^3*u^3*v + 
      9*m^2*u^4*v - 624*m^5*v^2 + 1800*m^4*u*v^2 - 891*m^3*u^2*v^2 + 
      153*m^2*u^3*v^2 - 9*m*u^4*v^2 + 252*m^4*v^3 - 777*m^3*u*v^3 + 
      282*m^2*u^2*v^3 - 27*m*u^3*v^3 - 45*m^3*v^4 + 141*m^2*u*v^4 - 
      27*m*u^2*v^4 + 3*m^2*v^5 - 9*m*u*v^5 + 64*m^5*u*Sqrt[-((4*m - v)*v)] - 
      48*m^4*u^2*Sqrt[-((4*m - v)*v)] + 12*m^3*u^3*Sqrt[-((4*m - v)*v)] - 
      m^2*u^4*Sqrt[-((4*m - v)*v)] + 64*m^5*v*Sqrt[-((4*m - v)*v)] - 
      288*m^4*u*v*Sqrt[-((4*m - v)*v)] + 180*m^3*u^2*v*Sqrt[-((4*m - v)*v)] - 
      40*m^2*u^3*v*Sqrt[-((4*m - v)*v)] + 3*m*u^4*v*Sqrt[-((4*m - v)*v)] - 
      48*m^4*v^2*Sqrt[-((4*m - v)*v)] + 180*m^3*u*v^2*Sqrt[-((4*m - v)*v)] - 
      78*m^2*u^2*v^2*Sqrt[-((4*m - v)*v)] + 9*m*u^3*v^2*
       Sqrt[-((4*m - v)*v)] + 12*m^3*v^3*Sqrt[-((4*m - v)*v)] - 
      40*m^2*u*v^3*Sqrt[-((4*m - v)*v)] + 9*m*u^2*v^3*Sqrt[-((4*m - v)*v)] - 
      m^2*v^4*Sqrt[-((4*m - v)*v)] + 3*m*u*v^4*Sqrt[-((4*m - v)*v)] - 
      624*m^5*v*w + 1080*m^4*u*v*w - 363*m^3*u^2*v*w + 30*m^2*u^3*v*w + 
      504*m^4*v^2*w - 954*m^3*u*v^2*w + 294*m^2*u^2*v^2*w - 27*m*u^3*v^2*w - 
      135*m^3*v^3*w + 276*m^2*u*v^3*w - 72*m*u^2*v^3*w + 6*u^3*v^3*w + 
      12*m^2*v^4*w - 27*m*u*v^4*w + 6*u^2*v^4*w + 64*m^5*Sqrt[-((4*m - v)*v)]*
       w - 96*m^4*u*Sqrt[-((4*m - v)*v)]*w + 36*m^3*u^2*Sqrt[-((4*m - v)*v)]*
       w - 4*m^2*u^3*Sqrt[-((4*m - v)*v)]*w - 96*m^4*v*Sqrt[-((4*m - v)*v)]*
       w + 216*m^3*u*v*Sqrt[-((4*m - v)*v)]*w - 
      88*m^2*u^2*v*Sqrt[-((4*m - v)*v)]*w + 10*m*u^3*v*Sqrt[-((4*m - v)*v)]*
       w + 36*m^3*v^2*Sqrt[-((4*m - v)*v)]*w - 88*m^2*u*v^2*
       Sqrt[-((4*m - v)*v)]*w + 32*m*u^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
      3*u^3*v^2*Sqrt[-((4*m - v)*v)]*w - 4*m^2*v^3*Sqrt[-((4*m - v)*v)]*w + 
      10*m*u*v^3*Sqrt[-((4*m - v)*v)]*w - 3*u^2*v^3*Sqrt[-((4*m - v)*v)]*w + 
      252*m^4*v*w^2 - 249*m^3*u*v*w^2 + 36*m^2*u^2*v*w^2 - 135*m^3*v^2*w^2 + 
      153*m^2*u*v^2*w^2 - 27*m*u^2*v^2*w^2 + 18*m^2*v^3*w^2 - 
      27*m*u*v^3*w^2 + 6*u^2*v^3*w^2 - 48*m^4*Sqrt[-((4*m - v)*v)]*w^2 + 
      36*m^3*u*Sqrt[-((4*m - v)*v)]*w^2 - 6*m^2*u^2*Sqrt[-((4*m - v)*v)]*
       w^2 + 36*m^3*v*Sqrt[-((4*m - v)*v)]*w^2 - 
      52*m^2*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 11*m*u^2*v*Sqrt[-((4*m - v)*v)]*
       w^2 - 6*m^2*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 
      11*m*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 3*u^2*v^2*Sqrt[-((4*m - v)*v)]*
       w^2 - 45*m^3*v*w^3 + 18*m^2*u*v*w^3 + 12*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 
      12*m^3*Sqrt[-((4*m - v)*v)]*w^3 - 4*m^2*u*Sqrt[-((4*m - v)*v)]*w^3 - 
      4*m^2*v*Sqrt[-((4*m - v)*v)]*w^3 + 4*m*u*v*Sqrt[-((4*m - v)*v)]*w^3 + 
      3*m^2*v*w^4 - m^2*Sqrt[-((4*m - v)*v)]*w^4))/
    (m*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
       2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (2*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(2304*m^7 - 2112*m^6*u + 720*m^5*u^2 - 108*m^4*u^3 + 6*m^3*u^4 - 
     2688*m^6*v + 1008*m^5*u*v + 48*m^4*u^2*v - 33*m^3*u^3*v + 1152*m^5*v^2 + 
     660*m^4*u*v^2 - 549*m^3*u^2*v^2 + 99*m^2*u^3*v^2 - 6*m*u^4*v^2 - 
     216*m^4*v^3 - 495*m^3*u*v^3 + 198*m^2*u^2*v^3 - 18*m*u^3*v^3 + 
     15*m^3*v^4 + 99*m^2*u*v^4 - 18*m*u^2*v^4 - 6*m*u*v^5 - 2688*m^6*w + 
     1872*m^5*u*w - 432*m^4*u^2*w + 33*m^3*u^3*w + 2304*m^5*v*w - 
     456*m^4*u*v*w - 30*m^3*u^2*v*w - 9*m^2*u^3*v*w - 648*m^4*v^2*w - 
     555*m^3*u*v^2*w + 216*m^2*u^2*v^2*w - 15*m*u^3*v^2*w + 60*m^3*v^3*w + 
     225*m^2*u*v^3*w - 54*m*u^2*v^3*w + 3*u^3*v^3*w - 21*m*u*v^4*w + 
     3*u^2*v^4*w + 1152*m^5*w^2 - 540*m^4*u*w^2 + 63*m^3*u^2*w^2 - 
     648*m^4*v*w^2 - 9*m^3*u*v*w^2 + 18*m^2*u^2*v*w^2 - 3*m*u^3*v*w^2 + 
     90*m^3*v^2*w^2 + 153*m^2*u*v^2*w^2 - 42*m*u^2*v^2*w^2 + 3*u^3*v^2*w^2 - 
     27*m*u*v^3*w^2 + 6*u^2*v^3*w^2 - 216*m^4*w^3 + 51*m^3*u*w^3 + 
     60*m^3*v*w^3 + 27*m^2*u*v*w^3 - 6*m*u^2*v*w^3 - 15*m*u*v^2*w^3 + 
     3*u^2*v^2*w^3 + 15*m^3*w^4 - 3*m*u*v*w^4 + 
     384*m^6*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     320*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     88*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     320*m^5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     80*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     56*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     22*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     88*m^4*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     56*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     44*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 6*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 8*m^3*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 22*m^2*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 6*m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
        v^2 - 8*m*w + 2*v*w + w^2] + 2*m*u*v^4*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     320*m^5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     176*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     24*m^3*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     176*m^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     8*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     36*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 6*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 24*m^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 36*m^2*u*v^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     18*m*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 6*m*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 2*u^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
        v^2 - 8*m*w + 2*v*w + w^2] + 88*m^4*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     24*m^3*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     24*m^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     14*m^2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 6*m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 6*m*u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 2*u^2*v^2*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m^3*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-4*ep*(4*m^2 - u*v))/(m*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-192*m^5*u + 144*m^4*u^2 - 36*m^3*u^3 + 3*m^2*u^4 + 
     128*m^5*Sqrt[-((4*m - u)*u)] - 64*m^4*u*Sqrt[-((4*m - u)*u)] + 
     8*m^3*u^2*Sqrt[-((4*m - u)*u)] + 432*m^4*u*v - 408*m^3*u^2*v + 
     111*m^2*u^3*v - 9*m*u^4*v - 64*m^4*Sqrt[-((4*m - u)*u)]*v - 
     16*m^3*u*Sqrt[-((4*m - u)*u)]*v + 16*m^2*u^2*Sqrt[-((4*m - u)*u)]*v - 
     2*m*u^3*Sqrt[-((4*m - u)*u)]*v - 132*m^3*u*v^2 + 117*m^2*u^2*v^2 - 
     18*m*u^3*v^2 + 8*m^3*Sqrt[-((4*m - u)*u)]*v^2 + 
     16*m^2*u*Sqrt[-((4*m - u)*u)]*v^2 - 4*m*u^2*Sqrt[-((4*m - u)*u)]*v^2 + 
     9*m^2*u*v^3 - 9*m*u^2*v^3 - 2*m*u*Sqrt[-((4*m - u)*u)]*v^3 + 
     144*m^4*u*w - 72*m^3*u^2*w + 9*m^2*u^3*w - 64*m^4*Sqrt[-((4*m - u)*u)]*
      w + 16*m^3*u*Sqrt[-((4*m - u)*u)]*w - 168*m^3*u*v*w + 102*m^2*u^2*v*w - 
     18*m*u^3*v*w + 16*m^3*Sqrt[-((4*m - u)*u)]*v*w + 
     8*m^2*u*Sqrt[-((4*m - u)*u)]*v*w - 4*m*u^2*Sqrt[-((4*m - u)*u)]*v*w + 
     21*m^2*u*v^2*w - 18*m*u^2*v^2*w + 6*u^3*v^2*w - 
     4*m*u*Sqrt[-((4*m - u)*u)]*v^2*w + 2*u^2*Sqrt[-((4*m - u)*u)]*v^2*w - 
     36*m^3*u*w^2 + 9*m^2*u^2*w^2 + 8*m^3*Sqrt[-((4*m - u)*u)]*w^2 + 
     15*m^2*u*v*w^2 - 9*m*u^2*v*w^2 - 2*m*u*Sqrt[-((4*m - u)*u)]*v*w^2 + 
     3*m^2*u*w^3))/(m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-4*ep*(4*m^2 - u*v))/(m*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(64*m^5*v - 144*m^4*u*v + 44*m^3*u^2*v - 3*m^2*u^3*v - 48*m^4*v^2 + 
     136*m^3*u*v^2 - 39*m^2*u^2*v^2 + 3*m*u^3*v^2 + 12*m^3*v^3 - 
     37*m^2*u*v^3 + 6*m*u^2*v^3 - m^2*v^4 + 3*m*u*v^4 - 48*m^4*v*w + 
     56*m^3*u*v*w - 7*m^2*u^2*v*w + 24*m^3*v^2*w - 34*m^2*u*v^2*w + 
     6*m*u^2*v^2*w - 3*m^2*v^3*w + 6*m*u*v^3*w - 2*u^2*v^3*w + 12*m^3*v*w^2 - 
     5*m^2*u*v*w^2 - 3*m^2*v^2*w^2 + 3*m*u*v^2*w^2 - m^2*v*w^3))/
   (m*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
      896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
      220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
      72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
      33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
      144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
      10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
      72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
      18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
      180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
      6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
      14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
      72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
      2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(-4608*m^8 + 5632*m^7*u - 2688*m^6*u^2 + 624*m^5*u^3 - 70*m^4*u^4 + 
     3*m^3*u^5 + 5632*m^7*v - 4224*m^6*u*v + 208*m^5*u^2*v + 464*m^4*u^3*v - 
     109*m^3*u^4*v + 6*m^2*u^5*v - 2688*m^6*v^2 + 208*m^5*u*v^2 + 
     1932*m^4*u^2*v^2 - 950*m^3*u^3*v^2 + 158*m^2*u^4*v^2 - 9*m*u^5*v^2 + 
     624*m^5*v^3 + 464*m^4*u*v^3 - 950*m^3*u^2*v^3 + 304*m^2*u^3*v^3 - 
     27*m*u^4*v^3 - 70*m^4*v^4 - 109*m^3*u*v^4 + 158*m^2*u^2*v^4 - 
     27*m*u^3*v^4 + 3*m^3*v^5 + 6*m^2*u*v^5 - 9*m*u^2*v^5 + 5632*m^7*w - 
     5376*m^6*u*w + 1872*m^5*u^2*w - 280*m^4*u^3*w + 15*m^3*u^4*w - 
     5376*m^6*v*w + 2944*m^5*u*v*w + 56*m^4*u^2*v*w - 190*m^3*u^3*v*w + 
     17*m^2*u^4*v*w + 1872*m^5*v^2*w + 56*m^4*u*v^2*w - 946*m^3*u^2*v^2*w + 
     291*m^2*u^3*v^2*w - 25*m*u^4*v^2*w - 280*m^4*v^3*w - 190*m^3*u*v^3*w + 
     291*m^2*u^2*v^3*w - 68*m*u^3*v^3*w + 5*u^4*v^3*w + 15*m^3*v^4*w + 
     17*m^2*u*v^4*w - 25*m*u^2*v^4*w + 5*u^3*v^4*w - 2688*m^6*w^2 + 
     1872*m^5*u*w^2 - 420*m^4*u^2*w^2 + 30*m^3*u^3*w^2 + 1872*m^5*v*w^2 - 
     688*m^4*u*v*w^2 - 38*m^3*u^2*v*w^2 + 15*m^2*u^3*v*w^2 - 
     420*m^4*v^2*w^2 - 38*m^3*u*v^2*w^2 + 136*m^2*u^2*v^2*w^2 - 
     23*m*u^3*v^2*w^2 + 30*m^3*v^3*w^2 + 15*m^2*u*v^3*w^2 - 
     23*m*u^2*v^3*w^2 + 5*u^3*v^3*w^2 + 624*m^5*w^3 - 280*m^4*u*w^3 + 
     30*m^3*u^2*w^3 - 280*m^4*v*w^3 + 58*m^3*u*v*w^3 + 3*m^2*u^2*v*w^3 + 
     30*m^3*v^2*w^3 + 3*m^2*u*v^2*w^3 - 7*m*u^2*v^2*w^3 - 70*m^4*w^4 + 
     15*m^3*u*w^4 + 15*m^3*v*w^4 - m^2*u*v*w^4 + 3*m^3*w^5))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), -((ep*(768*m^7 - 896*m^6*u + 384*m^5*u^2 - 72*m^4*u^3 + 
      5*m^3*u^4 - 704*m^6*v + 336*m^5*u*v + 220*m^4*u^2*v - 165*m^3*u^3*v + 
      33*m^2*u^4*v - 2*m*u^5*v + 240*m^5*v^2 + 16*m^4*u*v^2 - 
      183*m^3*u^2*v^2 + 66*m^2*u^3*v^2 - 6*m*u^4*v^2 - 36*m^4*v^3 - 
      11*m^3*u*v^3 + 33*m^2*u^2*v^3 - 6*m*u^3*v^3 + 2*m^3*v^4 - 2*m*u^2*v^4 - 
      896*m^6*w + 768*m^5*u*w - 216*m^4*u^2*w + 20*m^3*u^3*w + 624*m^5*v*w - 
      152*m^4*u*v*w - 185*m^3*u^2*v*w + 75*m^2*u^3*v*w - 7*m*u^4*v*w - 
      144*m^4*v^2*w - 10*m^3*u*v^2*w + 72*m^2*u^2*v^2*w - 18*m*u^3*v^2*w + 
      u^4*v^2*w + 11*m^3*v^3*w - 3*m^2*u*v^3*w - 5*m*u^2*v^3*w + u^3*v^3*w + 
      384*m^5*w^2 - 216*m^4*u*w^2 + 30*m^3*u^2*w^2 - 180*m^4*v*w^2 - 
      3*m^3*u*v*w^2 + 51*m^2*u^2*v*w^2 - 9*m*u^3*v*w^2 + 21*m^3*v^2*w^2 + 
      6*m^2*u*v^2*w^2 - 14*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 - m*u*v^3*w^2 + 
      u^2*v^3*w^2 - 72*m^4*w^3 + 20*m^3*u*w^3 + 17*m^3*v*w^3 + 
      9*m^2*u*v*w^3 - 5*m*u^2*v*w^3 - 2*m*u*v^2*w^3 + u^2*v^2*w^3 + 
      5*m^3*w^4 - m*u*v*w^4))/(m*(3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*u*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 144*m^4*v + 136*m^3*u*v - 
     37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 39*m^2*u*v^2 + 6*m*u^2*v^2 - 
     3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 
     56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 
     2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - 
     m^2*w^3))/(m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(24*m^3 - 4*m^2*u - m*u^2 - 4*m^2*v - 20*m*u*v + 5*u^2*v - m*v^2 + 
      5*u*v^2 - 4*m^2*w - 2*m*u*w - 2*m*v*w + 5*u*v*w - m*w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
       2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*(4*m + u + w))/(4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), (-3*ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - 
     v*w - w^2))/(4*m*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-3*ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (3*ep*(4*m + u + w))/
   (4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  (ep*(4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (m*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  (-2*ep*(4*m + u + w))/(m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), (-2*ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - 
     v*w - w^2))/(m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), 
  (ep*(-432*m^4*u*v + 288*m^3*u^2*v - 57*m^2*u^3*v + 3*m*u^4*v + 
     288*m^3*u*v^2 - 114*m^2*u^2*v^2 + 9*m*u^3*v^2 - 57*m^2*u*v^3 + 
     9*m*u^2*v^3 + 3*m*u*v^4 + 192*m^5*Sqrt[-((4*m - v)*v)] + 
     16*m^4*u*Sqrt[-((4*m - v)*v)] - 92*m^3*u^2*Sqrt[-((4*m - v)*v)] + 
     31*m^2*u^3*Sqrt[-((4*m - v)*v)] - 3*m*u^4*Sqrt[-((4*m - v)*v)] - 
     224*m^4*v*Sqrt[-((4*m - v)*v)] - 16*m^3*u*v*Sqrt[-((4*m - v)*v)] + 
     54*m^2*u^2*v*Sqrt[-((4*m - v)*v)] - 9*m*u^3*v*Sqrt[-((4*m - v)*v)] + 
     76*m^3*v^2*Sqrt[-((4*m - v)*v)] + 15*m^2*u*v^2*Sqrt[-((4*m - v)*v)] - 
     9*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 8*m^2*v^3*Sqrt[-((4*m - v)*v)] - 
     3*m*u*v^3*Sqrt[-((4*m - v)*v)] + 432*m^4*v*w - 57*m^2*u^2*v*w + 
     6*m*u^3*v*w - 288*m^3*v^2*w + 9*m*u^2*v^2*w + 57*m^2*v^3*w - 3*m*v^4*w + 
     16*m^4*Sqrt[-((4*m - v)*v)]*w - 184*m^3*u*Sqrt[-((4*m - v)*v)]*w + 
     93*m^2*u^2*Sqrt[-((4*m - v)*v)]*w - 12*m*u^3*Sqrt[-((4*m - v)*v)]*w - 
     16*m^3*v*Sqrt[-((4*m - v)*v)]*w + 96*m^2*u*v*Sqrt[-((4*m - v)*v)]*w - 
     34*m*u^2*v*Sqrt[-((4*m - v)*v)]*w + 3*u^3*v*Sqrt[-((4*m - v)*v)]*w + 
     15*m^2*v^2*Sqrt[-((4*m - v)*v)]*w - 10*m*u*v^2*Sqrt[-((4*m - v)*v)]*w + 
     3*u^2*v^2*Sqrt[-((4*m - v)*v)]*w - 3*m*v^3*Sqrt[-((4*m - v)*v)]*w - 
     288*m^3*v*w^2 + 57*m^2*u*v*w^2 + 114*m^2*v^2*w^2 - 9*m*u*v^2*w^2 - 
     9*m*v^3*w^2 - 92*m^3*Sqrt[-((4*m - v)*v)]*w^2 + 
     93*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - 18*m*u^2*Sqrt[-((4*m - v)*v)]*w^2 + 
     54*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 34*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     6*u^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 9*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 
     3*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 57*m^2*v*w^3 - 6*m*u*v*w^3 - 
     9*m*v^2*w^3 + 31*m^2*Sqrt[-((4*m - v)*v)]*w^3 - 
     12*m*u*Sqrt[-((4*m - v)*v)]*w^3 - 9*m*v*Sqrt[-((4*m - v)*v)]*w^3 + 
     3*u*v*Sqrt[-((4*m - v)*v)]*w^3 - 3*m*v*w^4 - 3*m*Sqrt[-((4*m - v)*v)]*
      w^4))/(2*m*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-12*m^2 - 7*m*u + 3*u^2 + 8*m*v + 3*u*v - 7*m*w + 6*u*w + 3*v*w + 
     3*w^2))/(m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), -(ep*(384*m^5*u - 288*m^4*u^2 + 72*m^3*u^3 - 6*m^2*u^4 + 
      384*m^5*v - 1152*m^4*u*v + 576*m^3*u^2*v - 90*m^2*u^3*v + 3*m*u^4*v - 
      288*m^4*v^2 + 576*m^3*u*v^2 - 168*m^2*u^2*v^2 + 9*m*u^3*v^2 + 
      72*m^3*v^3 - 90*m^2*u*v^3 + 9*m*u^2*v^3 - 6*m^2*v^4 + 3*m*u*v^4 - 
      768*m^5*w + 480*m^4*u*w - 144*m^3*u^2*w + 30*m^2*u^3*w - 3*m*u^4*w + 
      480*m^4*v*w + 288*m^3*u*v*w - 156*m^2*u^2*v*w + 9*m*u^3*v*w - 
      144*m^3*v^2*w - 156*m^2*u*v^2*w + 33*m*u^2*v^2*w + 30*m^2*v^3*w + 
      9*m*u*v^3*w - 3*m*v^4*w + 768*m^4*w^2 - 504*m^3*u*w^2 + 
      126*m^2*u^2*w^2 - 12*m*u^3*w^2 - 504*m^3*v*w^2 + 36*m^2*u*v*w^2 + 
      12*m*u^2*v*w^2 + 126*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 12*m*v^3*w^2 - 
      288*m^3*w^3 + 138*m^2*u*w^3 - 18*m*u^2*w^3 + 138*m^2*v*w^3 - 
      6*m*u*v*w^3 - 18*m*v^2*w^3 + 48*m^2*w^4 - 12*m*u*w^4 - 12*m*v*w^4 - 
      3*m*w^5 + 384*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 160*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 40*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 26*m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 3*m*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 352*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + 64*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] + 42*m^2*u^2*v*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      9*m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      104*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      9*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      10*m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      160*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      80*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      78*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      12*m*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      64*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      60*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      29*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      40*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      78*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      18*m*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      42*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      29*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      9*m*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      26*m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      12*m*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      9*m*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(24*m^2 + 2*m*u - 3*u^2 - 10*m*v - 3*u*v + 2*m*w - 6*u*w - 3*v*w - 
     3*w^2))/(m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), -((ep*(4*m + u + w))/
    (m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])), 
  (2*ep*(4*m + u + w))/(m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*w*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 32*m^3*v - 2*m*u^2*v - 
     96*m^3*w + 48*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 2*m*u*v*w + u^2*v*w - 
     2*m*v^2*w + 24*m^2*w^2 - 6*m*u*w^2 - 4*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (m*Sqrt[-((4*m - w)*w)]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 2*u^2*v^2 + u*v^3 - 
     48*m^2*v*w + u^2*v*w + 16*m*v^2*w - v^3*w + 16*m*v*w^2 - u*v*w^2 - 
     2*v^2*w^2 - v*w^3))/(Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 + 128*m^4*v - 
     384*m^3*u*v + 192*m^2*u^2*v - 30*m*u^3*v + u^4*v - 96*m^3*v^2 + 
     192*m^2*u*v^2 - 56*m*u^2*v^2 + 3*u^3*v^2 + 24*m^2*v^3 - 30*m*u*v^3 + 
     3*u^2*v^3 - 2*m*v^4 + u*v^4 - 256*m^4*w + 160*m^3*u*w - 48*m^2*u^2*w + 
     10*m*u^3*w - u^4*w + 160*m^3*v*w + 96*m^2*u*v*w - 52*m*u^2*v*w + 
     3*u^3*v*w - 48*m^2*v^2*w - 52*m*u*v^2*w + 11*u^2*v^2*w + 10*m*v^3*w + 
     3*u*v^3*w - v^4*w + 256*m^3*w^2 - 168*m^2*u*w^2 + 42*m*u^2*w^2 - 
     4*u^3*w^2 - 168*m^2*v*w^2 + 12*m*u*v*w^2 + 4*u^2*v*w^2 + 42*m*v^2*w^2 + 
     4*u*v^2*w^2 - 4*v^3*w^2 - 96*m^2*w^3 + 46*m*u*w^3 - 6*u^2*w^3 + 
     46*m*v*w^3 - 2*u*v*w^3 - 6*v^2*w^3 + 16*m*w^4 - 4*u*w^4 - 4*v*w^4 - 
     w^5))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 896*m^6*u + 384*m^5*u^2 - 72*m^4*u^3 + 5*m^3*u^4 - 
     704*m^6*v + 336*m^5*u*v + 220*m^4*u^2*v - 165*m^3*u^3*v + 33*m^2*u^4*v - 
     2*m*u^5*v + 240*m^5*v^2 + 16*m^4*u*v^2 - 183*m^3*u^2*v^2 + 
     66*m^2*u^3*v^2 - 6*m*u^4*v^2 - 36*m^4*v^3 - 11*m^3*u*v^3 + 
     33*m^2*u^2*v^3 - 6*m*u^3*v^3 + 2*m^3*v^4 - 2*m*u^2*v^4 - 896*m^6*w + 
     768*m^5*u*w - 216*m^4*u^2*w + 20*m^3*u^3*w + 624*m^5*v*w - 
     152*m^4*u*v*w - 185*m^3*u^2*v*w + 75*m^2*u^3*v*w - 7*m*u^4*v*w - 
     144*m^4*v^2*w - 10*m^3*u*v^2*w + 72*m^2*u^2*v^2*w - 18*m*u^3*v^2*w + 
     u^4*v^2*w + 11*m^3*v^3*w - 3*m^2*u*v^3*w - 5*m*u^2*v^3*w + u^3*v^3*w + 
     384*m^5*w^2 - 216*m^4*u*w^2 + 30*m^3*u^2*w^2 - 180*m^4*v*w^2 - 
     3*m^3*u*v*w^2 + 51*m^2*u^2*v*w^2 - 9*m*u^3*v*w^2 + 21*m^3*v^2*w^2 + 
     6*m^2*u*v^2*w^2 - 14*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 - m*u*v^3*w^2 + 
     u^2*v^3*w^2 - 72*m^4*w^3 + 20*m^3*u*w^3 + 17*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     5*m*u^2*v*w^3 - 2*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-96*m^4 + 72*m^3*u - 20*m^2*u^2 + 2*m*u^3 + 72*m^3*v - 40*m^2*u*v + 
     6*m*u^2*v - 20*m^2*v^2 + 6*m*u*v^2 + 2*m*v^3 + 72*m^3*w - 40*m^2*u*w + 
     6*m*u^2*w - 40*m^2*v*w + 27*m*u*v*w - 3*u^2*v*w + 6*m*v^2*w - 
     3*u*v^2*w - 20*m^2*w^2 + 6*m*u*w^2 + 6*m*v*w^2 - 3*u*v*w^2 + 2*m*w^3))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*u*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 32*m^3*v + 24*m^2*u*v - 
     4*m*u^2*v - 2*m*u*v^2 - 96*m^3*w + 48*m^2*u*w - 6*m*u^2*w - 2*m*u*v*w + 
     u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*m*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(12*m^2 + 3*m*u - 2*u^2 - 6*m*v - 2*u*v + 3*m*w - 4*u*w - 2*v*w - 
     2*w^2))/(m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(-3*ep*Sqrt[-((4*m - u)*u)])/(2*m*(4*m - u)), 
  (-3*ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), 
  (-3*ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), 
  (3*ep*Sqrt[-((4*m - u)*u)])/(2*m*(4*m - u)), 0, 0, 
  (2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), (-4*ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), (-4*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 
  (ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 64*m^3*u + 8*m^2*u^2 - 96*m^3*v + 
     32*m^2*u*v - 2*m*u^2*v + 24*m^2*v^2 - 4*m*u*v^2 - 2*m*v^3 + 
     192*m^3*Sqrt[-((4*m - v)*v)] - 72*m^2*u*Sqrt[-((4*m - v)*v)] + 
     6*m*u^2*Sqrt[-((4*m - v)*v)] - 72*m^2*v*Sqrt[-((4*m - v)*v)] + 
     12*m*u*v*Sqrt[-((4*m - v)*v)] + 6*m*v^2*Sqrt[-((4*m - v)*v)] - 
     64*m^3*w + 16*m^2*u*w + 32*m^2*v*w - 12*m*u*v*w - 4*m*v^2*w + 
     2*u*v^2*w + 6*m*u*Sqrt[-((4*m - v)*v)]*w + 6*m*v*Sqrt[-((4*m - v)*v)]*
      w - 3*u*v*Sqrt[-((4*m - v)*v)]*w + 8*m^2*w^2 - 2*m*v*w^2))/
   (2*m*(4*m - u)*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 
  -(ep*Sqrt[-((4*m - u)*u)]*(-144*m^3*v + 48*m^2*u*v - 3*m*u^2*v + 
      48*m^2*v^2 - 6*m*u*v^2 - 3*m*v^3 + 144*m^3*w - 48*m^2*u*w + 3*m*u^2*w - 
      3*m*v^2*w - 48*m^2*w^2 + 6*m*u*w^2 + 3*m*v*w^2 + 3*m*w^3 + 
      16*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(4*m - u)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), (2*ep*u)/(m*Sqrt[-((4*m - u)*u)]), 
  (4*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*ep*Sqrt[-((4*m - u)*u)]*w*(64*m^3 - 24*m^2*u + 2*m*u^2 + 
     2*m*u*v - 24*m^2*w + 4*m*u*w + 2*m*v*w - u*v*w + 2*m*w^2))/
   (m*(4*m - u)*Sqrt[-((4*m - w)*w)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(64*m^3*v - 24*m^2*u*v + 2*m*u^2*v - 24*m^2*v^2 + 
     4*m*u*v^2 + 2*m*v^3 + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w))/
   (m*(4*m - u)*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(48*m^2*v - 16*m*u*v + u^2*v - 16*m*v^2 + 
      2*u*v^2 + v^3 - 48*m^2*w + 16*m*u*w - u^2*w + v^2*w + 16*m*w^2 - 
      2*u*w^2 - v*w^2 - w^3))/((4*m - u)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
       8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
     144*m^4*v + 136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 
     39*m^2*u*v^2 + 6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
     24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
     7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
     5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
      32*m^3*v + 24*m^2*u*v - 4*m*u^2*v - 2*m*u*v^2 - 96*m^3*w + 48*m^2*u*w - 
      6*m*u^2*w - 2*m*u*v*w + u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + 
      u*v*w^2 - 2*m*w^3))/(2*m*(4*m - u)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-32*m^3 + 24*m^2*u - 4*m*u^2 + 24*m^2*v - 8*m*u*v - 4*m*v^2 + 
     24*m^2*w - 8*m*u*w - 8*m*v*w + 5*u*v*w - 4*m*w^2))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (3*ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, (-9*ep)/(4*(3*m - u - v - w)), 
  (3*ep*(6*m - u - v - w))/(4*m*(3*m - u - v - w)), (3*ep)/(4*m), 0, 0, 
  (-3*ep*(4*m + u + w))/(2*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), 0, (ep*(u + v + w))/(m*(3*m - u - v - w)), 
  (ep*(-4*m*u - 4*m*v + u*v + v^2 - 9*m*Sqrt[-((4*m - v)*v)] + 
     3*u*Sqrt[-((4*m - v)*v)] + 3*v*Sqrt[-((4*m - v)*v)] - 4*m*w + v*w + 
     3*Sqrt[-((4*m - v)*v)]*w))/(2*m*(4*m - v)*(3*m - u - v - w)), 
  (ep*(u + v + w))/(m*(3*m - u - v - w)), 
  (ep*(6*m*u - 12*m*v + 3*u*v + 3*v^2 - 12*m*w + 3*u*w + 6*v*w + 3*w^2 - 
     3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), ep/m, -(ep*(-6*u + Sqrt[-((4*m - u)*u)]))/
   (2*m*Sqrt[-((4*m - u)*u)]), ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-6*ep*w)/(m*Sqrt[-((4*m - w)*w)]), 
  (-3*ep*v)/(2*m*Sqrt[-((4*m - v)*v)]), 
  (ep*(12*m^2 - 6*m*u + 3*m*v - 2*u*v - 2*v^2 + 3*m*w - 2*u*w - 4*v*w - 
     2*w^2))/(2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 
  (ep*(24*m^3 - 4*m^2*u - m*u^2 - 4*m^2*v - 20*m*u*v + 5*u^2*v - m*v^2 + 
     5*u*v^2 - 4*m^2*w - 2*m*u*w - 2*m*v*w + 5*u*v*w - m*w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(12*m^2 + 3*m*u - 2*u^2 - 6*m*v - 2*u*v + 3*m*w - 4*u*w - 2*v*w - 
     2*w^2))/(2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), (-3*ep*u)/(2*m*Sqrt[-((4*m - u)*u)]), 
  (ep*(-6*m + u + v + w))/(2*m*(3*m - u - v - w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), (-2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-24*m^2 + 13*m*u - 2*u^2 + 4*m*v - 2*u*v + 4*m*w - 2*u*w))/
   (m*(4*m - u)*(3*m - u - v - w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*Sqrt[-((4*m - u)*u)])/(2*m*(4*m - u)), 0, 
  (-3*ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), 
  (9*ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), 0, 0, 0, 0, 0, 
  (2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), (-4*ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), 0, 0, (2*ep*u)/(m*Sqrt[-((4*m - u)*u)]), 
  (4*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 
  (-4*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 
  -(ep*Sqrt[-((4*m - u)*u)]*(-144*m^3*v + 48*m^2*u*v - 3*m*u^2*v + 
      48*m^2*v^2 - 6*m*u*v^2 - 3*m*v^3 + 144*m^3*w - 48*m^2*u*w + 3*m*u^2*w - 
      3*m*v^2*w - 48*m^2*w^2 + 6*m*u*w^2 + 3*m*v*w^2 + 3*m*w^3 + 
      16*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(4*m - u)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), -(ep*Sqrt[-((4*m - u)*u)]*(384*m^4 - 288*m^3*u + 
      72*m^2*u^2 - 6*m*u^3 - 96*m^3*v + 72*m^2*u*v - 12*m*u^2*v - 6*m*u*v^2 - 
      288*m^3*w + 144*m^2*u*w - 18*m*u^2*w - 6*m*u*v*w + 3*u^2*v*w + 
      72*m^2*w^2 - 18*m*u*w^2 - 6*m*v*w^2 + 3*u*v*w^2 - 6*m*w^3 - 
      32*m^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      16*m^2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      16*m^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*m*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      16*m^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(4*m - u)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-2*ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-96*m^4 + 72*m^3*u - 20*m^2*u^2 + 2*m*u^3 + 72*m^3*v - 40*m^2*u*v + 
     6*m*u^2*v - 20*m^2*v^2 + 6*m*u*v^2 + 2*m*v^3 + 72*m^3*w - 40*m^2*u*w + 
     6*m*u^2*w - 40*m^2*v*w + 27*m*u*v*w - 3*u^2*v*w + 6*m*v^2*w - 
     3*u*v^2*w - 20*m^2*w^2 + 6*m*u*w^2 + 6*m*v*w^2 - 3*u*v*w^2 + 2*m*w^3))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - u)*u)]*(64*m^3*v - 24*m^2*u*v + 2*m*u^2*v - 24*m^2*v^2 + 
      4*m*u*v^2 + 2*m*v^3 + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w))/
   (2*m*(4*m - u)*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(48*m^2*v - 16*m*u*v + u^2*v - 16*m*v^2 + 
      2*u*v^2 + v^3 - 48*m^2*w + 16*m*u*w - u^2*w + v^2*w + 16*m*w^2 - 
      2*u*w^2 - v*w^2 - w^3))/((4*m - u)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
       8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
     32*m^3*v + 24*m^2*u*v - 4*m*u^2*v - 2*m*u*v^2 - 96*m^3*w + 48*m^2*u*w - 
     6*m*u^2*w - 2*m*u*v*w + u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + 
     u*v*w^2 - 2*m*w^3))/(m*(4*m - u)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
     144*m^4*v + 136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 
     39*m^2*u*v^2 + 6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
     24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
     7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
     5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
     96*m^3*v + 48*m^2*u*v - 6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 
     32*m^3*w + 24*m^2*u*w - 4*m*u^2*w - 2*m*u*v*w + u^2*v*w - 2*m*v^2*w + 
     u*v^2*w - 2*m*u*w^2))/(m*(4*m - u)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (3*ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*Sqrt[-((4*m - v)*v)])/(4*m*(4*m - v)), 0, 
  (-3*ep*Sqrt[-((4*m - v)*v)])/(2*m*(4*m - v)), 
  (9*ep*Sqrt[-((4*m - v)*v)])/(4*m*(4*m - v)), 0, 0, 0, 0, 0, 
  -((ep*v)/(m*Sqrt[-((4*m - v)*v)])), (-2*ep*Sqrt[-((4*m - v)*v)])/
   (m*(4*m - v)), 0, 0, -((ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v))), 
  (2*ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), 0, 
  (-4*ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), 
  -(ep*Sqrt[-((4*m - v)*v)]*(384*m^4 - 96*m^3*u - 288*m^3*v + 72*m^2*u*v - 
      6*m*u^2*v + 72*m^2*v^2 - 12*m*u*v^2 - 6*m*v^3 - 288*m^3*w + 
      144*m^2*v*w - 6*m*u*v*w - 18*m*v^2*w + 3*u*v^2*w + 72*m^2*w^2 - 
      6*m*u*w^2 - 18*m*v*w^2 + 3*u*v*w^2 - 6*m*w^3 + 
      64*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      32*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      32*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      8*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      32*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      8*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      8*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(4*m - v)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (4*ep*Sqrt[-((4*m - v)*v)])/
   (m*(4*m - v)), (ep*Sqrt[-((4*m - v)*v)]*(144*m^3*u - 48*m^2*u^2 + 
     3*m*u^3 - 48*m^2*u*v + 6*m*u^2*v + 3*m*u*v^2 - 144*m^3*w + 3*m*u^2*w + 
     48*m^2*v*w - 3*m*v^2*w + 48*m^2*w^2 - 3*m*u*w^2 - 6*m*v*w^2 - 3*m*w^3 + 
     80*m^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     40*m^2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     40*m^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     40*m^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     5*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(4*m - v)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-5*ep*Sqrt[-((4*m - v)*v)])/
   (m*(4*m - v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep*Sqrt[-((4*m - v)*v)]*(64*m^3*u - 24*m^2*u^2 + 2*m*u^3 - 24*m^2*u*v + 
      4*m*u^2*v + 2*m*u*v^2 + 2*m*u^2*w + 2*m*u*v*w - u^2*v*w))/
   (2*m*Sqrt[-((4*m - u)*u)]*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-96*m^4 + 72*m^3*u - 20*m^2*u^2 + 2*m*u^3 + 72*m^3*v - 40*m^2*u*v + 
     6*m*u^2*v - 20*m^2*v^2 + 6*m*u*v^2 + 2*m*v^3 + 72*m^3*w - 40*m^2*u*w + 
     6*m*u^2*w - 40*m^2*v*w + 27*m*u*v*w - 3*u^2*v*w + 6*m*v^2*w - 
     3*u*v^2*w - 20*m^2*w^2 + 6*m*u*w^2 + 6*m*v*w^2 - 3*u*v*w^2 + 2*m*w^3))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - v)*v)]*(128*m^4 - 32*m^3*u - 96*m^3*v + 24*m^2*u*v - 
     2*m*u^2*v + 24*m^2*v^2 - 4*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 48*m^2*v*w - 
     2*m*u*v*w - 6*m*v^2*w + u*v^2*w + 24*m^2*w^2 - 2*m*u*w^2 - 6*m*v*w^2 + 
     u*v*w^2 - 2*m*w^3))/(m*(4*m - v)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - v)*v)]*(48*m^2*u - 16*m*u^2 + u^3 - 16*m*u*v + 
      2*u^2*v + u*v^2 - 48*m^2*w + u^2*w + 16*m*v*w - v^2*w + 16*m*w^2 - 
      u*w^2 - 2*v*w^2 - w^3))/((4*m - v)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
       8*m*w + 2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - v)*v)]*(64*m^5 - 144*m^4*u + 44*m^3*u^2 - 3*m^2*u^3 - 
     48*m^4*v + 136*m^3*u*v - 39*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 
     37*m^2*u*v^2 + 6*m*u^2*v^2 - m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
     56*m^3*u*w - 7*m^2*u^2*w + 24*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
     3*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 5*m^2*u*w^2 - 
     3*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*m*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*Sqrt[-((4*m - v)*v)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
     96*m^3*v + 48*m^2*u*v - 6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 
     32*m^3*w - 2*m*u^2*w + 24*m^2*v*w - 2*m*u*v*w + u^2*v*w - 4*m*v^2*w + 
     u*v^2*w - 2*m*v*w^2))/(m*(4*m - v)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (3*ep*Sqrt[-((4*m - v)*v)])/
   (m*(4*m - v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, (3*ep*(12*m - 2*u - 5*v - 5*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (-3*ep*(12*m^2 - 9*m*v + u*v + v^2 - 9*m*w + u*w + 2*v*w + w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 
  (ep*(1152*m^5*v - 672*m^4*u*v + 96*m^3*u^2*v - 1248*m^4*v^2 + 
     600*m^3*u*v^2 - 90*m^2*u^2*v^2 + 6*m*u^3*v^2 + 504*m^3*v^3 - 
     180*m^2*u*v^3 + 18*m*u^2*v^3 - 90*m^2*v^4 + 18*m*u*v^4 + 6*m*v^5 - 
     32*m^4*u*Sqrt[-((4*m - v)*v)] + 16*m^3*u^2*Sqrt[-((4*m - v)*v)] - 
     2*m^2*u^3*Sqrt[-((4*m - v)*v)] + 64*m^4*v*Sqrt[-((4*m - v)*v)] - 
     32*m^3*u*v*Sqrt[-((4*m - v)*v)] + 8*m^2*u^2*v*Sqrt[-((4*m - v)*v)] - 
     m*u^3*v*Sqrt[-((4*m - v)*v)] - 48*m^3*v^2*Sqrt[-((4*m - v)*v)] + 
     22*m^2*u*v^2*Sqrt[-((4*m - v)*v)] - 3*m*u^2*v^2*Sqrt[-((4*m - v)*v)] + 
     12*m^2*v^3*Sqrt[-((4*m - v)*v)] - 3*m*u*v^3*Sqrt[-((4*m - v)*v)] - 
     m*v^4*Sqrt[-((4*m - v)*v)] - 1248*m^4*v*w + 384*m^3*u*v*w + 
     1008*m^3*v^2*w - 234*m^2*u*v^2*w + 12*m*u^2*v^2*w - 270*m^2*v^3*w + 
     45*m*u*v^3*w - 3*u^2*v^3*w + 24*m*v^4*w - 3*u*v^4*w + 
     64*m^4*Sqrt[-((4*m - v)*v)]*w - 32*m^3*u*Sqrt[-((4*m - v)*v)]*w + 
     8*m^2*u^2*Sqrt[-((4*m - v)*v)]*w - m*u^3*Sqrt[-((4*m - v)*v)]*w - 
     96*m^3*v*Sqrt[-((4*m - v)*v)]*w + 44*m^2*u*v*Sqrt[-((4*m - v)*v)]*w - 
     4*m*u^2*v*Sqrt[-((4*m - v)*v)]*w + 36*m^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
     13*m*u*v^2*Sqrt[-((4*m - v)*v)]*w + u^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
     4*m*v^3*Sqrt[-((4*m - v)*v)]*w + u*v^3*Sqrt[-((4*m - v)*v)]*w + 
     504*m^3*v*w^2 - 90*m^2*u*v*w^2 + 6*m*u^2*v*w^2 - 270*m^2*v^2*w^2 + 
     39*m*u*v^2*w^2 - 3*u^2*v^2*w^2 + 36*m*v^3*w^2 - 6*u*v^3*w^2 - 
     48*m^3*Sqrt[-((4*m - v)*v)]*w^2 + 22*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - 
     3*m*u^2*Sqrt[-((4*m - v)*v)]*w^2 + 36*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     13*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 + u^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     6*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 2*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     90*m^2*v*w^3 + 12*m*u*v*w^3 + 24*m*v^2*w^3 - 3*u*v^2*w^3 + 
     12*m^2*Sqrt[-((4*m - v)*v)]*w^3 - 3*m*u*Sqrt[-((4*m - v)*v)]*w^3 - 
     4*m*v*Sqrt[-((4*m - v)*v)]*w^3 + u*v*Sqrt[-((4*m - v)*v)]*w^3 + 
     6*m*v*w^4 - m*Sqrt[-((4*m - v)*v)]*w^4))/(2*m*Sqrt[-((4*m - v)*v)]*
    (3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, (ep*(192*m^4*Sqrt[-((4*m - u)*u)] - 
     128*m^3*u*Sqrt[-((4*m - u)*u)] + 28*m^2*u^2*Sqrt[-((4*m - u)*u)] - 
     2*m*u^3*Sqrt[-((4*m - u)*u)] - 432*m^3*u*v + 288*m^2*u^2*v - 
     57*m*u^3*v + 3*u^4*v - 176*m^3*Sqrt[-((4*m - u)*u)]*v + 
     80*m^2*u*Sqrt[-((4*m - u)*u)]*v - 9*m*u^2*Sqrt[-((4*m - u)*u)]*v + 
     288*m^2*u*v^2 - 114*m*u^2*v^2 + 9*u^3*v^2 + 52*m^2*Sqrt[-((4*m - u)*u)]*
      v^2 - 12*m*u*Sqrt[-((4*m - u)*u)]*v^2 - 57*m*u*v^3 + 9*u^2*v^3 - 
     5*m*Sqrt[-((4*m - u)*u)]*v^3 + 3*u*v^4 + 432*m^3*u*w - 288*m^2*u^2*w + 
     57*m*u^3*w - 3*u^4*w - 176*m^3*Sqrt[-((4*m - u)*u)]*w + 
     80*m^2*u*Sqrt[-((4*m - u)*u)]*w - 9*m*u^2*Sqrt[-((4*m - u)*u)]*w + 
     104*m^2*Sqrt[-((4*m - u)*u)]*v*w - 36*m*u*Sqrt[-((4*m - u)*u)]*v*w + 
     2*u^2*Sqrt[-((4*m - u)*u)]*v*w - 57*m*u*v^2*w + 9*u^2*v^2*w - 
     15*m*Sqrt[-((4*m - u)*u)]*v^2*w + 5*u*Sqrt[-((4*m - u)*u)]*v^2*w + 
     6*u*v^3*w - 288*m^2*u*w^2 + 114*m*u^2*w^2 - 9*u^3*w^2 + 
     52*m^2*Sqrt[-((4*m - u)*u)]*w^2 - 12*m*u*Sqrt[-((4*m - u)*u)]*w^2 + 
     57*m*u*v*w^2 - 9*u^2*v*w^2 - 15*m*Sqrt[-((4*m - u)*u)]*v*w^2 + 
     5*u*Sqrt[-((4*m - u)*u)]*v*w^2 + 57*m*u*w^3 - 9*u^2*w^3 - 
     5*m*Sqrt[-((4*m - u)*u)]*w^3 - 6*u*v*w^3 - 3*u*w^4))/
   (2*Sqrt[-((4*m - u)*u)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-12*m + 2*u + 5*v + 5*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, (2*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + 
     w^2))/(m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + 
     w^2))/(m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (-2*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 
     2*v*w + w^2))/(m*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -((ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), (2*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 2*u^2*v^2 + u*v^3 - 
     48*m^2*u*w + 16*m*u^2*w - u^3*w + u*v^2*w + 16*m*u*w^2 - 2*u^2*w^2 - 
     u*v*w^2 - u*w^3))/(Sqrt[u*(-4*m + u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(128*m^4*v - 32*m^3*u*v - 96*m^3*v^2 + 24*m^2*u*v^2 - 2*m*u^2*v^2 + 
      24*m^2*v^3 - 4*m*u*v^3 - 2*m*v^4 - 96*m^3*v*w + 48*m^2*v^2*w - 
      2*m*u*v^2*w - 6*m*v^3*w + u*v^3*w + 24*m^2*v*w^2 - 2*m*u*v*w^2 - 
      6*m*v^2*w^2 + u*v^2*w^2 - 2*m*v*w^3))/(m*Sqrt[-((4*m - v)*v)]*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(-96*m^4 + 88*m^3*u - 28*m^2*u^2 + 3*m*u^3 + 88*m^3*v - 56*m^2*u*v + 
     9*m*u^2*v - 28*m^2*v^2 + 9*m*u*v^2 + 3*m*v^3 + 88*m^3*w - 56*m^2*u*w + 
     9*m*u^2*w - 56*m^2*v*w + 33*m*u*v*w - 4*u^2*v*w + 9*m*v^2*w - 
     4*u*v^2*w - 28*m^2*w^2 + 9*m*u*w^2 + 9*m*v*w^2 - 4*u*v*w^2 + 3*m*w^3))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 + 128*m^4*v - 
      384*m^3*u*v + 192*m^2*u^2*v - 30*m*u^3*v + u^4*v - 96*m^3*v^2 + 
      192*m^2*u*v^2 - 56*m*u^2*v^2 + 3*u^3*v^2 + 24*m^2*v^3 - 30*m*u*v^3 + 
      3*u^2*v^3 - 2*m*v^4 + u*v^4 - 256*m^4*w + 160*m^3*u*w - 48*m^2*u^2*w + 
      10*m*u^3*w - u^4*w + 160*m^3*v*w + 96*m^2*u*v*w - 52*m*u^2*v*w + 
      3*u^3*v*w - 48*m^2*v^2*w - 52*m*u*v^2*w + 11*u^2*v^2*w + 10*m*v^3*w + 
      3*u*v^3*w - v^4*w + 256*m^3*w^2 - 168*m^2*u*w^2 + 42*m*u^2*w^2 - 
      4*u^3*w^2 - 168*m^2*v*w^2 + 12*m*u*v*w^2 + 4*u^2*v*w^2 + 42*m*v^2*w^2 + 
      4*u*v^2*w^2 - 4*v^3*w^2 - 96*m^2*w^3 + 46*m*u*w^3 - 6*u^2*w^3 + 
      46*m*v*w^3 - 2*u*v*w^3 - 6*v^2*w^3 + 16*m*w^4 - 4*u*w^4 - 4*v*w^4 - 
      w^5))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 - 256*m^4*v + 
     160*m^3*u*v - 48*m^2*u^2*v + 10*m*u^3*v - u^4*v + 256*m^3*v^2 - 
     168*m^2*u*v^2 + 42*m*u^2*v^2 - 4*u^3*v^2 - 96*m^2*v^3 + 46*m*u*v^3 - 
     6*u^2*v^3 + 16*m*v^4 - 4*u*v^4 - v^5 + 128*m^4*w - 384*m^3*u*w + 
     192*m^2*u^2*w - 30*m*u^3*w + u^4*w + 160*m^3*v*w + 96*m^2*u*v*w - 
     52*m*u^2*v*w + 3*u^3*v*w - 168*m^2*v^2*w + 12*m*u*v^2*w + 4*u^2*v^2*w + 
     46*m*v^3*w - 2*u*v^3*w - 4*v^4*w - 96*m^3*w^2 + 192*m^2*u*w^2 - 
     56*m*u^2*w^2 + 3*u^3*w^2 - 48*m^2*v*w^2 - 52*m*u*v*w^2 + 11*u^2*v*w^2 + 
     42*m*v^2*w^2 + 4*u*v^2*w^2 - 6*v^3*w^2 + 24*m^2*w^3 - 30*m*u*w^3 + 
     3*u^2*w^3 + 10*m*v*w^3 + 3*u*v*w^3 - 4*v^2*w^3 - 2*m*w^4 + u*w^4 - 
     v*w^4))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
      v^2 - 4*m*w]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(12*m^2 - 9*m*v + u*v + v^2 - 9*m*w + u*w + 2*v*w + w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(12*m - 5*u - 2*v - 5*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 
  (-3*ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (-3*ep*(12*m^2 - 9*m*u + u^2 + u*v - 9*m*w + 2*u*w + v*w + w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, 0, 0, 
  -(ep*(432*m^4*u*v - 288*m^3*u^2*v + 57*m^2*u^3*v - 3*m*u^4*v - 
      288*m^3*u*v^2 + 114*m^2*u^2*v^2 - 9*m*u^3*v^2 + 57*m^2*u*v^3 - 
      9*m*u^2*v^3 - 3*m*u*v^4 + 192*m^5*Sqrt[-((4*m - v)*v)] - 
      304*m^4*u*Sqrt[-((4*m - v)*v)] + 148*m^3*u^2*Sqrt[-((4*m - v)*v)] - 
      29*m^2*u^3*Sqrt[-((4*m - v)*v)] + 2*m*u^4*Sqrt[-((4*m - v)*v)] - 
      64*m^4*v*Sqrt[-((4*m - v)*v)] + 144*m^3*u*v*Sqrt[-((4*m - v)*v)] - 
      56*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + 6*m*u^3*v*Sqrt[-((4*m - v)*v)] - 
      4*m^3*v^2*Sqrt[-((4*m - v)*v)] - 25*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + 
      6*m*u^2*v^2*Sqrt[-((4*m - v)*v)] + 2*m^2*v^3*Sqrt[-((4*m - v)*v)] + 
      2*m*u*v^3*Sqrt[-((4*m - v)*v)] - 432*m^4*v*w + 57*m^2*u^2*v*w - 
      6*m*u^3*v*w + 288*m^3*v^2*w - 9*m*u^2*v^2*w - 57*m^2*v^3*w + 
      3*m*v^4*w - 304*m^4*Sqrt[-((4*m - v)*v)]*w + 
      296*m^3*u*Sqrt[-((4*m - v)*v)]*w - 87*m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
      8*m*u^3*Sqrt[-((4*m - v)*v)]*w + 144*m^3*v*Sqrt[-((4*m - v)*v)]*w - 
      124*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + 31*m*u^2*v*Sqrt[-((4*m - v)*v)]*
       w - 2*u^3*v*Sqrt[-((4*m - v)*v)]*w - 25*m^2*v^2*Sqrt[-((4*m - v)*v)]*
       w + 10*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - 2*u^2*v^2*Sqrt[-((4*m - v)*v)]*
       w + 2*m*v^3*Sqrt[-((4*m - v)*v)]*w + 288*m^3*v*w^2 - 57*m^2*u*v*w^2 - 
      114*m^2*v^2*w^2 + 9*m*u*v^2*w^2 + 9*m*v^3*w^2 + 
      148*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 87*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 + 
      12*m*u^2*Sqrt[-((4*m - v)*v)]*w^2 - 56*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 
      31*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 4*u^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 
      6*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 2*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 
      57*m^2*v*w^3 + 6*m*u*v*w^3 + 9*m*v^2*w^3 - 29*m^2*Sqrt[-((4*m - v)*v)]*
       w^3 + 8*m*u*Sqrt[-((4*m - v)*v)]*w^3 + 6*m*v*Sqrt[-((4*m - v)*v)]*
       w^3 - 2*u*v*Sqrt[-((4*m - v)*v)]*w^3 + 3*m*v*w^4 + 
      2*m*Sqrt[-((4*m - v)*v)]*w^4))/(2*m*Sqrt[-((4*m - v)*v)]*
    (3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(12*m^2 - 13*m*u + 2*u^2 + 2*m*v + 2*u*v - 13*m*w + 4*u*w + 2*v*w + 
     2*w^2))/(m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), 0, 0, (ep*(1152*m^5*u - 1248*m^4*u^2 + 504*m^3*u^3 - 
     90*m^2*u^4 + 6*m*u^5 + 384*m^5*Sqrt[-((4*m - u)*u)] - 
     416*m^4*u*Sqrt[-((4*m - u)*u)] + 152*m^3*u^2*Sqrt[-((4*m - u)*u)] - 
     22*m^2*u^3*Sqrt[-((4*m - u)*u)] + m*u^4*Sqrt[-((4*m - u)*u)] - 
     672*m^4*u*v + 600*m^3*u^2*v - 180*m^2*u^3*v + 18*m*u^4*v - 
     224*m^4*Sqrt[-((4*m - u)*u)]*v + 192*m^3*u*Sqrt[-((4*m - u)*u)]*v - 
     46*m^2*u^2*Sqrt[-((4*m - u)*u)]*v + 3*m*u^3*Sqrt[-((4*m - u)*u)]*v + 
     96*m^3*u*v^2 - 90*m^2*u^2*v^2 + 18*m*u^3*v^2 + 
     40*m^3*Sqrt[-((4*m - u)*u)]*v^2 - 26*m^2*u*Sqrt[-((4*m - u)*u)]*v^2 + 
     3*m*u^2*Sqrt[-((4*m - u)*u)]*v^2 + 6*m*u^2*v^3 - 
     2*m^2*Sqrt[-((4*m - u)*u)]*v^3 + m*u*Sqrt[-((4*m - u)*u)]*v^3 - 
     1248*m^4*u*w + 1008*m^3*u^2*w - 270*m^2*u^3*w + 24*m*u^4*w - 
     416*m^4*Sqrt[-((4*m - u)*u)]*w + 304*m^3*u*Sqrt[-((4*m - u)*u)]*w - 
     66*m^2*u^2*Sqrt[-((4*m - u)*u)]*w + 4*m*u^3*Sqrt[-((4*m - u)*u)]*w + 
     384*m^3*u*v*w - 234*m^2*u^2*v*w + 45*m*u^3*v*w - 3*u^4*v*w + 
     192*m^3*Sqrt[-((4*m - u)*u)]*v*w - 116*m^2*u*Sqrt[-((4*m - u)*u)]*v*w + 
     23*m*u^2*Sqrt[-((4*m - u)*u)]*v*w - u^3*Sqrt[-((4*m - u)*u)]*v*w + 
     12*m*u^2*v^2*w - 3*u^3*v^2*w - 26*m^2*Sqrt[-((4*m - u)*u)]*v^2*w + 
     8*m*u*Sqrt[-((4*m - u)*u)]*v^2*w - u^2*Sqrt[-((4*m - u)*u)]*v^2*w + 
     m*Sqrt[-((4*m - u)*u)]*v^3*w + 504*m^3*u*w^2 - 270*m^2*u^2*w^2 + 
     36*m*u^3*w^2 + 152*m^3*Sqrt[-((4*m - u)*u)]*w^2 - 
     66*m^2*u*Sqrt[-((4*m - u)*u)]*w^2 + 6*m*u^2*Sqrt[-((4*m - u)*u)]*w^2 - 
     90*m^2*u*v*w^2 + 39*m*u^2*v*w^2 - 6*u^3*v*w^2 - 
     46*m^2*Sqrt[-((4*m - u)*u)]*v*w^2 + 23*m*u*Sqrt[-((4*m - u)*u)]*v*w^2 - 
     2*u^2*Sqrt[-((4*m - u)*u)]*v*w^2 + 6*m*u*v^2*w^2 - 3*u^2*v^2*w^2 + 
     3*m*Sqrt[-((4*m - u)*u)]*v^2*w^2 - u*Sqrt[-((4*m - u)*u)]*v^2*w^2 - 
     90*m^2*u*w^3 + 24*m*u^2*w^3 - 22*m^2*Sqrt[-((4*m - u)*u)]*w^3 + 
     4*m*u*Sqrt[-((4*m - u)*u)]*w^3 + 12*m*u*v*w^3 - 3*u^2*v*w^3 + 
     3*m*Sqrt[-((4*m - u)*u)]*v*w^3 - u*Sqrt[-((4*m - u)*u)]*v*w^3 + 
     6*m*u*w^4 + m*Sqrt[-((4*m - u)*u)]*w^4))/(2*m*Sqrt[-((4*m - u)*u)]*
    (3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(2*m - u - w)*(12*m - u - v - w))/(m*(3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])), 0, 
  (-2*ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (ep*(12*m - 5*u - 2*v - 5*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-2*ep*(12*m - 5*u - 2*v - 5*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  -((ep*(12*m - 5*u - 2*v - 5*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])), 
  (2*ep*(12*m - 5*u - 2*v - 5*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-128*m^4*u + 96*m^3*u^2 - 24*m^2*u^3 + 2*m*u^4 + 32*m^3*u*v - 
     24*m^2*u^2*v + 4*m*u^3*v + 2*m*u^2*v^2 + 96*m^3*u*w - 48*m^2*u^2*w + 
     6*m*u^3*w + 2*m*u^2*v*w - u^3*v*w - 24*m^2*u*w^2 + 6*m*u^2*w^2 + 
     2*m*u*v*w^2 - u^2*v*w^2 + 2*m*u*w^3))/(m*Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 2*u^2*v^2 + u*v^3 - 
     48*m^2*v*w + u^2*v*w + 16*m*v^2*w - v^3*w + 16*m*v*w^2 - u*v*w^2 - 
     2*v^2*w^2 - v*w^3))/(Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 + 128*m^4*v - 
      384*m^3*u*v + 192*m^2*u^2*v - 30*m*u^3*v + u^4*v - 96*m^3*v^2 + 
      192*m^2*u*v^2 - 56*m*u^2*v^2 + 3*u^3*v^2 + 24*m^2*v^3 - 30*m*u*v^3 + 
      3*u^2*v^3 - 2*m*v^4 + u*v^4 - 256*m^4*w + 160*m^3*u*w - 48*m^2*u^2*w + 
      10*m*u^3*w - u^4*w + 160*m^3*v*w + 96*m^2*u*v*w - 52*m*u^2*v*w + 
      3*u^3*v*w - 48*m^2*v^2*w - 52*m*u*v^2*w + 11*u^2*v^2*w + 10*m*v^3*w + 
      3*u*v^3*w - v^4*w + 256*m^3*w^2 - 168*m^2*u*w^2 + 42*m*u^2*w^2 - 
      4*u^3*w^2 - 168*m^2*v*w^2 + 12*m*u*v*w^2 + 4*u^2*v*w^2 + 42*m*v^2*w^2 + 
      4*u*v^2*w^2 - 4*v^3*w^2 - 96*m^2*w^3 + 46*m*u*w^3 - 6*u^2*w^3 + 
      46*m*v*w^3 - 2*u*v*w^3 - 6*v^2*w^3 + 16*m*w^4 - 4*u*w^4 - 4*v*w^4 - 
      w^5))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-96*m^4 + 88*m^3*u - 28*m^2*u^2 + 3*m*u^3 + 88*m^3*v - 56*m^2*u*v + 
     9*m*u^2*v - 28*m^2*v^2 + 9*m*u*v^2 + 3*m*v^3 + 88*m^3*w - 56*m^2*u*w + 
     9*m*u^2*w - 56*m^2*v*w + 33*m*u*v*w - 4*u^2*v*w + 9*m*v^2*w - 
     4*u*v^2*w - 28*m^2*w^2 + 9*m*u*w^2 + 9*m*v*w^2 - 4*u*v*w^2 + 3*m*w^3))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 896*m^6*u + 384*m^5*u^2 - 72*m^4*u^3 + 5*m^3*u^4 - 
     704*m^6*v + 336*m^5*u*v + 220*m^4*u^2*v - 165*m^3*u^3*v + 33*m^2*u^4*v - 
     2*m*u^5*v + 240*m^5*v^2 + 16*m^4*u*v^2 - 183*m^3*u^2*v^2 + 
     66*m^2*u^3*v^2 - 6*m*u^4*v^2 - 36*m^4*v^3 - 11*m^3*u*v^3 + 
     33*m^2*u^2*v^3 - 6*m*u^3*v^3 + 2*m^3*v^4 - 2*m*u^2*v^4 - 896*m^6*w + 
     768*m^5*u*w - 216*m^4*u^2*w + 20*m^3*u^3*w + 624*m^5*v*w - 
     152*m^4*u*v*w - 185*m^3*u^2*v*w + 75*m^2*u^3*v*w - 7*m*u^4*v*w - 
     144*m^4*v^2*w - 10*m^3*u*v^2*w + 72*m^2*u^2*v^2*w - 18*m*u^3*v^2*w + 
     u^4*v^2*w + 11*m^3*v^3*w - 3*m^2*u*v^3*w - 5*m*u^2*v^3*w + u^3*v^3*w + 
     384*m^5*w^2 - 216*m^4*u*w^2 + 30*m^3*u^2*w^2 - 180*m^4*v*w^2 - 
     3*m^3*u*v*w^2 + 51*m^2*u^2*v*w^2 - 9*m*u^3*v*w^2 + 21*m^3*v^2*w^2 + 
     6*m^2*u*v^2*w^2 - 14*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 - m*u*v^3*w^2 + 
     u^2*v^3*w^2 - 72*m^4*w^3 + 20*m^3*u*w^3 + 17*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     5*m*u^2*v*w^3 - 2*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(256*m^4*u - 256*m^3*u^2 + 96*m^2*u^3 - 16*m*u^4 + u^5 - 128*m^4*v - 
     160*m^3*u*v + 168*m^2*u^2*v - 46*m*u^3*v + 4*u^4*v + 96*m^3*v^2 + 
     48*m^2*u*v^2 - 42*m*u^2*v^2 + 6*u^3*v^2 - 24*m^2*v^3 - 10*m*u*v^3 + 
     4*u^2*v^3 + 2*m*v^4 + u*v^4 - 128*m^4*w - 160*m^3*u*w + 168*m^2*u^2*w - 
     46*m*u^3*w + 4*u^4*w + 384*m^3*v*w - 96*m^2*u*v*w - 12*m*u^2*v*w + 
     2*u^3*v*w - 192*m^2*v^2*w + 52*m*u*v^2*w - 4*u^2*v^2*w + 30*m*v^3*w - 
     3*u*v^3*w - v^4*w + 96*m^3*w^2 + 48*m^2*u*w^2 - 42*m*u^2*w^2 + 
     6*u^3*w^2 - 192*m^2*v*w^2 + 52*m*u*v*w^2 - 4*u^2*v*w^2 + 56*m*v^2*w^2 - 
     11*u*v^2*w^2 - 3*v^3*w^2 - 24*m^2*w^3 - 10*m*u*w^3 + 4*u^2*w^3 + 
     30*m*v*w^3 - 3*u*v*w^3 - 3*v^2*w^3 + 2*m*w^4 + u*w^4 - v*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(12*m^2 - 9*m*u + u^2 + u*v - 9*m*w + 2*u*w + v*w + w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (3*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(24*m^3 - 12*m^2*u + m*u^2 - 12*m^2*v + 8*m*u*v - u^2*v + m*v^2 - 
     u*v^2 - 12*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, -((ep*(576*m^6*v - 1488*m^5*u*v + 828*m^4*u^2*v - 159*m^3*u^3*v + 
      9*m^2*u^4*v - 624*m^5*v^2 + 1800*m^4*u*v^2 - 891*m^3*u^2*v^2 + 
      153*m^2*u^3*v^2 - 9*m*u^4*v^2 + 252*m^4*v^3 - 777*m^3*u*v^3 + 
      282*m^2*u^2*v^3 - 27*m*u^3*v^3 - 45*m^3*v^4 + 141*m^2*u*v^4 - 
      27*m*u^2*v^4 + 3*m^2*v^5 - 9*m*u*v^5 + 64*m^5*u*Sqrt[-((4*m - v)*v)] - 
      48*m^4*u^2*Sqrt[-((4*m - v)*v)] + 12*m^3*u^3*Sqrt[-((4*m - v)*v)] - 
      m^2*u^4*Sqrt[-((4*m - v)*v)] + 64*m^5*v*Sqrt[-((4*m - v)*v)] - 
      288*m^4*u*v*Sqrt[-((4*m - v)*v)] + 180*m^3*u^2*v*Sqrt[-((4*m - v)*v)] - 
      40*m^2*u^3*v*Sqrt[-((4*m - v)*v)] + 3*m*u^4*v*Sqrt[-((4*m - v)*v)] - 
      48*m^4*v^2*Sqrt[-((4*m - v)*v)] + 180*m^3*u*v^2*Sqrt[-((4*m - v)*v)] - 
      78*m^2*u^2*v^2*Sqrt[-((4*m - v)*v)] + 9*m*u^3*v^2*
       Sqrt[-((4*m - v)*v)] + 12*m^3*v^3*Sqrt[-((4*m - v)*v)] - 
      40*m^2*u*v^3*Sqrt[-((4*m - v)*v)] + 9*m*u^2*v^3*Sqrt[-((4*m - v)*v)] - 
      m^2*v^4*Sqrt[-((4*m - v)*v)] + 3*m*u*v^4*Sqrt[-((4*m - v)*v)] - 
      624*m^5*v*w + 1080*m^4*u*v*w - 363*m^3*u^2*v*w + 30*m^2*u^3*v*w + 
      504*m^4*v^2*w - 954*m^3*u*v^2*w + 294*m^2*u^2*v^2*w - 27*m*u^3*v^2*w - 
      135*m^3*v^3*w + 276*m^2*u*v^3*w - 72*m*u^2*v^3*w + 6*u^3*v^3*w + 
      12*m^2*v^4*w - 27*m*u*v^4*w + 6*u^2*v^4*w + 64*m^5*Sqrt[-((4*m - v)*v)]*
       w - 96*m^4*u*Sqrt[-((4*m - v)*v)]*w + 36*m^3*u^2*Sqrt[-((4*m - v)*v)]*
       w - 4*m^2*u^3*Sqrt[-((4*m - v)*v)]*w - 96*m^4*v*Sqrt[-((4*m - v)*v)]*
       w + 216*m^3*u*v*Sqrt[-((4*m - v)*v)]*w - 
      88*m^2*u^2*v*Sqrt[-((4*m - v)*v)]*w + 10*m*u^3*v*Sqrt[-((4*m - v)*v)]*
       w + 36*m^3*v^2*Sqrt[-((4*m - v)*v)]*w - 88*m^2*u*v^2*
       Sqrt[-((4*m - v)*v)]*w + 32*m*u^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
      3*u^3*v^2*Sqrt[-((4*m - v)*v)]*w - 4*m^2*v^3*Sqrt[-((4*m - v)*v)]*w + 
      10*m*u*v^3*Sqrt[-((4*m - v)*v)]*w - 3*u^2*v^3*Sqrt[-((4*m - v)*v)]*w + 
      252*m^4*v*w^2 - 249*m^3*u*v*w^2 + 36*m^2*u^2*v*w^2 - 135*m^3*v^2*w^2 + 
      153*m^2*u*v^2*w^2 - 27*m*u^2*v^2*w^2 + 18*m^2*v^3*w^2 - 
      27*m*u*v^3*w^2 + 6*u^2*v^3*w^2 - 48*m^4*Sqrt[-((4*m - v)*v)]*w^2 + 
      36*m^3*u*Sqrt[-((4*m - v)*v)]*w^2 - 6*m^2*u^2*Sqrt[-((4*m - v)*v)]*
       w^2 + 36*m^3*v*Sqrt[-((4*m - v)*v)]*w^2 - 
      52*m^2*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 11*m*u^2*v*Sqrt[-((4*m - v)*v)]*
       w^2 - 6*m^2*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 
      11*m*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 3*u^2*v^2*Sqrt[-((4*m - v)*v)]*
       w^2 - 45*m^3*v*w^3 + 18*m^2*u*v*w^3 + 12*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 
      12*m^3*Sqrt[-((4*m - v)*v)]*w^3 - 4*m^2*u*Sqrt[-((4*m - v)*v)]*w^3 - 
      4*m^2*v*Sqrt[-((4*m - v)*v)]*w^3 + 4*m*u*v*Sqrt[-((4*m - v)*v)]*w^3 + 
      3*m^2*v*w^4 - m^2*Sqrt[-((4*m - v)*v)]*w^4))/
    (m*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
       2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (2*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  -((ep*(576*m^6*u - 624*m^5*u^2 + 252*m^4*u^3 - 45*m^3*u^4 + 3*m^2*u^5 + 
      384*m^6*Sqrt[-((4*m - u)*u)] - 384*m^5*u*Sqrt[-((4*m - u)*u)] + 
      136*m^4*u^2*Sqrt[-((4*m - u)*u)] - 20*m^3*u^3*Sqrt[-((4*m - u)*u)] + 
      m^2*u^4*Sqrt[-((4*m - u)*u)] - 1488*m^5*u*v + 1800*m^4*u^2*v - 
      777*m^3*u^3*v + 141*m^2*u^4*v - 9*m*u^5*v - 
      384*m^5*Sqrt[-((4*m - u)*u)]*v + 368*m^4*u*Sqrt[-((4*m - u)*u)]*v - 
      124*m^3*u^2*Sqrt[-((4*m - u)*u)]*v + 18*m^2*u^3*Sqrt[-((4*m - u)*u)]*
       v - m*u^4*Sqrt[-((4*m - u)*u)]*v + 828*m^4*u*v^2 - 891*m^3*u^2*v^2 + 
      282*m^2*u^3*v^2 - 27*m*u^4*v^2 + 136*m^4*Sqrt[-((4*m - u)*u)]*v^2 - 
      124*m^3*u*Sqrt[-((4*m - u)*u)]*v^2 + 34*m^2*u^2*Sqrt[-((4*m - u)*u)]*
       v^2 - 3*m*u^3*Sqrt[-((4*m - u)*u)]*v^2 - 159*m^3*u*v^3 + 
      153*m^2*u^2*v^3 - 27*m*u^3*v^3 - 20*m^3*Sqrt[-((4*m - u)*u)]*v^3 + 
      18*m^2*u*Sqrt[-((4*m - u)*u)]*v^3 - 3*m*u^2*Sqrt[-((4*m - u)*u)]*v^3 + 
      9*m^2*u*v^4 - 9*m*u^2*v^4 + m^2*Sqrt[-((4*m - u)*u)]*v^4 - 
      m*u*Sqrt[-((4*m - u)*u)]*v^4 - 624*m^5*u*w + 504*m^4*u^2*w - 
      135*m^3*u^3*w + 12*m^2*u^4*w - 384*m^5*Sqrt[-((4*m - u)*u)]*w + 
      272*m^4*u*Sqrt[-((4*m - u)*u)]*w - 60*m^3*u^2*Sqrt[-((4*m - u)*u)]*w + 
      4*m^2*u^3*Sqrt[-((4*m - u)*u)]*w + 1080*m^4*u*v*w - 954*m^3*u^2*v*w + 
      276*m^2*u^3*v*w - 27*m*u^4*v*w + 272*m^4*Sqrt[-((4*m - u)*u)]*v*w - 
      208*m^3*u*Sqrt[-((4*m - u)*u)]*v*w + 52*m^2*u^2*Sqrt[-((4*m - u)*u)]*v*
       w - 4*m*u^3*Sqrt[-((4*m - u)*u)]*v*w - 363*m^3*u*v^2*w + 
      294*m^2*u^2*v^2*w - 72*m*u^3*v^2*w + 6*u^4*v^2*w - 
      60*m^3*Sqrt[-((4*m - u)*u)]*v^2*w + 52*m^2*u*Sqrt[-((4*m - u)*u)]*v^2*
       w - 14*m*u^2*Sqrt[-((4*m - u)*u)]*v^2*w + u^3*Sqrt[-((4*m - u)*u)]*v^2*
       w + 30*m^2*u*v^3*w - 27*m*u^2*v^3*w + 6*u^3*v^3*w + 
      4*m^2*Sqrt[-((4*m - u)*u)]*v^3*w - 4*m*u*Sqrt[-((4*m - u)*u)]*v^3*w + 
      u^2*Sqrt[-((4*m - u)*u)]*v^3*w + 252*m^4*u*w^2 - 135*m^3*u^2*w^2 + 
      18*m^2*u^3*w^2 + 136*m^4*Sqrt[-((4*m - u)*u)]*w^2 - 
      60*m^3*u*Sqrt[-((4*m - u)*u)]*w^2 + 6*m^2*u^2*Sqrt[-((4*m - u)*u)]*
       w^2 - 249*m^3*u*v*w^2 + 153*m^2*u^2*v*w^2 - 27*m*u^3*v*w^2 - 
      60*m^3*Sqrt[-((4*m - u)*u)]*v*w^2 + 38*m^2*u*Sqrt[-((4*m - u)*u)]*v*
       w^2 - 5*m*u^2*Sqrt[-((4*m - u)*u)]*v*w^2 + 36*m^2*u*v^2*w^2 - 
      27*m*u^2*v^2*w^2 + 6*u^3*v^2*w^2 + 6*m^2*Sqrt[-((4*m - u)*u)]*v^2*w^2 - 
      5*m*u*Sqrt[-((4*m - u)*u)]*v^2*w^2 + u^2*Sqrt[-((4*m - u)*u)]*v^2*w^2 - 
      45*m^3*u*w^3 + 12*m^2*u^2*w^3 - 20*m^3*Sqrt[-((4*m - u)*u)]*w^3 + 
      4*m^2*u*Sqrt[-((4*m - u)*u)]*w^3 + 18*m^2*u*v*w^3 - 9*m*u^2*v*w^3 + 
      4*m^2*Sqrt[-((4*m - u)*u)]*v*w^3 - 2*m*u*Sqrt[-((4*m - u)*u)]*v*w^3 + 
      3*m^2*u*w^4 + m^2*Sqrt[-((4*m - u)*u)]*w^4))/
    (m*Sqrt[-((4*m - u)*u)]*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
       2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (2*ep*(24*m^3 - 12*m^2*u + m*u^2 - 12*m^2*v + 8*m*u*v - u^2*v + m*v^2 - 
     u*v^2 - 12*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (2*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(-2304*m^7 + 2112*m^6*u - 720*m^5*u^2 + 108*m^4*u^3 - 6*m^3*u^4 + 
      2688*m^6*v - 1008*m^5*u*v - 48*m^4*u^2*v + 33*m^3*u^3*v - 
      1152*m^5*v^2 - 660*m^4*u*v^2 + 549*m^3*u^2*v^2 - 99*m^2*u^3*v^2 + 
      6*m*u^4*v^2 + 216*m^4*v^3 + 495*m^3*u*v^3 - 198*m^2*u^2*v^3 + 
      18*m*u^3*v^3 - 15*m^3*v^4 - 99*m^2*u*v^4 + 18*m*u^2*v^4 + 6*m*u*v^5 + 
      2688*m^6*w - 1872*m^5*u*w + 432*m^4*u^2*w - 33*m^3*u^3*w - 
      2304*m^5*v*w + 456*m^4*u*v*w + 30*m^3*u^2*v*w + 9*m^2*u^3*v*w + 
      648*m^4*v^2*w + 555*m^3*u*v^2*w - 216*m^2*u^2*v^2*w + 15*m*u^3*v^2*w - 
      60*m^3*v^3*w - 225*m^2*u*v^3*w + 54*m*u^2*v^3*w - 3*u^3*v^3*w + 
      21*m*u*v^4*w - 3*u^2*v^4*w - 1152*m^5*w^2 + 540*m^4*u*w^2 - 
      63*m^3*u^2*w^2 + 648*m^4*v*w^2 + 9*m^3*u*v*w^2 - 18*m^2*u^2*v*w^2 + 
      3*m*u^3*v*w^2 - 90*m^3*v^2*w^2 - 153*m^2*u*v^2*w^2 + 42*m*u^2*v^2*w^2 - 
      3*u^3*v^2*w^2 + 27*m*u*v^3*w^2 - 6*u^2*v^3*w^2 + 216*m^4*w^3 - 
      51*m^3*u*w^3 - 60*m^3*v*w^3 - 27*m^2*u*v*w^3 + 6*m*u^2*v*w^3 + 
      15*m*u*v^2*w^3 - 3*u^2*v^2*w^3 - 15*m^3*w^4 + 3*m*u*v*w^4 + 
      384*m^6*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      384*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      136*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      20*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      384*m^5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      368*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      124*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] + 18*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 136*m^4*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 124*m^3*u*v^2*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      34*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 3*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 20*m^3*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + 18*m^2*u*v^3*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      384*m^5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      272*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      60*m^3*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      272*m^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      208*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] + 52*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 4*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 60*m^3*v^2*w*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      52*m^2*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 14*m*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 4*m^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 4*m*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] + u^2*v^3*w*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      136*m^4*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      60*m^3*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m^2*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 60*m^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 38*m^2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 5*m*u^2*v*w^2*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 5*m*u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + u^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 20*m^3*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] + 4*m^2*u*w^3*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m^2*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (2*ep*(24*m^3 - 12*m^2*u + m*u^2 - 12*m^2*v + 8*m*u*v - u^2*v + m*v^2 - 
     u*v^2 - 12*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(-2304*m^7 + 2688*m^6*u - 1152*m^5*u^2 + 216*m^4*u^3 - 15*m^3*u^4 + 
      2112*m^6*v - 1008*m^5*u*v - 660*m^4*u^2*v + 495*m^3*u^3*v - 
      99*m^2*u^4*v + 6*m*u^5*v - 720*m^5*v^2 - 48*m^4*u*v^2 + 
      549*m^3*u^2*v^2 - 198*m^2*u^3*v^2 + 18*m*u^4*v^2 + 108*m^4*v^3 + 
      33*m^3*u*v^3 - 99*m^2*u^2*v^3 + 18*m*u^3*v^3 - 6*m^3*v^4 + 
      6*m*u^2*v^4 + 2688*m^6*w - 2304*m^5*u*w + 648*m^4*u^2*w - 
      60*m^3*u^3*w - 1872*m^5*v*w + 456*m^4*u*v*w + 555*m^3*u^2*v*w - 
      225*m^2*u^3*v*w + 21*m*u^4*v*w + 432*m^4*v^2*w + 30*m^3*u*v^2*w - 
      216*m^2*u^2*v^2*w + 54*m*u^3*v^2*w - 3*u^4*v^2*w - 33*m^3*v^3*w + 
      9*m^2*u*v^3*w + 15*m*u^2*v^3*w - 3*u^3*v^3*w - 1152*m^5*w^2 + 
      648*m^4*u*w^2 - 90*m^3*u^2*w^2 + 540*m^4*v*w^2 + 9*m^3*u*v*w^2 - 
      153*m^2*u^2*v*w^2 + 27*m*u^3*v*w^2 - 63*m^3*v^2*w^2 - 
      18*m^2*u*v^2*w^2 + 42*m*u^2*v^2*w^2 - 6*u^3*v^2*w^2 + 3*m*u*v^3*w^2 - 
      3*u^2*v^3*w^2 + 216*m^4*w^3 - 60*m^3*u*w^3 - 51*m^3*v*w^3 - 
      27*m^2*u*v*w^3 + 15*m*u^2*v*w^3 + 6*m*u*v^2*w^3 - 3*u^2*v^2*w^3 - 
      15*m^3*w^4 + 3*m*u*v*w^4 + 64*m^5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 48*m^4*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 12*m^3*u^3*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      64*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      288*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      180*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 40*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 3*m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 48*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 180*m^3*u*v^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      78*m^2*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 9*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 12*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 40*m^2*u*v^3*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      9*m*u^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      64*m^5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      96*m^4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      36*m^3*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m^2*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      96*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      216*m^3*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 88*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 10*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 36*m^3*v^2*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      88*m^2*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 32*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 3*u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 4*m^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 10*m*u*v^3*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*u^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      48*m^4*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      36*m^3*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      6*m^2*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 36*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 52*m^2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 11*m*u^2*v*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      6*m^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 11*m*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 3*u^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 12*m^3*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] - 4*m^2*u*w^3*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (2*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*u*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 144*m^4*v + 136*m^3*u*v - 
     37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 39*m^2*u*v^2 + 6*m*u^2*v^2 - 
     3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 
     56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 
     2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - 
     m^2*w^3))/(m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(64*m^5*v - 144*m^4*u*v + 44*m^3*u^2*v - 3*m^2*u^3*v - 48*m^4*v^2 + 
     136*m^3*u*v^2 - 39*m^2*u^2*v^2 + 3*m*u^3*v^2 + 12*m^3*v^3 - 
     37*m^2*u*v^3 + 6*m*u^2*v^3 - m^2*v^4 + 3*m*u*v^4 - 48*m^4*v*w + 
     56*m^3*u*v*w - 7*m^2*u^2*v*w + 24*m^3*v^2*w - 34*m^2*u*v^2*w + 
     6*m*u^2*v^2*w - 3*m^2*v^3*w + 6*m*u*v^3*w - 2*u^2*v^3*w + 12*m^3*v*w^2 - 
     5*m^2*u*v*w^2 - 3*m^2*v^2*w^2 + 3*m*u*v^2*w^2 - m^2*v*w^3))/
   (m*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
      896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
      220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
      72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
      33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
      144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
      10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
      72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
      18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
      180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
      6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
      14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
      72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
      2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  -((ep*(768*m^7 - 896*m^6*u + 384*m^5*u^2 - 72*m^4*u^3 + 5*m^3*u^4 - 
      704*m^6*v + 336*m^5*u*v + 220*m^4*u^2*v - 165*m^3*u^3*v + 
      33*m^2*u^4*v - 2*m*u^5*v + 240*m^5*v^2 + 16*m^4*u*v^2 - 
      183*m^3*u^2*v^2 + 66*m^2*u^3*v^2 - 6*m*u^4*v^2 - 36*m^4*v^3 - 
      11*m^3*u*v^3 + 33*m^2*u^2*v^3 - 6*m*u^3*v^3 + 2*m^3*v^4 - 2*m*u^2*v^4 - 
      896*m^6*w + 768*m^5*u*w - 216*m^4*u^2*w + 20*m^3*u^3*w + 624*m^5*v*w - 
      152*m^4*u*v*w - 185*m^3*u^2*v*w + 75*m^2*u^3*v*w - 7*m*u^4*v*w - 
      144*m^4*v^2*w - 10*m^3*u*v^2*w + 72*m^2*u^2*v^2*w - 18*m*u^3*v^2*w + 
      u^4*v^2*w + 11*m^3*v^3*w - 3*m^2*u*v^3*w - 5*m*u^2*v^3*w + u^3*v^3*w + 
      384*m^5*w^2 - 216*m^4*u*w^2 + 30*m^3*u^2*w^2 - 180*m^4*v*w^2 - 
      3*m^3*u*v*w^2 + 51*m^2*u^2*v*w^2 - 9*m*u^3*v*w^2 + 21*m^3*v^2*w^2 + 
      6*m^2*u*v^2*w^2 - 14*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 - m*u*v^3*w^2 + 
      u^2*v^3*w^2 - 72*m^4*w^3 + 20*m^3*u*w^3 + 17*m^3*v*w^3 + 
      9*m^2*u*v*w^3 - 5*m*u^2*v*w^3 - 2*m*u*v^2*w^3 + u^2*v^2*w^3 + 
      5*m^3*w^4 - m*u*v*w^4))/(m*(3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(-2304*m^8 + 2944*m^7*u - 1472*m^6*u^2 + 360*m^5*u^3 - 43*m^4*u^4 + 
     2*m^3*u^5 + 2944*m^7*v - 2368*m^6*u*v + 280*m^5*u^2*v + 168*m^4*u^3*v - 
     42*m^3*u^4*v + 2*m^2*u^5*v - 1472*m^6*v^2 + 280*m^5*u*v^2 + 
     854*m^4*u^2*v^2 - 432*m^3*u^3*v^2 + 71*m^2*u^4*v^2 - 4*m*u^5*v^2 + 
     360*m^5*v^3 + 168*m^4*u*v^3 - 432*m^3*u^2*v^3 + 138*m^2*u^3*v^3 - 
     12*m*u^4*v^3 - 43*m^4*v^4 - 42*m^3*u*v^4 + 71*m^2*u^2*v^4 - 
     12*m*u^3*v^4 + 2*m^3*v^5 + 2*m^2*u*v^5 - 4*m*u^2*v^5 + 2944*m^7*w - 
     2944*m^6*u*w + 1080*m^5*u^2*w - 172*m^4*u^3*w + 10*m^3*u^4*w - 
     2944*m^6*v*w + 1792*m^5*u*v*w - 140*m^4*u^2*v*w - 51*m^3*u^3*v*w + 
     4*m^2*u^4*v*w + 1080*m^5*v^2*w - 140*m^4*u*v^2*w - 382*m^3*u^2*v^2*w + 
     122*m^2*u^3*v^2*w - 10*m*u^4*v^2*w - 172*m^4*v^3*w - 51*m^3*u*v^3*w + 
     122*m^2*u^2*v^3*w - 29*m*u^3*v^3*w + 2*u^4*v^3*w + 10*m^3*v^4*w + 
     4*m^2*u*v^4*w - 10*m*u^2*v^4*w + 2*u^3*v^4*w - 1472*m^6*w^2 + 
     1080*m^5*u*w^2 - 258*m^4*u^2*w^2 + 20*m^3*u^3*w^2 + 1080*m^5*v*w^2 - 
     480*m^4*u*v*w^2 + 34*m^3*u^2*v*w^2 - 258*m^4*v^2*w^2 + 
     34*m^3*u*v^2*w^2 + 47*m^2*u^2*v^2*w^2 - 8*m*u^3*v^2*w^2 + 
     20*m^3*v^3*w^2 - 8*m*u^2*v^3*w^2 + 2*u^3*v^3*w^2 + 360*m^5*w^3 - 
     172*m^4*u*w^3 + 20*m^3*u^2*w^3 - 172*m^4*v*w^3 + 53*m^3*u*v*w^3 - 
     4*m^2*u^2*v*w^3 + 20*m^3*v^2*w^3 - 4*m^2*u*v^2*w^3 - 2*m*u^2*v^2*w^3 - 
     43*m^4*w^4 + 10*m^3*u*w^4 + 10*m^3*v*w^4 - 2*m^2*u*v*w^4 + 2*m^3*w^5))/
   (m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, (2*ep*(12*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 11*m*u*v - 
     2*u^2*v + m*v^2 - 2*u*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - 2*u*v*w + 
     m*w^2))/(m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - v*w))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), 0, (ep*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - 
     v*w))/(2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
      v^2 - 4*m*w]), (ep*(-4*m*u + u^2 - 4*m*v + 2*u*v + v^2 + 2*m*w + u*w + 
     v*w))/(m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
      v^2 - 4*m*w]), 0, 0, 0, 0, 0, 
  -(ep*(-384*m^5*v + 416*m^4*u*v - 168*m^3*u^2*v + 30*m^2*u^3*v - 2*m*u^4*v + 
      416*m^4*v^2 - 336*m^3*u*v^2 + 90*m^2*u^2*v^2 - 8*m*u^3*v^2 - 
      168*m^3*v^3 + 90*m^2*u*v^3 - 12*m*u^2*v^3 + 30*m^2*v^4 - 8*m*u*v^4 - 
      2*m*v^5 + 64*m^4*u*Sqrt[-((4*m - v)*v)] - 
      48*m^3*u^2*Sqrt[-((4*m - v)*v)] + 12*m^2*u^3*Sqrt[-((4*m - v)*v)] - 
      m*u^4*Sqrt[-((4*m - v)*v)] + 64*m^4*v*Sqrt[-((4*m - v)*v)] - 
      96*m^3*u*v*Sqrt[-((4*m - v)*v)] + 36*m^2*u^2*v*Sqrt[-((4*m - v)*v)] - 
      4*m*u^3*v*Sqrt[-((4*m - v)*v)] - 48*m^3*v^2*Sqrt[-((4*m - v)*v)] + 
      36*m^2*u*v^2*Sqrt[-((4*m - v)*v)] - 6*m*u^2*v^2*Sqrt[-((4*m - v)*v)] + 
      12*m^2*v^3*Sqrt[-((4*m - v)*v)] - 4*m*u*v^3*Sqrt[-((4*m - v)*v)] - 
      m*v^4*Sqrt[-((4*m - v)*v)] + 224*m^4*v*w - 128*m^3*u*v*w + 
      30*m^2*u^2*v*w - 4*m*u^3*v*w - 200*m^3*v^2*w + 78*m^2*u*v^2*w - 
      13*m*u^2*v^2*w + u^3*v^2*w + 60*m^2*v^3*w - 15*m*u*v^3*w + 
      2*u^2*v^3*w - 6*m*v^4*w + u*v^4*w - 32*m^4*Sqrt[-((4*m - v)*v)]*w - 
      32*m^3*u*Sqrt[-((4*m - v)*v)]*w + 22*m^2*u^2*Sqrt[-((4*m - v)*v)]*w - 
      3*m*u^3*Sqrt[-((4*m - v)*v)]*w - 32*m^3*v*Sqrt[-((4*m - v)*v)]*w + 
      44*m^2*u*v*Sqrt[-((4*m - v)*v)]*w - 13*m*u^2*v*Sqrt[-((4*m - v)*v)]*w + 
      u^3*v*Sqrt[-((4*m - v)*v)]*w + 22*m^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
      13*m*u*v^2*Sqrt[-((4*m - v)*v)]*w + 2*u^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
      3*m*v^3*Sqrt[-((4*m - v)*v)]*w + u*v^3*Sqrt[-((4*m - v)*v)]*w - 
      32*m^3*v*w^2 - 2*m*u^2*v*w^2 + 30*m^2*v^2*w^2 - 4*m*u*v^2*w^2 + 
      u^2*v^2*w^2 - 6*m*v^3*w^2 + u*v^3*w^2 + 16*m^3*Sqrt[-((4*m - v)*v)]*
       w^2 + 8*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - 3*m*u^2*Sqrt[-((4*m - v)*v)]*
       w^2 + 8*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 4*m*u*v*Sqrt[-((4*m - v)*v)]*
       w^2 + u^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 3*m*v^2*Sqrt[-((4*m - v)*v)]*
       w^2 + u*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 2*m*v^2*w^3 - 
      2*m^2*Sqrt[-((4*m - v)*v)]*w^3 - m*u*Sqrt[-((4*m - v)*v)]*w^3 - 
      m*v*Sqrt[-((4*m - v)*v)]*w^3))/(2*m*Sqrt[-((4*m - v)*v)]*
    (3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - v*w))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), 0, 0, (ep*(384*m^5*u - 416*m^4*u^2 + 168*m^3*u^3 - 
     30*m^2*u^4 + 2*m*u^5 + 64*m^4*u*Sqrt[-((4*m - u)*u)] - 
     48*m^3*u^2*Sqrt[-((4*m - u)*u)] + 12*m^2*u^3*Sqrt[-((4*m - u)*u)] - 
     m*u^4*Sqrt[-((4*m - u)*u)] - 416*m^4*u*v + 336*m^3*u^2*v - 
     90*m^2*u^3*v + 8*m*u^4*v + 64*m^4*Sqrt[-((4*m - u)*u)]*v - 
     96*m^3*u*Sqrt[-((4*m - u)*u)]*v + 36*m^2*u^2*Sqrt[-((4*m - u)*u)]*v - 
     4*m*u^3*Sqrt[-((4*m - u)*u)]*v + 168*m^3*u*v^2 - 90*m^2*u^2*v^2 + 
     12*m*u^3*v^2 - 48*m^3*Sqrt[-((4*m - u)*u)]*v^2 + 
     36*m^2*u*Sqrt[-((4*m - u)*u)]*v^2 - 6*m*u^2*Sqrt[-((4*m - u)*u)]*v^2 - 
     30*m^2*u*v^3 + 8*m*u^2*v^3 + 12*m^2*Sqrt[-((4*m - u)*u)]*v^3 - 
     4*m*u*Sqrt[-((4*m - u)*u)]*v^3 + 2*m*u*v^4 - m*Sqrt[-((4*m - u)*u)]*
      v^4 - 224*m^4*u*w + 200*m^3*u^2*w - 60*m^2*u^3*w + 6*m*u^4*w - 
     32*m^4*Sqrt[-((4*m - u)*u)]*w - 32*m^3*u*Sqrt[-((4*m - u)*u)]*w + 
     22*m^2*u^2*Sqrt[-((4*m - u)*u)]*w - 3*m*u^3*Sqrt[-((4*m - u)*u)]*w + 
     128*m^3*u*v*w - 78*m^2*u^2*v*w + 15*m*u^3*v*w - u^4*v*w - 
     32*m^3*Sqrt[-((4*m - u)*u)]*v*w + 44*m^2*u*Sqrt[-((4*m - u)*u)]*v*w - 
     13*m*u^2*Sqrt[-((4*m - u)*u)]*v*w + u^3*Sqrt[-((4*m - u)*u)]*v*w - 
     30*m^2*u*v^2*w + 13*m*u^2*v^2*w - 2*u^3*v^2*w + 
     22*m^2*Sqrt[-((4*m - u)*u)]*v^2*w - 13*m*u*Sqrt[-((4*m - u)*u)]*v^2*w + 
     2*u^2*Sqrt[-((4*m - u)*u)]*v^2*w + 4*m*u*v^3*w - u^2*v^3*w - 
     3*m*Sqrt[-((4*m - u)*u)]*v^3*w + u*Sqrt[-((4*m - u)*u)]*v^3*w + 
     32*m^3*u*w^2 - 30*m^2*u^2*w^2 + 6*m*u^3*w^2 + 
     16*m^3*Sqrt[-((4*m - u)*u)]*w^2 + 8*m^2*u*Sqrt[-((4*m - u)*u)]*w^2 - 
     3*m*u^2*Sqrt[-((4*m - u)*u)]*w^2 + 4*m*u^2*v*w^2 - u^3*v*w^2 + 
     8*m^2*Sqrt[-((4*m - u)*u)]*v*w^2 - 4*m*u*Sqrt[-((4*m - u)*u)]*v*w^2 + 
     u^2*Sqrt[-((4*m - u)*u)]*v*w^2 + 2*m*u*v^2*w^2 - u^2*v^2*w^2 - 
     3*m*Sqrt[-((4*m - u)*u)]*v^2*w^2 + u*Sqrt[-((4*m - u)*u)]*v^2*w^2 + 
     2*m*u^2*w^3 - 2*m^2*Sqrt[-((4*m - u)*u)]*w^3 - 
     m*u*Sqrt[-((4*m - u)*u)]*w^3 - m*Sqrt[-((4*m - u)*u)]*v*w^3))/
   (2*m*Sqrt[-((4*m - u)*u)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-4*m*u + u^2 - 4*m*v + 2*u*v + v^2 + 2*m*w + u*w + v*w))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), 0, (ep*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - 
     v*w))/(m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
      v^2 - 4*m*w]), -(ep*(128*m^5*u - 96*m^4*u^2 + 24*m^3*u^3 - 2*m^2*u^4 - 
      256*m^5*v + 160*m^4*u*v - 48*m^3*u^2*v + 10*m^2*u^3*v - m*u^4*v + 
      256*m^4*v^2 - 168*m^3*u*v^2 + 42*m^2*u^2*v^2 - 4*m*u^3*v^2 - 
      96*m^3*v^3 + 46*m^2*u*v^3 - 6*m*u^2*v^3 + 16*m^2*v^4 - 4*m*u*v^4 - 
      m*v^5 + 128*m^5*w - 384*m^4*u*w + 192*m^3*u^2*w - 30*m^2*u^3*w + 
      m*u^4*w + 160*m^4*v*w + 96*m^3*u*v*w - 52*m^2*u^2*v*w + 3*m*u^3*v*w - 
      168*m^3*v^2*w + 12*m^2*u*v^2*w + 4*m*u^2*v^2*w + 46*m^2*v^3*w - 
      2*m*u*v^3*w - 4*m*v^4*w - 96*m^4*w^2 + 192*m^3*u*w^2 - 56*m^2*u^2*w^2 + 
      3*m*u^3*w^2 - 48*m^3*v*w^2 - 52*m^2*u*v*w^2 + 11*m*u^2*v*w^2 + 
      42*m^2*v^2*w^2 + 4*m*u*v^2*w^2 - 6*m*v^3*w^2 + 24*m^3*w^3 - 
      30*m^2*u*w^3 + 3*m*u^2*w^3 + 10*m^2*v*w^3 + 3*m*u*v*w^3 - 4*m*v^2*w^3 - 
      2*m^2*w^4 + m*u*w^4 - m*v*w^4 - 64*m^4*u*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      48*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      12*m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      64*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      96*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      36*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      48*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      36*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      12*m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      32*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      32*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      22*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*m*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      32*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      44*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      13*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      22*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      13*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*m*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      16*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*m*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*m*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - v*w))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
       4*m*w])), (ep*(256*m^5*u - 256*m^4*u^2 + 96*m^3*u^3 - 16*m^2*u^4 + 
     m*u^5 - 128*m^5*v - 160*m^4*u*v + 168*m^3*u^2*v - 46*m^2*u^3*v + 
     4*m*u^4*v + 96*m^4*v^2 + 48*m^3*u*v^2 - 42*m^2*u^2*v^2 + 6*m*u^3*v^2 - 
     24*m^3*v^3 - 10*m^2*u*v^3 + 4*m*u^2*v^3 + 2*m^2*v^4 + m*u*v^4 - 
     128*m^5*w - 160*m^4*u*w + 168*m^3*u^2*w - 46*m^2*u^3*w + 4*m*u^4*w + 
     384*m^4*v*w - 96*m^3*u*v*w - 12*m^2*u^2*v*w + 2*m*u^3*v*w - 
     192*m^3*v^2*w + 52*m^2*u*v^2*w - 4*m*u^2*v^2*w + 30*m^2*v^3*w - 
     3*m*u*v^3*w - m*v^4*w + 96*m^4*w^2 + 48*m^3*u*w^2 - 42*m^2*u^2*w^2 + 
     6*m*u^3*w^2 - 192*m^3*v*w^2 + 52*m^2*u*v*w^2 - 4*m*u^2*v*w^2 + 
     56*m^2*v^2*w^2 - 11*m*u*v^2*w^2 - 3*m*v^3*w^2 - 24*m^3*w^3 - 
     10*m^2*u*w^3 + 4*m*u^2*w^3 + 30*m^2*v*w^3 - 3*m*u*v*w^3 - 3*m*v^2*w^3 + 
     2*m^2*w^4 + m*u*w^4 - m*v*w^4 - 
     64*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     48*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     12*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     64*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     96*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     36*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     48*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     36*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     12*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     32*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     32*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     22*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     32*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     44*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     13*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     22*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     13*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     16*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     8*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     8*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - v*w))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep*u*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 96*m^3*v + 48*m^2*u*v - 
      6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 32*m^3*w + 24*m^2*u*w - 
      4*m*u^2*w - 2*m*u*v*w + u^2*v*w - 2*m*v^2*w + u*v^2*w - 2*m*u*w^2))/
   (2*m*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
      v^2 - 4*m*w]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^4*v - 96*m^3*u*v + 24*m^2*u^2*v - 2*m*u^3*v - 96*m^3*v^2 + 
      48*m^2*u*v^2 - 6*m*u^2*v^2 + 24*m^2*v^3 - 6*m*u*v^3 - 2*m*v^4 - 
      32*m^3*v*w - 2*m*u^2*v*w + 24*m^2*v^2*w - 2*m*u*v^2*w + u^2*v^2*w - 
      4*m*v^3*w + u*v^3*w - 2*m*v^2*w^2))/(2*m*Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 - 256*m^4*v + 
     160*m^3*u*v - 48*m^2*u^2*v + 10*m*u^3*v - u^4*v + 256*m^3*v^2 - 
     168*m^2*u*v^2 + 42*m*u^2*v^2 - 4*u^3*v^2 - 96*m^2*v^3 + 46*m*u*v^3 - 
     6*u^2*v^3 + 16*m*v^4 - 4*u*v^4 - v^5 + 128*m^4*w - 384*m^3*u*w + 
     192*m^2*u^2*w - 30*m*u^3*w + u^4*w + 160*m^3*v*w + 96*m^2*u*v*w - 
     52*m*u^2*v*w + 3*u^3*v*w - 168*m^2*v^2*w + 12*m*u*v^2*w + 4*u^2*v^2*w + 
     46*m*v^3*w - 2*u*v^3*w - 4*v^4*w - 96*m^3*w^2 + 192*m^2*u*w^2 - 
     56*m*u^2*w^2 + 3*u^3*w^2 - 48*m^2*v*w^2 - 52*m*u*v*w^2 + 11*u^2*v*w^2 + 
     42*m*v^2*w^2 + 4*u*v^2*w^2 - 6*v^3*w^2 + 24*m^2*w^3 - 30*m*u*w^3 + 
     3*u^2*w^3 + 10*m*v*w^3 + 3*u*v*w^3 - 4*v^2*w^3 - 2*m*w^4 + u*w^4 - 
     v*w^4))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
      v^2 - 4*m*w]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-256*m^4*u + 256*m^3*u^2 - 96*m^2*u^3 + 16*m*u^4 - u^5 + 128*m^4*v + 
     160*m^3*u*v - 168*m^2*u^2*v + 46*m*u^3*v - 4*u^4*v - 96*m^3*v^2 - 
     48*m^2*u*v^2 + 42*m*u^2*v^2 - 6*u^3*v^2 + 24*m^2*v^3 + 10*m*u*v^3 - 
     4*u^2*v^3 - 2*m*v^4 - u*v^4 + 128*m^4*w + 160*m^3*u*w - 168*m^2*u^2*w + 
     46*m*u^3*w - 4*u^4*w - 384*m^3*v*w + 96*m^2*u*v*w + 12*m*u^2*v*w - 
     2*u^3*v*w + 192*m^2*v^2*w - 52*m*u*v^2*w + 4*u^2*v^2*w - 30*m*v^3*w + 
     3*u*v^3*w + v^4*w - 96*m^3*w^2 - 48*m^2*u*w^2 + 42*m*u^2*w^2 - 
     6*u^3*w^2 + 192*m^2*v*w^2 - 52*m*u*v*w^2 + 4*u^2*v*w^2 - 56*m*v^2*w^2 + 
     11*u*v^2*w^2 + 3*v^3*w^2 + 24*m^2*w^3 + 10*m*u*w^3 - 4*u^2*w^3 - 
     30*m*v*w^3 + 3*u*v*w^3 + 3*v^2*w^3 - 2*m*w^4 - u*w^4 + v*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(-1536*m^6 + 2432*m^5*u - 1568*m^4*u^2 + 504*m^3*u^3 - 80*m^2*u^4 + 
     5*m*u^5 + 2432*m^5*v - 3136*m^4*u*v + 1512*m^3*u^2*v - 320*m^2*u^3*v + 
     25*m*u^4*v - 1568*m^4*v^2 + 1512*m^3*u*v^2 - 480*m^2*u^2*v^2 + 
     50*m*u^3*v^2 + 504*m^3*v^3 - 320*m^2*u*v^3 + 50*m*u^2*v^3 - 80*m^2*v^4 + 
     25*m*u*v^4 + 5*m*v^5 + 1088*m^5*w - 1248*m^4*u*w + 644*m^3*u^2*w - 
     160*m^2*u^3*w + 15*m*u^4*w - 1248*m^4*v*w + 1096*m^3*u*v*w - 
     392*m^2*u^2*v*w + 62*m*u^3*v*w - 3*u^4*v*w + 644*m^3*v^2*w - 
     392*m^2*u*v^2*w + 94*m*u^2*v^2*w - 9*u^3*v^2*w - 160*m^2*v^3*w + 
     62*m*u*v^3*w - 9*u^2*v^3*w + 15*m*v^4*w - 3*u*v^4*w - 256*m^4*w^2 + 
     160*m^3*u*w^2 - 80*m^2*u^2*w^2 + 15*m*u^3*w^2 + 160*m^3*v*w^2 - 
     60*m^2*u*v*w^2 + 21*m*u^2*v*w^2 - 3*u^3*v*w^2 - 80*m^2*v^2*w^2 + 
     21*m*u*v^2*w^2 - 6*u^2*v^2*w^2 + 15*m*v^3*w^2 - 3*u*v^3*w^2 + 
     20*m^3*w^3 + 5*m*u^2*w^3 + 2*m*u*v*w^3 + 5*m*v^2*w^3))/
   (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - v*w))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
       4*m*w])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep)/(2*m), (3*ep)/(2*m), 0, 0, 0, 0, 0, 
  (-3*ep*Sqrt[-((4*m - v)*v)])/(2*m*(4*m - v)), 0, 0, 0, 
  (ep*(-4*m + u - 6*Sqrt[-((4*m - u)*u)]))/(2*m*(4*m - u)), ep/m, 0, 
  (ep*(-u - v - w))/(m*(3*m - u - v - w)), 
  (-3*ep*(-2*m*u + 4*m*v - u*v - v^2 + 4*m*w - u*w - 2*v*w - w^2 + 
     m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (3*ep)/(3*m - u - v - w), 
  (ep*(36*m^2 - 15*m*u - 6*m*v - 15*m*w + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (ep*(-u - v - w))/(m*(3*m - u - v - w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep*u)/(2*m*Sqrt[-((4*m - u)*u)]), 
  (-3*ep*v)/(2*m*Sqrt[-((4*m - v)*v)]), 
  (ep*(-12*m^2 + 9*m*v - u*v - v^2 + 9*m*w - u*w - 2*v*w - w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-12*m^2 + 9*m*u - u^2 - u*v + 9*m*w - 2*u*w - v*w - w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), -(ep*(12*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 11*m*u*v - 2*u^2*v + 
      m*v^2 - 2*u*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - 2*u*v*w + m*w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - v*w))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(12*m - 2*u - 5*v - 5*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(12*m - 2*u - 5*v - 5*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-12*m + 2*u + 5*v + 5*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-48*m^2 + 12*m*u + 24*m*v - 3*v^2 + 24*m*w - 6*v*w - 3*w^2 + 
     12*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(-12*m + 2*u + 5*v + 5*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -((ep*(12*m - 2*u - 5*v - 5*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 
  (ep*(48*m^2 - 12*m*u - 24*m*v + 3*v^2 - 24*m*w + 6*v*w + 3*w^2 + 
     12*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), -((ep*(12*m - 2*u - 5*v - 5*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(10*m*u - 2*u^2 + 4*m*v - 6*u*v - v^2 + 4*m*w - 6*u*w - 2*v*w - 
     w^2))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-4*m*u + u^2 + 2*m*v + u*v - 4*m*w + 2*u*w + v*w + w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, (ep*(-4*m*u + u^2 + 2*m*v + u*v - 4*m*w + 2*u*w + v*w + w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, (ep*(-16*m^2*u + 8*m*u^2 - u^3 - 16*m^2*v + 12*m*u*v - 
     u^2*v + 4*m*v^2 - 16*m^2*w + 16*m*u*w - 3*u^2*w + 12*m*v*w - 2*u*v*w + 
     8*m*w^2 - 3*u*w^2 - v*w^2 - w^3 + 
     4*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(-4*m*u + u^2 + 2*m*v + u*v - 4*m*w + 2*u*w + v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-4*m*u + u^2 + 2*m*v + u*v - 4*m*w + 2*u*w + v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, (ep*(16*m^2*u - 8*m*u^2 + u^3 + 16*m^2*v - 12*m*u*v + 
     u^2*v - 4*m*v^2 + 16*m^2*w - 16*m*u*w + 3*u^2*w - 12*m*v*w + 2*u*v*w - 
     8*m*w^2 + 3*u*w^2 + v*w^2 + w^3 + 
     4*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(-4*m*u + u^2 + 2*m*v + u*v - 4*m*w + 2*u*w + v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*ep*(48*m^3 - 36*m^2*u + 10*m*u^2 - u^3 - 18*m^2*v + 
     6*m*u*v - u^2*v + 2*m*v^2 - 36*m^2*w + 20*m*u*w - 3*u^2*w + 6*m*v*w - 
     2*u*v*w + 10*m*w^2 - 3*u*w^2 - v*w^2 - w^3))/
   (m*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), (-2*ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*ep*(2*m - u))/(m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, (ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), 
  (3*ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(4*m - u - Sqrt[-((4*m - u)*u)]))/(2*m*(4*m - u)), 
  (ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), -ep/(2*m), 
  -((ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep*(2*m - u))/(m*(4*m - u)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -((ep*(4*m + v + w))/(m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
       8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 0, 
  -((ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), (ep*(12*m - 2*u - 5*v - 5*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-4*m^2*u + 8*m^2*v - 6*m*v^2 + u*v^2 + v^3 + 8*m^2*w - 12*m*v*w + 
     2*u*v*w + 3*v^2*w - 6*m*w^2 + u*w^2 + 3*v*w^2 + w^3))/
   (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (ep*(12*m - 2*u - 5*v - 5*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*m + v + w))/(m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 
  -((ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep*(-48*m^3 + 24*m^2*u - 4*m*u^2 + 48*m^2*v - 12*m*u*v - 
     17*m*v^2 + 2*u*v^2 + 2*v^3 + 48*m^2*w - 12*m*u*w - 34*m*v*w + 4*u*v*w + 
     6*v^2*w - 17*m*w^2 + 2*u*w^2 + 6*v*w^2 + 2*w^3))/
   (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  (-3*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, (ep*(-576*m^6*v + 1488*m^5*u*v - 828*m^4*u^2*v + 159*m^3*u^3*v - 
     9*m^2*u^4*v + 624*m^5*v^2 - 1800*m^4*u*v^2 + 891*m^3*u^2*v^2 - 
     153*m^2*u^3*v^2 + 9*m*u^4*v^2 - 252*m^4*v^3 + 777*m^3*u*v^3 - 
     282*m^2*u^2*v^3 + 27*m*u^3*v^3 + 45*m^3*v^4 - 141*m^2*u*v^4 + 
     27*m*u^2*v^4 - 3*m^2*v^5 + 9*m*u*v^5 + 384*m^6*Sqrt[-((4*m - v)*v)] - 
     384*m^5*u*Sqrt[-((4*m - v)*v)] + 136*m^4*u^2*Sqrt[-((4*m - v)*v)] - 
     20*m^3*u^3*Sqrt[-((4*m - v)*v)] + m^2*u^4*Sqrt[-((4*m - v)*v)] - 
     384*m^5*v*Sqrt[-((4*m - v)*v)] + 368*m^4*u*v*Sqrt[-((4*m - v)*v)] - 
     124*m^3*u^2*v*Sqrt[-((4*m - v)*v)] + 18*m^2*u^3*v*Sqrt[-((4*m - v)*v)] - 
     m*u^4*v*Sqrt[-((4*m - v)*v)] + 136*m^4*v^2*Sqrt[-((4*m - v)*v)] - 
     124*m^3*u*v^2*Sqrt[-((4*m - v)*v)] + 34*m^2*u^2*v^2*
      Sqrt[-((4*m - v)*v)] - 3*m*u^3*v^2*Sqrt[-((4*m - v)*v)] - 
     20*m^3*v^3*Sqrt[-((4*m - v)*v)] + 18*m^2*u*v^3*Sqrt[-((4*m - v)*v)] - 
     3*m*u^2*v^3*Sqrt[-((4*m - v)*v)] + m^2*v^4*Sqrt[-((4*m - v)*v)] - 
     m*u*v^4*Sqrt[-((4*m - v)*v)] + 624*m^5*v*w - 1080*m^4*u*v*w + 
     363*m^3*u^2*v*w - 30*m^2*u^3*v*w - 504*m^4*v^2*w + 954*m^3*u*v^2*w - 
     294*m^2*u^2*v^2*w + 27*m*u^3*v^2*w + 135*m^3*v^3*w - 276*m^2*u*v^3*w + 
     72*m*u^2*v^3*w - 6*u^3*v^3*w - 12*m^2*v^4*w + 27*m*u*v^4*w - 
     6*u^2*v^4*w - 384*m^5*Sqrt[-((4*m - v)*v)]*w + 
     272*m^4*u*Sqrt[-((4*m - v)*v)]*w - 60*m^3*u^2*Sqrt[-((4*m - v)*v)]*w + 
     4*m^2*u^3*Sqrt[-((4*m - v)*v)]*w + 272*m^4*v*Sqrt[-((4*m - v)*v)]*w - 
     208*m^3*u*v*Sqrt[-((4*m - v)*v)]*w + 52*m^2*u^2*v*Sqrt[-((4*m - v)*v)]*
      w - 4*m*u^3*v*Sqrt[-((4*m - v)*v)]*w - 60*m^3*v^2*Sqrt[-((4*m - v)*v)]*
      w + 52*m^2*u*v^2*Sqrt[-((4*m - v)*v)]*w - 
     14*m*u^2*v^2*Sqrt[-((4*m - v)*v)]*w + u^3*v^2*Sqrt[-((4*m - v)*v)]*w + 
     4*m^2*v^3*Sqrt[-((4*m - v)*v)]*w - 4*m*u*v^3*Sqrt[-((4*m - v)*v)]*w + 
     u^2*v^3*Sqrt[-((4*m - v)*v)]*w - 252*m^4*v*w^2 + 249*m^3*u*v*w^2 - 
     36*m^2*u^2*v*w^2 + 135*m^3*v^2*w^2 - 153*m^2*u*v^2*w^2 + 
     27*m*u^2*v^2*w^2 - 18*m^2*v^3*w^2 + 27*m*u*v^3*w^2 - 6*u^2*v^3*w^2 + 
     136*m^4*Sqrt[-((4*m - v)*v)]*w^2 - 60*m^3*u*Sqrt[-((4*m - v)*v)]*w^2 + 
     6*m^2*u^2*Sqrt[-((4*m - v)*v)]*w^2 - 60*m^3*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     38*m^2*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 5*m*u^2*v*Sqrt[-((4*m - v)*v)]*
      w^2 + 6*m^2*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     5*m*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 + u^2*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 
     45*m^3*v*w^3 - 18*m^2*u*v*w^3 - 12*m^2*v^2*w^3 + 9*m*u*v^2*w^3 - 
     20*m^3*Sqrt[-((4*m - v)*v)]*w^3 + 4*m^2*u*Sqrt[-((4*m - v)*v)]*w^3 + 
     4*m^2*v*Sqrt[-((4*m - v)*v)]*w^3 - 2*m*u*v*Sqrt[-((4*m - v)*v)]*w^3 - 
     3*m^2*v*w^4 + m^2*Sqrt[-((4*m - v)*v)]*w^4))/
   (2*m*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(24*m^3 - 12*m^2*u + m*u^2 - 12*m^2*v + 8*m*u*v - u^2*v + m*v^2 - 
      u*v^2 - 12*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
       2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 0, 
  0, 0, 0, 0, 0, 0, -(ep*(-2304*m^7 + 2688*m^6*u - 1152*m^5*u^2 + 
      216*m^4*u^3 - 15*m^3*u^4 + 2112*m^6*v - 1008*m^5*u*v - 660*m^4*u^2*v + 
      495*m^3*u^3*v - 99*m^2*u^4*v + 6*m*u^5*v - 720*m^5*v^2 - 48*m^4*u*v^2 + 
      549*m^3*u^2*v^2 - 198*m^2*u^3*v^2 + 18*m*u^4*v^2 + 108*m^4*v^3 + 
      33*m^3*u*v^3 - 99*m^2*u^2*v^3 + 18*m*u^3*v^3 - 6*m^3*v^4 + 
      6*m*u^2*v^4 + 2688*m^6*w - 2304*m^5*u*w + 648*m^4*u^2*w - 
      60*m^3*u^3*w - 1872*m^5*v*w + 456*m^4*u*v*w + 555*m^3*u^2*v*w - 
      225*m^2*u^3*v*w + 21*m*u^4*v*w + 432*m^4*v^2*w + 30*m^3*u*v^2*w - 
      216*m^2*u^2*v^2*w + 54*m*u^3*v^2*w - 3*u^4*v^2*w - 33*m^3*v^3*w + 
      9*m^2*u*v^3*w + 15*m*u^2*v^3*w - 3*u^3*v^3*w - 1152*m^5*w^2 + 
      648*m^4*u*w^2 - 90*m^3*u^2*w^2 + 540*m^4*v*w^2 + 9*m^3*u*v*w^2 - 
      153*m^2*u^2*v*w^2 + 27*m*u^3*v*w^2 - 63*m^3*v^2*w^2 - 
      18*m^2*u*v^2*w^2 + 42*m*u^2*v^2*w^2 - 6*u^3*v^2*w^2 + 3*m*u*v^3*w^2 - 
      3*u^2*v^3*w^2 + 216*m^4*w^3 - 60*m^3*u*w^3 - 51*m^3*v*w^3 - 
      27*m^2*u*v*w^3 + 15*m*u^2*v*w^3 + 6*m*u*v^2*w^3 - 3*u^2*v^2*w^3 - 
      15*m^3*w^4 + 3*m*u*v*w^4 + 384*m^6*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 320*m^5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 88*m^4*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] - 8*m^3*u^3*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      320*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      80*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      56*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      22*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      88*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      56*m^3*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      44*m^2*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 6*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 8*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 22*m^2*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 6*m*u^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 2*m*u*v^4*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      320*m^5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      176*m^4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      24*m^3*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      176*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      8*m^3*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      36*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 6*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 24*m^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 36*m^2*u*v^2*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      18*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 2*u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 6*m*u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 2*u^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 88*m^4*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      24*m^3*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      24*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      14*m^2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 6*m*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 6*m*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 2*u^2*v^2*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      8*m^3*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (2*ep*(4*m^2 - u*v))/(m*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  (-3*ep*(64*m^5*u - 48*m^4*u^2 + 12*m^3*u^3 - m^2*u^4 - 144*m^4*u*v + 
     136*m^3*u^2*v - 37*m^2*u^3*v + 3*m*u^4*v + 44*m^3*u*v^2 - 
     39*m^2*u^2*v^2 + 6*m*u^3*v^2 - 3*m^2*u*v^3 + 3*m*u^2*v^3 - 48*m^4*u*w + 
     24*m^3*u^2*w - 3*m^2*u^3*w + 56*m^3*u*v*w - 34*m^2*u^2*v*w + 
     6*m*u^3*v*w - 7*m^2*u*v^2*w + 6*m*u^2*v^2*w - 2*u^3*v^2*w + 
     12*m^3*u*w^2 - 3*m^2*u^2*w^2 - 5*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     m^2*u*w^3))/(2*m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-3840*m^8 + 4992*m^7*u - 2560*m^6*u^2 + 648*m^5*u^3 - 81*m^4*u^4 + 
     4*m^3*u^5 + 4992*m^7*v - 4544*m^6*u*v + 1144*m^5*u^2*v - 8*m^4*u^3*v - 
     18*m^3*u^4*v - 2560*m^6*v^2 + 1144*m^5*u*v^2 + 674*m^4*u^2*v^2 - 
     426*m^3*u^3*v^2 + 71*m^2*u^4*v^2 - 4*m*u^5*v^2 + 648*m^5*v^3 - 
     8*m^4*u*v^3 - 426*m^3*u^2*v^3 + 142*m^2*u^3*v^3 - 12*m*u^4*v^3 - 
     81*m^4*v^4 - 18*m^3*u*v^4 + 71*m^2*u^2*v^4 - 12*m*u^3*v^4 + 4*m^3*v^5 - 
     4*m*u^2*v^5 + 4992*m^7*w - 5120*m^6*u*w + 1944*m^5*u^2*w - 
     324*m^4*u^3*w + 20*m^3*u^4*w - 5120*m^6*v*w + 3760*m^5*u*v*w - 
     820*m^4*u^2*v*w + 72*m^3*u^3*v*w - 7*m^2*u^4*v*w + 1944*m^5*v^2*w - 
     820*m^4*u*v^2*w - 176*m^3*u^2*v^2*w + 81*m^2*u^3*v^2*w - 6*m*u^4*v^2*w - 
     324*m^4*v^3*w + 72*m^3*u*v^3*w + 81*m^2*u^2*v^3*w - 18*m*u^3*v^3*w + 
     u^4*v^3*w + 20*m^3*v^4*w - 7*m^2*u*v^4*w - 6*m*u^2*v^4*w + u^3*v^4*w - 
     2560*m^6*w^2 + 1944*m^5*u*w^2 - 486*m^4*u^2*w^2 + 40*m^3*u^3*w^2 + 
     1944*m^5*v*w^2 - 1136*m^4*u*v*w^2 + 218*m^3*u^2*v*w^2 - 
     21*m^2*u^3*v*w^2 - 486*m^4*v^2*w^2 + 218*m^3*u*v^2*w^2 - 
     11*m^2*u^2*v^2*w^2 + 40*m^3*v^3*w^2 - 21*m^2*u*v^3*w^2 + u^3*v^3*w^2 + 
     648*m^5*w^3 - 324*m^4*u*w^3 + 40*m^3*u^2*w^3 - 324*m^4*v*w^3 + 
     148*m^3*u*v*w^3 - 21*m^2*u^2*v*w^3 + 40*m^3*v^2*w^3 - 21*m^2*u*v^2*w^3 + 
     2*m*u^2*v^2*w^3 - 81*m^4*w^4 + 20*m^3*u*w^4 + 20*m^3*v*w^4 - 
     7*m^2*u*v*w^4 + 4*m^3*w^5))/(2*m*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (3*ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-2*m*u + 4*m*v - u*v - v^2 + 4*m*w - u*w - 2*v*w - w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, (ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + 
     w^2))/(4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), 0, 0, 0, 0, 0, 
  (ep*(768*m^6 - 512*m^5*u + 112*m^4*u^2 - 8*m^3*u^3 - 896*m^5*v + 
     448*m^4*u*v - 64*m^3*u^2*v + 2*m^2*u^3*v + 384*m^4*v^2 - 128*m^3*u*v^2 + 
     9*m^2*u^2*v^2 - 72*m^3*v^3 + 12*m^2*u*v^3 + 5*m^2*v^4 + 
     384*m^5*Sqrt[-((4*m - v)*v)] - 224*m^4*u*Sqrt[-((4*m - v)*v)] + 
     32*m^3*u^2*Sqrt[-((4*m - v)*v)] - 416*m^4*v*Sqrt[-((4*m - v)*v)] + 
     200*m^3*u*v*Sqrt[-((4*m - v)*v)] - 30*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + 
     2*m*u^3*v*Sqrt[-((4*m - v)*v)] + 168*m^3*v^2*Sqrt[-((4*m - v)*v)] - 
     60*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + 6*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
     30*m^2*v^3*Sqrt[-((4*m - v)*v)] + 6*m*u*v^3*Sqrt[-((4*m - v)*v)] + 
     2*m*v^4*Sqrt[-((4*m - v)*v)] - 704*m^5*w + 320*m^4*u*w - 36*m^3*u^2*w + 
     592*m^4*v*w - 224*m^3*u*v*w + 17*m^2*u^2*v*w - 164*m^3*v^2*w + 
     56*m^2*u*v^2*w - 2*m*u^2*v^2*w + 15*m^2*v^3*w - 5*m*u*v^3*w - 
     416*m^4*Sqrt[-((4*m - v)*v)]*w + 128*m^3*u*Sqrt[-((4*m - v)*v)]*w + 
     336*m^3*v*Sqrt[-((4*m - v)*v)]*w - 78*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + 
     4*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 90*m^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     15*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     8*m*v^3*Sqrt[-((4*m - v)*v)]*w - u*v^3*Sqrt[-((4*m - v)*v)]*w + 
     208*m^4*w^2 - 48*m^3*u*w^2 - 112*m^3*v*w^2 + 32*m^2*u*v*w^2 + 
     15*m^2*v^2*w^2 - 5*m*u*v^2*w^2 + 168*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
     30*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 + 2*m*u^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     90*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 13*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     u^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 12*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     2*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 20*m^3*w^3 + 5*m^2*v*w^3 - 
     30*m^2*Sqrt[-((4*m - v)*v)]*w^3 + 4*m*u*Sqrt[-((4*m - v)*v)]*w^3 + 
     8*m*v*Sqrt[-((4*m - v)*v)]*w^3 - u*v*Sqrt[-((4*m - v)*v)]*w^3 + 
     2*m*Sqrt[-((4*m - v)*v)]*w^4))/(2*m*(4*m - v)*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-12*m + 2*u + 5*v + 5*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(128*m^5*u - 96*m^4*u^2 + 24*m^3*u^3 - 2*m^2*u^4 + 128*m^5*v - 
     384*m^4*u*v + 192*m^3*u^2*v - 30*m^2*u^3*v + m*u^4*v - 96*m^4*v^2 + 
     192*m^3*u*v^2 - 56*m^2*u^2*v^2 + 3*m*u^3*v^2 + 24*m^3*v^3 - 
     30*m^2*u*v^3 + 3*m*u^2*v^3 - 2*m^2*v^4 + m*u*v^4 - 256*m^5*w + 
     160*m^4*u*w - 48*m^3*u^2*w + 10*m^2*u^3*w - m*u^4*w + 160*m^4*v*w + 
     96*m^3*u*v*w - 52*m^2*u^2*v*w + 3*m*u^3*v*w - 48*m^3*v^2*w - 
     52*m^2*u*v^2*w + 11*m*u^2*v^2*w + 10*m^2*v^3*w + 3*m*u*v^3*w - m*v^4*w + 
     256*m^4*w^2 - 168*m^3*u*w^2 + 42*m^2*u^2*w^2 - 4*m*u^3*w^2 - 
     168*m^3*v*w^2 + 12*m^2*u*v*w^2 + 4*m*u^2*v*w^2 + 42*m^2*v^2*w^2 + 
     4*m*u*v^2*w^2 - 4*m*v^3*w^2 - 96*m^3*w^3 + 46*m^2*u*w^3 - 6*m*u^2*w^3 + 
     46*m^2*v*w^3 - 2*m*u*v*w^3 - 6*m*v^2*w^3 + 16*m^2*w^4 - 4*m*u*w^4 - 
     4*m*v*w^4 - m*w^5 - 192*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 160*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 44*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 4*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 112*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 48*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 4*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 10*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 3*m*u^2*v^2*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     112*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     48*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     8*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     8*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     21*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     8*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     10*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     21*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     8*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(4*m + v + w))/
   (m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 
  (ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 2*u^2*v^2 + u*v^3 - 
     48*m^2*u*w + 16*m*u^2*w - u^3*w + u*v^2*w + 16*m*u*w^2 - 2*u^2*w^2 - 
     u*v*w^2 - u*w^3))/(2*Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-2*m*u + 4*m*v - u*v - v^2 + 4*m*w - u*w - 2*v*w - w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 
      2*m^3*u^4 - 896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 
      384*m^5*v^2 + 220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 
      2*m*u^4*v^2 - 72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 
      6*m*u^3*v^3 + 5*m^3*v^4 + 33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 
      896*m^6*w + 624*m^5*u*w - 144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 
      152*m^4*u*v*w - 10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 
      185*m^3*u*v^2*w + 72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 
      75*m^2*u*v^3*w - 18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 
      384*m^5*w^2 - 180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 
      3*m^3*u*v*w^2 + 6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 
      51*m^2*u*v^2*w^2 - 14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 
      2*u^2*v^3*w^2 - 72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 
      9*m^2*u*v*w^3 - 2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 
      5*m^3*w^4 - m*u*v*w^4))/(2*m*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-768*m^6 + 448*m^5*u - 80*m^4*u^2 + 4*m^3*u^3 + 1408*m^5*v - 
     672*m^4*u*v + 80*m^3*u^2*v - 1024*m^4*v^2 + 436*m^3*u*v^2 - 
     61*m^2*u^2*v^2 + 4*m*u^3*v^2 + 360*m^3*v^3 - 122*m^2*u*v^3 + 
     12*m*u^2*v^3 - 61*m^2*v^4 + 12*m*u*v^4 + 4*m*v^5 + 1408*m^5*w - 
     672*m^4*u*w + 80*m^3*u^2*w - 2048*m^4*v*w + 776*m^3*u*v*w - 
     66*m^2*u^2*v*w + 4*m*u^3*v*w + 1080*m^3*v^2*w - 334*m^2*u*v^2*w + 
     24*m*u^2*v^2*w - 244*m^2*v^3*w + 58*m*u*v^3*w - 3*u^2*v^3*w + 
     20*m*v^4*w - 3*u*v^4*w - 1024*m^4*w^2 + 436*m^3*u*w^2 - 61*m^2*u^2*w^2 + 
     4*m*u^3*w^2 + 1080*m^3*v*w^2 - 334*m^2*u*v*w^2 + 24*m*u^2*v*w^2 - 
     366*m^2*v^2*w^2 + 92*m*u*v^2*w^2 - 6*u^2*v^2*w^2 + 40*m*v^3*w^2 - 
     9*u*v^3*w^2 + 360*m^3*w^3 - 122*m^2*u*w^3 + 12*m*u^2*w^3 - 
     244*m^2*v*w^3 + 58*m*u*v*w^3 - 3*u^2*v*w^3 + 40*m*v^2*w^3 - 
     9*u*v^2*w^3 - 61*m^2*w^4 + 12*m*u*w^4 + 20*m*v*w^4 - 3*u*v*w^4 + 
     4*m*w^5))/(2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, (3*ep*(4*m^2 + 2*m*u + m*v - 3*u*v + m*w))/
   (4*m*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (-3*ep*(4*m^2 + 2*m*u + m*v - 3*u*v + m*w))/
   (4*m*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -(ep*(512*m^6 - 384*m^5*u + 96*m^4*u^2 - 8*m^3*u^3 - 384*m^5*v + 
      96*m^4*u*v + 96*m^4*v^2 + 64*m^3*u*v^2 - 24*m^2*u^2*v^2 + 2*m*u^3*v^2 - 
      8*m^3*v^3 - 24*m^2*u*v^3 + 4*m*u^2*v^3 + 2*m*u*v^4 - 384*m^5*w + 
      224*m^4*u*w - 32*m^3*u^2*w + 192*m^4*v*w - 48*m^3*u*v*w + 
      12*m^2*u^2*v*w - 24*m^3*v^2*w - 24*m^2*u*v^2*w + 2*m*u^2*v^2*w + 
      5*m*u*v^3*w - u^2*v^3*w + 96*m^4*w^2 - 32*m^3*u*w^2 - 24*m^3*v*w^2 + 
      2*m*u^2*v*w^2 + 4*m*u*v^2*w^2 - u^2*v^2*w^2 - 8*m^3*w^3 + m*u*v*w^3 + 
      64*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      12*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      16*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      64*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      29*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      28*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      16*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      16*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      28*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      7*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(4*m^2 + 2*m*u + m*v - 3*u*v + m*w))/
   (m*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -(ep*(4*m^2 + 2*m*u + m*v - 3*u*v + m*w))/
   (2*m*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(4*m^2 + 2*m*u + m*v - 3*u*v + m*w))/
   (m*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  (ep*(-128*m^5*v + 288*m^4*u*v - 96*m^3*u^2*v + 8*m^2*u^3*v + 96*m^4*v^2 - 
     216*m^3*u*v^2 + 58*m^2*u^2*v^2 - 4*m*u^3*v^2 - 24*m^3*v^3 + 
     52*m^2*u*v^3 - 8*m*u^2*v^3 + 2*m^2*v^4 - 4*m*u*v^4 + 
     64*m^5*Sqrt[-((4*m - v)*v)] - 12*m^3*u^2*Sqrt[-((4*m - v)*v)] + 
     2*m^2*u^3*Sqrt[-((4*m - v)*v)] - 16*m^4*v*Sqrt[-((4*m - v)*v)] - 
     64*m^3*u*v*Sqrt[-((4*m - v)*v)] + 29*m^2*u^2*v*Sqrt[-((4*m - v)*v)] - 
     3*m*u^3*v*Sqrt[-((4*m - v)*v)] - 4*m^3*v^2*Sqrt[-((4*m - v)*v)] + 
     28*m^2*u*v^2*Sqrt[-((4*m - v)*v)] - 6*m*u^2*v^2*Sqrt[-((4*m - v)*v)] + 
     m^2*v^3*Sqrt[-((4*m - v)*v)] - 3*m*u*v^3*Sqrt[-((4*m - v)*v)] + 
     96*m^4*v*w - 96*m^3*u*v*w + 16*m^2*u^2*v*w - 48*m^3*v^2*w + 
     58*m^2*u*v^2*w - 12*m*u^2*v^2*w + 6*m^2*v^3*w - 9*m*u*v^3*w + 
     3*u^2*v^3*w - 16*m^4*Sqrt[-((4*m - v)*v)]*w - 
     16*m^3*u*Sqrt[-((4*m - v)*v)]*w + 5*m^2*u^2*Sqrt[-((4*m - v)*v)]*w - 
     8*m^3*v*Sqrt[-((4*m - v)*v)]*w + 28*m^2*u*v*Sqrt[-((4*m - v)*v)]*w - 
     8*m*u^2*v*Sqrt[-((4*m - v)*v)]*w + 3*m^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
     7*m*u*v^2*Sqrt[-((4*m - v)*v)]*w + 3*u^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
     24*m^3*v*w^2 + 10*m^2*u*v*w^2 + 6*m^2*v^2*w^2 - 5*m*u*v^2*w^2 - 
     4*m^3*Sqrt[-((4*m - v)*v)]*w^2 + 4*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 + 
     3*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 4*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     2*m^2*v*w^3 + m^2*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*m*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -((ep*(4*m^2 + 2*m*u + m*v - 3*u*v + m*w))/
    (m*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  (ep*(512*m^6 - 384*m^5*u + 96*m^4*u^2 - 8*m^3*u^3 - 384*m^5*v + 
     96*m^4*u*v + 96*m^4*v^2 + 64*m^3*u*v^2 - 24*m^2*u^2*v^2 + 2*m*u^3*v^2 - 
     8*m^3*v^3 - 24*m^2*u*v^3 + 4*m*u^2*v^3 + 2*m*u*v^4 - 384*m^5*w + 
     224*m^4*u*w - 32*m^3*u^2*w + 192*m^4*v*w - 48*m^3*u*v*w + 
     12*m^2*u^2*v*w - 24*m^3*v^2*w - 24*m^2*u*v^2*w + 2*m*u^2*v^2*w + 
     5*m*u*v^3*w - u^2*v^3*w + 96*m^4*w^2 - 32*m^3*u*w^2 - 24*m^3*v*w^2 + 
     2*m*u^2*v*w^2 + 4*m*u*v^2*w^2 - u^2*v^2*w^2 - 8*m^3*w^3 + m*u*v*w^3))/
   (m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  (ep*(-384*m^5*u + 288*m^4*u^2 - 72*m^3*u^3 + 6*m^2*u^4 + 
     64*m^5*Sqrt[-((4*m - u)*u)] - 12*m^3*u^2*Sqrt[-((4*m - u)*u)] + 
     2*m^2*u^3*Sqrt[-((4*m - u)*u)] + 432*m^4*u*v - 432*m^3*u^2*v + 
     117*m^2*u^3*v - 9*m*u^4*v - 16*m^4*Sqrt[-((4*m - u)*u)]*v - 
     64*m^3*u*Sqrt[-((4*m - u)*u)]*v + 29*m^2*u^2*Sqrt[-((4*m - u)*u)]*v - 
     3*m*u^3*Sqrt[-((4*m - u)*u)]*v - 120*m^3*u*v^2 + 120*m^2*u^2*v^2 - 
     18*m*u^3*v^2 - 4*m^3*Sqrt[-((4*m - u)*u)]*v^2 + 
     28*m^2*u*Sqrt[-((4*m - u)*u)]*v^2 - 6*m*u^2*Sqrt[-((4*m - u)*u)]*v^2 + 
     9*m^2*u*v^3 - 9*m*u^2*v^3 + m^2*Sqrt[-((4*m - u)*u)]*v^3 - 
     3*m*u*Sqrt[-((4*m - u)*u)]*v^3 + 144*m^4*u*w - 96*m^3*u^2*w + 
     15*m^2*u^3*w - 16*m^4*Sqrt[-((4*m - u)*u)]*w - 
     16*m^3*u*Sqrt[-((4*m - u)*u)]*w + 5*m^2*u^2*Sqrt[-((4*m - u)*u)]*w - 
     144*m^3*u*v*w + 84*m^2*u^2*v*w - 18*m*u^3*v*w - 
     8*m^3*Sqrt[-((4*m - u)*u)]*v*w + 28*m^2*u*Sqrt[-((4*m - u)*u)]*v*w - 
     8*m*u^2*Sqrt[-((4*m - u)*u)]*v*w + 21*m^2*u*v^2*w - 18*m*u^2*v^2*w + 
     6*u^3*v^2*w + 3*m^2*Sqrt[-((4*m - u)*u)]*v^2*w - 
     7*m*u*Sqrt[-((4*m - u)*u)]*v^2*w + 3*u^2*Sqrt[-((4*m - u)*u)]*v^2*w - 
     24*m^3*u*w^2 + 12*m^2*u^2*w^2 - 4*m^3*Sqrt[-((4*m - u)*u)]*w^2 + 
     4*m^2*u*Sqrt[-((4*m - u)*u)]*w^2 + 15*m^2*u*v*w^2 - 9*m*u^2*v*w^2 + 
     3*m^2*Sqrt[-((4*m - u)*u)]*v*w^2 - 4*m*u*Sqrt[-((4*m - u)*u)]*v*w^2 + 
     3*m^2*u*w^3 + m^2*Sqrt[-((4*m - u)*u)]*w^3))/
   (2*m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -((ep*(4*m^2 + 2*m*u + m*v - 3*u*v + m*w))/
    (m*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  0, 0, 0, 0, 0, 0, 0, (ep*(4*m^2 + 2*m*u + m*v - 3*u*v + m*w))/
   (m*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  0, (ep*(256*m^7 - 64*m^6*u - 48*m^5*u^2 + 20*m^4*u^3 - 2*m^3*u^4 - 
     128*m^6*v - 336*m^5*u*v + 384*m^4*u^2*v - 109*m^3*u^3*v + 9*m^2*u^4*v + 
     292*m^4*u*v^2 - 293*m^3*u^2*v^2 + 72*m^2*u^3*v^2 - 5*m*u^4*v^2 + 
     8*m^4*v^3 - 75*m^3*u*v^3 + 69*m^2*u^2*v^3 - 10*m*u^3*v^3 - m^3*v^4 + 
     6*m^2*u*v^4 - 5*m*u^2*v^4 - 128*m^6*w - 48*m^5*u*w + 48*m^4*u^2*w - 
     7*m^3*u^3*w + 264*m^4*u*v*w - 166*m^3*u^2*v*w + 24*m^2*u^3*v*w + 
     24*m^4*v^2*w - 139*m^3*u*v^2*w + 90*m^2*u^2*v^2*w - 16*m*u^3*v^2*w - 
     4*m^3*v^3*w + 18*m^2*u*v^3*w - 14*m*u^2*v^3*w + 4*u^3*v^3*w + 
     36*m^4*u*w^2 - 9*m^3*u^2*w^2 + 24*m^4*v*w^2 - 69*m^3*u*v*w^2 + 
     21*m^2*u^2*v*w^2 - 6*m^3*v^2*w^2 + 18*m^2*u*v^2*w^2 - 9*m*u^2*v^2*w^2 + 
     8*m^4*w^3 - 5*m^3*u*w^3 - 4*m^3*v*w^3 + 6*m^2*u*v*w^3 - m^3*w^4))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (3*ep*u*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 144*m^4*v + 
     144*m^3*u*v - 39*m^2*u^2*v + 3*m*u^3*v + 40*m^3*v^2 - 40*m^2*u*v^2 + 
     6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 32*m^3*u*w - 
     5*m^2*u^2*w + 48*m^3*v*w - 28*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 
     6*m*u*v^2*w - 2*u^2*v^2*w + 8*m^3*w^2 - 4*m^2*u*w^2 - 5*m^2*v*w^2 + 
     3*m*u*v*w^2 - m^2*w^3))/(2*m*Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -((ep*u*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 144*m^4*v + 
      144*m^3*u*v - 39*m^2*u^2*v + 3*m*u^3*v + 40*m^3*v^2 - 40*m^2*u*v^2 + 
      6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 32*m^3*u*w - 
      5*m^2*u^2*w + 48*m^3*v*w - 28*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 
      6*m*u*v^2*w - 2*u^2*v^2*w + 8*m^3*w^2 - 4*m^2*u*w^2 - 5*m^2*v*w^2 + 
      3*m*u*v*w^2 - m^2*w^3))/(m*Sqrt[-((4*m - u)*u)]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  -((ep*v*(128*m^5 - 288*m^4*u + 96*m^3*u^2 - 8*m^2*u^3 - 96*m^4*v + 
      216*m^3*u*v - 58*m^2*u^2*v + 4*m*u^3*v + 24*m^3*v^2 - 52*m^2*u*v^2 + 
      8*m*u^2*v^2 - 2*m^2*v^3 + 4*m*u*v^3 - 96*m^4*w + 96*m^3*u*w - 
      16*m^2*u^2*w + 48*m^3*v*w - 58*m^2*u*v*w + 12*m*u^2*v*w - 6*m^2*v^2*w + 
      9*m*u*v^2*w - 3*u^2*v^2*w + 24*m^3*w^2 - 10*m^2*u*w^2 - 6*m^2*v*w^2 + 
      5*m*u*v*w^2 - 2*m^2*w^3))/(m*Sqrt[-((4*m - v)*v)]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  (ep*(512*m^6 - 384*m^5*u + 96*m^4*u^2 - 8*m^3*u^3 - 384*m^5*v + 
     96*m^4*u*v + 96*m^4*v^2 + 64*m^3*u*v^2 - 24*m^2*u^2*v^2 + 2*m*u^3*v^2 - 
     8*m^3*v^3 - 24*m^2*u*v^3 + 4*m*u^2*v^3 + 2*m*u*v^4 - 384*m^5*w + 
     224*m^4*u*w - 32*m^3*u^2*w + 192*m^4*v*w - 48*m^3*u*v*w + 
     12*m^2*u^2*v*w - 24*m^3*v^2*w - 24*m^2*u*v^2*w + 2*m*u^2*v^2*w + 
     5*m*u*v^3*w - u^2*v^3*w + 96*m^4*w^2 - 32*m^3*u*w^2 - 24*m^3*v*w^2 + 
     2*m*u^2*v*w^2 + 4*m*u*v^2*w^2 - u^2*v^2*w^2 - 8*m^3*w^3 + m*u*v*w^3))/
   (m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  (ep*(128*m^5*v - 288*m^4*u*v + 96*m^3*u^2*v - 8*m^2*u^3*v - 96*m^4*v^2 + 
     216*m^3*u*v^2 - 58*m^2*u^2*v^2 + 4*m*u^3*v^2 + 24*m^3*v^3 - 
     52*m^2*u*v^3 + 8*m*u^2*v^3 - 2*m^2*v^4 + 4*m*u*v^4 - 96*m^4*v*w + 
     96*m^3*u*v*w - 16*m^2*u^2*v*w + 48*m^3*v^2*w - 58*m^2*u*v^2*w + 
     12*m*u^2*v^2*w - 6*m^2*v^3*w + 9*m*u*v^3*w - 3*u^2*v^3*w + 
     24*m^3*v*w^2 - 10*m^2*u*v*w^2 - 6*m^2*v^2*w^2 + 5*m*u*v^2*w^2 - 
     2*m^2*v*w^3))/(2*m*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -(ep*(512*m^6 - 384*m^5*u + 96*m^4*u^2 - 8*m^3*u^3 - 384*m^5*v + 
      96*m^4*u*v + 96*m^4*v^2 + 64*m^3*u*v^2 - 24*m^2*u^2*v^2 + 2*m*u^3*v^2 - 
      8*m^3*v^3 - 24*m^2*u*v^3 + 4*m*u^2*v^3 + 2*m*u*v^4 - 384*m^5*w + 
      224*m^4*u*w - 32*m^3*u^2*w + 192*m^4*v*w - 48*m^3*u*v*w + 
      12*m^2*u^2*v*w - 24*m^3*v^2*w - 24*m^2*u*v^2*w + 2*m*u^2*v^2*w + 
      5*m*u*v^3*w - u^2*v^3*w + 96*m^4*w^2 - 32*m^3*u*w^2 - 24*m^3*v*w^2 + 
      2*m*u^2*v*w^2 + 4*m*u*v^2*w^2 - u^2*v^2*w^2 - 8*m^3*w^3 + m*u*v*w^3))/
   (2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(-256*m^7 + 64*m^6*u + 48*m^5*u^2 - 20*m^4*u^3 + 2*m^3*u^4 + 
     128*m^6*v + 336*m^5*u*v - 384*m^4*u^2*v + 109*m^3*u^3*v - 9*m^2*u^4*v - 
     292*m^4*u*v^2 + 293*m^3*u^2*v^2 - 72*m^2*u^3*v^2 + 5*m*u^4*v^2 - 
     8*m^4*v^3 + 75*m^3*u*v^3 - 69*m^2*u^2*v^3 + 10*m*u^3*v^3 + m^3*v^4 - 
     6*m^2*u*v^4 + 5*m*u^2*v^4 + 128*m^6*w + 48*m^5*u*w - 48*m^4*u^2*w + 
     7*m^3*u^3*w - 264*m^4*u*v*w + 166*m^3*u^2*v*w - 24*m^2*u^3*v*w - 
     24*m^4*v^2*w + 139*m^3*u*v^2*w - 90*m^2*u^2*v^2*w + 16*m*u^3*v^2*w + 
     4*m^3*v^3*w - 18*m^2*u*v^3*w + 14*m*u^2*v^3*w - 4*u^3*v^3*w - 
     36*m^4*u*w^2 + 9*m^3*u^2*w^2 - 24*m^4*v*w^2 + 69*m^3*u*v*w^2 - 
     21*m^2*u^2*v*w^2 + 6*m^3*v^2*w^2 - 18*m^2*u*v^2*w^2 + 9*m*u^2*v^2*w^2 - 
     8*m^4*w^3 + 5*m^3*u*w^3 + 4*m^3*v*w^3 - 6*m^2*u*v*w^3 + m^3*w^4))/
   (2*m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  (ep*u*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 144*m^4*v + 
     144*m^3*u*v - 39*m^2*u^2*v + 3*m*u^3*v + 40*m^3*v^2 - 40*m^2*u*v^2 + 
     6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 32*m^3*u*w - 
     5*m^2*u^2*w + 48*m^3*v*w - 28*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 
     6*m*u*v^2*w - 2*u^2*v^2*w + 8*m^3*w^2 - 4*m^2*u*w^2 - 5*m^2*v*w^2 + 
     3*m*u*v*w^2 - m^2*w^3))/(m*Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -((ep*(4*m^2 + 2*m*u + m*v - 3*u*v + m*w))/
    (m*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-512*m^7 + 704*m^6*u - 384*m^5*u^2 + 92*m^4*u^3 - 8*m^3*u^4 + 
     512*m^6*v - 576*m^5*u*v + 208*m^4*u^2*v - 40*m^3*u^3*v + 4*m^2*u^4*v - 
     192*m^5*v^2 + 180*m^4*u*v^2 - 26*m^3*u^2*v^2 + 2*m^2*u^3*v^2 + 
     32*m^4*v^3 - 28*m^3*u*v^3 - 2*m^3*v^4 + 2*m^2*u*v^4 + 512*m^6*w - 
     576*m^5*u*w + 208*m^4*u^2*w - 24*m^3*u^3*w - 384*m^5*v*w + 
     408*m^4*u*v*w - 164*m^3*u^2*v*w + 22*m^2*u^3*v*w + 96*m^4*v^2*w - 
     100*m^3*u*v^2*w + 44*m^2*u^2*v^2*w - 8*m*u^3*v^2*w - 8*m^3*v^3*w + 
     9*m^2*u*v^3*w - 4*m*u^2*v^3*w + u^3*v^3*w - 192*m^5*w^2 + 
     148*m^4*u*w^2 - 26*m^3*u^2*w^2 + 96*m^4*v*w^2 - 84*m^3*u*v*w^2 + 
     20*m^2*u^2*v*w^2 - 12*m^3*v^2*w^2 + 12*m^2*u*v^2*w^2 - 4*m*u^2*v^2*w^2 + 
     32*m^4*w^3 - 12*m^3*u*w^3 - 8*m^3*v*w^3 + 5*m^2*u*v*w^3 - 2*m^3*w^4))/
   (m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 4*m^2*u^2 - 
     8*m^3*v + 12*m^2*u*v - 4*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 4*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, (-3*ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 
     2*u^2*v - 5*m^2*w - 9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (3*ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
     9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/(4*m*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(-1536*m^7 + 1920*m^6*u - 992*m^5*u^2 + 264*m^4*u^3 - 36*m^3*u^4 + 
     2*m^2*u^5 + 1920*m^6*v - 2016*m^5*u*v + 976*m^4*u^2*v - 252*m^3*u^3*v + 
     30*m^2*u^4*v - m*u^5*v - 928*m^5*v^2 + 736*m^4*u*v^2 - 300*m^3*u^2*v^2 + 
     57*m^2*u^3*v^2 - 3*m*u^4*v^2 + 216*m^4*v^3 - 108*m^3*u*v^3 + 
     33*m^2*u^2*v^3 - 3*m*u^3*v^3 - 24*m^3*v^4 + 5*m^2*u*v^4 - m*u^2*v^4 + 
     m^2*v^5 + 1920*m^6*w - 1632*m^5*u*w + 432*m^4*u^2*w - 12*m^3*u^3*w - 
     10*m^2*u^4*w + m*u^5*w - 1856*m^5*v*w + 1360*m^4*u*v*w - 
     444*m^3*u^2*v*w + 70*m^2*u^3*v*w - 3*m*u^4*v*w + 648*m^4*v^2*w - 
     372*m^3*u*v^2*w + 109*m^2*u^2*v^2*w - 11*m*u^3*v^2*w - 96*m^3*v^3*w + 
     37*m^2*u*v^3*w - 5*m*u^2*v^3*w + 5*m^2*v^4*w - m*u*v^4*w - 928*m^5*w^2 + 
     384*m^4*u*w^2 + 60*m^3*u^2*w^2 - 41*m^2*u^3*w^2 + 4*m*u^4*w^2 + 
     648*m^4*v*w^2 - 252*m^3*u*v*w^2 + 45*m^2*u^2*v*w^2 - 4*m*u^3*v*w^2 - 
     144*m^3*v^2*w^2 + 46*m^2*u*v^2*w^2 - 8*m*u^2*v^2*w^2 + 10*m^2*v^3*w^2 - 
     2*m*u*v^3*w^2 + 216*m^4*w^3 + 12*m^3*u*w^3 - 43*m^2*u^2*w^3 + 
     6*m*u^3*w^3 - 96*m^3*v*w^3 + m^2*u*v*w^3 + 10*m^2*v^2*w^3 - 24*m^3*w^4 - 
     13*m^2*u*w^4 + 4*m*u^2*w^4 + 5*m^2*v*w^4 + 2*m*u*v*w^4 + m^2*w^5 + 
     m*u*w^5 + 192*m^6*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 32*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 164*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 108*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 25*m^2*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 2*m*u^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 176*m^5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 32*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 107*m^3*u^2*v*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     50*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     6*m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     52*m^4*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     6*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     25*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 6*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 5*m^3*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 2*m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 176*m^5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 112*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
        v^2 - 8*m*w + 2*v*w + w^2] + 211*m^3*u^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     75*m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     8*m*u^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     104*m^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     80*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     104*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 27*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 2*u^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 15*m^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 20*m^2*u*v^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 2*m*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 52*m^4*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 98*m^3*u*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     75*m^2*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 12*m*u^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 15*m^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 45*m^2*u*v*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     27*m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 4*u^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 6*m*u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 2*u^2*v^2*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     5*m^3*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     25*m^2*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     8*m*u^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     6*m*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u^2*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
      9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/(m*(3*m - u - v - w)*
     Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  -(ep*(-1408*m^6*u + 2080*m^5*u^2 - 1224*m^4*u^3 + 358*m^3*u^4 - 
      52*m^2*u^5 + 3*m*u^6 + 128*m^6*v + 1024*m^5*u*v - 1248*m^4*u^2*v + 
      562*m^3*u^3*v - 115*m^2*u^4*v + 9*m*u^5*v - 96*m^5*v^2 - 
      288*m^4*u*v^2 + 248*m^3*u^2*v^2 - 77*m^2*u^3*v^2 + 9*m*u^4*v^2 + 
      24*m^4*v^3 + 42*m^3*u*v^3 - 17*m^2*u^2*v^3 + 3*m*u^3*v^3 - 2*m^3*v^4 - 
      3*m^2*u*v^4 - 256*m^6*w + 2336*m^5*u*w - 2544*m^4*u^2*w + 
      1090*m^3*u^3*w - 209*m^2*u^4*w + 15*m*u^5*w + 160*m^5*v*w - 
      1344*m^4*u*v*w + 1084*m^3*u^2*v*w - 337*m^2*u^3*v*w + 45*m*u^4*v*w - 
      2*u^5*v*w - 48*m^4*v^2*w + 252*m^3*u*v^2*w - 129*m^2*u^2*v^2*w + 
      27*m*u^3*v^2*w - 2*u^4*v^2*w + 10*m^3*v^3*w - 17*m^2*u*v^3*w + 
      6*m*u^2*v^3*w - m^2*v^4*w + 256*m^5*w^2 - 1416*m^4*u*w^2 + 
      1122*m^3*u^2*w^2 - 316*m^2*u^3*w^2 + 30*m*u^4*w^2 - 168*m^4*v*w^2 + 
      604*m^3*u*v*w^2 - 336*m^2*u^2*v*w^2 + 72*m*u^3*v*w^2 - 6*u^4*v*w^2 + 
      42*m^3*v^2*w^2 - 76*m^2*u*v^2*w^2 + 27*m*u^2*v^2*w^2 - 4*u^3*v^2*w^2 - 
      4*m^2*v^3*w^2 + 3*m*u*v^3*w^2 - 96*m^4*w^3 + 406*m^3*u*w^3 - 
      214*m^2*u^2*w^3 + 30*m*u^3*w^3 + 46*m^3*v*w^3 - 118*m^2*u*v*w^3 + 
      45*m*u^2*v*w^3 - 6*u^3*v*w^3 - 6*m^2*v^2*w^3 + 9*m*u*v^2*w^3 - 
      2*u^2*v^2*w^3 + 16*m^3*w^4 - 56*m^2*u*w^4 + 15*m*u^2*w^4 - 
      4*m^2*v*w^4 + 9*m*u*v*w^4 - 2*u^2*v*w^4 - m^2*w^5 + 3*m*u*w^5 + 
      192*m^6*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      32*m^5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      164*m^4*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      108*m^3*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      25*m^2*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      176*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      32*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      107*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 50*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 6*m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 52*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 6*m^3*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] - 25*m^2*u^2*v^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      6*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      5*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      176*m^5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      112*m^4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      211*m^3*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 75*m^2*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 8*m*u^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 104*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 80*m^3*u*v*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      104*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 27*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 2*u^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 15*m^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 20*m^2*u*v^2*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      12*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 2*u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 2*m*u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 52*m^4*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 98*m^3*u*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      75*m^2*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 12*m*u^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 15*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 45*m^2*u*v*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      27*m*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 4*u^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 6*m*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 2*u^2*v^2*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      5*m^3*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      25*m^2*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      8*m*u^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      6*m*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
     9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/(m*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, (ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
     9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/(2*m*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
      9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/(m*(3*m - u - v - w)*
     Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  0, 0, -(ep*(-1152*m^6*u + 2976*m^5*u^2 - 2376*m^4*u^3 + 846*m^3*u^4 - 
      141*m^2*u^5 + 9*m*u^6 + 192*m^6*Sqrt[-((4*m - u)*u)] - 
      32*m^5*u*Sqrt[-((4*m - u)*u)] - 164*m^4*u^2*Sqrt[-((4*m - u)*u)] + 
      108*m^3*u^3*Sqrt[-((4*m - u)*u)] - 25*m^2*u^4*Sqrt[-((4*m - u)*u)] + 
      2*m*u^5*Sqrt[-((4*m - u)*u)] + 816*m^5*u*v - 1872*m^4*u^2*v + 
      1197*m^3*u^3*v - 303*m^2*u^4*v + 27*m*u^5*v - 
      176*m^5*Sqrt[-((4*m - u)*u)]*v + 32*m^4*u*Sqrt[-((4*m - u)*u)]*v + 
      107*m^3*u^2*Sqrt[-((4*m - u)*u)]*v - 50*m^2*u^3*Sqrt[-((4*m - u)*u)]*
       v + 6*m*u^4*Sqrt[-((4*m - u)*u)]*v - 216*m^4*u*v^2 + 384*m^3*u^2*v^2 - 
      186*m^2*u^3*v^2 + 27*m*u^4*v^2 + 52*m^4*Sqrt[-((4*m - u)*u)]*v^2 - 
      6*m^3*u*Sqrt[-((4*m - u)*u)]*v^2 - 25*m^2*u^2*Sqrt[-((4*m - u)*u)]*
       v^2 + 6*m*u^3*Sqrt[-((4*m - u)*u)]*v^2 + 33*m^3*u*v^3 - 
      27*m^2*u^2*v^3 + 9*m*u^3*v^3 - 5*m^3*Sqrt[-((4*m - u)*u)]*v^3 + 
      2*m*u^2*Sqrt[-((4*m - u)*u)]*v^3 - 3*m^2*u*v^4 + 1680*m^5*u*w - 
      3168*m^4*u^2*w + 1839*m^3*u^3*w - 432*m^2*u^4*w + 36*m*u^5*w - 
      176*m^5*Sqrt[-((4*m - u)*u)]*w - 112*m^4*u*Sqrt[-((4*m - u)*u)]*w + 
      211*m^3*u^2*Sqrt[-((4*m - u)*u)]*w - 75*m^2*u^3*Sqrt[-((4*m - u)*u)]*
       w + 8*m*u^4*Sqrt[-((4*m - u)*u)]*w - 1008*m^4*u*v*w + 
      1380*m^3*u^2*v*w - 588*m^2*u^3*v*w + 99*m*u^4*v*w - 6*u^5*v*w + 
      104*m^4*Sqrt[-((4*m - u)*u)]*v*w + 80*m^3*u*Sqrt[-((4*m - u)*u)]*v*w - 
      104*m^2*u^2*Sqrt[-((4*m - u)*u)]*v*w + 27*m*u^3*Sqrt[-((4*m - u)*u)]*v*
       w - 2*u^4*Sqrt[-((4*m - u)*u)]*v*w + 213*m^3*u*v^2*w - 
      174*m^2*u^2*v^2*w + 54*m*u^3*v^2*w - 6*u^4*v^2*w - 
      15*m^3*Sqrt[-((4*m - u)*u)]*v^2*w - 20*m^2*u*Sqrt[-((4*m - u)*u)]*v^2*
       w + 12*m*u^2*Sqrt[-((4*m - u)*u)]*v^2*w - 2*u^3*Sqrt[-((4*m - u)*u)]*
       v^2*w - 18*m^2*u*v^3*w + 9*m*u^2*v^3*w + 2*m*u*Sqrt[-((4*m - u)*u)]*
       v^3*w - 792*m^4*u*w^2 + 1140*m^3*u^2*w^2 - 450*m^2*u^3*w^2 + 
      54*m*u^4*w^2 + 52*m^4*Sqrt[-((4*m - u)*u)]*w^2 + 
      98*m^3*u*Sqrt[-((4*m - u)*u)]*w^2 - 75*m^2*u^2*Sqrt[-((4*m - u)*u)]*
       w^2 + 12*m*u^3*Sqrt[-((4*m - u)*u)]*w^2 + 327*m^3*u*v*w^2 - 
      315*m^2*u^2*v*w^2 + 99*m*u^3*v*w^2 - 12*u^4*v*w^2 - 
      15*m^3*Sqrt[-((4*m - u)*u)]*v*w^2 - 45*m^2*u*Sqrt[-((4*m - u)*u)]*v*
       w^2 + 27*m*u^2*Sqrt[-((4*m - u)*u)]*v*w^2 - 4*u^3*Sqrt[-((4*m - u)*u)]*
       v*w^2 - 36*m^2*u*v^2*w^2 + 27*m*u^2*v^2*w^2 - 6*u^3*v^2*w^2 + 
      6*m*u*Sqrt[-((4*m - u)*u)]*v^2*w^2 - 2*u^2*Sqrt[-((4*m - u)*u)]*v^2*
       w^2 + 147*m^3*u*w^3 - 168*m^2*u^2*w^3 + 36*m*u^3*w^3 - 
      5*m^3*Sqrt[-((4*m - u)*u)]*w^3 - 25*m^2*u*Sqrt[-((4*m - u)*u)]*w^3 + 
      8*m*u^2*Sqrt[-((4*m - u)*u)]*w^3 - 30*m^2*u*v*w^3 + 27*m*u^2*v*w^3 - 
      6*u^3*v*w^3 + 6*m*u*Sqrt[-((4*m - u)*u)]*v*w^3 - 
      2*u^2*Sqrt[-((4*m - u)*u)]*v*w^3 - 9*m^2*u*w^4 + 9*m*u^2*w^4 + 
      2*m*u*Sqrt[-((4*m - u)*u)]*w^4))/(2*m*Sqrt[-((4*m - u)*u)]*
    (3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
     9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/(m*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
      9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/(m*(3*m - u - v - w)*
     Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  0, (ep*(1536*m^6 - 1920*m^5*u + 992*m^4*u^2 - 264*m^3*u^3 + 36*m^2*u^4 - 
     2*m*u^5 - 1920*m^5*v + 2016*m^4*u*v - 976*m^3*u^2*v + 252*m^2*u^3*v - 
     30*m*u^4*v + u^5*v + 928*m^4*v^2 - 736*m^3*u*v^2 + 300*m^2*u^2*v^2 - 
     57*m*u^3*v^2 + 3*u^4*v^2 - 216*m^3*v^3 + 108*m^2*u*v^3 - 33*m*u^2*v^3 + 
     3*u^3*v^3 + 24*m^2*v^4 - 5*m*u*v^4 + u^2*v^4 - m*v^5 - 1920*m^5*w + 
     1632*m^4*u*w - 432*m^3*u^2*w + 12*m^2*u^3*w + 10*m*u^4*w - u^5*w + 
     1856*m^4*v*w - 1360*m^3*u*v*w + 444*m^2*u^2*v*w - 70*m*u^3*v*w + 
     3*u^4*v*w - 648*m^3*v^2*w + 372*m^2*u*v^2*w - 109*m*u^2*v^2*w + 
     11*u^3*v^2*w + 96*m^2*v^3*w - 37*m*u*v^3*w + 5*u^2*v^3*w - 5*m*v^4*w + 
     u*v^4*w + 928*m^4*w^2 - 384*m^3*u*w^2 - 60*m^2*u^2*w^2 + 41*m*u^3*w^2 - 
     4*u^4*w^2 - 648*m^3*v*w^2 + 252*m^2*u*v*w^2 - 45*m*u^2*v*w^2 + 
     4*u^3*v*w^2 + 144*m^2*v^2*w^2 - 46*m*u*v^2*w^2 + 8*u^2*v^2*w^2 - 
     10*m*v^3*w^2 + 2*u*v^3*w^2 - 216*m^3*w^3 - 12*m^2*u*w^3 + 43*m*u^2*w^3 - 
     6*u^3*w^3 + 96*m^2*v*w^3 - m*u*v*w^3 - 10*m*v^2*w^3 + 24*m^2*w^4 + 
     13*m*u*w^4 - 4*u^2*w^4 - 5*m*v*w^4 - 2*u*v*w^4 - m*w^5 - u*w^5))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, -((ep*(1408*m^6*u - 2080*m^5*u^2 + 1224*m^4*u^3 - 358*m^3*u^4 + 
      52*m^2*u^5 - 3*m*u^6 - 128*m^6*v - 1024*m^5*u*v + 1248*m^4*u^2*v - 
      562*m^3*u^3*v + 115*m^2*u^4*v - 9*m*u^5*v + 96*m^5*v^2 + 
      288*m^4*u*v^2 - 248*m^3*u^2*v^2 + 77*m^2*u^3*v^2 - 9*m*u^4*v^2 - 
      24*m^4*v^3 - 42*m^3*u*v^3 + 17*m^2*u^2*v^3 - 3*m*u^3*v^3 + 2*m^3*v^4 + 
      3*m^2*u*v^4 + 256*m^6*w - 2336*m^5*u*w + 2544*m^4*u^2*w - 
      1090*m^3*u^3*w + 209*m^2*u^4*w - 15*m*u^5*w - 160*m^5*v*w + 
      1344*m^4*u*v*w - 1084*m^3*u^2*v*w + 337*m^2*u^3*v*w - 45*m*u^4*v*w + 
      2*u^5*v*w + 48*m^4*v^2*w - 252*m^3*u*v^2*w + 129*m^2*u^2*v^2*w - 
      27*m*u^3*v^2*w + 2*u^4*v^2*w - 10*m^3*v^3*w + 17*m^2*u*v^3*w - 
      6*m*u^2*v^3*w + m^2*v^4*w - 256*m^5*w^2 + 1416*m^4*u*w^2 - 
      1122*m^3*u^2*w^2 + 316*m^2*u^3*w^2 - 30*m*u^4*w^2 + 168*m^4*v*w^2 - 
      604*m^3*u*v*w^2 + 336*m^2*u^2*v*w^2 - 72*m*u^3*v*w^2 + 6*u^4*v*w^2 - 
      42*m^3*v^2*w^2 + 76*m^2*u*v^2*w^2 - 27*m*u^2*v^2*w^2 + 4*u^3*v^2*w^2 + 
      4*m^2*v^3*w^2 - 3*m*u*v^3*w^2 + 96*m^4*w^3 - 406*m^3*u*w^3 + 
      214*m^2*u^2*w^3 - 30*m*u^3*w^3 - 46*m^3*v*w^3 + 118*m^2*u*v*w^3 - 
      45*m*u^2*v*w^3 + 6*u^3*v*w^3 + 6*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 
      2*u^2*v^2*w^3 - 16*m^3*w^4 + 56*m^2*u*w^4 - 15*m*u^2*w^4 + 
      4*m^2*v*w^4 - 9*m*u*v*w^4 + 2*u^2*v*w^4 + m^2*w^5 - 3*m*u*w^5))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 0, 0, 0, 0, 
  (ep*(768*m^8 - 1728*m^7*u + 1456*m^6*u^2 - 628*m^5*u^3 + 150*m^4*u^4 - 
     19*m^3*u^5 + m^2*u^6 - 1152*m^7*v + 2384*m^6*u*v - 2272*m^5*u^2*v + 
     1245*m^4*u^3*v - 374*m^3*u^4*v + 55*m^2*u^5*v - 3*m*u^6*v + 
     640*m^6*v^2 - 1092*m^5*u*v^2 + 957*m^4*u^2*v^2 - 486*m^3*u^3*v^2 + 
     113*m^2*u^4*v^2 - 9*m*u^5*v^2 - 168*m^5*v^3 + 219*m^4*u*v^3 - 
     151*m^3*u^2*v^3 + 66*m^2*u^3*v^3 - 9*m*u^4*v^3 + 21*m^4*v^4 - 
     21*m^3*u*v^4 + 8*m^2*u^2*v^4 - 3*m*u^3*v^4 - m^3*v^5 + m^2*u*v^5 - 
     1152*m^7*w + 2096*m^6*u*w - 1424*m^5*u^2*w + 471*m^4*u^3*w - 
     77*m^3*u^4*w + 5*m^2*u^5*w + 1280*m^6*v*w - 2248*m^5*u*v*w + 
     1878*m^4*u^2*v*w - 812*m^3*u^3*v*w + 164*m^2*u^4*v*w - 12*m*u^5*v*w - 
     504*m^5*v^2*w + 795*m^4*u*v^2*w - 624*m^3*u^2*v^2*w + 
     240*m^2*u^3*v^2*w - 39*m*u^4*v^2*w + 2*u^5*v^2*w + 84*m^4*v^3*w - 
     118*m^3*u*v^3*w + 70*m^2*u^2*v^3*w - 18*m*u^3*v^3*w + 2*u^4*v^3*w - 
     5*m^3*v^4*w + 7*m^2*u*v^4*w - 3*m*u^2*v^4*w + 640*m^6*w^2 - 
     964*m^5*u*w^2 + 513*m^4*u^2*w^2 - 118*m^3*u^3*w^2 + 10*m^2*u^4*w^2 - 
     504*m^5*v*w^2 + 789*m^4*u*v*w^2 - 555*m^3*u^2*v*w^2 + 
     170*m^2*u^3*v*w^2 - 18*m*u^4*v*w^2 + 126*m^4*v^2*w^2 - 
     196*m^3*u*v^2*w^2 + 125*m^2*u^2*v^2*w^2 - 39*m*u^3*v^2*w^2 + 
     4*u^4*v^2*w^2 - 10*m^3*v^3*w^2 + 16*m^2*u*v^3*w^2 - 9*m*u^2*v^3*w^2 + 
     2*u^3*v^3*w^2 - 168*m^5*w^3 + 213*m^4*u*w^3 - 82*m^3*u^2*w^3 + 
     10*m^2*u^3*w^3 + 84*m^4*v*w^3 - 122*m^3*u*v*w^3 + 68*m^2*u^2*v*w^3 - 
     12*m*u^3*v*w^3 - 10*m^3*v^2*w^3 + 16*m^2*u*v^2*w^3 - 9*m*u^2*v^2*w^3 + 
     2*u^3*v^2*w^3 + 21*m^4*w^4 - 23*m^3*u*w^4 + 5*m^2*u^2*w^4 - 
     5*m^3*v*w^4 + 7*m^2*u*v*w^4 - 3*m*u^2*v*w^4 - m^3*w^5 + m^2*u*w^5))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (-3*ep*u*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 3*m*u^4 - 
     48*m^4*v + 96*m^3*u*v - 45*m^2*u^2*v + 6*m*u^3*v + 8*m^3*v^2 - 
     8*m^2*u*v^2 + 3*m*u^2*v^2 - m^2*v^3 - 144*m^4*w + 208*m^3*u*w - 
     79*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 36*m^2*u*v*w + 12*m*u^2*v*w - 
     2*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 40*m^3*w^2 - 44*m^2*u*w^2 + 
     9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 3*m^2*w^3 + 
     3*m*u*w^3))/(2*m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*u*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 3*m*u^4 - 
     48*m^4*v + 96*m^3*u*v - 45*m^2*u^2*v + 6*m*u^3*v + 8*m^3*v^2 - 
     8*m^2*u*v^2 + 3*m*u^2*v^2 - m^2*v^3 - 144*m^4*w + 208*m^3*u*w - 
     79*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 36*m^2*u*v*w + 12*m*u^2*v*w - 
     2*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 40*m^3*w^2 - 44*m^2*u*w^2 + 
     9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 3*m^2*w^3 + 
     3*m*u*w^3))/(m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*u*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 3*m*u^4 - 
      48*m^4*v + 96*m^3*u*v - 45*m^2*u^2*v + 6*m*u^3*v + 8*m^3*v^2 - 
      8*m^2*u*v^2 + 3*m*u^2*v^2 - m^2*v^3 - 144*m^4*w + 208*m^3*u*w - 
      79*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 36*m^2*u*v*w + 12*m*u^2*v*w - 
      2*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 40*m^3*w^2 - 44*m^2*u*w^2 + 
      9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 3*m^2*w^3 + 
      3*m*u*w^3))/(m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  0, -(ep*(1536*m^6 - 1920*m^5*u + 992*m^4*u^2 - 264*m^3*u^3 + 36*m^2*u^4 - 
      2*m*u^5 - 1920*m^5*v + 2016*m^4*u*v - 976*m^3*u^2*v + 252*m^2*u^3*v - 
      30*m*u^4*v + u^5*v + 928*m^4*v^2 - 736*m^3*u*v^2 + 300*m^2*u^2*v^2 - 
      57*m*u^3*v^2 + 3*u^4*v^2 - 216*m^3*v^3 + 108*m^2*u*v^3 - 33*m*u^2*v^3 + 
      3*u^3*v^3 + 24*m^2*v^4 - 5*m*u*v^4 + u^2*v^4 - m*v^5 - 1920*m^5*w + 
      1632*m^4*u*w - 432*m^3*u^2*w + 12*m^2*u^3*w + 10*m*u^4*w - u^5*w + 
      1856*m^4*v*w - 1360*m^3*u*v*w + 444*m^2*u^2*v*w - 70*m*u^3*v*w + 
      3*u^4*v*w - 648*m^3*v^2*w + 372*m^2*u*v^2*w - 109*m*u^2*v^2*w + 
      11*u^3*v^2*w + 96*m^2*v^3*w - 37*m*u*v^3*w + 5*u^2*v^3*w - 5*m*v^4*w + 
      u*v^4*w + 928*m^4*w^2 - 384*m^3*u*w^2 - 60*m^2*u^2*w^2 + 41*m*u^3*w^2 - 
      4*u^4*w^2 - 648*m^3*v*w^2 + 252*m^2*u*v*w^2 - 45*m*u^2*v*w^2 + 
      4*u^3*v*w^2 + 144*m^2*v^2*w^2 - 46*m*u*v^2*w^2 + 8*u^2*v^2*w^2 - 
      10*m*v^3*w^2 + 2*u*v^3*w^2 - 216*m^3*w^3 - 12*m^2*u*w^3 + 
      43*m*u^2*w^3 - 6*u^3*w^3 + 96*m^2*v*w^3 - m*u*v*w^3 - 10*m*v^2*w^3 + 
      24*m^2*w^4 + 13*m*u*w^4 - 4*u^2*w^4 - 5*m*v*w^4 - 2*u*v*w^4 - m*w^5 - 
      u*w^5))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(1408*m^6*u - 2080*m^5*u^2 + 1224*m^4*u^3 - 358*m^3*u^4 + 52*m^2*u^5 - 
     3*m*u^6 - 128*m^6*v - 1024*m^5*u*v + 1248*m^4*u^2*v - 562*m^3*u^3*v + 
     115*m^2*u^4*v - 9*m*u^5*v + 96*m^5*v^2 + 288*m^4*u*v^2 - 
     248*m^3*u^2*v^2 + 77*m^2*u^3*v^2 - 9*m*u^4*v^2 - 24*m^4*v^3 - 
     42*m^3*u*v^3 + 17*m^2*u^2*v^3 - 3*m*u^3*v^3 + 2*m^3*v^4 + 3*m^2*u*v^4 + 
     256*m^6*w - 2336*m^5*u*w + 2544*m^4*u^2*w - 1090*m^3*u^3*w + 
     209*m^2*u^4*w - 15*m*u^5*w - 160*m^5*v*w + 1344*m^4*u*v*w - 
     1084*m^3*u^2*v*w + 337*m^2*u^3*v*w - 45*m*u^4*v*w + 2*u^5*v*w + 
     48*m^4*v^2*w - 252*m^3*u*v^2*w + 129*m^2*u^2*v^2*w - 27*m*u^3*v^2*w + 
     2*u^4*v^2*w - 10*m^3*v^3*w + 17*m^2*u*v^3*w - 6*m*u^2*v^3*w + 
     m^2*v^4*w - 256*m^5*w^2 + 1416*m^4*u*w^2 - 1122*m^3*u^2*w^2 + 
     316*m^2*u^3*w^2 - 30*m*u^4*w^2 + 168*m^4*v*w^2 - 604*m^3*u*v*w^2 + 
     336*m^2*u^2*v*w^2 - 72*m*u^3*v*w^2 + 6*u^4*v*w^2 - 42*m^3*v^2*w^2 + 
     76*m^2*u*v^2*w^2 - 27*m*u^2*v^2*w^2 + 4*u^3*v^2*w^2 + 4*m^2*v^3*w^2 - 
     3*m*u*v^3*w^2 + 96*m^4*w^3 - 406*m^3*u*w^3 + 214*m^2*u^2*w^3 - 
     30*m*u^3*w^3 - 46*m^3*v*w^3 + 118*m^2*u*v*w^3 - 45*m*u^2*v*w^3 + 
     6*u^3*v*w^3 + 6*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 2*u^2*v^2*w^3 - 
     16*m^3*w^4 + 56*m^2*u*w^4 - 15*m*u^2*w^4 + 4*m^2*v*w^4 - 9*m*u*v*w^4 + 
     2*u^2*v*w^4 + m^2*w^5 - 3*m*u*w^5))/(2*m*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(-768*m^8 + 1728*m^7*u - 1456*m^6*u^2 + 628*m^5*u^3 - 150*m^4*u^4 + 
     19*m^3*u^5 - m^2*u^6 + 1152*m^7*v - 2384*m^6*u*v + 2272*m^5*u^2*v - 
     1245*m^4*u^3*v + 374*m^3*u^4*v - 55*m^2*u^5*v + 3*m*u^6*v - 
     640*m^6*v^2 + 1092*m^5*u*v^2 - 957*m^4*u^2*v^2 + 486*m^3*u^3*v^2 - 
     113*m^2*u^4*v^2 + 9*m*u^5*v^2 + 168*m^5*v^3 - 219*m^4*u*v^3 + 
     151*m^3*u^2*v^3 - 66*m^2*u^3*v^3 + 9*m*u^4*v^3 - 21*m^4*v^4 + 
     21*m^3*u*v^4 - 8*m^2*u^2*v^4 + 3*m*u^3*v^4 + m^3*v^5 - m^2*u*v^5 + 
     1152*m^7*w - 2096*m^6*u*w + 1424*m^5*u^2*w - 471*m^4*u^3*w + 
     77*m^3*u^4*w - 5*m^2*u^5*w - 1280*m^6*v*w + 2248*m^5*u*v*w - 
     1878*m^4*u^2*v*w + 812*m^3*u^3*v*w - 164*m^2*u^4*v*w + 12*m*u^5*v*w + 
     504*m^5*v^2*w - 795*m^4*u*v^2*w + 624*m^3*u^2*v^2*w - 
     240*m^2*u^3*v^2*w + 39*m*u^4*v^2*w - 2*u^5*v^2*w - 84*m^4*v^3*w + 
     118*m^3*u*v^3*w - 70*m^2*u^2*v^3*w + 18*m*u^3*v^3*w - 2*u^4*v^3*w + 
     5*m^3*v^4*w - 7*m^2*u*v^4*w + 3*m*u^2*v^4*w - 640*m^6*w^2 + 
     964*m^5*u*w^2 - 513*m^4*u^2*w^2 + 118*m^3*u^3*w^2 - 10*m^2*u^4*w^2 + 
     504*m^5*v*w^2 - 789*m^4*u*v*w^2 + 555*m^3*u^2*v*w^2 - 
     170*m^2*u^3*v*w^2 + 18*m*u^4*v*w^2 - 126*m^4*v^2*w^2 + 
     196*m^3*u*v^2*w^2 - 125*m^2*u^2*v^2*w^2 + 39*m*u^3*v^2*w^2 - 
     4*u^4*v^2*w^2 + 10*m^3*v^3*w^2 - 16*m^2*u*v^3*w^2 + 9*m*u^2*v^3*w^2 - 
     2*u^3*v^3*w^2 + 168*m^5*w^3 - 213*m^4*u*w^3 + 82*m^3*u^2*w^3 - 
     10*m^2*u^3*w^3 - 84*m^4*v*w^3 + 122*m^3*u*v*w^3 - 68*m^2*u^2*v*w^3 + 
     12*m*u^3*v*w^3 + 10*m^3*v^2*w^3 - 16*m^2*u*v^2*w^3 + 9*m*u^2*v^2*w^3 - 
     2*u^3*v^2*w^3 - 21*m^4*w^4 + 23*m^3*u*w^4 - 5*m^2*u^2*w^4 + 
     5*m^3*v*w^4 - 7*m^2*u*v*w^4 + 3*m*u^2*v*w^4 + m^3*w^5 - m^2*u*w^5))/
   (2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, (ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 5*m^2*v + 2*u^2*v - 5*m^2*w - 
     9*m*u*w + 4*u^2*w + 2*u*v*w + 2*u*w^2))/(m*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(1536*m^6 - 1920*m^5*u + 992*m^4*u^2 - 264*m^3*u^3 + 36*m^2*u^4 - 
     2*m*u^5 - 1920*m^5*v + 2016*m^4*u*v - 976*m^3*u^2*v + 252*m^2*u^3*v - 
     30*m*u^4*v + u^5*v + 928*m^4*v^2 - 736*m^3*u*v^2 + 300*m^2*u^2*v^2 - 
     57*m*u^3*v^2 + 3*u^4*v^2 - 216*m^3*v^3 + 108*m^2*u*v^3 - 33*m*u^2*v^3 + 
     3*u^3*v^3 + 24*m^2*v^4 - 5*m*u*v^4 + u^2*v^4 - m*v^5 - 1920*m^5*w + 
     1632*m^4*u*w - 432*m^3*u^2*w + 12*m^2*u^3*w + 10*m*u^4*w - u^5*w + 
     1856*m^4*v*w - 1360*m^3*u*v*w + 444*m^2*u^2*v*w - 70*m*u^3*v*w + 
     3*u^4*v*w - 648*m^3*v^2*w + 372*m^2*u*v^2*w - 109*m*u^2*v^2*w + 
     11*u^3*v^2*w + 96*m^2*v^3*w - 37*m*u*v^3*w + 5*u^2*v^3*w - 5*m*v^4*w + 
     u*v^4*w + 928*m^4*w^2 - 384*m^3*u*w^2 - 60*m^2*u^2*w^2 + 41*m*u^3*w^2 - 
     4*u^4*w^2 - 648*m^3*v*w^2 + 252*m^2*u*v*w^2 - 45*m*u^2*v*w^2 + 
     4*u^3*v*w^2 + 144*m^2*v^2*w^2 - 46*m*u*v^2*w^2 + 8*u^2*v^2*w^2 - 
     10*m*v^3*w^2 + 2*u*v^3*w^2 - 216*m^3*w^3 - 12*m^2*u*w^3 + 43*m*u^2*w^3 - 
     6*u^3*w^3 + 96*m^2*v*w^3 - m*u*v*w^3 - 10*m*v^2*w^3 + 24*m^2*w^4 + 
     13*m*u*w^4 - 4*u^2*w^4 - 5*m*v*w^4 - 2*u*v*w^4 - m*w^5 - u*w^5))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(1408*m^6*u - 2080*m^5*u^2 + 1224*m^4*u^3 - 358*m^3*u^4 + 
      52*m^2*u^5 - 3*m*u^6 - 128*m^6*v - 1024*m^5*u*v + 1248*m^4*u^2*v - 
      562*m^3*u^3*v + 115*m^2*u^4*v - 9*m*u^5*v + 96*m^5*v^2 + 
      288*m^4*u*v^2 - 248*m^3*u^2*v^2 + 77*m^2*u^3*v^2 - 9*m*u^4*v^2 - 
      24*m^4*v^3 - 42*m^3*u*v^3 + 17*m^2*u^2*v^3 - 3*m*u^3*v^3 + 2*m^3*v^4 + 
      3*m^2*u*v^4 + 256*m^6*w - 2336*m^5*u*w + 2544*m^4*u^2*w - 
      1090*m^3*u^3*w + 209*m^2*u^4*w - 15*m*u^5*w - 160*m^5*v*w + 
      1344*m^4*u*v*w - 1084*m^3*u^2*v*w + 337*m^2*u^3*v*w - 45*m*u^4*v*w + 
      2*u^5*v*w + 48*m^4*v^2*w - 252*m^3*u*v^2*w + 129*m^2*u^2*v^2*w - 
      27*m*u^3*v^2*w + 2*u^4*v^2*w - 10*m^3*v^3*w + 17*m^2*u*v^3*w - 
      6*m*u^2*v^3*w + m^2*v^4*w - 256*m^5*w^2 + 1416*m^4*u*w^2 - 
      1122*m^3*u^2*w^2 + 316*m^2*u^3*w^2 - 30*m*u^4*w^2 + 168*m^4*v*w^2 - 
      604*m^3*u*v*w^2 + 336*m^2*u^2*v*w^2 - 72*m*u^3*v*w^2 + 6*u^4*v*w^2 - 
      42*m^3*v^2*w^2 + 76*m^2*u*v^2*w^2 - 27*m*u^2*v^2*w^2 + 4*u^3*v^2*w^2 + 
      4*m^2*v^3*w^2 - 3*m*u*v^3*w^2 + 96*m^4*w^3 - 406*m^3*u*w^3 + 
      214*m^2*u^2*w^3 - 30*m*u^3*w^3 - 46*m^3*v*w^3 + 118*m^2*u*v*w^3 - 
      45*m*u^2*v*w^3 + 6*u^3*v*w^3 + 6*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 
      2*u^2*v^2*w^3 - 16*m^3*w^4 + 56*m^2*u*w^4 - 15*m*u^2*w^4 + 
      4*m^2*v*w^4 - 9*m*u*v*w^4 + 2*u^2*v*w^4 + m^2*w^5 - 3*m*u*w^5))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-1536*m^7 + 2368*m^6*u - 1408*m^5*u^2 + 164*m^4*u^3 + 192*m^3*u^4 - 
     92*m^2*u^5 + 16*m*u^6 - u^7 + 1792*m^6*v - 2240*m^5*u*v + 
     1056*m^4*u^2*v - 80*m^3*u^3*v - 98*m^2*u^4*v + 32*m*u^5*v - 3*u^6*v - 
     832*m^5*v^2 + 796*m^4*u*v^2 - 278*m^3*u^2*v^2 + 13*m^2*u^3*v^2 + 
     16*m*u^4*v^2 - 3*u^5*v^2 + 192*m^4*v^3 - 124*m^3*u*v^3 + 
     25*m^2*u^2*v^3 - u^4*v^3 - 22*m^3*v^4 + 7*m^2*u*v^4 + m^2*v^5 + 
     1792*m^6*w - 2240*m^5*u*w + 736*m^4*u^2*w + 320*m^3*u^3*w - 
     274*m^2*u^4*w + 64*m*u^5*w - 5*u^6*w - 1664*m^5*v*w + 1800*m^4*u*v*w - 
     636*m^3*u^2*v*w + 56*m^2*u^3*v*w + 8*m*u^4*v*w - u^5*v*w + 
     576*m^4*v^2*w - 516*m^3*u*v^2*w + 159*m^2*u^2*v^2*w - 28*m*u^3*v^2*w + 
     u^4*v^2*w - 88*m^3*v^3*w + 59*m^2*u*v^3*w - 10*m*u^2*v^3*w + 
     5*m^2*v^4*w - 2*m*u*v^4*w - 832*m^5*w^2 + 764*m^4*u*w^2 + 
     42*m^3*u^2*w^2 - 269*m^2*u^3*w^2 + 96*m*u^4*w^2 - 10*u^5*w^2 + 
     576*m^4*v*w^2 - 500*m^3*u*v*w^2 + 123*m^2*u^2*v*w^2 - 28*m*u^3*v*w^2 + 
     6*u^4*v*w^2 - 132*m^3*v^2*w^2 + 102*m^2*u*v^2*w^2 - 32*m*u^2*v^2*w^2 + 
     5*u^3*v^2*w^2 + 10*m^2*v^3*w^2 - 6*m*u*v^3*w^2 + u^2*v^3*w^2 + 
     192*m^4*w^3 - 108*m^3*u*w^3 - 83*m^2*u^2*w^3 + 64*m*u^3*w^3 - 
     10*u^4*w^3 - 88*m^3*v*w^3 + 55*m^2*u*v*w^3 - 6*m*u^2*v*w^3 + 
     3*u^3*v*w^3 + 10*m^2*v^2*w^3 - 6*m*u*v^2*w^3 + u^2*v^2*w^3 - 
     22*m^3*w^4 + 5*m^2*u*w^4 + 16*m*u^2*w^4 - 5*u^3*w^4 + 5*m^2*v*w^4 - 
     2*m*u*v*w^4 - u^2*v*w^4 + m^2*w^5 - u^2*w^5))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(12*m - 2*u - 5*v - 5*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*m + v + w))/(m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), 0, (2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 
  (-2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 0, 0, 
  (ep*(-192*m^4 + 192*m^3*u - 68*m^2*u^2 + 8*m*u^3 + 192*m^3*v - 
     136*m^2*u*v + 24*m*u^2*v - 68*m^2*v^2 + 36*m*u*v^2 - 3*u^2*v^2 + 
     8*m*v^3 - 3*u*v^3 + 192*m^3*w - 136*m^2*u*w + 24*m*u^2*w - 136*m^2*v*w + 
     72*m*u*v*w - 6*u^2*v*w + 24*m*v^2*w - 9*u*v^2*w - 68*m^2*w^2 + 
     36*m*u*w^2 - 3*u^2*w^2 + 24*m*v*w^2 - 9*u*v*w^2 + 8*m*w^3 - 3*u*w^3))/
   (m*(4*m - u)*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/
   (4*m*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)), (-3*ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/
   (4*m*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)), 0, 0, 0, 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w))), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (576*m^5*v - 408*m^4*u*v + 90*m^3*u^2*v - 6*m^2*u^3*v - 696*m^4*v^2 + 
     396*m^3*u*v^2 - 70*m^2*u^2*v^2 + 4*m*u^3*v^2 + 306*m^3*v^3 - 
     122*m^2*u*v^3 + 12*m*u^2*v^3 - 58*m^2*v^4 + 12*m*u*v^4 + 4*m*v^5 + 
     48*m^5*Sqrt[-((4*m - v)*v)] - 24*m^4*u*Sqrt[-((4*m - v)*v)] + 
     3*m^3*u^2*Sqrt[-((4*m - v)*v)] - 168*m^4*v*Sqrt[-((4*m - v)*v)] + 
     110*m^3*u*v*Sqrt[-((4*m - v)*v)] - 25*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + 
     2*m*u^3*v*Sqrt[-((4*m - v)*v)] + 107*m^3*v^2*Sqrt[-((4*m - v)*v)] - 
     50*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + 6*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
     25*m^2*v^3*Sqrt[-((4*m - v)*v)] + 6*m*u*v^3*Sqrt[-((4*m - v)*v)] + 
     2*m*v^4*Sqrt[-((4*m - v)*v)] - 480*m^4*v*w + 210*m^3*u*v*w - 
     20*m^2*u^2*v*w + 426*m^3*v^2*w - 153*m^2*u*v^2*w + 15*m*u^2*v^2*w - 
     124*m^2*v^3*w + 36*m*u*v^3*w - 3*u^2*v^3*w + 12*m*v^4*w - 3*u*v^4*w - 
     24*m^4*Sqrt[-((4*m - v)*v)]*w + 6*m^3*u*Sqrt[-((4*m - v)*v)]*w + 
     110*m^3*v*Sqrt[-((4*m - v)*v)]*w - 53*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + 
     6*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 50*m^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     21*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - 2*u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     6*m*v^3*Sqrt[-((4*m - v)*v)]*w - 2*u*v^3*Sqrt[-((4*m - v)*v)]*w + 
     120*m^3*v*w^2 - 22*m^2*u*v*w^2 - 74*m^2*v^2*w^2 + 15*m*u*v^2*w^2 + 
     12*m*v^3*w^2 - 3*u*v^3*w^2 + 3*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
     25*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 6*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     6*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 2*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     8*m^2*v*w^3 + 4*m*v^2*w^3 + 2*m*v*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*m*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w))), 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^4*v - 72*m^3*u*v + 24*m^2*u^2*v - 2*m*u^3*v - 8*m^3*v^2 + 
     24*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m*u*v^3 + 32*m^4*w - 8*m^3*u*w - 
     16*m^3*v*w + 12*m^2*u*v*w - 3*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 
     8*m^3*w^2))/(m*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-1152*m^6 + 864*m^5*u - 216*m^4*u^2 + 18*m^3*u^3 + 2160*m^5*v - 
      1152*m^4*u*v + 153*m^3*u^2*v - 1656*m^4*v^2 + 732*m^3*u*v^2 - 
      99*m^2*u^2*v^2 + 6*m*u^3*v^2 + 597*m^3*v^3 - 198*m^2*u*v^3 + 
      18*m*u^2*v^3 - 99*m^2*v^4 + 18*m*u*v^4 + 6*m*v^5 + 1296*m^5*w - 
      672*m^4*u*w + 87*m^3*u^2*w - 2112*m^4*v*w + 708*m^3*u*v*w - 
      27*m^2*u^2*v*w + 1245*m^3*v^2*w - 324*m^2*u*v^2*w + 15*m*u^2*v^2*w - 
      297*m^2*v^3*w + 57*m*u*v^3*w - 3*u^2*v^3*w + 24*m*v^4*w - 3*u*v^4*w - 
      456*m^4*w^2 + 120*m^3*u*w^2 + 699*m^3*v*w^2 - 126*m^2*u*v*w^2 + 
      3*m*u^2*v*w^2 - 297*m^2*v^2*w^2 + 48*m*u*v^2*w^2 - 3*u^2*v^2*w^2 + 
      36*m*v^3*w^2 - 6*u*v^3*w^2 + 51*m^3*w^3 - 99*m^2*v*w^3 + 9*m*u*v*w^3 + 
      24*m*v^2*w^3 - 3*u*v^2*w^3 + 6*m*v*w^4 - 
      48*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      24*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      168*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      110*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      25*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      107*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      50*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      25*m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      24*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      110*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      53*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      50*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      21*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      25*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(2*m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)), 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (32*m^4*v - 72*m^3*u*v + 24*m^2*u^2*v - 2*m*u^3*v - 8*m^3*v^2 + 
      24*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m*u*v^3 + 32*m^4*w - 8*m^3*u*w - 
      16*m^3*v*w + 12*m^2*u*v*w - 3*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 
      8*m^3*w^2))/(2*m*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w))), 0, 0, 0, 
  (ep*v*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (192*m^4 - 72*m^3*u + 6*m^2*u^2 - 168*m^3*v + 52*m^2*u*v - 4*m*u^2*v + 
     46*m^2*v^2 - 8*m*u*v^2 - 4*m*v^3 - 96*m^3*w + 14*m^2*u*w + 54*m^2*v*w - 
     11*m*u*v*w - 8*m*v^2*w + 3*u*v^2*w + 8*m^2*w^2 - 4*m*v*w^2))/
   (m*Sqrt[-((4*m - v)*v)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (32*m^4*v - 72*m^3*u*v + 24*m^2*u^2*v - 2*m*u^3*v - 8*m^3*v^2 + 
      24*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m*u*v^3 + 32*m^4*w - 8*m^3*u*w - 
      16*m^3*v*w + 12*m^2*u*v*w - 3*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 
      8*m^3*w^2))/(2*m*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (192*m^4*v - 72*m^3*u*v + 6*m^2*u^2*v - 168*m^3*v^2 + 52*m^2*u*v^2 - 
      4*m*u^2*v^2 + 46*m^2*v^3 - 8*m*u*v^3 - 4*m*v^4 - 96*m^3*v*w + 
      14*m^2*u*v*w + 54*m^2*v^2*w - 11*m*u*v^2*w - 8*m*v^3*w + 3*u*v^3*w + 
      8*m^2*v*w^2 - 4*m*v^2*w^2))/(2*m*Sqrt[-((4*m - v)*v)]*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 720*m^5*v - 
     384*m^4*u*v + 51*m^3*u^2*v - 552*m^4*v^2 + 244*m^3*u*v^2 - 
     33*m^2*u^2*v^2 + 2*m*u^3*v^2 + 199*m^3*v^3 - 66*m^2*u*v^3 + 
     6*m*u^2*v^3 - 33*m^2*v^4 + 6*m*u*v^4 + 2*m*v^5 + 432*m^5*w - 
     224*m^4*u*w + 29*m^3*u^2*w - 704*m^4*v*w + 236*m^3*u*v*w - 
     9*m^2*u^2*v*w + 415*m^3*v^2*w - 108*m^2*u*v^2*w + 5*m*u^2*v^2*w - 
     99*m^2*v^3*w + 19*m*u*v^3*w - u^2*v^3*w + 8*m*v^4*w - u*v^4*w - 
     152*m^4*w^2 + 40*m^3*u*w^2 + 233*m^3*v*w^2 - 42*m^2*u*v*w^2 + 
     m*u^2*v*w^2 - 99*m^2*v^2*w^2 + 16*m*u*v^2*w^2 - u^2*v^2*w^2 + 
     12*m*v^3*w^2 - 2*u*v^3*w^2 + 17*m^3*w^3 - 33*m^2*v*w^3 + 3*m*u*v*w^3 + 
     8*m*v^2*w^3 - u*v^2*w^3 + 2*m*v*w^4))/(m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (192*m^7 - 144*m^6*u + 36*m^5*u^2 - 3*m^4*u^3 + 144*m^6*v - 568*m^5*u*v + 
     333*m^4*u^2*v - 66*m^3*u^3*v + 4*m^2*u^4*v - 364*m^5*v^2 + 
     851*m^4*u*v^2 - 405*m^3*u^2*v^2 + 69*m^2*u^3*v^2 - 4*m*u^4*v^2 + 
     179*m^4*v^3 - 372*m^3*u*v^3 + 128*m^2*u^2*v^3 - 12*m*u^3*v^3 - 
     33*m^3*v^4 + 65*m^2*u*v^4 - 12*m*u^2*v^4 + 2*m^2*v^5 - 4*m*u*v^5 - 
     144*m^6*w + 72*m^5*u*w - 9*m^4*u^2*w - 328*m^5*v*w + 530*m^4*u*v*w - 
     177*m^3*u^2*v*w + 15*m^2*u^3*v*w + 355*m^4*v^2*w - 516*m^3*u*v^2*w + 
     158*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 99*m^3*v^3*w + 145*m^2*u*v^3*w - 
     39*m*u^2*v^3*w + 3*u^3*v^3*w + 8*m^2*v^4*w - 13*m*u*v^4*w + 
     3*u^2*v^4*w + 36*m^5*w^2 - 9*m^4*u*w^2 + 173*m^4*v*w^2 - 
     144*m^3*u*v*w^2 + 20*m^2*u^2*v*w^2 - 99*m^3*v^2*w^2 + 91*m^2*u*v^2*w^2 - 
     15*m*u^2*v^2*w^2 + 12*m^2*v^3*w^2 - 14*m*u*v^3*w^2 + 3*u^2*v^3*w^2 - 
     3*m^4*w^3 - 33*m^3*v*w^3 + 11*m^2*u*v*w^3 + 8*m^2*v^2*w^3 - 
     5*m*u*v^2*w^3 + 2*m^2*v*w^4))/(2*m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w))), 0, 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^4*v - 72*m^3*u*v + 24*m^2*u^2*v - 2*m*u^3*v - 8*m^3*v^2 + 
     24*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m*u*v^3 + 32*m^4*w - 8*m^3*u*w - 
     16*m^3*v*w + 12*m^2*u*v*w - 3*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 
     8*m^3*w^2))/(m*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 720*m^5*v - 
      384*m^4*u*v + 51*m^3*u^2*v - 552*m^4*v^2 + 244*m^3*u*v^2 - 
      33*m^2*u^2*v^2 + 2*m*u^3*v^2 + 199*m^3*v^3 - 66*m^2*u*v^3 + 
      6*m*u^2*v^3 - 33*m^2*v^4 + 6*m*u*v^4 + 2*m*v^5 + 432*m^5*w - 
      224*m^4*u*w + 29*m^3*u^2*w - 704*m^4*v*w + 236*m^3*u*v*w - 
      9*m^2*u^2*v*w + 415*m^3*v^2*w - 108*m^2*u*v^2*w + 5*m*u^2*v^2*w - 
      99*m^2*v^3*w + 19*m*u*v^3*w - u^2*v^3*w + 8*m*v^4*w - u*v^4*w - 
      152*m^4*w^2 + 40*m^3*u*w^2 + 233*m^3*v*w^2 - 42*m^2*u*v*w^2 + 
      m*u^2*v*w^2 - 99*m^2*v^2*w^2 + 16*m*u*v^2*w^2 - u^2*v^2*w^2 + 
      12*m*v^3*w^2 - 2*u*v^3*w^2 + 17*m^3*w^3 - 33*m^2*v*w^3 + 3*m*u*v*w^3 + 
      8*m*v^2*w^3 - u*v^2*w^3 + 2*m*v*w^4))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (192*m^7 - 144*m^6*u + 36*m^5*u^2 - 3*m^4*u^3 + 144*m^6*v - 
      568*m^5*u*v + 333*m^4*u^2*v - 66*m^3*u^3*v + 4*m^2*u^4*v - 
      364*m^5*v^2 + 851*m^4*u*v^2 - 405*m^3*u^2*v^2 + 69*m^2*u^3*v^2 - 
      4*m*u^4*v^2 + 179*m^4*v^3 - 372*m^3*u*v^3 + 128*m^2*u^2*v^3 - 
      12*m*u^3*v^3 - 33*m^3*v^4 + 65*m^2*u*v^4 - 12*m*u^2*v^4 + 2*m^2*v^5 - 
      4*m*u*v^5 - 144*m^6*w + 72*m^5*u*w - 9*m^4*u^2*w - 328*m^5*v*w + 
      530*m^4*u*v*w - 177*m^3*u^2*v*w + 15*m^2*u^3*v*w + 355*m^4*v^2*w - 
      516*m^3*u*v^2*w + 158*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 99*m^3*v^3*w + 
      145*m^2*u*v^3*w - 39*m*u^2*v^3*w + 3*u^3*v^3*w + 8*m^2*v^4*w - 
      13*m*u*v^4*w + 3*u^2*v^4*w + 36*m^5*w^2 - 9*m^4*u*w^2 + 173*m^4*v*w^2 - 
      144*m^3*u*v*w^2 + 20*m^2*u^2*v*w^2 - 99*m^3*v^2*w^2 + 
      91*m^2*u*v^2*w^2 - 15*m*u^2*v^2*w^2 + 12*m^2*v^3*w^2 - 14*m*u*v^3*w^2 + 
      3*u^2*v^3*w^2 - 3*m^4*w^3 - 33*m^3*v*w^3 + 11*m^2*u*v*w^3 + 
      8*m^2*v^2*w^3 - 5*m*u*v^2*w^3 + 2*m^2*v*w^4))/
   (2*m*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 720*m^5*v - 
     384*m^4*u*v + 51*m^3*u^2*v - 552*m^4*v^2 + 244*m^3*u*v^2 - 
     33*m^2*u^2*v^2 + 2*m*u^3*v^2 + 199*m^3*v^3 - 66*m^2*u*v^3 + 
     6*m*u^2*v^3 - 33*m^2*v^4 + 6*m*u*v^4 + 2*m*v^5 + 432*m^5*w - 
     224*m^4*u*w + 29*m^3*u^2*w - 704*m^4*v*w + 236*m^3*u*v*w - 
     9*m^2*u^2*v*w + 415*m^3*v^2*w - 108*m^2*u*v^2*w + 5*m*u^2*v^2*w - 
     99*m^2*v^3*w + 19*m*u*v^3*w - u^2*v^3*w + 8*m*v^4*w - u*v^4*w - 
     152*m^4*w^2 + 40*m^3*u*w^2 + 233*m^3*v*w^2 - 42*m^2*u*v*w^2 + 
     m*u^2*v*w^2 - 99*m^2*v^2*w^2 + 16*m*u*v^2*w^2 - u^2*v^2*w^2 + 
     12*m*v^3*w^2 - 2*u*v^3*w^2 + 17*m^3*w^3 - 33*m^2*v*w^3 + 3*m*u*v*w^3 + 
     8*m*v^2*w^3 - u*v^2*w^3 + 2*m*v*w^4))/(2*m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (ep*(-192*m^6 + 192*m^5*u - 60*m^4*u^2 + 6*m^3*u^3 + 192*m^5*v - 
     160*m^4*u*v + 20*m^3*u^2*v + 2*m^2*u^3*v - 68*m^4*v^2 + 54*m^3*u*v^2 - 
     4*m^2*u^2*v^2 + 8*m^3*v^3 - 6*m^2*u*v^3 + 192*m^5*w - 128*m^4*u*w + 
     20*m^3*u^2*w - 136*m^4*v*w + 92*m^3*u*v*w - 5*m^2*u^2*v*w + 
     24*m^3*v^2*w - 16*m^2*u*v^2*w - 4*m*u^2*v^2*w + u^2*v^3*w - 68*m^4*w^2 + 
     22*m^3*u*w^2 + 24*m^3*v*w^2 - 10*m^2*u*v*w^2 + 8*m^3*w^3))/
   (m*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0}, 
 {0, (3*ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(4*m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)), 
  (3*ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(4*m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)), 0, 0, 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (384*m^6 - 288*m^5*u + 72*m^4*u^2 - 6*m^3*u^3 - 96*m^5*v - 248*m^4*u*v + 
      180*m^3*u^2*v - 36*m^2*u^3*v + 2*m*u^4*v - 32*m^4*v^2 + 194*m^3*u*v^2 - 
      72*m^2*u^2*v^2 + 6*m*u^3*v^2 + 8*m^3*v^3 - 36*m^2*u*v^3 + 6*m*u^2*v^3 + 
      2*m*u*v^4 - 288*m^5*w + 144*m^4*u*w - 18*m^3*u^2*w - 32*m^4*v*w + 
      210*m^3*u*v*w - 81*m^2*u^2*v*w + 7*m*u^3*v*w + 32*m^3*v^2*w - 
      84*m^2*u*v^2*w + 22*m*u^2*v^2*w - u^3*v^2*w + 6*m*u*v^3*w - u^2*v^3*w + 
      72*m^4*w^2 - 18*m^3*u*w^2 + 18*m^3*v*w^2 - 45*m^2*u*v*w^2 + 
      8*m*u^2*v*w^2 + 16*m*u*v^2*w^2 - 2*u^2*v^2*w^2 - u*v^3*w^2 - 
      6*m^3*w^3 + 3*m*u*v*w^3 - u*v^2*w^3))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(2*m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-1152*m^6 + 864*m^5*u - 216*m^4*u^2 + 18*m^3*u^3 + 2160*m^5*v - 
      1152*m^4*u*v + 153*m^3*u^2*v - 1656*m^4*v^2 + 732*m^3*u*v^2 - 
      99*m^2*u^2*v^2 + 6*m*u^3*v^2 + 597*m^3*v^3 - 198*m^2*u*v^3 + 
      18*m*u^2*v^3 - 99*m^2*v^4 + 18*m*u*v^4 + 6*m*v^5 + 1296*m^5*w - 
      672*m^4*u*w + 87*m^3*u^2*w - 2112*m^4*v*w + 708*m^3*u*v*w - 
      27*m^2*u^2*v*w + 1245*m^3*v^2*w - 324*m^2*u*v^2*w + 15*m*u^2*v^2*w - 
      297*m^2*v^3*w + 57*m*u*v^3*w - 3*u^2*v^3*w + 24*m*v^4*w - 3*u*v^4*w - 
      456*m^4*w^2 + 120*m^3*u*w^2 + 699*m^3*v*w^2 - 126*m^2*u*v*w^2 + 
      3*m*u^2*v*w^2 - 297*m^2*v^2*w^2 + 48*m*u*v^2*w^2 - 3*u^2*v^2*w^2 + 
      36*m*v^3*w^2 - 6*u*v^3*w^2 + 51*m^3*w^3 - 99*m^2*v*w^3 + 9*m*u*v*w^3 + 
      24*m*v^2*w^3 - 3*u*v^2*w^3 + 6*m*v*w^4 - 
      48*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      24*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      168*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      110*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      25*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      107*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      50*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      25*m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      24*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      110*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      53*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      50*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      21*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      25*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w))), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^4*v - 72*m^3*u*v + 24*m^2*u^2*v - 2*m*u^3*v - 8*m^3*v^2 + 
     24*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m*u*v^3 + 32*m^4*w - 8*m^3*u*w - 
     16*m^3*v*w + 12*m^2*u*v*w - 3*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 
     8*m^3*w^2))/(m*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w))), 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (384*m^6 - 288*m^5*u + 72*m^4*u^2 - 6*m^3*u^3 - 96*m^5*v - 248*m^4*u*v + 
     180*m^3*u^2*v - 36*m^2*u^3*v + 2*m*u^4*v - 32*m^4*v^2 + 194*m^3*u*v^2 - 
     72*m^2*u^2*v^2 + 6*m*u^3*v^2 + 8*m^3*v^3 - 36*m^2*u*v^3 + 6*m*u^2*v^3 + 
     2*m*u*v^4 - 288*m^5*w + 144*m^4*u*w - 18*m^3*u^2*w - 32*m^4*v*w + 
     210*m^3*u*v*w - 81*m^2*u^2*v*w + 7*m*u^3*v*w + 32*m^3*v^2*w - 
     84*m^2*u*v^2*w + 22*m*u^2*v^2*w - u^3*v^2*w + 6*m*u*v^3*w - u^2*v^3*w + 
     72*m^4*w^2 - 18*m^3*u*w^2 + 18*m^3*v*w^2 - 45*m^2*u*v*w^2 + 
     8*m*u^2*v*w^2 + 16*m*u*v^2*w^2 - 2*u^2*v^2*w^2 - u*v^3*w^2 - 6*m^3*w^3 + 
     3*m*u*v*w^3 - u*v^2*w^3 + 48*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 24*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 3*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 168*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 110*m^3*u*v*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     25*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     107*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     50*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     25*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     24*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     110*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     53*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     50*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     21*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     25*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w))), 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (32*m^4*v - 72*m^3*u*v + 24*m^2*u^2*v - 2*m*u^3*v - 8*m^3*v^2 + 
      24*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m*u*v^3 + 32*m^4*w - 8*m^3*u*w - 
      16*m^3*v*w + 12*m^2*u*v*w - 3*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 
      8*m^3*w^2))/(2*m*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w))), 0, 0, 0, 0, 
  0, 0, 0, (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 720*m^5*v - 
     384*m^4*u*v + 51*m^3*u^2*v - 552*m^4*v^2 + 244*m^3*u*v^2 - 
     33*m^2*u^2*v^2 + 2*m*u^3*v^2 + 199*m^3*v^3 - 66*m^2*u*v^3 + 
     6*m*u^2*v^3 - 33*m^2*v^4 + 6*m*u*v^4 + 2*m*v^5 + 432*m^5*w - 
     224*m^4*u*w + 29*m^3*u^2*w - 704*m^4*v*w + 236*m^3*u*v*w - 
     9*m^2*u^2*v*w + 415*m^3*v^2*w - 108*m^2*u*v^2*w + 5*m*u^2*v^2*w - 
     99*m^2*v^3*w + 19*m*u*v^3*w - u^2*v^3*w + 8*m*v^4*w - u*v^4*w - 
     152*m^4*w^2 + 40*m^3*u*w^2 + 233*m^3*v*w^2 - 42*m^2*u*v*w^2 + 
     m*u^2*v*w^2 - 99*m^2*v^2*w^2 + 16*m*u*v^2*w^2 - u^2*v^2*w^2 + 
     12*m*v^3*w^2 - 2*u*v^3*w^2 + 17*m^3*w^3 - 33*m^2*v*w^3 + 3*m*u*v*w^3 + 
     8*m*v^2*w^3 - u*v^2*w^3 + 2*m*v*w^4))/(m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (192*m^7 - 144*m^6*u + 36*m^5*u^2 - 3*m^4*u^3 + 144*m^6*v - 568*m^5*u*v + 
     333*m^4*u^2*v - 66*m^3*u^3*v + 4*m^2*u^4*v - 364*m^5*v^2 + 
     851*m^4*u*v^2 - 405*m^3*u^2*v^2 + 69*m^2*u^3*v^2 - 4*m*u^4*v^2 + 
     179*m^4*v^3 - 372*m^3*u*v^3 + 128*m^2*u^2*v^3 - 12*m*u^3*v^3 - 
     33*m^3*v^4 + 65*m^2*u*v^4 - 12*m*u^2*v^4 + 2*m^2*v^5 - 4*m*u*v^5 - 
     144*m^6*w + 72*m^5*u*w - 9*m^4*u^2*w - 328*m^5*v*w + 530*m^4*u*v*w - 
     177*m^3*u^2*v*w + 15*m^2*u^3*v*w + 355*m^4*v^2*w - 516*m^3*u*v^2*w + 
     158*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 99*m^3*v^3*w + 145*m^2*u*v^3*w - 
     39*m*u^2*v^3*w + 3*u^3*v^3*w + 8*m^2*v^4*w - 13*m*u*v^4*w + 
     3*u^2*v^4*w + 36*m^5*w^2 - 9*m^4*u*w^2 + 173*m^4*v*w^2 - 
     144*m^3*u*v*w^2 + 20*m^2*u^2*v*w^2 - 99*m^3*v^2*w^2 + 91*m^2*u*v^2*w^2 - 
     15*m*u^2*v^2*w^2 + 12*m^2*v^3*w^2 - 14*m*u*v^3*w^2 + 3*u^2*v^3*w^2 - 
     3*m^4*w^3 - 33*m^3*v*w^3 + 11*m^2*u*v*w^3 + 8*m^2*v^2*w^3 - 
     5*m*u*v^2*w^3 + 2*m^2*v*w^4))/(2*m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (384*m^6 - 288*m^5*u + 72*m^4*u^2 - 6*m^3*u^3 - 96*m^5*v - 248*m^4*u*v + 
     180*m^3*u^2*v - 36*m^2*u^3*v + 2*m*u^4*v - 32*m^4*v^2 + 194*m^3*u*v^2 - 
     72*m^2*u^2*v^2 + 6*m*u^3*v^2 + 8*m^3*v^3 - 36*m^2*u*v^3 + 6*m*u^2*v^3 + 
     2*m*u*v^4 - 288*m^5*w + 144*m^4*u*w - 18*m^3*u^2*w - 32*m^4*v*w + 
     210*m^3*u*v*w - 81*m^2*u^2*v*w + 7*m*u^3*v*w + 32*m^3*v^2*w - 
     84*m^2*u*v^2*w + 22*m*u^2*v^2*w - u^3*v^2*w + 6*m*u*v^3*w - u^2*v^3*w + 
     72*m^4*w^2 - 18*m^3*u*w^2 + 18*m^3*v*w^2 - 45*m^2*u*v*w^2 + 
     8*m*u^2*v*w^2 + 16*m*u*v^2*w^2 - 2*u^2*v^2*w^2 - u*v^3*w^2 - 6*m^3*w^3 + 
     3*m*u*v*w^3 - u*v^2*w^3))/(2*m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (32*m^4*v - 72*m^3*u*v + 24*m^2*u^2*v - 2*m*u^3*v - 8*m^3*v^2 + 
      24*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m*u*v^3 + 32*m^4*w - 8*m^3*u*w - 
      16*m^3*v*w + 12*m^2*u*v*w - 3*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 
      8*m^3*w^2))/(2*m*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (3*m^2 - 9*m*v + 2*u*v + 2*v^2 + 2*v*w))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (384*m^6 - 288*m^5*u + 72*m^4*u^2 - 6*m^3*u^3 - 96*m^5*v - 248*m^4*u*v + 
      180*m^3*u^2*v - 36*m^2*u^3*v + 2*m*u^4*v - 32*m^4*v^2 + 194*m^3*u*v^2 - 
      72*m^2*u^2*v^2 + 6*m*u^3*v^2 + 8*m^3*v^3 - 36*m^2*u*v^3 + 6*m*u^2*v^3 + 
      2*m*u*v^4 - 288*m^5*w + 144*m^4*u*w - 18*m^3*u^2*w - 32*m^4*v*w + 
      210*m^3*u*v*w - 81*m^2*u^2*v*w + 7*m*u^3*v*w + 32*m^3*v^2*w - 
      84*m^2*u*v^2*w + 22*m*u^2*v^2*w - u^3*v^2*w + 6*m*u*v^3*w - u^2*v^3*w + 
      72*m^4*w^2 - 18*m^3*u*w^2 + 18*m^3*v*w^2 - 45*m^2*u*v*w^2 + 
      8*m*u^2*v*w^2 + 16*m*u*v^2*w^2 - 2*u^2*v^2*w^2 - u*v^3*w^2 - 
      6*m^3*w^3 + 3*m*u*v*w^3 - u*v^2*w^3))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^4*v - 72*m^3*u*v + 24*m^2*u^2*v - 2*m*u^3*v - 8*m^3*v^2 + 
     24*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m*u*v^3 + 32*m^4*w - 8*m^3*u*w - 
     16*m^3*v*w + 12*m^2*u*v*w - 3*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 
     8*m^3*w^2))/(m*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 720*m^5*v - 
      384*m^4*u*v + 51*m^3*u^2*v - 552*m^4*v^2 + 244*m^3*u*v^2 - 
      33*m^2*u^2*v^2 + 2*m*u^3*v^2 + 199*m^3*v^3 - 66*m^2*u*v^3 + 
      6*m*u^2*v^3 - 33*m^2*v^4 + 6*m*u*v^4 + 2*m*v^5 + 432*m^5*w - 
      224*m^4*u*w + 29*m^3*u^2*w - 704*m^4*v*w + 236*m^3*u*v*w - 
      9*m^2*u^2*v*w + 415*m^3*v^2*w - 108*m^2*u*v^2*w + 5*m*u^2*v^2*w - 
      99*m^2*v^3*w + 19*m*u*v^3*w - u^2*v^3*w + 8*m*v^4*w - u*v^4*w - 
      152*m^4*w^2 + 40*m^3*u*w^2 + 233*m^3*v*w^2 - 42*m^2*u*v*w^2 + 
      m*u^2*v*w^2 - 99*m^2*v^2*w^2 + 16*m*u*v^2*w^2 - u^2*v^2*w^2 + 
      12*m*v^3*w^2 - 2*u*v^3*w^2 + 17*m^3*w^3 - 33*m^2*v*w^3 + 3*m*u*v*w^3 + 
      8*m*v^2*w^3 - u*v^2*w^3 + 2*m*v*w^4))/(m*(3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (192*m^7 - 144*m^6*u + 36*m^5*u^2 - 3*m^4*u^3 + 144*m^6*v - 
      568*m^5*u*v + 333*m^4*u^2*v - 66*m^3*u^3*v + 4*m^2*u^4*v - 
      364*m^5*v^2 + 851*m^4*u*v^2 - 405*m^3*u^2*v^2 + 69*m^2*u^3*v^2 - 
      4*m*u^4*v^2 + 179*m^4*v^3 - 372*m^3*u*v^3 + 128*m^2*u^2*v^3 - 
      12*m*u^3*v^3 - 33*m^3*v^4 + 65*m^2*u*v^4 - 12*m*u^2*v^4 + 2*m^2*v^5 - 
      4*m*u*v^5 - 144*m^6*w + 72*m^5*u*w - 9*m^4*u^2*w - 328*m^5*v*w + 
      530*m^4*u*v*w - 177*m^3*u^2*v*w + 15*m^2*u^3*v*w + 355*m^4*v^2*w - 
      516*m^3*u*v^2*w + 158*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 99*m^3*v^3*w + 
      145*m^2*u*v^3*w - 39*m*u^2*v^3*w + 3*u^3*v^3*w + 8*m^2*v^4*w - 
      13*m*u*v^4*w + 3*u^2*v^4*w + 36*m^5*w^2 - 9*m^4*u*w^2 + 173*m^4*v*w^2 - 
      144*m^3*u*v*w^2 + 20*m^2*u^2*v*w^2 - 99*m^3*v^2*w^2 + 
      91*m^2*u*v^2*w^2 - 15*m*u^2*v^2*w^2 + 12*m^2*v^3*w^2 - 14*m*u*v^3*w^2 + 
      3*u^2*v^3*w^2 - 3*m^4*w^3 - 33*m^3*v*w^3 + 11*m^2*u*v*w^3 + 
      8*m^2*v^2*w^3 - 5*m*u*v^2*w^3 + 2*m^2*v*w^4))/
   (2*m*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 720*m^5*v - 
     384*m^4*u*v + 51*m^3*u^2*v - 552*m^4*v^2 + 244*m^3*u*v^2 - 
     33*m^2*u^2*v^2 + 2*m*u^3*v^2 + 199*m^3*v^3 - 66*m^2*u*v^3 + 
     6*m*u^2*v^3 - 33*m^2*v^4 + 6*m*u*v^4 + 2*m*v^5 + 432*m^5*w - 
     224*m^4*u*w + 29*m^3*u^2*w - 704*m^4*v*w + 236*m^3*u*v*w - 
     9*m^2*u^2*v*w + 415*m^3*v^2*w - 108*m^2*u*v^2*w + 5*m*u^2*v^2*w - 
     99*m^2*v^3*w + 19*m*u*v^3*w - u^2*v^3*w + 8*m*v^4*w - u*v^4*w - 
     152*m^4*w^2 + 40*m^3*u*w^2 + 233*m^3*v*w^2 - 42*m^2*u*v*w^2 + 
     m*u^2*v*w^2 - 99*m^2*v^2*w^2 + 16*m*u*v^2*w^2 - u^2*v^2*w^2 + 
     12*m*v^3*w^2 - 2*u*v^3*w^2 + 17*m^3*w^3 - 33*m^2*v*w^3 + 3*m*u*v*w^3 + 
     8*m*v^2*w^3 - u*v^2*w^3 + 2*m*v*w^4))/(2*m*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 
  (ep*(-192*m^6 + 192*m^5*u - 60*m^4*u^2 + 6*m^3*u^3 + 192*m^5*v - 
     160*m^4*u*v + 20*m^3*u^2*v + 2*m^2*u^3*v - 68*m^4*v^2 + 54*m^3*u*v^2 - 
     4*m^2*u^2*v^2 + 8*m^3*v^3 - 6*m^2*u*v^3 + 192*m^5*w - 128*m^4*u*w + 
     20*m^3*u^2*w - 136*m^4*v*w + 92*m^3*u*v*w - 5*m^2*u^2*v*w + 
     24*m^3*v^2*w - 16*m^2*u*v^2*w - 4*m*u^2*v^2*w + u^2*v^3*w - 68*m^4*w^2 + 
     22*m^3*u*w^2 + 24*m^3*v*w^2 - 10*m^2*u*v*w^2 + 8*m^3*w^3))/
   (m*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0}, 
 {0, 0, (6*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 
     3*u*v^2 + 4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-768*m^7 + 704*m^6*u - 240*m^5*u^2 + 36*m^4*u^3 - 2*m^3*u^4 + 
     896*m^6*v - 336*m^5*u*v - 16*m^4*u^2*v + 11*m^3*u^3*v - 384*m^5*v^2 - 
     220*m^4*u*v^2 + 183*m^3*u^2*v^2 - 33*m^2*u^3*v^2 + 2*m*u^4*v^2 + 
     72*m^4*v^3 + 165*m^3*u*v^3 - 66*m^2*u^2*v^3 + 6*m*u^3*v^3 - 5*m^3*v^4 - 
     33*m^2*u*v^4 + 6*m*u^2*v^4 + 2*m*u*v^5 + 896*m^6*w - 624*m^5*u*w + 
     144*m^4*u^2*w - 11*m^3*u^3*w - 768*m^5*v*w + 152*m^4*u*v*w + 
     10*m^3*u^2*v*w + 3*m^2*u^3*v*w + 216*m^4*v^2*w + 185*m^3*u*v^2*w - 
     72*m^2*u^2*v^2*w + 5*m*u^3*v^2*w - 20*m^3*v^3*w - 75*m^2*u*v^3*w + 
     18*m*u^2*v^3*w - u^3*v^3*w + 7*m*u*v^4*w - u^2*v^4*w - 384*m^5*w^2 + 
     180*m^4*u*w^2 - 21*m^3*u^2*w^2 + 216*m^4*v*w^2 + 3*m^3*u*v*w^2 - 
     6*m^2*u^2*v*w^2 + m*u^3*v*w^2 - 30*m^3*v^2*w^2 - 51*m^2*u*v^2*w^2 + 
     14*m*u^2*v^2*w^2 - u^3*v^2*w^2 + 9*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 
     72*m^4*w^3 - 17*m^3*u*w^3 - 20*m^3*v*w^3 - 9*m^2*u*v*w^3 + 
     2*m*u^2*v*w^3 + 5*m*u*v^2*w^3 - u^2*v^2*w^3 - 5*m^3*w^4 + m*u*v*w^4 - 
     64*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     48*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     12*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m^2*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     64*m^5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     288*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     180*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     40*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     48*m^4*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     180*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     78*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 9*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 12*m^3*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 40*m^2*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 9*m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
        v^2 - 8*m*w + 2*v*w + w^2] + 
     m^2*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*u*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     64*m^5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     96*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     36*m^3*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     96*m^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     216*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     88*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 10*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 36*m^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 88*m^2*u*v^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     32*m*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 3*u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 4*m^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 10*m*u*v^3*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*u^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     48*m^4*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     36*m^3*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     6*m^2*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     36*m^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     52*m^2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 11*m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 6*m^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 11*m*u*v^2*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*u^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     12*m^3*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m^2*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (2*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-2*ep*(64*m^5*u - 48*m^4*u^2 + 12*m^3*u^3 - m^2*u^4 - 144*m^4*u*v + 
     136*m^3*u^2*v - 37*m^2*u^3*v + 3*m*u^4*v + 44*m^3*u*v^2 - 
     39*m^2*u^2*v^2 + 6*m*u^3*v^2 - 3*m^2*u*v^3 + 3*m*u^2*v^3 - 48*m^4*u*w + 
     24*m^3*u^2*w - 3*m^2*u^3*w + 56*m^3*u*v*w - 34*m^2*u^2*v*w + 
     6*m*u^3*v*w - 7*m^2*u*v^2*w + 6*m*u^2*v^2*w - 2*u^3*v^2*w + 
     12*m^3*u*w^2 - 3*m^2*u^2*w^2 - 5*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     m^2*u*w^3))/(m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  (ep*(-4*m^2*u + m*u^2 - 4*m^2*v + 14*m*u*v - 3*u^2*v + m*v^2 - 3*u*v^2 - 
     4*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(64*m^5*u - 48*m^4*u^2 + 12*m^3*u^3 - m^2*u^4 - 144*m^4*u*v + 
     136*m^3*u^2*v - 37*m^2*u^3*v + 3*m*u^4*v + 44*m^3*u*v^2 - 
     39*m^2*u^2*v^2 + 6*m*u^3*v^2 - 3*m^2*u*v^3 + 3*m*u^2*v^3 - 48*m^4*u*w + 
     24*m^3*u^2*w - 3*m^2*u^3*w + 56*m^3*u*v*w - 34*m^2*u^2*v*w + 
     6*m*u^3*v*w - 7*m^2*u*v^2*w + 6*m*u^2*v^2*w - 2*u^3*v^2*w + 
     12*m^3*u*w^2 - 3*m^2*u^2*w^2 - 5*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     m^2*u*w^3))/(m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  (ep*(-u - v - w))/(2*m*(3*m - u - v - w)), 0, 0, 
  (ep*(-4*m^2*u + m*u^2 - 4*m^2*v + 14*m*u*v - 3*u^2*v + m*v^2 - 3*u*v^2 - 
     4*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, (ep*(u + v + w))/(2*m*(3*m - u - v - w)), 0, 
  (ep*(-4*m^2*u + m*u^2 - 4*m^2*v + 14*m*u*v - 3*u^2*v + m*v^2 - 3*u*v^2 - 
     4*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*u*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 144*m^4*v + 136*m^3*u*v - 
     37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 39*m^2*u*v^2 + 6*m*u^2*v^2 - 
     3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 
     56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 
     2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - 
     m^2*w^3))/(m*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*u*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 144*m^4*v + 
     136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 39*m^2*u*v^2 + 
     6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 
     3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 
     6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 
     3*m*u*v*w^2 - m^2*w^3))/(m*Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-768*m^7 + 704*m^6*u - 240*m^5*u^2 + 36*m^4*u^3 - 2*m^3*u^4 + 
     896*m^6*v - 336*m^5*u*v - 16*m^4*u^2*v + 11*m^3*u^3*v - 384*m^5*v^2 - 
     220*m^4*u*v^2 + 183*m^3*u^2*v^2 - 33*m^2*u^3*v^2 + 2*m*u^4*v^2 + 
     72*m^4*v^3 + 165*m^3*u*v^3 - 66*m^2*u^2*v^3 + 6*m*u^3*v^3 - 5*m^3*v^4 - 
     33*m^2*u*v^4 + 6*m*u^2*v^4 + 2*m*u*v^5 + 896*m^6*w - 624*m^5*u*w + 
     144*m^4*u^2*w - 11*m^3*u^3*w - 768*m^5*v*w + 152*m^4*u*v*w + 
     10*m^3*u^2*v*w + 3*m^2*u^3*v*w + 216*m^4*v^2*w + 185*m^3*u*v^2*w - 
     72*m^2*u^2*v^2*w + 5*m*u^3*v^2*w - 20*m^3*v^3*w - 75*m^2*u*v^3*w + 
     18*m*u^2*v^3*w - u^3*v^3*w + 7*m*u*v^4*w - u^2*v^4*w - 384*m^5*w^2 + 
     180*m^4*u*w^2 - 21*m^3*u^2*w^2 + 216*m^4*v*w^2 + 3*m^3*u*v*w^2 - 
     6*m^2*u^2*v*w^2 + m*u^3*v*w^2 - 30*m^3*v^2*w^2 - 51*m^2*u*v^2*w^2 + 
     14*m*u^2*v^2*w^2 - u^3*v^2*w^2 + 9*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 
     72*m^4*w^3 - 17*m^3*u*w^3 - 20*m^3*v*w^3 - 9*m^2*u*v*w^3 + 
     2*m*u^2*v*w^3 + 5*m*u*v^2*w^3 - u^2*v^2*w^3 - 5*m^3*w^4 + m*u*v*w^4))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  (ep*(256*m^7 - 64*m^6*u - 48*m^5*u^2 + 20*m^4*u^3 - 2*m^3*u^4 - 128*m^6*v - 
     336*m^5*u*v + 384*m^4*u^2*v - 109*m^3*u^3*v + 9*m^2*u^4*v + 
     292*m^4*u*v^2 - 293*m^3*u^2*v^2 + 72*m^2*u^3*v^2 - 5*m*u^4*v^2 + 
     8*m^4*v^3 - 75*m^3*u*v^3 + 69*m^2*u^2*v^3 - 10*m*u^3*v^3 - m^3*v^4 + 
     6*m^2*u*v^4 - 5*m*u^2*v^4 - 128*m^6*w - 48*m^5*u*w + 48*m^4*u^2*w - 
     7*m^3*u^3*w + 264*m^4*u*v*w - 166*m^3*u^2*v*w + 24*m^2*u^3*v*w + 
     24*m^4*v^2*w - 139*m^3*u*v^2*w + 90*m^2*u^2*v^2*w - 16*m*u^3*v^2*w - 
     4*m^3*v^3*w + 18*m^2*u*v^3*w - 14*m*u^2*v^3*w + 4*u^3*v^3*w + 
     36*m^4*u*w^2 - 9*m^3*u^2*w^2 + 24*m^4*v*w^2 - 69*m^3*u*v*w^2 + 
     21*m^2*u^2*v*w^2 - 6*m^3*v^2*w^2 + 18*m^2*u*v^2*w^2 - 9*m*u^2*v^2*w^2 + 
     8*m^4*w^3 - 5*m^3*u*w^3 - 4*m^3*v*w^3 + 6*m^2*u*v*w^3 - m^3*w^4))/
   (m*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(768*m^8 - 1728*m^7*u + 1456*m^6*u^2 - 628*m^5*u^3 + 150*m^4*u^4 - 
     19*m^3*u^5 + m^2*u^6 - 1152*m^7*v + 2384*m^6*u*v - 2272*m^5*u^2*v + 
     1245*m^4*u^3*v - 374*m^3*u^4*v + 55*m^2*u^5*v - 3*m*u^6*v + 
     640*m^6*v^2 - 1092*m^5*u*v^2 + 957*m^4*u^2*v^2 - 486*m^3*u^3*v^2 + 
     113*m^2*u^4*v^2 - 9*m*u^5*v^2 - 168*m^5*v^3 + 219*m^4*u*v^3 - 
     151*m^3*u^2*v^3 + 66*m^2*u^3*v^3 - 9*m*u^4*v^3 + 21*m^4*v^4 - 
     21*m^3*u*v^4 + 8*m^2*u^2*v^4 - 3*m*u^3*v^4 - m^3*v^5 + m^2*u*v^5 - 
     1152*m^7*w + 2096*m^6*u*w - 1424*m^5*u^2*w + 471*m^4*u^3*w - 
     77*m^3*u^4*w + 5*m^2*u^5*w + 1280*m^6*v*w - 2248*m^5*u*v*w + 
     1878*m^4*u^2*v*w - 812*m^3*u^3*v*w + 164*m^2*u^4*v*w - 12*m*u^5*v*w - 
     504*m^5*v^2*w + 795*m^4*u*v^2*w - 624*m^3*u^2*v^2*w + 
     240*m^2*u^3*v^2*w - 39*m*u^4*v^2*w + 2*u^5*v^2*w + 84*m^4*v^3*w - 
     118*m^3*u*v^3*w + 70*m^2*u^2*v^3*w - 18*m*u^3*v^3*w + 2*u^4*v^3*w - 
     5*m^3*v^4*w + 7*m^2*u*v^4*w - 3*m*u^2*v^4*w + 640*m^6*w^2 - 
     964*m^5*u*w^2 + 513*m^4*u^2*w^2 - 118*m^3*u^3*w^2 + 10*m^2*u^4*w^2 - 
     504*m^5*v*w^2 + 789*m^4*u*v*w^2 - 555*m^3*u^2*v*w^2 + 
     170*m^2*u^3*v*w^2 - 18*m*u^4*v*w^2 + 126*m^4*v^2*w^2 - 
     196*m^3*u*v^2*w^2 + 125*m^2*u^2*v^2*w^2 - 39*m*u^3*v^2*w^2 + 
     4*u^4*v^2*w^2 - 10*m^3*v^3*w^2 + 16*m^2*u*v^3*w^2 - 9*m*u^2*v^3*w^2 + 
     2*u^3*v^3*w^2 - 168*m^5*w^3 + 213*m^4*u*w^3 - 82*m^3*u^2*w^3 + 
     10*m^2*u^3*w^3 + 84*m^4*v*w^3 - 122*m^3*u*v*w^3 + 68*m^2*u^2*v*w^3 - 
     12*m*u^3*v*w^3 - 10*m^3*v^2*w^3 + 16*m^2*u*v^2*w^3 - 9*m*u^2*v^2*w^3 + 
     2*u^3*v^2*w^3 + 21*m^4*w^4 - 23*m^3*u*w^4 + 5*m^2*u^2*w^4 - 
     5*m^3*v*w^4 + 7*m^2*u*v*w^4 - 3*m*u^2*v*w^4 - m^3*w^5 + m^2*u*w^5))/
   (m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, (ep*u*(192*m^7 - 144*m^6*u + 36*m^5*u^2 - 3*m^4*u^3 + 144*m^6*v - 
     568*m^5*u*v + 333*m^4*u^2*v - 66*m^3*u^3*v + 4*m^2*u^4*v - 364*m^5*v^2 + 
     851*m^4*u*v^2 - 405*m^3*u^2*v^2 + 69*m^2*u^3*v^2 - 4*m*u^4*v^2 + 
     179*m^4*v^3 - 372*m^3*u*v^3 + 128*m^2*u^2*v^3 - 12*m*u^3*v^3 - 
     33*m^3*v^4 + 65*m^2*u*v^4 - 12*m*u^2*v^4 + 2*m^2*v^5 - 4*m*u*v^5 - 
     144*m^6*w + 72*m^5*u*w - 9*m^4*u^2*w - 328*m^5*v*w + 530*m^4*u*v*w - 
     177*m^3*u^2*v*w + 15*m^2*u^3*v*w + 355*m^4*v^2*w - 516*m^3*u*v^2*w + 
     158*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 99*m^3*v^3*w + 145*m^2*u*v^3*w - 
     39*m*u^2*v^3*w + 3*u^3*v^3*w + 8*m^2*v^4*w - 13*m*u*v^4*w + 
     3*u^2*v^4*w + 36*m^5*w^2 - 9*m^4*u*w^2 + 173*m^4*v*w^2 - 
     144*m^3*u*v*w^2 + 20*m^2*u^2*v*w^2 - 99*m^3*v^2*w^2 + 91*m^2*u*v^2*w^2 - 
     15*m*u^2*v^2*w^2 + 12*m^2*v^3*w^2 - 14*m*u*v^3*w^2 + 3*u^2*v^3*w^2 - 
     3*m^4*w^3 - 33*m^3*v*w^3 + 11*m^2*u*v*w^3 + 8*m^2*v^2*w^3 - 
     5*m*u*v^2*w^3 + 2*m^2*v*w^4))/(m*(-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*u*(192*m^7 - 144*m^6*u + 36*m^5*u^2 - 3*m^4*u^3 + 144*m^6*v - 
     568*m^5*u*v + 333*m^4*u^2*v - 66*m^3*u^3*v + 4*m^2*u^4*v - 364*m^5*v^2 + 
     851*m^4*u*v^2 - 405*m^3*u^2*v^2 + 69*m^2*u^3*v^2 - 4*m*u^4*v^2 + 
     179*m^4*v^3 - 372*m^3*u*v^3 + 128*m^2*u^2*v^3 - 12*m*u^3*v^3 - 
     33*m^3*v^4 + 65*m^2*u*v^4 - 12*m*u^2*v^4 + 2*m^2*v^5 - 4*m*u*v^5 - 
     144*m^6*w + 72*m^5*u*w - 9*m^4*u^2*w - 328*m^5*v*w + 530*m^4*u*v*w - 
     177*m^3*u^2*v*w + 15*m^2*u^3*v*w + 355*m^4*v^2*w - 516*m^3*u*v^2*w + 
     158*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 99*m^3*v^3*w + 145*m^2*u*v^3*w - 
     39*m*u^2*v^3*w + 3*u^3*v^3*w + 8*m^2*v^4*w - 13*m*u*v^4*w + 
     3*u^2*v^4*w + 36*m^5*w^2 - 9*m^4*u*w^2 + 173*m^4*v*w^2 - 
     144*m^3*u*v*w^2 + 20*m^2*u^2*v*w^2 - 99*m^3*v^2*w^2 + 91*m^2*u*v^2*w^2 - 
     15*m*u^2*v^2*w^2 + 12*m^2*v^3*w^2 - 14*m*u*v^3*w^2 + 3*u^2*v^3*w^2 - 
     3*m^4*w^3 - 33*m^3*v*w^3 + 11*m^2*u*v*w^3 + 8*m^2*v^2*w^3 - 
     5*m*u*v^2*w^3 + 2*m^2*v*w^4))/(m*(-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-1536*m^8 + 1920*m^7*u - 928*m^6*u^2 + 216*m^5*u^3 - 24*m^4*u^4 + 
     m^3*u^5 + 1920*m^7*v - 1088*m^6*u*v - 408*m^5*u^2*v + 368*m^4*u^3*v - 
     73*m^3*u^4*v + 4*m^2*u^5*v - 928*m^6*v^2 - 408*m^5*u*v^2 + 
     1264*m^4*u^2*v^2 - 560*m^3*u^3*v^2 + 90*m^2*u^4*v^2 - 5*m*u^5*v^2 + 
     216*m^5*v^3 + 368*m^4*u*v^3 - 560*m^3*u^2*v^3 + 172*m^2*u^3*v^3 - 
     15*m*u^4*v^3 - 24*m^4*v^4 - 73*m^3*u*v^4 + 90*m^2*u^2*v^4 - 
     15*m*u^3*v^4 + m^3*v^5 + 4*m^2*u*v^5 - 5*m*u^2*v^5 + 1920*m^7*w - 
     1856*m^6*u*w + 648*m^5*u^2*w - 96*m^4*u^3*w + 5*m^3*u^4*w - 
     1856*m^6*v*w + 624*m^5*u*v*w + 376*m^4*u^2*v*w - 160*m^3*u^3*v*w + 
     13*m^2*u^4*v*w + 648*m^5*v^2*w + 376*m^4*u*v^2*w - 642*m^3*u^2*v^2*w + 
     181*m^2*u^3*v^2*w - 15*m*u^4*v^2*w - 96*m^4*v^3*w - 160*m^3*u*v^3*w + 
     181*m^2*u^2*v^3*w - 42*m*u^3*v^3*w + 3*u^4*v^3*w + 5*m^3*v^4*w + 
     13*m^2*u*v^4*w - 15*m*u^2*v^4*w + 3*u^3*v^4*w - 928*m^6*w^2 + 
     648*m^5*u*w^2 - 144*m^4*u^2*w^2 + 10*m^3*u^3*w^2 + 648*m^5*v*w^2 - 
     88*m^4*u*v*w^2 - 96*m^3*u^2*v*w^2 + 15*m^2*u^3*v*w^2 - 144*m^4*v^2*w^2 - 
     96*m^3*u*v^2*w^2 + 98*m^2*u^2*v^2*w^2 - 15*m*u^3*v^2*w^2 + 
     10*m^3*v^3*w^2 + 15*m^2*u*v^3*w^2 - 15*m*u^2*v^3*w^2 + 3*u^3*v^3*w^2 + 
     216*m^5*w^3 - 96*m^4*u*w^3 + 10*m^3*u^2*w^3 - 96*m^4*v*w^3 - 
     4*m^3*u*v*w^3 + 7*m^2*u^2*v*w^3 + 10*m^3*v^2*w^3 + 7*m^2*u*v^2*w^3 - 
     5*m*u^2*v^2*w^3 - 24*m^4*w^4 + 5*m^3*u*w^4 + 5*m^3*v*w^4 + m^2*u*v*w^4 + 
     m^3*w^5))/(m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), -((ep*u*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
      144*m^4*v + 136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 
      39*m^2*u*v^2 + 6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
      24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
      7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
      5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/(m*Sqrt[-((4*m - u)*u)]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (2*ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])}, 
 {0, (-3*ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), 
  (21*ep*Sqrt[-((4*m - u)*u)])/(2*m*(4*m - u)), 
  (3*ep*Sqrt[-((4*m - u)*u)])/(4*m*(4*m - u)), (-2*ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), (4*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
      32*m^3*v + 24*m^2*u*v - 4*m*u^2*v - 2*m*u*v^2 - 96*m^3*w + 48*m^2*u*w - 
      6*m*u^2*w - 2*m*u*v*w + u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + 
      u*v*w^2 - 2*m*w^3))/(m*(4*m - u)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
       8*m*w + 2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(64*m^3*Sqrt[-((4*m - v)*v)] - 
     24*m^2*u*Sqrt[-((4*m - v)*v)] + 2*m*u^2*Sqrt[-((4*m - v)*v)] - 
     24*m^2*v*Sqrt[-((4*m - v)*v)] + 4*m*u*v*Sqrt[-((4*m - v)*v)] + 
     2*m*v^2*Sqrt[-((4*m - v)*v)] + 2*m*u*Sqrt[-((4*m - v)*v)]*w + 
     2*m*v*Sqrt[-((4*m - v)*v)]*w - u*v*Sqrt[-((4*m - v)*v)]*w))/
   (2*m*(4*m - u)*(4*m - v)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*Sqrt[-((4*m - u)*u)]*(-144*m^3*v + 48*m^2*u*v - 3*m*u^2*v + 
      48*m^2*v^2 - 6*m*u*v^2 - 3*m*v^3 + 144*m^3*w - 48*m^2*u*w + 3*m*u^2*w - 
      3*m*v^2*w - 48*m^2*w^2 + 6*m*u*w^2 + 3*m*v*w^2 + 3*m*w^3 + 
      16*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(4*m - u)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), (-2*ep)/m, 0, (2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 
  -(ep*Sqrt[-((4*m - u)*u)]*(-144*m^3*v + 48*m^2*u*v - 3*m*u^2*v + 
      48*m^2*v^2 - 6*m*u*v^2 - 3*m*v^3 + 144*m^3*w - 48*m^2*u*w + 3*m*u^2*w - 
      3*m*v^2*w - 48*m^2*w^2 + 6*m*u*w^2 + 3*m*v*w^2 + 3*m*w^3 + 
      16*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(4*m - u)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), (ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 
     2*m*u^3 - 32*m^3*v + 24*m^2*u*v - 4*m*u^2*v - 2*m*u*v^2 - 96*m^3*w + 
     48*m^2*u*w - 6*m*u^2*w - 2*m*u*v*w + u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 
     2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/(2*m*(4*m - u)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, (-2*ep*Sqrt[-((4*m - u)*u)])/
   (m*(4*m - u)), (4*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), ep/m, 
  (-2*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 0, 0, 
  (ep*(u + v + w))/(m*(3*m - u - v - w)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(64*m^3*v - 24*m^2*u*v + 2*m*u^2*v - 
      24*m^2*v^2 + 4*m*u*v^2 + 2*m*v^3 + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w))/
    (m*(4*m - u)*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 
  0, -((ep*Sqrt[-((4*m - u)*u)]*(48*m^2*v - 16*m*u*v + u^2*v - 16*m*v^2 + 
      2*u*v^2 + v^3 - 48*m^2*w + 16*m*u*w - u^2*w + v^2*w + 16*m*w^2 - 
      2*u*w^2 - v*w^2 - w^3))/((4*m - u)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
       8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
     144*m^4*v + 136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 
     39*m^2*u*v^2 + 6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
     24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
     7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
     5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
     32*m^3*v + 24*m^2*u*v - 4*m*u^2*v - 2*m*u*v^2 - 96*m^3*w + 48*m^2*u*w - 
     6*m*u^2*w - 2*m*u*v*w + u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + 
     u*v*w^2 - 2*m*w^3))/(2*m*(4*m - u)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(32*m^3*v - 8*m^2*u*v - 8*m^2*v^2 + 32*m^3*w - 8*m^2*u*w - 
      16*m^2*v*w + 12*m*u*v*w - u^2*v*w - 8*m^2*w^2))/
   (2*m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u))), 
  -((ep*(u + v + w))/(m*(3*m - u - v - w))), 
  (ep*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 + 32*m^4*v - 
     104*m^3*u*v + 48*m^2*u^2*v - 6*m*u^3*v - 8*m^3*v^2 + 24*m^2*u*v^2 - 
     6*m*u^2*v^2 - 2*m*u*v^3 + 32*m^4*w - 104*m^3*u*w + 48*m^2*u^2*w - 
     6*m*u^3*w - 16*m^3*v*w + 12*m^2*u*v*w - 5*m*u^2*v*w + u^3*v*w - 
     2*m*u*v^2*w + u^2*v^2*w - 8*m^3*w^2 + 24*m^2*u*w^2 - 6*m*u^2*w^2 - 
     2*m*u*v*w^2 + u^2*v*w^2 - 2*m*u*w^3))/(2*m*(4*m - u)*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(64*m^3*v - 24*m^2*u*v + 2*m*u^2*v - 24*m^2*v^2 + 
     4*m*u*v^2 + 2*m*v^3 + 2*m*u*v*w + 2*m*v^2*w - u*v^2*w))/
   (2*m*(4*m - u)*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(48*m^2*v - 16*m*u*v + u^2*v - 16*m*v^2 + 
      2*u*v^2 + v^3 - 48*m^2*w + 16*m*u*w - u^2*w + v^2*w + 16*m*w^2 - 
      2*u*w^2 - v*w^2 - w^3))/((4*m - u)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
       8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
     144*m^4*v + 136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 
     39*m^2*u*v^2 + 6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
     24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
     7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
     5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  -((ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u))), 0, 
  -((ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
      32*m^3*v + 24*m^2*u*v - 4*m*u^2*v - 2*m*u*v^2 - 96*m^3*w + 48*m^2*u*w - 
      6*m*u^2*w - 2*m*u*v*w + u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + 
      u*v*w^2 - 2*m*w^3))/(m*(4*m - u)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
       8*m*w + 2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(192*m^5 - 272*m^4*u + 132*m^3*u^2 - 27*m^2*u^3 + 2*m*u^4 - 128*m^4*v + 
     152*m^3*u*v - 54*m^2*u^2*v + 6*m*u^3*v + 20*m^3*v^2 - 27*m^2*u*v^2 + 
     6*m*u^2*v^2 + 2*m*u*v^3 - 128*m^4*w + 152*m^3*u*w - 54*m^2*u^2*w + 
     6*m*u^3*w + 40*m^3*v*w - 30*m^2*u*v*w + 8*m*u^2*v*w - u^3*v*w + 
     2*m*u*v^2*w - u^2*v^2*w + 20*m^3*w^2 - 27*m^2*u*w^2 + 6*m*u^2*w^2 + 
     2*m*u*v*w^2 - u^2*v*w^2 + 2*m*u*w^3))/(m*(4*m - u)*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-2*ep)/m, 0, 
  (2*ep*Sqrt[-((4*m - u)*u)]*(48*m^2*v - 16*m*u*v + u^2*v - 16*m*v^2 + 
     2*u*v^2 + v^3 - 48*m^2*w + 16*m*u*w - u^2*w + v^2*w + 16*m*w^2 - 
     2*u*w^2 - v*w^2 - w^3))/((4*m - u)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
      144*m^4*v + 136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 
      39*m^2*u*v^2 + 6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
      24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
      7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
      5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
    (m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (-3*ep*Sqrt[-((4*m - u)*u)]*(48*m^2*v - 16*m*u*v + u^2*v - 16*m*v^2 + 
     2*u*v^2 + v^3 - 48*m^2*w + 16*m*u*w - u^2*w + v^2*w + 16*m*w^2 - 
     2*u*w^2 - v*w^2 - w^3))/((4*m - u)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 
     144*m^4*v + 144*m^3*u*v - 39*m^2*u^2*v + 3*m*u^3*v + 40*m^3*v^2 - 
     40*m^2*u*v^2 + 6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
     32*m^3*u*w - 5*m^2*u^2*w + 48*m^3*v*w - 28*m^2*u*v*w + 6*m*u^2*v*w - 
     7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 8*m^3*w^2 - 4*m^2*u*w^2 - 
     5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -((ep*Sqrt[-((4*m - u)*u)]*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 
      38*m^2*u^3 + 3*m*u^4 - 48*m^4*v + 96*m^3*u*v - 45*m^2*u^2*v + 
      6*m*u^3*v + 8*m^3*v^2 - 8*m^2*u*v^2 + 3*m*u^2*v^2 - m^2*v^3 - 
      144*m^4*w + 208*m^3*u*w - 79*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 
      36*m^2*u*v*w + 12*m*u^2*v*w - 2*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 
      40*m^3*w^2 - 44*m^2*u*w^2 + 9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 
      2*u^2*v*w^2 - 3*m^2*w^3 + 3*m*u*w^3))/
    (m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  -((ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), (ep*Sqrt[-((4*m - u)*u)]*(32*m^4*v - 72*m^3*u*v + 
     24*m^2*u^2*v - 2*m*u^3*v - 8*m^3*v^2 + 24*m^2*u*v^2 - 4*m*u^2*v^2 - 
     2*m*u*v^3 + 32*m^4*w - 8*m^3*u*w - 16*m^3*v*w + 12*m^2*u*v*w - 
     3*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 8*m^3*w^2))/
   (m*(-4*m + u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(32*m^4*v - 72*m^3*u*v + 24*m^2*u^2*v - 
     2*m*u^3*v - 8*m^3*v^2 + 24*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m*u*v^3 + 
     32*m^4*w - 8*m^3*u*w - 16*m^3*v*w + 12*m^2*u*v*w - 3*m*u^2*v*w - 
     2*m*u*v^2*w + u^2*v^2*w - 8*m^3*w^2))/
   (m*(-4*m + u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
      144*m^4*v + 136*m^3*u*v - 37*m^2*u^2*v + 3*m*u^3*v + 44*m^3*v^2 - 
      39*m^2*u*v^2 + 6*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
      24*m^3*u*w - 3*m^2*u^2*w + 56*m^3*v*w - 34*m^2*u*v*w + 6*m*u^2*v*w - 
      7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
      5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
    (m*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (-2*ep*(2*m - u))/(m*(4*m - u)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(48*m^2*v - 16*m*u*v + u^2*v - 16*m*v^2 + 
      2*u*v^2 + v^3 - 48*m^2*w + 16*m*u*w - u^2*w + v^2*w + 16*m*w^2 - 
      2*u*w^2 - v*w^2 - w^3))/((4*m - u)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
       8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (4*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u))}, 
 {0, 0, (-21*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (-3*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (4*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(96*m^3 - 40*m^2*u + 4*m*u^2 - 64*m^2*v + 12*m*u*v + 
     14*m*v^2 - u*v^2 - v^3 - 64*m^2*w + 12*m*u*w + 28*m*v*w - 2*u*v*w - 
     3*v^2*w + 14*m*w^2 - u*w^2 - 3*v*w^2 - w^3 + 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(-2*m*u + 4*m*v - u*v - v^2 + 4*m*w - u*w - 2*v*w - w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(128*m^5*u - 96*m^4*u^2 + 24*m^3*u^3 - 2*m^2*u^4 + 
     128*m^5*v - 384*m^4*u*v + 192*m^3*u^2*v - 30*m^2*u^3*v + m*u^4*v - 
     96*m^4*v^2 + 192*m^3*u*v^2 - 56*m^2*u^2*v^2 + 3*m*u^3*v^2 + 24*m^3*v^3 - 
     30*m^2*u*v^3 + 3*m*u^2*v^3 - 2*m^2*v^4 + m*u*v^4 - 256*m^5*w + 
     160*m^4*u*w - 48*m^3*u^2*w + 10*m^2*u^3*w - m*u^4*w + 160*m^4*v*w + 
     96*m^3*u*v*w - 52*m^2*u^2*v*w + 3*m*u^3*v*w - 48*m^3*v^2*w - 
     52*m^2*u*v^2*w + 11*m*u^2*v^2*w + 10*m^2*v^3*w + 3*m*u*v^3*w - m*v^4*w + 
     256*m^4*w^2 - 168*m^3*u*w^2 + 42*m^2*u^2*w^2 - 4*m*u^3*w^2 - 
     168*m^3*v*w^2 + 12*m^2*u*v*w^2 + 4*m*u^2*v*w^2 + 42*m^2*v^2*w^2 + 
     4*m*u*v^2*w^2 - 4*m*v^3*w^2 - 96*m^3*w^3 + 46*m^2*u*w^3 - 6*m*u^2*w^3 + 
     46*m^2*v*w^3 - 2*m*u*v*w^3 - 6*m*v^2*w^3 + 16*m^2*w^4 - 4*m*u*w^4 - 
     4*m*v*w^4 - m*w^5 + 384*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 288*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 72*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 6*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 288*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 128*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 10*m^2*u^2*v*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     56*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     288*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     128*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     10*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     112*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     28*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     56*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(24*m^2 - 6*m*u - 6*m*v - u*v - v^2 - 6*m*w - u*w - 2*v*w - w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), 0, -(ep*(1536*m^6 - 1152*m^5*u + 288*m^4*u^2 - 24*m^3*u^3 - 
      1536*m^5*v + 800*m^4*u*v - 112*m^3*u^2*v + 2*m^2*u^3*v + 512*m^4*v^2 - 
      136*m^3*u*v^2 - 2*m^2*u^2*v^2 + m*u^3*v^2 - 48*m^3*v^3 - 10*m^2*u*v^3 + 
      3*m*u^2*v^3 - 6*m^2*v^4 + 3*m*u*v^4 + m*v^5 + 
      384*m^5*Sqrt[-((4*m - v)*v)] - 224*m^4*u*Sqrt[-((4*m - v)*v)] + 
      32*m^3*u^2*Sqrt[-((4*m - v)*v)] - 416*m^4*v*Sqrt[-((4*m - v)*v)] + 
      200*m^3*u*v*Sqrt[-((4*m - v)*v)] - 30*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + 
      2*m*u^3*v*Sqrt[-((4*m - v)*v)] + 168*m^3*v^2*Sqrt[-((4*m - v)*v)] - 
      60*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + 6*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
      30*m^2*v^3*Sqrt[-((4*m - v)*v)] + 6*m*u*v^3*Sqrt[-((4*m - v)*v)] + 
      2*m*v^4*Sqrt[-((4*m - v)*v)] - 1152*m^5*w + 512*m^4*u*w - 
      40*m^3*u^2*w - 4*m^2*u^3*w + 736*m^4*v*w - 240*m^3*u*v*w + 
      10*m^2*u^2*v*w + m*u^3*v*w - 88*m^3*v^2*w + 16*m^2*u*v^2*w + 
      4*m*u^2*v^2*w - 22*m^2*v^3*w + 7*m*u*v^3*w - u^2*v^3*w + 4*m*v^4*w - 
      u*v^4*w - 416*m^4*Sqrt[-((4*m - v)*v)]*w + 
      128*m^3*u*Sqrt[-((4*m - v)*v)]*w + 336*m^3*v*Sqrt[-((4*m - v)*v)]*w - 
      78*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + 4*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 
      90*m^2*v^2*Sqrt[-((4*m - v)*v)]*w + 15*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - 
      u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 8*m*v^3*Sqrt[-((4*m - v)*v)]*w - 
      u*v^3*Sqrt[-((4*m - v)*v)]*w + 224*m^4*w^2 - 8*m^3*u*w^2 - 
      12*m^2*u^2*w^2 - 32*m^3*v*w^2 - 10*m^2*u*v*w^2 + 7*m*u^2*v*w^2 - 
      30*m^2*v^2*w^2 + 11*m*u*v^2*w^2 - u^2*v^2*w^2 + 6*m*v^3*w^2 - 
      2*u*v^3*w^2 + 168*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
      30*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 + 2*m*u^2*Sqrt[-((4*m - v)*v)]*w^2 - 
      90*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 13*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 
      u^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 12*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 
      2*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 8*m^3*w^3 - 12*m^2*u*w^3 - 
      18*m^2*v*w^3 + 7*m*u*v*w^3 + 4*m*v^2*w^3 - u*v^2*w^3 - 
      30*m^2*Sqrt[-((4*m - v)*v)]*w^3 + 4*m*u*Sqrt[-((4*m - v)*v)]*w^3 + 
      8*m*v*Sqrt[-((4*m - v)*v)]*w^3 - u*v*Sqrt[-((4*m - v)*v)]*w^3 - 
      4*m^2*w^4 + m*v*w^4 + 2*m*Sqrt[-((4*m - v)*v)]*w^4))/
   (2*m*(4*m - v)*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(24*m^2 - 6*m*u - 6*m*v - u*v - v^2 - 6*m*w - u*w - 2*v*w - w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (-3*ep)/(3*m - u - v - w), 0, 
  (ep*(128*m^5*u - 96*m^4*u^2 + 24*m^3*u^3 - 2*m^2*u^4 - 256*m^5*v + 
     192*m^4*u*v - 64*m^3*u^2*v + 12*m^2*u^3*v - m*u^4*v + 
     864*m^4*Sqrt[-((4*m - u)*u)]*v - 576*m^3*u*Sqrt[-((4*m - u)*u)]*v + 
     114*m^2*u^2*Sqrt[-((4*m - u)*u)]*v - 6*m*u^3*Sqrt[-((4*m - u)*u)]*v + 
     192*m^4*v^2 - 136*m^3*u*v^2 + 34*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
     576*m^3*Sqrt[-((4*m - u)*u)]*v^2 + 228*m^2*u*Sqrt[-((4*m - u)*u)]*v^2 - 
     18*m*u^2*Sqrt[-((4*m - u)*u)]*v^2 - 48*m^3*v^3 + 24*m^2*u*v^3 - 
     3*m*u^2*v^3 + 114*m^2*Sqrt[-((4*m - u)*u)]*v^3 - 
     18*m*u*Sqrt[-((4*m - u)*u)]*v^3 + 4*m^2*v^4 - m*u*v^4 - 
     6*m*Sqrt[-((4*m - u)*u)]*v^4 - 256*m^5*w + 192*m^4*u*w - 64*m^3*u^2*w + 
     12*m^2*u^3*w - m*u^4*w - 864*m^4*Sqrt[-((4*m - u)*u)]*w + 
     576*m^3*u*Sqrt[-((4*m - u)*u)]*w - 114*m^2*u^2*Sqrt[-((4*m - u)*u)]*w + 
     6*m*u^3*Sqrt[-((4*m - u)*u)]*w + 384*m^4*v*w - 272*m^3*u*v*w + 
     60*m^2*u^2*v*w - 4*m*u^3*v*w - 144*m^3*v^2*w + 88*m^2*u*v^2*w - 
     17*m*u^2*v^2*w + u^3*v^2*w + 114*m^2*Sqrt[-((4*m - u)*u)]*v^2*w - 
     18*m*u*Sqrt[-((4*m - u)*u)]*v^2*w + 16*m^2*v^3*w - 8*m*u*v^3*w + 
     u^2*v^3*w - 12*m*Sqrt[-((4*m - u)*u)]*v^3*w + 192*m^4*w^2 - 
     136*m^3*u*w^2 + 34*m^2*u^2*w^2 - 3*m*u^3*w^2 + 
     576*m^3*Sqrt[-((4*m - u)*u)]*w^2 - 228*m^2*u*Sqrt[-((4*m - u)*u)]*w^2 + 
     18*m*u^2*Sqrt[-((4*m - u)*u)]*w^2 - 144*m^3*v*w^2 + 88*m^2*u*v*w^2 - 
     17*m*u^2*v*w^2 + u^3*v*w^2 - 114*m^2*Sqrt[-((4*m - u)*u)]*v*w^2 + 
     18*m*u*Sqrt[-((4*m - u)*u)]*v*w^2 + 24*m^2*v^2*w^2 - 14*m*u*v^2*w^2 + 
     2*u^2*v^2*w^2 - 48*m^3*w^3 + 24*m^2*u*w^3 - 3*m*u^2*w^3 - 
     114*m^2*Sqrt[-((4*m - u)*u)]*w^3 + 18*m*u*Sqrt[-((4*m - u)*u)]*w^3 + 
     16*m^2*v*w^3 - 8*m*u*v*w^3 + u^2*v*w^3 + 12*m*Sqrt[-((4*m - u)*u)]*v*
      w^3 + 4*m^2*w^4 - m*u*w^4 + 6*m*Sqrt[-((4*m - u)*u)]*w^4))/
   (2*m*(4*m - u)*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), (ep*(4*m + v + w))/
   (m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, -(ep/m), 
  0, -((ep*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 + 128*m^4*v - 
      384*m^3*u*v + 192*m^2*u^2*v - 30*m*u^3*v + u^4*v - 96*m^3*v^2 + 
      192*m^2*u*v^2 - 56*m*u^2*v^2 + 3*u^3*v^2 + 24*m^2*v^3 - 30*m*u*v^3 + 
      3*u^2*v^3 - 2*m*v^4 + u*v^4 - 256*m^4*w + 160*m^3*u*w - 48*m^2*u^2*w + 
      10*m*u^3*w - u^4*w + 160*m^3*v*w + 96*m^2*u*v*w - 52*m*u^2*v*w + 
      3*u^3*v*w - 48*m^2*v^2*w - 52*m*u*v^2*w + 11*u^2*v^2*w + 10*m*v^3*w + 
      3*u*v^3*w - v^4*w + 256*m^3*w^2 - 168*m^2*u*w^2 + 42*m*u^2*w^2 - 
      4*u^3*w^2 - 168*m^2*v*w^2 + 12*m*u*v*w^2 + 4*u^2*v*w^2 + 42*m*v^2*w^2 + 
      4*u*v^2*w^2 - 4*v^3*w^2 - 96*m^2*w^3 + 46*m*u*w^3 - 6*u^2*w^3 + 
      46*m*v*w^3 - 2*u*v*w^3 - 6*v^2*w^3 + 16*m*w^4 - 4*u*w^4 - 4*v*w^4 - 
      w^5))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
       2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  (ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-12*m^2 - 2*m*u + 13*m*v - 2*u*v - 2*v^2 + 13*m*w - 2*u*w - 
     4*v*w - 2*w^2))/(m*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (2*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-768*m^7 + 704*m^6*u - 240*m^5*u^2 + 36*m^4*u^3 - 
     2*m^3*u^4 + 896*m^6*v - 336*m^5*u*v - 16*m^4*u^2*v + 11*m^3*u^3*v - 
     384*m^5*v^2 - 220*m^4*u*v^2 + 183*m^3*u^2*v^2 - 33*m^2*u^3*v^2 + 
     2*m*u^4*v^2 + 72*m^4*v^3 + 165*m^3*u*v^3 - 66*m^2*u^2*v^3 + 
     6*m*u^3*v^3 - 5*m^3*v^4 - 33*m^2*u*v^4 + 6*m*u^2*v^4 + 2*m*u*v^5 + 
     896*m^6*w - 624*m^5*u*w + 144*m^4*u^2*w - 11*m^3*u^3*w - 768*m^5*v*w + 
     152*m^4*u*v*w + 10*m^3*u^2*v*w + 3*m^2*u^3*v*w + 216*m^4*v^2*w + 
     185*m^3*u*v^2*w - 72*m^2*u^2*v^2*w + 5*m*u^3*v^2*w - 20*m^3*v^3*w - 
     75*m^2*u*v^3*w + 18*m*u^2*v^3*w - u^3*v^3*w + 7*m*u*v^4*w - u^2*v^4*w - 
     384*m^5*w^2 + 180*m^4*u*w^2 - 21*m^3*u^2*w^2 + 216*m^4*v*w^2 + 
     3*m^3*u*v*w^2 - 6*m^2*u^2*v*w^2 + m*u^3*v*w^2 - 30*m^3*v^2*w^2 - 
     51*m^2*u*v^2*w^2 + 14*m*u^2*v^2*w^2 - u^3*v^2*w^2 + 9*m*u*v^3*w^2 - 
     2*u^2*v^3*w^2 + 72*m^4*w^3 - 17*m^3*u*w^3 - 20*m^3*v*w^3 - 
     9*m^2*u*v*w^3 + 2*m*u^2*v*w^3 + 5*m*u*v^2*w^3 - u^2*v^2*w^3 - 
     5*m^3*w^4 + m*u*v*w^4))/(m*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 2*u^2*v^2 + u*v^3 - 
     48*m^2*u*w + 16*m*u^2*w - u^3*w + u*v^2*w + 16*m*u*w^2 - 2*u^2*w^2 - 
     u*v*w^2 - u*w^3))/(Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 2*u^2*v^2 + u*v^3 - 
      48*m^2*u*w + 16*m*u^2*w - u^3*w + u*v^2*w + 16*m*u*w^2 - 2*u^2*w^2 - 
      u*v*w^2 - u*w^3))/(Sqrt[-((4*m - u)*u)]*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(128*m^4*v - 32*m^3*u*v - 96*m^3*v^2 + 24*m^2*u*v^2 - 2*m*u^2*v^2 + 
     24*m^2*v^3 - 4*m*u*v^3 - 2*m*v^4 - 96*m^3*v*w + 48*m^2*v^2*w - 
     2*m*u*v^2*w - 6*m*v^3*w + u*v^3*w + 24*m^2*v*w^2 - 2*m*u*v*w^2 - 
     6*m*v^2*w^2 + u*v^2*w^2 - 2*m*v*w^3))/(m*Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-3*ep)/(3*m - u - v - w), 0, 
  -(ep*(128*m^4*v - 32*m^3*u*v - 96*m^3*v^2 + 24*m^2*u*v^2 - 2*m*u^2*v^2 + 
      24*m^2*v^3 - 4*m*u*v^3 - 2*m*v^4 - 96*m^3*v*w + 48*m^2*v^2*w - 
      2*m*u*v^2*w - 6*m*v^3*w + u*v^3*w + 24*m^2*v*w^2 - 2*m*u*v*w^2 - 
      6*m*v^2*w^2 + u*v^2*w^2 - 2*m*v*w^3))/(2*m*Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(512*m^5 - 384*m^4*u + 96*m^3*u^2 - 8*m^2*u^3 - 384*m^4*v + 
     224*m^3*u*v - 32*m^2*u^2*v + 96*m^3*v^2 - 32*m^2*u*v^2 - 8*m^2*v^3 - 
     384*m^4*w + 224*m^3*u*w - 32*m^2*u^2*w + 192*m^3*v*w - 144*m^2*u*v*w + 
     12*m*u^2*v*w - 24*m^2*v^2*w + 24*m*u*v^2*w - u*v^3*w + 96*m^3*w^2 - 
     32*m^2*u*w^2 - 24*m^2*v*w^2 + 24*m*u*v*w^2 - 2*u*v^2*w^2 - 8*m^2*w^3 - 
     u*v*w^3))/(2*m*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 2*u^2*v^2 + u*v^3 - 
     48*m^2*u*w + 16*m*u^2*w - u^3*w + u*v^2*w + 16*m*u*w^2 - 2*u^2*w^2 - 
     u*v*w^2 - u*w^3))/(Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(12*m - 2*u - 5*v - 5*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), -((ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 
      2*u^2*v^2 + u*v^3 - 48*m^2*u*w + 16*m*u^2*w - u^3*w + u*v^2*w + 
      16*m*u*w^2 - 2*u^2*w^2 - u*v*w^2 - u*w^3))/(Sqrt[-((4*m - u)*u)]*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 2*u^2*v^2 + u*v^3 - 
     48*m^2*u*w + 16*m*u^2*w - u^3*w + u*v^2*w + 16*m*u*w^2 - 2*u^2*w^2 - 
     u*v*w^2 - u*w^3))/(Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(1536*m^6 - 1920*m^5*u + 864*m^4*u^2 - 168*m^3*u^3 + 12*m^2*u^4 - 
     1920*m^5*v + 1888*m^4*u*v - 592*m^3*u^2*v + 60*m^2*u^3*v + 928*m^4*v^2 - 
     640*m^3*u*v^2 + 108*m^2*u^2*v^2 - m*u^3*v^2 - 216*m^3*v^3 + 
     84*m^2*u*v^3 - 3*m*u^2*v^3 + 24*m^2*v^4 - 3*m*u*v^4 - m*v^5 - 
     1920*m^5*w + 1888*m^4*u*w - 592*m^3*u^2*w + 60*m^2*u^3*w + 
     1856*m^4*v*w - 1520*m^3*u*v*w + 348*m^2*u^2*v*w - 18*m*u^3*v*w - 
     648*m^3*v^2*w + 420*m^2*u*v^2*w - 57*m*u^2*v^2*w + 96*m^2*v^3*w - 
     47*m*u*v^3*w + 2*u^2*v^3*w - 5*m*v^4*w + 2*u*v^4*w + 928*m^4*w^2 - 
     640*m^3*u*w^2 + 108*m^2*u^2*w^2 - m*u^3*w^2 - 648*m^3*v*w^2 + 
     420*m^2*u*v*w^2 - 57*m*u^2*v*w^2 + 144*m^2*v^2*w^2 - 88*m*u*v^2*w^2 + 
     4*u^2*v^2*w^2 - 10*m*v^3*w^2 + 6*u*v^3*w^2 - 216*m^3*w^3 + 
     84*m^2*u*w^3 - 3*m*u^2*w^3 + 96*m^2*v*w^3 - 47*m*u*v*w^3 + 2*u^2*v*w^3 - 
     10*m*v^2*w^3 + 6*u*v^2*w^3 + 24*m^2*w^4 - 3*m*u*w^4 - 5*m*v*w^4 + 
     2*u*v*w^4 - m*w^5))/(2*m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + 
     v^2 - 8*m*w + 2*v*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 + 128*m^4*v - 
     384*m^3*u*v + 192*m^2*u^2*v - 30*m*u^3*v + u^4*v - 96*m^3*v^2 + 
     192*m^2*u*v^2 - 56*m*u^2*v^2 + 3*u^3*v^2 + 24*m^2*v^3 - 30*m*u*v^3 + 
     3*u^2*v^3 - 2*m*v^4 + u*v^4 - 256*m^4*w + 160*m^3*u*w - 48*m^2*u^2*w + 
     10*m*u^3*w - u^4*w + 160*m^3*v*w + 96*m^2*u*v*w - 52*m*u^2*v*w + 
     3*u^3*v*w - 48*m^2*v^2*w - 52*m*u*v^2*w + 11*u^2*v^2*w + 10*m*v^3*w + 
     3*u*v^3*w - v^4*w + 256*m^3*w^2 - 168*m^2*u*w^2 + 42*m*u^2*w^2 - 
     4*u^3*w^2 - 168*m^2*v*w^2 + 12*m*u*v*w^2 + 4*u^2*v*w^2 + 42*m*v^2*w^2 + 
     4*u*v^2*w^2 - 4*v^3*w^2 - 96*m^2*w^3 + 46*m*u*w^3 - 6*u^2*w^3 + 
     46*m*v*w^3 - 2*u*v*w^3 - 6*v^2*w^3 + 16*m*w^4 - 4*u*w^4 - 4*v*w^4 - 
     w^5))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
     220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
     72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
     33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
     144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
     10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
     72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
     18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
     180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
     6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
     14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
     72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
     2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-4*m - v - w))/(m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), -(ep/m), 
  -((ep*(128*m^4*u - 96*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 + 128*m^4*v - 
      384*m^3*u*v + 192*m^2*u^2*v - 30*m*u^3*v + u^4*v - 96*m^3*v^2 + 
      192*m^2*u*v^2 - 56*m*u^2*v^2 + 3*u^3*v^2 + 24*m^2*v^3 - 30*m*u*v^3 + 
      3*u^2*v^3 - 2*m*v^4 + u*v^4 - 256*m^4*w + 160*m^3*u*w - 48*m^2*u^2*w + 
      10*m*u^3*w - u^4*w + 160*m^3*v*w + 96*m^2*u*v*w - 52*m*u^2*v*w + 
      3*u^3*v*w - 48*m^2*v^2*w - 52*m*u*v^2*w + 11*u^2*v^2*w + 10*m*v^3*w + 
      3*u*v^3*w - v^4*w + 256*m^3*w^2 - 168*m^2*u*w^2 + 42*m*u^2*w^2 - 
      4*u^3*w^2 - 168*m^2*v*w^2 + 12*m*u*v*w^2 + 4*u^2*v*w^2 + 42*m*v^2*w^2 + 
      4*u*v^2*w^2 - 4*v^3*w^2 - 96*m^2*w^3 + 46*m*u*w^3 - 6*u^2*w^3 + 
      46*m*v*w^3 - 2*u*v*w^3 - 6*v^2*w^3 + 16*m*w^4 - 4*u*w^4 - 4*v*w^4 - 
      w^5))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
       2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 
  (ep*(-768*m^6 + 1088*m^5*u - 528*m^4*u^2 + 108*m^3*u^3 - 8*m^2*u^4 + 
     896*m^5*v - 1056*m^4*u*v + 368*m^3*u^2*v - 40*m^2*u^3*v - 384*m^4*v^2 + 
     332*m^3*u*v^2 - 61*m^2*u^2*v^2 + 72*m^3*v^3 - 34*m^2*u*v^3 - 5*m^2*v^4 + 
     896*m^5*w - 1056*m^4*u*w + 368*m^3*u^2*w - 40*m^2*u^3*w - 768*m^4*v*w + 
     856*m^3*u*v*w - 226*m^2*u^2*v*w + 12*m*u^3*v*w + 216*m^3*v^2*w - 
     230*m^2*u*v^2*w + 36*m*u^2*v^2*w - 20*m^2*v^3*w + 24*m*u*v^3*w - 
     u^2*v^3*w - u*v^4*w - 384*m^4*w^2 + 332*m^3*u*w^2 - 61*m^2*u^2*w^2 + 
     216*m^3*v*w^2 - 230*m^2*u*v*w^2 + 36*m*u^2*v*w^2 - 30*m^2*v^2*w^2 + 
     48*m*u*v^2*w^2 - 2*u^2*v^2*w^2 - 3*u*v^3*w^2 + 72*m^3*w^3 - 
     34*m^2*u*w^3 - 20*m^2*v*w^3 + 24*m*u*v*w^3 - u^2*v*w^3 - 3*u*v^2*w^3 - 
     5*m^2*w^4 - u*v*w^4))/(m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + 
     v^2 - 8*m*w + 2*v*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  0, (ep*(512*m^6 - 384*m^5*u + 96*m^4*u^2 - 8*m^3*u^3 - 384*m^5*v + 
     96*m^4*u*v + 96*m^4*v^2 + 64*m^3*u*v^2 - 24*m^2*u^2*v^2 + 2*m*u^3*v^2 - 
     8*m^3*v^3 - 24*m^2*u*v^3 + 4*m*u^2*v^3 + 2*m*u*v^4 - 384*m^5*w + 
     224*m^4*u*w - 32*m^3*u^2*w + 192*m^4*v*w - 48*m^3*u*v*w + 
     12*m^2*u^2*v*w - 24*m^3*v^2*w - 24*m^2*u*v^2*w + 2*m*u^2*v^2*w + 
     5*m*u*v^3*w - u^2*v^3*w + 96*m^4*w^2 - 32*m^3*u*w^2 - 24*m^3*v*w^2 + 
     2*m*u^2*v*w^2 + 4*m*u*v^2*w^2 - u^2*v^2*w^2 - 8*m^3*w^3 + m*u*v*w^3))/
   (m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(1536*m^6 - 1920*m^5*u + 992*m^4*u^2 - 264*m^3*u^3 + 36*m^2*u^4 - 
     2*m*u^5 - 1920*m^5*v + 2016*m^4*u*v - 976*m^3*u^2*v + 252*m^2*u^3*v - 
     30*m*u^4*v + u^5*v + 928*m^4*v^2 - 736*m^3*u*v^2 + 300*m^2*u^2*v^2 - 
     57*m*u^3*v^2 + 3*u^4*v^2 - 216*m^3*v^3 + 108*m^2*u*v^3 - 33*m*u^2*v^3 + 
     3*u^3*v^3 + 24*m^2*v^4 - 5*m*u*v^4 + u^2*v^4 - m*v^5 - 1920*m^5*w + 
     1632*m^4*u*w - 432*m^3*u^2*w + 12*m^2*u^3*w + 10*m*u^4*w - u^5*w + 
     1856*m^4*v*w - 1360*m^3*u*v*w + 444*m^2*u^2*v*w - 70*m*u^3*v*w + 
     3*u^4*v*w - 648*m^3*v^2*w + 372*m^2*u*v^2*w - 109*m*u^2*v^2*w + 
     11*u^3*v^2*w + 96*m^2*v^3*w - 37*m*u*v^3*w + 5*u^2*v^3*w - 5*m*v^4*w + 
     u*v^4*w + 928*m^4*w^2 - 384*m^3*u*w^2 - 60*m^2*u^2*w^2 + 41*m*u^3*w^2 - 
     4*u^4*w^2 - 648*m^3*v*w^2 + 252*m^2*u*v*w^2 - 45*m*u^2*v*w^2 + 
     4*u^3*v*w^2 + 144*m^2*v^2*w^2 - 46*m*u*v^2*w^2 + 8*u^2*v^2*w^2 - 
     10*m*v^3*w^2 + 2*u*v^3*w^2 - 216*m^3*w^3 - 12*m^2*u*w^3 + 43*m*u^2*w^3 - 
     6*u^3*w^3 + 96*m^2*v*w^3 - m*u*v*w^3 - 10*m*v^2*w^3 + 24*m^2*w^4 + 
     13*m*u*w^4 - 4*u^2*w^4 - 5*m*v*w^4 - 2*u*v*w^4 - m*w^5 - u*w^5))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (-2*ep*u)/(m*Sqrt[-((4*m - u)*u)]), 
  (ep*(-384*m^6*u + 288*m^5*u^2 - 72*m^4*u^3 + 6*m^3*u^4 + 720*m^5*u*v - 
     384*m^4*u^2*v + 51*m^3*u^3*v - 552*m^4*u*v^2 + 244*m^3*u^2*v^2 - 
     33*m^2*u^3*v^2 + 2*m*u^4*v^2 + 199*m^3*u*v^3 - 66*m^2*u^2*v^3 + 
     6*m*u^3*v^3 - 33*m^2*u*v^4 + 6*m*u^2*v^4 + 2*m*u*v^5 + 432*m^5*u*w - 
     224*m^4*u^2*w + 29*m^3*u^3*w - 704*m^4*u*v*w + 236*m^3*u^2*v*w - 
     9*m^2*u^3*v*w + 415*m^3*u*v^2*w - 108*m^2*u^2*v^2*w + 5*m*u^3*v^2*w - 
     99*m^2*u*v^3*w + 19*m*u^2*v^3*w - u^3*v^3*w + 8*m*u*v^4*w - u^2*v^4*w - 
     152*m^4*u*w^2 + 40*m^3*u^2*w^2 + 233*m^3*u*v*w^2 - 42*m^2*u^2*v*w^2 + 
     m*u^3*v*w^2 - 99*m^2*u*v^2*w^2 + 16*m*u^2*v^2*w^2 - u^3*v^2*w^2 + 
     12*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 17*m^3*u*w^3 - 33*m^2*u*v*w^3 + 
     3*m*u^2*v*w^3 + 8*m*u*v^2*w^3 - u^2*v^2*w^3 + 2*m*u*v*w^4))/
   (m*(-3*m + u + v + w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-384*m^6*u + 288*m^5*u^2 - 72*m^4*u^3 + 6*m^3*u^4 + 720*m^5*u*v - 
     384*m^4*u^2*v + 51*m^3*u^3*v - 552*m^4*u*v^2 + 244*m^3*u^2*v^2 - 
     33*m^2*u^3*v^2 + 2*m*u^4*v^2 + 199*m^3*u*v^3 - 66*m^2*u^2*v^3 + 
     6*m*u^3*v^3 - 33*m^2*u*v^4 + 6*m*u^2*v^4 + 2*m*u*v^5 + 432*m^5*u*w - 
     224*m^4*u^2*w + 29*m^3*u^3*w - 704*m^4*u*v*w + 236*m^3*u^2*v*w - 
     9*m^2*u^3*v*w + 415*m^3*u*v^2*w - 108*m^2*u^2*v^2*w + 5*m*u^3*v^2*w - 
     99*m^2*u*v^3*w + 19*m*u^2*v^3*w - u^3*v^3*w + 8*m*u*v^4*w - u^2*v^4*w - 
     152*m^4*u*w^2 + 40*m^3*u^2*w^2 + 233*m^3*u*v*w^2 - 42*m^2*u^2*v*w^2 + 
     m*u^3*v*w^2 - 99*m^2*u*v^2*w^2 + 16*m*u^2*v^2*w^2 - u^3*v^2*w^2 + 
     12*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 17*m^3*u*w^3 - 33*m^2*u*v*w^3 + 
     3*m*u^2*v*w^3 + 8*m*u*v^2*w^3 - u^2*v^2*w^3 + 2*m*u*v*w^4))/
   (m*(-3*m + u + v + w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
      896*m^6*v + 336*m^5*u*v + 16*m^4*u^2*v - 11*m^3*u^3*v + 384*m^5*v^2 + 
      220*m^4*u*v^2 - 183*m^3*u^2*v^2 + 33*m^2*u^3*v^2 - 2*m*u^4*v^2 - 
      72*m^4*v^3 - 165*m^3*u*v^3 + 66*m^2*u^2*v^3 - 6*m*u^3*v^3 + 5*m^3*v^4 + 
      33*m^2*u*v^4 - 6*m*u^2*v^4 - 2*m*u*v^5 - 896*m^6*w + 624*m^5*u*w - 
      144*m^4*u^2*w + 11*m^3*u^3*w + 768*m^5*v*w - 152*m^4*u*v*w - 
      10*m^3*u^2*v*w - 3*m^2*u^3*v*w - 216*m^4*v^2*w - 185*m^3*u*v^2*w + 
      72*m^2*u^2*v^2*w - 5*m*u^3*v^2*w + 20*m^3*v^3*w + 75*m^2*u*v^3*w - 
      18*m*u^2*v^3*w + u^3*v^3*w - 7*m*u*v^4*w + u^2*v^4*w + 384*m^5*w^2 - 
      180*m^4*u*w^2 + 21*m^3*u^2*w^2 - 216*m^4*v*w^2 - 3*m^3*u*v*w^2 + 
      6*m^2*u^2*v*w^2 - m*u^3*v*w^2 + 30*m^3*v^2*w^2 + 51*m^2*u*v^2*w^2 - 
      14*m*u^2*v^2*w^2 + u^3*v^2*w^2 - 9*m*u*v^3*w^2 + 2*u^2*v^3*w^2 - 
      72*m^4*w^3 + 17*m^3*u*w^3 + 20*m^3*v*w^3 + 9*m^2*u*v*w^3 - 
      2*m*u^2*v*w^3 - 5*m*u*v^2*w^3 + u^2*v^2*w^3 + 5*m^3*w^4 - m*u*v*w^4))/
    (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 2*u^2*v^2 + u*v^3 - 
     48*m^2*u*w + 16*m*u^2*w - u^3*w + u*v^2*w + 16*m*u*w^2 - 2*u^2*w^2 - 
     u*v*w^2 - u*w^3))/(Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-4*m^2*u + 8*m^2*v - 6*m*v^2 + u*v^2 + v^3 + 8*m^2*w - 12*m*v*w + 
     2*u*v*w + 3*v^2*w - 6*m*w^2 + u*w^2 + 3*v*w^2 + w^3))/
   (m*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (-2*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2])}, {0, 0, (-3*ep*(48*m^4 - 48*m^3*u + 17*m^2*u^2 - 2*m*u^3 - 
     48*m^3*v + 34*m^2*u*v - 6*m*u^2*v + 17*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 
     48*m^3*w + 34*m^2*u*w - 6*m*u^2*w + 34*m^2*v*w - 24*m*u*v*w + 
     3*u^2*v*w - 6*m*v^2*w + 3*u*v^2*w + 17*m^2*w^2 - 6*m*u*w^2 - 6*m*v*w^2 + 
     3*u*v*w^2 - 2*m*w^3))/(2*m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), 0, (ep*(-2*m*u + 4*m*v - u*v - v^2 + 4*m*w - u*w - 2*v*w - 
     w^2))/(2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), 0, 
  -(ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, (-2*ep*Sqrt[-((4*m - v)*v)])/(m*(4*m - v)), 0, 
  (ep*(-12*m^2 + 8*m*u - 7*m*v + 3*u*v + 3*v^2 - 7*m*w + 3*u*w + 6*v*w + 
     3*w^2))/(2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 0, (-5*ep*Sqrt[-((4*m - u)*u)])/(m*(4*m - u)), 
  0, 0, 0, (ep*(12*m^2 + 2*m*u - 13*m*v + 2*u*v + 2*v^2 - 13*m*w + 2*u*w + 
     4*v*w + 2*w^2))/(2*m*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (ep*(-4*m*u + u^2 + 2*m*v + u*v - 4*m*w + 2*u*w + v*w + w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, -((ep*u)/(m*Sqrt[-((4*m - u)*u)])), 0, 
  (ep*(-4*m^2*u + m*u^2 - 4*m^2*v + 14*m*u*v - 3*u^2*v + m*v^2 - 3*u*v^2 - 
     4*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*u)/(m*Sqrt[-((4*m - u)*u)]), (ep*u)/(m*Sqrt[-((4*m - u)*u)]), 
  (ep*v)/(m*Sqrt[-((4*m - v)*v)]), (ep*(-12*m + 2*u + 5*v + 5*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (-3*ep*w)/(m*Sqrt[-((4*m - w)*w)]), 
  -((ep*v)/(m*Sqrt[-((4*m - v)*v)])), 
  (ep*(12*m^2 - 6*m*u + 3*m*v - 2*u*v - 2*v^2 + 3*m*w - 2*u*w - 4*v*w - 
     2*w^2))/(2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 
  (ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
     4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (-3*ep*u)/(2*m*Sqrt[-((4*m - u)*u)]), 0, 
  (ep*u)/(m*Sqrt[-((4*m - u)*u)]), (-3*ep*u)/(2*m*Sqrt[-((4*m - u)*u)]), 
  -((ep*v)/(m*Sqrt[-((4*m - v)*v)])), 
  (ep*(-12*m^2 + 9*m*v - u*v - v^2 + 9*m*w - u*w - 2*v*w - w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 
     3*u*v^2 + 4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(4*m*u - u^2 + 4*m*v - 2*u*v - v^2 - 2*m*w - u*w - v*w))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), 0, (ep*(4*m + v + w))/
   (2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(4*m*u - u^2 - 2*m*v - u*v + 4*m*w - 2*u*w - v*w - w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, -((ep*u)/(m*Sqrt[-((4*m - u)*u)])), 0, 
  (ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-4*m^2*u + m*u^2 - 4*m^2*v + 14*m*u*v - 3*u^2*v + m*v^2 - 
     3*u*v^2 - 4*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(2*m*u - 4*m*v + u*v + v^2 - 4*m*w + u*w + 2*v*w + w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(4*m^2 + 2*m*u + m*v - 3*u*v + m*w))/
   (2*m*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(-12*m^3 - 4*m^2*u + 9*m*u^2 - 2*u^3 + 5*m^2*v - 2*u^2*v + 5*m^2*w + 
     9*m*u*w - 4*u^2*w - 2*u*v*w - 2*u*w^2))/(2*m*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(48*m^2*u*v - 16*m*u^2*v + u^3*v - 16*m*u*v^2 + 2*u^2*v^2 + u*v^3 - 
     48*m^2*u*w + 16*m*u^2*w - u^3*w + u*v^2*w + 16*m*u*w^2 - 2*u^2*w^2 - 
     u*v*w^2 - u*w^3))/(2*Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-3*m^2*u + 9*m*u*v - 2*u^2*v - 2*u*v^2 - 2*u*v*w))/
   (2*m*(-3*m + u + v + w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)]), (ep*(-3*m^2*u + 9*m*u*v - 2*u^2*v - 2*u*v^2 - 
     2*u*v*w))/(2*m*(-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]), 
  -(ep*(4*m^2*u - m*u^2 + 4*m^2*v - 14*m*u*v + 3*u^2*v - m*v^2 + 3*u*v^2 + 
      4*m^2*w - 2*m*u*w - 2*m*v*w + 3*u*v*w - m*w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*u)/(m*Sqrt[-((4*m - u)*u)])), 
  (ep*(-2*m*u + 4*m*v - u*v - v^2 + 4*m*w - u*w - 2*v*w - w^2))/
   (2*m*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-48*m^4 + 48*m^3*u - 17*m^2*u^2 + 2*m*u^3 + 48*m^3*v - 
     34*m^2*u*v + 6*m*u^2*v - 17*m^2*v^2 + 6*m*u*v^2 + 2*m*v^3 + 48*m^3*w - 
     34*m^2*u*w + 6*m*u^2*w - 34*m^2*v*w + 24*m*u*v*w - 3*u^2*v*w + 
     6*m*v^2*w - 3*u*v^2*w - 17*m^2*w^2 + 6*m*u*w^2 + 6*m*v*w^2 - 3*u*v*w^2 + 
     2*m*w^3))/(m*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))}}


==> anc/dbox/AuPC.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (2*ep)/(3*m - u - v - w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(24*m^2 - 10*m*u - 14*m*v + 3*u*v + 2*v^2 - 14*m*w + 3*u*w + 4*v*w + 
     2*w^2))/(4*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 0, 
  (ep*(24*m^2 - 2*m*u - 14*m*v - u*v + 2*v^2 - 14*m*w - u*w + 4*v*w + 2*w^2))/
   (4*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (ep*(-96*m^3 + 80*m^2*u - 12*m*u^2 + 80*m^2*v - 
     40*m*u*v - 22*m*v^2 + 5*u*v^2 + 2*v^3 + 80*m^2*w - 40*m*u*w - 44*m*v*w + 
     10*u*v*w + 6*v^2*w - 22*m*w^2 + 5*u*w^2 + 6*v*w^2 + 2*w^3 + 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), (ep*(-2*m + v + w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (ep*(48*m^2*u - 12*m*u^2 - 24*m*u*v + 3*u*v^2 - 24*m*u*w + 
     6*u*v*w + 3*u*w^2 - 24*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 10*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 14*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 14*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2]))/(8*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - 
     v^2 + 8*m*w - 2*v*w - w^2)), 0, 
  (ep*(48*m^2*u - 12*m*u^2 - 24*m*u*v + 3*u*v^2 - 24*m*u*w + 6*u*v*w + 
     3*u*w^2 - 24*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 14*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     14*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), (ep*(4*m^2 - 4*m*v + v^2 - 4*m*w + 2*v*w + w^2 - 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(-96*m^3 + 72*m^2*u - 12*m*u^2 + 80*m^2*v - 32*m*u*v - 
     22*m*v^2 + 3*u*v^2 + 2*v^3 + 80*m^2*w - 32*m*u*w - 44*m*v*w + 6*u*v*w + 
     6*v^2*w - 22*m*w^2 + 3*u*w^2 + 6*v*w^2 + 2*w^3 - 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-6*m + u + 4*v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (ep*(-14*m + 5*u + 4*v + 5*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 
  (ep*(4*m*u - u^2 + 4*m*v - 4*u*v + 4*m*w - 2*u*w - 4*v*w - w^2 - 
     2*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(2*m - u - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(48*m^2 - 24*m*u + 3*u^2 - 12*m*v - 24*m*w + 6*u*w + 3*w^2 - 
     6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(48*m^2 - 24*m*u + 3*u^2 - 12*m*v - 24*m*w + 6*u*w + 3*w^2 - 
     14*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, (ep*(-8*m^2 + 6*m*u - u^2 + 4*m*v - 2*u*v + 6*m*w - 
     2*u*w - 2*v*w - w^2 + 2*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2 + 
     2*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(-36*m^2 + 10*m*u + 21*m*v - 2*u*v - 3*v^2 + 21*m*w - 2*u*w - 
     6*v*w - 3*w^2)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])/
   (4*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), -(ep*(12*m^2 + 2*m*u - 7*m*v - 2*u*v + v^2 - 7*m*w - 2*u*w + 
      2*v*w + w^2))/(4*u*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(-144*m^3 + 108*m^2*u - 16*m*u^2 + 120*m^2*v - 52*m*u*v - 
     33*m*v^2 + 6*u*v^2 + 3*v^3 + 120*m^2*w - 52*m*u*w - 66*m*v*w + 
     12*u*v*w + 9*v^2*w - 33*m*w^2 + 6*u*w^2 + 9*v*w^2 + 3*w^3 - 
     12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), -((ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])/
    (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (ep*(144*m^3 - 36*m^2*u - 120*m^2*v + 12*m*u*v + 33*m*v^2 - 
     3*v^3 - 120*m^2*w + 12*m*u*w + 66*m*v*w - 9*v^2*w + 33*m*w^2 - 9*v*w^2 - 
     3*w^3 - 36*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 10*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 21*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 21*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 6*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2]))/(8*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 
     8*m*w - 2*v*w - w^2)), 
  (ep*(144*m^3 - 36*m^2*u - 120*m^2*v + 12*m*u*v + 33*m*v^2 - 3*v^3 - 
     120*m^2*w + 12*m*u*w + 66*m*v*w - 9*v^2*w + 33*m*w^2 - 9*v*w^2 - 3*w^3 + 
     12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-48*m^3 + 32*m^2*u - 4*m*u^2 + 40*m^2*v - 16*m*u*v - 11*m*v^2 + 
     2*u*v^2 + v^3 + 40*m^2*w - 16*m*u*w - 22*m*v*w + 4*u*v*w + 3*v^2*w - 
     11*m*w^2 + 2*u*w^2 + 3*v*w^2 + w^3 + 
     12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), -(ep*(48*m^3 - 44*m^2*u + 8*m*u^2 - 40*m^2*v + 20*m*u*v + 
      11*m*v^2 - 2*u*v^2 - v^3 - 40*m^2*w + 20*m*u*w + 22*m*v*w - 4*u*v*w - 
      3*v^2*w + 11*m*w^2 - 2*u*w^2 - 3*v*w^2 - w^3 - 
      12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, (-5*ep*Sqrt[-((4*m - u)*u)])/(4*(4*m - u)*u), 
  (ep*Sqrt[-((4*m - u)*u)])/(4*(4*m - u)*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-4*m - u + Sqrt[-((4*m - u)*u)]))/(2*(4*m - u)*u), 
  -((ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (ep*(12*m - 3*u - 5*Sqrt[-((4*m - u)*u)]))/(8*(4*m - u)*u), 
  (ep*(-12*m + 3*u + Sqrt[-((4*m - u)*u)]))/(8*(4*m - u)*u), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (ep*(-u - Sqrt[-((4*m - u)*u)]))/(2*(4*m - u)*u), 
  (ep*(-4*m + u - Sqrt[-((4*m - u)*u)]))/(2*(4*m - u)*u), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(-3*m + 2*u + v + w))/(u*(-3*m + u + v + w))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (ep*(-12*m^2 + 8*m*u + 7*m*v - 3*u*v - v^2 + 7*m*w - 3*u*w - 2*v*w - 
     w^2)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])/
   (4*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), -(ep*(-36*m^2 + 8*m*u + 21*m*v - u*v - 3*v^2 + 21*m*w - u*w - 
      6*v*w - 3*w^2))/(4*u*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (ep*(-144*m^3 + 92*m^2*u - 12*m*u^2 + 120*m^2*v - 
     44*m*u*v - 33*m*v^2 + 5*u*v^2 + 3*v^3 + 120*m^2*w - 44*m*u*w - 
     66*m*v*w + 10*u*v*w + 9*v^2*w - 33*m*w^2 + 5*u*w^2 + 9*v*w^2 + 3*w^3 + 
     12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), (ep*(4*m - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2])/(u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (ep*(144*m^3 - 84*m^2*u + 12*m*u^2 - 120*m^2*v + 36*m*u*v + 
     33*m*v^2 - 3*u*v^2 - 3*v^3 - 120*m^2*w + 36*m*u*w + 66*m*v*w - 6*u*v*w - 
     9*v^2*w + 33*m*w^2 - 3*u*w^2 - 9*v*w^2 - 3*w^3 - 
     12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     8*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), -(ep*(144*m^3 - 84*m^2*u + 12*m*u^2 - 120*m^2*v + 36*m*u*v + 
      33*m*v^2 - 3*u*v^2 - 3*v^3 - 120*m^2*w + 36*m*u*w + 66*m*v*w - 
      6*u*v*w - 9*v^2*w + 33*m*w^2 - 3*u*w^2 - 9*v*w^2 - 3*w^3 + 
      36*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      21*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      21*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(64*m^3 - 16*m^2*u - 48*m^2*v + 4*m*u*v + 12*m*v^2 - v^3 - 48*m^2*w + 
     4*m*u*w + 24*m*v*w - 3*v^2*w + 12*m*w^2 - 3*v*w^2 - w^3 + 
     16*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(48*m^3 - 60*m^2*u + 12*m*u^2 - 40*m^2*v + 28*m*u*v + 11*m*v^2 - 
      3*u*v^2 - v^3 - 40*m^2*w + 28*m*u*w + 22*m*v*w - 6*u*v*w - 3*v^2*w + 
      11*m*w^2 - 3*u*w^2 - 3*v*w^2 - w^3 + 
      12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep*(7*m - 2*u - 3*v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  -(ep*(5*m - 2*u - v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-8*m^2 + 6*m*u - u^2 + 4*m*v - 2*u*v + 6*m*w - 2*u*w - 2*v*w - w^2 + 
     3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  (-2*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep*(7*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (4*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 
  -(ep*(5*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (4*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-4*m + u + w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2]))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 
  (ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2 - 
     3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/u, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/u), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(4*m - u)), 
  (-2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (3*ep)/(2*Sqrt[-((4*m - u)*u)]), -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-3*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m^2 + m*u - m*v - u*v - m*w))/
   (4*u*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-3*ep*(-12*m^3 + 5*m^2*u + 7*m^2*v - 4*m*u*v - m*v^2 + u*v^2 + 7*m^2*w - 
     m*u*w - 2*m*v*w + u*v*w - m*w^2))/(4*u*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*(-2304*m^7 + 2112*m^6*u - 720*m^5*u^2 + 108*m^4*u^3 - 6*m^3*u^4 + 
      3072*m^6*v - 1872*m^5*u*v + 504*m^4*u^2*v - 105*m^3*u^3*v + 
      12*m^2*u^4*v - 1632*m^5*v^2 + 444*m^4*u*v^2 - 117*m^3*u^2*v^2 + 
      54*m^2*u^3*v^2 - 6*m*u^4*v^2 + 432*m^4*v^3 + 45*m^3*u*v^3 + 
      9*m^2*u^2*v^3 - 9*m*u^3*v^3 - 57*m^3*v^4 - 30*m^2*u*v^4 + 3*m^2*v^5 + 
      3*m*u*v^5 + 3072*m^6*w - 2160*m^5*u*w + 504*m^4*u^2*w - 39*m^3*u^3*w - 
      3264*m^5*v*w + 1560*m^4*u*v*w - 378*m^3*u^2*v*w + 57*m^2*u^3*v*w + 
      1296*m^4*v^2*w - 291*m^3*u*v^2*w + 99*m^2*u^2*v^2*w - 21*m*u^3*v^2*w - 
      228*m^3*v^3*w - 15*m^2*u*v^3*w - 9*m*u^2*v^3*w + 3*u^3*v^3*w + 
      15*m^2*v^4*w + 6*m*u*v^4*w - 1632*m^5*w^2 + 828*m^4*u*w^2 - 
      117*m^3*u^2*w^2 + 3*m^2*u^3*w^2 + 1296*m^4*v*w^2 - 477*m^3*u*v*w^2 + 
      99*m^2*u^2*v*w^2 - 6*m*u^3*v*w^2 - 342*m^3*v^2*w^2 + 69*m^2*u*v^2*w^2 - 
      18*m*u^2*v^2*w^2 + 3*u^3*v^2*w^2 + 30*m^2*v^3*w^2 + 432*m^4*w^3 - 
      141*m^3*u*w^3 + 9*m^2*u^2*w^3 - 228*m^3*v*w^3 + 63*m^2*u*v*w^3 - 
      9*m*u^2*v*w^3 + 30*m^2*v^2*w^3 - 6*m*u*v^2*w^3 - 57*m^3*w^4 + 
      9*m^2*u*w^4 + 15*m^2*v*w^4 - 3*m*u*v*w^4 + 3*m^2*w^5 - 
      64*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      48*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      12*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      144*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      88*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      17*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      92*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      39*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 4*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 23*m^2*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 5*m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] - 2*m*u*v^4*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      48*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      24*m^3*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      104*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] + 46*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 5*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + 47*m^2*u*v^2*w*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      17*m*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] + u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 6*m*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 2*u^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 12*m^3*u*w^2*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*m^2*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] + 25*m^2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 6*m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 6*m*u*v^2*w^2*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*u^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] + m^2*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 2*m*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2]))/(2*u*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*(-384*m^6*u + 480*m^5*u^2 - 216*m^4*u^3 + 42*m^3*u^4 - 3*m^2*u^5 + 
      864*m^5*u*v - 1104*m^4*u^2*v + 450*m^3*u^3*v - 69*m^2*u^4*v + 
      3*m*u^5*v - 552*m^4*u*v^2 + 666*m^3*u^2*v^2 - 207*m^2*u^3*v^2 + 
      18*m*u^4*v^2 + 138*m^3*u*v^3 - 153*m^2*u^2*v^3 + 27*m*u^3*v^3 - 
      12*m^2*u*v^4 + 12*m*u^2*v^4 + 480*m^5*u*w - 432*m^4*u^2*w + 
      126*m^3*u^3*w - 12*m^2*u^4*w - 912*m^4*u*v*w + 888*m^3*u^2*v*w - 
      252*m^2*u^3*v*w + 21*m*u^4*v*w + 402*m^3*u*v^2*w - 381*m^2*u^2*v^2*w + 
      90*m*u^3*v^2*w - 6*u^4*v^2*w - 51*m^2*u*v^3*w + 48*m*u^2*v^3*w - 
      9*u^3*v^3*w - 216*m^4*u*w^2 + 126*m^3*u^2*w^2 - 18*m^2*u^3*w^2 + 
      342*m^3*u*v*w^2 - 237*m^2*u^2*v*w^2 + 36*m*u^3*v*w^2 - 
      90*m^2*u*v^2*w^2 + 66*m*u^2*v^2*w^2 - 9*u^3*v^2*w^2 + 3*m*u*v^3*w^2 - 
      3*u^2*v^3*w^2 + 42*m^3*u*w^3 - 12*m^2*u^2*w^3 - 54*m^2*u*v*w^3 + 
      21*m*u^2*v*w^3 + 6*m*u*v^2*w^3 - 3*u^2*v^2*w^3 - 3*m^2*u*w^4 + 
      3*m*u*v*w^4 - 192*m^6*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 176*m^5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 52*m^4*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 5*m^3*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 208*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 184*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 49*m^3*u^2*v*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      84*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      75*m^3*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      17*m^2*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 15*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 14*m^2*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 2*m*u^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*u*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      208*m^5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      136*m^4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      25*m^3*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      168*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      122*m^3*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 25*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 45*m^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 38*m^2*u*v^2*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      8*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 4*m^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 4*m*u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - u^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 84*m^4*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 35*m^3*u*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m^2*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 45*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 27*m^2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 3*m*u^2*v*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      6*m^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 5*m*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - u^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 15*m^3*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] - 3*m^2*u*w^3*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-12*m^3 + 5*m^2*u + 7*m^2*v - 4*m*u*v - m*v^2 + u*v^2 + 7*m^2*w - 
     m*u*w - 2*m*v*w + u*v*w - m*w^2))/(u*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-192*m^4*u*v + 48*m^3*u^2*v + 192*m^3*u*v^2 - 36*m^2*u^2*v^2 - 
     60*m^2*u*v^3 + 6*m*u^2*v^3 + 6*m*u*v^4 + 64*m^5*Sqrt[-((4*m - v)*v)] - 
     16*m^4*u*Sqrt[-((4*m - v)*v)] - 4*m^3*u^2*Sqrt[-((4*m - v)*v)] + 
     m^2*u^3*Sqrt[-((4*m - v)*v)] - 48*m^4*v*Sqrt[-((4*m - v)*v)] - 
     8*m^3*u*v*Sqrt[-((4*m - v)*v)] + 9*m^2*u^2*v*Sqrt[-((4*m - v)*v)] - 
     m*u^3*v*Sqrt[-((4*m - v)*v)] + 12*m^3*v^2*Sqrt[-((4*m - v)*v)] + 
     7*m^2*u*v^2*Sqrt[-((4*m - v)*v)] - 2*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
     m^2*v^3*Sqrt[-((4*m - v)*v)] - m*u*v^3*Sqrt[-((4*m - v)*v)] + 
     96*m^3*u*v*w - 12*m^2*u^2*v*w - 60*m^2*u*v^2*w + 15*m*u^2*v^2*w + 
     9*m*u*v^3*w - 3*u^2*v^3*w - 48*m^4*Sqrt[-((4*m - v)*v)]*w + 
     8*m^3*u*Sqrt[-((4*m - v)*v)]*w + m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
     24*m^3*v*Sqrt[-((4*m - v)*v)]*w + 2*m^2*u*v*Sqrt[-((4*m - v)*v)]*w - 
     3*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 3*m^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
     m*u*v^2*Sqrt[-((4*m - v)*v)]*w + u^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
     12*m^2*u*v*w^2 + 3*m*u*v^2*w^2 + 12*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
     m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - 3*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     m^2*Sqrt[-((4*m - v)*v)]*w^3))/(2*u*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(4*m^2 + m*u - m*v - u*v - m*w))/
    (u*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(256*m^7 - 128*m^6*u + 8*m^4*u^3 - m^3*u^4 - 256*m^6*v - 
     96*m^5*u*v + 224*m^4*u^2*v - 54*m^3*u^3*v + 2*m^2*u^4*v + 96*m^5*v^2 + 
     168*m^4*u*v^2 - 224*m^3*u^2*v^2 + 42*m^2*u^3*v^2 - m*u^4*v^2 - 
     16*m^4*v^3 - 58*m^3*u*v^3 + 70*m^2*u^2*v^3 - 8*m*u^3*v^3 + m^3*v^4 + 
     6*m^2*u*v^4 - 7*m*u^2*v^4 - 256*m^6*w + 96*m^5*u*w - 2*m^3*u^3*w + 
     192*m^5*v*w + 80*m^4*u*v*w - 112*m^3*u^2*v*w + 14*m^2*u^3*v*w - 
     48*m^4*v^2*w - 82*m^3*u*v^2*w + 84*m^2*u^2*v^2*w - 16*m*u^3*v^2*w + 
     4*m^3*v^3*w + 14*m^2*u*v^3*w - 14*m*u^2*v^3*w + 4*u^3*v^3*w + 
     96*m^5*w^2 - 24*m^4*u*w^2 - 48*m^4*v*w^2 - 22*m^3*u*v*w^2 + 
     14*m^2*u^2*v*w^2 + 6*m^3*v^2*w^2 + 10*m^2*u*v^2*w^2 - 7*m*u^2*v^2*w^2 - 
     16*m^4*w^3 + 2*m^3*u*w^3 + 4*m^3*v*w^3 + 2*m^2*u*v*w^3 + m^3*w^4))/
   (2*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (3*ep*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 80*m^4*v + 72*m^3*u*v - 
     17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 27*m^2*u*v^2 + 4*m*u^2*v^2 - 
     3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 
     40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 
     2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - 
     m^2*w^3))/(2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep*Sqrt[-((4*m - u)*u)])/(2*(4*m - u)*u), -(ep*Sqrt[-((4*m - u)*u)])/
   (4*(4*m - u)*u), 0, (ep*Sqrt[-((4*m - u)*u)])/(4*(4*m - u)*u), 
  -(ep*Sqrt[-((4*m - u)*u)]*(512*m^5 - 384*m^4*u + 96*m^3*u^2 - 8*m^2*u^3 - 
      512*m^4*v + 256*m^3*u*v - 32*m^2*u^2*v + 192*m^3*v^2 - 56*m^2*u*v^2 + 
      2*m*u^2*v^2 - 32*m^2*v^3 + 4*m*u*v^3 + 2*m*v^4 - 512*m^4*w + 
      256*m^3*u*w - 32*m^2*u^2*w + 384*m^3*v*w - 144*m^2*u*v*w + 
      12*m*u^2*v*w - 96*m^2*v^2*w + 28*m*u*v^2*w + 8*m*v^3*w - 2*u*v^3*w + 
      192*m^3*w^2 - 56*m^2*u*w^2 + 2*m*u^2*w^2 - 96*m^2*v*w^2 + 
      28*m*u*v*w^2 + 12*m*v^2*w^2 - 4*u*v^2*w^2 - 32*m^2*w^3 + 4*m*u*w^3 + 
      8*m*v*w^3 - 2*u*v*w^3 + 2*m*w^4 - 
      16*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      8*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      16*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(4*m - u)*u*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (2*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), -(ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 
      24*m^2*u^2 - 2*m*u^3 - 64*m^3*v + 40*m^2*u*v - 6*m*u^2*v + 8*m^2*v^2 - 
      4*m*u*v^2 - 96*m^3*w + 48*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 
      16*m*u*v*w + 3*u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + u*v*w^2 - 
      2*m*w^3 - 16*m^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 8*m^2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 8*m^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 2*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - m*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 8*m^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 2*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 2*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2]))/(2*(4*m - u)*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u)), 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(-32*m^3*v + 8*m^2*u*v + 16*m^2*v^2 - 2*m*u*v^2 - 
     2*m*v^3 + 16*m^3*Sqrt[-((4*m - v)*v)] - 8*m^2*u*Sqrt[-((4*m - v)*v)] + 
     m*u^2*Sqrt[-((4*m - v)*v)] - 8*m^2*v*Sqrt[-((4*m - v)*v)] + 
     2*m*u*v*Sqrt[-((4*m - v)*v)] + m*v^2*Sqrt[-((4*m - v)*v)] + 8*m^2*v*w - 
     4*m*u*v*w - 2*m*v^2*w + u*v^2*w - 8*m^2*Sqrt[-((4*m - v)*v)]*w + 
     2*m*u*Sqrt[-((4*m - v)*v)]*w + 2*m*v*Sqrt[-((4*m - v)*v)]*w - 
     u*v*Sqrt[-((4*m - v)*v)]*w + m*Sqrt[-((4*m - v)*v)]*w^2))/
   (2*(4*m - u)*u*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (ep*Sqrt[u*(-4*m + u)]*(-64*m^5 + 48*m^4*u - 12*m^3*u^2 + 
     m^2*u^3 + 80*m^4*v - 72*m^3*u*v + 17*m^2*u^2*v - m*u^3*v - 28*m^3*v^2 + 
     27*m^2*u*v^2 - 4*m*u^2*v^2 + 3*m^2*v^3 - 3*m*u*v^3 + 48*m^4*w - 
     24*m^3*u*w + 3*m^2*u^2*w - 40*m^3*v*w + 30*m^2*u*v*w - 6*m*u^2*v*w + 
     7*m^2*v^2*w - 6*m*u*v^2*w + 2*u^2*v^2*w - 12*m^3*w^2 + 3*m^2*u*w^2 + 
     5*m^2*v*w^2 - 3*m*u*v*w^2 + m^2*w^3))/(2*u*(-4*m + u)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(64*m^4 - 80*m^3*u + 28*m^2*u^2 - 3*m*u^3 - 32*m^3*v + 40*m^2*u*v - 
     8*m*u^2*v + 4*m^2*v^2 - 5*m*u*v^2 - 32*m^3*w + 40*m^2*u*w - 8*m*u^2*w + 
     8*m^2*v*w - 10*m*u*v*w + 4*u^2*v*w + 4*m^2*w^2 - 5*m*u*w^2))/
   (2*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), 0, 0, 0, 0, -(ep/(4*m - u)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(4*m - v - w))/(2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (ep*(4*m - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2])/(4*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 
     2*v*w - w^2)), -(ep*(4*m - v - w))/
   (4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2 - 
     4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 
  -((ep*(4*m - v - w))/(u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 
  -(ep*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2 + 
      4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 
  (ep*(4*m - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])/
   (u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (ep*(4*m - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2])/(u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 
  (-2*ep*(-16*m^2 + 2*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))/
   (u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, (ep*v*Sqrt[-((4*m - w)*w)]*(-u + w))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (ep*(4*m*v - v^2)*Sqrt[-((4*m - w)*w)])/(2*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*Sqrt[-((4*m - w)*w)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*Sqrt[-((4*m - w)*w)]*(8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w))/
   (2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
   (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
    2*m*u*w + 2*m*v*w - u*v*w + m*w^2), 
  -(ep*(4*m - v)*v*Sqrt[-((4*m - w)*w)])/(2*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - w)*w)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*Sqrt[-((4*m - w)*w)]*(-(u*v) + v*w))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - w)*w)]*(8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w))/
   (2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (-3*ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 
     6*m*w + u*w + w^2))/(2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 
  (3*ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + u*w))/
   (2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep*Sqrt[-((4*m - v)*v)]*(4*m - w)*w)/
   (Sqrt[-((4*m - w)*w)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^2 + 2*m*u + 2*m*v + 2*m*w - v*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - v)*v)]*(16*m^3 - 4*m^2*u - 12*m^2*v + 2*m*u*v + 2*m*v^2 - 
     8*m^2*w + m*u*w + 3*m*v*w - u*v*w + m*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + u*w))/
    (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*(2*m - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-3*ep*(2*m - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (3*ep*(4*m - v - w))/(4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (-3*ep*(4*m - v - w))/
   (4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 
  (ep*(384*m^5 - 288*m^4*u + 72*m^3*u^2 - 6*m^2*u^3 - 576*m^4*v + 
     264*m^3*u*v - 18*m^2*u^2*v - 3*m*u^3*v + 312*m^3*v^2 - 84*m^2*u*v^2 - 
     72*m^2*v^3 + 9*m*u*v^3 + 6*m*v^4 - 480*m^4*w + 288*m^3*u*w - 
     54*m^2*u^2*w + 3*m*u^3*w + 600*m^3*v*w - 204*m^2*u*v*w + 9*m*u^2*v*w - 
     228*m^2*v^2*w + 42*m*u*v^2*w + 27*m*v^3*w - 3*u*v^3*w + 216*m^3*w^2 - 
     90*m^2*u*w^2 + 9*m*u^2*w^2 - 234*m^2*v*w^2 + 48*m*u*v*w^2 + 
     60*m*v^2*w^2 - 6*u*v^2*w^2 - 3*v^3*w^2 - 42*m^2*w^3 + 9*m*u*w^3 + 
     42*m*v*w^3 - 3*u*v*w^3 - 6*v^2*w^3 + 3*m*w^4 - 3*v*w^4 + 
     32*m^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     16*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     32*m^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m^2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     32*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m^2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     20*m^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-2*m + v + w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (-2*ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-2*ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -((ep*(2*m - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (2*ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(64*m^4*Sqrt[u*(-4*m + u)] - 32*m^3*u*Sqrt[u*(-4*m + u)] + 
     4*m^2*u^2*Sqrt[u*(-4*m + u)] + 48*m^3*u*v - 3*m*u^3*v - 
     48*m^3*Sqrt[u*(-4*m + u)]*v + 16*m^2*u*Sqrt[u*(-4*m + u)]*v - 
     m*u^2*Sqrt[u*(-4*m + u)]*v - 24*m^2*u*v^2 + 12*m^2*Sqrt[u*(-4*m + u)]*
      v^2 - 2*m*u*Sqrt[u*(-4*m + u)]*v^2 + 3*m*u*v^3 - 
     m*Sqrt[u*(-4*m + u)]*v^3 - 48*m^3*u*w + 3*m*u^3*w - 
     48*m^3*Sqrt[u*(-4*m + u)]*w + 16*m^2*u*Sqrt[u*(-4*m + u)]*w - 
     m*u^2*Sqrt[u*(-4*m + u)]*w + 24*m^2*Sqrt[u*(-4*m + u)]*v*w - 
     8*m*u*Sqrt[u*(-4*m + u)]*v*w + 3*m*u*v^2*w - 3*m*Sqrt[u*(-4*m + u)]*v^2*
      w + u*Sqrt[u*(-4*m + u)]*v^2*w + 24*m^2*u*w^2 + 
     12*m^2*Sqrt[u*(-4*m + u)]*w^2 - 2*m*u*Sqrt[u*(-4*m + u)]*w^2 - 
     3*m*u*v*w^2 - 3*m*Sqrt[u*(-4*m + u)]*v*w^2 + u*Sqrt[u*(-4*m + u)]*v*
      w^2 - 3*m*u*w^3 - m*Sqrt[u*(-4*m + u)]*w^3))/
   (2*u*Sqrt[u*(-4*m + u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - v - w))/(u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep*(4*m - w)*w*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (Sqrt[-((4*m - w)*w)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-32*m^3*v + 8*m^2*u*v + 16*m^2*v^2 - 2*m*u*v^2 - 2*m*v^3 + 
     24*m^2*v*w - 10*m*v^2*w + v^3*w - 4*m*v*w^2 + v^2*w^2))/
   (2*Sqrt[-((4*m - v)*v)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(96*m^4 - 88*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 80*m^3*v + 46*m^2*u*v - 
     6*m*u^2*v + 22*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 80*m^3*w + 46*m^2*u*w - 
     6*m*u^2*w + 44*m^2*v*w - 15*m*u*v*w + 3*u^2*v*w - 6*m*v^2*w + u*v^2*w + 
     22*m^2*w^2 - 6*m*u*w^2 - 6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-128*m^5 + 96*m^4*u - 24*m^3*u^2 + 2*m^2*u^3 + 192*m^4*v - 
     88*m^3*u*v + 6*m^2*u^2*v + m*u^3*v - 104*m^3*v^2 + 28*m^2*u*v^2 + 
     24*m^2*v^3 - 3*m*u*v^3 - 2*m*v^4 + 160*m^4*w - 96*m^3*u*w + 
     18*m^2*u^2*w - m*u^3*w - 200*m^3*v*w + 68*m^2*u*v*w - 3*m*u^2*v*w + 
     76*m^2*v^2*w - 14*m*u*v^2*w - 9*m*v^3*w + u*v^3*w - 72*m^3*w^2 + 
     30*m^2*u*w^2 - 3*m*u^2*w^2 + 78*m^2*v*w^2 - 16*m*u*v*w^2 - 
     20*m*v^2*w^2 + 2*u*v^2*w^2 + v^3*w^2 + 14*m^2*w^3 - 3*m*u*w^3 - 
     14*m*v*w^3 + u*v*w^3 + 2*v^2*w^3 - m*w^4 + v*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*m*(4*m - u - v - w)*(4*m + u - v - w)*(v - w))/
    (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(12*m^2 - 6*m*u - 7*m*v + 2*u*v + v^2 - 7*m*w + 2*u*w + 2*v*w + w^2))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-3*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m^2 + m*u - m*v - u*v - m*w))/
   (2*u*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(4*m^2 + m*u - m*v - u*v - m*w))/
   (2*u*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  (ep*(-384*m^6 + 480*m^5*u - 216*m^4*u^2 + 42*m^3*u^3 - 3*m^2*u^4 + 
     864*m^5*v - 1104*m^4*u*v + 450*m^3*u^2*v - 69*m^2*u^3*v + 3*m*u^4*v - 
     552*m^4*v^2 + 666*m^3*u*v^2 - 207*m^2*u^2*v^2 + 18*m*u^3*v^2 + 
     138*m^3*v^3 - 153*m^2*u*v^3 + 27*m*u^2*v^3 - 12*m^2*v^4 + 12*m*u*v^4 + 
     480*m^5*w - 432*m^4*u*w + 126*m^3*u^2*w - 12*m^2*u^3*w - 912*m^4*v*w + 
     888*m^3*u*v*w - 252*m^2*u^2*v*w + 21*m*u^3*v*w + 402*m^3*v^2*w - 
     381*m^2*u*v^2*w + 90*m*u^2*v^2*w - 6*u^3*v^2*w - 51*m^2*v^3*w + 
     48*m*u*v^3*w - 9*u^2*v^3*w - 216*m^4*w^2 + 126*m^3*u*w^2 - 
     18*m^2*u^2*w^2 + 342*m^3*v*w^2 - 237*m^2*u*v*w^2 + 36*m*u^2*v*w^2 - 
     90*m^2*v^2*w^2 + 66*m*u*v^2*w^2 - 9*u^2*v^2*w^2 + 3*m*v^3*w^2 - 
     3*u*v^3*w^2 + 42*m^3*w^3 - 12*m^2*u*w^3 - 54*m^2*v*w^3 + 21*m*u*v*w^3 + 
     6*m*v^2*w^3 - 3*u*v^2*w^3 - 3*m^2*w^4 + 3*m*v*w^4 + 
     64*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     48*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     144*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     88*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     17*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     92*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     39*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     23*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     48*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     24*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     104*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     46*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     47*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     17*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     25*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-576*m^5*v + 336*m^4*u*v - 48*m^3*u^2*v + 768*m^4*v^2 - 
     348*m^3*u*v^2 + 36*m^2*u^2*v^2 - 372*m^3*v^3 + 114*m^2*u*v^3 - 
     6*m*u^2*v^3 + 78*m^2*v^4 - 12*m*u*v^4 - 6*m*v^5 + 
     64*m^5*Sqrt[-((4*m - v)*v)] - 48*m^4*u*Sqrt[-((4*m - v)*v)] + 
     12*m^3*u^2*Sqrt[-((4*m - v)*v)] - m^2*u^3*Sqrt[-((4*m - v)*v)] - 
     144*m^4*v*Sqrt[-((4*m - v)*v)] + 88*m^3*u*v*Sqrt[-((4*m - v)*v)] - 
     17*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + m*u^3*v*Sqrt[-((4*m - v)*v)] + 
     92*m^3*v^2*Sqrt[-((4*m - v)*v)] - 39*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + 
     4*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 23*m^2*v^3*Sqrt[-((4*m - v)*v)] + 
     5*m*u*v^3*Sqrt[-((4*m - v)*v)] + 2*m*v^4*Sqrt[-((4*m - v)*v)] + 
     480*m^4*v*w - 180*m^3*u*v*w + 12*m^2*u^2*v*w - 468*m^3*v^2*w + 
     153*m^2*u*v^2*w - 15*m*u^2*v^2*w + 147*m^2*v^3*w - 39*m*u*v^3*w + 
     3*u^2*v^3*w - 15*m*v^4*w + 3*u*v^4*w - 48*m^4*Sqrt[-((4*m - v)*v)]*w + 
     24*m^3*u*Sqrt[-((4*m - v)*v)]*w - 3*m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
     104*m^3*v*Sqrt[-((4*m - v)*v)]*w - 46*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + 
     5*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 47*m^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     17*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     6*m*v^3*Sqrt[-((4*m - v)*v)]*w - 2*u*v^3*Sqrt[-((4*m - v)*v)]*w - 
     132*m^3*v*w^2 + 24*m^2*u*v*w^2 + 81*m^2*v^2*w^2 - 18*m*u*v^2*w^2 - 
     12*m*v^3*w^2 + 3*u*v^3*w^2 + 12*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
     3*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - 25*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     6*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 6*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     2*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 12*m^2*v*w^3 - 3*m*v^2*w^3 - 
     m^2*Sqrt[-((4*m - v)*v)]*w^3 + 2*m*v*Sqrt[-((4*m - v)*v)]*w^3))/
   (Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(-2304*m^7 + 2112*m^6*u - 720*m^5*u^2 + 108*m^4*u^3 - 6*m^3*u^4 + 
      3072*m^6*v - 1872*m^5*u*v + 504*m^4*u^2*v - 105*m^3*u^3*v + 
      12*m^2*u^4*v - 1632*m^5*v^2 + 444*m^4*u*v^2 - 117*m^3*u^2*v^2 + 
      54*m^2*u^3*v^2 - 6*m*u^4*v^2 + 432*m^4*v^3 + 45*m^3*u*v^3 + 
      9*m^2*u^2*v^3 - 9*m*u^3*v^3 - 57*m^3*v^4 - 30*m^2*u*v^4 + 3*m^2*v^5 + 
      3*m*u*v^5 + 3072*m^6*w - 2160*m^5*u*w + 504*m^4*u^2*w - 39*m^3*u^3*w - 
      3264*m^5*v*w + 1560*m^4*u*v*w - 378*m^3*u^2*v*w + 57*m^2*u^3*v*w + 
      1296*m^4*v^2*w - 291*m^3*u*v^2*w + 99*m^2*u^2*v^2*w - 21*m*u^3*v^2*w - 
      228*m^3*v^3*w - 15*m^2*u*v^3*w - 9*m*u^2*v^3*w + 3*u^3*v^3*w + 
      15*m^2*v^4*w + 6*m*u*v^4*w - 1632*m^5*w^2 + 828*m^4*u*w^2 - 
      117*m^3*u^2*w^2 + 3*m^2*u^3*w^2 + 1296*m^4*v*w^2 - 477*m^3*u*v*w^2 + 
      99*m^2*u^2*v*w^2 - 6*m*u^3*v*w^2 - 342*m^3*v^2*w^2 + 69*m^2*u*v^2*w^2 - 
      18*m*u^2*v^2*w^2 + 3*u^3*v^2*w^2 + 30*m^2*v^3*w^2 + 432*m^4*w^3 - 
      141*m^3*u*w^3 + 9*m^2*u^2*w^3 - 228*m^3*v*w^3 + 63*m^2*u*v*w^3 - 
      9*m*u^2*v*w^3 + 30*m^2*v^2*w^3 - 6*m*u*v^2*w^3 - 57*m^3*w^4 + 
      9*m^2*u*w^4 + 15*m^2*v*w^4 - 3*m*u*v*w^4 + 3*m^2*w^5 - 
      192*m^6*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      112*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      7*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      208*m^5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      40*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      39*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      13*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      84*m^4*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      17*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      22*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 3*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 15*m^3*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + 9*m^2*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] - 3*m*u^2*v^3*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      208*m^5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      88*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^3*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      168*m^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      18*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      21*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 4*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 45*m^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + 9*m^2*u*v^2*w*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      9*m*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] + u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 4*m^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 2*m*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + u^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 84*m^4*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] + 23*m^3*u*w^2*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      45*m^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m^2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 3*m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 6*m^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - m*u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] + u^2*v^2*w^2*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      15*m^3*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m^2*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m^2*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
    (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (2*ep*(4*m^2 + m*u - m*v - u*v - m*w))/
   (u*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(-192*m^5*u + 144*m^4*u^2 - 36*m^3*u^3 + 3*m^2*u^4 + 
      64*m^5*Sqrt[u*(-4*m + u)] - 16*m^4*u*Sqrt[u*(-4*m + u)] - 
      4*m^3*u^2*Sqrt[u*(-4*m + u)] + m^2*u^3*Sqrt[u*(-4*m + u)] + 
      240*m^4*u*v - 216*m^3*u^2*v + 51*m^2*u^3*v - 3*m*u^4*v - 
      48*m^4*Sqrt[u*(-4*m + u)]*v - 8*m^3*u*Sqrt[u*(-4*m + u)]*v + 
      9*m^2*u^2*Sqrt[u*(-4*m + u)]*v - m*u^3*Sqrt[u*(-4*m + u)]*v - 
      84*m^3*u*v^2 + 81*m^2*u^2*v^2 - 12*m*u^3*v^2 + 
      12*m^3*Sqrt[u*(-4*m + u)]*v^2 + 7*m^2*u*Sqrt[u*(-4*m + u)]*v^2 - 
      2*m*u^2*Sqrt[u*(-4*m + u)]*v^2 + 9*m^2*u*v^3 - 9*m*u^2*v^3 - 
      m^2*Sqrt[u*(-4*m + u)]*v^3 - m*u*Sqrt[u*(-4*m + u)]*v^3 + 144*m^4*u*w - 
      72*m^3*u^2*w + 9*m^2*u^3*w - 48*m^4*Sqrt[u*(-4*m + u)]*w + 
      8*m^3*u*Sqrt[u*(-4*m + u)]*w + m^2*u^2*Sqrt[u*(-4*m + u)]*w - 
      120*m^3*u*v*w + 90*m^2*u^2*v*w - 18*m*u^3*v*w + 
      24*m^3*Sqrt[u*(-4*m + u)]*v*w + 2*m^2*u*Sqrt[u*(-4*m + u)]*v*w - 
      3*m*u^2*Sqrt[u*(-4*m + u)]*v*w + 21*m^2*u*v^2*w - 18*m*u^2*v^2*w + 
      6*u^3*v^2*w - 3*m^2*Sqrt[u*(-4*m + u)]*v^2*w - 
      m*u*Sqrt[u*(-4*m + u)]*v^2*w + u^2*Sqrt[u*(-4*m + u)]*v^2*w - 
      36*m^3*u*w^2 + 9*m^2*u^2*w^2 + 12*m^3*Sqrt[u*(-4*m + u)]*w^2 - 
      m^2*u*Sqrt[u*(-4*m + u)]*w^2 + 15*m^2*u*v*w^2 - 9*m*u^2*v*w^2 - 
      3*m^2*Sqrt[u*(-4*m + u)]*v*w^2 + 3*m^2*u*w^3 - 
      m^2*Sqrt[u*(-4*m + u)]*w^3))/(u*Sqrt[u*(-4*m + u)]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (2*ep*(4*m^2 + m*u - m*v - u*v - m*w))/
   (u*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep*(4*m - v)*(16*m^3*v - 4*m^2*u*v - 12*m^2*v^2 + 
     2*m*u*v^2 + 2*m*v^3 - 8*m^2*v*w + m*u*v*w + 3*m*v^2*w - u*v^2*w + 
     m*v*w^2))/(Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
      1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
      544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
      2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 
      3*m*u^3*v^3 + 19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 
      1024*m^6*w + 720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 
      1088*m^5*v*w - 520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 
      432*m^4*v^2*w + 97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 
      76*m^3*v^3*w + 5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 
      5*m^2*v^4*w - 2*m*u*v^4*w + 544*m^5*w^2 - 276*m^4*u*w^2 + 
      39*m^3*u^2*w^2 - m^2*u^3*w^2 - 432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 
      33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 
      6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 10*m^2*v^3*w^2 - 144*m^4*w^3 + 
      47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 
      3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 2*m*u*v^2*w^3 + 19*m^3*w^4 - 
      3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - m^2*w^5))/
    (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(-768*m^8 + 512*m^7*u + 32*m^6*u^2 - 96*m^5*u^3 + 25*m^4*u^4 - 
     2*m^3*u^5 + 1024*m^7*v + 448*m^6*u*v - 1456*m^5*u^2*v + 676*m^4*u^3*v - 
     105*m^3*u^4*v + 4*m^2*u^5*v - 544*m^6*v^2 - 1088*m^5*u*v^2 + 
     1786*m^4*u^2*v^2 - 662*m^3*u^3*v^2 + 79*m^2*u^4*v^2 - 2*m*u^5*v^2 + 
     144*m^5*v^3 + 588*m^4*u*v^3 - 800*m^3*u^2*v^3 + 220*m^2*u^3*v^3 - 
     15*m*u^4*v^3 - 19*m^4*v^4 - 128*m^3*u*v^4 + 155*m^2*u^2*v^4 - 
     24*m*u^3*v^4 + m^3*v^5 + 10*m^2*u*v^5 - 11*m*u^2*v^5 + 1024*m^7*w - 
     512*m^6*u*w - 48*m^5*u^2*w + 56*m^4*u^3*w - 7*m^3*u^4*w - 1088*m^6*v*w - 
     656*m^5*u*v*w + 1204*m^4*u^2*v*w - 363*m^3*u^3*v*w + 28*m^2*u^4*v*w + 
     432*m^5*v^2*w + 944*m^4*u*v^2*w - 1140*m^3*u^2*v^2*w + 
     311*m^2*u^3*v^2*w - 27*m*u^4*v^2*w - 76*m^4*v^3*w - 327*m^3*u*v^3*w + 
     350*m^2*u^2*v^3*w - 83*m*u^3*v^3*w + 6*u^4*v^3*w + 5*m^3*v^4*w + 
     35*m^2*u*v^4*w - 35*m*u^2*v^4*w + 7*u^3*v^4*w - 544*m^6*w^2 + 
     192*m^5*u*w^2 + 18*m^4*u^2*w^2 - 8*m^3*u^3*w^2 + 432*m^5*v*w^2 + 
     324*m^4*u*v*w^2 - 330*m^3*u^2*v*w^2 + 49*m^2*u^3*v*w^2 - 
     114*m^4*v^2*w^2 - 268*m^3*u*v^2*w^2 + 225*m^2*u^2*v^2*w^2 - 
     38*m*u^3*v^2*w^2 + 10*m^3*v^3*w^2 + 45*m^2*u*v^3*w^2 - 
     37*m*u^2*v^3*w^2 + 7*u^3*v^3*w^2 + 144*m^5*w^3 - 32*m^4*u*w^3 - 
     2*m^3*u^2*w^3 - 76*m^4*v*w^3 - 67*m^3*u*v*w^3 + 30*m^2*u^2*v*w^3 + 
     10*m^3*v^2*w^3 + 25*m^2*u*v^2*w^3 - 13*m*u^2*v^2*w^3 - 19*m^4*w^4 + 
     2*m^3*u*w^4 + 5*m^3*v*w^4 + 5*m^2*u*v*w^4 + m^3*w^5))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), (ep*(128*m^6 - 160*m^5*u + 72*m^4*u^2 - 14*m^3*u^3 + 
     m^2*u^4 - 288*m^5*v + 368*m^4*u*v - 150*m^3*u^2*v + 23*m^2*u^3*v - 
     m*u^4*v + 184*m^4*v^2 - 222*m^3*u*v^2 + 69*m^2*u^2*v^2 - 6*m*u^3*v^2 - 
     46*m^3*v^3 + 51*m^2*u*v^3 - 9*m*u^2*v^3 + 4*m^2*v^4 - 4*m*u*v^4 - 
     160*m^5*w + 144*m^4*u*w - 42*m^3*u^2*w + 4*m^2*u^3*w + 304*m^4*v*w - 
     296*m^3*u*v*w + 84*m^2*u^2*v*w - 7*m*u^3*v*w - 134*m^3*v^2*w + 
     127*m^2*u*v^2*w - 30*m*u^2*v^2*w + 2*u^3*v^2*w + 17*m^2*v^3*w - 
     16*m*u*v^3*w + 3*u^2*v^3*w + 72*m^4*w^2 - 42*m^3*u*w^2 + 6*m^2*u^2*w^2 - 
     114*m^3*v*w^2 + 79*m^2*u*v*w^2 - 12*m*u^2*v*w^2 + 30*m^2*v^2*w^2 - 
     22*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - m*v^3*w^2 + u*v^3*w^2 - 14*m^3*w^3 + 
     4*m^2*u*w^3 + 18*m^2*v*w^3 - 7*m*u*v*w^3 - 2*m*v^2*w^3 + u*v^2*w^3 + 
     m^2*w^4 - m*v*w^4))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 80*m^4*v + 72*m^3*u*v - 
      17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 27*m^2*u*v^2 + 4*m*u^2*v^2 - 
      3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 
      40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 
      2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - 
      m^2*w^3))/(Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(-12*m^3 - 3*m^2*u + 2*m*u^2 + 7*m^2*v + 10*m*u*v - 2*u^2*v - m*v^2 - 
     3*u*v^2 + 7*m^2*w + m*u*w - 2*m*v*w - 3*u*v*w - m*w^2))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep)/(2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (3*ep*(4*m - u - 2*v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (3*ep*(4*m - u - 2*v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-3*ep)/(2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  (-2*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 
  (4*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 
  (2*ep*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  -(ep*(-288*m^4*v + 168*m^3*u*v - 24*m^2*u^2*v + 240*m^3*v^2 - 
      90*m^2*u*v^2 + 6*m*u^2*v^2 - 66*m^2*v^3 + 12*m*u*v^3 + 6*m*v^4 + 
      224*m^4*Sqrt[-((4*m - v)*v)] - 176*m^3*u*Sqrt[-((4*m - v)*v)] + 
      46*m^2*u^2*Sqrt[-((4*m - v)*v)] - 4*m*u^3*Sqrt[-((4*m - v)*v)] - 
      208*m^3*v*Sqrt[-((4*m - v)*v)] + 108*m^2*u*v*Sqrt[-((4*m - v)*v)] - 
      14*m*u^2*v*Sqrt[-((4*m - v)*v)] + 62*m^2*v^2*Sqrt[-((4*m - v)*v)] - 
      16*m*u*v^2*Sqrt[-((4*m - v)*v)] - 6*m*v^3*Sqrt[-((4*m - v)*v)] + 
      312*m^3*v*w - 132*m^2*u*v*w + 12*m*u^2*v*w - 174*m^2*v^2*w + 
      45*m*u*v^2*w - 3*u^2*v^2*w + 24*m*v^3*w - 3*u*v^3*w - 
      176*m^3*Sqrt[-((4*m - v)*v)]*w + 92*m^2*u*Sqrt[-((4*m - v)*v)]*w - 
      12*m*u^2*Sqrt[-((4*m - v)*v)]*w + 108*m^2*v*Sqrt[-((4*m - v)*v)]*w - 
      42*m*u*v*Sqrt[-((4*m - v)*v)]*w + 4*u^2*v*Sqrt[-((4*m - v)*v)]*w - 
      16*m*v^2*Sqrt[-((4*m - v)*v)]*w + 6*u*v^2*Sqrt[-((4*m - v)*v)]*w - 
      108*m^2*v*w^2 + 24*m*u*v*w^2 + 39*m*v^2*w^2 - 6*u*v^2*w^2 - 3*v^3*w^2 + 
      46*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 12*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 
      14*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 4*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 
      12*m*v*w^3 - 3*v^2*w^3 - 4*m*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (2*ep*(7*m - 2*u - 3*v - 2*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (ep*(384*m^5 - 288*m^4*u + 72*m^3*u^2 - 6*m^2*u^3 - 576*m^4*v + 
     264*m^3*u*v - 18*m^2*u^2*v - 3*m*u^3*v + 312*m^3*v^2 - 84*m^2*u*v^2 - 
     72*m^2*v^3 + 9*m*u*v^3 + 6*m*v^4 - 480*m^4*w + 288*m^3*u*w - 
     54*m^2*u^2*w + 3*m*u^3*w + 600*m^3*v*w - 204*m^2*u*v*w + 9*m*u^2*v*w - 
     228*m^2*v^2*w + 42*m*u*v^2*w + 27*m*v^3*w - 3*u*v^3*w + 216*m^3*w^2 - 
     90*m^2*u*w^2 + 9*m*u^2*w^2 - 234*m^2*v*w^2 + 48*m*u*v*w^2 + 
     60*m*v^2*w^2 - 6*u*v^2*w^2 - 3*v^3*w^2 - 42*m^2*w^3 + 9*m*u*w^3 + 
     42*m*v*w^3 - 3*u*v*w^3 - 6*v^2*w^3 + 3*m*w^4 - 3*v*w^4 + 
     256*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     208*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     56*m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     5*m*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     224*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     120*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     64*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     17*m*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     6*m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     208*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     112*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     15*m*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     120*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     17*m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     6*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     56*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     15*m*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     5*m*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(16*m - 5*u - 6*v - 5*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])), 
  (2*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 
  (-4*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep*v*(4*m - w)*w*(-u + w))/
   (Sqrt[-((4*m - w)*w)]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-32*m^3*v + 8*m^2*u*v + 16*m^2*v^2 - 2*m*u*v^2 - 2*m*v^3 + 
     24*m^2*v*w - 4*m*u*v*w - 6*m*v^2*w + u*v^2*w - 4*m*v*w^2 + v^2*w^2))/
   (Sqrt[-((4*m - v)*v)]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^5 + 96*m^4*u - 24*m^3*u^2 + 2*m^2*u^3 + 192*m^4*v - 
     88*m^3*u*v + 6*m^2*u^2*v + m*u^3*v - 104*m^3*v^2 + 28*m^2*u*v^2 + 
     24*m^2*v^3 - 3*m*u*v^3 - 2*m*v^4 + 160*m^4*w - 96*m^3*u*w + 
     18*m^2*u^2*w - m*u^3*w - 200*m^3*v*w + 68*m^2*u*v*w - 3*m*u^2*v*w + 
     76*m^2*v^2*w - 14*m*u*v^2*w - 9*m*v^3*w + u*v^3*w - 72*m^3*w^2 + 
     30*m^2*u*w^2 - 3*m*u^2*w^2 + 78*m^2*v*w^2 - 16*m*u*v*w^2 - 
     20*m*v^2*w^2 + 2*u*v^2*w^2 + v^3*w^2 + 14*m^2*w^3 - 3*m*u*w^3 - 
     14*m*v*w^3 + u*v*w^3 + 2*v^2*w^3 - m*w^4 + v*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 160*m^5*u - 72*m^4*u^2 + 14*m^3*u^3 - m^2*u^4 + 288*m^5*v - 
     368*m^4*u*v + 150*m^3*u^2*v - 23*m^2*u^3*v + m*u^4*v - 184*m^4*v^2 + 
     222*m^3*u*v^2 - 69*m^2*u^2*v^2 + 6*m*u^3*v^2 + 46*m^3*v^3 - 
     51*m^2*u*v^3 + 9*m*u^2*v^3 - 4*m^2*v^4 + 4*m*u*v^4 + 160*m^5*w - 
     144*m^4*u*w + 42*m^3*u^2*w - 4*m^2*u^3*w - 304*m^4*v*w + 296*m^3*u*v*w - 
     84*m^2*u^2*v*w + 7*m*u^3*v*w + 134*m^3*v^2*w - 127*m^2*u*v^2*w + 
     30*m*u^2*v^2*w - 2*u^3*v^2*w - 17*m^2*v^3*w + 16*m*u*v^3*w - 
     3*u^2*v^3*w - 72*m^4*w^2 + 42*m^3*u*w^2 - 6*m^2*u^2*w^2 + 
     114*m^3*v*w^2 - 79*m^2*u*v*w^2 + 12*m*u^2*v*w^2 - 30*m^2*v^2*w^2 + 
     22*m*u*v^2*w^2 - 3*u^2*v^2*w^2 + m*v^3*w^2 - u*v^3*w^2 + 14*m^3*w^3 - 
     4*m^2*u*w^3 - 18*m^2*v*w^3 + 7*m*u*v*w^3 + 2*m*v^2*w^3 - u*v^2*w^3 - 
     m^2*w^4 + m*v*w^4))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(8*m^3 - 2*m^2*u - 2*m^2*v - 2*m^2*w - 3*m*v*w - u*v*w + v^2*w + 
     v*w^2))/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 64*m^3*v + 40*m^2*u*v - 
      6*m*u^2*v + 8*m^2*v^2 - 4*m*u*v^2 - 96*m^3*w + 48*m^2*u*w - 6*m*u^2*w + 
      24*m^2*v*w - 16*m*u*v*w + 3*u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 
      2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/(2*Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-10*m + 3*u + 4*v + 3*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(3*ep*Sqrt[-((4*m - u)*u)])/(2*(4*m - u)*u), 
  (3*ep*Sqrt[-((4*m - u)*u)])/(4*(4*m - u)*u), (3*ep*Sqrt[-((4*m - u)*u)])/
   (4*(4*m - u)*u), (-3*ep*Sqrt[-((4*m - u)*u)])/(2*(4*m - u)*u), 0, 0, 
  (-2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), (4*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), (4*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 
  -(ep*Sqrt[-((4*m - u)*u)]*(-96*m^3*v + 24*m^2*u*v + 48*m^2*v^2 - 
      6*m*u*v^2 - 6*m*v^3 + 32*m^3*Sqrt[-((4*m - v)*v)] - 
      16*m^2*u*Sqrt[-((4*m - v)*v)] + 2*m*u^2*Sqrt[-((4*m - v)*v)] - 
      16*m^2*v*Sqrt[-((4*m - v)*v)] + 4*m*u*v*Sqrt[-((4*m - v)*v)] + 
      2*m*v^2*Sqrt[-((4*m - v)*v)] + 24*m^2*v*w - 12*m*u*v*w - 6*m*v^2*w + 
      3*u*v^2*w - 16*m^2*Sqrt[-((4*m - v)*v)]*w + 4*m*u*Sqrt[-((4*m - v)*v)]*
       w + 4*m*v*Sqrt[-((4*m - v)*v)]*w - 2*u*v*Sqrt[-((4*m - v)*v)]*w + 
      2*m*Sqrt[-((4*m - v)*v)]*w^2))/(2*(4*m - u)*u*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (2*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), (ep*Sqrt[-((4*m - u)*u)]*(-48*m^3*v + 3*m*u^2*v + 
     24*m^2*v^2 - 3*m*v^3 + 48*m^3*w - 3*m*u^2*w - 3*m*v^2*w - 24*m^2*w^2 + 
     3*m*v*w^2 + 3*m*w^3 + 16*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 8*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 8*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 2*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 8*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 2*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 2*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2]))/(2*(4*m - u)*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u)), (2*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), (-4*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep*Sqrt[-((4*m - u)*u)]*(4*m - w)*w*
    (8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w))/((4*m - u)*u*Sqrt[-((4*m - w)*w)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(4*m - v)*(8*m^2*v - 2*m*u*v - 2*m*v^2 - 
      2*m*v*w + u*v*w))/((4*m - u)*u*Sqrt[-((4*m - v)*v)]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*m*Sqrt[-((4*m - u)*u)]*(16*m^2*v - u^2*v - 8*m*v^2 + v^3 - 16*m^2*w + 
     u^2*w + v^2*w + 8*m*w^2 - v*w^2 - w^3))/
   ((4*m - u)*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
      80*m^4*v + 72*m^3*u*v - 17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 
      27*m^2*u*v^2 + 4*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
      24*m^3*u*w - 3*m^2*u^2*w + 40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 
      7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
      5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
     64*m^3*v + 40*m^2*u*v - 6*m*u^2*v + 8*m^2*v^2 - 4*m*u*v^2 - 96*m^3*w + 
     48*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 16*m*u*v*w + 3*u^2*v*w + 
     24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*(4*m - u)*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-32*m^3 + 8*m^2*u + 16*m^2*v - 2*m*u*v - 2*m*v^2 + 16*m^2*w - 
     2*m*u*w - 4*m*v*w + u*v*w - 2*m*w^2))/
   (2*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-3*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, (3*ep)/(4*(3*m - u - v - w)), 
  (-3*ep*(-6*m + u + 2*v + 2*w))/(4*u*(-3*m + u + v + w)), 0, 0, 0, 
  (3*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 0, 
  -(ep/(3*m - u - v - w)), ep/(2*(3*m - u - v - w)), -(ep/(3*m - u - v - w)), 
  (-3*ep*(2*m - v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (-3*ep)/Sqrt[-((4*m - u)*u)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(12*m^2 - 6*m*u - 7*m*v + 2*u*v + v^2 - 7*m*w + 2*u*w + 
     2*v*w + w^2))/(2*u*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(12*m^3 + 3*m^2*u - 2*m*u^2 - 7*m^2*v - 10*m*u*v + 2*u^2*v + m*v^2 + 
     3*u*v^2 - 7*m^2*w - m*u*w + 2*m*v*w + 3*u*v*w + m*w^2))/
   (4*u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-10*m + 3*u + 4*v + 3*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (3*ep)/(2*Sqrt[-((4*m - u)*u)]), (ep*(3*m - 2*u - v - w))/
   (2*u*(-3*m + u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*Sqrt[u*(-4*m + u)])/(u*(-4*m + u)), (2*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(m + v + w))/((4*m - u)*(3*m - u - v - w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*Sqrt[-((4*m - u)*u)])/(2*(4*m - u)*u), 0, 
  (3*ep*Sqrt[-((4*m - u)*u)])/(4*(4*m - u)*u), (-9*ep*Sqrt[-((4*m - u)*u)])/
   (4*(4*m - u)*u), 0, 0, 0, 0, 0, (-2*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), (4*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 0, 0, 
  (2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), (-4*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), 0, (4*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 
  (ep*Sqrt[-((4*m - u)*u)]*(256*m^5 - 192*m^4*u + 48*m^3*u^2 - 4*m^2*u^3 - 
     256*m^4*v + 128*m^3*u*v - 16*m^2*u^2*v + 96*m^3*v^2 - 28*m^2*u*v^2 + 
     m*u^2*v^2 - 16*m^2*v^3 + 2*m*u*v^3 + m*v^4 - 256*m^4*w + 128*m^3*u*w - 
     16*m^2*u^2*w + 192*m^3*v*w - 72*m^2*u*v*w + 6*m*u^2*v*w - 48*m^2*v^2*w + 
     14*m*u*v^2*w + 4*m*v^3*w - u*v^3*w + 96*m^3*w^2 - 28*m^2*u*w^2 + 
     m*u^2*w^2 - 48*m^2*v*w^2 + 14*m*u*v*w^2 + 6*m*v^2*w^2 - 2*u*v^2*w^2 - 
     16*m^2*w^3 + 2*m*u*w^3 + 4*m*v*w^3 - u*v*w^3 + m*w^4 - 
     48*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     24*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     48*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     24*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*m*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(4*m - u)*u*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u)), 
  (ep*Sqrt[-((4*m - u)*u)]*(384*m^4 - 288*m^3*u + 72*m^2*u^2 - 6*m*u^3 - 
     192*m^3*v + 120*m^2*u*v - 18*m*u^2*v + 24*m^2*v^2 - 12*m*u*v^2 - 
     288*m^3*w + 144*m^2*u*w - 18*m*u^2*w + 72*m^2*v*w - 48*m*u*v*w + 
     9*u^2*v*w + 72*m^2*w^2 - 18*m*u*w^2 - 6*m*v*w^2 + 3*u*v*w^2 - 6*m*w^3 - 
     32*m^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     16*m^2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     16*m^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     16*m^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(4*m - u)*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (2*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(96*m^4 - 88*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 80*m^3*v + 46*m^2*u*v - 
     6*m*u^2*v + 22*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 80*m^3*w + 46*m^2*u*w - 
     6*m*u^2*w + 44*m^2*v*w - 15*m*u*v*w + 3*u^2*v*w - 6*m*v^2*w + u*v^2*w + 
     22*m^2*w^2 - 6*m*u*w^2 - 6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(32*m^3*v - 8*m^2*u*v - 16*m^2*v^2 + 2*m*u*v^2 + 
     2*m*v^3 - 8*m^2*v*w + 4*m*u*v*w + 2*m*v^2*w - u*v^2*w))/
   (2*(4*m - u)*u*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*m*Sqrt[-((4*m - u)*u)]*(16*m^2*v - u^2*v - 8*m*v^2 + v^3 - 16*m^2*w + 
     u^2*w + v^2*w + 8*m*w^2 - v*w^2 - w^3))/
   ((4*m - u)*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
      64*m^3*v + 40*m^2*u*v - 6*m*u^2*v + 8*m^2*v^2 - 4*m*u*v^2 - 96*m^3*w + 
      48*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 16*m*u*v*w + 3*u^2*v*w + 
      24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
    ((4*m - u)*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -(ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
      80*m^4*v + 72*m^3*u*v - 17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 
      27*m^2*u*v^2 + 4*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
      24*m^3*u*w - 3*m^2*u^2*w + 40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 
      7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
      5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
     96*m^3*v + 48*m^2*u*v - 6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 
     64*m^3*w + 40*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 16*m*u*v*w + 
     3*u^2*v*w - 2*m*v^2*w + u*v^2*w + 8*m^2*w^2 - 4*m*u*w^2))/
   ((4*m - u)*u*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-3*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*Sqrt[-((4*m - v)*v)]*
    (8*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     6*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (-3*ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + 
     u*w))/(2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(8*m^3 - 2*m^2*u - 2*m^2*v - 2*m^2*w - 3*m*v*w - u*v*w + v^2*w + 
     v*w^2))/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - v)*v)]*(16*m^3 - 4*m^2*u - 12*m^2*v + 2*m*u*v + 2*m*v^2 - 
     8*m^2*w + m*u*w + 3*m*v*w - u*v*w + m*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[-((4*m - v)*v)]*(-(u*w) + v*w))/
   (Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(-3*ep*(2*m - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (-3*ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2))/
   (4*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (3*ep*(-12*m^2 + 7*m*v + u*v - v^2 + 7*m*w + u*w - 
     2*v*w - w^2))/(4*u*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  (ep*(-288*m^4*v + 168*m^3*u*v - 24*m^2*u^2*v + 240*m^3*v^2 - 90*m^2*u*v^2 + 
     6*m*u^2*v^2 - 66*m^2*v^3 + 12*m*u*v^3 + 6*m*v^4 + 
     32*m^4*Sqrt[-((4*m - v)*v)] - 16*m^3*u*Sqrt[-((4*m - v)*v)] + 
     2*m^2*u^2*Sqrt[-((4*m - v)*v)] - 32*m^3*v*Sqrt[-((4*m - v)*v)] + 
     12*m^2*u*v*Sqrt[-((4*m - v)*v)] - m*u^2*v*Sqrt[-((4*m - v)*v)] + 
     10*m^2*v^2*Sqrt[-((4*m - v)*v)] - 2*m*u*v^2*Sqrt[-((4*m - v)*v)] - 
     m*v^3*Sqrt[-((4*m - v)*v)] + 312*m^3*v*w - 96*m^2*u*v*w - 
     210*m^2*v^2*w + 36*m*u*v^2*w + 45*m*v^3*w - 3*u*v^3*w - 3*v^4*w - 
     32*m^3*Sqrt[-((4*m - v)*v)]*w + 12*m^2*u*Sqrt[-((4*m - v)*v)]*w - 
     m*u^2*Sqrt[-((4*m - v)*v)]*w + 20*m^2*v*Sqrt[-((4*m - v)*v)]*w - 
     6*m*u*v*Sqrt[-((4*m - v)*v)]*w - 3*m*v^2*Sqrt[-((4*m - v)*v)]*w + 
     u*v^2*Sqrt[-((4*m - v)*v)]*w - 108*m^2*v*w^2 + 12*m*u*v*w^2 + 
     51*m*v^2*w^2 - 3*u*v^2*w^2 - 6*v^3*w^2 + 10*m^2*Sqrt[-((4*m - v)*v)]*
      w^2 - 2*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 3*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     u*v*Sqrt[-((4*m - v)*v)]*w^2 + 12*m*v*w^3 - 3*v^2*w^3 - 
     m*Sqrt[-((4*m - v)*v)]*w^3))/(2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(2*m - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 
  -(ep*(-192*m^5*Sqrt[u*(-4*m + u)] + 128*m^4*u*Sqrt[u*(-4*m + u)] - 
      28*m^3*u^2*Sqrt[u*(-4*m + u)] + 2*m^2*u^3*Sqrt[u*(-4*m + u)] + 
      144*m^4*u*v - 48*m^3*u^2*v - 9*m^2*u^3*v + 3*m*u^4*v + 
      208*m^4*Sqrt[u*(-4*m + u)]*v - 96*m^3*u*Sqrt[u*(-4*m + u)]*v + 
      11*m^2*u^2*Sqrt[u*(-4*m + u)]*v - 120*m^3*u*v^2 + 24*m^2*u^2*v^2 + 
      3*m*u^3*v^2 - 84*m^3*Sqrt[u*(-4*m + u)]*v^2 + 
      24*m^2*u*Sqrt[u*(-4*m + u)]*v^2 - m*u^2*Sqrt[u*(-4*m + u)]*v^2 + 
      33*m^2*u*v^3 - 3*m*u^2*v^3 + 15*m^2*Sqrt[u*(-4*m + u)]*v^3 - 
      2*m*u*Sqrt[u*(-4*m + u)]*v^3 - 3*m*u*v^4 - m*Sqrt[u*(-4*m + u)]*v^4 - 
      144*m^4*u*w + 48*m^3*u^2*w + 9*m^2*u^3*w - 3*m*u^4*w + 
      208*m^4*Sqrt[u*(-4*m + u)]*w - 96*m^3*u*Sqrt[u*(-4*m + u)]*w + 
      11*m^2*u^2*Sqrt[u*(-4*m + u)]*w - 168*m^3*Sqrt[u*(-4*m + u)]*v*w + 
      60*m^2*u*Sqrt[u*(-4*m + u)]*v*w - 4*m*u^2*Sqrt[u*(-4*m + u)]*v*w + 
      33*m^2*u*v^2*w - 3*m*u^2*v^2*w + 45*m^2*Sqrt[u*(-4*m + u)]*v^2*w - 
      13*m*u*Sqrt[u*(-4*m + u)]*v^2*w - 6*m*u*v^3*w - 
      4*m*Sqrt[u*(-4*m + u)]*v^3*w + u*Sqrt[u*(-4*m + u)]*v^3*w + 
      120*m^3*u*w^2 - 24*m^2*u^2*w^2 - 3*m*u^3*w^2 - 
      84*m^3*Sqrt[u*(-4*m + u)]*w^2 + 24*m^2*u*Sqrt[u*(-4*m + u)]*w^2 - 
      m*u^2*Sqrt[u*(-4*m + u)]*w^2 - 33*m^2*u*v*w^2 + 3*m*u^2*v*w^2 + 
      45*m^2*Sqrt[u*(-4*m + u)]*v*w^2 - 13*m*u*Sqrt[u*(-4*m + u)]*v*w^2 - 
      6*m*Sqrt[u*(-4*m + u)]*v^2*w^2 + 2*u*Sqrt[u*(-4*m + u)]*v^2*w^2 - 
      33*m^2*u*w^3 + 3*m*u^2*w^3 + 15*m^2*Sqrt[u*(-4*m + u)]*w^3 - 
      2*m*u*Sqrt[u*(-4*m + u)]*w^3 + 6*m*u*v*w^3 - 4*m*Sqrt[u*(-4*m + u)]*v*
       w^3 + u*Sqrt[u*(-4*m + u)]*v*w^3 + 3*m*u*w^4 - 
      m*Sqrt[u*(-4*m + u)]*w^4))/(2*u*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, (-2*ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -((ep*(2*m - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (2*ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-2*ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-16*m^3*v + m*u^2*v + 8*m^2*v^2 - m*v^3 + 16*m^3*w - m*u^2*w - 
     m*v^2*w - 8*m^2*w^2 + m*v*w^2 + m*w^3))/(Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(32*m^3*v - 8*m^2*u*v - 16*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 - 24*m^2*v*w + 
     10*m*v^2*w - v^3*w + 4*m*v*w^2 - v^2*w^2))/(Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(96*m^4 - 72*m^3*u + 16*m^2*u^2 - m*u^3 - 80*m^3*v + 38*m^2*u*v - 
     4*m*u^2*v + 22*m^2*v^2 - 5*m*u*v^2 - 2*m*v^3 - 80*m^3*w + 38*m^2*u*w - 
     4*m*u^2*w + 44*m^2*v*w - 13*m*u*v*w + 2*u^2*v*w - 6*m*v^2*w + u*v^2*w + 
     22*m^2*w^2 - 5*m*u*w^2 - 6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 192*m^4*v + 88*m^3*u*v - 
     6*m^2*u^2*v - m*u^3*v + 104*m^3*v^2 - 28*m^2*u*v^2 - 24*m^2*v^3 + 
     3*m*u*v^3 + 2*m*v^4 - 160*m^4*w + 96*m^3*u*w - 18*m^2*u^2*w + m*u^3*w + 
     200*m^3*v*w - 68*m^2*u*v*w + 3*m*u^2*v*w - 76*m^2*v^2*w + 14*m*u*v^2*w + 
     9*m*v^3*w - u*v^3*w + 72*m^3*w^2 - 30*m^2*u*w^2 + 3*m*u^2*w^2 - 
     78*m^2*v*w^2 + 16*m*u*v*w^2 + 20*m*v^2*w^2 - 2*u*v^2*w^2 - v^3*w^2 - 
     14*m^2*w^3 + 3*m*u*w^3 + 14*m*v*w^3 - u*v*w^3 - 2*v^2*w^3 + m*w^4 - 
     v*w^4))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 160*m^4*v + 
     96*m^3*u*v - 18*m^2*u^2*v + m*u^3*v + 72*m^3*v^2 - 30*m^2*u*v^2 + 
     3*m*u^2*v^2 - 14*m^2*v^3 + 3*m*u*v^3 + m*v^4 - 192*m^4*w + 88*m^3*u*w - 
     6*m^2*u^2*w - m*u^3*w + 200*m^3*v*w - 68*m^2*u*v*w + 3*m*u^2*v*w - 
     78*m^2*v^2*w + 16*m*u*v^2*w + 14*m*v^3*w - u*v^3*w - v^4*w + 
     104*m^3*w^2 - 28*m^2*u*w^2 - 76*m^2*v*w^2 + 14*m*u*v*w^2 + 
     20*m*v^2*w^2 - 2*u*v^2*w^2 - 2*v^3*w^2 - 24*m^2*w^3 + 3*m*u*w^3 + 
     9*m*v*w^3 - u*v*w^3 - v^2*w^3 + 2*m*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-12*m^2 + 7*m*v + u*v - v^2 + 7*m*w + u*w - 2*v*w - w^2))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*(2*m - u - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 
  (3*ep*(4*m - u - 2*v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-3*ep*(m - v))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  -(ep*(-288*m^4*v + 168*m^3*u*v - 24*m^2*u^2*v + 240*m^3*v^2 - 
      90*m^2*u*v^2 + 6*m*u^2*v^2 - 66*m^2*v^3 + 12*m*u*v^3 + 6*m*v^4 + 
      96*m^4*Sqrt[-((4*m - v)*v)] - 64*m^3*u*Sqrt[-((4*m - v)*v)] + 
      14*m^2*u^2*Sqrt[-((4*m - v)*v)] - m*u^3*Sqrt[-((4*m - v)*v)] - 
      112*m^3*v*Sqrt[-((4*m - v)*v)] + 52*m^2*u*v*Sqrt[-((4*m - v)*v)] - 
      6*m*u^2*v*Sqrt[-((4*m - v)*v)] + 38*m^2*v^2*Sqrt[-((4*m - v)*v)] - 
      9*m*u*v^2*Sqrt[-((4*m - v)*v)] - 4*m*v^3*Sqrt[-((4*m - v)*v)] + 
      312*m^3*v*w - 132*m^2*u*v*w + 12*m*u^2*v*w - 174*m^2*v^2*w + 
      45*m*u*v^2*w - 3*u^2*v^2*w + 24*m*v^3*w - 3*u*v^3*w - 
      64*m^3*Sqrt[-((4*m - v)*v)]*w + 28*m^2*u*Sqrt[-((4*m - v)*v)]*w - 
      3*m*u^2*Sqrt[-((4*m - v)*v)]*w + 52*m^2*v*Sqrt[-((4*m - v)*v)]*w - 
      18*m*u*v*Sqrt[-((4*m - v)*v)]*w + u^2*v*Sqrt[-((4*m - v)*v)]*w - 
      9*m*v^2*Sqrt[-((4*m - v)*v)]*w + 4*u*v^2*Sqrt[-((4*m - v)*v)]*w - 
      108*m^2*v*w^2 + 24*m*u*v*w^2 + 39*m*v^2*w^2 - 6*u*v^2*w^2 - 3*v^3*w^2 + 
      14*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 3*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 
      6*m*v*Sqrt[-((4*m - v)*v)]*w^2 + u*v*Sqrt[-((4*m - v)*v)]*w^2 + 
      12*m*v*w^3 - 3*v^2*w^3 - m*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(6*m - u - 4*v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, (ep*(-1152*m^5 + 1248*m^4*u - 504*m^3*u^2 + 90*m^2*u^3 - 
     6*m*u^4 + 16*m^3*u*Sqrt[-((4*m - u)*u)] - 
     8*m^2*u^2*Sqrt[-((4*m - u)*u)] + m*u^3*Sqrt[-((4*m - u)*u)] + 
     960*m^4*v - 840*m^3*u*v + 246*m^2*u^2*v - 24*m*u^3*v - 
     32*m^3*Sqrt[-((4*m - u)*u)]*v + 8*m^2*u*Sqrt[-((4*m - u)*u)]*v - 
     264*m^3*v^2 + 180*m^2*u*v^2 - 30*m*u^2*v^2 + 16*m^2*Sqrt[-((4*m - u)*u)]*
      v^2 - 3*m*u*Sqrt[-((4*m - u)*u)]*v^2 + 24*m^2*v^3 - 12*m*u*v^3 - 
     2*m*Sqrt[-((4*m - u)*u)]*v^3 + 1248*m^4*w - 1008*m^3*u*w + 
     270*m^2*u^2*w - 24*m*u^3*w + 16*m^3*Sqrt[-((4*m - u)*u)]*w - 
     16*m^2*u*Sqrt[-((4*m - u)*u)]*w + 3*m*u^2*Sqrt[-((4*m - u)*u)]*w - 
     696*m^3*v*w + 480*m^2*u*v*w - 111*m*u^2*v*w + 9*u^3*v*w + 
     8*m^2*Sqrt[-((4*m - u)*u)]*v*w - u^2*Sqrt[-((4*m - u)*u)]*v*w + 
     96*m^2*v^2*w - 60*m*u*v^2*w + 9*u^2*v^2*w - 3*m*Sqrt[-((4*m - u)*u)]*v^2*
      w + 2*u*Sqrt[-((4*m - u)*u)]*v^2*w - 504*m^3*w^2 + 270*m^2*u*w^2 - 
     36*m*u^2*w^2 - 8*m^2*Sqrt[-((4*m - u)*u)]*w^2 + 
     3*m*u*Sqrt[-((4*m - u)*u)]*w^2 + 162*m^2*v*w^2 - 81*m*u*v*w^2 + 
     12*u^2*v*w^2 - u*Sqrt[-((4*m - u)*u)]*v*w^2 - 6*m*v^2*w^2 + 
     3*u*v^2*w^2 + 90*m^2*w^3 - 24*m*u*w^3 + m*Sqrt[-((4*m - u)*u)]*w^3 - 
     12*m*v*w^3 + 3*u*v*w^3 - 6*m*w^4))/(2*Sqrt[-((4*m - u)*u)]*
    (3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-u + 2*v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, (2*ep*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  -((ep*(2*m - u - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])), 
  (2*ep*(2*m - u - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (ep*(2*m - u - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-2*ep*(2*m - u - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 64*m^3*v + 40*m^2*u*v - 
     6*m*u^2*v + 8*m^2*v^2 - 4*m*u*v^2 - 96*m^3*w + 48*m^2*u*w - 6*m*u^2*w + 
     24*m^2*v*w - 16*m*u*v*w + 3*u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 
     2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/(Sqrt[u*(-4*m + u)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(32*m^3*v - 8*m^2*u*v - 16*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 - 
      24*m^2*v*w + 4*m*u*v*w + 6*m*v^2*w - u*v^2*w + 4*m*v*w^2 - v^2*w^2))/
    (Sqrt[-((4*m - v)*v)]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 192*m^4*v + 88*m^3*u*v - 
     6*m^2*u^2*v - m*u^3*v + 104*m^3*v^2 - 28*m^2*u*v^2 - 24*m^2*v^3 + 
     3*m*u*v^3 + 2*m*v^4 - 160*m^4*w + 96*m^3*u*w - 18*m^2*u^2*w + m*u^3*w + 
     200*m^3*v*w - 68*m^2*u*v*w + 3*m*u^2*v*w - 76*m^2*v^2*w + 14*m*u*v^2*w + 
     9*m*v^3*w - u*v^3*w + 72*m^3*w^2 - 30*m^2*u*w^2 + 3*m*u^2*w^2 - 
     78*m^2*v*w^2 + 16*m*u*v*w^2 + 20*m*v^2*w^2 - 2*u*v^2*w^2 - v^3*w^2 - 
     14*m^2*w^3 + 3*m*u*w^3 + 14*m*v*w^3 - u*v*w^3 - 2*v^2*w^3 + m*w^4 - 
     v*w^4))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^3 + 6*m^2*u - m*u^2 + 6*m^2*v - 2*m*u*v - m*v^2 + 6*m^2*w - 
     2*m*u*w - 5*m*v*w + v^2*w - m*w^2 + v*w^2))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 160*m^5*u - 72*m^4*u^2 + 14*m^3*u^3 - m^2*u^4 + 288*m^5*v - 
     368*m^4*u*v + 150*m^3*u^2*v - 23*m^2*u^3*v + m*u^4*v - 184*m^4*v^2 + 
     222*m^3*u*v^2 - 69*m^2*u^2*v^2 + 6*m*u^3*v^2 + 46*m^3*v^3 - 
     51*m^2*u*v^3 + 9*m*u^2*v^3 - 4*m^2*v^4 + 4*m*u*v^4 + 160*m^5*w - 
     144*m^4*u*w + 42*m^3*u^2*w - 4*m^2*u^3*w - 304*m^4*v*w + 296*m^3*u*v*w - 
     84*m^2*u^2*v*w + 7*m*u^3*v*w + 134*m^3*v^2*w - 127*m^2*u*v^2*w + 
     30*m*u^2*v^2*w - 2*u^3*v^2*w - 17*m^2*v^3*w + 16*m*u*v^3*w - 
     3*u^2*v^3*w - 72*m^4*w^2 + 42*m^3*u*w^2 - 6*m^2*u^2*w^2 + 
     114*m^3*v*w^2 - 79*m^2*u*v*w^2 + 12*m*u^2*v*w^2 - 30*m^2*v^2*w^2 + 
     22*m*u*v^2*w^2 - 3*u^2*v^2*w^2 + m*v^3*w^2 - u*v^3*w^2 + 14*m^3*w^3 - 
     4*m^2*u*w^3 - 18*m^2*v*w^3 + 7*m*u*v*w^3 + 2*m*v^2*w^3 - u*v^2*w^3 - 
     m^2*w^4 + m*v*w^4))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(256*m^5 - 256*m^4*u + 96*m^3*u^2 - 16*m^2*u^3 + m*u^4 - 320*m^4*v + 
     240*m^3*u*v - 60*m^2*u^2*v + 5*m*u^3*v + 144*m^3*v^2 - 72*m^2*u*v^2 + 
     9*m*u^2*v^2 - 28*m^2*v^3 + 7*m*u*v^3 + 2*m*v^4 - 320*m^4*w + 
     240*m^3*u*w - 60*m^2*u^2*w + 5*m*u^3*w + 304*m^3*v*w - 168*m^2*u*v*w + 
     30*m*u^2*v*w - 2*u^3*v*w - 92*m^2*v^2*w + 32*m*u*v^2*w - 3*u^2*v^2*w + 
     9*m*v^3*w - u*v^3*w + 144*m^3*w^2 - 72*m^2*u*w^2 + 9*m*u^2*w^2 - 
     92*m^2*v*w^2 + 32*m*u*v*w^2 - 3*u^2*v*w^2 + 17*m*v^2*w^2 - 4*u*v^2*w^2 - 
     v^3*w^2 - 28*m^2*w^3 + 7*m*u*w^3 + 9*m*v*w^3 - u*v*w^3 - v^2*w^3 + 
     2*m*w^4))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
      v^2 - 4*m*w]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep*(m - v))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-3*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-3*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(-12*m^3 + 5*m^2*u + 7*m^2*v - 4*m*u*v - m*v^2 + u*v^2 + 7*m^2*w - 
     m*u*w - 2*m*v*w + u*v*w - m*w^2))/(u*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 
  (ep*(-576*m^5*v + 336*m^4*u*v - 48*m^3*u^2*v + 768*m^4*v^2 - 
     348*m^3*u*v^2 + 36*m^2*u^2*v^2 - 372*m^3*v^3 + 114*m^2*u*v^3 - 
     6*m*u^2*v^3 + 78*m^2*v^4 - 12*m*u*v^4 - 6*m*v^5 + 
     64*m^5*Sqrt[-((4*m - v)*v)] - 48*m^4*u*Sqrt[-((4*m - v)*v)] + 
     12*m^3*u^2*Sqrt[-((4*m - v)*v)] - m^2*u^3*Sqrt[-((4*m - v)*v)] - 
     144*m^4*v*Sqrt[-((4*m - v)*v)] + 88*m^3*u*v*Sqrt[-((4*m - v)*v)] - 
     17*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + m*u^3*v*Sqrt[-((4*m - v)*v)] + 
     92*m^3*v^2*Sqrt[-((4*m - v)*v)] - 39*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + 
     4*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 23*m^2*v^3*Sqrt[-((4*m - v)*v)] + 
     5*m*u*v^3*Sqrt[-((4*m - v)*v)] + 2*m*v^4*Sqrt[-((4*m - v)*v)] + 
     480*m^4*v*w - 180*m^3*u*v*w + 12*m^2*u^2*v*w - 468*m^3*v^2*w + 
     153*m^2*u*v^2*w - 15*m*u^2*v^2*w + 147*m^2*v^3*w - 39*m*u*v^3*w + 
     3*u^2*v^3*w - 15*m*v^4*w + 3*u*v^4*w - 48*m^4*Sqrt[-((4*m - v)*v)]*w + 
     24*m^3*u*Sqrt[-((4*m - v)*v)]*w - 3*m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
     104*m^3*v*Sqrt[-((4*m - v)*v)]*w - 46*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + 
     5*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 47*m^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     17*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     6*m*v^3*Sqrt[-((4*m - v)*v)]*w - 2*u*v^3*Sqrt[-((4*m - v)*v)]*w - 
     132*m^3*v*w^2 + 24*m^2*u*v*w^2 + 81*m^2*v^2*w^2 - 18*m*u*v^2*w^2 - 
     12*m*v^3*w^2 + 3*u*v^3*w^2 + 12*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
     3*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - 25*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     6*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 6*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     2*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 12*m^2*v*w^3 - 3*m*v^2*w^3 - 
     m^2*Sqrt[-((4*m - v)*v)]*w^3 + 2*m*v*Sqrt[-((4*m - v)*v)]*w^3))/
   (Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  (ep*(-576*m^6*u + 624*m^5*u^2 - 252*m^4*u^3 + 45*m^3*u^4 - 3*m^2*u^5 - 
     192*m^6*Sqrt[u*(-4*m + u)] + 176*m^5*u*Sqrt[u*(-4*m + u)] - 
     52*m^4*u^2*Sqrt[u*(-4*m + u)] + 5*m^3*u^3*Sqrt[u*(-4*m + u)] + 
     912*m^5*u*v - 1032*m^4*u^2*v + 405*m^3*u^3*v - 63*m^2*u^4*v + 
     3*m*u^5*v + 208*m^5*Sqrt[u*(-4*m + u)]*v - 184*m^4*u*Sqrt[u*(-4*m + u)]*
      v + 49*m^3*u^2*Sqrt[u*(-4*m + u)]*v - 4*m^2*u^3*Sqrt[u*(-4*m + u)]*v - 
     492*m^4*u*v^2 + 543*m^3*u^2*v^2 - 168*m^2*u^3*v^2 + 15*m*u^4*v^2 - 
     84*m^4*Sqrt[u*(-4*m + u)]*v^2 + 75*m^3*u*Sqrt[u*(-4*m + u)]*v^2 - 
     17*m^2*u^2*Sqrt[u*(-4*m + u)]*v^2 + m*u^3*Sqrt[u*(-4*m + u)]*v^2 + 
     111*m^3*u*v^3 - 117*m^2*u^2*v^3 + 21*m*u^3*v^3 + 
     15*m^3*Sqrt[u*(-4*m + u)]*v^3 - 14*m^2*u*Sqrt[u*(-4*m + u)]*v^3 + 
     2*m*u^2*Sqrt[u*(-4*m + u)]*v^3 - 9*m^2*u*v^4 + 9*m*u^2*v^4 - 
     m^2*Sqrt[u*(-4*m + u)]*v^4 + m*u*Sqrt[u*(-4*m + u)]*v^4 + 624*m^5*u*w - 
     504*m^4*u^2*w + 135*m^3*u^3*w - 12*m^2*u^4*w + 
     208*m^5*Sqrt[u*(-4*m + u)]*w - 136*m^4*u*Sqrt[u*(-4*m + u)]*w + 
     25*m^3*u^2*Sqrt[u*(-4*m + u)]*w - m^2*u^3*Sqrt[u*(-4*m + u)]*w - 
     744*m^4*u*v*w + 678*m^3*u^2*v*w - 204*m^2*u^3*v*w + 21*m*u^4*v*w - 
     168*m^4*Sqrt[u*(-4*m + u)]*v*w + 122*m^3*u*Sqrt[u*(-4*m + u)]*v*w - 
     25*m^2*u^2*Sqrt[u*(-4*m + u)]*v*w + m*u^3*Sqrt[u*(-4*m + u)]*v*w + 
     267*m^3*u*v^2*w - 246*m^2*u^2*v^2*w + 66*m*u^3*v^2*w - 6*u^4*v^2*w + 
     45*m^3*Sqrt[u*(-4*m + u)]*v^2*w - 38*m^2*u*Sqrt[u*(-4*m + u)]*v^2*w + 
     8*m*u^2*Sqrt[u*(-4*m + u)]*v^2*w - 30*m^2*u*v^3*w + 27*m*u^2*v^3*w - 
     6*u^3*v^3*w - 4*m^2*Sqrt[u*(-4*m + u)]*v^3*w + 
     4*m*u*Sqrt[u*(-4*m + u)]*v^3*w - u^2*Sqrt[u*(-4*m + u)]*v^3*w - 
     252*m^4*u*w^2 + 135*m^3*u^2*w^2 - 18*m^2*u^3*w^2 - 
     84*m^4*Sqrt[u*(-4*m + u)]*w^2 + 35*m^3*u*Sqrt[u*(-4*m + u)]*w^2 - 
     3*m^2*u^2*Sqrt[u*(-4*m + u)]*w^2 + 201*m^3*u*v*w^2 - 141*m^2*u^2*v*w^2 + 
     27*m*u^3*v*w^2 + 45*m^3*Sqrt[u*(-4*m + u)]*v*w^2 - 
     27*m^2*u*Sqrt[u*(-4*m + u)]*v*w^2 + 3*m*u^2*Sqrt[u*(-4*m + u)]*v*w^2 - 
     36*m^2*u*v^2*w^2 + 27*m*u^2*v^2*w^2 - 6*u^3*v^2*w^2 - 
     6*m^2*Sqrt[u*(-4*m + u)]*v^2*w^2 + 5*m*u*Sqrt[u*(-4*m + u)]*v^2*w^2 - 
     u^2*Sqrt[u*(-4*m + u)]*v^2*w^2 + 45*m^3*u*w^3 - 12*m^2*u^2*w^3 + 
     15*m^3*Sqrt[u*(-4*m + u)]*w^3 - 3*m^2*u*Sqrt[u*(-4*m + u)]*w^3 - 
     18*m^2*u*v*w^3 + 9*m*u^2*v*w^3 - 4*m^2*Sqrt[u*(-4*m + u)]*v*w^3 + 
     2*m*u*Sqrt[u*(-4*m + u)]*v*w^3 - 3*m^2*u*w^4 - 
     m^2*Sqrt[u*(-4*m + u)]*w^4))/(u*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(-12*m^3 + 5*m^2*u + 7*m^2*v - 4*m*u*v - m*v^2 + u*v^2 + 7*m^2*w - 
     m*u*w - 2*m*v*w + u*v*w - m*w^2))/(u*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-2*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(2304*m^7 - 2112*m^6*u + 720*m^5*u^2 - 108*m^4*u^3 + 6*m^3*u^4 - 
     3072*m^6*v + 1872*m^5*u*v - 504*m^4*u^2*v + 105*m^3*u^3*v - 
     12*m^2*u^4*v + 1632*m^5*v^2 - 444*m^4*u*v^2 + 117*m^3*u^2*v^2 - 
     54*m^2*u^3*v^2 + 6*m*u^4*v^2 - 432*m^4*v^3 - 45*m^3*u*v^3 - 
     9*m^2*u^2*v^3 + 9*m*u^3*v^3 + 57*m^3*v^4 + 30*m^2*u*v^4 - 3*m^2*v^5 - 
     3*m*u*v^5 - 3072*m^6*w + 2160*m^5*u*w - 504*m^4*u^2*w + 39*m^3*u^3*w + 
     3264*m^5*v*w - 1560*m^4*u*v*w + 378*m^3*u^2*v*w - 57*m^2*u^3*v*w - 
     1296*m^4*v^2*w + 291*m^3*u*v^2*w - 99*m^2*u^2*v^2*w + 21*m*u^3*v^2*w + 
     228*m^3*v^3*w + 15*m^2*u*v^3*w + 9*m*u^2*v^3*w - 3*u^3*v^3*w - 
     15*m^2*v^4*w - 6*m*u*v^4*w + 1632*m^5*w^2 - 828*m^4*u*w^2 + 
     117*m^3*u^2*w^2 - 3*m^2*u^3*w^2 - 1296*m^4*v*w^2 + 477*m^3*u*v*w^2 - 
     99*m^2*u^2*v*w^2 + 6*m*u^3*v*w^2 + 342*m^3*v^2*w^2 - 69*m^2*u*v^2*w^2 + 
     18*m*u^2*v^2*w^2 - 3*u^3*v^2*w^2 - 30*m^2*v^3*w^2 - 432*m^4*w^3 + 
     141*m^3*u*w^3 - 9*m^2*u^2*w^3 + 228*m^3*v*w^3 - 63*m^2*u*v*w^3 + 
     9*m*u^2*v*w^3 - 30*m^2*v^2*w^3 + 6*m*u*v^2*w^3 + 57*m^3*w^4 - 
     9*m^2*u*w^4 - 15*m^2*v*w^4 + 3*m*u*v*w^4 - 3*m^2*w^5 - 
     192*m^6*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     176*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     52*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     208*m^5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     184*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     49*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     84*m^4*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     75*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     17*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 15*m^3*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 14*m^2*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 2*m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - m^2*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + m*u*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 208*m^5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 136*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
        v^2 - 8*m*w + 2*v*w + w^2] + 25*m^3*u^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     168*m^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     122*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     25*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 45*m^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 38*m^2*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 8*m*u^2*v^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     84*m^4*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     35*m^3*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     45*m^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     27*m^2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 3*m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 6*m^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 5*m*u*v^2*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     15*m^3*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m^2*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(-12*m^3 + 5*m^2*u + 7*m^2*v - 4*m*u*v - m*v^2 + u*v^2 + 7*m^2*w - 
     m*u*w - 2*m*v*w + u*v*w - m*w^2))/(u*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-384*m^6 + 480*m^5*u - 216*m^4*u^2 + 42*m^3*u^3 - 3*m^2*u^4 + 
     864*m^5*v - 1104*m^4*u*v + 450*m^3*u^2*v - 69*m^2*u^3*v + 3*m*u^4*v - 
     552*m^4*v^2 + 666*m^3*u*v^2 - 207*m^2*u^2*v^2 + 18*m*u^3*v^2 + 
     138*m^3*v^3 - 153*m^2*u*v^3 + 27*m*u^2*v^3 - 12*m^2*v^4 + 12*m*u*v^4 + 
     480*m^5*w - 432*m^4*u*w + 126*m^3*u^2*w - 12*m^2*u^3*w - 912*m^4*v*w + 
     888*m^3*u*v*w - 252*m^2*u^2*v*w + 21*m*u^3*v*w + 402*m^3*v^2*w - 
     381*m^2*u*v^2*w + 90*m*u^2*v^2*w - 6*u^3*v^2*w - 51*m^2*v^3*w + 
     48*m*u*v^3*w - 9*u^2*v^3*w - 216*m^4*w^2 + 126*m^3*u*w^2 - 
     18*m^2*u^2*w^2 + 342*m^3*v*w^2 - 237*m^2*u*v*w^2 + 36*m*u^2*v*w^2 - 
     90*m^2*v^2*w^2 + 66*m*u*v^2*w^2 - 9*u^2*v^2*w^2 + 3*m*v^3*w^2 - 
     3*u*v^3*w^2 + 42*m^3*w^3 - 12*m^2*u*w^3 - 54*m^2*v*w^3 + 21*m*u*v*w^3 + 
     6*m*v^2*w^3 - 3*u*v^2*w^3 - 3*m^2*w^4 + 3*m*v*w^4 + 
     64*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     48*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     144*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     88*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     17*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     92*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     39*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     23*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     48*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     24*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     104*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     46*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     47*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     17*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     25*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 80*m^4*v + 72*m^3*u*v - 
      17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 27*m^2*u*v^2 + 4*m*u^2*v^2 - 
      3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 
      40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 
      2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - 
      m^2*w^3))/(Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(64*m^4*v - 16*m^3*u*v - 64*m^3*v^2 + 12*m^2*u*v^2 + 20*m^2*v^3 - 
     2*m*u*v^3 - 2*m*v^4 - 32*m^3*v*w + 4*m^2*u*v*w + 20*m^2*v^2*w - 
     5*m*u*v^2*w - 3*m*v^3*w + u*v^3*w + 4*m^2*v*w^2 - m*v^2*w^2))/
   (Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
      1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
      544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
      2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 
      3*m*u^3*v^3 + 19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 
      1024*m^6*w + 720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 
      1088*m^5*v*w - 520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 
      432*m^4*v^2*w + 97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 
      76*m^3*v^3*w + 5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 
      5*m^2*v^4*w - 2*m*u*v^4*w + 544*m^5*w^2 - 276*m^4*u*w^2 + 
      39*m^3*u^2*w^2 - m^2*u^3*w^2 - 432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 
      33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 
      6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 10*m^2*v^3*w^2 - 144*m^4*w^3 + 
      47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 
      3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 2*m*u*v^2*w^3 + 19*m^3*w^4 - 
      3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - m^2*w^5))/
    (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(128*m^6 - 160*m^5*u + 72*m^4*u^2 - 14*m^3*u^3 + m^2*u^4 - 288*m^5*v + 
     368*m^4*u*v - 150*m^3*u^2*v + 23*m^2*u^3*v - m*u^4*v + 184*m^4*v^2 - 
     222*m^3*u*v^2 + 69*m^2*u^2*v^2 - 6*m*u^3*v^2 - 46*m^3*v^3 + 
     51*m^2*u*v^3 - 9*m*u^2*v^3 + 4*m^2*v^4 - 4*m*u*v^4 - 160*m^5*w + 
     144*m^4*u*w - 42*m^3*u^2*w + 4*m^2*u^3*w + 304*m^4*v*w - 296*m^3*u*v*w + 
     84*m^2*u^2*v*w - 7*m*u^3*v*w - 134*m^3*v^2*w + 127*m^2*u*v^2*w - 
     30*m*u^2*v^2*w + 2*u^3*v^2*w + 17*m^2*v^3*w - 16*m*u*v^3*w + 
     3*u^2*v^3*w + 72*m^4*w^2 - 42*m^3*u*w^2 + 6*m^2*u^2*w^2 - 
     114*m^3*v*w^2 + 79*m^2*u*v*w^2 - 12*m*u^2*v*w^2 + 30*m^2*v^2*w^2 - 
     22*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - m*v^3*w^2 + u*v^3*w^2 - 14*m^3*w^3 + 
     4*m^2*u*w^3 + 18*m^2*v*w^3 - 7*m*u*v*w^3 - 2*m*v^2*w^3 + u*v^2*w^3 + 
     m^2*w^4 - m*v*w^4))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-768*m^8 + 768*m^7*u - 224*m^6*u^2 + 9*m^4*u^4 - m^3*u^5 + 
     1024*m^7*v + 192*m^6*u*v - 1200*m^5*u^2*v + 564*m^4*u^3*v - 
     81*m^3*u^4*v + 2*m^2*u^5*v - 544*m^6*v^2 - 992*m^5*u*v^2 + 
     1674*m^4*u^2*v^2 - 600*m^3*u^3*v^2 + 65*m^2*u^4*v^2 - m*u^5*v^2 + 
     144*m^5*v^3 + 572*m^4*u*v^3 - 776*m^3*u^2*v^3 + 206*m^2*u^3*v^3 - 
     13*m*u^4*v^3 - 19*m^4*v^4 - 127*m^3*u*v^4 + 153*m^2*u^2*v^4 - 
     23*m*u^3*v^4 + m^3*v^5 + 10*m^2*u*v^5 - 11*m*u^2*v^5 + 1024*m^7*w - 
     768*m^6*u*w + 144*m^5*u^2*w + 8*m^4*u^3*w - 3*m^3*u^4*w - 1088*m^6*v*w - 
     464*m^5*u*v*w + 1028*m^4*u^2*v*w - 303*m^3*u^3*v*w + 21*m^2*u^4*v*w + 
     432*m^5*v^2*w + 896*m^4*u*v^2*w - 1080*m^3*u^2*v^2*w + 
     285*m^2*u^3*v^2*w - 23*m*u^4*v^2*w - 76*m^4*v^3*w - 323*m^3*u*v^3*w + 
     343*m^2*u^2*v^3*w - 79*m*u^3*v^3*w + 5*u^4*v^3*w + 5*m^3*v^4*w + 
     35*m^2*u*v^4*w - 35*m*u^2*v^4*w + 7*u^3*v^4*w - 544*m^6*w^2 + 
     288*m^5*u*w^2 - 30*m^4*u^2*w^2 - 2*m^3*u^3*w^2 + 432*m^5*v*w^2 + 
     276*m^4*u*v*w^2 - 290*m^3*u^2*v*w^2 + 41*m^2*u^3*v*w^2 - 
     114*m^4*v^2*w^2 - 262*m^3*u*v^2*w^2 + 217*m^2*u^2*v^2*w^2 - 
     35*m*u^3*v^2*w^2 + 10*m^3*v^3*w^2 + 45*m^2*u*v^3*w^2 - 
     37*m*u^2*v^3*w^2 + 7*u^3*v^3*w^2 + 144*m^5*w^3 - 48*m^4*u*w^3 + 
     2*m^3*u^2*w^3 - 76*m^4*v*w^3 - 63*m^3*u*v*w^3 + 27*m^2*u^2*v*w^3 + 
     10*m^3*v^2*w^3 + 25*m^2*u*v^2*w^3 - 13*m*u^2*v^2*w^3 - 19*m^4*w^4 + 
     3*m^3*u*w^4 + 5*m^3*v*w^4 + 5*m^2*u*v*w^4 + m^3*w^5))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, (ep*(12*m^3 - 9*m^2*u + m*u^2 - 7*m^2*v + 11*m*u*v - 
     u^2*v + m*v^2 - 3*u*v^2 - 7*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + 
     m*w^2))/(u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*v^2 - 
      8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-(ep*(4*m - u - v - 2*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), 0, (ep*(-4*m + u + v + 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 
  (ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 0, 0, 0, 0, 
  (ep*(64*m^4*Sqrt[-((4*m - v)*v)] - 48*m^3*u*Sqrt[-((4*m - v)*v)] + 
     12*m^2*u^2*Sqrt[-((4*m - v)*v)] - m*u^3*Sqrt[-((4*m - v)*v)] - 
     48*m^3*v*Sqrt[-((4*m - v)*v)] + 24*m^2*u*v*Sqrt[-((4*m - v)*v)] - 
     3*m*u^2*v*Sqrt[-((4*m - v)*v)] + 12*m^2*v^2*Sqrt[-((4*m - v)*v)] - 
     3*m*u*v^2*Sqrt[-((4*m - v)*v)] - m*v^3*Sqrt[-((4*m - v)*v)] + 
     12*m^2*u*v*w - 4*m*u^2*v*w - 12*m^2*v^2*w - 3*m*u*v^2*w + u^2*v^2*w + 
     7*m*v^3*w - v^4*w - 64*m^3*Sqrt[-((4*m - v)*v)]*w + 
     32*m^2*u*Sqrt[-((4*m - v)*v)]*w - 4*m*u^2*Sqrt[-((4*m - v)*v)]*w + 
     32*m^2*v*Sqrt[-((4*m - v)*v)]*w - 12*m*u*v*Sqrt[-((4*m - v)*v)]*w + 
     u^2*v*Sqrt[-((4*m - v)*v)]*w - 4*m*v^2*Sqrt[-((4*m - v)*v)]*w + 
     u*v^2*Sqrt[-((4*m - v)*v)]*w - 4*m*u*v*w^2 + 4*m*v^2*w^2 + u*v^2*w^2 - 
     v^3*w^2 + 20*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 5*m*u*Sqrt[-((4*m - v)*v)]*
      w^2 - 5*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 2*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     2*m*Sqrt[-((4*m - v)*v)]*w^3))/(2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w])), 0, 0, 
  -(ep*(384*m^5 - 416*m^4*u + 168*m^3*u^2 - 30*m^2*u^3 + 2*m*u^4 + 
      64*m^4*Sqrt[-((4*m - u)*u)] - 48*m^3*u*Sqrt[-((4*m - u)*u)] + 
      12*m^2*u^2*Sqrt[-((4*m - u)*u)] - m*u^3*Sqrt[-((4*m - u)*u)] - 
      416*m^4*v + 336*m^3*u*v - 90*m^2*u^2*v + 8*m*u^3*v - 
      48*m^3*Sqrt[-((4*m - u)*u)]*v + 24*m^2*u*Sqrt[-((4*m - u)*u)]*v - 
      3*m*u^2*Sqrt[-((4*m - u)*u)]*v + 168*m^3*v^2 - 90*m^2*u*v^2 + 
      12*m*u^2*v^2 + 12*m^2*Sqrt[-((4*m - u)*u)]*v^2 - 
      3*m*u*Sqrt[-((4*m - u)*u)]*v^2 - 30*m^2*v^3 + 8*m*u*v^3 - 
      m*Sqrt[-((4*m - u)*u)]*v^3 + 2*m*v^4 - 320*m^4*w + 280*m^3*u*w - 
      82*m^2*u^2*w + 8*m*u^3*w - 64*m^3*Sqrt[-((4*m - u)*u)]*w + 
      32*m^2*u*Sqrt[-((4*m - u)*u)]*w - 4*m*u^2*Sqrt[-((4*m - u)*u)]*w + 
      232*m^3*v*w - 160*m^2*u*v*w + 37*m*u^2*v*w - 3*u^3*v*w + 
      32*m^2*Sqrt[-((4*m - u)*u)]*v*w - 12*m*u*Sqrt[-((4*m - u)*u)]*v*w + 
      u^2*Sqrt[-((4*m - u)*u)]*v*w - 54*m^2*v^2*w + 27*m*u*v^2*w - 
      4*u^2*v^2*w - 4*m*Sqrt[-((4*m - u)*u)]*v^2*w + 
      u*Sqrt[-((4*m - u)*u)]*v^2*w + 4*m*v^3*w - u*v^3*w + 88*m^3*w^2 - 
      60*m^2*u*w^2 + 10*m*u^2*w^2 + 20*m^2*Sqrt[-((4*m - u)*u)]*w^2 - 
      5*m*u*Sqrt[-((4*m - u)*u)]*w^2 - 32*m^2*v*w^2 + 20*m*u*v*w^2 - 
      3*u^2*v*w^2 - 5*m*Sqrt[-((4*m - u)*u)]*v*w^2 + 2*u*Sqrt[-((4*m - u)*u)]*
       v*w^2 + 2*m*v^2*w^2 - u*v^2*w^2 - 8*m^2*w^3 + 4*m*u*w^3 - 
      2*m*Sqrt[-((4*m - u)*u)]*w^3))/(2*Sqrt[-((4*m - u)*u)]*
    (3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 
  -((ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w])), 
  (ep*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 160*m^4*v + 96*m^3*u*v - 
     18*m^2*u^2*v + m*u^3*v + 72*m^3*v^2 - 30*m^2*u*v^2 + 3*m*u^2*v^2 - 
     14*m^2*v^3 + 3*m*u*v^3 + m*v^4 - 192*m^4*w + 88*m^3*u*w - 6*m^2*u^2*w - 
     m*u^3*w + 200*m^3*v*w - 68*m^2*u*v*w + 3*m*u^2*v*w - 78*m^2*v^2*w + 
     16*m*u*v^2*w + 14*m*v^3*w - u*v^3*w - v^4*w + 104*m^3*w^2 - 
     28*m^2*u*w^2 - 76*m^2*v*w^2 + 14*m*u*v*w^2 + 20*m*v^2*w^2 - 
     2*u*v^2*w^2 - 2*v^3*w^2 - 24*m^2*w^3 + 3*m*u*w^3 + 9*m*v*w^3 - u*v*w^3 - 
     v^2*w^3 + 2*m*w^4 - 64*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 48*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 12*m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + m*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 48*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 24*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 3*m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 12*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 3*m*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 64*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 32*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 4*m*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 32*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 12*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 4*m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 20*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 5*m*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 5*m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 2*m*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2]))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(4*m - u - v - 2*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), -(ep*(256*m^5 - 256*m^4*u + 96*m^3*u^2 - 16*m^2*u^3 + m*u^4 - 
      320*m^4*v + 240*m^3*u*v - 60*m^2*u^2*v + 5*m*u^3*v + 144*m^3*v^2 - 
      72*m^2*u*v^2 + 9*m*u^2*v^2 - 28*m^2*v^3 + 7*m*u*v^3 + 2*m*v^4 - 
      320*m^4*w + 240*m^3*u*w - 60*m^2*u^2*w + 5*m*u^3*w + 304*m^3*v*w - 
      168*m^2*u*v*w + 30*m*u^2*v*w - 2*u^3*v*w - 92*m^2*v^2*w + 
      32*m*u*v^2*w - 3*u^2*v^2*w + 9*m*v^3*w - u*v^3*w + 144*m^3*w^2 - 
      72*m^2*u*w^2 + 9*m*u^2*w^2 - 92*m^2*v*w^2 + 32*m*u*v*w^2 - 
      3*u^2*v*w^2 + 17*m*v^2*w^2 - 4*u*v^2*w^2 - v^3*w^2 - 28*m^2*w^3 + 
      7*m*u*w^3 + 9*m*v*w^3 - u*v*w^3 - v^2*w^3 + 2*m*w^4 - 
      64*m^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      48*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      12*m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      48*m^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      24*m^2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      12*m^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      64*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      32*m^2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      32*m^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      12*m*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      20*m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      5*m*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      5*m*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep*(-128*m^4 + 96*m^3*u - 24*m^2*u^2 + 2*m*u^3 + 96*m^3*v - 48*m^2*u*v + 
      6*m*u^2*v - 24*m^2*v^2 + 6*m*u*v^2 + 2*m*v^3 + 64*m^3*w - 40*m^2*u*w + 
      6*m*u^2*w - 24*m^2*v*w + 16*m*u*v*w - 3*u^2*v*w + 2*m*v^2*w - u*v^2*w - 
      8*m^2*w^2 + 4*m*u*w^2))/(2*Sqrt[u*(-4*m + u)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-4*m*u*v*w + 4*m*v^2*w + u*v^2*w - v^3*w))/
   (2*Sqrt[-((4*m - v)*v)]*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 160*m^4*v + 
      96*m^3*u*v - 18*m^2*u^2*v + m*u^3*v + 72*m^3*v^2 - 30*m^2*u*v^2 + 
      3*m*u^2*v^2 - 14*m^2*v^3 + 3*m*u*v^3 + m*v^4 - 192*m^4*w + 88*m^3*u*w - 
      6*m^2*u^2*w - m*u^3*w + 200*m^3*v*w - 68*m^2*u*v*w + 3*m*u^2*v*w - 
      78*m^2*v^2*w + 16*m*u*v^2*w + 14*m*v^3*w - u*v^3*w - v^4*w + 
      104*m^3*w^2 - 28*m^2*u*w^2 - 76*m^2*v*w^2 + 14*m*u*v*w^2 + 
      20*m*v^2*w^2 - 2*u*v^2*w^2 - 2*v^3*w^2 - 24*m^2*w^3 + 3*m*u*w^3 + 
      9*m*v*w^3 - u*v*w^3 - v^2*w^3 + 2*m*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(256*m^5 - 256*m^4*u + 96*m^3*u^2 - 16*m^2*u^3 + m*u^4 - 320*m^4*v + 
     240*m^3*u*v - 60*m^2*u^2*v + 5*m*u^3*v + 144*m^3*v^2 - 72*m^2*u*v^2 + 
     9*m*u^2*v^2 - 28*m^2*v^3 + 7*m*u*v^3 + 2*m*v^4 - 320*m^4*w + 
     240*m^3*u*w - 60*m^2*u^2*w + 5*m*u^3*w + 304*m^3*v*w - 168*m^2*u*v*w + 
     30*m*u^2*v*w - 2*u^3*v*w - 92*m^2*v^2*w + 32*m*u*v^2*w - 3*u^2*v^2*w + 
     9*m*v^3*w - u*v^3*w + 144*m^3*w^2 - 72*m^2*u*w^2 + 9*m*u^2*w^2 - 
     92*m^2*v*w^2 + 32*m*u*v*w^2 - 3*u^2*v*w^2 + 17*m*v^2*w^2 - 4*u*v^2*w^2 - 
     v^3*w^2 - 28*m^2*w^3 + 7*m*u*w^3 + 9*m*v*w^3 - u*v*w^3 - v^2*w^3 + 
     2*m*w^4))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 
      2*u*v + v^2 - 4*m*w]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(-384*m^5 + 480*m^4*u - 216*m^3*u^2 + 42*m^2*u^3 - 3*m*u^4 + 
     480*m^4*v - 432*m^3*u*v + 126*m^2*u^2*v - 12*m*u^3*v - 216*m^3*v^2 + 
     126*m^2*u*v^2 - 18*m*u^2*v^2 + 42*m^2*v^3 - 12*m*u*v^3 - 3*m*v^4 + 
     384*m^4*w - 432*m^3*u*w + 148*m^2*u^2*w - 16*m*u^3*w - 336*m^3*v*w + 
     288*m^2*u*v*w - 72*m*u^2*v*w + 5*u^3*v*w + 68*m^2*v^2*w - 50*m*u*v^2*w + 
     8*u^2*v^2*w + 6*m*v^3*w + u*v^3*w - 2*v^4*w - 120*m^3*w^2 + 
     118*m^2*u*w^2 - 23*m*u^2*w^2 + 62*m^2*v*w^2 - 50*m*u*v*w^2 + 
     8*u^2*v*w^2 + m*v^2*w^2 + 6*u*v^2*w^2 - 2*v^3*w^2 + 12*m^2*w^3 - 
     10*m*u*w^3 - 2*m*v*w^3))/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 
     8*m*v + 2*u*v + v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-3*ep)/(2*u), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-3*ep)/Sqrt[-((4*m - u)*u)], 0, 0, ep/(3*m - u - v - w), 
  (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 - 
     6*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), -(ep/(3*m - u - v - w)), 
  (ep*(-6*m + 3*u + 3*w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2]))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*Sqrt[-((4*m - u)*u)]), 0, 
  (ep*(-12*m^2 + 7*m*v + u*v - v^2 + 7*m*w + u*w - 2*v*w - w^2))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (ep*(-m + v))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  -(ep*(12*m^3 - 9*m^2*u + m*u^2 - 7*m^2*v + 11*m*u*v - u^2*v + m*v^2 - 
      3*u*v^2 - 7*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
   (4*u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), -ep/(2*u), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(12*m^2 - 2*m*u - 7*m*v + v^2 - 7*m*w + 2*v*w + w^2))/
   (4*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), -(ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - 
      w^2)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])/
   (4*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), (ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (ep*(48*m^3 - 12*m^2*u - 40*m^2*v + 4*m*u*v + 11*m*v^2 - 
     v^3 - 40*m^2*w + 4*m*u*w + 22*m*v*w - 3*v^2*w + 11*m*w^2 - 3*v*w^2 - 
     w^3 - 12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), (ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])/
    (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2))), 0, (ep*(-48*m^3 + 12*m^2*u + 40*m^2*v - 4*m*u*v - 11*m*v^2 + 
     v^3 + 40*m^2*w - 4*m*u*w - 22*m*v*w + 3*v^2*w - 11*m*w^2 + 3*v*w^2 + 
     w^3 - 12*m^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     7*m*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     7*m*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), -((ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])/
    (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
      w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-2*ep*(48*m^3 - 38*m^2*u + 6*m*u^2 - 40*m^2*v + 18*m*u*v + 
     11*m*v^2 - 2*u*v^2 - v^3 - 40*m^2*w + 18*m*u*w + 22*m*v*w - 4*u*v*w - 
     3*v^2*w + 11*m*w^2 - 2*u*w^2 - 3*v*w^2 - w^3))/
   (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(4*m - u - 2*v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (ep*(-4*m + u + 2*v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 
  (ep*(4*m - u - 2*v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  (ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2 - 
     4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  (ep*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2 - 
     4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(4*m^2 - m*u - u*v - m*w - v*w))/((3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 
  (2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*ep*m)/((4*m - u)*u), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(ep*Sqrt[-((4*m - u)*u)])/(4*(4*m - u)*u), 
  (-3*ep*Sqrt[-((4*m - u)*u)])/(4*(4*m - u)*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep*(-4*m + u + Sqrt[u*(-4*m + u)]))/(2*u*(-4*m + u)), 
  -((ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*Sqrt[u*(-4*m + u)])/(u*(-4*m + u)), ep/(2*u), 
  -((ep*Sqrt[u*(-4*m + u)])/(u*(-4*m + u))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*ep*m)/((4*m - u)*u), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*m - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])/(u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 0, 
  0, 0, 0, 0, (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])/
   (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (ep*(-96*m^3 + 60*m^2*u - 8*m*u^2 + 80*m^2*v - 28*m*u*v - 
     22*m*v^2 + 3*u*v^2 + 2*v^3 + 80*m^2*w - 28*m*u*w - 44*m*v*w + 6*u*v*w + 
     6*v^2*w - 22*m*w^2 + 3*u*w^2 + 6*v*w^2 + 2*w^3))/
   (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 
     2*v*w - w^2)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])/
   (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*m - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])/(u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 0, 
  0, 0, 0, 0, (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-48*m^3 + 32*m^2*u - 4*m*u^2 + 40*m^2*v - 16*m*u*v - 11*m*v^2 + 
     2*u*v^2 + v^3 + 40*m^2*w - 16*m*u*w - 22*m*v*w + 4*u*v*w + 3*v^2*w - 
     11*m*w^2 + 2*u*w^2 + 3*v*w^2 + w^3))/(u*(-3*m + u + v + w)*
    (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-3*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  (3*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, -(ep*(576*m^5*u*v - 336*m^4*u^2*v + 48*m^3*u^3*v - 768*m^4*u*v^2 + 
      348*m^3*u^2*v^2 - 36*m^2*u^3*v^2 + 372*m^3*u*v^3 - 114*m^2*u^2*v^3 + 
      6*m*u^3*v^3 - 78*m^2*u*v^4 + 12*m*u^2*v^4 + 6*m*u*v^5 + 
      192*m^6*Sqrt[-((4*m - v)*v)] - 176*m^5*u*Sqrt[-((4*m - v)*v)] + 
      52*m^4*u^2*Sqrt[-((4*m - v)*v)] - 5*m^3*u^3*Sqrt[-((4*m - v)*v)] - 
      208*m^5*v*Sqrt[-((4*m - v)*v)] + 184*m^4*u*v*Sqrt[-((4*m - v)*v)] - 
      49*m^3*u^2*v*Sqrt[-((4*m - v)*v)] + 4*m^2*u^3*v*Sqrt[-((4*m - v)*v)] + 
      84*m^4*v^2*Sqrt[-((4*m - v)*v)] - 75*m^3*u*v^2*Sqrt[-((4*m - v)*v)] + 
      17*m^2*u^2*v^2*Sqrt[-((4*m - v)*v)] - m*u^3*v^2*Sqrt[-((4*m - v)*v)] - 
      15*m^3*v^3*Sqrt[-((4*m - v)*v)] + 14*m^2*u*v^3*Sqrt[-((4*m - v)*v)] - 
      2*m*u^2*v^3*Sqrt[-((4*m - v)*v)] + m^2*v^4*Sqrt[-((4*m - v)*v)] - 
      m*u*v^4*Sqrt[-((4*m - v)*v)] - 480*m^4*u*v*w + 180*m^3*u^2*v*w - 
      12*m^2*u^3*v*w + 468*m^3*u*v^2*w - 153*m^2*u^2*v^2*w + 15*m*u^3*v^2*w - 
      147*m^2*u*v^3*w + 39*m*u^2*v^3*w - 3*u^3*v^3*w + 15*m*u*v^4*w - 
      3*u^2*v^4*w - 208*m^5*Sqrt[-((4*m - v)*v)]*w + 
      136*m^4*u*Sqrt[-((4*m - v)*v)]*w - 25*m^3*u^2*Sqrt[-((4*m - v)*v)]*w + 
      m^2*u^3*Sqrt[-((4*m - v)*v)]*w + 168*m^4*v*Sqrt[-((4*m - v)*v)]*w - 
      122*m^3*u*v*Sqrt[-((4*m - v)*v)]*w + 25*m^2*u^2*v*Sqrt[-((4*m - v)*v)]*
       w - m*u^3*v*Sqrt[-((4*m - v)*v)]*w - 45*m^3*v^2*Sqrt[-((4*m - v)*v)]*
       w + 38*m^2*u*v^2*Sqrt[-((4*m - v)*v)]*w - 
      8*m*u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 4*m^2*v^3*Sqrt[-((4*m - v)*v)]*w - 
      4*m*u*v^3*Sqrt[-((4*m - v)*v)]*w + u^2*v^3*Sqrt[-((4*m - v)*v)]*w + 
      132*m^3*u*v*w^2 - 24*m^2*u^2*v*w^2 - 81*m^2*u*v^2*w^2 + 
      18*m*u^2*v^2*w^2 + 12*m*u*v^3*w^2 - 3*u^2*v^3*w^2 + 
      84*m^4*Sqrt[-((4*m - v)*v)]*w^2 - 35*m^3*u*Sqrt[-((4*m - v)*v)]*w^2 + 
      3*m^2*u^2*Sqrt[-((4*m - v)*v)]*w^2 - 45*m^3*v*Sqrt[-((4*m - v)*v)]*
       w^2 + 27*m^2*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 
      3*m*u^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 6*m^2*v^2*Sqrt[-((4*m - v)*v)]*
       w^2 - 5*m*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 
      u^2*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 12*m^2*u*v*w^3 + 3*m*u*v^2*w^3 - 
      15*m^3*Sqrt[-((4*m - v)*v)]*w^3 + 3*m^2*u*Sqrt[-((4*m - v)*v)]*w^3 + 
      4*m^2*v*Sqrt[-((4*m - v)*v)]*w^3 - 2*m*u*v*Sqrt[-((4*m - v)*v)]*w^3 + 
      m^2*Sqrt[-((4*m - v)*v)]*w^4))/(2*u*Sqrt[-((4*m - v)*v)]*
    (3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-12*m^3 + 5*m^2*u + 7*m^2*v - 4*m*u*v - m*v^2 + u*v^2 + 7*m^2*w - 
     m*u*w - 2*m*v*w + u*v*w - m*w^2))/(u*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(384*m^6*u - 480*m^5*u^2 + 216*m^4*u^3 - 42*m^3*u^4 + 3*m^2*u^5 - 
     864*m^5*u*v + 1104*m^4*u^2*v - 450*m^3*u^3*v + 69*m^2*u^4*v - 
     3*m*u^5*v + 552*m^4*u*v^2 - 666*m^3*u^2*v^2 + 207*m^2*u^3*v^2 - 
     18*m*u^4*v^2 - 138*m^3*u*v^3 + 153*m^2*u^2*v^3 - 27*m*u^3*v^3 + 
     12*m^2*u*v^4 - 12*m*u^2*v^4 - 480*m^5*u*w + 432*m^4*u^2*w - 
     126*m^3*u^3*w + 12*m^2*u^4*w + 912*m^4*u*v*w - 888*m^3*u^2*v*w + 
     252*m^2*u^3*v*w - 21*m*u^4*v*w - 402*m^3*u*v^2*w + 381*m^2*u^2*v^2*w - 
     90*m*u^3*v^2*w + 6*u^4*v^2*w + 51*m^2*u*v^3*w - 48*m*u^2*v^3*w + 
     9*u^3*v^3*w + 216*m^4*u*w^2 - 126*m^3*u^2*w^2 + 18*m^2*u^3*w^2 - 
     342*m^3*u*v*w^2 + 237*m^2*u^2*v*w^2 - 36*m*u^3*v*w^2 + 
     90*m^2*u*v^2*w^2 - 66*m*u^2*v^2*w^2 + 9*u^3*v^2*w^2 - 3*m*u*v^3*w^2 + 
     3*u^2*v^3*w^2 - 42*m^3*u*w^3 + 12*m^2*u^2*w^3 + 54*m^2*u*v*w^3 - 
     21*m*u^2*v*w^3 - 6*m*u*v^2*w^3 + 3*u^2*v^2*w^3 + 3*m^2*u*w^4 - 
     3*m*u*v*w^4 - 192*m^6*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 112*m^5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 4*m^4*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 7*m^3*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + m^2*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 208*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 40*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 39*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 13*m^2*u^3*v*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     84*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     17*m^3*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     22*m^2*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 3*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 15*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 9*m^2*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 3*m*u^2*v^3*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     208*m^5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     88*m^4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^3*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m^2*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     168*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     18*m^3*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     21*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 4*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 45*m^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 9*m^2*u*v^2*w*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     9*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     84*m^4*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     23*m^3*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     45*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     15*m^3*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(4*m^2 + m*u - m*v - u*v - m*w))/
    (u*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 0, 
  (3*ep*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 80*m^4*v + 72*m^3*u*v - 
     17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 27*m^2*u*v^2 + 4*m*u^2*v^2 - 
     3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 
     40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 
     2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - 
     m^2*w^3))/(2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
    ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
       2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-768*m^8 + 896*m^7*u - 384*m^6*u^2 + 72*m^5*u^3 - 5*m^4*u^4 + 
     1024*m^7*v - 352*m^6*u*v - 512*m^5*u^2*v + 282*m^4*u^3*v - 
     37*m^3*u^4*v - 544*m^6*v^2 - 408*m^5*u*v^2 + 952*m^4*u^2*v^2 - 
     342*m^3*u^3*v^2 + 33*m^2*u^4*v^2 + 144*m^5*v^3 + 310*m^4*u*v^3 - 
     468*m^3*u^2*v^3 + 122*m^2*u^3*v^3 - 7*m*u^4*v^3 - 19*m^4*v^4 - 
     74*m^3*u*v^4 + 95*m^2*u^2*v^4 - 14*m*u^3*v^4 + m^3*v^5 + 6*m^2*u*v^5 - 
     7*m*u^2*v^5 + 1024*m^7*w - 928*m^6*u*w + 288*m^5*u^2*w - 34*m^4*u^3*w + 
     m^3*u^4*w - 1088*m^6*v*w + 144*m^5*u*v*w + 464*m^4*u^2*v*w - 
     150*m^3*u^3*v*w + 9*m^2*u^4*v*w + 432*m^5*v^2*w + 398*m^4*u*v^2*w - 
     610*m^3*u^2*v^2*w + 162*m^2*u^3*v^2*w - 13*m*u^4*v^2*w - 76*m^4*v^3*w - 
     174*m^3*u*v^3*w + 203*m^2*u^2*v^3*w - 46*m*u^3*v^3*w + 3*u^4*v^3*w + 
     5*m^3*v^4*w + 20*m^2*u*v^4*w - 21*m*u^2*v^4*w + 4*u^3*v^4*w - 
     544*m^6*w^2 + 360*m^5*u*w^2 - 72*m^4*u^2*w^2 + 4*m^3*u^3*w^2 + 
     432*m^5*v*w^2 + 26*m^4*u*v*w^2 - 136*m^3*u^2*v*w^2 + 20*m^2*u^3*v*w^2 - 
     114*m^4*v^2*w^2 - 122*m^3*u*v^2*w^2 + 121*m^2*u^2*v^2*w^2 - 
     20*m*u^3*v^2*w^2 + 10*m^3*v^3*w^2 + 24*m^2*u*v^3*w^2 - 
     21*m*u^2*v^3*w^2 + 4*u^3*v^3*w^2 + 144*m^5*w^3 - 62*m^4*u*w^3 + 
     6*m^3*u^2*w^3 - 76*m^4*v*w^3 - 18*m^3*u*v*w^3 + 13*m^2*u^2*v*w^3 + 
     10*m^3*v^2*w^3 + 12*m^2*u*v^2*w^3 - 7*m*u^2*v^2*w^3 - 19*m^4*w^4 + 
     4*m^3*u*w^4 + 5*m^3*v*w^4 + 2*m^2*u*v*w^4 + m^3*w^5))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), (-3*ep*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 
     8*m*w - 2*v*w - w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(2*m - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 
  (ep*(-2*m + v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  (ep*(96*m^4*u*v - 56*m^3*u^2*v + 8*m^2*u^3*v - 80*m^3*u*v^2 + 
     30*m^2*u^2*v^2 - 2*m*u^3*v^2 + 22*m^2*u*v^3 - 4*m*u^2*v^3 - 2*m*u*v^4 - 
     192*m^5*Sqrt[-((4*m - v)*v)] + 128*m^4*u*Sqrt[-((4*m - v)*v)] - 
     28*m^3*u^2*Sqrt[-((4*m - v)*v)] + 2*m^2*u^3*Sqrt[-((4*m - v)*v)] + 
     208*m^4*v*Sqrt[-((4*m - v)*v)] - 96*m^3*u*v*Sqrt[-((4*m - v)*v)] + 
     11*m^2*u^2*v*Sqrt[-((4*m - v)*v)] - 84*m^3*v^2*Sqrt[-((4*m - v)*v)] + 
     24*m^2*u*v^2*Sqrt[-((4*m - v)*v)] - m*u^2*v^2*Sqrt[-((4*m - v)*v)] + 
     15*m^2*v^3*Sqrt[-((4*m - v)*v)] - 2*m*u*v^3*Sqrt[-((4*m - v)*v)] - 
     m*v^4*Sqrt[-((4*m - v)*v)] - 104*m^3*u*v*w + 32*m^2*u^2*v*w + 
     70*m^2*u*v^2*w - 12*m*u^2*v^2*w - 15*m*u*v^3*w + u^2*v^3*w + u*v^4*w + 
     208*m^4*Sqrt[-((4*m - v)*v)]*w - 96*m^3*u*Sqrt[-((4*m - v)*v)]*w + 
     11*m^2*u^2*Sqrt[-((4*m - v)*v)]*w - 168*m^3*v*Sqrt[-((4*m - v)*v)]*w + 
     60*m^2*u*v*Sqrt[-((4*m - v)*v)]*w - 4*m*u^2*v*Sqrt[-((4*m - v)*v)]*w + 
     45*m^2*v^2*Sqrt[-((4*m - v)*v)]*w - 13*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - 
     4*m*v^3*Sqrt[-((4*m - v)*v)]*w + u*v^3*Sqrt[-((4*m - v)*v)]*w + 
     36*m^2*u*v*w^2 - 4*m*u^2*v*w^2 - 17*m*u*v^2*w^2 + u^2*v^2*w^2 + 
     2*u*v^3*w^2 - 84*m^3*Sqrt[-((4*m - v)*v)]*w^2 + 
     24*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - m*u^2*Sqrt[-((4*m - v)*v)]*w^2 + 
     45*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 13*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     6*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 2*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     4*m*u*v*w^3 + u*v^2*w^3 + 15*m^2*Sqrt[-((4*m - v)*v)]*w^3 - 
     2*m*u*Sqrt[-((4*m - v)*v)]*w^3 - 4*m*v*Sqrt[-((4*m - v)*v)]*w^3 + 
     u*v*Sqrt[-((4*m - v)*v)]*w^3 - m*Sqrt[-((4*m - v)*v)]*w^4))/
   (2*u*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(128*m^5*u - 96*m^4*u^2 + 24*m^3*u^3 - 2*m^2*u^4 - 192*m^4*u*v + 
     88*m^3*u^2*v - 6*m^2*u^3*v - m*u^4*v + 104*m^3*u*v^2 - 28*m^2*u^2*v^2 - 
     24*m^2*u*v^3 + 3*m*u^2*v^3 + 2*m*u*v^4 - 160*m^4*u*w + 96*m^3*u^2*w - 
     18*m^2*u^3*w + m*u^4*w + 200*m^3*u*v*w - 68*m^2*u^2*v*w + 3*m*u^3*v*w - 
     76*m^2*u*v^2*w + 14*m*u^2*v^2*w + 9*m*u*v^3*w - u^2*v^3*w + 
     72*m^3*u*w^2 - 30*m^2*u^2*w^2 + 3*m*u^3*w^2 - 78*m^2*u*v*w^2 + 
     16*m*u^2*v*w^2 + 20*m*u*v^2*w^2 - 2*u^2*v^2*w^2 - u*v^3*w^2 - 
     14*m^2*u*w^3 + 3*m*u^2*w^3 + 14*m*u*v*w^3 - u^2*v*w^3 - 2*u*v^2*w^3 + 
     m*u*w^4 - u*v*w^4 - 192*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 160*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 44*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 4*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 208*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 128*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 23*m^2*u^2*v*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     84*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     34*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     15*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     208*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     128*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     23*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     168*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     80*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     10*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     45*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     16*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     84*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     34*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     45*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     16*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     15*m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-4*m + v + w))/
   (u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 
  -(ep*m*(16*m^2*v - u^2*v - 8*m*v^2 + v^3 - 16*m^2*w + u^2*w + v^2*w + 
      8*m*w^2 - v*w^2 - w^3))/(2*Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(2*m - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 
      2*m^3*u^4 - 1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 
      4*m^2*u^4*v + 544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 
      18*m^2*u^3*v^2 + 2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 
      3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - 
      m*u*v^5 - 1024*m^6*w + 720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 
      1088*m^5*v*w - 520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 
      432*m^4*v^2*w + 97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 
      76*m^3*v^3*w + 5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 
      5*m^2*v^4*w - 2*m*u*v^4*w + 544*m^5*w^2 - 276*m^4*u*w^2 + 
      39*m^3*u^2*w^2 - m^2*u^3*w^2 - 432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 
      33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 
      6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 10*m^2*v^3*w^2 - 144*m^4*w^3 + 
      47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 
      3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 2*m*u*v^2*w^3 + 19*m^3*w^4 - 
      3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - m^2*w^5))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-2304*m^6 + 2880*m^5*u - 1264*m^4*u^2 + 236*m^3*u^3 - 16*m^2*u^4 + 
     3072*m^5*v - 3040*m^4*u*v + 936*m^3*u^2*v - 92*m^2*u^3*v - 
     1632*m^4*v^2 + 1204*m^3*u*v^2 - 231*m^2*u^2*v^2 + 8*m*u^3*v^2 + 
     432*m^3*v^3 - 212*m^2*u*v^3 + 19*m*u^2*v^3 - 57*m^2*v^4 + 14*m*u*v^4 + 
     3*m*v^5 + 3072*m^5*w - 3040*m^4*u*w + 936*m^3*u^2*w - 92*m^2*u^3*w - 
     3264*m^4*v*w + 2600*m^3*u*v*w - 574*m^2*u^2*v*w + 28*m*u^3*v*w + 
     1296*m^3*v^2*w - 796*m^2*u*v^2*w + 113*m*u^2*v^2*w - 228*m^2*v^3*w + 
     100*m*u*v^3*w - 7*u^2*v^3*w + 15*m*v^4*w - 4*u*v^4*w - 1632*m^4*w^2 + 
     1204*m^3*u*w^2 - 231*m^2*u^2*w^2 + 8*m*u^3*w^2 + 1296*m^3*v*w^2 - 
     796*m^2*u*v*w^2 + 113*m*u^2*v*w^2 - 342*m^2*v^2*w^2 + 172*m*u*v^2*w^2 - 
     14*u^2*v^2*w^2 + 30*m*v^3*w^2 - 12*u*v^3*w^2 + 432*m^3*w^3 - 
     212*m^2*u*w^3 + 19*m*u^2*w^3 - 228*m^2*v*w^3 + 100*m*u*v*w^3 - 
     7*u^2*v*w^3 + 30*m*v^2*w^3 - 12*u*v^2*w^3 - 57*m^2*w^4 + 14*m*u*w^4 + 
     15*m*v*w^4 - 4*u*v*w^4 + 3*m*w^5))/(2*u*(-3*m + u + v + w)*
    (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep*(4*m^2 + 2*m*u - m*v - u*v - m*w))/
   (4*u*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (3*ep*(4*m^2 + 2*m*u - m*v - u*v - m*w))/
   (4*u*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(512*m^6 - 384*m^5*u + 96*m^4*u^2 - 8*m^3*u^3 - 512*m^5*v + 
     288*m^4*u*v - 72*m^3*u^2*v + 8*m^2*u^3*v + 192*m^4*v^2 - 72*m^3*u*v^2 + 
     20*m^2*u^2*v^2 - 2*m*u^3*v^2 - 32*m^3*v^3 + 6*m^2*u*v^3 - 2*m*u^2*v^3 + 
     2*m^2*v^4 - 512*m^5*w + 288*m^4*u*w - 40*m^3*u^2*w + 384*m^4*v*w - 
     192*m^3*u*v*w + 36*m^2*u^2*v*w - 96*m^3*v^2*w + 42*m^2*u*v^2*w - 
     10*m*u^2*v^2*w + 8*m^2*v^3*w - 3*m*u*v^3*w + u^2*v^3*w + 192*m^4*w^2 - 
     72*m^3*u*w^2 + 4*m^2*u^2*w^2 - 96*m^3*v*w^2 + 42*m^2*u*v*w^2 - 
     4*m*u^2*v*w^2 + 12*m^2*v^2*w^2 - 6*m*u*v^2*w^2 + u^2*v^2*w^2 - 
     32*m^3*w^3 + 6*m^2*u*w^3 + 8*m^2*v*w^3 - 3*m*u*v*w^3 + 2*m^2*w^4 + 
     64*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     12*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     11*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     8*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     24*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -((ep*(4*m^2 + 2*m*u - m*v - u*v - m*w))/
    (u*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  (ep*(4*m^2 + 2*m*u - m*v - u*v - m*w))/
   (2*u*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -((ep*(4*m^2 + 2*m*u - m*v - u*v - m*w))/
    (u*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  0, -(ep*(96*m^4*u*v - 24*m^3*u^2*v - 80*m^3*u*v^2 + 14*m^2*u^2*v^2 + 
      22*m^2*u*v^3 - 2*m*u^2*v^3 - 2*m*u*v^4 + 64*m^5*Sqrt[-((4*m - v)*v)] - 
      12*m^3*u^2*Sqrt[-((4*m - v)*v)] + 2*m^2*u^3*Sqrt[-((4*m - v)*v)] - 
      48*m^4*v*Sqrt[-((4*m - v)*v)] - 16*m^3*u*v*Sqrt[-((4*m - v)*v)] + 
      11*m^2*u^2*v*Sqrt[-((4*m - v)*v)] - m*u^3*v*Sqrt[-((4*m - v)*v)] + 
      12*m^3*v^2*Sqrt[-((4*m - v)*v)] + 8*m^2*u*v^2*Sqrt[-((4*m - v)*v)] - 
      2*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - m^2*v^3*Sqrt[-((4*m - v)*v)] - 
      m*u*v^3*Sqrt[-((4*m - v)*v)] - 40*m^3*u*v*w + 8*m^2*u^2*v*w + 
      22*m^2*u*v^2*w - 6*m*u^2*v^2*w - 3*m*u*v^3*w + u^2*v^3*w - 
      48*m^4*Sqrt[-((4*m - v)*v)]*w + 3*m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
      24*m^3*v*Sqrt[-((4*m - v)*v)]*w + 4*m^2*u*v*Sqrt[-((4*m - v)*v)]*w - 
      4*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 3*m^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
      m*u*v^2*Sqrt[-((4*m - v)*v)]*w + u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
      4*m^2*u*v*w^2 - m*u*v^2*w^2 + 12*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
      3*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 - m^2*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*u*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(4*m^2 + 2*m*u - m*v - u*v - m*w))/
   (u*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(-512*m^6 + 384*m^5*u - 96*m^4*u^2 + 8*m^3*u^3 + 512*m^5*v - 
     288*m^4*u*v + 72*m^3*u^2*v - 8*m^2*u^3*v - 192*m^4*v^2 + 72*m^3*u*v^2 - 
     20*m^2*u^2*v^2 + 2*m*u^3*v^2 + 32*m^3*v^3 - 6*m^2*u*v^3 + 2*m*u^2*v^3 - 
     2*m^2*v^4 + 512*m^5*w - 288*m^4*u*w + 40*m^3*u^2*w - 384*m^4*v*w + 
     192*m^3*u*v*w - 36*m^2*u^2*v*w + 96*m^3*v^2*w - 42*m^2*u*v^2*w + 
     10*m*u^2*v^2*w - 8*m^2*v^3*w + 3*m*u*v^3*w - u^2*v^3*w - 192*m^4*w^2 + 
     72*m^3*u*w^2 - 4*m^2*u^2*w^2 + 96*m^3*v*w^2 - 42*m^2*u*v*w^2 + 
     4*m*u^2*v*w^2 - 12*m^2*v^2*w^2 + 6*m*u*v^2*w^2 - u^2*v^2*w^2 + 
     32*m^3*w^3 - 6*m^2*u*w^3 - 8*m^2*v*w^3 + 3*m*u*v*w^3 - 2*m^2*w^4))/
   (u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  -(ep*(-384*m^5*u + 288*m^4*u^2 - 72*m^3*u^3 + 6*m^2*u^4 + 
      64*m^5*Sqrt[u*(-4*m + u)] - 12*m^3*u^2*Sqrt[u*(-4*m + u)] + 
      2*m^2*u^3*Sqrt[u*(-4*m + u)] + 336*m^4*u*v - 288*m^3*u^2*v + 
      63*m^2*u^3*v - 3*m*u^4*v - 48*m^4*Sqrt[u*(-4*m + u)]*v - 
      16*m^3*u*Sqrt[u*(-4*m + u)]*v + 11*m^2*u^2*Sqrt[u*(-4*m + u)]*v - 
      m*u^3*Sqrt[u*(-4*m + u)]*v - 96*m^3*u*v^2 + 90*m^2*u^2*v^2 - 
      12*m*u^3*v^2 + 12*m^3*Sqrt[u*(-4*m + u)]*v^2 + 
      8*m^2*u*Sqrt[u*(-4*m + u)]*v^2 - 2*m*u^2*Sqrt[u*(-4*m + u)]*v^2 + 
      9*m^2*u*v^3 - 9*m*u^2*v^3 - m^2*Sqrt[u*(-4*m + u)]*v^3 - 
      m*u*Sqrt[u*(-4*m + u)]*v^3 + 240*m^4*u*w - 144*m^3*u^2*w + 
      21*m^2*u^3*w - 48*m^4*Sqrt[u*(-4*m + u)]*w + 
      3*m^2*u^2*Sqrt[u*(-4*m + u)]*w - 144*m^3*u*v*w + 108*m^2*u^2*v*w - 
      24*m*u^3*v*w + 24*m^3*Sqrt[u*(-4*m + u)]*v*w + 
      4*m^2*u*Sqrt[u*(-4*m + u)]*v*w - 4*m*u^2*Sqrt[u*(-4*m + u)]*v*w + 
      21*m^2*u*v^2*w - 18*m*u^2*v^2*w + 6*u^3*v^2*w - 
      3*m^2*Sqrt[u*(-4*m + u)]*v^2*w - m*u*Sqrt[u*(-4*m + u)]*v^2*w + 
      u^2*Sqrt[u*(-4*m + u)]*v^2*w - 48*m^3*u*w^2 + 18*m^2*u^2*w^2 + 
      12*m^3*Sqrt[u*(-4*m + u)]*w^2 + 15*m^2*u*v*w^2 - 9*m*u^2*v*w^2 - 
      3*m^2*Sqrt[u*(-4*m + u)]*v*w^2 + 3*m^2*u*w^3 - 
      m^2*Sqrt[u*(-4*m + u)]*w^3))/(2*u*Sqrt[u*(-4*m + u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(4*m^2 + 2*m*u - m*v - u*v - m*w))/
   (u*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  0, 0, 0, 0, 0, 0, -((ep*(4*m^2 + 2*m*u - m*v - u*v - m*w))/
    (u*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  0, 0, (ep*(-256*m^7 + 64*m^6*u + 48*m^5*u^2 - 20*m^4*u^3 + 2*m^3*u^4 + 
     256*m^6*v + 48*m^5*u*v - 168*m^4*u^2*v + 47*m^3*u^3*v - 3*m^2*u^4*v - 
     96*m^5*v^2 - 68*m^4*u*v^2 + 123*m^3*u^2*v^2 - 26*m^2*u^3*v^2 + 
     m*u^4*v^2 + 16*m^4*v^3 + 21*m^3*u*v^3 - 33*m^2*u^2*v^3 + 4*m*u^3*v^3 - 
     m^3*v^4 - 2*m^2*u*v^4 + 3*m*u^2*v^4 + 256*m^6*w - 48*m^5*u*w - 
     24*m^4*u^2*w + 5*m^3*u^3*w - 192*m^5*v*w - 24*m^4*u*v*w + 
     78*m^3*u^2*v*w - 14*m^2*u^3*v*w + 48*m^4*v^2*w + 25*m^3*u*v^2*w - 
     42*m^2*u^2*v^2*w + 10*m*u^3*v^2*w - 4*m^3*v^3*w - 4*m^2*u*v^3*w + 
     6*m*u^2*v^3*w - 2*u^3*v^3*w - 96*m^5*w^2 + 12*m^4*u*w^2 + 
     3*m^3*u^2*w^2 + 48*m^4*v*w^2 + 3*m^3*u*v*w^2 - 9*m^2*u^2*v*w^2 - 
     6*m^3*v^2*w^2 - 2*m^2*u*v^2*w^2 + 3*m*u^2*v^2*w^2 + 16*m^4*w^3 - 
     m^3*u*w^3 - 4*m^3*v*w^3 - m^3*w^4))/
   (2*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (-3*ep*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 112*m^4*v + 
     96*m^3*u*v - 21*m^2*u^2*v + m*u^3*v + 32*m^3*v^2 - 30*m^2*u*v^2 + 
     4*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 80*m^4*w + 48*m^3*u*w - 
     7*m^2*u^2*w + 48*m^3*v*w - 36*m^2*u*v*w + 8*m*u^2*v*w - 7*m^2*v^2*w + 
     6*m*u*v^2*w - 2*u^2*v^2*w + 16*m^3*w^2 - 6*m^2*u*w^2 - 5*m^2*v*w^2 + 
     3*m*u*v*w^2 - m^2*w^3))/(2*Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -((ep*(-128*m^5 + 96*m^4*u - 24*m^3*u^2 + 2*m^2*u^3 + 112*m^4*v - 
      96*m^3*u*v + 21*m^2*u^2*v - m*u^3*v - 32*m^3*v^2 + 30*m^2*u*v^2 - 
      4*m*u^2*v^2 + 3*m^2*v^3 - 3*m*u*v^3 + 80*m^4*w - 48*m^3*u*w + 
      7*m^2*u^2*w - 48*m^3*v*w + 36*m^2*u*v*w - 8*m*u^2*v*w + 7*m^2*v^2*w - 
      6*m*u*v^2*w + 2*u^2*v^2*w - 16*m^3*w^2 + 6*m^2*u*w^2 + 5*m^2*v*w^2 - 
      3*m*u*v*w^2 + m^2*w^3))/(Sqrt[u*(-4*m + u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  -((ep*(4*m - v)*v*(24*m^3 - 6*m^2*u - 14*m^2*v + 2*m*u*v + 2*m*v^2 - 
      10*m^2*w + 2*m*u*w + 3*m*v*w - u*v*w + m*w^2))/
    (Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  (ep*(-512*m^6 + 384*m^5*u - 96*m^4*u^2 + 8*m^3*u^3 + 512*m^5*v - 
     288*m^4*u*v + 72*m^3*u^2*v - 8*m^2*u^3*v - 192*m^4*v^2 + 72*m^3*u*v^2 - 
     20*m^2*u^2*v^2 + 2*m*u^3*v^2 + 32*m^3*v^3 - 6*m^2*u*v^3 + 2*m*u^2*v^3 - 
     2*m^2*v^4 + 512*m^5*w - 288*m^4*u*w + 40*m^3*u^2*w - 384*m^4*v*w + 
     192*m^3*u*v*w - 36*m^2*u^2*v*w + 96*m^3*v^2*w - 42*m^2*u*v^2*w + 
     10*m*u^2*v^2*w - 8*m^2*v^3*w + 3*m*u*v^3*w - u^2*v^3*w - 192*m^4*w^2 + 
     72*m^3*u*w^2 - 4*m^2*u^2*w^2 + 96*m^3*v*w^2 - 42*m^2*u*v*w^2 + 
     4*m*u^2*v*w^2 - 12*m^2*v^2*w^2 + 6*m*u*v^2*w^2 - u^2*v^2*w^2 + 
     32*m^3*w^3 - 6*m^2*u*w^3 - 8*m^2*v*w^3 + 3*m*u*v*w^3 - 2*m^2*w^4))/
   (u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  (ep*(4*m - v)*(24*m^3*v - 6*m^2*u*v - 14*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 - 
     10*m^2*v*w + 2*m*u*v*w + 3*m*v^2*w - u*v^2*w + m*v*w^2))/
   (2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -(ep*(-512*m^6 + 384*m^5*u - 96*m^4*u^2 + 8*m^3*u^3 + 512*m^5*v - 
      288*m^4*u*v + 72*m^3*u^2*v - 8*m^2*u^3*v - 192*m^4*v^2 + 72*m^3*u*v^2 - 
      20*m^2*u^2*v^2 + 2*m*u^3*v^2 + 32*m^3*v^3 - 6*m^2*u*v^3 + 2*m*u^2*v^3 - 
      2*m^2*v^4 + 512*m^5*w - 288*m^4*u*w + 40*m^3*u^2*w - 384*m^4*v*w + 
      192*m^3*u*v*w - 36*m^2*u^2*v*w + 96*m^3*v^2*w - 42*m^2*u*v^2*w + 
      10*m*u^2*v^2*w - 8*m^2*v^3*w + 3*m*u*v^3*w - u^2*v^3*w - 192*m^4*w^2 + 
      72*m^3*u*w^2 - 4*m^2*u^2*w^2 + 96*m^3*v*w^2 - 42*m^2*u*v*w^2 + 
      4*m*u^2*v*w^2 - 12*m^2*v^2*w^2 + 6*m*u*v^2*w^2 - u^2*v^2*w^2 + 
      32*m^3*w^3 - 6*m^2*u*w^3 - 8*m^2*v*w^3 + 3*m*u*v*w^3 - 2*m^2*w^4))/
   (2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(256*m^7 - 64*m^6*u - 48*m^5*u^2 + 20*m^4*u^3 - 2*m^3*u^4 - 256*m^6*v - 
     48*m^5*u*v + 168*m^4*u^2*v - 47*m^3*u^3*v + 3*m^2*u^4*v + 96*m^5*v^2 + 
     68*m^4*u*v^2 - 123*m^3*u^2*v^2 + 26*m^2*u^3*v^2 - m*u^4*v^2 - 
     16*m^4*v^3 - 21*m^3*u*v^3 + 33*m^2*u^2*v^3 - 4*m*u^3*v^3 + m^3*v^4 + 
     2*m^2*u*v^4 - 3*m*u^2*v^4 - 256*m^6*w + 48*m^5*u*w + 24*m^4*u^2*w - 
     5*m^3*u^3*w + 192*m^5*v*w + 24*m^4*u*v*w - 78*m^3*u^2*v*w + 
     14*m^2*u^3*v*w - 48*m^4*v^2*w - 25*m^3*u*v^2*w + 42*m^2*u^2*v^2*w - 
     10*m*u^3*v^2*w + 4*m^3*v^3*w + 4*m^2*u*v^3*w - 6*m*u^2*v^3*w + 
     2*u^3*v^3*w + 96*m^5*w^2 - 12*m^4*u*w^2 - 3*m^3*u^2*w^2 - 48*m^4*v*w^2 - 
     3*m^3*u*v*w^2 + 9*m^2*u^2*v*w^2 + 6*m^3*v^2*w^2 + 2*m^2*u*v^2*w^2 - 
     3*m*u^2*v^2*w^2 - 16*m^4*w^3 + m^3*u*w^3 + 4*m^3*v*w^3 + m^3*w^4))/
   (2*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  -((ep*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 112*m^4*v + 
      96*m^3*u*v - 21*m^2*u^2*v + m*u^3*v + 32*m^3*v^2 - 30*m^2*u*v^2 + 
      4*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 80*m^4*w + 48*m^3*u*w - 
      7*m^2*u^2*w + 48*m^3*v*w - 36*m^2*u*v*w + 8*m*u^2*v*w - 7*m^2*v^2*w + 
      6*m*u*v^2*w - 2*u^2*v^2*w + 16*m^3*w^2 - 6*m^2*u*w^2 - 5*m^2*v*w^2 + 
      3*m*u*v*w^2 - m^2*w^3))/(Sqrt[-((4*m - u)*u)]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  (ep*(4*m^2 + 2*m*u - m*v - u*v - m*w))/
   (u*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(192*m^6 - 96*m^5*u + 12*m^4*u^2 - 256*m^5*v + 176*m^4*u*v - 
     28*m^3*u^2*v + 124*m^4*v^2 - 102*m^3*u*v^2 + 14*m^2*u^2*v^2 - 
     26*m^3*v^3 + 24*m^2*u*v^3 - 2*m*u^2*v^3 + 2*m^2*v^4 - 2*m*u*v^4 - 
     128*m^5*w + 48*m^4*u*w - 4*m^3*u^2*w + 136*m^4*v*w - 76*m^3*u*v*w + 
     10*m^2*u^2*v*w - 46*m^3*v^2*w + 32*m^2*u*v^2*w - 6*m*u^2*v^2*w + 
     5*m^2*v^3*w - 4*m*u*v^3*w + u^2*v^3*w + 28*m^4*w^2 - 6*m^3*u*w^2 - 
     22*m^3*v*w^2 + 8*m^2*u*v*w^2 + 4*m^2*v^2*w^2 - 2*m*u*v^2*w^2 - 
     2*m^3*w^3 + m^2*v*w^3))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 4*m^2*u^2 - 8*m^3*v + 12*m^2*u*v - 4*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 4*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 
     3*u^2*v + m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + 
     m*w^2 + u*w^2))/(4*u*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (3*ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
     m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2))/
   (4*u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(-1536*m^7 + 1920*m^6*u - 992*m^5*u^2 + 264*m^4*u^3 - 36*m^3*u^4 + 
     2*m^2*u^5 + 2048*m^6*v - 2016*m^5*u*v + 824*m^4*u^2*v - 152*m^3*u^3*v + 
     6*m^2*u^4*v + m*u^5*v - 1088*m^5*v^2 + 792*m^4*u*v^2 - 256*m^3*u^2*v^2 + 
     33*m^2*u^3*v^2 + 288*m^4*v^3 - 138*m^3*u*v^3 + 36*m^2*u^2*v^3 - 
     3*m*u^3*v^3 - 38*m^3*v^4 + 9*m^2*u*v^4 - 2*m*u^2*v^4 + 2*m^2*v^5 + 
     2048*m^6*w - 2016*m^5*u*w + 792*m^4*u^2*w - 160*m^3*u^3*w + 
     18*m^2*u^4*w - m*u^5*w - 2176*m^5*v*w + 1728*m^4*u*v*w - 
     580*m^3*u^2*v*w + 86*m^2*u^3*v*w - 3*m*u^4*v*w + 864*m^4*v^2*w - 
     534*m^3*u*v^2*w + 148*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 152*m^3*v^3*w + 
     69*m^2*u*v^3*w - 13*m*u^2*v^3*w + u^3*v^3*w + 10*m^2*v^4*w - 
     3*m*u*v^4*w - 1088*m^5*w^2 + 792*m^4*u*w^2 - 224*m^3*u^2*w^2 + 
     35*m^2*u^3*w^2 - 3*m*u^4*w^2 + 864*m^4*v*w^2 - 534*m^3*u*v*w^2 + 
     150*m^2*u^2*v*w^2 - 16*m*u^3*v*w^2 - 228*m^3*v^2*w^2 + 
     120*m^2*u*v^2*w^2 - 28*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 + 20*m^2*v^3*w^2 - 
     9*m*u*v^3*w^2 + u^2*v^3*w^2 + 288*m^4*w^3 - 138*m^3*u*w^3 + 
     26*m^2*u^2*w^3 - 3*m*u^3*w^3 - 152*m^3*v*w^3 + 69*m^2*u*v*w^3 - 
     18*m*u^2*v*w^3 + u^3*v*w^3 + 20*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 
     2*u^2*v^2*w^3 - 38*m^3*w^4 + 9*m^2*u*w^4 - m*u^2*w^4 + 10*m^2*v*w^4 - 
     3*m*u*v*w^4 + u^2*v*w^4 + 2*m^2*w^5 + 
     192*m^6*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     32*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     164*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     108*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     25*m^2*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     208*m^5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     16*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     137*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     60*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     7*m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     84*m^4*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     36*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 8*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 15*m^3*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 3*m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + m^2*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 208*m^5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 32*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 161*m^3*u^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     63*m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     7*m*u^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     168*m^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     24*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     90*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 26*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 2*u^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 45*m^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 4*m^2*u*v^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     13*m*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 3*u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 4*m^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 84*m^4*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 38*m^3*u*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     50*m^2*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 9*m*u^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 45*m^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 15*m^2*u*v*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     18*m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 3*u^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 6*m^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + m*u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
        v^2 - 8*m*w + 2*v*w + w^2] - u^2*v^2*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     15*m^3*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     11*m^2*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*m*u^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u^2*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m^2*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*u*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
      m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2))/
    (u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  -(ep*(-1408*m^6*u + 2080*m^5*u^2 - 1224*m^4*u^3 + 358*m^3*u^4 - 
      52*m^2*u^5 + 3*m*u^6 + 1472*m^5*u*v - 1704*m^4*u^2*v + 762*m^3*u^3*v - 
      155*m^2*u^4*v + 12*m*u^5*v - 568*m^4*u*v^2 + 460*m^3*u^2*v^2 - 
      138*m^2*u^3*v^2 + 15*m*u^4*v^2 + 96*m^3*u*v^3 - 41*m^2*u^2*v^3 + 
      6*m*u^3*v^3 - 6*m^2*u*v^4 + 1888*m^5*u*w - 2240*m^4*u^2*w + 
      990*m^3*u^3*w - 193*m^2*u^4*w + 14*m*u^5*w - 1464*m^4*u*v*w + 
      1364*m^3*u^2*v*w - 477*m^2*u^3*v*w + 73*m*u^4*v*w - 4*u^5*v*w + 
      372*m^3*u*v^2*w - 246*m^2*u^2*v^2*w + 60*m*u^3*v^2*w - 5*u^4*v^2*w - 
      31*m^2*u*v^3*w + 11*m*u^2*v^3*w - 1016*m^4*u*w^2 + 906*m^3*u^2*w^2 - 
      267*m^2*u^3*w^2 + 26*m*u^4*w^2 + 538*m^3*u*v*w^2 - 378*m^2*u^2*v*w^2 + 
      96*m*u^3*v*w^2 - 9*u^4*v*w^2 - 74*m^2*u*v^2*w^2 + 37*m*u^2*v^2*w^2 - 
      6*u^3*v^2*w^2 + m*u*v^3*w^2 + 274*m^3*u*w^3 - 163*m^2*u^2*w^3 + 
      24*m*u^3*w^3 - 86*m^2*u*v*w^3 + 40*m*u^2*v*w^3 - 6*u^3*v*w^3 + 
      4*m*u*v^2*w^3 - u^2*v^2*w^3 - 37*m^2*u*w^4 + 11*m*u^2*w^4 + 
      5*m*u*v*w^4 - u^2*v*w^4 + 2*m*u*w^5 + 
      192*m^6*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      32*m^5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      164*m^4*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      108*m^3*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      25*m^2*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      208*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      16*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      137*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 60*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 7*m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 84*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 2*m^3*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] - 36*m^2*u^2*v^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      8*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      15*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m^2*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      208*m^5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      32*m^4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      161*m^3*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 63*m^2*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 7*m*u^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 168*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 24*m^3*u*v*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      90*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 26*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 2*u^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 45*m^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 4*m^2*u*v^2*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      13*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 3*u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 4*m^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 84*m^4*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 38*m^3*u*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      50*m^2*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 9*m*u^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 45*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 15*m^2*u*v*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      18*m*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 3*u^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 6*m^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + m*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] - u^2*v^2*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      15*m^3*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      11*m^2*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      5*m*u^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m^2*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*u*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
     m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 0, 
  (ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
     m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
      m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2))/
    (u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 0, 
  -(ep*(-1152*m^6*u + 2976*m^5*u^2 - 2376*m^4*u^3 + 846*m^3*u^4 - 
      141*m^2*u^5 + 9*m*u^6 + 192*m^6*Sqrt[u*(-4*m + u)] - 
      32*m^5*u*Sqrt[u*(-4*m + u)] - 164*m^4*u^2*Sqrt[u*(-4*m + u)] + 
      108*m^3*u^3*Sqrt[u*(-4*m + u)] - 25*m^2*u^4*Sqrt[u*(-4*m + u)] + 
      2*m*u^5*Sqrt[u*(-4*m + u)] + 1104*m^5*u*v - 2400*m^4*u^2*v + 
      1503*m^3*u^3*v - 375*m^2*u^4*v + 33*m*u^5*v - 
      208*m^5*Sqrt[u*(-4*m + u)]*v + 16*m^4*u*Sqrt[u*(-4*m + u)]*v + 
      137*m^3*u^2*Sqrt[u*(-4*m + u)]*v - 60*m^2*u^3*Sqrt[u*(-4*m + u)]*v + 
      7*m*u^4*Sqrt[u*(-4*m + u)]*v - 384*m^4*u*v^2 + 642*m^3*u^2*v^2 - 
      288*m^2*u^3*v^2 + 39*m*u^4*v^2 + 84*m^4*Sqrt[u*(-4*m + u)]*v^2 - 
      2*m^3*u*Sqrt[u*(-4*m + u)]*v^2 - 36*m^2*u^2*Sqrt[u*(-4*m + u)]*v^2 + 
      8*m*u^3*Sqrt[u*(-4*m + u)]*v^2 + 57*m^3*u*v^3 - 57*m^2*u^2*v^3 + 
      15*m*u^3*v^3 - 15*m^3*Sqrt[u*(-4*m + u)]*v^3 + 
      3*m*u^2*Sqrt[u*(-4*m + u)]*v^3 - 3*m^2*u*v^4 + 
      m^2*Sqrt[u*(-4*m + u)]*v^4 + 1392*m^5*u*w - 2928*m^4*u^2*w + 
      1773*m^3*u^3*w - 426*m^2*u^4*w + 36*m*u^5*w - 
      208*m^5*Sqrt[u*(-4*m + u)]*w - 32*m^4*u*Sqrt[u*(-4*m + u)]*w + 
      161*m^3*u^2*Sqrt[u*(-4*m + u)]*w - 63*m^2*u^3*Sqrt[u*(-4*m + u)]*w + 
      7*m*u^4*Sqrt[u*(-4*m + u)]*w - 1008*m^4*u*v*w + 1692*m^3*u^2*v*w - 
      834*m^2*u^3*v*w + 165*m*u^4*v*w - 12*u^5*v*w + 
      168*m^4*Sqrt[u*(-4*m + u)]*v*w + 24*m^3*u*Sqrt[u*(-4*m + u)]*v*w - 
      90*m^2*u^2*Sqrt[u*(-4*m + u)]*v*w + 26*m*u^3*Sqrt[u*(-4*m + u)]*v*w - 
      2*u^4*Sqrt[u*(-4*m + u)]*v*w + 237*m^3*u*v^2*w - 276*m^2*u^2*v^2*w + 
      102*m*u^3*v^2*w - 12*u^4*v^2*w - 45*m^3*Sqrt[u*(-4*m + u)]*v^2*w - 
      4*m^2*u*Sqrt[u*(-4*m + u)]*v^2*w + 13*m*u^2*Sqrt[u*(-4*m + u)]*v^2*w - 
      3*u^3*Sqrt[u*(-4*m + u)]*v^2*w - 18*m^2*u*v^3*w + 9*m*u^2*v^3*w + 
      4*m^2*Sqrt[u*(-4*m + u)]*v^3*w - 624*m^4*u*w^2 + 1050*m^3*u^2*w^2 - 
      438*m^2*u^3*w^2 + 54*m*u^4*w^2 + 84*m^4*Sqrt[u*(-4*m + u)]*w^2 + 
      38*m^3*u*Sqrt[u*(-4*m + u)]*w^2 - 50*m^2*u^2*Sqrt[u*(-4*m + u)]*w^2 + 
      9*m*u^3*Sqrt[u*(-4*m + u)]*w^2 + 303*m^3*u*v*w^2 - 381*m^2*u^2*v*w^2 + 
      141*m*u^3*v*w^2 - 18*u^4*v*w^2 - 45*m^3*Sqrt[u*(-4*m + u)]*v*w^2 - 
      15*m^2*u*Sqrt[u*(-4*m + u)]*v*w^2 + 18*m*u^2*Sqrt[u*(-4*m + u)]*v*w^2 - 
      3*u^3*Sqrt[u*(-4*m + u)]*v*w^2 - 36*m^2*u*v^2*w^2 + 27*m*u^2*v^2*w^2 - 
      6*u^3*v^2*w^2 + 6*m^2*Sqrt[u*(-4*m + u)]*v^2*w^2 + 
      m*u*Sqrt[u*(-4*m + u)]*v^2*w^2 - u^2*Sqrt[u*(-4*m + u)]*v^2*w^2 + 
      123*m^3*u*w^3 - 162*m^2*u^2*w^3 + 36*m*u^3*w^3 - 
      15*m^3*Sqrt[u*(-4*m + u)]*w^3 - 11*m^2*u*Sqrt[u*(-4*m + u)]*w^3 + 
      5*m*u^2*Sqrt[u*(-4*m + u)]*w^3 - 30*m^2*u*v*w^3 + 27*m*u^2*v*w^3 - 
      6*u^3*v*w^3 + 4*m^2*Sqrt[u*(-4*m + u)]*v*w^3 + 2*m*u*Sqrt[u*(-4*m + u)]*
       v*w^3 - u^2*Sqrt[u*(-4*m + u)]*v*w^3 - 9*m^2*u*w^4 + 9*m*u^2*w^4 + 
      m^2*Sqrt[u*(-4*m + u)]*w^4 + m*u*Sqrt[u*(-4*m + u)]*w^4))/
   (2*u*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
     m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
      m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2))/
    (u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 
  -((ep*(-1536*m^7 + 1920*m^6*u - 992*m^5*u^2 + 264*m^4*u^3 - 36*m^3*u^4 + 
      2*m^2*u^5 + 2048*m^6*v - 2016*m^5*u*v + 824*m^4*u^2*v - 152*m^3*u^3*v + 
      6*m^2*u^4*v + m*u^5*v - 1088*m^5*v^2 + 792*m^4*u*v^2 - 
      256*m^3*u^2*v^2 + 33*m^2*u^3*v^2 + 288*m^4*v^3 - 138*m^3*u*v^3 + 
      36*m^2*u^2*v^3 - 3*m*u^3*v^3 - 38*m^3*v^4 + 9*m^2*u*v^4 - 2*m*u^2*v^4 + 
      2*m^2*v^5 + 2048*m^6*w - 2016*m^5*u*w + 792*m^4*u^2*w - 160*m^3*u^3*w + 
      18*m^2*u^4*w - m*u^5*w - 2176*m^5*v*w + 1728*m^4*u*v*w - 
      580*m^3*u^2*v*w + 86*m^2*u^3*v*w - 3*m*u^4*v*w + 864*m^4*v^2*w - 
      534*m^3*u*v^2*w + 148*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 152*m^3*v^3*w + 
      69*m^2*u*v^3*w - 13*m*u^2*v^3*w + u^3*v^3*w + 10*m^2*v^4*w - 
      3*m*u*v^4*w - 1088*m^5*w^2 + 792*m^4*u*w^2 - 224*m^3*u^2*w^2 + 
      35*m^2*u^3*w^2 - 3*m*u^4*w^2 + 864*m^4*v*w^2 - 534*m^3*u*v*w^2 + 
      150*m^2*u^2*v*w^2 - 16*m*u^3*v*w^2 - 228*m^3*v^2*w^2 + 
      120*m^2*u*v^2*w^2 - 28*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 + 20*m^2*v^3*w^2 - 
      9*m*u*v^3*w^2 + u^2*v^3*w^2 + 288*m^4*w^3 - 138*m^3*u*w^3 + 
      26*m^2*u^2*w^3 - 3*m*u^3*w^3 - 152*m^3*v*w^3 + 69*m^2*u*v*w^3 - 
      18*m*u^2*v*w^3 + u^3*v*w^3 + 20*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 
      2*u^2*v^2*w^3 - 38*m^3*w^4 + 9*m^2*u*w^4 - m*u^2*w^4 + 10*m^2*v*w^4 - 
      3*m*u*v*w^4 + u^2*v*w^4 + 2*m^2*w^5))/(u*(-3*m + u + v + w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 
  (ep*(1408*m^6 - 2080*m^5*u + 1224*m^4*u^2 - 358*m^3*u^3 + 52*m^2*u^4 - 
     3*m*u^5 - 1472*m^5*v + 1704*m^4*u*v - 762*m^3*u^2*v + 155*m^2*u^3*v - 
     12*m*u^4*v + 568*m^4*v^2 - 460*m^3*u*v^2 + 138*m^2*u^2*v^2 - 
     15*m*u^3*v^2 - 96*m^3*v^3 + 41*m^2*u*v^3 - 6*m*u^2*v^3 + 6*m^2*v^4 - 
     1888*m^5*w + 2240*m^4*u*w - 990*m^3*u^2*w + 193*m^2*u^3*w - 14*m*u^4*w + 
     1464*m^4*v*w - 1364*m^3*u*v*w + 477*m^2*u^2*v*w - 73*m*u^3*v*w + 
     4*u^4*v*w - 372*m^3*v^2*w + 246*m^2*u*v^2*w - 60*m*u^2*v^2*w + 
     5*u^3*v^2*w + 31*m^2*v^3*w - 11*m*u*v^3*w + 1016*m^4*w^2 - 
     906*m^3*u*w^2 + 267*m^2*u^2*w^2 - 26*m*u^3*w^2 - 538*m^3*v*w^2 + 
     378*m^2*u*v*w^2 - 96*m*u^2*v*w^2 + 9*u^3*v*w^2 + 74*m^2*v^2*w^2 - 
     37*m*u*v^2*w^2 + 6*u^2*v^2*w^2 - m*v^3*w^2 - 274*m^3*w^3 + 
     163*m^2*u*w^3 - 24*m*u^2*w^3 + 86*m^2*v*w^3 - 40*m*u*v*w^3 + 
     6*u^2*v*w^3 - 4*m*v^2*w^3 + u*v^2*w^3 + 37*m^2*w^4 - 11*m*u*w^4 - 
     5*m*v*w^4 + u*v*w^4 - 2*m*w^5))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, 0, 0, 0, 0, (ep*(768*m^8 - 1728*m^7*u + 1456*m^6*u^2 - 628*m^5*u^3 + 
     150*m^4*u^4 - 19*m^3*u^5 + m^2*u^6 - 1024*m^7*v + 2096*m^6*u*v - 
     1800*m^5*u^2*v + 863*m^4*u^3*v - 224*m^3*u^4*v + 27*m^2*u^5*v - 
     m*u^6*v + 544*m^6*v^2 - 996*m^5*u*v^2 + 851*m^4*u^2*v^2 - 
     416*m^3*u^3*v^2 + 93*m^2*u^4*v^2 - 7*m*u^5*v^2 - 144*m^5*v^3 + 
     229*m^4*u*v^3 - 179*m^3*u^2*v^3 + 80*m^2*u^3*v^3 - 11*m*u^4*v^3 + 
     19*m^4*v^4 - 25*m^3*u*v^4 + 14*m^2*u^2*v^4 - 5*m*u^3*v^4 - m^3*v^5 + 
     m^2*u*v^5 - 1024*m^7*w + 2000*m^6*u*w - 1400*m^5*u^2*w + 469*m^4*u^3*w - 
     77*m^3*u^4*w + 5*m^2*u^5*w + 1088*m^6*v*w - 2008*m^5*u*v*w + 
     1566*m^4*u^2*v*w - 626*m^3*u^3*v*w + 118*m^2*u^4*v*w - 8*m*u^5*v*w - 
     432*m^5*v^2*w + 745*m^4*u*v^2*w - 592*m^3*u^2*v^2*w + 
     234*m^2*u^3*v^2*w - 39*m*u^4*v^2*w + 2*u^5*v^2*w + 76*m^4*v^3*w - 
     120*m^3*u*v^3*w + 84*m^2*u^2*v^3*w - 28*m*u^3*v^3*w + 4*u^4*v^3*w - 
     5*m^3*v^4*w + 7*m^2*u*v^4*w - 3*m*u^2*v^4*w + 544*m^6*w^2 - 
     916*m^5*u*w^2 + 507*m^4*u^2*w^2 - 118*m^3*u^3*w^2 + 10*m^2*u^4*w^2 - 
     432*m^5*v*w^2 + 723*m^4*u*v*w^2 - 495*m^3*u^2*v*w^2 + 
     150*m^2*u^3*v*w^2 - 16*m*u^4*v*w^2 + 114*m^4*v^2*w^2 - 
     188*m^3*u*v^2*w^2 + 131*m^2*u^2*v^2*w^2 - 41*m*u^3*v^2*w^2 + 
     4*u^4*v^2*w^2 - 10*m^3*v^3*w^2 + 16*m^2*u*v^3*w^2 - 9*m*u^2*v^3*w^2 + 
     2*u^3*v^3*w^2 - 144*m^5*w^3 + 207*m^4*u*w^3 - 82*m^3*u^2*w^3 + 
     10*m^2*u^3*w^3 + 76*m^4*v*w^3 - 116*m^3*u*v*w^3 + 66*m^2*u^2*v*w^3 - 
     12*m*u^3*v*w^3 - 10*m^3*v^2*w^3 + 16*m^2*u*v^2*w^3 - 9*m*u^2*v^2*w^3 + 
     2*u^3*v^2*w^3 + 19*m^4*w^4 - 23*m^3*u*w^4 + 5*m^2*u^2*w^4 - 
     5*m^3*v*w^4 + 7*m^2*u*v*w^4 - 3*m*u^2*v*w^4 - m^3*w^5 + m^2*u*w^5))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (3*ep*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 3*m*u^4 - 
     80*m^4*v + 144*m^3*u*v - 63*m^2*u^2*v + 8*m*u^3*v + 16*m^3*v^2 - 
     18*m^2*u*v^2 + 5*m*u^2*v^2 - m^2*v^3 - 112*m^4*w + 192*m^3*u*w - 
     77*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 60*m^2*u*v*w + 26*m*u^2*v*w - 
     4*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 32*m^3*w^2 - 42*m^2*u*w^2 + 
     9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 3*m^2*w^3 + 
     3*m*u*w^3))/(2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 3*m*u^4 - 
      80*m^4*v + 144*m^3*u*v - 63*m^2*u^2*v + 8*m*u^3*v + 16*m^3*v^2 - 
      18*m^2*u*v^2 + 5*m*u^2*v^2 - m^2*v^3 - 112*m^4*w + 192*m^3*u*w - 
      77*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 60*m^2*u*v*w + 26*m*u^2*v*w - 
      4*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 32*m^3*w^2 - 42*m^2*u*w^2 + 
      9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 3*m^2*w^3 + 
      3*m*u*w^3))/(Sqrt[u*(-4*m + u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  (ep*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 3*m*u^4 - 80*m^4*v + 
     144*m^3*u*v - 63*m^2*u^2*v + 8*m*u^3*v + 16*m^3*v^2 - 18*m^2*u*v^2 + 
     5*m*u^2*v^2 - m^2*v^3 - 112*m^4*w + 192*m^3*u*w - 77*m^2*u^2*w + 
     9*m*u^3*w + 48*m^3*v*w - 60*m^2*u*v*w + 26*m*u^2*v*w - 4*u^3*v*w - 
     5*m^2*v^2*w + 3*m*u*v^2*w + 32*m^3*w^2 - 42*m^2*u*w^2 + 9*m*u^2*w^2 - 
     7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 3*m^2*w^3 + 3*m*u*w^3))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, (ep*(-1536*m^7 + 1920*m^6*u - 992*m^5*u^2 + 264*m^4*u^3 - 36*m^3*u^4 + 
     2*m^2*u^5 + 2048*m^6*v - 2016*m^5*u*v + 824*m^4*u^2*v - 152*m^3*u^3*v + 
     6*m^2*u^4*v + m*u^5*v - 1088*m^5*v^2 + 792*m^4*u*v^2 - 256*m^3*u^2*v^2 + 
     33*m^2*u^3*v^2 + 288*m^4*v^3 - 138*m^3*u*v^3 + 36*m^2*u^2*v^3 - 
     3*m*u^3*v^3 - 38*m^3*v^4 + 9*m^2*u*v^4 - 2*m*u^2*v^4 + 2*m^2*v^5 + 
     2048*m^6*w - 2016*m^5*u*w + 792*m^4*u^2*w - 160*m^3*u^3*w + 
     18*m^2*u^4*w - m*u^5*w - 2176*m^5*v*w + 1728*m^4*u*v*w - 
     580*m^3*u^2*v*w + 86*m^2*u^3*v*w - 3*m*u^4*v*w + 864*m^4*v^2*w - 
     534*m^3*u*v^2*w + 148*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 152*m^3*v^3*w + 
     69*m^2*u*v^3*w - 13*m*u^2*v^3*w + u^3*v^3*w + 10*m^2*v^4*w - 
     3*m*u*v^4*w - 1088*m^5*w^2 + 792*m^4*u*w^2 - 224*m^3*u^2*w^2 + 
     35*m^2*u^3*w^2 - 3*m*u^4*w^2 + 864*m^4*v*w^2 - 534*m^3*u*v*w^2 + 
     150*m^2*u^2*v*w^2 - 16*m*u^3*v*w^2 - 228*m^3*v^2*w^2 + 
     120*m^2*u*v^2*w^2 - 28*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 + 20*m^2*v^3*w^2 - 
     9*m*u*v^3*w^2 + u^2*v^3*w^2 + 288*m^4*w^3 - 138*m^3*u*w^3 + 
     26*m^2*u^2*w^3 - 3*m*u^3*w^3 - 152*m^3*v*w^3 + 69*m^2*u*v*w^3 - 
     18*m*u^2*v*w^3 + u^3*v*w^3 + 20*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 
     2*u^2*v^2*w^3 - 38*m^3*w^4 + 9*m^2*u*w^4 - m*u^2*w^4 + 10*m^2*v*w^4 - 
     3*m*u*v*w^4 + u^2*v*w^4 + 2*m^2*w^5))/(2*u*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -(ep*(1408*m^6 - 2080*m^5*u + 1224*m^4*u^2 - 358*m^3*u^3 + 52*m^2*u^4 - 
      3*m*u^5 - 1472*m^5*v + 1704*m^4*u*v - 762*m^3*u^2*v + 155*m^2*u^3*v - 
      12*m*u^4*v + 568*m^4*v^2 - 460*m^3*u*v^2 + 138*m^2*u^2*v^2 - 
      15*m*u^3*v^2 - 96*m^3*v^3 + 41*m^2*u*v^3 - 6*m*u^2*v^3 + 6*m^2*v^4 - 
      1888*m^5*w + 2240*m^4*u*w - 990*m^3*u^2*w + 193*m^2*u^3*w - 
      14*m*u^4*w + 1464*m^4*v*w - 1364*m^3*u*v*w + 477*m^2*u^2*v*w - 
      73*m*u^3*v*w + 4*u^4*v*w - 372*m^3*v^2*w + 246*m^2*u*v^2*w - 
      60*m*u^2*v^2*w + 5*u^3*v^2*w + 31*m^2*v^3*w - 11*m*u*v^3*w + 
      1016*m^4*w^2 - 906*m^3*u*w^2 + 267*m^2*u^2*w^2 - 26*m*u^3*w^2 - 
      538*m^3*v*w^2 + 378*m^2*u*v*w^2 - 96*m*u^2*v*w^2 + 9*u^3*v*w^2 + 
      74*m^2*v^2*w^2 - 37*m*u*v^2*w^2 + 6*u^2*v^2*w^2 - m*v^3*w^2 - 
      274*m^3*w^3 + 163*m^2*u*w^3 - 24*m*u^2*w^3 + 86*m^2*v*w^3 - 
      40*m*u*v*w^3 + 6*u^2*v*w^3 - 4*m*v^2*w^3 + u*v^2*w^3 + 37*m^2*w^4 - 
      11*m*u*w^4 - 5*m*v*w^4 + u*v*w^4 - 2*m*w^5))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(-768*m^8 + 1728*m^7*u - 1456*m^6*u^2 + 628*m^5*u^3 - 150*m^4*u^4 + 
     19*m^3*u^5 - m^2*u^6 + 1024*m^7*v - 2096*m^6*u*v + 1800*m^5*u^2*v - 
     863*m^4*u^3*v + 224*m^3*u^4*v - 27*m^2*u^5*v + m*u^6*v - 544*m^6*v^2 + 
     996*m^5*u*v^2 - 851*m^4*u^2*v^2 + 416*m^3*u^3*v^2 - 93*m^2*u^4*v^2 + 
     7*m*u^5*v^2 + 144*m^5*v^3 - 229*m^4*u*v^3 + 179*m^3*u^2*v^3 - 
     80*m^2*u^3*v^3 + 11*m*u^4*v^3 - 19*m^4*v^4 + 25*m^3*u*v^4 - 
     14*m^2*u^2*v^4 + 5*m*u^3*v^4 + m^3*v^5 - m^2*u*v^5 + 1024*m^7*w - 
     2000*m^6*u*w + 1400*m^5*u^2*w - 469*m^4*u^3*w + 77*m^3*u^4*w - 
     5*m^2*u^5*w - 1088*m^6*v*w + 2008*m^5*u*v*w - 1566*m^4*u^2*v*w + 
     626*m^3*u^3*v*w - 118*m^2*u^4*v*w + 8*m*u^5*v*w + 432*m^5*v^2*w - 
     745*m^4*u*v^2*w + 592*m^3*u^2*v^2*w - 234*m^2*u^3*v^2*w + 
     39*m*u^4*v^2*w - 2*u^5*v^2*w - 76*m^4*v^3*w + 120*m^3*u*v^3*w - 
     84*m^2*u^2*v^3*w + 28*m*u^3*v^3*w - 4*u^4*v^3*w + 5*m^3*v^4*w - 
     7*m^2*u*v^4*w + 3*m*u^2*v^4*w - 544*m^6*w^2 + 916*m^5*u*w^2 - 
     507*m^4*u^2*w^2 + 118*m^3*u^3*w^2 - 10*m^2*u^4*w^2 + 432*m^5*v*w^2 - 
     723*m^4*u*v*w^2 + 495*m^3*u^2*v*w^2 - 150*m^2*u^3*v*w^2 + 
     16*m*u^4*v*w^2 - 114*m^4*v^2*w^2 + 188*m^3*u*v^2*w^2 - 
     131*m^2*u^2*v^2*w^2 + 41*m*u^3*v^2*w^2 - 4*u^4*v^2*w^2 + 
     10*m^3*v^3*w^2 - 16*m^2*u*v^3*w^2 + 9*m*u^2*v^3*w^2 - 2*u^3*v^3*w^2 + 
     144*m^5*w^3 - 207*m^4*u*w^3 + 82*m^3*u^2*w^3 - 10*m^2*u^3*w^3 - 
     76*m^4*v*w^3 + 116*m^3*u*v*w^3 - 66*m^2*u^2*v*w^3 + 12*m*u^3*v*w^3 + 
     10*m^3*v^2*w^3 - 16*m^2*u*v^2*w^3 + 9*m*u^2*v^2*w^3 - 2*u^3*v^2*w^3 - 
     19*m^4*w^4 + 23*m^3*u*w^4 - 5*m^2*u^2*w^4 + 5*m^3*v*w^4 - 
     7*m^2*u*v*w^4 + 3*m*u^2*v*w^4 + m^3*w^5 - m^2*u*w^5))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, (ep*(12*m^3 + 4*m^2*u - 9*m*u^2 + 2*u^3 - 7*m^2*v - 2*m*u*v + 3*u^2*v + 
     m*v^2 - 7*m^2*w - 5*m*u*w + 3*u^2*w + 2*m*v*w + u*v*w + m*w^2 + u*w^2))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(-1536*m^7 + 1920*m^6*u - 992*m^5*u^2 + 264*m^4*u^3 - 36*m^3*u^4 + 
      2*m^2*u^5 + 2048*m^6*v - 2016*m^5*u*v + 824*m^4*u^2*v - 152*m^3*u^3*v + 
      6*m^2*u^4*v + m*u^5*v - 1088*m^5*v^2 + 792*m^4*u*v^2 - 
      256*m^3*u^2*v^2 + 33*m^2*u^3*v^2 + 288*m^4*v^3 - 138*m^3*u*v^3 + 
      36*m^2*u^2*v^3 - 3*m*u^3*v^3 - 38*m^3*v^4 + 9*m^2*u*v^4 - 2*m*u^2*v^4 + 
      2*m^2*v^5 + 2048*m^6*w - 2016*m^5*u*w + 792*m^4*u^2*w - 160*m^3*u^3*w + 
      18*m^2*u^4*w - m*u^5*w - 2176*m^5*v*w + 1728*m^4*u*v*w - 
      580*m^3*u^2*v*w + 86*m^2*u^3*v*w - 3*m*u^4*v*w + 864*m^4*v^2*w - 
      534*m^3*u*v^2*w + 148*m^2*u^2*v^2*w - 14*m*u^3*v^2*w - 152*m^3*v^3*w + 
      69*m^2*u*v^3*w - 13*m*u^2*v^3*w + u^3*v^3*w + 10*m^2*v^4*w - 
      3*m*u*v^4*w - 1088*m^5*w^2 + 792*m^4*u*w^2 - 224*m^3*u^2*w^2 + 
      35*m^2*u^3*w^2 - 3*m*u^4*w^2 + 864*m^4*v*w^2 - 534*m^3*u*v*w^2 + 
      150*m^2*u^2*v*w^2 - 16*m*u^3*v*w^2 - 228*m^3*v^2*w^2 + 
      120*m^2*u*v^2*w^2 - 28*m*u^2*v^2*w^2 + 2*u^3*v^2*w^2 + 20*m^2*v^3*w^2 - 
      9*m*u*v^3*w^2 + u^2*v^3*w^2 + 288*m^4*w^3 - 138*m^3*u*w^3 + 
      26*m^2*u^2*w^3 - 3*m*u^3*w^3 - 152*m^3*v*w^3 + 69*m^2*u*v*w^3 - 
      18*m*u^2*v*w^3 + u^3*v*w^3 + 20*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 
      2*u^2*v^2*w^3 - 38*m^3*w^4 + 9*m^2*u*w^4 - m*u^2*w^4 + 10*m^2*v*w^4 - 
      3*m*u*v*w^4 + u^2*v*w^4 + 2*m^2*w^5))/(u*(-3*m + u + v + w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  (ep*(1408*m^6 - 2080*m^5*u + 1224*m^4*u^2 - 358*m^3*u^3 + 52*m^2*u^4 - 
     3*m*u^5 - 1472*m^5*v + 1704*m^4*u*v - 762*m^3*u^2*v + 155*m^2*u^3*v - 
     12*m*u^4*v + 568*m^4*v^2 - 460*m^3*u*v^2 + 138*m^2*u^2*v^2 - 
     15*m*u^3*v^2 - 96*m^3*v^3 + 41*m^2*u*v^3 - 6*m*u^2*v^3 + 6*m^2*v^4 - 
     1888*m^5*w + 2240*m^4*u*w - 990*m^3*u^2*w + 193*m^2*u^3*w - 14*m*u^4*w + 
     1464*m^4*v*w - 1364*m^3*u*v*w + 477*m^2*u^2*v*w - 73*m*u^3*v*w + 
     4*u^4*v*w - 372*m^3*v^2*w + 246*m^2*u*v^2*w - 60*m*u^2*v^2*w + 
     5*u^3*v^2*w + 31*m^2*v^3*w - 11*m*u*v^3*w + 1016*m^4*w^2 - 
     906*m^3*u*w^2 + 267*m^2*u^2*w^2 - 26*m*u^3*w^2 - 538*m^3*v*w^2 + 
     378*m^2*u*v*w^2 - 96*m*u^2*v*w^2 + 9*u^3*v*w^2 + 74*m^2*v^2*w^2 - 
     37*m*u*v^2*w^2 + 6*u^2*v^2*w^2 - m*v^3*w^2 - 274*m^3*w^3 + 
     163*m^2*u*w^3 - 24*m*u^2*w^3 + 86*m^2*v*w^3 - 40*m*u*v*w^3 + 
     6*u^2*v*w^3 - 4*m*v^2*w^3 + u*v^2*w^3 + 37*m^2*w^4 - 11*m*u*w^4 - 
     5*m*v*w^4 + u*v*w^4 - 2*m*w^5))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, 0, 0, 0, 0, 0, 0, (ep*(832*m^7 - 2464*m^6*u + 2676*m^5*u^2 - 
     1408*m^4*u^3 + 388*m^3*u^4 - 54*m^2*u^5 + 3*m*u^6 - 832*m^6*v + 
     2160*m^5*u*v - 1896*m^4*u^2*v + 752*m^3*u^3*v - 140*m^2*u^4*v + 
     10*m*u^5*v + 308*m^5*v^2 - 682*m^4*u*v^2 + 443*m^3*u^2*v^2 - 
     116*m^2*u^3*v^2 + 11*m*u^4*v^2 - 50*m^4*v^3 + 90*m^3*u*v^3 - 
     34*m^2*u^2*v^3 + 4*m*u^3*v^3 + 3*m^3*v^4 - 4*m^2*u*v^4 - 1216*m^6*w + 
     3184*m^5*u*w - 2800*m^4*u^2*w + 1104*m^3*u^3*w - 202*m^2*u^4*w + 
     14*m*u^5*w + 984*m^5*v*w - 2196*m^4*u*v*w + 1528*m^3*u^2*v*w - 
     472*m^2*u^3*v*w + 69*m*u^4*v*w - 4*u^5*v*w - 278*m^4*v^2*w + 
     494*m^3*u*v^2*w - 240*m^2*u^2*v^2*w + 48*m*u^3*v^2*w - 3*u^4*v^2*w + 
     31*m^3*v^3*w - 36*m^2*u*v^3*w + 8*m*u^2*v^3*w - m^2*v^4*w + 
     724*m^5*w^2 - 1610*m^4*u*w^2 + 1077*m^3*u^2*w^2 - 284*m^2*u^3*w^2 + 
     26*m*u^4*w^2 - 446*m^4*v*w^2 + 798*m^3*u*v*w^2 - 418*m^2*u^2*v*w^2 + 
     96*m*u^3*v*w^2 - 9*u^4*v*w^2 + 86*m^3*v^2*w^2 - 106*m^2*u*v^2*w^2 + 
     37*m*u^2*v^2*w^2 - 4*u^3*v^2*w^2 - 5*m^2*v^3*w^2 + 2*m*u*v^3*w^2 - 
     218*m^4*w^3 + 394*m^3*u*w^3 - 180*m^2*u^2*w^3 + 24*m*u^3*w^3 + 
     91*m^3*v*w^3 - 120*m^2*u*v*w^3 + 43*m*u^2*v*w^3 - 6*u^3*v*w^3 - 
     9*m^2*v^2*w^3 + 6*m*u*v^2*w^3 - u^2*v^2*w^3 + 33*m^3*w^4 - 
     46*m^2*u*w^4 + 11*m*u^2*w^4 - 7*m^2*v*w^4 + 6*m*u*v*w^4 - u^2*v*w^4 - 
     2*m^2*w^5 + 2*m*u*w^5))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])/
   (u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*m - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])/(u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (-2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), (2*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), 0, 0, 0, 0, 
  (ep*(-192*m^4 + 128*m^3*u - 20*m^2*u^2 + 160*m^3*v - 64*m^2*u*v + 
     4*m*u^2*v - 44*m^2*v^2 + 8*m*u*v^2 - u^2*v^2 + 4*m*v^3 + 160*m^3*w - 
     64*m^2*u*w + 4*m*u^2*w - 88*m^2*v*w + 16*m*u*v*w - 2*u^2*v*w + 
     12*m*v^2*w - 44*m^2*w^2 + 8*m*u*w^2 - u^2*w^2 + 12*m*v*w^2 + 4*m*w^3))/
   ((4*m - u)*u*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
        4*m^2*w))]*(3*m^2 - 4*m*v + v^2 - m*w + v*w))/
   (4*u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
     4*m^2*w)), 
  (3*ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(4*u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 0, 0, 0, 0, 
  (ep*(m - v)*(3*m - v - w)*
    Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))])/
   (u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
     4*m^2*w)), 
  -(ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (288*m^5*v - 168*m^4*u*v + 24*m^3*u^2*v - 336*m^4*v^2 + 146*m^3*u*v^2 - 
      14*m^2*u^2*v^2 + 146*m^3*v^3 - 42*m^2*u*v^3 + 2*m*u^2*v^3 - 
      28*m^2*v^4 + 4*m*u*v^4 + 2*m*v^5 + 48*m^5*Sqrt[-((4*m - v)*v)] - 
      24*m^4*u*Sqrt[-((4*m - v)*v)] + 3*m^3*u^2*Sqrt[-((4*m - v)*v)] - 
      88*m^4*v*Sqrt[-((4*m - v)*v)] + 38*m^3*u*v*Sqrt[-((4*m - v)*v)] - 
      4*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + 51*m^3*v^2*Sqrt[-((4*m - v)*v)] - 
      16*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
      12*m^2*v^3*Sqrt[-((4*m - v)*v)] + 2*m*u*v^3*Sqrt[-((4*m - v)*v)] + 
      m*v^4*Sqrt[-((4*m - v)*v)] - 264*m^4*v*w + 92*m^3*u*v*w - 
      4*m^2*u^2*v*w + 226*m^3*v^2*w - 63*m^2*u*v^2*w + 5*m*u^2*v^2*w - 
      64*m^2*v^3*w + 14*m*u*v^3*w - u^2*v^3*w + 6*m*v^4*w - u*v^4*w - 
      40*m^4*Sqrt[-((4*m - v)*v)]*w + 14*m^3*u*Sqrt[-((4*m - v)*v)]*w - 
      m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 62*m^3*v*Sqrt[-((4*m - v)*v)]*w - 
      21*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 
      25*m^2*v^2*Sqrt[-((4*m - v)*v)]*w + 8*m*u*v^2*Sqrt[-((4*m - v)*v)]*w + 
      3*m*v^3*Sqrt[-((4*m - v)*v)]*w - u*v^3*Sqrt[-((4*m - v)*v)]*w + 
      80*m^3*v*w^2 - 12*m^2*u*v*w^2 - 44*m^2*v^2*w^2 + 7*m*u*v^2*w^2 + 
      6*m*v^3*w^2 - u*v^3*w^2 + 11*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
      2*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - 14*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 
      3*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 3*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 
      u*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 8*m^2*v*w^3 + 2*m*v^2*w^3 - 
      m^2*Sqrt[-((4*m - v)*v)]*w^3 + m*v*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*u*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (24*m^3*v - 6*m^2*u*v - 14*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 - 8*m^3*w + 
     2*m^2*u*w - 8*m^2*v*w + 3*m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2))/
   (Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  -((ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
     (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (-1152*m^6 + 864*m^5*u - 216*m^4*u^2 + 18*m^3*u^3 + 1680*m^5*v - 
     720*m^4*u*v + 27*m^3*u^2*v + 12*m^2*u^3*v - 1008*m^4*v^2 + 
     198*m^3*u*v^2 + 42*m^2*u^2*v^2 - 6*m*u^3*v^2 + 309*m^3*v^3 - 
     18*m^2*u*v^3 - 9*m*u^2*v^3 - 48*m^2*v^4 + 3*m*v^5 + 1392*m^5*w - 
     720*m^4*u*w + 93*m^3*u^2*w - 1632*m^4*v*w + 396*m^3*u*v*w + 
     21*m^2*u^2*v*w + 741*m^3*v^2*w - 54*m^2*u*v^2*w - 21*m*u^2*v^2*w - 
     153*m^2*v^3*w + 3*u^2*v^3*w + 12*m*v^4*w - 624*m^4*w^2 + 198*m^3*u*w^2 - 
     9*m^2*u^2*w^2 + 555*m^3*v*w^2 - 54*m^2*u*v*w^2 - 6*m*u^2*v*w^2 - 
     171*m^2*v^2*w^2 + 3*u^2*v^2*w^2 + 18*m*v^3*w^2 + 123*m^3*w^3 - 
     18*m^2*u*w^3 - 75*m^2*v*w^3 + 12*m*v^2*w^3 - 9*m^2*w^4 + 3*m*v*w^4 - 
     48*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     24*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     88*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     38*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     51*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     16*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     40*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     14*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     62*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     21*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     25*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     11*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     14*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(2*u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 
  -((ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
     (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))), 0, 
  -((ep*(m - v)*(3*m - v - w)*
     Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))])/
    (u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
      4*m^2*w))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (24*m^3*v - 6*m^2*u*v - 14*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 - 8*m^3*w + 
      2*m^2*u*w - 8*m^2*v*w + 3*m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 0, 0, 0, 
  -((ep*(4*m - v)*v*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
         4*m^2*w))]*(24*m^3 - 6*m^2*u - 14*m^2*v + 2*m*u*v + 2*m*v^2 - 
      14*m^2*w + m*u*w + 4*m*v*w - u*v*w + 2*m*w^2))/
    (u*Sqrt[-((4*m - v)*v)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (24*m^3*v - 6*m^2*u*v - 14*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 - 8*m^3*w + 
      2*m^2*u*w - 8*m^2*v*w + 3*m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (96*m^4*v - 24*m^3*u*v - 80*m^3*v^2 + 14*m^2*u*v^2 + 22*m^2*v^3 - 
     2*m*u*v^3 - 2*m*v^4 - 56*m^3*v*w + 4*m^2*u*v*w + 30*m^2*v^2*w - 
     5*m*u*v^2*w - 4*m*v^3*w + u*v^3*w + 8*m^2*v*w^2 - 2*m*v^2*w^2))/
   (2*u*Sqrt[-((4*m - v)*v)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 560*m^5*v - 
      240*m^4*u*v + 9*m^3*u^2*v + 4*m^2*u^3*v - 336*m^4*v^2 + 66*m^3*u*v^2 + 
      14*m^2*u^2*v^2 - 2*m*u^3*v^2 + 103*m^3*v^3 - 6*m^2*u*v^3 - 
      3*m*u^2*v^3 - 16*m^2*v^4 + m*v^5 + 464*m^5*w - 240*m^4*u*w + 
      31*m^3*u^2*w - 544*m^4*v*w + 132*m^3*u*v*w + 7*m^2*u^2*v*w + 
      247*m^3*v^2*w - 18*m^2*u*v^2*w - 7*m*u^2*v^2*w - 51*m^2*v^3*w + 
      u^2*v^3*w + 4*m*v^4*w - 208*m^4*w^2 + 66*m^3*u*w^2 - 3*m^2*u^2*w^2 + 
      185*m^3*v*w^2 - 18*m^2*u*v*w^2 - 2*m*u^2*v*w^2 - 57*m^2*v^2*w^2 + 
      u^2*v^2*w^2 + 6*m*v^3*w^2 + 41*m^3*w^3 - 6*m^2*u*w^3 - 25*m^2*v*w^3 + 
      4*m*v^2*w^3 - 3*m^2*w^4 + m*v*w^4))/(u*(-3*m + u + v + w)*
     (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (-192*m^7 + 144*m^6*u - 36*m^5*u^2 + 3*m^4*u^3 + 112*m^6*v + 
     168*m^5*u*v - 117*m^4*u^2*v + 17*m^3*u^3*v + 44*m^5*v^2 - 
     351*m^4*u*v^2 + 148*m^3*u^2*v^2 - 15*m^2*u^3*v^2 - 47*m^4*v^3 + 
     183*m^3*u*v^3 - 53*m^2*u^2*v^3 + 3*m*u^3*v^3 + 12*m^3*v^4 - 
     39*m^2*u*v^4 + 6*m*u^2*v^4 - m^2*v^5 + 3*m*u*v^5 + 208*m^6*w - 
     120*m^5*u*w + 21*m^4*u^2*w - m^3*u^3*w - 40*m^5*v*w - 174*m^4*u*v*w + 
     63*m^3*u^2*v*w - 3*m^2*u^3*v*w - 79*m^4*v^2*w + 243*m^3*u*v^2*w - 
     71*m^2*u^2*v^2*w + 5*m*u^3*v^2*w + 35*m^3*v^3*w - 84*m^2*u*v^3*w + 
     21*m*u^2*v^3*w - u^3*v^3*w - 4*m^2*v^4*w + 9*m*u*v^4*w - 2*u^2*v^4*w - 
     84*m^5*w^2 + 33*m^4*u*w^2 - 3*m^3*u^2*w^2 - 17*m^4*v*w^2 + 
     57*m^3*u*v*w^2 - 8*m^2*u^2*v*w^2 + 33*m^3*v^2*w^2 - 51*m^2*u*v^2*w^2 + 
     9*m*u^2*v^2*w^2 - 6*m^2*v^3*w^2 + 9*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 
     15*m^4*w^3 - 3*m^3*u*w^3 + 9*m^3*v*w^3 - 6*m^2*u*v*w^3 - 4*m^2*v^2*w^3 + 
     3*m*u*v^2*w^3 - m^3*w^4 - m^2*v*w^4))/(2*u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 0, 0, 0, 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (-24*m^3*v + 6*m^2*u*v + 14*m^2*v^2 - 2*m*u*v^2 - 2*m*v^3 + 8*m^3*w - 
     2*m^2*u*w + 8*m^2*v*w - 3*m*u*v*w - 2*m*v^2*w + u*v^2*w - 2*m^2*w^2))/
   (Sqrt[u*(-4*m + u)]*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 560*m^5*v - 
     240*m^4*u*v + 9*m^3*u^2*v + 4*m^2*u^3*v - 336*m^4*v^2 + 66*m^3*u*v^2 + 
     14*m^2*u^2*v^2 - 2*m*u^3*v^2 + 103*m^3*v^3 - 6*m^2*u*v^3 - 3*m*u^2*v^3 - 
     16*m^2*v^4 + m*v^5 + 464*m^5*w - 240*m^4*u*w + 31*m^3*u^2*w - 
     544*m^4*v*w + 132*m^3*u*v*w + 7*m^2*u^2*v*w + 247*m^3*v^2*w - 
     18*m^2*u*v^2*w - 7*m*u^2*v^2*w - 51*m^2*v^3*w + u^2*v^3*w + 4*m*v^4*w - 
     208*m^4*w^2 + 66*m^3*u*w^2 - 3*m^2*u^2*w^2 + 185*m^3*v*w^2 - 
     18*m^2*u*v*w^2 - 2*m*u^2*v*w^2 - 57*m^2*v^2*w^2 + u^2*v^2*w^2 + 
     6*m*v^3*w^2 + 41*m^3*w^3 - 6*m^2*u*w^3 - 25*m^2*v*w^3 + 4*m*v^2*w^3 - 
     3*m^2*w^4 + m*v*w^4))/(u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 
     4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (-192*m^7 + 144*m^6*u - 36*m^5*u^2 + 3*m^4*u^3 + 112*m^6*v + 
      168*m^5*u*v - 117*m^4*u^2*v + 17*m^3*u^3*v + 44*m^5*v^2 - 
      351*m^4*u*v^2 + 148*m^3*u^2*v^2 - 15*m^2*u^3*v^2 - 47*m^4*v^3 + 
      183*m^3*u*v^3 - 53*m^2*u^2*v^3 + 3*m*u^3*v^3 + 12*m^3*v^4 - 
      39*m^2*u*v^4 + 6*m*u^2*v^4 - m^2*v^5 + 3*m*u*v^5 + 208*m^6*w - 
      120*m^5*u*w + 21*m^4*u^2*w - m^3*u^3*w - 40*m^5*v*w - 174*m^4*u*v*w + 
      63*m^3*u^2*v*w - 3*m^2*u^3*v*w - 79*m^4*v^2*w + 243*m^3*u*v^2*w - 
      71*m^2*u^2*v^2*w + 5*m*u^3*v^2*w + 35*m^3*v^3*w - 84*m^2*u*v^3*w + 
      21*m*u^2*v^3*w - u^3*v^3*w - 4*m^2*v^4*w + 9*m*u*v^4*w - 2*u^2*v^4*w - 
      84*m^5*w^2 + 33*m^4*u*w^2 - 3*m^3*u^2*w^2 - 17*m^4*v*w^2 + 
      57*m^3*u*v*w^2 - 8*m^2*u^2*v*w^2 + 33*m^3*v^2*w^2 - 51*m^2*u*v^2*w^2 + 
      9*m*u^2*v^2*w^2 - 6*m^2*v^3*w^2 + 9*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 
      15*m^4*w^3 - 3*m^3*u*w^3 + 9*m^3*v*w^3 - 6*m^2*u*v*w^3 - 
      4*m^2*v^2*w^3 + 3*m*u*v^2*w^3 - m^3*w^4 - m^2*v*w^4))/
   (2*u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 560*m^5*v - 
     240*m^4*u*v + 9*m^3*u^2*v + 4*m^2*u^3*v - 336*m^4*v^2 + 66*m^3*u*v^2 + 
     14*m^2*u^2*v^2 - 2*m*u^3*v^2 + 103*m^3*v^3 - 6*m^2*u*v^3 - 3*m*u^2*v^3 - 
     16*m^2*v^4 + m*v^5 + 464*m^5*w - 240*m^4*u*w + 31*m^3*u^2*w - 
     544*m^4*v*w + 132*m^3*u*v*w + 7*m^2*u^2*v*w + 247*m^3*v^2*w - 
     18*m^2*u*v^2*w - 7*m*u^2*v^2*w - 51*m^2*v^3*w + u^2*v^3*w + 4*m*v^4*w - 
     208*m^4*w^2 + 66*m^3*u*w^2 - 3*m^2*u^2*w^2 + 185*m^3*v*w^2 - 
     18*m^2*u*v*w^2 - 2*m*u^2*v*w^2 - 57*m^2*v^2*w^2 + u^2*v^2*w^2 + 
     6*m*v^3*w^2 + 41*m^3*w^3 - 6*m^2*u*w^3 - 25*m^2*v*w^3 + 4*m*v^2*w^3 - 
     3*m^2*w^4 + m*v*w^4))/(2*u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)*
    (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (ep*(192*m^6 - 96*m^5*u + 12*m^4*u^2 - 160*m^5*v - 16*m^4*u*v + 
     14*m^3*u^2*v + 44*m^4*v^2 + 58*m^3*u*v^2 - 12*m^2*u^2*v^2 - 4*m^3*v^3 - 
     20*m^2*u*v^3 + 2*m*u^2*v^3 + 2*m*u*v^4 - 160*m^5*w + 48*m^4*u*w - 
     2*m^3*u^2*w + 88*m^4*v*w + 20*m^3*u*v*w - m^2*u^2*v*w - 12*m^3*v^2*w - 
     24*m^2*u*v^2*w + 4*m*u^2*v^2*w + 4*m*u*v^3*w - u^2*v^3*w + 44*m^4*w^2 - 
     6*m^3*u*w^2 - 12*m^3*v*w^2 - 4*m^2*u*v*w^2 + 2*m*u*v^2*w^2 - 4*m^3*w^3))/
   (u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0}, 
 {0, (-3*ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
        4*m^2*w))]*(3*m^2 - 4*m*v + v^2 - m*w + v*w))/
   (4*u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
     4*m^2*w)), 
  (-3*ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(4*u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 0, 0, 0, 
  -((ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 320*m^5*v - 
      24*m^4*u*v - 54*m^3*u^2*v + 10*m^2*u^3*v - 88*m^4*v^2 - 108*m^3*u*v^2 + 
      50*m^2*u^2*v^2 - 4*m*u^3*v^2 + 8*m^3*v^3 + 40*m^2*u*v^3 - 8*m*u^2*v^3 - 
      4*m*u*v^4 + 416*m^5*w - 240*m^4*u*w + 42*m^3*u^2*w - 2*m^2*u^3*w - 
      232*m^4*v*w - 24*m^3*u*v*w + 35*m^2*u^2*v*w - 3*m*u^3*v*w + 
      32*m^3*v^2*w + 68*m^2*u*v^2*w - 22*m*u^2*v^2*w + u^3*v^2*w - 
      12*m*u*v^3*w + 3*u^2*v^3*w - 168*m^4*w^2 + 66*m^3*u*w^2 - 
      6*m^2*u^2*w^2 + 54*m^3*v*w^2 + 19*m^2*u*v*w^2 - 6*m*u^2*v*w^2 - 
      2*m^2*v^2*w^2 - 14*m*u*v^2*w^2 + 2*u^2*v^2*w^2 + u*v^3*w^2 + 
      30*m^3*w^3 - 6*m^2*u*w^3 - 4*m^2*v*w^3 - 3*m*u*v*w^3 + u*v^2*w^3 - 
      2*m^2*w^4))/(u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 
      2*m*u*v - u*v^2 + 4*m^2*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
       2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  -((ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
     (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(2*u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 
  -((ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
     (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (-1152*m^6 + 864*m^5*u - 216*m^4*u^2 + 18*m^3*u^3 + 1680*m^5*v - 
     720*m^4*u*v + 27*m^3*u^2*v + 12*m^2*u^3*v - 1008*m^4*v^2 + 
     198*m^3*u*v^2 + 42*m^2*u^2*v^2 - 6*m*u^3*v^2 + 309*m^3*v^3 - 
     18*m^2*u*v^3 - 9*m*u^2*v^3 - 48*m^2*v^4 + 3*m*v^5 + 1392*m^5*w - 
     720*m^4*u*w + 93*m^3*u^2*w - 1632*m^4*v*w + 396*m^3*u*v*w + 
     21*m^2*u^2*v*w + 741*m^3*v^2*w - 54*m^2*u*v^2*w - 21*m*u^2*v^2*w - 
     153*m^2*v^3*w + 3*u^2*v^3*w + 12*m*v^4*w - 624*m^4*w^2 + 198*m^3*u*w^2 - 
     9*m^2*u^2*w^2 + 555*m^3*v*w^2 - 54*m^2*u*v*w^2 - 6*m*u^2*v*w^2 - 
     171*m^2*v^2*w^2 + 3*u^2*v^2*w^2 + 18*m*v^3*w^2 + 123*m^3*w^3 - 
     18*m^2*u*w^3 - 75*m^2*v*w^3 + 12*m*v^2*w^3 - 9*m^2*w^4 + 3*m*v*w^4 - 
     48*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     24*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     88*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     38*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     51*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     16*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     40*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     14*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     62*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     21*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     25*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     11*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     14*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (24*m^3*v - 6*m^2*u*v - 14*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 - 8*m^3*w + 
     2*m^2*u*w - 8*m^2*v*w + 3*m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2))/
   (Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 0, 0, 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 320*m^5*v - 24*m^4*u*v - 
     54*m^3*u^2*v + 10*m^2*u^3*v - 88*m^4*v^2 - 108*m^3*u*v^2 + 
     50*m^2*u^2*v^2 - 4*m*u^3*v^2 + 8*m^3*v^3 + 40*m^2*u*v^3 - 8*m*u^2*v^3 - 
     4*m*u*v^4 + 416*m^5*w - 240*m^4*u*w + 42*m^3*u^2*w - 2*m^2*u^3*w - 
     232*m^4*v*w - 24*m^3*u*v*w + 35*m^2*u^2*v*w - 3*m*u^3*v*w + 
     32*m^3*v^2*w + 68*m^2*u*v^2*w - 22*m*u^2*v^2*w + u^3*v^2*w - 
     12*m*u*v^3*w + 3*u^2*v^3*w - 168*m^4*w^2 + 66*m^3*u*w^2 - 
     6*m^2*u^2*w^2 + 54*m^3*v*w^2 + 19*m^2*u*v*w^2 - 6*m*u^2*v*w^2 - 
     2*m^2*v^2*w^2 - 14*m*u*v^2*w^2 + 2*u^2*v^2*w^2 + u*v^3*w^2 + 
     30*m^3*w^3 - 6*m^2*u*w^3 - 4*m^2*v*w^3 - 3*m*u*v*w^3 + u*v^2*w^3 - 
     2*m^2*w^4 - 48*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 24*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 3*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 88*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 38*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 4*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 51*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 16*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 12*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 2*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - m*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 40*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 14*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 62*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 21*m^2*u*v*w*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     25*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     8*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     11*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     14*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
     4*m^2*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 0, 
  -((ep*(m - v)*(3*m - v - w)*
     Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))])/
    (u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
      4*m^2*w))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (24*m^3*v - 6*m^2*u*v - 14*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 - 8*m^3*w + 
      2*m^2*u*w - 8*m^2*v*w + 3*m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 0, 0, 0, 0, 
  0, 0, 0, 
  -((ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 560*m^5*v - 
      240*m^4*u*v + 9*m^3*u^2*v + 4*m^2*u^3*v - 336*m^4*v^2 + 66*m^3*u*v^2 + 
      14*m^2*u^2*v^2 - 2*m*u^3*v^2 + 103*m^3*v^3 - 6*m^2*u*v^3 - 
      3*m*u^2*v^3 - 16*m^2*v^4 + m*v^5 + 464*m^5*w - 240*m^4*u*w + 
      31*m^3*u^2*w - 544*m^4*v*w + 132*m^3*u*v*w + 7*m^2*u^2*v*w + 
      247*m^3*v^2*w - 18*m^2*u*v^2*w - 7*m*u^2*v^2*w - 51*m^2*v^3*w + 
      u^2*v^3*w + 4*m*v^4*w - 208*m^4*w^2 + 66*m^3*u*w^2 - 3*m^2*u^2*w^2 + 
      185*m^3*v*w^2 - 18*m^2*u*v*w^2 - 2*m*u^2*v*w^2 - 57*m^2*v^2*w^2 + 
      u^2*v^2*w^2 + 6*m*v^3*w^2 + 41*m^3*w^3 - 6*m^2*u*w^3 - 25*m^2*v*w^3 + 
      4*m*v^2*w^3 - 3*m^2*w^4 + m*v*w^4))/(u*(-3*m + u + v + w)*
     (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (-192*m^7 + 144*m^6*u - 36*m^5*u^2 + 3*m^4*u^3 + 112*m^6*v + 
     168*m^5*u*v - 117*m^4*u^2*v + 17*m^3*u^3*v + 44*m^5*v^2 - 
     351*m^4*u*v^2 + 148*m^3*u^2*v^2 - 15*m^2*u^3*v^2 - 47*m^4*v^3 + 
     183*m^3*u*v^3 - 53*m^2*u^2*v^3 + 3*m*u^3*v^3 + 12*m^3*v^4 - 
     39*m^2*u*v^4 + 6*m*u^2*v^4 - m^2*v^5 + 3*m*u*v^5 + 208*m^6*w - 
     120*m^5*u*w + 21*m^4*u^2*w - m^3*u^3*w - 40*m^5*v*w - 174*m^4*u*v*w + 
     63*m^3*u^2*v*w - 3*m^2*u^3*v*w - 79*m^4*v^2*w + 243*m^3*u*v^2*w - 
     71*m^2*u^2*v^2*w + 5*m*u^3*v^2*w + 35*m^3*v^3*w - 84*m^2*u*v^3*w + 
     21*m*u^2*v^3*w - u^3*v^3*w - 4*m^2*v^4*w + 9*m*u*v^4*w - 2*u^2*v^4*w - 
     84*m^5*w^2 + 33*m^4*u*w^2 - 3*m^3*u^2*w^2 - 17*m^4*v*w^2 + 
     57*m^3*u*v*w^2 - 8*m^2*u^2*v*w^2 + 33*m^3*v^2*w^2 - 51*m^2*u*v^2*w^2 + 
     9*m*u^2*v^2*w^2 - 6*m^2*v^3*w^2 + 9*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 
     15*m^4*w^3 - 3*m^3*u*w^3 + 9*m^3*v*w^3 - 6*m^2*u*v*w^3 - 4*m^2*v^2*w^3 + 
     3*m*u*v^2*w^3 - m^3*w^4 - m^2*v*w^4))/(2*u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 320*m^5*v - 24*m^4*u*v - 
     54*m^3*u^2*v + 10*m^2*u^3*v - 88*m^4*v^2 - 108*m^3*u*v^2 + 
     50*m^2*u^2*v^2 - 4*m*u^3*v^2 + 8*m^3*v^3 + 40*m^2*u*v^3 - 8*m*u^2*v^3 - 
     4*m*u*v^4 + 416*m^5*w - 240*m^4*u*w + 42*m^3*u^2*w - 2*m^2*u^3*w - 
     232*m^4*v*w - 24*m^3*u*v*w + 35*m^2*u^2*v*w - 3*m*u^3*v*w + 
     32*m^3*v^2*w + 68*m^2*u*v^2*w - 22*m*u^2*v^2*w + u^3*v^2*w - 
     12*m*u*v^3*w + 3*u^2*v^3*w - 168*m^4*w^2 + 66*m^3*u*w^2 - 
     6*m^2*u^2*w^2 + 54*m^3*v*w^2 + 19*m^2*u*v*w^2 - 6*m*u^2*v*w^2 - 
     2*m^2*v^2*w^2 - 14*m*u*v^2*w^2 + 2*u^2*v^2*w^2 + u*v^3*w^2 + 
     30*m^3*w^3 - 6*m^2*u*w^3 - 4*m^2*v*w^3 - 3*m*u*v*w^3 + u*v^2*w^3 - 
     2*m^2*w^4))/(2*u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 
     2*m*u*v - u*v^2 + 4*m^2*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (24*m^3*v - 6*m^2*u*v - 14*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 - 8*m^3*w + 
      2*m^2*u*w - 8*m^2*v*w + 3*m*u*v*w + 2*m*v^2*w - u*v^2*w + 2*m^2*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (3*m^2 - 4*m*v + v^2 - m*w + v*w))/(u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 
  -((ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 320*m^5*v - 
      24*m^4*u*v - 54*m^3*u^2*v + 10*m^2*u^3*v - 88*m^4*v^2 - 108*m^3*u*v^2 + 
      50*m^2*u^2*v^2 - 4*m*u^3*v^2 + 8*m^3*v^3 + 40*m^2*u*v^3 - 8*m*u^2*v^3 - 
      4*m*u*v^4 + 416*m^5*w - 240*m^4*u*w + 42*m^3*u^2*w - 2*m^2*u^3*w - 
      232*m^4*v*w - 24*m^3*u*v*w + 35*m^2*u^2*v*w - 3*m*u^3*v*w + 
      32*m^3*v^2*w + 68*m^2*u*v^2*w - 22*m*u^2*v^2*w + u^3*v^2*w - 
      12*m*u*v^3*w + 3*u^2*v^3*w - 168*m^4*w^2 + 66*m^3*u*w^2 - 
      6*m^2*u^2*w^2 + 54*m^3*v*w^2 + 19*m^2*u*v*w^2 - 6*m*u^2*v*w^2 - 
      2*m^2*v^2*w^2 - 14*m*u*v^2*w^2 + 2*u^2*v^2*w^2 + u*v^3*w^2 + 
      30*m^3*w^3 - 6*m^2*u*w^3 - 4*m^2*v*w^3 - 3*m*u*v*w^3 + u*v^2*w^3 - 
      2*m^2*w^4))/(u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 
      2*m*u*v - u*v^2 + 4*m^2*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
       2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (-24*m^3*v + 6*m^2*u*v + 14*m^2*v^2 - 2*m*u*v^2 - 2*m*v^3 + 8*m^3*w - 
     2*m^2*u*w + 8*m^2*v*w - 3*m*u*v*w - 2*m*v^2*w + u*v^2*w - 2*m^2*w^2))/
   (Sqrt[u*(-4*m + u)]*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 560*m^5*v - 
     240*m^4*u*v + 9*m^3*u^2*v + 4*m^2*u^3*v - 336*m^4*v^2 + 66*m^3*u*v^2 + 
     14*m^2*u^2*v^2 - 2*m*u^3*v^2 + 103*m^3*v^3 - 6*m^2*u*v^3 - 3*m*u^2*v^3 - 
     16*m^2*v^4 + m*v^5 + 464*m^5*w - 240*m^4*u*w + 31*m^3*u^2*w - 
     544*m^4*v*w + 132*m^3*u*v*w + 7*m^2*u^2*v*w + 247*m^3*v^2*w - 
     18*m^2*u*v^2*w - 7*m*u^2*v^2*w - 51*m^2*v^3*w + u^2*v^3*w + 4*m*v^4*w - 
     208*m^4*w^2 + 66*m^3*u*w^2 - 3*m^2*u^2*w^2 + 185*m^3*v*w^2 - 
     18*m^2*u*v*w^2 - 2*m*u^2*v*w^2 - 57*m^2*v^2*w^2 + u^2*v^2*w^2 + 
     6*m*v^3*w^2 + 41*m^3*w^3 - 6*m^2*u*w^3 - 25*m^2*v*w^3 + 4*m*v^2*w^3 - 
     3*m^2*w^4 + m*v*w^4))/(u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 
     4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
     (-192*m^7 + 144*m^6*u - 36*m^5*u^2 + 3*m^4*u^3 + 112*m^6*v + 
      168*m^5*u*v - 117*m^4*u^2*v + 17*m^3*u^3*v + 44*m^5*v^2 - 
      351*m^4*u*v^2 + 148*m^3*u^2*v^2 - 15*m^2*u^3*v^2 - 47*m^4*v^3 + 
      183*m^3*u*v^3 - 53*m^2*u^2*v^3 + 3*m*u^3*v^3 + 12*m^3*v^4 - 
      39*m^2*u*v^4 + 6*m*u^2*v^4 - m^2*v^5 + 3*m*u*v^5 + 208*m^6*w - 
      120*m^5*u*w + 21*m^4*u^2*w - m^3*u^3*w - 40*m^5*v*w - 174*m^4*u*v*w + 
      63*m^3*u^2*v*w - 3*m^2*u^3*v*w - 79*m^4*v^2*w + 243*m^3*u*v^2*w - 
      71*m^2*u^2*v^2*w + 5*m*u^3*v^2*w + 35*m^3*v^3*w - 84*m^2*u*v^3*w + 
      21*m*u^2*v^3*w - u^3*v^3*w - 4*m^2*v^4*w + 9*m*u*v^4*w - 2*u^2*v^4*w - 
      84*m^5*w^2 + 33*m^4*u*w^2 - 3*m^3*u^2*w^2 - 17*m^4*v*w^2 + 
      57*m^3*u*v*w^2 - 8*m^2*u^2*v*w^2 + 33*m^3*v^2*w^2 - 51*m^2*u*v^2*w^2 + 
      9*m*u^2*v^2*w^2 - 6*m^2*v^3*w^2 + 9*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 
      15*m^4*w^3 - 3*m^3*u*w^3 + 9*m^3*v*w^3 - 6*m^2*u*v*w^3 - 
      4*m^2*v^2*w^3 + 3*m*u*v^2*w^3 - m^3*w^4 - m^2*v*w^4))/
   (2*u*(-3*m + u + v + w)*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w))]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 560*m^5*v - 
     240*m^4*u*v + 9*m^3*u^2*v + 4*m^2*u^3*v - 336*m^4*v^2 + 66*m^3*u*v^2 + 
     14*m^2*u^2*v^2 - 2*m*u^3*v^2 + 103*m^3*v^3 - 6*m^2*u*v^3 - 3*m*u^2*v^3 - 
     16*m^2*v^4 + m*v^5 + 464*m^5*w - 240*m^4*u*w + 31*m^3*u^2*w - 
     544*m^4*v*w + 132*m^3*u*v*w + 7*m^2*u^2*v*w + 247*m^3*v^2*w - 
     18*m^2*u*v^2*w - 7*m*u^2*v^2*w - 51*m^2*v^3*w + u^2*v^3*w + 4*m*v^4*w - 
     208*m^4*w^2 + 66*m^3*u*w^2 - 3*m^2*u^2*w^2 + 185*m^3*v*w^2 - 
     18*m^2*u*v*w^2 - 2*m*u^2*v*w^2 - 57*m^2*v^2*w^2 + u^2*v^2*w^2 + 
     6*m*v^3*w^2 + 41*m^3*w^3 - 6*m^2*u*w^3 - 25*m^2*v*w^3 + 4*m*v^2*w^3 - 
     3*m^2*w^4 + m*v*w^4))/(2*u*(-3*m + u + v + w)*
    (-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)*
    (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 
  (ep*(192*m^6 - 96*m^5*u + 12*m^4*u^2 - 160*m^5*v - 16*m^4*u*v + 
     14*m^3*u^2*v + 44*m^4*v^2 + 58*m^3*u*v^2 - 12*m^2*u^2*v^2 - 4*m^3*v^3 - 
     20*m^2*u*v^3 + 2*m*u^2*v^3 + 2*m*u*v^4 - 160*m^5*w + 48*m^4*u*w - 
     2*m^3*u^2*w + 88*m^4*v*w + 20*m^3*u*v*w - m^2*u^2*v*w - 12*m^3*v^2*w - 
     24*m^2*u*v^2*w + 4*m*u^2*v^2*w + 4*m*u*v^3*w - u^2*v^3*w + 44*m^4*w^2 - 
     6*m^3*u*w^2 - 12*m^3*v*w^2 - 4*m^2*u*v*w^2 + 2*m*u*v^2*w^2 - 4*m^3*w^3))/
   (u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - u*v^2 + 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0}, 
 {0, 0, (-6*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-768*m^7 + 704*m^6*u - 240*m^5*u^2 + 36*m^4*u^3 - 2*m^3*u^4 + 
     1024*m^6*v - 624*m^5*u*v + 168*m^4*u^2*v - 35*m^3*u^3*v + 4*m^2*u^4*v - 
     544*m^5*v^2 + 148*m^4*u*v^2 - 39*m^3*u^2*v^2 + 18*m^2*u^3*v^2 - 
     2*m*u^4*v^2 + 144*m^4*v^3 + 15*m^3*u*v^3 + 3*m^2*u^2*v^3 - 3*m*u^3*v^3 - 
     19*m^3*v^4 - 10*m^2*u*v^4 + m^2*v^5 + m*u*v^5 + 1024*m^6*w - 
     720*m^5*u*w + 168*m^4*u^2*w - 13*m^3*u^3*w - 1088*m^5*v*w + 
     520*m^4*u*v*w - 126*m^3*u^2*v*w + 19*m^2*u^3*v*w + 432*m^4*v^2*w - 
     97*m^3*u*v^2*w + 33*m^2*u^2*v^2*w - 7*m*u^3*v^2*w - 76*m^3*v^3*w - 
     5*m^2*u*v^3*w - 3*m*u^2*v^3*w + u^3*v^3*w + 5*m^2*v^4*w + 2*m*u*v^4*w - 
     544*m^5*w^2 + 276*m^4*u*w^2 - 39*m^3*u^2*w^2 + m^2*u^3*w^2 + 
     432*m^4*v*w^2 - 159*m^3*u*v*w^2 + 33*m^2*u^2*v*w^2 - 2*m*u^3*v*w^2 - 
     114*m^3*v^2*w^2 + 23*m^2*u*v^2*w^2 - 6*m*u^2*v^2*w^2 + u^3*v^2*w^2 + 
     10*m^2*v^3*w^2 + 144*m^4*w^3 - 47*m^3*u*w^3 + 3*m^2*u^2*w^3 - 
     76*m^3*v*w^3 + 21*m^2*u*v*w^3 - 3*m*u^2*v*w^3 + 10*m^2*v^2*w^3 - 
     2*m*u*v^2*w^3 - 19*m^3*w^4 + 3*m^2*u*w^4 + 5*m^2*v*w^4 - m*u*v*w^4 + 
     m^2*w^5 - 64*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 48*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 12*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + m^2*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 144*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 88*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 17*m^2*u^3*v*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     92*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     39*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 4*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 23*m^2*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 5*m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
        v^2 - 8*m*w + 2*v*w + w^2] - 2*m*u*v^4*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     48*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     24*m^3*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     104*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     46*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 5*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 47*m^2*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 17*m*u^2*v^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     6*m*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*u^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     12*m^3*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*m^2*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     25*m^2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 6*m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 6*m*u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 2*u^2*v^2*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m^2*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (2*ep*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 80*m^4*v + 72*m^3*u*v - 
     17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 27*m^2*u*v^2 + 4*m*u^2*v^2 - 
     3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 3*m^2*u^2*w + 
     40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 6*m*u*v^2*w - 
     2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 3*m*u*v*w^2 - 
     m^2*w^3))/(Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-4*m^2 + m*u + 7*m*v - u*v - 2*v^2 + m*w - 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  (ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-64*m^5 + 48*m^4*u - 12*m^3*u^2 + m^2*u^3 + 80*m^4*v - 72*m^3*u*v + 
     17*m^2*u^2*v - m*u^3*v - 28*m^3*v^2 + 27*m^2*u*v^2 - 4*m*u^2*v^2 + 
     3*m^2*v^3 - 3*m*u*v^3 + 48*m^4*w - 24*m^3*u*w + 3*m^2*u^2*w - 
     40*m^3*v*w + 30*m^2*u*v*w - 6*m*u^2*v*w + 7*m^2*v^2*w - 6*m*u*v^2*w + 
     2*u^2*v^2*w - 12*m^3*w^2 + 3*m^2*u*w^2 + 5*m^2*v*w^2 - 3*m*u*v*w^2 + 
     m^2*w^3))/(Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (2*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  ep/(2*(3*m - u - v - w)), 0, 0, 
  (ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, -ep/(2*(3*m - u - v - w)), 0, 
  (ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-64*m^5 + 48*m^4*u - 12*m^3*u^2 + m^2*u^3 + 80*m^4*v - 72*m^3*u*v + 
     17*m^2*u^2*v - m*u^3*v - 28*m^3*v^2 + 27*m^2*u*v^2 - 4*m*u^2*v^2 + 
     3*m^2*v^3 - 3*m*u*v^3 + 48*m^4*w - 24*m^3*u*w + 3*m^2*u^2*w - 
     40*m^3*v*w + 30*m^2*u*v*w - 6*m*u^2*v*w + 7*m^2*v^2*w - 6*m*u*v^2*w + 
     2*u^2*v^2*w - 12*m^3*w^2 + 3*m^2*u*w^2 + 5*m^2*v*w^2 - 3*m*u*v*w^2 + 
     m^2*w^3))/(Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(-64*m^5 + 48*m^4*u - 12*m^3*u^2 + m^2*u^3 + 80*m^4*v - 72*m^3*u*v + 
     17*m^2*u^2*v - m*u^3*v - 28*m^3*v^2 + 27*m^2*u*v^2 - 4*m*u^2*v^2 + 
     3*m^2*v^3 - 3*m*u*v^3 + 48*m^4*w - 24*m^3*u*w + 3*m^2*u^2*w - 
     40*m^3*v*w + 30*m^2*u*v*w - 6*m*u^2*v*w + 7*m^2*v^2*w - 6*m*u*v^2*w + 
     2*u^2*v^2*w - 12*m^3*w^2 + 3*m^2*u*w^2 + 5*m^2*v*w^2 - 3*m*u*v*w^2 + 
     m^2*w^3))/(Sqrt[u*(-4*m + u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-768*m^7 + 704*m^6*u - 240*m^5*u^2 + 36*m^4*u^3 - 2*m^3*u^4 + 
     1024*m^6*v - 624*m^5*u*v + 168*m^4*u^2*v - 35*m^3*u^3*v + 4*m^2*u^4*v - 
     544*m^5*v^2 + 148*m^4*u*v^2 - 39*m^3*u^2*v^2 + 18*m^2*u^3*v^2 - 
     2*m*u^4*v^2 + 144*m^4*v^3 + 15*m^3*u*v^3 + 3*m^2*u^2*v^3 - 3*m*u^3*v^3 - 
     19*m^3*v^4 - 10*m^2*u*v^4 + m^2*v^5 + m*u*v^5 + 1024*m^6*w - 
     720*m^5*u*w + 168*m^4*u^2*w - 13*m^3*u^3*w - 1088*m^5*v*w + 
     520*m^4*u*v*w - 126*m^3*u^2*v*w + 19*m^2*u^3*v*w + 432*m^4*v^2*w - 
     97*m^3*u*v^2*w + 33*m^2*u^2*v^2*w - 7*m*u^3*v^2*w - 76*m^3*v^3*w - 
     5*m^2*u*v^3*w - 3*m*u^2*v^3*w + u^3*v^3*w + 5*m^2*v^4*w + 2*m*u*v^4*w - 
     544*m^5*w^2 + 276*m^4*u*w^2 - 39*m^3*u^2*w^2 + m^2*u^3*w^2 + 
     432*m^4*v*w^2 - 159*m^3*u*v*w^2 + 33*m^2*u^2*v*w^2 - 2*m*u^3*v*w^2 - 
     114*m^3*v^2*w^2 + 23*m^2*u*v^2*w^2 - 6*m*u^2*v^2*w^2 + u^3*v^2*w^2 + 
     10*m^2*v^3*w^2 + 144*m^4*w^3 - 47*m^3*u*w^3 + 3*m^2*u^2*w^3 - 
     76*m^3*v*w^3 + 21*m^2*u*v*w^3 - 3*m*u^2*v*w^3 + 10*m^2*v^2*w^3 - 
     2*m*u*v^2*w^3 - 19*m^3*w^4 + 3*m^2*u*w^4 + 5*m^2*v*w^4 - m*u*v*w^4 + 
     m^2*w^5))/(u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  (ep*(-256*m^7 + 64*m^6*u + 48*m^5*u^2 - 20*m^4*u^3 + 2*m^3*u^4 + 
     256*m^6*v + 48*m^5*u*v - 168*m^4*u^2*v + 47*m^3*u^3*v - 3*m^2*u^4*v - 
     96*m^5*v^2 - 68*m^4*u*v^2 + 123*m^3*u^2*v^2 - 26*m^2*u^3*v^2 + 
     m*u^4*v^2 + 16*m^4*v^3 + 21*m^3*u*v^3 - 33*m^2*u^2*v^3 + 4*m*u^3*v^3 - 
     m^3*v^4 - 2*m^2*u*v^4 + 3*m*u^2*v^4 + 256*m^6*w - 48*m^5*u*w - 
     24*m^4*u^2*w + 5*m^3*u^3*w - 192*m^5*v*w - 24*m^4*u*v*w + 
     78*m^3*u^2*v*w - 14*m^2*u^3*v*w + 48*m^4*v^2*w + 25*m^3*u*v^2*w - 
     42*m^2*u^2*v^2*w + 10*m*u^3*v^2*w - 4*m^3*v^3*w - 4*m^2*u*v^3*w + 
     6*m*u^2*v^3*w - 2*u^3*v^3*w - 96*m^5*w^2 + 12*m^4*u*w^2 + 
     3*m^3*u^2*w^2 + 48*m^4*v*w^2 + 3*m^3*u*v*w^2 - 9*m^2*u^2*v*w^2 - 
     6*m^3*v^2*w^2 - 2*m^2*u*v^2*w^2 + 3*m*u^2*v^2*w^2 + 16*m^4*w^3 - 
     m^3*u*w^3 - 4*m^3*v*w^3 - m^3*w^4))/
   (u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(768*m^8 - 1728*m^7*u + 1456*m^6*u^2 - 628*m^5*u^3 + 150*m^4*u^4 - 
     19*m^3*u^5 + m^2*u^6 - 1024*m^7*v + 2096*m^6*u*v - 1800*m^5*u^2*v + 
     863*m^4*u^3*v - 224*m^3*u^4*v + 27*m^2*u^5*v - m*u^6*v + 544*m^6*v^2 - 
     996*m^5*u*v^2 + 851*m^4*u^2*v^2 - 416*m^3*u^3*v^2 + 93*m^2*u^4*v^2 - 
     7*m*u^5*v^2 - 144*m^5*v^3 + 229*m^4*u*v^3 - 179*m^3*u^2*v^3 + 
     80*m^2*u^3*v^3 - 11*m*u^4*v^3 + 19*m^4*v^4 - 25*m^3*u*v^4 + 
     14*m^2*u^2*v^4 - 5*m*u^3*v^4 - m^3*v^5 + m^2*u*v^5 - 1024*m^7*w + 
     2000*m^6*u*w - 1400*m^5*u^2*w + 469*m^4*u^3*w - 77*m^3*u^4*w + 
     5*m^2*u^5*w + 1088*m^6*v*w - 2008*m^5*u*v*w + 1566*m^4*u^2*v*w - 
     626*m^3*u^3*v*w + 118*m^2*u^4*v*w - 8*m*u^5*v*w - 432*m^5*v^2*w + 
     745*m^4*u*v^2*w - 592*m^3*u^2*v^2*w + 234*m^2*u^3*v^2*w - 
     39*m*u^4*v^2*w + 2*u^5*v^2*w + 76*m^4*v^3*w - 120*m^3*u*v^3*w + 
     84*m^2*u^2*v^3*w - 28*m*u^3*v^3*w + 4*u^4*v^3*w - 5*m^3*v^4*w + 
     7*m^2*u*v^4*w - 3*m*u^2*v^4*w + 544*m^6*w^2 - 916*m^5*u*w^2 + 
     507*m^4*u^2*w^2 - 118*m^3*u^3*w^2 + 10*m^2*u^4*w^2 - 432*m^5*v*w^2 + 
     723*m^4*u*v*w^2 - 495*m^3*u^2*v*w^2 + 150*m^2*u^3*v*w^2 - 
     16*m*u^4*v*w^2 + 114*m^4*v^2*w^2 - 188*m^3*u*v^2*w^2 + 
     131*m^2*u^2*v^2*w^2 - 41*m*u^3*v^2*w^2 + 4*u^4*v^2*w^2 - 
     10*m^3*v^3*w^2 + 16*m^2*u*v^3*w^2 - 9*m*u^2*v^3*w^2 + 2*u^3*v^3*w^2 - 
     144*m^5*w^3 + 207*m^4*u*w^3 - 82*m^3*u^2*w^3 + 10*m^2*u^3*w^3 + 
     76*m^4*v*w^3 - 116*m^3*u*v*w^3 + 66*m^2*u^2*v*w^3 - 12*m*u^3*v*w^3 - 
     10*m^3*v^2*w^3 + 16*m^2*u*v^2*w^3 - 9*m*u^2*v^2*w^3 + 2*u^3*v^2*w^3 + 
     19*m^4*w^4 - 23*m^3*u*w^4 + 5*m^2*u^2*w^4 - 5*m^3*v*w^4 + 
     7*m^2*u*v*w^4 - 3*m*u^2*v*w^4 - m^3*w^5 + m^2*u*w^5))/
   (u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, (ep*(-192*m^7 + 144*m^6*u - 36*m^5*u^2 + 3*m^4*u^3 + 112*m^6*v + 
     168*m^5*u*v - 117*m^4*u^2*v + 17*m^3*u^3*v + 44*m^5*v^2 - 
     351*m^4*u*v^2 + 148*m^3*u^2*v^2 - 15*m^2*u^3*v^2 - 47*m^4*v^3 + 
     183*m^3*u*v^3 - 53*m^2*u^2*v^3 + 3*m*u^3*v^3 + 12*m^3*v^4 - 
     39*m^2*u*v^4 + 6*m*u^2*v^4 - m^2*v^5 + 3*m*u*v^5 + 208*m^6*w - 
     120*m^5*u*w + 21*m^4*u^2*w - m^3*u^3*w - 40*m^5*v*w - 174*m^4*u*v*w + 
     63*m^3*u^2*v*w - 3*m^2*u^3*v*w - 79*m^4*v^2*w + 243*m^3*u*v^2*w - 
     71*m^2*u^2*v^2*w + 5*m*u^3*v^2*w + 35*m^3*v^3*w - 84*m^2*u*v^3*w + 
     21*m*u^2*v^3*w - u^3*v^3*w - 4*m^2*v^4*w + 9*m*u*v^4*w - 2*u^2*v^4*w - 
     84*m^5*w^2 + 33*m^4*u*w^2 - 3*m^3*u^2*w^2 - 17*m^4*v*w^2 + 
     57*m^3*u*v*w^2 - 8*m^2*u^2*v*w^2 + 33*m^3*v^2*w^2 - 51*m^2*u*v^2*w^2 + 
     9*m*u^2*v^2*w^2 - 6*m^2*v^3*w^2 + 9*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 
     15*m^4*w^3 - 3*m^3*u*w^3 + 9*m^3*v*w^3 - 6*m^2*u*v*w^3 - 4*m^2*v^2*w^3 + 
     3*m*u*v^2*w^3 - m^3*w^4 - m^2*v*w^4))/((-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-192*m^7 + 144*m^6*u - 36*m^5*u^2 + 3*m^4*u^3 + 112*m^6*v + 
     168*m^5*u*v - 117*m^4*u^2*v + 17*m^3*u^3*v + 44*m^5*v^2 - 
     351*m^4*u*v^2 + 148*m^3*u^2*v^2 - 15*m^2*u^3*v^2 - 47*m^4*v^3 + 
     183*m^3*u*v^3 - 53*m^2*u^2*v^3 + 3*m*u^3*v^3 + 12*m^3*v^4 - 
     39*m^2*u*v^4 + 6*m*u^2*v^4 - m^2*v^5 + 3*m*u*v^5 + 208*m^6*w - 
     120*m^5*u*w + 21*m^4*u^2*w - m^3*u^3*w - 40*m^5*v*w - 174*m^4*u*v*w + 
     63*m^3*u^2*v*w - 3*m^2*u^3*v*w - 79*m^4*v^2*w + 243*m^3*u*v^2*w - 
     71*m^2*u^2*v^2*w + 5*m*u^3*v^2*w + 35*m^3*v^3*w - 84*m^2*u*v^3*w + 
     21*m*u^2*v^3*w - u^3*v^3*w - 4*m^2*v^4*w + 9*m*u*v^4*w - 2*u^2*v^4*w - 
     84*m^5*w^2 + 33*m^4*u*w^2 - 3*m^3*u^2*w^2 - 17*m^4*v*w^2 + 
     57*m^3*u*v*w^2 - 8*m^2*u^2*v*w^2 + 33*m^3*v^2*w^2 - 51*m^2*u*v^2*w^2 + 
     9*m*u^2*v^2*w^2 - 6*m^2*v^3*w^2 + 9*m*u*v^3*w^2 - 2*u^2*v^3*w^2 + 
     15*m^4*w^3 - 3*m^3*u*w^3 + 9*m^3*v*w^3 - 6*m^2*u*v*w^3 - 4*m^2*v^2*w^3 + 
     3*m*u*v^2*w^3 - m^3*w^4 - m^2*v*w^4))/((-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(128*m^7 - 160*m^6*u + 72*m^5*u^2 - 14*m^4*u^3 + m^3*u^4 - 736*m^6*v + 
     944*m^5*u*v - 382*m^4*u^2*v + 56*m^3*u^3*v - 2*m^2*u^4*v + 840*m^5*v^2 - 
     1042*m^4*u*v^2 + 364*m^3*u^2*v^2 - 42*m^2*u^3*v^2 + m*u^4*v^2 - 
     386*m^4*v^3 + 452*m^3*u*v^3 - 120*m^2*u^2*v^3 + 8*m*u^3*v^3 + 
     79*m^3*v^4 - 86*m^2*u*v^4 + 13*m*u^2*v^4 - 6*m^2*v^5 + 6*m*u*v^5 - 
     160*m^6*w + 144*m^5*u*w - 42*m^4*u^2*w + 4*m^3*u^3*w + 816*m^5*v*w - 
     772*m^4*u*v*w + 206*m^3*u^2*v*w - 15*m^2*u^3*v*w - 706*m^4*v^2*w + 
     670*m^3*u*v^2*w - 172*m^2*u^2*v^2*w + 14*m*u^3*v^2*w + 216*m^3*v^3*w - 
     201*m^2*u*v^3*w + 46*m*u^2*v^3*w - 3*u^3*v^3*w - 22*m^2*v^4*w + 
     20*m*u*v^4*w - 4*u^2*v^4*w + 72*m^5*w^2 - 42*m^4*u*w^2 + 6*m^3*u^2*w^2 - 
     334*m^4*v*w^2 + 210*m^3*u*v*w^2 - 28*m^2*u^2*v*w^2 + 196*m^3*v^2*w^2 - 
     134*m^2*u*v^2*w^2 + 21*m*u^2*v^2*w^2 - 30*m^2*v^3*w^2 + 22*m*u*v^3*w^2 - 
     4*u^2*v^3*w^2 - 14*m^4*w^3 + 4*m^3*u*w^3 + 60*m^3*v*w^3 - 
     19*m^2*u*v*w^3 - 18*m^2*v^2*w^3 + 8*m*u*v^2*w^3 + m^3*w^4 - 
     4*m^2*v*w^4))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), (ep*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 80*m^4*v + 
     72*m^3*u*v - 17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 27*m^2*u*v^2 + 
     4*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 24*m^3*u*w - 
     3*m^2*u^2*w + 40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 7*m^2*v^2*w + 
     6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 5*m^2*v*w^2 + 
     3*m*u*v*w^2 - m^2*w^3))/(Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])}, 
 {0, (3*ep*Sqrt[-((4*m - u)*u)])/(4*(4*m - u)*u), 
  (-21*ep*Sqrt[-((4*m - u)*u)])/(2*(4*m - u)*u), 
  (-3*ep*Sqrt[-((4*m - u)*u)])/(4*(4*m - u)*u), 
  (2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), (-4*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), (ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 
     2*m*u^3 - 64*m^3*v + 40*m^2*u*v - 6*m*u^2*v + 8*m^2*v^2 - 4*m*u*v^2 - 
     96*m^3*w + 48*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 16*m*u*v*w + 
     3*u^2*v*w + 24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   ((4*m - u)*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(32*m^3*v - 8*m^2*u*v - 16*m^2*v^2 + 2*m*u*v^2 + 
     2*m*v^3 - 8*m^2*v*w + 4*m*u*v*w + 2*m*v^2*w - u*v^2*w))/
   (2*(4*m - u)*u*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(-48*m^3*v + 3*m*u^2*v + 24*m^2*v^2 - 3*m*v^3 + 
     48*m^3*w - 3*m*u^2*w - 3*m*v^2*w - 24*m^2*w^2 + 3*m*v*w^2 + 3*m*w^3 + 
     16*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(4*m - u)*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u)), (2*ep)/u, 0, 
  (-2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(-48*m^3*v + 3*m*u^2*v + 24*m^2*v^2 - 3*m*v^3 + 
     48*m^3*w - 3*m*u^2*w - 3*m*v^2*w - 24*m^2*w^2 + 3*m*v*w^2 + 3*m*w^3 + 
     16*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(4*m - u)*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u)), 
  -(ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
      64*m^3*v + 40*m^2*u*v - 6*m*u^2*v + 8*m^2*v^2 - 4*m*u*v^2 - 96*m^3*w + 
      48*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 16*m*u*v*w + 3*u^2*v*w + 
      24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*(4*m - u)*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, (2*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u), (-4*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), -(ep/u), 
  (2*ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 0, 0, -(ep/(3*m - u - v - w)), 
  (ep*Sqrt[-((4*m - u)*u)]*(4*m - v)*v*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + u*w))/
   ((4*m - u)*u*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  0, (ep*Sqrt[-((4*m - u)*u)]*(16*m^3*v - m*u^2*v - 8*m^2*v^2 + m*v^3 - 
     16*m^3*w + m*u^2*w + m*v^2*w + 8*m^2*w^2 - m*v*w^2 - m*w^3))/
   ((4*m - u)*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
      80*m^4*v + 72*m^3*u*v - 17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 
      27*m^2*u*v^2 + 4*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
      24*m^3*u*w - 3*m^2*u^2*w + 40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 
      7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
      5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
      64*m^3*v + 40*m^2*u*v - 6*m*u^2*v + 8*m^2*v^2 - 4*m*u*v^2 - 96*m^3*w + 
      48*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 16*m*u*v*w + 3*u^2*v*w + 
      24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*(4*m - u)*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(8*m^2*v - 2*m*u*v - 2*m*v^2 + 8*m^2*w - 2*m*u*w + u*v*w - 2*m*w^2))/
   (2*(4*m - u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), ep/(3*m - u - v - w), 
  -(ep*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 88*m^3*v + 46*m^2*u*v - 
      6*m*u^2*v + 22*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 88*m^3*w + 46*m^2*u*w - 
      6*m*u^2*w + 32*m^2*v*w - 19*m*u*v*w + 3*u^2*v*w - 2*m*v^2*w + u*v^2*w + 
      22*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*(4*m - u)*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - u)*u)]*(32*m^3*v - 8*m^2*u*v - 16*m^2*v^2 + 2*m*u*v^2 + 
      2*m*v^3 - 8*m^2*v*w + 4*m*u*v*w + 2*m*v^2*w - u*v^2*w))/
   (2*(4*m - u)*u*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*m*Sqrt[-((4*m - u)*u)]*(16*m^2*v - u^2*v - 8*m*v^2 + v^3 - 16*m^2*w + 
     u^2*w + v^2*w + 8*m*w^2 - v*w^2 - w^3))/
   ((4*m - u)*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*Sqrt[-((4*m - u)*u)]*(64*m^5 - 48*m^4*u + 12*m^3*u^2 - m^2*u^3 - 
      80*m^4*v + 72*m^3*u*v - 17*m^2*u^2*v + m*u^3*v + 28*m^3*v^2 - 
      27*m^2*u*v^2 + 4*m*u^2*v^2 - 3*m^2*v^3 + 3*m*u*v^3 - 48*m^4*w + 
      24*m^3*u*w - 3*m^2*u^2*w + 40*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 
      7*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 3*m^2*u*w^2 - 
      5*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*(4*m - u)*u*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*Sqrt[-((4*m - u)*u)])/((4*m - u)*u), 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
     64*m^3*v + 40*m^2*u*v - 6*m*u^2*v + 8*m^2*v^2 - 4*m*u*v^2 - 96*m^3*w + 
     48*m^2*u*w - 6*m*u^2*w + 24*m^2*v*w - 16*m*u*v*w + 3*u^2*v*w + 
     24*m^2*w^2 - 6*m*u*w^2 - 2*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   ((4*m - u)*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-192*m^5 + 272*m^4*u - 132*m^3*u^2 + 27*m^2*u^3 - 2*m*u^4 + 
     160*m^4*v - 184*m^3*u*v + 64*m^2*u^2*v - 7*m*u^3*v - 44*m^3*v^2 + 
     41*m^2*u*v^2 - 8*m*u^2*v^2 + 4*m^2*v^3 - 3*m*u*v^3 + 160*m^4*w - 
     184*m^3*u*w + 64*m^2*u^2*w - 7*m*u^3*w - 88*m^3*v*w + 82*m^2*u*v*w - 
     26*m*u^2*v*w + 3*u^3*v*w + 12*m^2*v^2*w - 9*m*u*v^2*w + 2*u^2*v^2*w - 
     44*m^3*w^2 + 41*m^2*u*w^2 - 8*m*u^2*w^2 + 12*m^2*v*w^2 - 9*m*u*v*w^2 + 
     2*u^2*v*w^2 + 4*m^2*w^3 - 3*m*u*w^3))/((4*m - u)*u*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (2*ep)/u, 0, 
  (-2*ep*Sqrt[-((4*m - u)*u)]*(16*m^3*v - m*u^2*v - 8*m^2*v^2 + m*v^3 - 
     16*m^3*w + m*u^2*w + m*v^2*w + 8*m^2*w^2 - m*v*w^2 - m*w^3))/
   ((4*m - u)*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(-4*m + u)]*(-64*m^5 + 48*m^4*u - 12*m^3*u^2 + m^2*u^3 + 
     80*m^4*v - 72*m^3*u*v + 17*m^2*u^2*v - m*u^3*v - 28*m^3*v^2 + 
     27*m^2*u*v^2 - 4*m*u^2*v^2 + 3*m^2*v^3 - 3*m*u*v^3 + 48*m^4*w - 
     24*m^3*u*w + 3*m^2*u^2*w - 40*m^3*v*w + 30*m^2*u*v*w - 6*m*u^2*v*w + 
     7*m^2*v^2*w - 6*m*u*v^2*w + 2*u^2*v^2*w - 12*m^3*w^2 + 3*m^2*u*w^2 + 
     5*m^2*v*w^2 - 3*m*u*v*w^2 + m^2*w^3))/
   (u*(-4*m + u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[-((4*m - u)*u)]*(16*m^3*v - m*u^2*v - 8*m^2*v^2 + m*v^3 - 
     16*m^3*w + m*u^2*w + m*v^2*w + 8*m^2*w^2 - m*v*w^2 - m*w^3))/
   ((4*m - u)*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[u*(-4*m + u)]*(-128*m^5 + 96*m^4*u - 24*m^3*u^2 + 2*m^2*u^3 + 
      112*m^4*v - 96*m^3*u*v + 21*m^2*u^2*v - m*u^3*v - 32*m^3*v^2 + 
      30*m^2*u*v^2 - 4*m*u^2*v^2 + 3*m^2*v^3 - 3*m*u*v^3 + 80*m^4*w - 
      48*m^3*u*w + 7*m^2*u^2*w - 48*m^3*v*w + 36*m^2*u*v*w - 8*m*u^2*v*w + 
      7*m^2*v^2*w - 6*m*u*v^2*w + 2*u^2*v^2*w - 16*m^3*w^2 + 6*m^2*u*w^2 + 
      5*m^2*v*w^2 - 3*m*u*v*w^2 + m^2*w^3))/(u*(-4*m + u)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  -((ep*Sqrt[u*(-4*m + u)]*(128*m^5 - 288*m^4*u + 168*m^3*u^2 - 38*m^2*u^3 + 
      3*m*u^4 - 80*m^4*v + 144*m^3*u*v - 63*m^2*u^2*v + 8*m*u^3*v + 
      16*m^3*v^2 - 18*m^2*u*v^2 + 5*m*u^2*v^2 - m^2*v^3 - 112*m^4*w + 
      192*m^3*u*w - 77*m^2*u^2*w + 9*m*u^3*w + 48*m^3*v*w - 60*m^2*u*v*w + 
      26*m*u^2*v*w - 4*u^3*v*w - 5*m^2*v^2*w + 3*m*u*v^2*w + 32*m^3*w^2 - 
      42*m^2*u*w^2 + 9*m*u^2*w^2 - 7*m^2*v*w^2 + 6*m*u*v*w^2 - 2*u^2*v*w^2 - 
      3*m^2*w^3 + 3*m*u*w^3))/(u*(-4*m + u)*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*Sqrt[-((4*m - u)*u)]*(24*m^3*v - 6*m^2*u*v - 14*m^2*v^2 + 2*m*u*v^2 + 
     2*m*v^3 - 8*m^3*w + 2*m^2*u*w - 8*m^2*v*w + 3*m*u*v*w + 2*m*v^2*w - 
     u*v^2*w + 2*m^2*w^2))/((-4*m + u)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(24*m^3*v - 6*m^2*u*v - 14*m^2*v^2 + 2*m*u*v^2 + 
     2*m*v^3 - 8*m^3*w + 2*m^2*u*w - 8*m^2*v*w + 3*m*u*v*w + 2*m*v^2*w - 
     u*v^2*w + 2*m^2*w^2))/((-4*m + u)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(-4*m + u)]*(-64*m^5 + 48*m^4*u - 12*m^3*u^2 + m^2*u^3 + 
     80*m^4*v - 72*m^3*u*v + 17*m^2*u^2*v - m*u^3*v - 28*m^3*v^2 + 
     27*m^2*u*v^2 - 4*m*u^2*v^2 + 3*m^2*v^3 - 3*m*u*v^3 + 48*m^4*w - 
     24*m^3*u*w + 3*m^2*u^2*w - 40*m^3*v*w + 30*m^2*u*v*w - 6*m*u^2*v*w + 
     7*m^2*v^2*w - 6*m*u*v^2*w + 2*u^2*v^2*w - 12*m^3*w^2 + 3*m^2*u*w^2 + 
     5*m^2*v*w^2 - 3*m*u*v*w^2 + m^2*w^3))/
   (u*(-4*m + u)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), (-4*ep*m)/((4*m - u)*u), 
  (ep*Sqrt[-((4*m - u)*u)]*(16*m^3*v - m*u^2*v - 8*m^2*v^2 + m*v^3 - 
     16*m^3*w + m*u^2*w + m*v^2*w + 8*m^2*w^2 - m*v*w^2 - m*w^3))/
   ((4*m - u)*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-4*ep*Sqrt[-((4*m - u)*u)])/
   ((4*m - u)*u)}, {0, 0, (21*ep*(2*m - v - w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (3*ep*(2*m - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-96*m^3 + 40*m^2*u - 4*m*u^2 + 80*m^2*v - 16*m*u*v - 22*m*v^2 + 
     u*v^2 + 2*v^3 + 80*m^2*w - 16*m*u*w - 44*m*v*w + 2*u*v*w + 6*v^2*w - 
     22*m*w^2 + u*w^2 + 6*v*w^2 + 2*w^3 - 
     2*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - 
     w^2)), (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(-128*m^5*u + 96*m^4*u^2 - 24*m^3*u^3 + 2*m^2*u^4 + 192*m^4*u*v - 
      88*m^3*u^2*v + 6*m^2*u^3*v + m*u^4*v - 104*m^3*u*v^2 + 28*m^2*u^2*v^2 + 
      24*m^2*u*v^3 - 3*m*u^2*v^3 - 2*m*u*v^4 + 160*m^4*u*w - 96*m^3*u^2*w + 
      18*m^2*u^3*w - m*u^4*w - 200*m^3*u*v*w + 68*m^2*u^2*v*w - 3*m*u^3*v*w + 
      76*m^2*u*v^2*w - 14*m*u^2*v^2*w - 9*m*u*v^3*w + u^2*v^3*w - 
      72*m^3*u*w^2 + 30*m^2*u^2*w^2 - 3*m*u^3*w^2 + 78*m^2*u*v*w^2 - 
      16*m*u^2*v*w^2 - 20*m*u*v^2*w^2 + 2*u^2*v^2*w^2 + u*v^3*w^2 + 
      14*m^2*u*w^3 - 3*m*u^2*w^3 - 14*m*u*v*w^3 + u^2*v*w^3 + 2*u*v^2*w^3 - 
      m*u*w^4 + u*v*w^4 - 384*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 288*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 72*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 6*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 416*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 224*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 34*m^2*u^2*v*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      168*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      58*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      30*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      5*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*m*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      416*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      224*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      34*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      336*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      140*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 14*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 90*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 29*m*u*v^2*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      8*m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      168*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      58*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      90*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      29*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      12*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      30*m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      5*m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      8*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*m*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-24*m^2 + 6*m*u + 14*m*v - u*v - 2*v^2 + 14*m*w - u*w - 4*v*w - 
     2*w^2))/(u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 0, 
  (ep*(-96*m^4*u*v + 56*m^3*u^2*v - 8*m^2*u^3*v + 80*m^3*u*v^2 - 
     30*m^2*u^2*v^2 + 2*m*u^3*v^2 - 22*m^2*u*v^3 + 4*m*u^2*v^3 + 2*m*u*v^4 + 
     384*m^5*Sqrt[-((4*m - v)*v)] - 288*m^4*u*Sqrt[-((4*m - v)*v)] + 
     72*m^3*u^2*Sqrt[-((4*m - v)*v)] - 6*m^2*u^3*Sqrt[-((4*m - v)*v)] - 
     416*m^4*v*Sqrt[-((4*m - v)*v)] + 224*m^3*u*v*Sqrt[-((4*m - v)*v)] - 
     34*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + m*u^3*v*Sqrt[-((4*m - v)*v)] + 
     168*m^3*v^2*Sqrt[-((4*m - v)*v)] - 58*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + 
     4*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 30*m^2*v^3*Sqrt[-((4*m - v)*v)] + 
     5*m*u*v^3*Sqrt[-((4*m - v)*v)] + 2*m*v^4*Sqrt[-((4*m - v)*v)] + 
     104*m^3*u*v*w - 32*m^2*u^2*v*w - 70*m^2*u*v^2*w + 12*m*u^2*v^2*w + 
     15*m*u*v^3*w - u^2*v^3*w - u*v^4*w - 416*m^4*Sqrt[-((4*m - v)*v)]*w + 
     224*m^3*u*Sqrt[-((4*m - v)*v)]*w - 34*m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
     m*u^3*Sqrt[-((4*m - v)*v)]*w + 336*m^3*v*Sqrt[-((4*m - v)*v)]*w - 
     140*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + 14*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 
     90*m^2*v^2*Sqrt[-((4*m - v)*v)]*w + 29*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - 
     u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 8*m*v^3*Sqrt[-((4*m - v)*v)]*w - 
     2*u*v^3*Sqrt[-((4*m - v)*v)]*w - 36*m^2*u*v*w^2 + 4*m*u^2*v*w^2 + 
     17*m*u*v^2*w^2 - u^2*v^2*w^2 - 2*u*v^3*w^2 + 
     168*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 58*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 + 
     4*m*u^2*Sqrt[-((4*m - v)*v)]*w^2 - 90*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     29*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 - u^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     12*m*v^2*Sqrt[-((4*m - v)*v)]*w^2 - 4*u*v^2*Sqrt[-((4*m - v)*v)]*w^2 + 
     4*m*u*v*w^3 - u*v^2*w^3 - 30*m^2*Sqrt[-((4*m - v)*v)]*w^3 + 
     5*m*u*Sqrt[-((4*m - v)*v)]*w^3 + 8*m*v*Sqrt[-((4*m - v)*v)]*w^3 - 
     2*u*v*Sqrt[-((4*m - v)*v)]*w^3 + 2*m*Sqrt[-((4*m - v)*v)]*w^4))/
   (2*u*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(-24*m^2 + 6*m*u + 14*m*v - u*v - 2*v^2 + 14*m*w - u*w - 4*v*w - 
      2*w^2))/(u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
       8*m*w + 2*v*w + w^2])), (ep*(-3*m + v + w))/(u*(-3*m + u + v + w)), 0, 
  (ep*(-32*m^4*Sqrt[-((4*m - u)*u)] + 16*m^3*u*Sqrt[-((4*m - u)*u)] - 
     2*m^2*u^2*Sqrt[-((4*m - u)*u)] + 288*m^4*v - 96*m^3*u*v - 18*m^2*u^2*v + 
     6*m*u^3*v + 32*m^3*Sqrt[-((4*m - u)*u)]*v - 
     12*m^2*u*Sqrt[-((4*m - u)*u)]*v + m*u^2*Sqrt[-((4*m - u)*u)]*v - 
     240*m^3*v^2 + 48*m^2*u*v^2 + 6*m*u^2*v^2 - 10*m^2*Sqrt[-((4*m - u)*u)]*
      v^2 + 2*m*u*Sqrt[-((4*m - u)*u)]*v^2 + 66*m^2*v^3 - 6*m*u*v^3 + 
     m*Sqrt[-((4*m - u)*u)]*v^3 - 6*m*v^4 - 288*m^4*w + 96*m^3*u*w + 
     18*m^2*u^2*w - 6*m*u^3*w + 32*m^3*Sqrt[-((4*m - u)*u)]*w - 
     12*m^2*u*Sqrt[-((4*m - u)*u)]*w + m*u^2*Sqrt[-((4*m - u)*u)]*w - 
     20*m^2*Sqrt[-((4*m - u)*u)]*v*w + 6*m*u*Sqrt[-((4*m - u)*u)]*v*w + 
     66*m^2*v^2*w - 6*m*u*v^2*w + 3*m*Sqrt[-((4*m - u)*u)]*v^2*w - 
     u*Sqrt[-((4*m - u)*u)]*v^2*w - 12*m*v^3*w + 240*m^3*w^2 - 48*m^2*u*w^2 - 
     6*m*u^2*w^2 - 10*m^2*Sqrt[-((4*m - u)*u)]*w^2 + 
     2*m*u*Sqrt[-((4*m - u)*u)]*w^2 - 66*m^2*v*w^2 + 6*m*u*v*w^2 + 
     3*m*Sqrt[-((4*m - u)*u)]*v*w^2 - u*Sqrt[-((4*m - u)*u)]*v*w^2 - 
     66*m^2*w^3 + 6*m*u*w^3 + m*Sqrt[-((4*m - u)*u)]*w^3 + 12*m*v*w^3 + 
     6*m*w^4))/(2*Sqrt[-((4*m - u)*u)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(2*m - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-4*m + v + w))/
   (u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, ep/u, 0, 
  (ep*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 192*m^4*v + 88*m^3*u*v - 
     6*m^2*u^2*v - m*u^3*v + 104*m^3*v^2 - 28*m^2*u*v^2 - 24*m^2*v^3 + 
     3*m*u*v^3 + 2*m*v^4 - 160*m^4*w + 96*m^3*u*w - 18*m^2*u^2*w + m*u^3*w + 
     200*m^3*v*w - 68*m^2*u*v*w + 3*m*u^2*v*w - 76*m^2*v^2*w + 14*m*u*v^2*w + 
     9*m*v^3*w - u*v^3*w + 72*m^3*w^2 - 30*m^2*u*w^2 + 3*m*u^2*w^2 - 
     78*m^2*v*w^2 + 16*m*u*v*w^2 + 20*m*v^2*w^2 - 2*u*v^2*w^2 - v^3*w^2 - 
     14*m^2*w^3 + 3*m*u*w^3 + 14*m*v*w^3 - u*v*w^3 - 2*v^2*w^3 + m*w^4 - 
     v*w^4))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, (ep*(-2*m + v + w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-12*m^2 - 2*m*u + 7*m*v + 2*u*v - v^2 + 7*m*w + 2*u*w - 
     2*v*w - w^2))/(u*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (-2*ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-768*m^7 + 704*m^6*u - 240*m^5*u^2 + 36*m^4*u^3 - 2*m^3*u^4 + 
     1024*m^6*v - 624*m^5*u*v + 168*m^4*u^2*v - 35*m^3*u^3*v + 4*m^2*u^4*v - 
     544*m^5*v^2 + 148*m^4*u*v^2 - 39*m^3*u^2*v^2 + 18*m^2*u^3*v^2 - 
     2*m*u^4*v^2 + 144*m^4*v^3 + 15*m^3*u*v^3 + 3*m^2*u^2*v^3 - 3*m*u^3*v^3 - 
     19*m^3*v^4 - 10*m^2*u*v^4 + m^2*v^5 + m*u*v^5 + 1024*m^6*w - 
     720*m^5*u*w + 168*m^4*u^2*w - 13*m^3*u^3*w - 1088*m^5*v*w + 
     520*m^4*u*v*w - 126*m^3*u^2*v*w + 19*m^2*u^3*v*w + 432*m^4*v^2*w - 
     97*m^3*u*v^2*w + 33*m^2*u^2*v^2*w - 7*m*u^3*v^2*w - 76*m^3*v^3*w - 
     5*m^2*u*v^3*w - 3*m*u^2*v^3*w + u^3*v^3*w + 5*m^2*v^4*w + 2*m*u*v^4*w - 
     544*m^5*w^2 + 276*m^4*u*w^2 - 39*m^3*u^2*w^2 + m^2*u^3*w^2 + 
     432*m^4*v*w^2 - 159*m^3*u*v*w^2 + 33*m^2*u^2*v*w^2 - 2*m*u^3*v*w^2 - 
     114*m^3*v^2*w^2 + 23*m^2*u*v^2*w^2 - 6*m*u^2*v^2*w^2 + u^3*v^2*w^2 + 
     10*m^2*v^3*w^2 + 144*m^4*w^3 - 47*m^3*u*w^3 + 3*m^2*u^2*w^3 - 
     76*m^3*v*w^3 + 21*m^2*u*v*w^3 - 3*m*u^2*v*w^3 + 10*m^2*v^2*w^3 - 
     2*m*u*v^2*w^3 - 19*m^3*w^4 + 3*m^2*u*w^4 + 5*m^2*v*w^4 - m*u*v*w^4 + 
     m^2*w^5))/(u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(16*m^3*v - m*u^2*v - 8*m^2*v^2 + m*v^3 - 16*m^3*w + m*u^2*w + 
     m*v^2*w + 8*m^2*w^2 - m*v*w^2 - m*w^3))/(Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(16*m^3*v - m*u^2*v - 8*m^2*v^2 + m*v^3 - 16*m^3*w + m*u^2*w + 
     m*v^2*w + 8*m^2*w^2 - m*v*w^2 - m*w^3))/(Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - v)*v*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
    (Sqrt[-((4*m - v)*v)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), (ep*(-3*m + v + w))/
   (u*(-3*m + u + v + w)), 0, 
  (ep*(4*m - v)*(8*m^2*v - 2*m*u*v - 2*m*v^2 - 6*m*v*w + v^2*w + v*w^2))/
   (2*Sqrt[-((4*m - v)*v)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(-512*m^5 + 384*m^4*u - 96*m^3*u^2 + 8*m^2*u^3 + 512*m^4*v - 
      288*m^3*u*v + 40*m^2*u^2*v - 192*m^3*v^2 + 72*m^2*u*v^2 - 4*m*u^2*v^2 + 
      32*m^2*v^3 - 6*m*u*v^3 - 2*m*v^4 + 512*m^4*w - 288*m^3*u*w + 
      40*m^2*u^2*w - 384*m^3*v*w + 192*m^2*u*v*w - 12*m*u^2*v*w + 
      96*m^2*v^2*w - 42*m*u*v^2*w - 8*m*v^3*w + 3*u*v^3*w - 192*m^3*w^2 + 
      72*m^2*u*w^2 - 4*m*u^2*w^2 + 96*m^2*v*w^2 - 42*m*u*v*w^2 - 
      12*m*v^2*w^2 + 6*u*v^2*w^2 + 32*m^2*w^3 - 6*m*u*w^3 - 8*m*v*w^3 + 
      3*u*v*w^3 - 2*m*w^4))/(2*u*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 
     2*v*w - w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  -((ep*m*(16*m^2*v - u^2*v - 8*m*v^2 + v^3 - 16*m^2*w + u^2*w + v^2*w + 
      8*m*w^2 - v*w^2 - w^3))/(Sqrt[-((4*m - u)*u)]*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(12*m^2 - 2*m*u - 7*m*v + v^2 - 7*m*w + 2*v*w + w^2))/
   (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(16*m^3*v - m*u^2*v - 8*m^2*v^2 + m*v^3 - 16*m^3*w + 
     m*u^2*w + m*v^2*w + 8*m^2*w^2 - m*v*w^2 - m*w^3))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*m*(16*m^2*v - u^2*v - 8*m*v^2 + v^3 - 16*m^2*w + u^2*w + v^2*w + 
      8*m*w^2 - v*w^2 - w^3))/(Sqrt[-((4*m - u)*u)]*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  -(ep*(1536*m^6 - 1920*m^5*u + 864*m^4*u^2 - 168*m^3*u^3 + 12*m^2*u^4 - 
      2048*m^5*v + 2016*m^4*u*v - 632*m^3*u^2*v + 64*m^2*u^3*v + 
      1088*m^4*v^2 - 792*m^3*u*v^2 + 152*m^2*u^2*v^2 - 5*m*u^3*v^2 - 
      288*m^3*v^3 + 138*m^2*u*v^3 - 12*m*u^2*v^3 + 38*m^2*v^4 - 9*m*u*v^4 - 
      2*m*v^5 - 2048*m^5*w + 2016*m^4*u*w - 632*m^3*u^2*w + 64*m^2*u^3*w + 
      2176*m^4*v*w - 1728*m^3*u*v*w + 380*m^2*u^2*v*w - 18*m*u^3*v*w - 
      864*m^3*v^2*w + 534*m^2*u*v^2*w - 72*m*u^2*v^2*w + 152*m^2*v^3*w - 
      69*m*u*v^3*w + 4*u^2*v^3*w - 10*m*v^4*w + 3*u*v^4*w + 1088*m^4*w^2 - 
      792*m^3*u*w^2 + 152*m^2*u^2*w^2 - 5*m*u^3*w^2 - 864*m^3*v*w^2 + 
      534*m^2*u*v*w^2 - 72*m*u^2*v*w^2 + 228*m^2*v^2*w^2 - 120*m*u*v^2*w^2 + 
      8*u^2*v^2*w^2 - 20*m*v^3*w^2 + 9*u*v^3*w^2 - 288*m^3*w^3 + 
      138*m^2*u*w^3 - 12*m*u^2*w^3 + 152*m^2*v*w^3 - 69*m*u*v*w^3 + 
      4*u^2*v*w^3 - 20*m*v^2*w^3 + 9*u*v^2*w^3 + 38*m^2*w^4 - 9*m*u*w^4 - 
      10*m*v*w^4 + 3*u*v*w^4 - 2*m*w^5))/(2*u*(-3*m + u + v + w)*
    (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 192*m^4*v + 
      88*m^3*u*v - 6*m^2*u^2*v - m*u^3*v + 104*m^3*v^2 - 28*m^2*u*v^2 - 
      24*m^2*v^3 + 3*m*u*v^3 + 2*m*v^4 - 160*m^4*w + 96*m^3*u*w - 
      18*m^2*u^2*w + m*u^3*w + 200*m^3*v*w - 68*m^2*u*v*w + 3*m*u^2*v*w - 
      76*m^2*v^2*w + 14*m*u*v^2*w + 9*m*v^3*w - u*v^3*w + 72*m^3*w^2 - 
      30*m^2*u*w^2 + 3*m*u^2*w^2 - 78*m^2*v*w^2 + 16*m*u*v*w^2 + 
      20*m*v^2*w^2 - 2*u*v^2*w^2 - v^3*w^2 - 14*m^2*w^3 + 3*m*u*w^3 + 
      14*m*v*w^3 - u*v*w^3 - 2*v^2*w^3 + m*w^4 - v*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
     1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
     544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
     2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 3*m*u^3*v^3 + 
     19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 1024*m^6*w + 
     720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 1088*m^5*v*w - 
     520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 432*m^4*v^2*w + 
     97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 76*m^3*v^3*w + 
     5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 5*m^2*v^4*w - 2*m*u*v^4*w + 
     544*m^5*w^2 - 276*m^4*u*w^2 + 39*m^3*u^2*w^2 - m^2*u^3*w^2 - 
     432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 
     114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     10*m^2*v^3*w^2 - 144*m^4*w^3 + 47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 
     76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 
     2*m*u*v^2*w^3 + 19*m^3*w^4 - 3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - 
     m^2*w^5))/(2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(4*m - v - w))/(u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), ep/u, (ep*(128*m^5 - 96*m^4*u + 24*m^3*u^2 - 2*m^2*u^3 - 
     192*m^4*v + 88*m^3*u*v - 6*m^2*u^2*v - m*u^3*v + 104*m^3*v^2 - 
     28*m^2*u*v^2 - 24*m^2*v^3 + 3*m*u*v^3 + 2*m*v^4 - 160*m^4*w + 
     96*m^3*u*w - 18*m^2*u^2*w + m*u^3*w + 200*m^3*v*w - 68*m^2*u*v*w + 
     3*m*u^2*v*w - 76*m^2*v^2*w + 14*m*u*v^2*w + 9*m*v^3*w - u*v^3*w + 
     72*m^3*w^2 - 30*m^2*u*w^2 + 3*m*u^2*w^2 - 78*m^2*v*w^2 + 16*m*u*v*w^2 + 
     20*m*v^2*w^2 - 2*u*v^2*w^2 - v^3*w^2 - 14*m^2*w^3 + 3*m*u*w^3 + 
     14*m*v*w^3 - u*v*w^3 - 2*v^2*w^3 + m*w^4 - v*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (ep*(768*m^6 - 1088*m^5*u + 528*m^4*u^2 - 108*m^3*u^3 + 8*m^2*u^4 - 
     1024*m^5*v + 1184*m^4*u*v - 408*m^3*u^2*v + 44*m^2*u^3*v + 544*m^4*v^2 - 
     484*m^3*u*v^2 + 105*m^2*u^2*v^2 - 4*m*u^3*v^2 - 144*m^3*v^3 + 
     88*m^2*u*v^3 - 9*m*u^2*v^3 + 19*m^2*v^4 - 6*m*u*v^4 - m*v^5 - 
     1024*m^5*w + 1184*m^4*u*w - 408*m^3*u^2*w + 44*m^2*u^3*w + 
     1088*m^4*v*w - 1064*m^3*u*v*w + 258*m^2*u^2*v*w - 12*m*u^3*v*w - 
     432*m^3*v^2*w + 344*m^2*u*v^2*w - 51*m*u^2*v^2*w + 76*m^2*v^3*w - 
     46*m*u*v^3*w + 3*u^2*v^3*w - 5*m*v^4*w + 2*u*v^4*w + 544*m^4*w^2 - 
     484*m^3*u*w^2 + 105*m^2*u^2*w^2 - 4*m*u^3*w^2 - 432*m^3*v*w^2 + 
     344*m^2*u*v*w^2 - 51*m*u^2*v*w^2 + 114*m^2*v^2*w^2 - 80*m*u*v^2*w^2 + 
     6*u^2*v^2*w^2 - 10*m*v^3*w^2 + 6*u*v^3*w^2 - 144*m^3*w^3 + 
     88*m^2*u*w^3 - 9*m*u^2*w^3 + 76*m^2*v*w^3 - 46*m*u*v*w^3 + 3*u^2*v*w^3 - 
     10*m*v^2*w^3 + 6*u*v^2*w^3 + 19*m^2*w^4 - 6*m*u*w^4 - 5*m*v*w^4 + 
     2*u*v*w^4 - m*w^5))/(u*(-3*m + u + v + w)*(-16*m^2 + 4*m*u + 8*m*v - 
     v^2 + 8*m*w - 2*v*w - w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  0, (ep*(-512*m^6 + 384*m^5*u - 96*m^4*u^2 + 8*m^3*u^3 + 512*m^5*v - 
     288*m^4*u*v + 72*m^3*u^2*v - 8*m^2*u^3*v - 192*m^4*v^2 + 72*m^3*u*v^2 - 
     20*m^2*u^2*v^2 + 2*m*u^3*v^2 + 32*m^3*v^3 - 6*m^2*u*v^3 + 2*m*u^2*v^3 - 
     2*m^2*v^4 + 512*m^5*w - 288*m^4*u*w + 40*m^3*u^2*w - 384*m^4*v*w + 
     192*m^3*u*v*w - 36*m^2*u^2*v*w + 96*m^3*v^2*w - 42*m^2*u*v^2*w + 
     10*m*u^2*v^2*w - 8*m^2*v^3*w + 3*m*u*v^3*w - u^2*v^3*w - 192*m^4*w^2 + 
     72*m^3*u*w^2 - 4*m^2*u^2*w^2 + 96*m^3*v*w^2 - 42*m^2*u*v*w^2 + 
     4*m*u^2*v*w^2 - 12*m^2*v^2*w^2 + 6*m*u*v^2*w^2 - u^2*v^2*w^2 + 
     32*m^3*w^3 - 6*m^2*u*w^3 - 8*m^2*v*w^3 + 3*m*u*v*w^3 - 2*m^2*w^4))/
   (u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(1536*m^7 - 1920*m^6*u + 992*m^5*u^2 - 264*m^4*u^3 + 36*m^3*u^4 - 
     2*m^2*u^5 - 2048*m^6*v + 2016*m^5*u*v - 824*m^4*u^2*v + 152*m^3*u^3*v - 
     6*m^2*u^4*v - m*u^5*v + 1088*m^5*v^2 - 792*m^4*u*v^2 + 256*m^3*u^2*v^2 - 
     33*m^2*u^3*v^2 - 288*m^4*v^3 + 138*m^3*u*v^3 - 36*m^2*u^2*v^3 + 
     3*m*u^3*v^3 + 38*m^3*v^4 - 9*m^2*u*v^4 + 2*m*u^2*v^4 - 2*m^2*v^5 - 
     2048*m^6*w + 2016*m^5*u*w - 792*m^4*u^2*w + 160*m^3*u^3*w - 
     18*m^2*u^4*w + m*u^5*w + 2176*m^5*v*w - 1728*m^4*u*v*w + 
     580*m^3*u^2*v*w - 86*m^2*u^3*v*w + 3*m*u^4*v*w - 864*m^4*v^2*w + 
     534*m^3*u*v^2*w - 148*m^2*u^2*v^2*w + 14*m*u^3*v^2*w + 152*m^3*v^3*w - 
     69*m^2*u*v^3*w + 13*m*u^2*v^3*w - u^3*v^3*w - 10*m^2*v^4*w + 
     3*m*u*v^4*w + 1088*m^5*w^2 - 792*m^4*u*w^2 + 224*m^3*u^2*w^2 - 
     35*m^2*u^3*w^2 + 3*m*u^4*w^2 - 864*m^4*v*w^2 + 534*m^3*u*v*w^2 - 
     150*m^2*u^2*v*w^2 + 16*m*u^3*v*w^2 + 228*m^3*v^2*w^2 - 
     120*m^2*u*v^2*w^2 + 28*m*u^2*v^2*w^2 - 2*u^3*v^2*w^2 - 20*m^2*v^3*w^2 + 
     9*m*u*v^3*w^2 - u^2*v^3*w^2 - 288*m^4*w^3 + 138*m^3*u*w^3 - 
     26*m^2*u^2*w^3 + 3*m*u^3*w^3 + 152*m^3*v*w^3 - 69*m^2*u*v*w^3 + 
     18*m*u^2*v*w^3 - u^3*v*w^3 - 20*m^2*v^2*w^3 + 9*m*u*v^2*w^3 - 
     2*u^2*v^2*w^3 + 38*m^3*w^4 - 9*m^2*u*w^4 + m*u^2*w^4 - 10*m^2*v*w^4 + 
     3*m*u*v*w^4 - u^2*v*w^4 - 2*m^2*w^5))/(u*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (2*ep)/Sqrt[-((4*m - u)*u)], 
  (ep*(384*m^6 - 288*m^5*u + 72*m^4*u^2 - 6*m^3*u^3 - 560*m^5*v + 
     240*m^4*u*v - 9*m^3*u^2*v - 4*m^2*u^3*v + 336*m^4*v^2 - 66*m^3*u*v^2 - 
     14*m^2*u^2*v^2 + 2*m*u^3*v^2 - 103*m^3*v^3 + 6*m^2*u*v^3 + 3*m*u^2*v^3 + 
     16*m^2*v^4 - m*v^5 - 464*m^5*w + 240*m^4*u*w - 31*m^3*u^2*w + 
     544*m^4*v*w - 132*m^3*u*v*w - 7*m^2*u^2*v*w - 247*m^3*v^2*w + 
     18*m^2*u*v^2*w + 7*m*u^2*v^2*w + 51*m^2*v^3*w - u^2*v^3*w - 4*m*v^4*w + 
     208*m^4*w^2 - 66*m^3*u*w^2 + 3*m^2*u^2*w^2 - 185*m^3*v*w^2 + 
     18*m^2*u*v*w^2 + 2*m*u^2*v*w^2 + 57*m^2*v^2*w^2 - u^2*v^2*w^2 - 
     6*m*v^3*w^2 - 41*m^3*w^3 + 6*m^2*u*w^3 + 25*m^2*v*w^3 - 4*m*v^2*w^3 + 
     3*m^2*w^4 - m*v*w^4))/((-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(384*m^6 - 288*m^5*u + 72*m^4*u^2 - 6*m^3*u^3 - 560*m^5*v + 
     240*m^4*u*v - 9*m^3*u^2*v - 4*m^2*u^3*v + 336*m^4*v^2 - 66*m^3*u*v^2 - 
     14*m^2*u^2*v^2 + 2*m*u^3*v^2 - 103*m^3*v^3 + 6*m^2*u*v^3 + 3*m*u^2*v^3 + 
     16*m^2*v^4 - m*v^5 - 464*m^5*w + 240*m^4*u*w - 31*m^3*u^2*w + 
     544*m^4*v*w - 132*m^3*u*v*w - 7*m^2*u^2*v*w - 247*m^3*v^2*w + 
     18*m^2*u*v^2*w + 7*m*u^2*v^2*w + 51*m^2*v^3*w - u^2*v^3*w - 4*m*v^4*w + 
     208*m^4*w^2 - 66*m^3*u*w^2 + 3*m^2*u^2*w^2 - 185*m^3*v*w^2 + 
     18*m^2*u*v*w^2 + 2*m*u^2*v*w^2 + 57*m^2*v^2*w^2 - u^2*v^2*w^2 - 
     6*m*v^3*w^2 - 41*m^3*w^3 + 6*m^2*u*w^3 + 25*m^2*v*w^3 - 4*m*v^2*w^3 + 
     3*m^2*w^4 - m*v*w^4))/((-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(768*m^7 - 704*m^6*u + 240*m^5*u^2 - 36*m^4*u^3 + 2*m^3*u^4 - 
      1024*m^6*v + 624*m^5*u*v - 168*m^4*u^2*v + 35*m^3*u^3*v - 4*m^2*u^4*v + 
      544*m^5*v^2 - 148*m^4*u*v^2 + 39*m^3*u^2*v^2 - 18*m^2*u^3*v^2 + 
      2*m*u^4*v^2 - 144*m^4*v^3 - 15*m^3*u*v^3 - 3*m^2*u^2*v^3 + 
      3*m*u^3*v^3 + 19*m^3*v^4 + 10*m^2*u*v^4 - m^2*v^5 - m*u*v^5 - 
      1024*m^6*w + 720*m^5*u*w - 168*m^4*u^2*w + 13*m^3*u^3*w + 
      1088*m^5*v*w - 520*m^4*u*v*w + 126*m^3*u^2*v*w - 19*m^2*u^3*v*w - 
      432*m^4*v^2*w + 97*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 7*m*u^3*v^2*w + 
      76*m^3*v^3*w + 5*m^2*u*v^3*w + 3*m*u^2*v^3*w - u^3*v^3*w - 
      5*m^2*v^4*w - 2*m*u*v^4*w + 544*m^5*w^2 - 276*m^4*u*w^2 + 
      39*m^3*u^2*w^2 - m^2*u^3*w^2 - 432*m^4*v*w^2 + 159*m^3*u*v*w^2 - 
      33*m^2*u^2*v*w^2 + 2*m*u^3*v*w^2 + 114*m^3*v^2*w^2 - 23*m^2*u*v^2*w^2 + 
      6*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 10*m^2*v^3*w^2 - 144*m^4*w^3 + 
      47*m^3*u*w^3 - 3*m^2*u^2*w^3 + 76*m^3*v*w^3 - 21*m^2*u*v*w^3 + 
      3*m*u^2*v*w^3 - 10*m^2*v^2*w^3 + 2*m*u*v^2*w^3 + 19*m^3*w^4 - 
      3*m^2*u*w^4 - 5*m^2*v*w^4 + m*u*v*w^4 - m^2*w^5))/
    (u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(-16*m^3*v + m*u^2*v + 8*m^2*v^2 - m*v^3 + 16*m^3*w - m*u^2*w - 
     m*v^2*w - 8*m^2*w^2 + m*v*w^2 + m*w^3))/(Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-96*m^3 + 60*m^2*u - 8*m*u^2 + 80*m^2*v - 28*m*u*v - 22*m*v^2 + 
     3*u*v^2 + 2*v^3 + 80*m^2*w - 28*m*u*w - 44*m*v*w + 6*u*v*w + 6*v^2*w - 
     22*m*w^2 + 3*u*w^2 + 6*v*w^2 + 2*w^3))/(u*(-3*m + u + v + w)*
    (-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2)), 
  (2*ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])}, 
 {0, 0, (3*ep*(-48*m^4 + 48*m^3*u - 17*m^2*u^2 + 2*m*u^3 + 40*m^3*v - 
     28*m^2*u*v + 5*m*u^2*v - 11*m^2*v^2 + 4*m*u*v^2 + m*v^3 + 40*m^3*w - 
     28*m^2*u*w + 5*m*u^2*w - 22*m^2*v*w + 14*m*u*v*w - u^2*v*w + 3*m*v^2*w - 
     2*u*v^2*w - 11*m^2*w^2 + 4*m*u*w^2 + 3*m*v*w^2 - 2*u*v*w^2 + m*w^3))/
   (2*u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, (ep*(4*m - u - 2*v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 
  (ep*(-12*m^2 + 8*m*u + 7*m*v - 3*u*v - v^2 + 7*m*w - 3*u*w - 2*v*w - w^2))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), 0, (-5*ep)/Sqrt[-((4*m - u)*u)], 0, 0, 0, 
  (ep*(12*m^2 + 2*m*u - 7*m*v - 2*u*v + v^2 - 7*m*w - 2*u*w + 2*v*w + w^2))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), 0, (ep*(4*m - u - 2*v - w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, ep/Sqrt[-((4*m - u)*u)], 0, 
  (ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep)/Sqrt[u*(-4*m + u)], -(ep/Sqrt[-((4*m - u)*u)]), 0, 
  (ep*(-12*m^2 + 2*m*u + 7*m*v - v^2 + 7*m*w - 2*v*w - w^2))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), 0, 0, (ep*(12*m^2 - 6*m*u - 7*m*v + 2*u*v + v^2 - 
     7*m*w + 2*u*w + 2*v*w + w^2))/(2*u*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-4*m^2 + m*u + 7*m*v - u*v - 2*v^2 + m*w - 2*v*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-4*m + u + 2*v + w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (3*ep)/(2*Sqrt[-((4*m - u)*u)]), 0, -(ep/Sqrt[-((4*m - u)*u)]), 
  (3*ep)/(2*Sqrt[-((4*m - u)*u)]), 0, 
  (ep*(-12*m^2 + 7*m*v + u*v - v^2 + 7*m*w + u*w - 2*v*w - w^2))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (ep*(-4*m + u + 2*v + w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  -(ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m - u - v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 
  (ep*(-4*m + v + w))/(2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (ep*(4*m - u - 2*v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 
  ep/Sqrt[-((4*m - u)*u)], 0, 
  -((ep*(2*m - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(2*m - v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-4*m^2 - 2*m*u + m*v + u*v + m*w))/
   (2*u*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(-12*m^3 - 4*m^2*u + 9*m*u^2 - 2*u^3 + 7*m^2*v + 2*m*u*v - 3*u^2*v - 
     m*v^2 + 7*m^2*w + 5*m*u*w - 3*u^2*w - 2*m*v*w - u*v*w - m*w^2 - u*w^2))/
   (2*u*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -(ep*(16*m^3*v - m*u^2*v - 8*m^2*v^2 + m*v^3 - 16*m^3*w + m*u^2*w + 
      m*v^2*w + 8*m^2*w^2 - m*v*w^2 - m*w^3))/(2*Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(3*m^2 - 4*m*v + v^2 - m*w + v*w))/(2*(-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]), 
  (ep*(3*m^2 - 4*m*v + v^2 - m*w + v*w))/(2*(-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]), 
  (ep*(4*m^2 - m*u - 7*m*v + u*v + 2*v^2 - m*w + 2*v*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  ep/Sqrt[-((4*m - u)*u)], (ep*(2*m - v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(48*m^4 - 32*m^3*u + 5*m^2*u^2 - 40*m^3*v + 16*m^2*u*v - m*u^2*v + 
     11*m^2*v^2 - 2*m*u*v^2 - m*v^3 - 40*m^3*w + 16*m^2*u*w - m*u^2*w + 
     22*m^2*v*w - 4*m*u*v*w + u^2*v*w - 3*m*v^2*w + 11*m^2*w^2 - 2*m*u*w^2 - 
     3*m*v*w^2 - m*w^3))/(u*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2))}}


==> anc/dbox/AvPC.m <==
{{(-2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*ep)/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(-16*m + 6*u + 5*v + 5*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (ep*(-2*u + v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(4*m*u + 4*m*v - 4*u*v - v^2 + 4*m*w - 4*u*w - 2*v*w - w^2 - 
     4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (ep*(48*m^2 - 12*m*u - 24*m*v + 3*v^2 - 24*m*w + 6*v*w + 3*w^2 - 
     16*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     6*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, (ep*(48*m^2 - 12*m*u - 24*m*v + 3*v^2 - 24*m*w + 6*v*w + 
     3*w^2 - 2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 
     2*v*w - w^2 + 4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 + 
     4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-12*m^2 + 7*m*u - u^2 - 2*m*v + 2*u*v + 7*m*w - 2*u*w + 2*v*w - w^2))/
   (4*v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), (ep*(36*m^2 - 21*m*u + 3*u^2 - 10*m*v + 2*u*v - 21*m*w + 
     6*u*w + 2*v*w + 3*w^2))/(4*v*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 
  (ep*(-144*m^3 + 120*m^2*u - 33*m*u^2 + 3*u^3 + 108*m^2*v - 52*m*u*v + 
     6*u^2*v - 16*m*v^2 + 120*m^2*w - 66*m*u*w + 9*u^2*w - 52*m*v*w + 
     12*u*v*w - 33*m*w^2 + 9*u*w^2 + 6*v*w^2 + 3*w^3 - 
     12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     7*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     7*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), (ep*(-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 2*u*w - w^2))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(144*m^3 - 120*m^2*u + 33*m*u^2 - 3*u^3 - 36*m^2*v + 12*m*u*v - 
     120*m^2*w + 66*m*u*w - 9*u^2*w + 12*m*v*w + 33*m*w^2 - 9*u*w^2 - 3*w^3 + 
     12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (8*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), (ep*(144*m^3 - 120*m^2*u + 33*m*u^2 - 3*u^3 - 36*m^2*v + 
     12*m*u*v - 120*m^2*w + 66*m*u*w - 9*u^2*w + 12*m*v*w + 33*m*w^2 - 
     9*u*w^2 - 3*w^3 - 36*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 21*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 10*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 21*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 6*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2]))/(8*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 
     4*m*v + 8*m*w - 2*u*w - w^2)), 0, 0, 0, 0, 
  (ep*(-48*m^3 + 40*m^2*u - 11*m*u^2 + u^3 + 32*m^2*v - 16*m*u*v + 2*u^2*v - 
     4*m*v^2 + 40*m^2*w - 22*m*u*w + 3*u^2*w - 16*m*v*w + 4*u*v*w - 
     11*m*w^2 + 3*u*w^2 + 2*v*w^2 + w^3 + 
     12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), (ep*(-48*m^3 + 40*m^2*u - 11*m*u^2 + u^3 + 44*m^2*v - 20*m*u*v + 
     2*u^2*v - 8*m*v^2 + 40*m^2*w - 22*m*u*w + 3*u^2*w - 20*m*v*w + 4*u*v*w - 
     11*m*w^2 + 3*u*w^2 + 2*v*w^2 + w^3 + 
     12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-5*ep*Sqrt[-((4*m - v)*v)])/(4*(4*m - v)*v), 0, 0, 
  (ep*Sqrt[-((4*m - v)*v)])/(4*(4*m - v)*v), 0, 0, 0, 0, 0, 
  (ep*(4*m + v - Sqrt[v*(-4*m + v)]))/(2*v*(-4*m + v)), 
  -((ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-12*m + 3*v + 5*Sqrt[v*(-4*m + v)]))/(8*v*(-4*m + v)), 0, 0, 
  (ep*(-12*m + 3*v + Sqrt[-((4*m - v)*v)]))/(8*(4*m - v)*v), 0, 0, 0, 0, 0, 
  (ep*(v + Sqrt[v*(-4*m + v)]))/(2*v*(-4*m + v)), 
  -(ep*(4*m - v + Sqrt[-((4*m - v)*v)]))/(2*(4*m - v)*v), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep*(14*m - 4*u - 5*v - 5*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(6*m - 4*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(4*m*u + 4*m*v - 4*u*v - v^2 + 4*m*w - 4*u*w - 2*v*w - w^2 - 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(48*m^2 - 12*m*u - 24*m*v + 3*v^2 - 24*m*w + 6*v*w + 3*w^2 - 
     14*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(48*m^2 - 12*m*u - 24*m*v + 3*v^2 - 24*m*w + 6*v*w + 3*w^2 - 
     6*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 2*v*w - w^2 + 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 + 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, -(ep*(7*m - 3*u - 2*v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(5*m - u - 2*v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 
     2*u*w - 2*v*w - w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(ep*(7*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (4*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 
  -(ep*(5*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (4*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-4*m + v + w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 
  (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 - 
     3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-12*m^2 + 7*m*u - u^2 + 8*m*v - 3*u*v + 7*m*w - 2*u*w - 3*v*w - w^2)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])/
   (4*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, -(ep*(-36*m^2 + 21*m*u - 3*u^2 + 8*m*v - u*v + 21*m*w - 
      6*u*w - v*w - 3*w^2))/(4*v*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-144*m^3 + 120*m^2*u - 33*m*u^2 + 3*u^3 + 92*m^2*v - 44*m*u*v + 
     5*u^2*v - 12*m*v^2 + 120*m^2*w - 66*m*u*w + 9*u^2*w - 44*m*v*w + 
     10*u*v*w - 33*m*w^2 + 9*u*w^2 + 5*v*w^2 + 3*w^3 + 
     12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     7*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), (ep*(4*m - u - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2])/(v*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(144*m^3 - 120*m^2*u + 33*m*u^2 - 3*u^3 - 84*m^2*v + 36*m*u*v - 
     3*u^2*v + 12*m*v^2 - 120*m^2*w + 66*m*u*w - 9*u^2*w + 36*m*v*w - 
     6*u*v*w + 33*m*w^2 - 9*u*w^2 - 3*v*w^2 - 3*w^3 - 
     12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     7*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     8*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     7*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (8*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, -(ep*(144*m^3 - 120*m^2*u + 33*m*u^2 - 3*u^3 - 84*m^2*v + 
      36*m*u*v - 3*u^2*v + 12*m*v^2 - 120*m^2*w + 66*m*u*w - 9*u^2*w + 
      36*m*v*w - 6*u*v*w + 33*m*w^2 - 9*u*w^2 - 3*v*w^2 - 3*w^3 + 
      36*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      21*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      8*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      21*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      6*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (8*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(64*m^3 - 48*m^2*u + 12*m*u^2 - u^3 - 16*m^2*v + 4*m*u*v - 48*m^2*w + 
     24*m*u*w - 3*u^2*w + 4*m*v*w + 12*m*w^2 - 3*u*w^2 - w^3 + 
     16*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     8*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     8*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*v*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  -(ep*(48*m^3 - 40*m^2*u + 11*m*u^2 - u^3 - 60*m^2*v + 28*m*u*v - 3*u^2*v + 
      12*m*v^2 - 40*m^2*w + 22*m*u*w - 3*u^2*w + 28*m*v*w - 6*u*v*w + 
      11*m*w^2 - 3*u*w^2 - 3*v*w^2 - w^3 + 
      12*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      7*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      7*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m^2 - m*u + m*v - u*v - m*w))/
   (4*v*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-3*ep*(-12*m^3 + 7*m^2*u - m*u^2 + 5*m^2*v - 4*m*u*v + u^2*v + 7*m^2*w - 
     2*m*u*w - m*v*w + u*v*w - m*w^2))/(4*v*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*(384*m^6 - 864*m^5*u + 552*m^4*u^2 - 138*m^3*u^3 + 12*m^2*u^4 - 
      480*m^5*v + 1104*m^4*u*v - 666*m^3*u^2*v + 153*m^2*u^3*v - 12*m*u^4*v + 
      216*m^4*v^2 - 450*m^3*u*v^2 + 207*m^2*u^2*v^2 - 27*m*u^3*v^2 - 
      42*m^3*v^3 + 69*m^2*u*v^3 - 18*m*u^2*v^3 + 3*m^2*v^4 - 3*m*u*v^4 - 
      480*m^5*w + 912*m^4*u*w - 402*m^3*u^2*w + 51*m^2*u^3*w + 432*m^4*v*w - 
      888*m^3*u*v*w + 381*m^2*u^2*v*w - 48*m*u^3*v*w - 126*m^3*v^2*w + 
      252*m^2*u*v^2*w - 90*m*u^2*v^2*w + 9*u^3*v^2*w + 12*m^2*v^3*w - 
      21*m*u*v^3*w + 6*u^2*v^3*w + 216*m^4*w^2 - 342*m^3*u*w^2 + 
      90*m^2*u^2*w^2 - 3*m*u^3*w^2 - 126*m^3*v*w^2 + 237*m^2*u*v*w^2 - 
      66*m*u^2*v*w^2 + 3*u^3*v*w^2 + 18*m^2*v^2*w^2 - 36*m*u*v^2*w^2 + 
      9*u^2*v^2*w^2 - 42*m^3*w^3 + 54*m^2*u*w^3 - 6*m*u^2*w^3 + 
      12*m^2*v*w^3 - 21*m*u*v*w^3 + 3*u^2*v*w^3 + 3*m^2*w^4 - 3*m*u*w^4 + 
      64*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      144*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      92*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      23*m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      48*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      88*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      39*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      12*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      17*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      48*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      104*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      47*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      24*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      46*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      17*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      12*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      25*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*(-2304*m^7 + 3072*m^6*u - 1632*m^5*u^2 + 432*m^4*u^3 - 57*m^3*u^4 + 
      3*m^2*u^5 + 2112*m^6*v - 1872*m^5*u*v + 444*m^4*u^2*v + 45*m^3*u^3*v - 
      30*m^2*u^4*v + 3*m*u^5*v - 720*m^5*v^2 + 504*m^4*u*v^2 - 
      117*m^3*u^2*v^2 + 9*m^2*u^3*v^2 + 108*m^4*v^3 - 105*m^3*u*v^3 + 
      54*m^2*u^2*v^3 - 9*m*u^3*v^3 - 6*m^3*v^4 + 12*m^2*u*v^4 - 6*m*u^2*v^4 + 
      3072*m^6*w - 3264*m^5*u*w + 1296*m^4*u^2*w - 228*m^3*u^3*w + 
      15*m^2*u^4*w - 2160*m^5*v*w + 1560*m^4*u*v*w - 291*m^3*u^2*v*w - 
      15*m^2*u^3*v*w + 6*m*u^4*v*w + 504*m^4*v^2*w - 378*m^3*u*v^2*w + 
      99*m^2*u^2*v^2*w - 9*m*u^3*v^2*w - 39*m^3*v^3*w + 57*m^2*u*v^3*w - 
      21*m*u^2*v^3*w + 3*u^3*v^3*w - 1632*m^5*w^2 + 1296*m^4*u*w^2 - 
      342*m^3*u^2*w^2 + 30*m^2*u^3*w^2 + 828*m^4*v*w^2 - 477*m^3*u*v*w^2 + 
      69*m^2*u^2*v*w^2 - 117*m^3*v^2*w^2 + 99*m^2*u*v^2*w^2 - 
      18*m*u^2*v^2*w^2 + 3*m^2*v^3*w^2 - 6*m*u*v^3*w^2 + 3*u^2*v^3*w^2 + 
      432*m^4*w^3 - 228*m^3*u*w^3 + 30*m^2*u^2*w^3 - 141*m^3*v*w^3 + 
      63*m^2*u*v*w^3 - 6*m*u^2*v*w^3 + 9*m^2*v^2*w^3 - 9*m*u*v^2*w^3 - 
      57*m^3*w^4 + 15*m^2*u*w^4 + 9*m^2*v*w^4 - 3*m*u*v*w^4 + 3*m^2*w^5 - 
      192*m^6*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      208*m^5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      84*m^4*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      15*m^3*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      176*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      184*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      75*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      14*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      52*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      49*m^3*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      17*m^2*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 2*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 5*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 4*m^2*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + m*u^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 208*m^5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 168*m^4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 45*m^3*u^2*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m^2*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      136*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      122*m^3*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 38*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 4*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 25*m^3*v^2*w*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      25*m^2*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 8*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - m^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + m*u*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 84*m^4*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 45*m^3*u*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      6*m^2*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 35*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 27*m^2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 5*m*u^2*v*w^2*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 3*m*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - u^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 15*m^3*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] - 4*m^2*u*w^3*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-12*m^3 + 7*m^2*u - m*u^2 + 5*m^2*v - 4*m*u*v + u^2*v + 7*m^2*w - 
     2*m*u*w - m*v*w + u*v*w - m*w^2))/(v*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(192*m^5*v - 240*m^4*u*v + 84*m^3*u^2*v - 9*m^2*u^3*v - 144*m^4*v^2 + 
     216*m^3*u*v^2 - 81*m^2*u^2*v^2 + 9*m*u^3*v^2 + 36*m^3*v^3 - 
     51*m^2*u*v^3 + 12*m*u^2*v^3 - 3*m^2*v^4 + 3*m*u*v^4 + 
     64*m^5*Sqrt[v*(-4*m + v)] - 48*m^4*u*Sqrt[v*(-4*m + v)] + 
     12*m^3*u^2*Sqrt[v*(-4*m + v)] - m^2*u^3*Sqrt[v*(-4*m + v)] - 
     16*m^4*v*Sqrt[v*(-4*m + v)] - 8*m^3*u*v*Sqrt[v*(-4*m + v)] + 
     7*m^2*u^2*v*Sqrt[v*(-4*m + v)] - m*u^3*v*Sqrt[v*(-4*m + v)] - 
     4*m^3*v^2*Sqrt[v*(-4*m + v)] + 9*m^2*u*v^2*Sqrt[v*(-4*m + v)] - 
     2*m*u^2*v^2*Sqrt[v*(-4*m + v)] + m^2*v^3*Sqrt[v*(-4*m + v)] - 
     m*u*v^3*Sqrt[v*(-4*m + v)] - 144*m^4*v*w + 120*m^3*u*v*w - 
     21*m^2*u^2*v*w + 72*m^3*v^2*w - 90*m^2*u*v^2*w + 18*m*u^2*v^2*w - 
     9*m^2*v^3*w + 18*m*u*v^3*w - 6*u^2*v^3*w - 48*m^4*Sqrt[v*(-4*m + v)]*w + 
     24*m^3*u*Sqrt[v*(-4*m + v)]*w - 3*m^2*u^2*Sqrt[v*(-4*m + v)]*w + 
     8*m^3*v*Sqrt[v*(-4*m + v)]*w + 2*m^2*u*v*Sqrt[v*(-4*m + v)]*w - 
     m*u^2*v*Sqrt[v*(-4*m + v)]*w + m^2*v^2*Sqrt[v*(-4*m + v)]*w - 
     3*m*u*v^2*Sqrt[v*(-4*m + v)]*w + u^2*v^2*Sqrt[v*(-4*m + v)]*w + 
     36*m^3*v*w^2 - 15*m^2*u*v*w^2 - 9*m^2*v^2*w^2 + 9*m*u*v^2*w^2 + 
     12*m^3*Sqrt[v*(-4*m + v)]*w^2 - 3*m^2*u*Sqrt[v*(-4*m + v)]*w^2 - 
     m^2*v*Sqrt[v*(-4*m + v)]*w^2 - 3*m^2*v*w^3 - m^2*Sqrt[v*(-4*m + v)]*
      w^3))/(2*v*Sqrt[v*(-4*m + v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(4*m^2 - m*u + m*v - u*v - m*w))/
    (v*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(128*m^6 - 352*m^5*u + 280*m^4*u^2 - 82*m^3*u^3 + 
     8*m^2*u^4 - 96*m^5*v + 336*m^4*u*v - 286*m^3*u^2*v + 84*m^2*u^3*v - 
     8*m*u^4*v + 24*m^4*v^2 - 78*m^3*u*v^2 + 56*m^2*u^2*v^2 - 10*m*u^3*v^2 - 
     2*m^3*v^3 + 4*m^2*u*v^3 - 2*m*u^2*v^3 - 96*m^5*w + 256*m^4*u*w - 
     142*m^3*u^2*w + 21*m^2*u^3*w + 48*m^4*v*w - 172*m^3*u*v*w + 
     110*m^2*u^2*v*w - 18*m*u^3*v*w - 6*m^3*v^2*w + 21*m^2*u*v^2*w - 
     20*m*u^2*v^2*w + 5*u^3*v^2*w + 24*m^4*w^2 - 62*m^3*u*w^2 + 
     18*m^2*u^2*w^2 - 6*m^3*v*w^2 + 22*m^2*u*v*w^2 - 10*m*u^2*v*w^2 - 
     2*m^3*w^3 + 5*m^2*u*w^3))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), (-3*ep*(4*m - u)*u*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 
     2*m*u*v - 8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + 
     w^2))/(2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*Sqrt[-((4*m - u)*u)]*(8*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 2*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 6*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2]))/(2*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  -(ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
   (2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep*Sqrt[u*(-4*m + u)]*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
      8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + u*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 0, 0, 
  (ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 0, 0, 0, 0, 
  (2*ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), (-2*ep*Sqrt[-((4*m - v)*v)])/
   ((4*m - v)*v), (4*ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep*(-2*m + v))/(v*(-4*m + v)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {0, ep/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 
  -ep/(2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -ep/(2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  ep/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  0, 0, ep/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2], 0, 0, 0, 0, 0, 0, (-2*ep*(4*m - v - w))/
   (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (ep*Sqrt[-((4*m - w)*w)]*(8*m^2 - 6*m*u + u^2 - 2*m*v - 
     2*m*w + u*w))/(2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (ep*Sqrt[-((4*m - w)*w)]*(8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w))/
   (2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*Sqrt[-((4*m - w)*w)]*(-(u*v) + u*w))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(4*m*u - u^2)*Sqrt[-((4*m - w)*w)])/(2*Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (2*ep*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + u*w))/
   (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
    2*m*u*w + 2*m*v*w - u*v*w + m*w^2), 
  -(ep*Sqrt[-((4*m - w)*w)]*(8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w))/
   (2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - w)*w)]*(-(u*v) + u*w))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*Sqrt[-((4*m - w)*w)]*(8*m^2 - 6*m*u + u^2 - 2*m*v - 2*m*w + u*w))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(4*m - u)*u*Sqrt[-((4*m - w)*w)])/(2*Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*Sqrt[-((4*m - v)*v)])/(4*(4*m - v)*v), (3*ep*Sqrt[-((4*m - v)*v)])/
   (4*(4*m - v)*v), (3*ep*Sqrt[-((4*m - v)*v)])/(2*(4*m - v)*v), 
  (-3*ep*Sqrt[-((4*m - v)*v)])/(2*(4*m - v)*v), 0, 0, 
  -(ep*Sqrt[-((4*m - v)*v)]*(48*m^3*u - 24*m^2*u^2 + 3*m*u^3 - 3*m*u*v^2 - 
      48*m^3*w + 3*m*u^2*w + 3*m*v^2*w + 24*m^2*w^2 - 3*m*u*w^2 - 3*m*w^3 + 
      80*m^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      40*m^2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      5*m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      40*m^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      10*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      5*m*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      40*m^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      10*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      10*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      5*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      5*m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(4*m - v)*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (5*ep*Sqrt[-((4*m - v)*v)])/
   ((4*m - v)*v), (4*ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 
  -((ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v)), (2*ep*Sqrt[-((4*m - v)*v)])/
   ((4*m - v)*v), (ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 
  (-2*ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 
  (ep*Sqrt[-((4*m - v)*v)]*(96*m^3*u - 48*m^2*u^2 + 6*m*u^3 + 
     64*m^3*Sqrt[-((4*m - u)*u)] - 32*m^2*u*Sqrt[-((4*m - u)*u)] + 
     4*m*u^2*Sqrt[-((4*m - u)*u)] - 24*m^2*u*v + 6*m*u^2*v - 
     32*m^2*Sqrt[-((4*m - u)*u)]*v + 8*m*u*Sqrt[-((4*m - u)*u)]*v + 
     4*m*Sqrt[-((4*m - u)*u)]*v^2 - 24*m^2*u*w + 6*m*u^2*w - 
     32*m^2*Sqrt[-((4*m - u)*u)]*w + 8*m*u*Sqrt[-((4*m - u)*u)]*w + 
     12*m*u*v*w - 3*u^2*v*w + 8*m*Sqrt[-((4*m - u)*u)]*v*w - 
     4*u*Sqrt[-((4*m - u)*u)]*v*w + 4*m*Sqrt[-((4*m - u)*u)]*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-4*ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (3*ep*Sqrt[-((4*m - v)*v)]*(4*m - w)*w*
    (8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w))/((4*m - v)*v*Sqrt[-((4*m - w)*w)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-32*m^3 + 16*m^2*u - 2*m*u^2 + 8*m^2*v - 2*m*u*v + 16*m^2*w - 
     4*m*u*w - 2*m*v*w + u*v*w - 2*m*w^2))/
   (2*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - v)*v)]*(128*m^4 - 64*m^3*u + 8*m^2*u^2 - 96*m^3*v + 
     40*m^2*u*v - 4*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 
     24*m^2*u*w + 48*m^2*v*w - 16*m*u*v*w - 6*m*v^2*w + 3*u*v^2*w + 
     24*m^2*w^2 - 2*m*u*w^2 - 6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*(4*m - v)*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - v)*v)]*(64*m^5 - 80*m^4*u + 28*m^3*u^2 - 3*m^2*u^3 - 
      48*m^4*v + 72*m^3*u*v - 27*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 
      17*m^2*u*v^2 + 4*m*u^2*v^2 - m^2*v^3 + m*u*v^3 - 48*m^4*w + 
      40*m^3*u*w - 7*m^2*u^2*w + 24*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 
      3*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 5*m^2*u*w^2 - 
      3*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*m*Sqrt[-((4*m - v)*v)]*(16*m^2*u - 8*m*u^2 + u^3 - u*v^2 - 16*m^2*w + 
     u^2*w + v^2*w + 8*m*w^2 - u*w^2 - w^3))/
   ((4*m - v)*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - u)*u*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + 
      v*w))/(Sqrt[-((4*m - u)*u)]*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2))), (-3*ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (3*ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (3*ep)/(2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-3*ep)/(2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 
  -(ep*(-384*m^5 + 576*m^4*u - 312*m^3*u^2 + 72*m^2*u^3 - 6*m*u^4 + 
      288*m^4*v - 264*m^3*u*v + 84*m^2*u^2*v - 9*m*u^3*v - 72*m^3*v^2 + 
      18*m^2*u*v^2 + 6*m^2*v^3 + 3*m*u*v^3 + 480*m^4*w - 600*m^3*u*w + 
      228*m^2*u^2*w - 27*m*u^3*w - 288*m^3*v*w + 204*m^2*u*v*w - 
      42*m*u^2*v*w + 3*u^3*v*w + 54*m^2*v^2*w - 9*m*u*v^2*w - 3*m*v^3*w - 
      216*m^3*w^2 + 234*m^2*u*w^2 - 60*m*u^2*w^2 + 3*u^3*w^2 + 90*m^2*v*w^2 - 
      48*m*u*v*w^2 + 6*u^2*v*w^2 - 9*m*v^2*w^2 + 42*m^2*w^3 - 42*m*u*w^3 + 
      6*u^2*w^3 - 9*m*v*w^3 + 3*u*v*w^3 - 3*m*w^4 + 3*u*w^4 + 
      64*m^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      64*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      20*m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*m*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      48*m^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      32*m^2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      5*m*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      12*m^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      48*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      32*m^2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      5*m*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      24*m^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      12*m*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      12*m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(4*m - 2*u - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(96*m^3*u - 48*m^2*u^2 + 6*m*u^3 + 32*m^3*Sqrt[-((4*m - u)*u)] - 
     16*m^2*u*Sqrt[-((4*m - u)*u)] + 2*m*u^2*Sqrt[-((4*m - u)*u)] - 
     24*m^2*u*v + 6*m*u^2*v - 16*m^2*Sqrt[-((4*m - u)*u)]*v + 
     4*m*u*Sqrt[-((4*m - u)*u)]*v + 2*m*Sqrt[-((4*m - u)*u)]*v^2 - 
     72*m^2*u*w + 18*m*u^2*w - 16*m^2*Sqrt[-((4*m - u)*u)]*w + 
     4*m*u*Sqrt[-((4*m - u)*u)]*w + 12*m*u*v*w - 3*u^2*v*w + 
     4*m*Sqrt[-((4*m - u)*u)]*v*w - 2*u*Sqrt[-((4*m - u)*u)]*v*w + 
     12*m*u*w^2 - 3*u^2*w^2 + 2*m*Sqrt[-((4*m - u)*u)]*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep*u*(4*m - w)*w*(-v + w))/
   (Sqrt[-((4*m - w)*w)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^4 + 64*m^3*u - 8*m^2*u^2 + 96*m^3*v - 40*m^2*u*v + 4*m*u^2*v - 
     24*m^2*v^2 + 6*m*u*v^2 + 2*m*v^3 + 96*m^3*w - 24*m^2*u*w - 48*m^2*v*w + 
     16*m*u*v*w + 6*m*v^2*w - 3*u*v^2*w - 24*m^2*w^2 + 2*m*u*w^2 + 
     6*m*v*w^2 - u*v*w^2 + 2*m*w^3))/(2*Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(8*m^3 - 2*m^2*u - 2*m^2*v - 2*m^2*w - 3*m*u*w + u^2*w - u*v*w + 
     u*w^2))/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 288*m^5*u - 184*m^4*u^2 + 46*m^3*u^3 - 4*m^2*u^4 + 
     160*m^5*v - 368*m^4*u*v + 222*m^3*u^2*v - 51*m^2*u^3*v + 4*m*u^4*v - 
     72*m^4*v^2 + 150*m^3*u*v^2 - 69*m^2*u^2*v^2 + 9*m*u^3*v^2 + 14*m^3*v^3 - 
     23*m^2*u*v^3 + 6*m*u^2*v^3 - m^2*v^4 + m*u*v^4 + 160*m^5*w - 
     304*m^4*u*w + 134*m^3*u^2*w - 17*m^2*u^3*w - 144*m^4*v*w + 
     296*m^3*u*v*w - 127*m^2*u^2*v*w + 16*m*u^3*v*w + 42*m^3*v^2*w - 
     84*m^2*u*v^2*w + 30*m*u^2*v^2*w - 3*u^3*v^2*w - 4*m^2*v^3*w + 
     7*m*u*v^3*w - 2*u^2*v^3*w - 72*m^4*w^2 + 114*m^3*u*w^2 - 
     30*m^2*u^2*w^2 + m*u^3*w^2 + 42*m^3*v*w^2 - 79*m^2*u*v*w^2 + 
     22*m*u^2*v*w^2 - u^3*v*w^2 - 6*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 
     3*u^2*v^2*w^2 + 14*m^3*w^3 - 18*m^2*u*w^3 + 2*m*u^2*w^3 - 4*m^2*v*w^3 + 
     7*m*u*v*w^3 - u^2*v*w^3 - m^2*w^4 + m*u*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-128*m^5 + 192*m^4*u - 104*m^3*u^2 + 24*m^2*u^3 - 2*m*u^4 + 96*m^4*v - 
     88*m^3*u*v + 28*m^2*u^2*v - 3*m*u^3*v - 24*m^3*v^2 + 6*m^2*u*v^2 + 
     2*m^2*v^3 + m*u*v^3 + 160*m^4*w - 200*m^3*u*w + 76*m^2*u^2*w - 
     9*m*u^3*w - 96*m^3*v*w + 68*m^2*u*v*w - 14*m*u^2*v*w + u^3*v*w + 
     18*m^2*v^2*w - 3*m*u*v^2*w - m*v^3*w - 72*m^3*w^2 + 78*m^2*u*w^2 - 
     20*m*u^2*w^2 + u^3*w^2 + 30*m^2*v*w^2 - 16*m*u*v*w^2 + 2*u^2*v*w^2 - 
     3*m*v^2*w^2 + 14*m^2*w^3 - 14*m*u*w^3 + 2*u^2*w^3 - 3*m*v*w^3 + 
     u*v*w^3 - m*w^4 + u*w^4))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - u)*u*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
    (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), (ep*(-10*m + 4*u + 3*v + 3*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-3*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m^2 - m*u + m*v - u*v - m*w))/
   (2*v*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(4*m^2 - m*u + m*v - u*v - m*w))/
   (2*v*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  (ep*(2304*m^7 - 3072*m^6*u + 1632*m^5*u^2 - 432*m^4*u^3 + 57*m^3*u^4 - 
     3*m^2*u^5 - 2112*m^6*v + 1872*m^5*u*v - 444*m^4*u^2*v - 45*m^3*u^3*v + 
     30*m^2*u^4*v - 3*m*u^5*v + 720*m^5*v^2 - 504*m^4*u*v^2 + 
     117*m^3*u^2*v^2 - 9*m^2*u^3*v^2 - 108*m^4*v^3 + 105*m^3*u*v^3 - 
     54*m^2*u^2*v^3 + 9*m*u^3*v^3 + 6*m^3*v^4 - 12*m^2*u*v^4 + 6*m*u^2*v^4 - 
     3072*m^6*w + 3264*m^5*u*w - 1296*m^4*u^2*w + 228*m^3*u^3*w - 
     15*m^2*u^4*w + 2160*m^5*v*w - 1560*m^4*u*v*w + 291*m^3*u^2*v*w + 
     15*m^2*u^3*v*w - 6*m*u^4*v*w - 504*m^4*v^2*w + 378*m^3*u*v^2*w - 
     99*m^2*u^2*v^2*w + 9*m*u^3*v^2*w + 39*m^3*v^3*w - 57*m^2*u*v^3*w + 
     21*m*u^2*v^3*w - 3*u^3*v^3*w + 1632*m^5*w^2 - 1296*m^4*u*w^2 + 
     342*m^3*u^2*w^2 - 30*m^2*u^3*w^2 - 828*m^4*v*w^2 + 477*m^3*u*v*w^2 - 
     69*m^2*u^2*v*w^2 + 117*m^3*v^2*w^2 - 99*m^2*u*v^2*w^2 + 
     18*m*u^2*v^2*w^2 - 3*m^2*v^3*w^2 + 6*m*u*v^3*w^2 - 3*u^2*v^3*w^2 - 
     432*m^4*w^3 + 228*m^3*u*w^3 - 30*m^2*u^2*w^3 + 141*m^3*v*w^3 - 
     63*m^2*u*v*w^3 + 6*m*u^2*v*w^3 - 9*m^2*v^2*w^3 + 9*m*u*v^2*w^3 + 
     57*m^3*w^4 - 15*m^2*u*w^4 - 9*m^2*v*w^4 + 3*m*u*v*w^4 - 3*m^2*w^5 - 
     64*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     144*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     92*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     23*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     48*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     88*m^3*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     39*m^2*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 5*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 12*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 17*m^2*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 4*m*u^2*v^3*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^2*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     48*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     104*m^3*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     47*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 6*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 24*m^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 46*m^2*u*v^2*w*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     17*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 2*u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 3*m^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 5*m*u*v^3*w*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     12*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     25*m^2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 6*m*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 3*m^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 6*m*u*v^2*w^2*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(576*m^6 - 912*m^5*u + 492*m^4*u^2 - 111*m^3*u^3 + 9*m^2*u^4 - 
     624*m^5*v + 1032*m^4*u*v - 543*m^3*u^2*v + 117*m^2*u^3*v - 9*m*u^4*v + 
     252*m^4*v^2 - 405*m^3*u*v^2 + 168*m^2*u^2*v^2 - 21*m*u^3*v^2 - 
     45*m^3*v^3 + 63*m^2*u*v^3 - 15*m*u^2*v^3 + 3*m^2*v^4 - 3*m*u*v^4 + 
     64*m^5*Sqrt[-((4*m - v)*v)] - 144*m^4*u*Sqrt[-((4*m - v)*v)] + 
     92*m^3*u^2*Sqrt[-((4*m - v)*v)] - 23*m^2*u^3*Sqrt[-((4*m - v)*v)] + 
     2*m*u^4*Sqrt[-((4*m - v)*v)] - 48*m^4*v*Sqrt[-((4*m - v)*v)] + 
     88*m^3*u*v*Sqrt[-((4*m - v)*v)] - 39*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + 
     5*m*u^3*v*Sqrt[-((4*m - v)*v)] + 12*m^3*v^2*Sqrt[-((4*m - v)*v)] - 
     17*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + 4*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
     m^2*v^3*Sqrt[-((4*m - v)*v)] + m*u*v^3*Sqrt[-((4*m - v)*v)] - 
     624*m^5*w + 744*m^4*u*w - 267*m^3*u^2*w + 30*m^2*u^3*w + 504*m^4*v*w - 
     678*m^3*u*v*w + 246*m^2*u^2*v*w - 27*m*u^3*v*w - 135*m^3*v^2*w + 
     204*m^2*u*v^2*w - 66*m*u^2*v^2*w + 6*u^3*v^2*w + 12*m^2*v^3*w - 
     21*m*u*v^3*w + 6*u^2*v^3*w - 48*m^4*Sqrt[-((4*m - v)*v)]*w + 
     104*m^3*u*Sqrt[-((4*m - v)*v)]*w - 47*m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
     6*m*u^3*Sqrt[-((4*m - v)*v)]*w + 24*m^3*v*Sqrt[-((4*m - v)*v)]*w - 
     46*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + 17*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 
     2*u^3*v*Sqrt[-((4*m - v)*v)]*w - 3*m^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     5*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     252*m^4*w^2 - 201*m^3*u*w^2 + 36*m^2*u^2*w^2 - 135*m^3*v*w^2 + 
     141*m^2*u*v*w^2 - 27*m*u^2*v*w^2 + 18*m^2*v^2*w^2 - 27*m*u*v^2*w^2 + 
     6*u^2*v^2*w^2 + 12*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
     25*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 + 6*m*u^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     3*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 6*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     2*u^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 45*m^3*w^3 + 18*m^2*u*w^3 + 
     12*m^2*v*w^3 - 9*m*u*v*w^3 - m^2*Sqrt[-((4*m - v)*v)]*w^3 + 
     2*m*u*Sqrt[-((4*m - v)*v)]*w^3 + 3*m^2*w^4))/
   (Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(-384*m^6*v + 864*m^5*u*v - 552*m^4*u^2*v + 138*m^3*u^3*v - 
      12*m^2*u^4*v + 480*m^5*v^2 - 1104*m^4*u*v^2 + 666*m^3*u^2*v^2 - 
      153*m^2*u^3*v^2 + 12*m*u^4*v^2 - 216*m^4*v^3 + 450*m^3*u*v^3 - 
      207*m^2*u^2*v^3 + 27*m*u^3*v^3 + 42*m^3*v^4 - 69*m^2*u*v^4 + 
      18*m*u^2*v^4 - 3*m^2*v^5 + 3*m*u*v^5 + 480*m^5*v*w - 912*m^4*u*v*w + 
      402*m^3*u^2*v*w - 51*m^2*u^3*v*w - 432*m^4*v^2*w + 888*m^3*u*v^2*w - 
      381*m^2*u^2*v^2*w + 48*m*u^3*v^2*w + 126*m^3*v^3*w - 252*m^2*u*v^3*w + 
      90*m*u^2*v^3*w - 9*u^3*v^3*w - 12*m^2*v^4*w + 21*m*u*v^4*w - 
      6*u^2*v^4*w - 216*m^4*v*w^2 + 342*m^3*u*v*w^2 - 90*m^2*u^2*v*w^2 + 
      3*m*u^3*v*w^2 + 126*m^3*v^2*w^2 - 237*m^2*u*v^2*w^2 + 
      66*m*u^2*v^2*w^2 - 3*u^3*v^2*w^2 - 18*m^2*v^3*w^2 + 36*m*u*v^3*w^2 - 
      9*u^2*v^3*w^2 + 42*m^3*v*w^3 - 54*m^2*u*v*w^3 + 6*m*u^2*v*w^3 - 
      12*m^2*v^2*w^3 + 21*m*u*v^2*w^3 - 3*u^2*v^2*w^3 - 3*m^2*v*w^4 + 
      3*m*u*v*w^4 - 192*m^6*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 208*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 84*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + 15*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      112*m^5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      40*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      17*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      9*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m^4*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      39*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      22*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 3*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 7*m^3*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 13*m^2*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 3*m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u*v^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      208*m^5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      168*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      45*m^3*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      88*m^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      18*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      9*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 2*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + m^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 21*m^2*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 9*m*u^2*v^2*w*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      84*m^4*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      45*m^3*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m^2*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] + 23*m^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 2*m^2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] - 3*m*u*v^2*w^2*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      15*m^3*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m^2*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m^2*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
    (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (2*ep*(4*m^2 - m*u + m*v - u*v - m*w))/
   (v*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(64*m^5*Sqrt[-((4*m - u)*u)] - 48*m^4*u*Sqrt[-((4*m - u)*u)] + 
      12*m^3*u^2*Sqrt[-((4*m - u)*u)] - m^2*u^3*Sqrt[-((4*m - u)*u)] + 
      192*m^4*u*v - 192*m^3*u^2*v + 60*m^2*u^3*v - 6*m*u^4*v - 
      16*m^4*Sqrt[-((4*m - u)*u)]*v - 8*m^3*u*Sqrt[-((4*m - u)*u)]*v + 
      7*m^2*u^2*Sqrt[-((4*m - u)*u)]*v - m*u^3*Sqrt[-((4*m - u)*u)]*v - 
      48*m^3*u*v^2 + 36*m^2*u^2*v^2 - 6*m*u^3*v^2 - 
      4*m^3*Sqrt[-((4*m - u)*u)]*v^2 + 9*m^2*u*Sqrt[-((4*m - u)*u)]*v^2 - 
      2*m*u^2*Sqrt[-((4*m - u)*u)]*v^2 + m^2*Sqrt[-((4*m - u)*u)]*v^3 - 
      m*u*Sqrt[-((4*m - u)*u)]*v^3 - 48*m^4*Sqrt[-((4*m - u)*u)]*w + 
      24*m^3*u*Sqrt[-((4*m - u)*u)]*w - 3*m^2*u^2*Sqrt[-((4*m - u)*u)]*w - 
      96*m^3*u*v*w + 60*m^2*u^2*v*w - 9*m*u^3*v*w + 
      8*m^3*Sqrt[-((4*m - u)*u)]*v*w + 2*m^2*u*Sqrt[-((4*m - u)*u)]*v*w - 
      m*u^2*Sqrt[-((4*m - u)*u)]*v*w + 12*m^2*u*v^2*w - 15*m*u^2*v^2*w + 
      3*u^3*v^2*w + m^2*Sqrt[-((4*m - u)*u)]*v^2*w - 
      3*m*u*Sqrt[-((4*m - u)*u)]*v^2*w + u^2*Sqrt[-((4*m - u)*u)]*v^2*w + 
      12*m^3*Sqrt[-((4*m - u)*u)]*w^2 - 3*m^2*u*Sqrt[-((4*m - u)*u)]*w^2 + 
      12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 - m^2*Sqrt[-((4*m - u)*u)]*v*w^2 - 
      m^2*Sqrt[-((4*m - u)*u)]*w^3))/(Sqrt[-((4*m - u)*u)]*v*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (2*ep*(4*m^2 - m*u + m*v - u*v - m*w))/
   (v*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((ep*(64*m^5 - 80*m^4*u + 28*m^3*u^2 - 3*m^2*u^3 - 
      48*m^4*v + 72*m^3*u*v - 27*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 
      17*m^2*u*v^2 + 4*m*u^2*v^2 - m^2*v^3 + m*u*v^3 - 48*m^4*w + 
      40*m^3*u*w - 7*m^2*u^2*w + 24*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 
      3*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 5*m^2*u*w^2 - 
      3*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/(Sqrt[-((4*m - v)*v)]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(128*m^6 - 288*m^5*u + 184*m^4*u^2 - 46*m^3*u^3 + 4*m^2*u^4 - 
     160*m^5*v + 368*m^4*u*v - 222*m^3*u^2*v + 51*m^2*u^3*v - 4*m*u^4*v + 
     72*m^4*v^2 - 150*m^3*u*v^2 + 69*m^2*u^2*v^2 - 9*m*u^3*v^2 - 14*m^3*v^3 + 
     23*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 
     304*m^4*u*w - 134*m^3*u^2*w + 17*m^2*u^3*w + 144*m^4*v*w - 
     296*m^3*u*v*w + 127*m^2*u^2*v*w - 16*m*u^3*v*w - 42*m^3*v^2*w + 
     84*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 4*m^2*v^3*w - 
     7*m*u*v^3*w + 2*u^2*v^3*w + 72*m^4*w^2 - 114*m^3*u*w^2 + 
     30*m^2*u^2*w^2 - m*u^3*w^2 - 42*m^3*v*w^2 + 79*m^2*u*v*w^2 - 
     22*m*u^2*v*w^2 + u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 14*m^3*w^3 + 18*m^2*u*w^3 - 2*m*u^2*w^3 + 4*m^2*v*w^3 - 
     7*m*u*v*w^3 + u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-768*m^8 + 1024*m^7*u - 544*m^6*u^2 + 144*m^5*u^3 - 19*m^4*u^4 + 
     m^3*u^5 + 512*m^7*v + 448*m^6*u*v - 1088*m^5*u^2*v + 588*m^4*u^3*v - 
     128*m^3*u^4*v + 10*m^2*u^5*v + 32*m^6*v^2 - 1456*m^5*u*v^2 + 
     1786*m^4*u^2*v^2 - 800*m^3*u^3*v^2 + 155*m^2*u^4*v^2 - 11*m*u^5*v^2 - 
     96*m^5*v^3 + 676*m^4*u*v^3 - 662*m^3*u^2*v^3 + 220*m^2*u^3*v^3 - 
     24*m*u^4*v^3 + 25*m^4*v^4 - 105*m^3*u*v^4 + 79*m^2*u^2*v^4 - 
     15*m*u^3*v^4 - 2*m^3*v^5 + 4*m^2*u*v^5 - 2*m*u^2*v^5 + 1024*m^7*w - 
     1088*m^6*u*w + 432*m^5*u^2*w - 76*m^4*u^3*w + 5*m^3*u^4*w - 
     512*m^6*v*w - 656*m^5*u*v*w + 944*m^4*u^2*v*w - 327*m^3*u^3*v*w + 
     35*m^2*u^4*v*w - 48*m^5*v^2*w + 1204*m^4*u*v^2*w - 1140*m^3*u^2*v^2*w + 
     350*m^2*u^3*v^2*w - 35*m*u^4*v^2*w + 56*m^4*v^3*w - 363*m^3*u*v^3*w + 
     311*m^2*u^2*v^3*w - 83*m*u^3*v^3*w + 7*u^4*v^3*w - 7*m^3*v^4*w + 
     28*m^2*u*v^4*w - 27*m*u^2*v^4*w + 6*u^3*v^4*w - 544*m^6*w^2 + 
     432*m^5*u*w^2 - 114*m^4*u^2*w^2 + 10*m^3*u^3*w^2 + 192*m^5*v*w^2 + 
     324*m^4*u*v*w^2 - 268*m^3*u^2*v*w^2 + 45*m^2*u^3*v*w^2 + 
     18*m^4*v^2*w^2 - 330*m^3*u*v^2*w^2 + 225*m^2*u^2*v^2*w^2 - 
     37*m*u^3*v^2*w^2 - 8*m^3*v^3*w^2 + 49*m^2*u*v^3*w^2 - 38*m*u^2*v^3*w^2 + 
     7*u^3*v^3*w^2 + 144*m^5*w^3 - 76*m^4*u*w^3 + 10*m^3*u^2*w^3 - 
     32*m^4*v*w^3 - 67*m^3*u*v*w^3 + 25*m^2*u^2*v*w^3 - 2*m^3*v^2*w^3 + 
     30*m^2*u*v^2*w^3 - 13*m*u^2*v^2*w^3 - 19*m^4*w^4 + 5*m^3*u*w^4 + 
     2*m^3*v*w^4 + 5*m^2*u*v*w^4 + m^3*w^5))/(2*v*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  -((ep*(768*m^7 - 1024*m^6*u + 544*m^5*u^2 - 144*m^4*u^3 + 19*m^3*u^4 - 
      m^2*u^5 - 704*m^6*v + 624*m^5*u*v - 148*m^4*u^2*v - 15*m^3*u^3*v + 
      10*m^2*u^4*v - m*u^5*v + 240*m^5*v^2 - 168*m^4*u*v^2 + 39*m^3*u^2*v^2 - 
      3*m^2*u^3*v^2 - 36*m^4*v^3 + 35*m^3*u*v^3 - 18*m^2*u^2*v^3 + 
      3*m*u^3*v^3 + 2*m^3*v^4 - 4*m^2*u*v^4 + 2*m*u^2*v^4 - 1024*m^6*w + 
      1088*m^5*u*w - 432*m^4*u^2*w + 76*m^3*u^3*w - 5*m^2*u^4*w + 
      720*m^5*v*w - 520*m^4*u*v*w + 97*m^3*u^2*v*w + 5*m^2*u^3*v*w - 
      2*m*u^4*v*w - 168*m^4*v^2*w + 126*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 
      3*m*u^3*v^2*w + 13*m^3*v^3*w - 19*m^2*u*v^3*w + 7*m*u^2*v^3*w - 
      u^3*v^3*w + 544*m^5*w^2 - 432*m^4*u*w^2 + 114*m^3*u^2*w^2 - 
      10*m^2*u^3*w^2 - 276*m^4*v*w^2 + 159*m^3*u*v*w^2 - 23*m^2*u^2*v*w^2 + 
      39*m^3*v^2*w^2 - 33*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - m^2*v^3*w^2 + 
      2*m*u*v^3*w^2 - u^2*v^3*w^2 - 144*m^4*w^3 + 76*m^3*u*w^3 - 
      10*m^2*u^2*w^3 + 47*m^3*v*w^3 - 21*m^2*u*v*w^3 + 2*m*u^2*v*w^3 - 
      3*m^2*v^2*w^3 + 3*m*u*v^2*w^3 + 19*m^3*w^4 - 5*m^2*u*w^4 - 
      3*m^2*v*w^4 + m*u*v*w^4 - m^2*w^5))/(v*(-3*m + u + v + w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(4*m - u)*u*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
     8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-12*m^3 + 7*m^2*u - m*u^2 - 3*m^2*v + 10*m*u*v - 3*u^2*v + 2*m*v^2 - 
     2*u*v^2 + 7*m^2*w - 2*m*u*w + m*v*w - 3*u*v*w - m*w^2))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(4*m - u - w))/(4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), (-3*ep*(2*m - u - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-3*ep*(2*m - u - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-3*ep*(4*m - u - w))/(4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), 0, 0, 
  (ep*(4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (v*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2)), 
  (2*ep*(4*m - u - w))/(v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (-2*ep*(2*m - u - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  -(ep*(144*m^4*u*v - 120*m^3*u^2*v + 33*m^2*u^3*v - 3*m*u^4*v - 
      48*m^3*u*v^2 + 24*m^2*u^2*v^2 - 3*m*u^3*v^2 - 9*m^2*u*v^3 + 
      3*m*u^2*v^3 + 3*m*u*v^4 - 192*m^5*Sqrt[v*(-4*m + v)] + 
      208*m^4*u*Sqrt[v*(-4*m + v)] - 84*m^3*u^2*Sqrt[v*(-4*m + v)] + 
      15*m^2*u^3*Sqrt[v*(-4*m + v)] - m*u^4*Sqrt[v*(-4*m + v)] + 
      224*m^4*v*Sqrt[v*(-4*m + v)] - 192*m^3*u*v*Sqrt[v*(-4*m + v)] + 
      54*m^2*u^2*v*Sqrt[v*(-4*m + v)] - 5*m*u^3*v*Sqrt[v*(-4*m + v)] - 
      76*m^3*v^2*Sqrt[v*(-4*m + v)] + 47*m^2*u*v^2*Sqrt[v*(-4*m + v)] - 
      7*m*u^2*v^2*Sqrt[v*(-4*m + v)] + 8*m^2*v^3*Sqrt[v*(-4*m + v)] - 
      3*m*u*v^3*Sqrt[v*(-4*m + v)] - 144*m^4*v*w + 33*m^2*u^2*v*w - 
      6*m*u^3*v*w + 48*m^3*v^2*w - 3*m*u^2*v^2*w + 9*m^2*v^3*w - 3*m*v^4*w + 
      208*m^4*Sqrt[v*(-4*m + v)]*w - 168*m^3*u*Sqrt[v*(-4*m + v)]*w + 
      45*m^2*u^2*Sqrt[v*(-4*m + v)]*w - 4*m*u^3*Sqrt[v*(-4*m + v)]*w - 
      192*m^3*v*Sqrt[v*(-4*m + v)]*w + 120*m^2*u*v*Sqrt[v*(-4*m + v)]*w - 
      22*m*u^2*v*Sqrt[v*(-4*m + v)]*w + u^3*v*Sqrt[v*(-4*m + v)]*w + 
      47*m^2*v^2*Sqrt[v*(-4*m + v)]*w - 22*m*u*v^2*Sqrt[v*(-4*m + v)]*w + 
      3*u^2*v^2*Sqrt[v*(-4*m + v)]*w - 3*m*v^3*Sqrt[v*(-4*m + v)]*w + 
      120*m^3*v*w^2 - 33*m^2*u*v*w^2 - 24*m^2*v^2*w^2 + 3*m*u*v^2*w^2 - 
      3*m*v^3*w^2 - 84*m^3*Sqrt[v*(-4*m + v)]*w^2 + 
      45*m^2*u*Sqrt[v*(-4*m + v)]*w^2 - 6*m*u^2*Sqrt[v*(-4*m + v)]*w^2 + 
      54*m^2*v*Sqrt[v*(-4*m + v)]*w^2 - 22*m*u*v*Sqrt[v*(-4*m + v)]*w^2 + 
      2*u^2*v*Sqrt[v*(-4*m + v)]*w^2 - 7*m*v^2*Sqrt[v*(-4*m + v)]*w^2 + 
      3*u*v^2*Sqrt[v*(-4*m + v)]*w^2 - 33*m^2*v*w^3 + 6*m*u*v*w^3 + 
      3*m*v^2*w^3 + 15*m^2*Sqrt[v*(-4*m + v)]*w^3 - 4*m*u*Sqrt[v*(-4*m + v)]*
       w^3 - 5*m*v*Sqrt[v*(-4*m + v)]*w^3 + u*v*Sqrt[v*(-4*m + v)]*w^3 + 
      3*m*v*w^4 - m*Sqrt[v*(-4*m + v)]*w^4))/(2*v*Sqrt[v*(-4*m + v)]*
    (-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-12*m^2 + 7*m*u - u^2 + 8*m*v - 3*u*v + 7*m*w - 2*u*w - 3*v*w - w^2))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (ep*(-384*m^5*v + 576*m^4*u*v - 312*m^3*u^2*v + 72*m^2*u^3*v - 
     6*m*u^4*v + 288*m^4*v^2 - 264*m^3*u*v^2 + 84*m^2*u^2*v^2 - 9*m*u^3*v^2 - 
     72*m^3*v^3 + 18*m^2*u*v^3 + 6*m^2*v^4 + 3*m*u*v^4 + 480*m^4*v*w - 
     600*m^3*u*v*w + 228*m^2*u^2*v*w - 27*m*u^3*v*w - 288*m^3*v^2*w + 
     204*m^2*u*v^2*w - 42*m*u^2*v^2*w + 3*u^3*v^2*w + 54*m^2*v^3*w - 
     9*m*u*v^3*w - 3*m*v^4*w - 216*m^3*v*w^2 + 234*m^2*u*v*w^2 - 
     60*m*u^2*v*w^2 + 3*u^3*v*w^2 + 90*m^2*v^2*w^2 - 48*m*u*v^2*w^2 + 
     6*u^2*v^2*w^2 - 9*m*v^3*w^2 + 42*m^2*v*w^3 - 42*m*u*v*w^3 + 
     6*u^2*v*w^3 - 9*m*v^2*w^3 + 3*u*v^2*w^3 - 3*m*v*w^4 + 3*u*v*w^4 - 
     384*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     416*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     168*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     30*m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     352*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     288*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     78*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     7*m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     104*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     58*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     10*m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     416*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     336*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     90*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     288*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     180*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     35*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     58*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     26*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     168*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     90*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     12*m*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     78*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     35*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*u*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     30*m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     8*m*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     7*m*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(-24*m^2 + 14*m*u - 2*u^2 + 10*m*v - 3*u*v + 14*m*w - 4*u*w - 3*v*w - 
      2*w^2))/(v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
       8*m*w + 2*u*w + w^2])), (ep*(4*m - u - w))/
   (v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-2*ep*(4*m - u - w))/(v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep*(4*m - w)*w*(8*m^2 - 6*m*u + u^2 - 2*m*v - 2*m*w + u*w))/
   (Sqrt[-((4*m - w)*w)]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*m*(16*m^2*u - 8*m*u^2 + u^3 - u*v^2 - 16*m^2*w + u^2*w + v^2*w + 
      8*m*w^2 - u*w^2 - w^3))/(Sqrt[-((4*m - v)*v)]*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -((ep*(128*m^5 - 192*m^4*u + 104*m^3*u^2 - 24*m^2*u^3 + 2*m*u^4 - 
      96*m^4*v + 88*m^3*u*v - 28*m^2*u^2*v + 3*m*u^3*v + 24*m^3*v^2 - 
      6*m^2*u*v^2 - 2*m^2*v^3 - m*u*v^3 - 160*m^4*w + 200*m^3*u*w - 
      76*m^2*u^2*w + 9*m*u^3*w + 96*m^3*v*w - 68*m^2*u*v*w + 14*m*u^2*v*w - 
      u^3*v*w - 18*m^2*v^2*w + 3*m*u*v^2*w + m*v^3*w + 72*m^3*w^2 - 
      78*m^2*u*w^2 + 20*m*u^2*w^2 - u^3*w^2 - 30*m^2*v*w^2 + 16*m*u*v*w^2 - 
      2*u^2*v*w^2 + 3*m*v^2*w^2 - 14*m^2*w^3 + 14*m*u*w^3 - 2*u^2*w^3 + 
      3*m*v*w^3 - u*v*w^3 + m*w^4 - u*w^4))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(768*m^7 - 1024*m^6*u + 544*m^5*u^2 - 144*m^4*u^3 + 19*m^3*u^4 - 
     m^2*u^5 - 704*m^6*v + 624*m^5*u*v - 148*m^4*u^2*v - 15*m^3*u^3*v + 
     10*m^2*u^4*v - m*u^5*v + 240*m^5*v^2 - 168*m^4*u*v^2 + 39*m^3*u^2*v^2 - 
     3*m^2*u^3*v^2 - 36*m^4*v^3 + 35*m^3*u*v^3 - 18*m^2*u^2*v^3 + 
     3*m*u^3*v^3 + 2*m^3*v^4 - 4*m^2*u*v^4 + 2*m*u^2*v^4 - 1024*m^6*w + 
     1088*m^5*u*w - 432*m^4*u^2*w + 76*m^3*u^3*w - 5*m^2*u^4*w + 
     720*m^5*v*w - 520*m^4*u*v*w + 97*m^3*u^2*v*w + 5*m^2*u^3*v*w - 
     2*m*u^4*v*w - 168*m^4*v^2*w + 126*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 
     3*m*u^3*v^2*w + 13*m^3*v^3*w - 19*m^2*u*v^3*w + 7*m*u^2*v^3*w - 
     u^3*v^3*w + 544*m^5*w^2 - 432*m^4*u*w^2 + 114*m^3*u^2*w^2 - 
     10*m^2*u^3*w^2 - 276*m^4*v*w^2 + 159*m^3*u*v*w^2 - 23*m^2*u^2*v*w^2 + 
     39*m^3*v^2*w^2 - 33*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - m^2*v^3*w^2 + 
     2*m*u*v^3*w^2 - u^2*v^3*w^2 - 144*m^4*w^3 + 76*m^3*u*w^3 - 
     10*m^2*u^2*w^3 + 47*m^3*v*w^3 - 21*m^2*u*v*w^3 + 2*m*u^2*v*w^3 - 
     3*m^2*v^2*w^3 + 3*m*u*v^2*w^3 + 19*m^3*w^4 - 5*m^2*u*w^4 - 3*m^2*v*w^4 + 
     m*u*v*w^4 - m^2*w^5))/(2*v*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(96*m^4 - 80*m^3*u + 22*m^2*u^2 - 2*m*u^3 - 88*m^3*v + 46*m^2*u*v - 
     6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 80*m^3*w + 44*m^2*u*w - 
     6*m*u^2*w + 46*m^2*v*w - 15*m*u*v*w + u^2*v*w - 6*m*v^2*w + 3*u*v^2*w + 
     22*m^2*w^2 - 6*m*u*w^2 - 6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(4*m - u)*u*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (2*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(-12*m^2 + 7*m*u - u^2 + 6*m*v - 2*u*v + 7*m*w - 2*u*w - 2*v*w - 
      w^2))/(v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
       2*u*w + w^2])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
   (2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (-3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*ep*Sqrt[-((4*m - u)*u)]*(4*m - w)*w)/
   (Sqrt[-((4*m - w)*w)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
    (Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
     8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^2 + 2*m*u + 2*m*v + 2*m*w - u*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*ep*(3*m - u - w))/(4*v*(-3*m + u + v + w)), 
  (-3*ep)/(4*(3*m - u - v - w)), (-3*ep)/(4*v), 0, 0, 
  (3*ep*(4*m - u - w))/(2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), 0, -(ep/(3*m - u - v - w)), 
  (ep*(9*m - 3*u - 3*v - Sqrt[v*(-4*m + v)] - 3*w))/
   (2*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)), -(ep/(3*m - u - v - w)), 
  (ep*(-12*m*v + 6*u*v + 3*v^2 + 3*v*w - 
     3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*v*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), -(ep/v), ep/(2*v), -(ep/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*Sqrt[-((4*m - v)*v)]), 
  (ep*(-10*m + 4*u + 3*v + 3*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(12*m^3 - 7*m^2*u + m*u^2 + 3*m^2*v - 10*m*u*v + 3*u^2*v - 2*m*v^2 + 
     2*u*v^2 - 7*m^2*w + 2*m*u*w - m*v*w + 3*u*v*w + m*w^2))/
   (4*v*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(12*m^2 - 7*m*u + u^2 - 6*m*v + 2*u*v - 7*m*w + 2*u*w + 2*v*w + w^2))/
   (2*v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), 0, (ep*(3*m - u - 2*v - w))/(2*v*(-3*m + u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (3*ep*Sqrt[-((4*m - u)*u)]*
    (8*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep*(8*m^3 - 2*m^2*u - 2*m^2*v - 2*m^2*w - 3*m*u*w + 
     u^2*w - u*v*w + u*w^2))/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), (ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
   (2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
    (Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - u)*u)]*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
     8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[-((4*m - u)*u)]*(u*w - v*w))/
   (Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(3*ep*Sqrt[-((4*m - v)*v)])/(4*(4*m - v)*v), 0, 
  (3*ep*Sqrt[-((4*m - v)*v)])/(2*(4*m - v)*v), (-9*ep*Sqrt[-((4*m - v)*v)])/
   (4*(4*m - v)*v), 0, 0, 0, 0, 0, 
  -((ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v)), (2*ep*Sqrt[-((4*m - v)*v)])/
   ((4*m - v)*v), 0, 0, (ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 
  (-2*ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 0, 
  (4*ep*Sqrt[-((4*m - v)*v)])/((4*m - v)*v), 
  (ep*Sqrt[-((4*m - v)*v)]*(384*m^4 - 192*m^3*u + 24*m^2*u^2 - 288*m^3*v + 
     120*m^2*u*v - 12*m*u^2*v + 72*m^2*v^2 - 18*m*u*v^2 - 6*m*v^3 - 
     288*m^3*w + 72*m^2*u*w + 144*m^2*v*w - 48*m*u*v*w - 18*m*v^2*w + 
     9*u*v^2*w + 72*m^2*w^2 - 6*m*u*w^2 - 18*m*v*w^2 + 3*u*v*w^2 - 6*m*w^3 + 
     64*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     32*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     32*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     8*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     32*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     8*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     8*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(4*m - v)*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-4*ep*Sqrt[-((4*m - v)*v)])/
   ((4*m - v)*v), -(ep*Sqrt[-((4*m - v)*v)]*(1280*m^5 - 1280*m^4*u + 
      480*m^3*u^2 - 80*m^2*u^3 + 5*m*u^4 - 960*m^4*v + 640*m^3*u*v - 
      140*m^2*u^2*v + 10*m*u^3*v + 240*m^3*v^2 - 80*m^2*u*v^2 + 5*m*u^2*v^2 - 
      20*m^2*v^3 - 1280*m^4*w + 960*m^3*u*w - 240*m^2*u^2*w + 20*m*u^3*w + 
      640*m^3*v*w - 360*m^2*u*v*w + 70*m*u^2*v*w - 5*u^3*v*w - 80*m^2*v^2*w + 
      30*m*u*v^2*w + 480*m^3*w^2 - 240*m^2*u*w^2 + 30*m*u^2*w^2 - 
      140*m^2*v*w^2 + 70*m*u*v*w^2 - 10*u^2*v*w^2 + 5*m*v^2*w^2 - 
      80*m^2*w^3 + 20*m*u*w^3 + 10*m*v*w^3 - 5*u*v*w^3 + 5*m*w^4 + 
      48*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      24*m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      48*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      24*m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(4*m - v)*v*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (5*ep*Sqrt[-((4*m - v)*v)])/
   ((4*m - v)*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(4*m - u)*u*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
   (2*Sqrt[-((4*m - u)*u)]*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(96*m^4 - 80*m^3*u + 22*m^2*u^2 - 2*m*u^3 - 88*m^3*v + 46*m^2*u*v - 
     6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 80*m^3*w + 44*m^2*u*w - 
     6*m*u^2*w + 46*m^2*v*w - 15*m*u*v*w + u^2*v*w - 6*m*v^2*w + 3*u*v^2*w + 
     22*m^2*w^2 - 6*m*u*w^2 - 6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - v)*v)]*(128*m^4 - 64*m^3*u + 8*m^2*u^2 - 96*m^3*v + 
      40*m^2*u*v - 4*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 
      24*m^2*u*w + 48*m^2*v*w - 16*m*u*v*w - 6*m*v^2*w + 3*u*v^2*w + 
      24*m^2*w^2 - 2*m*u*w^2 - 6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
    ((4*m - v)*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*m*Sqrt[-((4*m - v)*v)]*(16*m^2*u - 8*m*u^2 + u^3 - u*v^2 - 16*m^2*w + 
     u^2*w + v^2*w + 8*m*w^2 - u*w^2 - w^3))/
   ((4*m - v)*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - v)*v)]*(64*m^5 - 80*m^4*u + 28*m^3*u^2 - 3*m^2*u^3 - 
      48*m^4*v + 72*m^3*u*v - 27*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 
      17*m^2*u*v^2 + 4*m*u^2*v^2 - m^2*v^3 + m*u*v^3 - 48*m^4*w + 
      40*m^3*u*w - 7*m^2*u^2*w + 24*m^3*v*w - 30*m^2*u*v*w + 6*m*u^2*v*w - 
      3*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 12*m^3*w^2 - 5*m^2*u*w^2 - 
      3*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
   (2*(4*m - v)*v*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[-((4*m - v)*v)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
     96*m^3*v + 48*m^2*u*v - 6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 
     64*m^3*w + 24*m^2*u*w - 2*m*u^2*w + 40*m^2*v*w - 16*m*u*v*w + u^2*v*w - 
     6*m*v^2*w + 3*u*v^2*w + 8*m^2*w^2 - 4*m*v*w^2))/
   ((4*m - v)*v*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-3*ep*Sqrt[-((4*m - v)*v)])/
   ((4*m - v)*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (-3*ep*(2*m - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-3*ep*(m - u))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  -(ep*(1152*m^5 - 960*m^4*u + 264*m^3*u^2 - 24*m^2*u^3 - 1248*m^4*v + 
      840*m^3*u*v - 180*m^2*u^2*v + 12*m*u^3*v + 504*m^3*v^2 - 
      246*m^2*u*v^2 + 30*m*u^2*v^2 - 90*m^2*v^3 + 24*m*u*v^3 + 6*m*v^4 + 
      64*m^4*Sqrt[-((4*m - v)*v)] - 64*m^3*u*Sqrt[-((4*m - v)*v)] + 
      20*m^2*u^2*Sqrt[-((4*m - v)*v)] - 2*m*u^3*Sqrt[-((4*m - v)*v)] - 
      48*m^3*v*Sqrt[-((4*m - v)*v)] + 32*m^2*u*v*Sqrt[-((4*m - v)*v)] - 
      5*m*u^2*v*Sqrt[-((4*m - v)*v)] + 12*m^2*v^2*Sqrt[-((4*m - v)*v)] - 
      4*m*u*v^2*Sqrt[-((4*m - v)*v)] - m*v^3*Sqrt[-((4*m - v)*v)] - 
      1248*m^4*w + 696*m^3*u*w - 96*m^2*u^2*w + 1008*m^3*v*w - 
      480*m^2*u*v*w + 60*m*u^2*v*w - 270*m^2*v^2*w + 111*m*u*v^2*w - 
      9*u^2*v^2*w + 24*m*v^3*w - 9*u*v^3*w - 48*m^3*Sqrt[-((4*m - v)*v)]*w + 
      32*m^2*u*Sqrt[-((4*m - v)*v)]*w - 5*m*u^2*Sqrt[-((4*m - v)*v)]*w + 
      24*m^2*v*Sqrt[-((4*m - v)*v)]*w - 12*m*u*v*Sqrt[-((4*m - v)*v)]*w + 
      2*u^2*v*Sqrt[-((4*m - v)*v)]*w - 3*m*v^2*Sqrt[-((4*m - v)*v)]*w + 
      u*v^2*Sqrt[-((4*m - v)*v)]*w + 504*m^3*w^2 - 162*m^2*u*w^2 + 
      6*m*u^2*w^2 - 270*m^2*v*w^2 + 81*m*u*v*w^2 - 3*u^2*v*w^2 + 
      36*m*v^2*w^2 - 12*u*v^2*w^2 + 12*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 
      4*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 3*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 
      u*v*Sqrt[-((4*m - v)*v)]*w^2 - 90*m^2*w^3 + 12*m*u*w^3 + 24*m*v*w^3 - 
      3*u*v*w^3 - m*Sqrt[-((4*m - v)*v)]*w^3 + 6*m*w^4))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(4*m - 2*u - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, (ep*(-288*m^4*u + 240*m^3*u^2 - 66*m^2*u^3 + 6*m*u^4 + 
     32*m^4*Sqrt[u*(-4*m + u)] - 16*m^3*u*Sqrt[u*(-4*m + u)] + 
     2*m^2*u^2*Sqrt[u*(-4*m + u)] + 168*m^3*u*v - 90*m^2*u^2*v + 12*m*u^3*v - 
     32*m^3*Sqrt[u*(-4*m + u)]*v + 12*m^2*u*Sqrt[u*(-4*m + u)]*v - 
     m*u^2*Sqrt[u*(-4*m + u)]*v - 24*m^2*u*v^2 + 6*m*u^2*v^2 + 
     10*m^2*Sqrt[u*(-4*m + u)]*v^2 - 2*m*u*Sqrt[u*(-4*m + u)]*v^2 - 
     m*Sqrt[u*(-4*m + u)]*v^3 + 312*m^3*u*w - 174*m^2*u^2*w + 24*m*u^3*w - 
     32*m^3*Sqrt[u*(-4*m + u)]*w + 12*m^2*u*Sqrt[u*(-4*m + u)]*w - 
     m*u^2*Sqrt[u*(-4*m + u)]*w - 132*m^2*u*v*w + 45*m*u^2*v*w - 3*u^3*v*w + 
     20*m^2*Sqrt[u*(-4*m + u)]*v*w - 6*m*u*Sqrt[u*(-4*m + u)]*v*w + 
     12*m*u*v^2*w - 3*u^2*v^2*w - 3*m*Sqrt[u*(-4*m + u)]*v^2*w + 
     u*Sqrt[u*(-4*m + u)]*v^2*w - 108*m^2*u*w^2 + 39*m*u^2*w^2 - 3*u^3*w^2 + 
     10*m^2*Sqrt[u*(-4*m + u)]*w^2 - 2*m*u*Sqrt[u*(-4*m + u)]*w^2 + 
     24*m*u*v*w^2 - 6*u^2*v*w^2 - 3*m*Sqrt[u*(-4*m + u)]*v*w^2 + 
     u*Sqrt[u*(-4*m + u)]*v*w^2 + 12*m*u*w^3 - 3*u^2*w^3 - 
     m*Sqrt[u*(-4*m + u)]*w^3))/(2*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(2*m - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, (2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-32*m^3*u + 16*m^2*u^2 - 2*m*u^3 + 8*m^2*u*v - 2*m*u^2*v + 
     24*m^2*u*w - 6*m*u^2*w - 4*m*u*v*w + u^2*v*w - 4*m*u*w^2 + u^2*w^2))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(128*m^4 - 64*m^3*u + 8*m^2*u^2 - 96*m^3*v + 40*m^2*u*v - 4*m*u^2*v + 
     24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 24*m^2*u*w + 48*m^2*v*w - 
     16*m*u*v*w - 6*m*v^2*w + 3*u*v^2*w + 24*m^2*w^2 - 2*m*u*w^2 - 
     6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/(Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^3 + 6*m^2*u - m*u^2 + 6*m^2*v - 2*m*u*v - m*v^2 + 6*m^2*w - 
     5*m*u*w + u^2*w - 2*m*v*w - m*w^2 + u*w^2))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(128*m^5 - 192*m^4*u + 104*m^3*u^2 - 24*m^2*u^3 + 2*m*u^4 - 96*m^4*v + 
     88*m^3*u*v - 28*m^2*u^2*v + 3*m*u^3*v + 24*m^3*v^2 - 6*m^2*u*v^2 - 
     2*m^2*v^3 - m*u*v^3 - 160*m^4*w + 200*m^3*u*w - 76*m^2*u^2*w + 
     9*m*u^3*w + 96*m^3*v*w - 68*m^2*u*v*w + 14*m*u^2*v*w - u^3*v*w - 
     18*m^2*v^2*w + 3*m*u*v^2*w + m*v^3*w + 72*m^3*w^2 - 78*m^2*u*w^2 + 
     20*m*u^2*w^2 - u^3*w^2 - 30*m^2*v*w^2 + 16*m*u*v*w^2 - 2*u^2*v*w^2 + 
     3*m*v^2*w^2 - 14*m^2*w^3 + 14*m*u*w^3 - 2*u^2*w^3 + 3*m*v*w^3 - 
     u*v*w^3 + m*w^4 - u*w^4))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 288*m^5*u - 184*m^4*u^2 + 46*m^3*u^3 - 4*m^2*u^4 + 
     160*m^5*v - 368*m^4*u*v + 222*m^3*u^2*v - 51*m^2*u^3*v + 4*m*u^4*v - 
     72*m^4*v^2 + 150*m^3*u*v^2 - 69*m^2*u^2*v^2 + 9*m*u^3*v^2 + 14*m^3*v^3 - 
     23*m^2*u*v^3 + 6*m*u^2*v^3 - m^2*v^4 + m*u*v^4 + 160*m^5*w - 
     304*m^4*u*w + 134*m^3*u^2*w - 17*m^2*u^3*w - 144*m^4*v*w + 
     296*m^3*u*v*w - 127*m^2*u^2*v*w + 16*m*u^3*v*w + 42*m^3*v^2*w - 
     84*m^2*u*v^2*w + 30*m*u^2*v^2*w - 3*u^3*v^2*w - 4*m^2*v^3*w + 
     7*m*u*v^3*w - 2*u^2*v^3*w - 72*m^4*w^2 + 114*m^3*u*w^2 - 
     30*m^2*u^2*w^2 + m*u^3*w^2 + 42*m^3*v*w^2 - 79*m^2*u*v*w^2 + 
     22*m*u^2*v*w^2 - u^3*v*w^2 - 6*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 
     3*u^2*v^2*w^2 + 14*m^3*w^3 - 18*m^2*u*w^3 + 2*m*u^2*w^3 - 4*m^2*v*w^3 + 
     7*m*u*v*w^3 - u^2*v*w^3 - m^2*w^4 + m*u*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 
     256*m^4*v + 240*m^3*u*v - 72*m^2*u^2*v + 7*m*u^3*v + 96*m^3*v^2 - 
     60*m^2*u*v^2 + 9*m*u^2*v^2 - 16*m^2*v^3 + 5*m*u*v^3 + m*v^4 - 
     320*m^4*w + 304*m^3*u*w - 92*m^2*u^2*w + 9*m*u^3*w + 240*m^3*v*w - 
     168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 60*m^2*v^2*w + 30*m*u*v^2*w - 
     3*u^2*v^2*w + 5*m*v^3*w - 2*u*v^3*w + 144*m^3*w^2 - 92*m^2*u*w^2 + 
     17*m*u^2*w^2 - u^3*w^2 - 72*m^2*v*w^2 + 32*m*u*v*w^2 - 4*u^2*v*w^2 + 
     9*m*v^2*w^2 - 3*u*v^2*w^2 - 28*m^2*w^3 + 9*m*u*w^3 - u^2*w^3 + 
     7*m*v*w^3 - u*v*w^3 + 2*m*w^4))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep*(m - u))/((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-3*ep*(-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 2*u*w - w^2))/
   (4*v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), 0, (-3*ep*(2*m - u - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (3*ep*(-12*m^2 + 7*m*u - u^2 + u*v + 7*m*w - 2*u*w + v*w - w^2))/
   (4*v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), 0, 0, 0, 0, 0, 
  -(ep*(144*m^4*u*v - 120*m^3*u^2*v + 33*m^2*u^3*v - 3*m*u^4*v - 
      48*m^3*u*v^2 + 24*m^2*u^2*v^2 - 3*m*u^3*v^2 - 9*m^2*u*v^3 + 
      3*m*u^2*v^3 + 3*m*u*v^4 + 192*m^5*Sqrt[v*(-4*m + v)] - 
      208*m^4*u*Sqrt[v*(-4*m + v)] + 84*m^3*u^2*Sqrt[v*(-4*m + v)] - 
      15*m^2*u^3*Sqrt[v*(-4*m + v)] + m*u^4*Sqrt[v*(-4*m + v)] - 
      64*m^4*v*Sqrt[v*(-4*m + v)] + 32*m^3*u*v*Sqrt[v*(-4*m + v)] - 
      4*m^2*u^2*v*Sqrt[v*(-4*m + v)] - 4*m^3*v^2*Sqrt[v*(-4*m + v)] + 
      13*m^2*u*v^2*Sqrt[v*(-4*m + v)] - 3*m*u^2*v^2*Sqrt[v*(-4*m + v)] + 
      2*m^2*v^3*Sqrt[v*(-4*m + v)] - 2*m*u*v^3*Sqrt[v*(-4*m + v)] - 
      144*m^4*v*w + 33*m^2*u^2*v*w - 6*m*u^3*v*w + 48*m^3*v^2*w - 
      3*m*u^2*v^2*w + 9*m^2*v^3*w - 3*m*v^4*w - 208*m^4*Sqrt[v*(-4*m + v)]*
       w + 168*m^3*u*Sqrt[v*(-4*m + v)]*w - 45*m^2*u^2*Sqrt[v*(-4*m + v)]*w + 
      4*m*u^3*Sqrt[v*(-4*m + v)]*w + 32*m^3*v*Sqrt[v*(-4*m + v)]*w - 
      20*m^2*u*v*Sqrt[v*(-4*m + v)]*w + 7*m*u^2*v*Sqrt[v*(-4*m + v)]*w - 
      u^3*v*Sqrt[v*(-4*m + v)]*w + 13*m^2*v^2*Sqrt[v*(-4*m + v)]*w - 
      8*m*u*v^2*Sqrt[v*(-4*m + v)]*w + 2*u^2*v^2*Sqrt[v*(-4*m + v)]*w - 
      2*m*v^3*Sqrt[v*(-4*m + v)]*w + 120*m^3*v*w^2 - 33*m^2*u*v*w^2 - 
      24*m^2*v^2*w^2 + 3*m*u*v^2*w^2 - 3*m*v^3*w^2 + 
      84*m^3*Sqrt[v*(-4*m + v)]*w^2 - 45*m^2*u*Sqrt[v*(-4*m + v)]*w^2 + 
      6*m*u^2*Sqrt[v*(-4*m + v)]*w^2 - 4*m^2*v*Sqrt[v*(-4*m + v)]*w^2 + 
      7*m*u*v*Sqrt[v*(-4*m + v)]*w^2 - 2*u^2*v*Sqrt[v*(-4*m + v)]*w^2 - 
      3*m*v^2*Sqrt[v*(-4*m + v)]*w^2 + 2*u*v^2*Sqrt[v*(-4*m + v)]*w^2 - 
      33*m^2*v*w^3 + 6*m*u*v*w^3 + 3*m*v^2*w^3 - 15*m^2*Sqrt[v*(-4*m + v)]*
       w^3 + 4*m*u*Sqrt[v*(-4*m + v)]*w^3 - u*v*Sqrt[v*(-4*m + v)]*w^3 + 
      3*m*v*w^4 + m*Sqrt[v*(-4*m + v)]*w^4))/(2*v*Sqrt[v*(-4*m + v)]*
    (-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(12*m^2 - 7*m*u + u^2 + 2*m*v - 2*u*v - 7*m*w + 2*u*w - 2*v*w + w^2))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, (ep*(384*m^5*Sqrt[u*(-4*m + u)] - 
     416*m^4*u*Sqrt[u*(-4*m + u)] + 168*m^3*u^2*Sqrt[u*(-4*m + u)] - 
     30*m^2*u^3*Sqrt[u*(-4*m + u)] + 2*m*u^4*Sqrt[u*(-4*m + u)] + 
     288*m^4*u*v - 240*m^3*u^2*v + 66*m^2*u^3*v - 6*m*u^4*v - 
     224*m^4*Sqrt[u*(-4*m + u)]*v + 160*m^3*u*Sqrt[u*(-4*m + u)]*v - 
     38*m^2*u^2*Sqrt[u*(-4*m + u)]*v + 3*m*u^3*Sqrt[u*(-4*m + u)]*v - 
     168*m^3*u*v^2 + 90*m^2*u^2*v^2 - 12*m*u^3*v^2 + 
     40*m^3*Sqrt[u*(-4*m + u)]*v^2 - 10*m^2*u*Sqrt[u*(-4*m + u)]*v^2 + 
     24*m^2*u*v^3 - 6*m*u^2*v^3 - 2*m^2*Sqrt[u*(-4*m + u)]*v^3 - 
     m*u*Sqrt[u*(-4*m + u)]*v^3 - 416*m^4*Sqrt[u*(-4*m + u)]*w + 
     336*m^3*u*Sqrt[u*(-4*m + u)]*w - 90*m^2*u^2*Sqrt[u*(-4*m + u)]*w + 
     8*m*u^3*Sqrt[u*(-4*m + u)]*w - 312*m^3*u*v*w + 210*m^2*u^2*v*w - 
     45*m*u^3*v*w + 3*u^4*v*w + 160*m^3*Sqrt[u*(-4*m + u)]*v*w - 
     100*m^2*u*Sqrt[u*(-4*m + u)]*v*w + 23*m*u^2*Sqrt[u*(-4*m + u)]*v*w - 
     2*u^3*Sqrt[u*(-4*m + u)]*v*w + 96*m^2*u*v^2*w - 36*m*u^2*v^2*w + 
     3*u^3*v^2*w - 10*m^2*Sqrt[u*(-4*m + u)]*v^2*w + 
     2*m*u*Sqrt[u*(-4*m + u)]*v^2*w + u^2*Sqrt[u*(-4*m + u)]*v^2*w - 
     m*Sqrt[u*(-4*m + u)]*v^3*w + 168*m^3*Sqrt[u*(-4*m + u)]*w^2 - 
     90*m^2*u*Sqrt[u*(-4*m + u)]*w^2 + 12*m*u^2*Sqrt[u*(-4*m + u)]*w^2 + 
     108*m^2*u*v*w^2 - 51*m*u^2*v*w^2 + 6*u^3*v*w^2 - 
     38*m^2*Sqrt[u*(-4*m + u)]*v*w^2 + 23*m*u*Sqrt[u*(-4*m + u)]*v*w^2 - 
     4*u^2*Sqrt[u*(-4*m + u)]*v*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 + 
     u*Sqrt[u*(-4*m + u)]*v^2*w^2 - 30*m^2*Sqrt[u*(-4*m + u)]*w^3 + 
     8*m*u*Sqrt[u*(-4*m + u)]*w^3 - 12*m*u*v*w^3 + 3*u^2*v*w^3 + 
     3*m*Sqrt[u*(-4*m + u)]*v*w^3 - 2*u*Sqrt[u*(-4*m + u)]*v*w^3 + 
     2*m*Sqrt[u*(-4*m + u)]*w^4))/(2*Sqrt[u*(-4*m + u)]*v*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-24*m^2 + 14*m*u - 2*u^2 + 2*m*v + u*v + 14*m*w - 4*u*w + v*w - 
     2*w^2))/(v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), 0, (-2*ep*(2*m - u - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), -((ep*(-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 2*u*w - w^2))/
    (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2])), (2*ep*(-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 2*u*w - w^2))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (ep*(-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 2*u*w - w^2))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), (-2*ep*(-12*m^2 + 7*m*u - u^2 + 2*m*v + 7*m*w - 2*u*w - w^2))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(32*m^3*u - 16*m^2*u^2 + 2*m*u^3 - 8*m^2*u*v + 2*m*u^2*v - 24*m^2*u*w + 
     10*m*u^2*w - u^3*w + 4*m*u*w^2 - u^2*w^2))/(Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*m*(16*m^2*u - 8*m*u^2 + u^3 - u*v^2 - 16*m^2*w + u^2*w + v^2*w + 
      8*m*w^2 - u*w^2 - w^3))/(Sqrt[-((4*m - v)*v)]*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(128*m^5 - 192*m^4*u + 104*m^3*u^2 - 24*m^2*u^3 + 2*m*u^4 - 96*m^4*v + 
     88*m^3*u*v - 28*m^2*u^2*v + 3*m*u^3*v + 24*m^3*v^2 - 6*m^2*u*v^2 - 
     2*m^2*v^3 - m*u*v^3 - 160*m^4*w + 200*m^3*u*w - 76*m^2*u^2*w + 
     9*m*u^3*w + 96*m^3*v*w - 68*m^2*u*v*w + 14*m*u^2*v*w - u^3*v*w - 
     18*m^2*v^2*w + 3*m*u*v^2*w + m*v^3*w + 72*m^3*w^2 - 78*m^2*u*w^2 + 
     20*m*u^2*w^2 - u^3*w^2 - 30*m^2*v*w^2 + 16*m*u*v*w^2 - 2*u^2*v*w^2 + 
     3*m*v^2*w^2 - 14*m^2*w^3 + 14*m*u*w^3 - 2*u^2*w^3 + 3*m*v*w^3 - 
     u*v*w^3 + m*w^4 - u*w^4))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(96*m^4 - 80*m^3*u + 22*m^2*u^2 - 2*m*u^3 - 72*m^3*v + 38*m^2*u*v - 
     5*m*u^2*v + 16*m^2*v^2 - 4*m*u*v^2 - m*v^3 - 80*m^3*w + 44*m^2*u*w - 
     6*m*u^2*w + 38*m^2*v*w - 13*m*u*v*w + u^2*v*w - 4*m*v^2*w + 2*u*v^2*w + 
     22*m^2*w^2 - 6*m*u*w^2 - 5*m*v*w^2 + u*v*w^2 - 2*m*w^3))/
   (2*v*(-3*m + u + v + w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(768*m^7 - 1024*m^6*u + 544*m^5*u^2 - 144*m^4*u^3 + 19*m^3*u^4 - 
     m^2*u^5 - 704*m^6*v + 624*m^5*u*v - 148*m^4*u^2*v - 15*m^3*u^3*v + 
     10*m^2*u^4*v - m*u^5*v + 240*m^5*v^2 - 168*m^4*u*v^2 + 39*m^3*u^2*v^2 - 
     3*m^2*u^3*v^2 - 36*m^4*v^3 + 35*m^3*u*v^3 - 18*m^2*u^2*v^3 + 
     3*m*u^3*v^3 + 2*m^3*v^4 - 4*m^2*u*v^4 + 2*m*u^2*v^4 - 1024*m^6*w + 
     1088*m^5*u*w - 432*m^4*u^2*w + 76*m^3*u^3*w - 5*m^2*u^4*w + 
     720*m^5*v*w - 520*m^4*u*v*w + 97*m^3*u^2*v*w + 5*m^2*u^3*v*w - 
     2*m*u^4*v*w - 168*m^4*v^2*w + 126*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 
     3*m*u^3*v^2*w + 13*m^3*v^3*w - 19*m^2*u*v^3*w + 7*m*u^2*v^3*w - 
     u^3*v^3*w + 544*m^5*w^2 - 432*m^4*u*w^2 + 114*m^3*u^2*w^2 - 
     10*m^2*u^3*w^2 - 276*m^4*v*w^2 + 159*m^3*u*v*w^2 - 23*m^2*u^2*v*w^2 + 
     39*m^3*v^2*w^2 - 33*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - m^2*v^3*w^2 + 
     2*m*u*v^3*w^2 - u^2*v^3*w^2 - 144*m^4*w^3 + 76*m^3*u*w^3 - 
     10*m^2*u^2*w^3 + 47*m^3*v*w^3 - 21*m^2*u*v*w^3 + 2*m*u^2*v*w^3 - 
     3*m^2*v^2*w^3 + 3*m*u*v^2*w^3 + 19*m^3*w^4 - 5*m^2*u*w^4 - 3*m^2*v*w^4 + 
     m*u*v*w^4 - m^2*w^5))/(2*v*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(128*m^5 - 160*m^4*u + 72*m^3*u^2 - 14*m^2*u^3 + m*u^4 - 96*m^4*v + 
     96*m^3*u*v - 30*m^2*u^2*v + 3*m*u^3*v + 24*m^3*v^2 - 18*m^2*u*v^2 + 
     3*m*u^2*v^2 - 2*m^2*v^3 + m*u*v^3 - 192*m^4*w + 200*m^3*u*w - 
     78*m^2*u^2*w + 14*m*u^3*w - u^4*w + 88*m^3*v*w - 68*m^2*u*v*w + 
     16*m*u^2*v*w - u^3*v*w - 6*m^2*v^2*w + 3*m*u*v^2*w - m*v^3*w + 
     104*m^3*w^2 - 76*m^2*u*w^2 + 20*m*u^2*w^2 - 2*u^3*w^2 - 28*m^2*v*w^2 + 
     14*m*u*v*w^2 - 2*u^2*v*w^2 - 24*m^2*w^3 + 9*m*u*w^3 - u^2*w^3 + 
     3*m*v*w^3 - u*v*w^3 + 2*m*w^4))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-12*m^2 + 7*m*u - u^2 + u*v + 7*m*w - 2*u*w + v*w - w^2))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-3*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(-12*m^3 + 7*m^2*u - m*u^2 + 5*m^2*v - 4*m*u*v + u^2*v + 7*m^2*w - 
     2*m*u*w - m*v*w + u*v*w - m*w^2))/(v*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 
  (ep*(576*m^6 - 912*m^5*u + 492*m^4*u^2 - 111*m^3*u^3 + 9*m^2*u^4 - 
     624*m^5*v + 1032*m^4*u*v - 543*m^3*u^2*v + 117*m^2*u^3*v - 9*m*u^4*v + 
     252*m^4*v^2 - 405*m^3*u*v^2 + 168*m^2*u^2*v^2 - 21*m*u^3*v^2 - 
     45*m^3*v^3 + 63*m^2*u*v^3 - 15*m*u^2*v^3 + 3*m^2*v^4 - 3*m*u*v^4 + 
     64*m^5*Sqrt[-((4*m - v)*v)] - 144*m^4*u*Sqrt[-((4*m - v)*v)] + 
     92*m^3*u^2*Sqrt[-((4*m - v)*v)] - 23*m^2*u^3*Sqrt[-((4*m - v)*v)] + 
     2*m*u^4*Sqrt[-((4*m - v)*v)] - 48*m^4*v*Sqrt[-((4*m - v)*v)] + 
     88*m^3*u*v*Sqrt[-((4*m - v)*v)] - 39*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + 
     5*m*u^3*v*Sqrt[-((4*m - v)*v)] + 12*m^3*v^2*Sqrt[-((4*m - v)*v)] - 
     17*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + 4*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
     m^2*v^3*Sqrt[-((4*m - v)*v)] + m*u*v^3*Sqrt[-((4*m - v)*v)] - 
     624*m^5*w + 744*m^4*u*w - 267*m^3*u^2*w + 30*m^2*u^3*w + 504*m^4*v*w - 
     678*m^3*u*v*w + 246*m^2*u^2*v*w - 27*m*u^3*v*w - 135*m^3*v^2*w + 
     204*m^2*u*v^2*w - 66*m*u^2*v^2*w + 6*u^3*v^2*w + 12*m^2*v^3*w - 
     21*m*u*v^3*w + 6*u^2*v^3*w - 48*m^4*Sqrt[-((4*m - v)*v)]*w + 
     104*m^3*u*Sqrt[-((4*m - v)*v)]*w - 47*m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
     6*m*u^3*Sqrt[-((4*m - v)*v)]*w + 24*m^3*v*Sqrt[-((4*m - v)*v)]*w - 
     46*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + 17*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 
     2*u^3*v*Sqrt[-((4*m - v)*v)]*w - 3*m^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     5*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
     252*m^4*w^2 - 201*m^3*u*w^2 + 36*m^2*u^2*w^2 - 135*m^3*v*w^2 + 
     141*m^2*u*v*w^2 - 27*m*u^2*v*w^2 + 18*m^2*v^2*w^2 - 27*m*u*v^2*w^2 + 
     6*u^2*v^2*w^2 + 12*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
     25*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 + 6*m*u^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     3*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 6*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     2*u^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 45*m^3*w^3 + 18*m^2*u*w^3 + 
     12*m^2*v*w^3 - 9*m*u*v*w^3 - m^2*Sqrt[-((4*m - v)*v)]*w^3 + 
     2*m*u*Sqrt[-((4*m - v)*v)]*w^3 + 3*m^2*w^4))/
   (Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  -((ep*(192*m^6*Sqrt[u*(-4*m + u)] - 208*m^5*u*Sqrt[u*(-4*m + u)] + 
      84*m^4*u^2*Sqrt[u*(-4*m + u)] - 15*m^3*u^3*Sqrt[u*(-4*m + u)] + 
      m^2*u^4*Sqrt[u*(-4*m + u)] - 576*m^5*u*v + 768*m^4*u^2*v - 
      372*m^3*u^3*v + 78*m^2*u^4*v - 6*m*u^5*v - 176*m^5*Sqrt[u*(-4*m + u)]*
       v + 184*m^4*u*Sqrt[u*(-4*m + u)]*v - 75*m^3*u^2*Sqrt[u*(-4*m + u)]*v + 
      14*m^2*u^3*Sqrt[u*(-4*m + u)]*v - m*u^4*Sqrt[u*(-4*m + u)]*v + 
      336*m^4*u*v^2 - 348*m^3*u^2*v^2 + 114*m^2*u^3*v^2 - 12*m*u^4*v^2 + 
      52*m^4*Sqrt[u*(-4*m + u)]*v^2 - 49*m^3*u*Sqrt[u*(-4*m + u)]*v^2 + 
      17*m^2*u^2*Sqrt[u*(-4*m + u)]*v^2 - 2*m*u^3*Sqrt[u*(-4*m + u)]*v^2 - 
      48*m^3*u*v^3 + 36*m^2*u^2*v^3 - 6*m*u^3*v^3 - 5*m^3*Sqrt[u*(-4*m + u)]*
       v^3 + 4*m^2*u*Sqrt[u*(-4*m + u)]*v^3 - m*u^2*Sqrt[u*(-4*m + u)]*v^3 - 
      208*m^5*Sqrt[u*(-4*m + u)]*w + 168*m^4*u*Sqrt[u*(-4*m + u)]*w - 
      45*m^3*u^2*Sqrt[u*(-4*m + u)]*w + 4*m^2*u^3*Sqrt[u*(-4*m + u)]*w + 
      480*m^4*u*v*w - 468*m^3*u^2*v*w + 147*m^2*u^3*v*w - 15*m*u^4*v*w + 
      136*m^4*Sqrt[u*(-4*m + u)]*v*w - 122*m^3*u*Sqrt[u*(-4*m + u)]*v*w + 
      38*m^2*u^2*Sqrt[u*(-4*m + u)]*v*w - 4*m*u^3*Sqrt[u*(-4*m + u)]*v*w - 
      180*m^3*u*v^2*w + 153*m^2*u^2*v^2*w - 39*m*u^3*v^2*w + 3*u^4*v^2*w - 
      25*m^3*Sqrt[u*(-4*m + u)]*v^2*w + 25*m^2*u*Sqrt[u*(-4*m + u)]*v^2*w - 
      8*m*u^2*Sqrt[u*(-4*m + u)]*v^2*w + u^3*Sqrt[u*(-4*m + u)]*v^2*w + 
      12*m^2*u*v^3*w - 15*m*u^2*v^3*w + 3*u^3*v^3*w + 
      m^2*Sqrt[u*(-4*m + u)]*v^3*w - m*u*Sqrt[u*(-4*m + u)]*v^3*w + 
      84*m^4*Sqrt[u*(-4*m + u)]*w^2 - 45*m^3*u*Sqrt[u*(-4*m + u)]*w^2 + 
      6*m^2*u^2*Sqrt[u*(-4*m + u)]*w^2 - 132*m^3*u*v*w^2 + 81*m^2*u^2*v*w^2 - 
      12*m*u^3*v*w^2 - 35*m^3*Sqrt[u*(-4*m + u)]*v*w^2 + 
      27*m^2*u*Sqrt[u*(-4*m + u)]*v*w^2 - 5*m*u^2*Sqrt[u*(-4*m + u)]*v*w^2 + 
      24*m^2*u*v^2*w^2 - 18*m*u^2*v^2*w^2 + 3*u^3*v^2*w^2 + 
      3*m^2*Sqrt[u*(-4*m + u)]*v^2*w^2 - 3*m*u*Sqrt[u*(-4*m + u)]*v^2*w^2 + 
      u^2*Sqrt[u*(-4*m + u)]*v^2*w^2 - 15*m^3*Sqrt[u*(-4*m + u)]*w^3 + 
      4*m^2*u*Sqrt[u*(-4*m + u)]*w^3 + 12*m^2*u*v*w^3 - 3*m*u^2*v*w^3 + 
      3*m^2*Sqrt[u*(-4*m + u)]*v*w^3 - 2*m*u*Sqrt[u*(-4*m + u)]*v*w^3 + 
      m^2*Sqrt[u*(-4*m + u)]*w^4))/(Sqrt[u*(-4*m + u)]*v*(-3*m + u + v + w)*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (-2*ep*(-12*m^3 + 7*m^2*u - m*u^2 + 5*m^2*v - 4*m*u*v + u^2*v + 7*m^2*w - 
     2*m*u*w - m*v*w + u*v*w - m*w^2))/(v*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-2*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(384*m^6*v - 864*m^5*u*v + 552*m^4*u^2*v - 138*m^3*u^3*v + 
     12*m^2*u^4*v - 480*m^5*v^2 + 1104*m^4*u*v^2 - 666*m^3*u^2*v^2 + 
     153*m^2*u^3*v^2 - 12*m*u^4*v^2 + 216*m^4*v^3 - 450*m^3*u*v^3 + 
     207*m^2*u^2*v^3 - 27*m*u^3*v^3 - 42*m^3*v^4 + 69*m^2*u*v^4 - 
     18*m*u^2*v^4 + 3*m^2*v^5 - 3*m*u*v^5 - 480*m^5*v*w + 912*m^4*u*v*w - 
     402*m^3*u^2*v*w + 51*m^2*u^3*v*w + 432*m^4*v^2*w - 888*m^3*u*v^2*w + 
     381*m^2*u^2*v^2*w - 48*m*u^3*v^2*w - 126*m^3*v^3*w + 252*m^2*u*v^3*w - 
     90*m*u^2*v^3*w + 9*u^3*v^3*w + 12*m^2*v^4*w - 21*m*u*v^4*w + 
     6*u^2*v^4*w + 216*m^4*v*w^2 - 342*m^3*u*v*w^2 + 90*m^2*u^2*v*w^2 - 
     3*m*u^3*v*w^2 - 126*m^3*v^2*w^2 + 237*m^2*u*v^2*w^2 - 66*m*u^2*v^2*w^2 + 
     3*u^3*v^2*w^2 + 18*m^2*v^3*w^2 - 36*m*u*v^3*w^2 + 9*u^2*v^3*w^2 - 
     42*m^3*v*w^3 + 54*m^2*u*v*w^3 - 6*m*u^2*v*w^3 + 12*m^2*v^2*w^3 - 
     21*m*u*v^2*w^3 + 3*u^2*v^2*w^3 + 3*m^2*v*w^4 - 3*m*u*v*w^4 - 
     192*m^6*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     208*m^5*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     84*m^4*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     15*m^3*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     176*m^5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     184*m^4*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     75*m^3*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     14*m^2*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*u^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     52*m^4*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     49*m^3*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     17*m^2*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 2*m*u^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 5*m^3*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 4*m^2*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + m*u^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 208*m^5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 168*m^4*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
        v^2 - 8*m*w + 2*v*w + w^2] + 45*m^3*u^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m^2*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     136*m^4*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     122*m^3*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     38*m^2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 4*m*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] + 25*m^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] - 25*m^2*u*v^2*w*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     8*m*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u^3*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*u*v^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     84*m^4*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     45*m^3*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     6*m^2*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     35*m^3*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     27*m^2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 5*m*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - 3*m^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2] + 3*m*u*v^2*w^2*
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u^2*v^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     15*m^3*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m^2*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*v*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*w^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(-12*m^3 + 7*m^2*u - m*u^2 + 5*m^2*v - 4*m*u*v + u^2*v + 7*m^2*w - 
     2*m*u*w - m*v*w + u*v*w - m*w^2))/(v*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(2304*m^7 - 3072*m^6*u + 1632*m^5*u^2 - 432*m^4*u^3 + 57*m^3*u^4 - 
     3*m^2*u^5 - 2112*m^6*v + 1872*m^5*u*v - 444*m^4*u^2*v - 45*m^3*u^3*v + 
     30*m^2*u^4*v - 3*m*u^5*v + 720*m^5*v^2 - 504*m^4*u*v^2 + 
     117*m^3*u^2*v^2 - 9*m^2*u^3*v^2 - 108*m^4*v^3 + 105*m^3*u*v^3 - 
     54*m^2*u^2*v^3 + 9*m*u^3*v^3 + 6*m^3*v^4 - 12*m^2*u*v^4 + 6*m*u^2*v^4 - 
     3072*m^6*w + 3264*m^5*u*w - 1296*m^4*u^2*w + 228*m^3*u^3*w - 
     15*m^2*u^4*w + 2160*m^5*v*w - 1560*m^4*u*v*w + 291*m^3*u^2*v*w + 
     15*m^2*u^3*v*w - 6*m*u^4*v*w - 504*m^4*v^2*w + 378*m^3*u*v^2*w - 
     99*m^2*u^2*v^2*w + 9*m*u^3*v^2*w + 39*m^3*v^3*w - 57*m^2*u*v^3*w + 
     21*m*u^2*v^3*w - 3*u^3*v^3*w + 1632*m^5*w^2 - 1296*m^4*u*w^2 + 
     342*m^3*u^2*w^2 - 30*m^2*u^3*w^2 - 828*m^4*v*w^2 + 477*m^3*u*v*w^2 - 
     69*m^2*u^2*v*w^2 + 117*m^3*v^2*w^2 - 99*m^2*u*v^2*w^2 + 
     18*m*u^2*v^2*w^2 - 3*m^2*v^3*w^2 + 6*m*u*v^3*w^2 - 3*u^2*v^3*w^2 - 
     432*m^4*w^3 + 228*m^3*u*w^3 - 30*m^2*u^2*w^3 + 141*m^3*v*w^3 - 
     63*m^2*u*v*w^3 + 6*m*u^2*v*w^3 - 9*m^2*v^2*w^3 + 9*m*u*v^2*w^3 + 
     57*m^3*w^4 - 15*m^2*u*w^4 - 9*m^2*v*w^4 + 3*m*u*v*w^4 - 3*m^2*w^5 - 
     64*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     144*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     92*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     23*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     48*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     88*m^3*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     39*m^2*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 5*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 12*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 17*m^2*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 4*m*u^2*v^3*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^2*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     48*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     104*m^3*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     47*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 6*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 24*m^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 46*m^2*u*v^2*w*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     17*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 2*u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 3*m^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 5*m*u*v^3*w*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     12*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     25*m^2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 6*m*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 3*m^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 6*m*u*v^2*w^2*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(4*m - u)*u*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
     8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(64*m^5 - 80*m^4*u + 28*m^3*u^2 - 3*m^2*u^3 - 48*m^4*v + 72*m^3*u*v - 
      27*m^2*u^2*v + 3*m*u^3*v + 12*m^3*v^2 - 17*m^2*u*v^2 + 4*m*u^2*v^2 - 
      m^2*v^3 + m*u*v^3 - 48*m^4*w + 40*m^3*u*w - 7*m^2*u^2*w + 24*m^3*v*w - 
      30*m^2*u*v*w + 6*m*u^2*v*w - 3*m^2*v^2*w + 6*m*u*v^2*w - 2*u^2*v^2*w + 
      12*m^3*w^2 - 5*m^2*u*w^2 - 3*m^2*v*w^2 + 3*m*u*v*w^2 - m^2*w^3))/
    (Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(128*m^6 - 288*m^5*u + 184*m^4*u^2 - 46*m^3*u^3 + 4*m^2*u^4 - 
     160*m^5*v + 368*m^4*u*v - 222*m^3*u^2*v + 51*m^2*u^3*v - 4*m*u^4*v + 
     72*m^4*v^2 - 150*m^3*u*v^2 + 69*m^2*u^2*v^2 - 9*m*u^3*v^2 - 14*m^3*v^3 + 
     23*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 
     304*m^4*u*w - 134*m^3*u^2*w + 17*m^2*u^3*w + 144*m^4*v*w - 
     296*m^3*u*v*w + 127*m^2*u^2*v*w - 16*m*u^3*v*w - 42*m^3*v^2*w + 
     84*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 4*m^2*v^3*w - 
     7*m*u*v^3*w + 2*u^2*v^3*w + 72*m^4*w^2 - 114*m^3*u*w^2 + 
     30*m^2*u^2*w^2 - m*u^3*w^2 - 42*m^3*v*w^2 + 79*m^2*u*v*w^2 - 
     22*m*u^2*v*w^2 + u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 14*m^3*w^3 + 18*m^2*u*w^3 - 2*m*u^2*w^3 + 4*m^2*v*w^3 - 
     7*m*u*v*w^3 + u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(768*m^7 - 1024*m^6*u + 544*m^5*u^2 - 144*m^4*u^3 + 19*m^3*u^4 - 
      m^2*u^5 - 704*m^6*v + 624*m^5*u*v - 148*m^4*u^2*v - 15*m^3*u^3*v + 
      10*m^2*u^4*v - m*u^5*v + 240*m^5*v^2 - 168*m^4*u*v^2 + 39*m^3*u^2*v^2 - 
      3*m^2*u^3*v^2 - 36*m^4*v^3 + 35*m^3*u*v^3 - 18*m^2*u^2*v^3 + 
      3*m*u^3*v^3 + 2*m^3*v^4 - 4*m^2*u*v^4 + 2*m*u^2*v^4 - 1024*m^6*w + 
      1088*m^5*u*w - 432*m^4*u^2*w + 76*m^3*u^3*w - 5*m^2*u^4*w + 
      720*m^5*v*w - 520*m^4*u*v*w + 97*m^3*u^2*v*w + 5*m^2*u^3*v*w - 
      2*m*u^4*v*w - 168*m^4*v^2*w + 126*m^3*u*v^2*w - 33*m^2*u^2*v^2*w + 
      3*m*u^3*v^2*w + 13*m^3*v^3*w - 19*m^2*u*v^3*w + 7*m*u^2*v^3*w - 
      u^3*v^3*w + 544*m^5*w^2 - 432*m^4*u*w^2 + 114*m^3*u^2*w^2 - 
      10*m^2*u^3*w^2 - 276*m^4*v*w^2 + 159*m^3*u*v*w^2 - 23*m^2*u^2*v*w^2 + 
      39*m^3*v^2*w^2 - 33*m^2*u*v^2*w^2 + 6*m*u^2*v^2*w^2 - m^2*v^3*w^2 + 
      2*m*u*v^3*w^2 - u^2*v^3*w^2 - 144*m^4*w^3 + 76*m^3*u*w^3 - 
      10*m^2*u^2*w^3 + 47*m^3*v*w^3 - 21*m^2*u*v*w^3 + 2*m*u^2*v*w^3 - 
      3*m^2*v^2*w^3 + 3*m*u*v^2*w^3 + 19*m^3*w^4 - 5*m^2*u*w^4 - 
      3*m^2*v*w^4 + m*u*v*w^4 - m^2*w^5))/(v*(-3*m + u + v + w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(-768*m^8 + 1024*m^7*u - 544*m^6*u^2 + 144*m^5*u^3 - 19*m^4*u^4 + 
     m^3*u^5 + 768*m^7*v + 192*m^6*u*v - 992*m^5*u^2*v + 572*m^4*u^3*v - 
     127*m^3*u^4*v + 10*m^2*u^5*v - 224*m^6*v^2 - 1200*m^5*u*v^2 + 
     1674*m^4*u^2*v^2 - 776*m^3*u^3*v^2 + 153*m^2*u^4*v^2 - 11*m*u^5*v^2 + 
     564*m^4*u*v^3 - 600*m^3*u^2*v^3 + 206*m^2*u^3*v^3 - 23*m*u^4*v^3 + 
     9*m^4*v^4 - 81*m^3*u*v^4 + 65*m^2*u^2*v^4 - 13*m*u^3*v^4 - m^3*v^5 + 
     2*m^2*u*v^5 - m*u^2*v^5 + 1024*m^7*w - 1088*m^6*u*w + 432*m^5*u^2*w - 
     76*m^4*u^3*w + 5*m^3*u^4*w - 768*m^6*v*w - 464*m^5*u*v*w + 
     896*m^4*u^2*v*w - 323*m^3*u^3*v*w + 35*m^2*u^4*v*w + 144*m^5*v^2*w + 
     1028*m^4*u*v^2*w - 1080*m^3*u^2*v^2*w + 343*m^2*u^3*v^2*w - 
     35*m*u^4*v^2*w + 8*m^4*v^3*w - 303*m^3*u*v^3*w + 285*m^2*u^2*v^3*w - 
     79*m*u^3*v^3*w + 7*u^4*v^3*w - 3*m^3*v^4*w + 21*m^2*u*v^4*w - 
     23*m*u^2*v^4*w + 5*u^3*v^4*w - 544*m^6*w^2 + 432*m^5*u*w^2 - 
     114*m^4*u^2*w^2 + 10*m^3*u^3*w^2 + 288*m^5*v*w^2 + 276*m^4*u*v*w^2 - 
     262*m^3*u^2*v*w^2 + 45*m^2*u^3*v*w^2 - 30*m^4*v^2*w^2 - 
     290*m^3*u*v^2*w^2 + 217*m^2*u^2*v^2*w^2 - 37*m*u^3*v^2*w^2 - 
     2*m^3*v^3*w^2 + 41*m^2*u*v^3*w^2 - 35*m*u^2*v^3*w^2 + 7*u^3*v^3*w^2 + 
     144*m^5*w^3 - 76*m^4*u*w^3 + 10*m^3*u^2*w^3 - 48*m^4*v*w^3 - 
     63*m^3*u*v*w^3 + 25*m^2*u^2*v*w^3 + 2*m^3*v^2*w^3 + 27*m^2*u*v^2*w^3 - 
     13*m*u^2*v^2*w^3 - 19*m^4*w^4 + 5*m^3*u*w^4 + 3*m^3*v*w^4 + 
     5*m^2*u*v*w^4 + m^3*w^5))/(2*v*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 0, 
  (ep*(12*m^3 - 7*m^2*u + m*u^2 - 9*m^2*v + 11*m*u*v - 3*u^2*v + m*v^2 - 
     u*v^2 - 7*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + m*w^2))/
   (v*(-3*m + u + v + w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep*(4*m - u - v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 
  (ep*(-4*m + u + v + 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 
  (ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 0, 0, 0, 0, 
  (ep*(-384*m^5 + 416*m^4*u - 168*m^3*u^2 + 30*m^2*u^3 - 2*m*u^4 + 
     416*m^4*v - 336*m^3*u*v + 90*m^2*u^2*v - 8*m*u^3*v - 168*m^3*v^2 + 
     90*m^2*u*v^2 - 12*m*u^2*v^2 + 30*m^2*v^3 - 8*m*u*v^3 - 2*m*v^4 + 
     64*m^4*Sqrt[-((4*m - v)*v)] - 48*m^3*u*Sqrt[-((4*m - v)*v)] + 
     12*m^2*u^2*Sqrt[-((4*m - v)*v)] - m*u^3*Sqrt[-((4*m - v)*v)] - 
     48*m^3*v*Sqrt[-((4*m - v)*v)] + 24*m^2*u*v*Sqrt[-((4*m - v)*v)] - 
     3*m*u^2*v*Sqrt[-((4*m - v)*v)] + 12*m^2*v^2*Sqrt[-((4*m - v)*v)] - 
     3*m*u*v^2*Sqrt[-((4*m - v)*v)] - m*v^3*Sqrt[-((4*m - v)*v)] + 
     320*m^4*w - 232*m^3*u*w + 54*m^2*u^2*w - 4*m*u^3*w - 280*m^3*v*w + 
     160*m^2*u*v*w - 27*m*u^2*v*w + u^3*v*w + 82*m^2*v^2*w - 37*m*u*v^2*w + 
     4*u^2*v^2*w - 8*m*v^3*w + 3*u*v^3*w - 64*m^3*Sqrt[-((4*m - v)*v)]*w + 
     32*m^2*u*Sqrt[-((4*m - v)*v)]*w - 4*m*u^2*Sqrt[-((4*m - v)*v)]*w + 
     32*m^2*v*Sqrt[-((4*m - v)*v)]*w - 12*m*u*v*Sqrt[-((4*m - v)*v)]*w + 
     u^2*v*Sqrt[-((4*m - v)*v)]*w - 4*m*v^2*Sqrt[-((4*m - v)*v)]*w + 
     u*v^2*Sqrt[-((4*m - v)*v)]*w - 88*m^3*w^2 + 32*m^2*u*w^2 - 2*m*u^2*w^2 + 
     60*m^2*v*w^2 - 20*m*u*v*w^2 + u^2*v*w^2 - 10*m*v^2*w^2 + 3*u*v^2*w^2 + 
     20*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 5*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 
     5*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 2*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     8*m^2*w^3 - 4*m*v*w^3 - 2*m*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w])), 0, 0, 
  -(ep*(-64*m^4*Sqrt[u*(-4*m + u)] + 48*m^3*u*Sqrt[u*(-4*m + u)] - 
      12*m^2*u^2*Sqrt[u*(-4*m + u)] + m*u^3*Sqrt[u*(-4*m + u)] + 
      48*m^3*Sqrt[u*(-4*m + u)]*v - 24*m^2*u*Sqrt[u*(-4*m + u)]*v + 
      3*m*u^2*Sqrt[u*(-4*m + u)]*v - 12*m^2*Sqrt[u*(-4*m + u)]*v^2 + 
      3*m*u*Sqrt[u*(-4*m + u)]*v^2 + m*Sqrt[u*(-4*m + u)]*v^3 - 
      12*m^2*u^2*w + 7*m*u^3*w - u^4*w + 64*m^3*Sqrt[u*(-4*m + u)]*w - 
      32*m^2*u*Sqrt[u*(-4*m + u)]*w + 4*m*u^2*Sqrt[u*(-4*m + u)]*w + 
      12*m^2*u*v*w - 3*m*u^2*v*w - 32*m^2*Sqrt[u*(-4*m + u)]*v*w + 
      12*m*u*Sqrt[u*(-4*m + u)]*v*w - u^2*Sqrt[u*(-4*m + u)]*v*w - 
      4*m*u*v^2*w + u^2*v^2*w + 4*m*Sqrt[u*(-4*m + u)]*v^2*w - 
      u*Sqrt[u*(-4*m + u)]*v^2*w + 4*m*u^2*w^2 - u^3*w^2 - 
      20*m^2*Sqrt[u*(-4*m + u)]*w^2 + 5*m*u*Sqrt[u*(-4*m + u)]*w^2 - 
      4*m*u*v*w^2 + u^2*v*w^2 + 5*m*Sqrt[u*(-4*m + u)]*v*w^2 - 
      2*u*Sqrt[u*(-4*m + u)]*v*w^2 + 2*m*Sqrt[u*(-4*m + u)]*w^3))/
   (2*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(4*m - u - v - 2*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), 0, -((ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w])), 
  -(ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 
      256*m^4*v + 240*m^3*u*v - 72*m^2*u^2*v + 7*m*u^3*v + 96*m^3*v^2 - 
      60*m^2*u*v^2 + 9*m*u^2*v^2 - 16*m^2*v^3 + 5*m*u*v^3 + m*v^4 - 
      320*m^4*w + 304*m^3*u*w - 92*m^2*u^2*w + 9*m*u^3*w + 240*m^3*v*w - 
      168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 60*m^2*v^2*w + 30*m*u*v^2*w - 
      3*u^2*v^2*w + 5*m*v^3*w - 2*u*v^3*w + 144*m^3*w^2 - 92*m^2*u*w^2 + 
      17*m*u^2*w^2 - u^3*w^2 - 72*m^2*v*w^2 + 32*m*u*v*w^2 - 4*u^2*v*w^2 + 
      9*m*v^2*w^2 - 3*u*v^2*w^2 - 28*m^2*w^3 + 9*m*u*w^3 - u^2*w^3 + 
      7*m*v*w^3 - u*v*w^3 + 2*m*w^4 + 
      64*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      48*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      12*m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      48*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      24*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      12*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      64*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      32*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      32*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      12*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      20*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      5*m*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      5*m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(4*m - u - v - 2*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), (ep*(128*m^5 - 160*m^4*u + 72*m^3*u^2 - 14*m^2*u^3 + m*u^4 - 
     96*m^4*v + 96*m^3*u*v - 30*m^2*u^2*v + 3*m*u^3*v + 24*m^3*v^2 - 
     18*m^2*u*v^2 + 3*m*u^2*v^2 - 2*m^2*v^3 + m*u*v^3 - 192*m^4*w + 
     200*m^3*u*w - 78*m^2*u^2*w + 14*m*u^3*w - u^4*w + 88*m^3*v*w - 
     68*m^2*u*v*w + 16*m*u^2*v*w - u^3*v*w - 6*m^2*v^2*w + 3*m*u*v^2*w - 
     m*v^3*w + 104*m^3*w^2 - 76*m^2*u*w^2 + 20*m*u^2*w^2 - 2*u^3*w^2 - 
     28*m^2*v*w^2 + 14*m*u*v*w^2 - 2*u^2*v*w^2 - 24*m^2*w^3 + 9*m*u*w^3 - 
     u^2*w^3 + 3*m*v*w^3 - u*v*w^3 + 2*m*w^4 + 
     64*m^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     48*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     48*m^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     24*m^2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     64*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     32*m^2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     32*m^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     12*m*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     20*m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     5*m*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     5*m*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(4*m - u)*u*(u*w - v*w))/
   (2*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 96*m^3*v + 48*m^2*u*v - 
     6*m*u^2*v + 24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 64*m^3*w + 24*m^2*u*w - 
     2*m*u^2*w + 40*m^2*v*w - 16*m*u*v*w + u^2*v*w - 6*m*v^2*w + 3*u*v^2*w + 
     8*m^2*w^2 - 4*m*v*w^2))/(2*Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 256*m^4*v + 
     240*m^3*u*v - 72*m^2*u^2*v + 7*m*u^3*v + 96*m^3*v^2 - 60*m^2*u*v^2 + 
     9*m*u^2*v^2 - 16*m^2*v^3 + 5*m*u*v^3 + m*v^4 - 320*m^4*w + 304*m^3*u*w - 
     92*m^2*u^2*w + 9*m*u^3*w + 240*m^3*v*w - 168*m^2*u*v*w + 32*m*u^2*v*w - 
     u^3*v*w - 60*m^2*v^2*w + 30*m*u*v^2*w - 3*u^2*v^2*w + 5*m*v^3*w - 
     2*u*v^3*w + 144*m^3*w^2 - 92*m^2*u*w^2 + 17*m*u^2*w^2 - u^3*w^2 - 
     72*m^2*v*w^2 + 32*m*u*v*w^2 - 4*u^2*v*w^2 + 9*m*v^2*w^2 - 3*u*v^2*w^2 - 
     28*m^2*w^3 + 9*m*u*w^3 - u^2*w^3 + 7*m*v*w^3 - u*v*w^3 + 2*m*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^5 - 160*m^4*u + 72*m^3*u^2 - 14*m^2*u^3 + m*u^4 - 96*m^4*v + 
      96*m^3*u*v - 30*m^2*u^2*v + 3*m*u^3*v + 24*m^3*v^2 - 18*m^2*u*v^2 + 
      3*m*u^2*v^2 - 2*m^2*v^3 + m*u*v^3 - 192*m^4*w + 200*m^3*u*w - 
      78*m^2*u^2*w + 14*m*u^3*w - u^4*w + 88*m^3*v*w - 68*m^2*u*v*w + 
      16*m*u^2*v*w - u^3*v*w - 6*m^2*v^2*w + 3*m*u*v^2*w - m*v^3*w + 
      104*m^3*w^2 - 76*m^2*u*w^2 + 20*m*u^2*w^2 - 2*u^3*w^2 - 28*m^2*v*w^2 + 
      14*m*u*v*w^2 - 2*u^2*v*w^2 - 24*m^2*w^3 + 9*m*u*w^3 - u^2*w^3 + 
      3*m*v*w^3 - u*v*w^3 + 2*m*w^4))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(-384*m^5 + 480*m^4*u - 216*m^3*u^2 + 42*m^2*u^3 - 3*m*u^4 + 
     480*m^4*v - 432*m^3*u*v + 126*m^2*u^2*v - 12*m*u^3*v - 216*m^3*v^2 + 
     126*m^2*u*v^2 - 18*m*u^2*v^2 + 42*m^2*v^3 - 12*m*u*v^3 - 3*m*v^4 + 
     384*m^4*w - 336*m^3*u*w + 68*m^2*u^2*w + 6*m*u^3*w - 2*u^4*w - 
     432*m^3*v*w + 288*m^2*u*v*w - 50*m*u^2*v*w + u^3*v*w + 148*m^2*v^2*w - 
     72*m*u*v^2*w + 8*u^2*v^2*w - 16*m*v^3*w + 5*u*v^3*w - 120*m^3*w^2 + 
     62*m^2*u*w^2 + m*u^2*w^2 - 2*u^3*w^2 + 118*m^2*v*w^2 - 50*m*u*v*w^2 + 
     6*u^2*v*w^2 - 23*m*v^2*w^2 + 8*u*v^2*w^2 + 12*m^2*w^3 - 2*m*u*w^3 - 
     10*m*v*w^3))/((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
     v^2 - 4*m*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m - u - v - 2*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-3*ep)/(2*v), 0, 0, 0, 0, 
  0, (-3*ep)/(2*Sqrt[-((4*m - v)*v)]), 0, 0, 0, ep/(2*v), -(ep/v), 0, 
  ep/(3*m - u - v - w), (ep*(-12*m*v + 6*u*v + 3*v^2 + 3*v*w - 
     3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*v*(-3*m + u + v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]), (ep*(3*m - u - w))/(v*(-3*m + u + v + w)), 
  (ep*(-16*m^2*v + 8*m*u*v - u^2*v + 4*m*v^2 + 8*m*v*w - 2*u*v*w - v*w^2 - 
     36*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     21*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     21*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*v*(-3*m + u + v + w)*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - 
     w^2)), ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*ep)/(2*Sqrt[v*(-4*m + v)]), 
  (ep*(-m + u))/((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 
  (ep*(-12*m^2 + 7*m*u - u^2 + u*v + 7*m*w - 2*u*w + v*w - w^2))/
   (2*v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]), -(ep*(12*m^3 - 7*m^2*u + m*u^2 - 9*m^2*v + 11*m*u*v - 
      3*u^2*v + m*v^2 - u*v^2 - 7*m^2*w + 2*m*u*w + 2*m*v*w - 3*u*v*w + 
      m*w^2))/(4*v*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), (-3*ep*(4*m - u - v - 2*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), -ep/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(-2*m + v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(2*m - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(2*m - v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 - 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (ep*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2 - 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(4*m^2 - m*v - u*v - m*w - u*w))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep*(2*m - u - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (ep*(2*m - u - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 
  -(ep*(2*m - u - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  (ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2 + 
     2*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), -((ep*(2*m - u - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, 0, -((ep*(2*m - u - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])), 0, 0, 
  (ep*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2 + 
     2*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), -((ep*(2*m - u - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(10*m^2 - 6*m*u + u^2 - 2*m*v - 6*m*w + 2*u*w + w^2))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  0, 0, -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  -((ep*(2*m - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 2*v*w - w^2))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(2*m - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, (2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 
  0, 0, 0, 0, 0, -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 2*v*w - w^2))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  (3*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, -(ep*(576*m^6*v - 912*m^5*u*v + 492*m^4*u^2*v - 111*m^3*u^3*v + 
      9*m^2*u^4*v - 624*m^5*v^2 + 1032*m^4*u*v^2 - 543*m^3*u^2*v^2 + 
      117*m^2*u^3*v^2 - 9*m*u^4*v^2 + 252*m^4*v^3 - 405*m^3*u*v^3 + 
      168*m^2*u^2*v^3 - 21*m*u^3*v^3 - 45*m^3*v^4 + 63*m^2*u*v^4 - 
      15*m*u^2*v^4 + 3*m^2*v^5 - 3*m*u*v^5 - 192*m^6*Sqrt[v*(-4*m + v)] + 
      208*m^5*u*Sqrt[v*(-4*m + v)] - 84*m^4*u^2*Sqrt[v*(-4*m + v)] + 
      15*m^3*u^3*Sqrt[v*(-4*m + v)] - m^2*u^4*Sqrt[v*(-4*m + v)] + 
      176*m^5*v*Sqrt[v*(-4*m + v)] - 184*m^4*u*v*Sqrt[v*(-4*m + v)] + 
      75*m^3*u^2*v*Sqrt[v*(-4*m + v)] - 14*m^2*u^3*v*Sqrt[v*(-4*m + v)] + 
      m*u^4*v*Sqrt[v*(-4*m + v)] - 52*m^4*v^2*Sqrt[v*(-4*m + v)] + 
      49*m^3*u*v^2*Sqrt[v*(-4*m + v)] - 17*m^2*u^2*v^2*Sqrt[v*(-4*m + v)] + 
      2*m*u^3*v^2*Sqrt[v*(-4*m + v)] + 5*m^3*v^3*Sqrt[v*(-4*m + v)] - 
      4*m^2*u*v^3*Sqrt[v*(-4*m + v)] + m*u^2*v^3*Sqrt[v*(-4*m + v)] - 
      624*m^5*v*w + 744*m^4*u*v*w - 267*m^3*u^2*v*w + 30*m^2*u^3*v*w + 
      504*m^4*v^2*w - 678*m^3*u*v^2*w + 246*m^2*u^2*v^2*w - 27*m*u^3*v^2*w - 
      135*m^3*v^3*w + 204*m^2*u*v^3*w - 66*m*u^2*v^3*w + 6*u^3*v^3*w + 
      12*m^2*v^4*w - 21*m*u*v^4*w + 6*u^2*v^4*w + 208*m^5*Sqrt[v*(-4*m + v)]*
       w - 168*m^4*u*Sqrt[v*(-4*m + v)]*w + 45*m^3*u^2*Sqrt[v*(-4*m + v)]*w - 
      4*m^2*u^3*Sqrt[v*(-4*m + v)]*w - 136*m^4*v*Sqrt[v*(-4*m + v)]*w + 
      122*m^3*u*v*Sqrt[v*(-4*m + v)]*w - 38*m^2*u^2*v*Sqrt[v*(-4*m + v)]*w + 
      4*m*u^3*v*Sqrt[v*(-4*m + v)]*w + 25*m^3*v^2*Sqrt[v*(-4*m + v)]*w - 
      25*m^2*u*v^2*Sqrt[v*(-4*m + v)]*w + 8*m*u^2*v^2*Sqrt[v*(-4*m + v)]*w - 
      u^3*v^2*Sqrt[v*(-4*m + v)]*w - m^2*v^3*Sqrt[v*(-4*m + v)]*w + 
      m*u*v^3*Sqrt[v*(-4*m + v)]*w + 252*m^4*v*w^2 - 201*m^3*u*v*w^2 + 
      36*m^2*u^2*v*w^2 - 135*m^3*v^2*w^2 + 141*m^2*u*v^2*w^2 - 
      27*m*u^2*v^2*w^2 + 18*m^2*v^3*w^2 - 27*m*u*v^3*w^2 + 6*u^2*v^3*w^2 - 
      84*m^4*Sqrt[v*(-4*m + v)]*w^2 + 45*m^3*u*Sqrt[v*(-4*m + v)]*w^2 - 
      6*m^2*u^2*Sqrt[v*(-4*m + v)]*w^2 + 35*m^3*v*Sqrt[v*(-4*m + v)]*w^2 - 
      27*m^2*u*v*Sqrt[v*(-4*m + v)]*w^2 + 5*m*u^2*v*Sqrt[v*(-4*m + v)]*w^2 - 
      3*m^2*v^2*Sqrt[v*(-4*m + v)]*w^2 + 3*m*u*v^2*Sqrt[v*(-4*m + v)]*w^2 - 
      u^2*v^2*Sqrt[v*(-4*m + v)]*w^2 - 45*m^3*v*w^3 + 18*m^2*u*v*w^3 + 
      12*m^2*v^2*w^3 - 9*m*u*v^2*w^3 + 15*m^3*Sqrt[v*(-4*m + v)]*w^3 - 
      4*m^2*u*Sqrt[v*(-4*m + v)]*w^3 - 3*m^2*v*Sqrt[v*(-4*m + v)]*w^3 + 
      2*m*u*v*Sqrt[v*(-4*m + v)]*w^3 + 3*m^2*v*w^4 - 
      m^2*Sqrt[v*(-4*m + v)]*w^4))/(2*v*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-12*m^3 + 7*m^2*u - m*u^2 + 5*m^2*v - 4*m*u*v + u^2*v + 7*m^2*w - 
     2*m*u*w - m*v*w + u*v*w - m*w^2))/(v*(-3*m + u + v + w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(2304*m^7 - 3072*m^6*u + 1632*m^5*u^2 - 432*m^4*u^3 + 57*m^3*u^4 - 
     3*m^2*u^5 - 2112*m^6*v + 1872*m^5*u*v - 444*m^4*u^2*v - 45*m^3*u^3*v + 
     30*m^2*u^4*v - 3*m*u^5*v + 720*m^5*v^2 - 504*m^4*u*v^2 + 
     117*m^3*u^2*v^2 - 9*m^2*u^3*v^2 - 108*m^4*v^3 + 105*m^3*u*v^3 - 
     54*m^2*u^2*v^3 + 9*m*u^3*v^3 + 6*m^3*v^4 - 12*m^2*u*v^4 + 6*m*u^2*v^4 - 
     3072*m^6*w + 3264*m^5*u*w - 1296*m^4*u^2*w + 228*m^3*u^3*w - 
     15*m^2*u^4*w + 2160*m^5*v*w - 1560*m^4*u*v*w + 291*m^3*u^2*v*w + 
     15*m^2*u^3*v*w - 6*m*u^4*v*w - 504*m^4*v^2*w + 378*m^3*u*v^2*w - 
     99*m^2*u^2*v^2*w + 9*m*u^3*v^2*w + 39*m^3*v^3*w - 57*m^2*u*v^3*w + 
     21*m*u^2*v^3*w - 3*u^3*v^3*w + 1632*m^5*w^2 - 1296*m^4*u*w^2 + 
     342*m^3*u^2*w^2 - 30*m^2*u^3*w^2 - 828*m^4*v*w^2 + 477*m^3*u*v*w^2 - 
     69*m^2*u^2*v*w^2 + 117*m^3*v^2*w^2 - 99*m^2*u*v^2*w^2 + 
     18*m*u^2*v^2*w^2 - 3*m^2*v^3*w^2 + 6*m*u*v^3*w^2 - 3*u^2*v^3*w^2 - 
     432*m^4*w^3 + 228*m^3*u*w^3 - 30*m^2*u^2*w^3 + 141*m^3*v*w^3 - 
     63*m^2*u*v*w^3 + 6*m*u^2*v*w^3 - 9*m^2*v^2*w^3 + 9*m*u*v^2*w^3 + 
     57*m^3*w^4 - 15*m^2*u*w^4 - 9*m^2*v*w^4 + 3*m*u*v*w^4 - 3*m^2*w^5 - 
     192*m^6*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     208*m^5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     84*m^4*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     15*m^3*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     112*m^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     40*m^4*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     17*m^3*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     9*m^2*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m^4*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     39*m^3*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     22*m^2*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 3*m*u^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 7*m^3*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 13*m^2*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 3*m*u^2*v^3*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^2*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     208*m^5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     168*m^4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     45*m^3*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m^2*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     88*m^4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     18*m^3*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     9*m^2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     21*m^2*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 9*m*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + u^3*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 2*m^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 4*m*u*v^3*w*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     84*m^4*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     45*m^3*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m^2*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     23*m^3*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     15*m^3*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m^2*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*v*(-3*m + u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(4*m^2 - m*u + m*v - u*v - m*w))/
    (v*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 0, 
  (-3*ep*(64*m^4*u - 64*m^3*u^2 + 20*m^2*u^3 - 2*m*u^4 - 16*m^3*u*v + 
     12*m^2*u^2*v - 2*m*u^3*v - 32*m^3*u*w + 20*m^2*u^2*w - 3*m*u^3*w + 
     4*m^2*u*v*w - 5*m*u^2*v*w + u^3*v*w + 4*m^2*u*w^2 - m*u^2*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
    ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
       2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(128*m^7 - 928*m^6*u + 1096*m^5*u^2 - 510*m^4*u^3 + 105*m^3*u^4 - 
     8*m^2*u^5 - 160*m^6*v + 1200*m^5*u*v - 1362*m^4*u^2*v + 596*m^3*u^3*v - 
     114*m^2*u^4*v + 8*m*u^5*v + 72*m^5*v^2 - 482*m^4*u*v^2 + 
     470*m^3*u^2*v^2 - 156*m^2*u^3*v^2 + 17*m*u^4*v^2 - 14*m^4*v^3 + 
     68*m^3*u*v^3 - 52*m^2*u^2*v^3 + 10*m*u^3*v^3 + m^3*v^4 - 2*m^2*u*v^4 + 
     m*u^2*v^4 - 160*m^6*w + 1024*m^5*u*w - 914*m^4*u^2*w + 283*m^3*u^3*w - 
     29*m^2*u^4*w + 144*m^5*v*w - 980*m^4*u*v*w + 870*m^3*u^2*v*w - 
     262*m^2*u^3*v*w + 26*m*u^4*v*w - 42*m^4*v^2*w + 259*m^3*u*v^2*w - 
     221*m^2*u^2*v^2*w + 59*m*u^3*v^2*w - 5*u^4*v^2*w + 4*m^3*v^3*w - 
     18*m^2*u*v^3*w + 18*m*u^2*v^3*w - 4*u^3*v^3*w + 72*m^5*w^2 - 
     418*m^4*u*w^2 + 252*m^3*u^2*w^2 - 39*m^2*u^3*w^2 - 42*m^4*v*w^2 + 
     266*m^3*u*v*w^2 - 172*m^2*u^2*v*w^2 + 28*m*u^3*v*w^2 + 6*m^3*v^2*w^2 - 
     35*m^2*u*v^2*w^2 + 27*m*u^2*v^2*w^2 - 5*u^3*v^2*w^2 - 14*m^4*w^3 + 
     75*m^3*u*w^3 - 23*m^2*u^2*w^3 + 4*m^3*v*w^3 - 24*m^2*u*v*w^3 + 
     10*m*u^2*v*w^3 + m^3*w^4 - 5*m^2*u*w^4))/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (-3*ep*(128*m^6 - 288*m^5*u + 184*m^4*u^2 - 46*m^3*u^3 + 4*m^2*u^4 - 
     160*m^5*v + 368*m^4*u*v - 222*m^3*u^2*v + 51*m^2*u^3*v - 4*m*u^4*v + 
     72*m^4*v^2 - 150*m^3*u*v^2 + 69*m^2*u^2*v^2 - 9*m*u^3*v^2 - 14*m^3*v^3 + 
     23*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 
     304*m^4*u*w - 134*m^3*u^2*w + 17*m^2*u^3*w + 144*m^4*v*w - 
     296*m^3*u*v*w + 127*m^2*u^2*v*w - 16*m*u^3*v*w - 42*m^3*v^2*w + 
     84*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 4*m^2*v^3*w - 
     7*m*u*v^3*w + 2*u^2*v^3*w + 72*m^4*w^2 - 114*m^3*u*w^2 + 
     30*m^2*u^2*w^2 - m*u^3*w^2 - 42*m^3*v*w^2 + 79*m^2*u*v*w^2 - 
     22*m*u^2*v*w^2 + u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 14*m^3*w^3 + 18*m^2*u*w^3 - 2*m*u^2*w^3 + 4*m^2*v*w^3 - 
     7*m*u*v*w^3 + u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-4*m + 2*u + v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 
  (ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  (ep*(384*m^5 - 320*m^4*u + 88*m^3*u^2 - 8*m^2*u^3 - 416*m^4*v + 
     280*m^3*u*v - 60*m^2*u^2*v + 4*m*u^3*v + 168*m^3*v^2 - 82*m^2*u*v^2 + 
     10*m*u^2*v^2 - 30*m^2*v^3 + 8*m*u*v^3 + 2*m*v^4 - 
     32*m^4*Sqrt[-((4*m - v)*v)] + 16*m^3*u*Sqrt[-((4*m - v)*v)] - 
     2*m^2*u^2*Sqrt[-((4*m - v)*v)] + 32*m^3*v*Sqrt[-((4*m - v)*v)] - 
     12*m^2*u*v*Sqrt[-((4*m - v)*v)] + m*u^2*v*Sqrt[-((4*m - v)*v)] - 
     10*m^2*v^2*Sqrt[-((4*m - v)*v)] + 2*m*u*v^2*Sqrt[-((4*m - v)*v)] + 
     m*v^3*Sqrt[-((4*m - v)*v)] - 416*m^4*w + 232*m^3*u*w - 32*m^2*u^2*w + 
     336*m^3*v*w - 160*m^2*u*v*w + 20*m*u^2*v*w - 90*m^2*v^2*w + 
     37*m*u*v^2*w - 3*u^2*v^2*w + 8*m*v^3*w - 3*u*v^3*w + 
     32*m^3*Sqrt[-((4*m - v)*v)]*w - 12*m^2*u*Sqrt[-((4*m - v)*v)]*w + 
     m*u^2*Sqrt[-((4*m - v)*v)]*w - 20*m^2*v*Sqrt[-((4*m - v)*v)]*w + 
     6*m*u*v*Sqrt[-((4*m - v)*v)]*w + 3*m*v^2*Sqrt[-((4*m - v)*v)]*w - 
     u*v^2*Sqrt[-((4*m - v)*v)]*w + 168*m^3*w^2 - 54*m^2*u*w^2 + 
     2*m*u^2*w^2 - 90*m^2*v*w^2 + 27*m*u*v*w^2 - u^2*v*w^2 + 12*m*v^2*w^2 - 
     4*u*v^2*w^2 - 10*m^2*Sqrt[-((4*m - v)*v)]*w^2 + 
     2*m*u*Sqrt[-((4*m - v)*v)]*w^2 + 3*m*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     u*v*Sqrt[-((4*m - v)*v)]*w^2 - 30*m^2*w^3 + 4*m*u*w^3 + 8*m*v*w^3 - 
     u*v*w^3 + m*Sqrt[-((4*m - v)*v)]*w^3 + 2*m*w^4))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(2*m - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(1536*m^6 - 2048*m^5*u + 1088*m^4*u^2 - 288*m^3*u^3 + 38*m^2*u^4 - 
     2*m*u^5 - 1664*m^5*v + 1664*m^4*u*v - 616*m^3*u^2*v + 100*m^2*u^3*v - 
     6*m*u^4*v + 672*m^4*v^2 - 448*m^3*u*v^2 + 94*m^2*u^2*v^2 - 6*m*u^3*v^2 - 
     120*m^3*v^3 + 40*m^2*u*v^3 - 2*m*u^2*v^3 + 8*m^2*v^4 - 2048*m^5*w + 
     2176*m^4*u*w - 864*m^3*u^2*w + 152*m^2*u^3*w - 10*m*u^4*w + 
     1664*m^4*v*w - 1328*m^3*u*v*w + 380*m^2*u^2*v*w - 46*m*u^3*v*w + 
     2*u^4*v*w - 448*m^3*v^2*w + 244*m^2*u*v^2*w - 42*m*u^2*v^2*w + 
     2*u^3*v^2*w + 40*m^2*v^3*w - 12*m*u*v^3*w + 1088*m^4*w^2 - 
     864*m^3*u*w^2 + 228*m^2*u^2*w^2 - 20*m*u^3*w^2 - 616*m^3*v*w^2 + 
     380*m^2*u*v*w^2 - 80*m*u^2*v*w^2 + 6*u^3*v*w^2 + 94*m^2*v^2*w^2 - 
     42*m*u*v^2*w^2 + 4*u^2*v^2*w^2 - 2*m*v^3*w^2 - 288*m^3*w^3 + 
     152*m^2*u*w^3 - 20*m*u^2*w^3 + 100*m^2*v*w^3 - 46*m*u*v*w^3 + 
     6*u^2*v*w^3 - 6*m*v^2*w^3 + 2*u*v^2*w^3 + 38*m^2*w^4 - 10*m*u*w^4 - 
     6*m*v*w^4 + 2*u*v*w^4 - 2*m*w^5 - 
     128*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     192*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     104*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     24*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     96*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     88*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     28*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     24*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     160*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     200*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     76*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     9*m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     96*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     68*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     14*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     18*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     72*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     78*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     20*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     30*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     16*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     14*m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     14*m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 
  (ep*(-32*m^3*u + 16*m^2*u^2 - 2*m*u^3 + 8*m^2*u*v - 2*m*u^2*v + 
     24*m^2*u*w - 6*m*u^2*w - 4*m*u*v*w + u^2*v*w - 4*m*u*w^2 + u^2*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-4*m + 2*u + v + w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(128*m^6 - 288*m^5*u + 184*m^4*u^2 - 46*m^3*u^3 + 4*m^2*u^4 - 
     160*m^5*v + 368*m^4*u*v - 222*m^3*u^2*v + 51*m^2*u^3*v - 4*m*u^4*v + 
     72*m^4*v^2 - 150*m^3*u*v^2 + 69*m^2*u^2*v^2 - 9*m*u^3*v^2 - 14*m^3*v^3 + 
     23*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 
     304*m^4*u*w - 134*m^3*u^2*w + 17*m^2*u^3*w + 144*m^4*v*w - 
     296*m^3*u*v*w + 127*m^2*u^2*v*w - 16*m*u^3*v*w - 42*m^3*v^2*w + 
     84*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 4*m^2*v^3*w - 
     7*m*u*v^3*w + 2*u^2*v^3*w + 72*m^4*w^2 - 114*m^3*u*w^2 + 
     30*m^2*u^2*w^2 - m*u^3*w^2 - 42*m^3*v*w^2 + 79*m^2*u*v*w^2 - 
     22*m*u^2*v*w^2 + u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 14*m^3*w^3 + 18*m^2*u*w^3 - 2*m*u^2*w^3 + 4*m^2*v*w^3 - 
     7*m*u*v*w^3 + u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-384*m^5 + 384*m^4*u - 120*m^3*u^2 + 12*m^2*u^3 + 480*m^4*v - 
     408*m^3*u*v + 104*m^2*u^2*v - 8*m*u^3*v - 216*m^3*v^2 + 134*m^2*u*v^2 - 
     19*m*u^2*v^2 + 42*m^2*v^3 - 14*m*u*v^3 - 3*m*v^4 + 480*m^4*w - 
     360*m^3*u*w + 76*m^2*u^2*w - 4*m*u^3*w - 432*m^3*v*w + 276*m^2*u*v*w - 
     46*m*u^2*v*w + 126*m^2*v^2*w - 63*m*u*v^2*w + 7*u^2*v^2*w - 12*m*v^3*w + 
     4*u*v^3*w - 216*m^3*w^2 + 94*m^2*u*w^2 - 7*m*u^2*w^2 + 126*m^2*v*w^2 - 
     52*m*u*v*w^2 + 6*u^2*v*w^2 - 18*m*v^2*w^2 + 7*u*v^2*w^2 + 42*m^2*w^3 - 
     3*m*u*w^3 - u^2*w^3 - 12*m*v*w^3 + 2*u*v*w^3 - 3*m*w^4 - u*w^4))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep*(m - u))/(2*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (3*ep*(m - u))/(2*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(128*m^5 - 192*m^4*u + 72*m^3*u^2 - 8*m^2*u^3 - 96*m^4*v + 
     136*m^3*u*v - 44*m^2*u^2*v + 4*m*u^3*v + 24*m^3*v^2 - 30*m^2*u*v^2 + 
     6*m*u^2*v^2 - 2*m^2*v^3 + 2*m*u*v^3 - 96*m^4*w + 120*m^3*u*w - 
     24*m^2*u^2*w + 48*m^3*v*w - 68*m^2*u*v*w + 16*m*u^2*v*w - 6*m^2*v^2*w + 
     9*m*u*v^2*w - 3*u^2*v^2*w + 24*m^3*w^2 - 22*m^2*u*w^2 + 2*m*u^2*w^2 - 
     6*m^2*v*w^2 + 8*m*u*v*w^2 - u^2*v*w^2 - 2*m^2*w^3 + m*u*w^3 + 
     32*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     18*m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     20*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     20*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     6*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (-2*ep*(m - u))/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 
  (ep*(m - u))/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 
  (-2*ep*(m - u))/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 0, 
  -(ep*(-128*m^5 + 192*m^4*u - 72*m^3*u^2 + 8*m^2*u^3 + 96*m^4*v - 
      136*m^3*u*v + 44*m^2*u^2*v - 4*m*u^3*v - 24*m^3*v^2 + 30*m^2*u*v^2 - 
      6*m*u^2*v^2 + 2*m^2*v^3 - 2*m*u*v^3 + 32*m^4*Sqrt[-((4*m - v)*v)] - 
      48*m^3*u*Sqrt[-((4*m - v)*v)] + 18*m^2*u^2*Sqrt[-((4*m - v)*v)] - 
      2*m*u^3*Sqrt[-((4*m - v)*v)] - 16*m^3*v*Sqrt[-((4*m - v)*v)] + 
      20*m^2*u*v*Sqrt[-((4*m - v)*v)] - 4*m*u^2*v*Sqrt[-((4*m - v)*v)] + 
      2*m^2*v^2*Sqrt[-((4*m - v)*v)] - 2*m*u*v^2*Sqrt[-((4*m - v)*v)] + 
      96*m^4*w - 88*m^3*u*w + 16*m^2*u^2*w - 48*m^3*v*w + 56*m^2*u*v*w - 
      12*m*u^2*v*w + 6*m^2*v^2*w - 9*m*u*v^2*w + 3*u^2*v^2*w - 
      16*m^3*Sqrt[-((4*m - v)*v)]*w + 20*m^2*u*Sqrt[-((4*m - v)*v)]*w - 
      4*m*u^2*Sqrt[-((4*m - v)*v)]*w + 4*m^2*v*Sqrt[-((4*m - v)*v)]*w - 
      6*m*u*v*Sqrt[-((4*m - v)*v)]*w + 2*u^2*v*Sqrt[-((4*m - v)*v)]*w - 
      24*m^3*w^2 + 10*m^2*u*w^2 + 6*m^2*v*w^2 - 5*m*u*v*w^2 + 
      2*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 2*m*u*Sqrt[-((4*m - v)*v)]*w^2 + 
      2*m^2*w^3))/(2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (2*ep*(m - u))/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 
  -((ep*(128*m^5 - 192*m^4*u + 72*m^3*u^2 - 8*m^2*u^3 - 96*m^4*v + 
      136*m^3*u*v - 44*m^2*u^2*v + 4*m*u^3*v + 24*m^3*v^2 - 30*m^2*u*v^2 + 
      6*m*u^2*v^2 - 2*m^2*v^3 + 2*m*u*v^3 - 96*m^4*w + 120*m^3*u*w - 
      24*m^2*u^2*w + 48*m^3*v*w - 68*m^2*u*v*w + 16*m*u^2*v*w - 6*m^2*v^2*w + 
      9*m*u*v^2*w - 3*u^2*v^2*w + 24*m^3*w^2 - 22*m^2*u*w^2 + 2*m*u^2*w^2 - 
      6*m^2*v*w^2 + 8*m*u*v*w^2 - u^2*v*w^2 - 2*m^2*w^3 + m*u*w^3))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  0, -(ep*(96*m^4*u - 144*m^3*u^2 + 54*m^2*u^3 - 6*m*u^4 + 
      32*m^4*Sqrt[-((4*m - u)*u)] - 48*m^3*u*Sqrt[-((4*m - u)*u)] + 
      18*m^2*u^2*Sqrt[-((4*m - u)*u)] - 2*m*u^3*Sqrt[-((4*m - u)*u)] - 
      24*m^3*u*v + 30*m^2*u^2*v - 6*m*u^3*v - 16*m^3*Sqrt[-((4*m - u)*u)]*v + 
      20*m^2*u*Sqrt[-((4*m - u)*u)]*v - 4*m*u^2*Sqrt[-((4*m - u)*u)]*v + 
      2*m^2*Sqrt[-((4*m - u)*u)]*v^2 - 2*m*u*Sqrt[-((4*m - u)*u)]*v^2 - 
      72*m^3*u*w + 42*m^2*u^2*w - 6*m*u^3*w - 16*m^3*Sqrt[-((4*m - u)*u)]*w + 
      20*m^2*u*Sqrt[-((4*m - u)*u)]*w - 4*m*u^2*Sqrt[-((4*m - u)*u)]*w + 
      12*m^2*u*v*w - 15*m*u^2*v*w + 3*u^3*v*w + 4*m^2*Sqrt[-((4*m - u)*u)]*v*
       w - 6*m*u*Sqrt[-((4*m - u)*u)]*v*w + 2*u^2*Sqrt[-((4*m - u)*u)]*v*w + 
      12*m^2*u*w^2 - 3*m*u^2*w^2 + 2*m^2*Sqrt[-((4*m - u)*u)]*w^2 - 
      2*m*u*Sqrt[-((4*m - u)*u)]*w^2))/(2*Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (2*ep*(m - u))/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 0, 
  0, 0, 0, 0, 0, 0, (-2*ep*(m - u))/
   Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
     m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 0, 0, 
  (ep*(-128*m^6 + 288*m^5*u - 216*m^4*u^2 + 62*m^3*u^3 - 6*m^2*u^4 + 
     96*m^5*v - 224*m^4*u*v + 170*m^3*u^2*v - 46*m^2*u^3*v + 4*m*u^4*v - 
     24*m^4*v^2 + 54*m^3*u*v^2 - 36*m^2*u^2*v^2 + 6*m*u^3*v^2 + 2*m^3*v^3 - 
     4*m^2*u*v^3 + 2*m*u^2*v^3 + 96*m^5*w - 192*m^4*u*w + 98*m^3*u^2*w - 
     14*m^2*u^3*w - 48*m^4*v*w + 112*m^3*u*v*w - 67*m^2*u^2*v*w + 
     11*m*u^3*v*w + 6*m^3*v^2*w - 15*m^2*u*v^2*w + 12*m*u^2*v^2*w - 
     3*u^3*v^2*w - 24*m^4*w^2 + 42*m^3*u*w^2 - 11*m^2*u^2*w^2 + 6*m^3*v*w^2 - 
     14*m^2*u*v*w^2 + 6*m*u^2*v*w^2 + 2*m^3*w^3 - 3*m^2*u*w^3))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (3*ep*(4*m - u)*u*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 
     6*m^2*w + 2*m*u*w + m*v*w - u*v*w + m*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -((ep*(4*m - u)*u*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 
      6*m^2*w + 2*m*u*w + m*v*w - u*v*w + m*w^2))/
    (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  -((ep*(-128*m^5 + 192*m^4*u - 72*m^3*u^2 + 8*m^2*u^3 + 96*m^4*v - 
      136*m^3*u*v + 44*m^2*u^2*v - 4*m*u^3*v - 24*m^3*v^2 + 30*m^2*u*v^2 - 
      6*m*u^2*v^2 + 2*m^2*v^3 - 2*m*u*v^3 + 96*m^4*w - 88*m^3*u*w + 
      16*m^2*u^2*w - 48*m^3*v*w + 56*m^2*u*v*w - 12*m*u^2*v*w + 6*m^2*v^2*w - 
      9*m*u*v^2*w + 3*u^2*v^2*w - 24*m^3*w^2 + 10*m^2*u*w^2 + 6*m^2*v*w^2 - 
      5*m*u*v*w^2 + 2*m^2*w^3))/(Sqrt[v*(-4*m + v)]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  -((ep*(128*m^5 - 192*m^4*u + 72*m^3*u^2 - 8*m^2*u^3 - 96*m^4*v + 
      136*m^3*u*v - 44*m^2*u^2*v + 4*m*u^3*v + 24*m^3*v^2 - 30*m^2*u*v^2 + 
      6*m*u^2*v^2 - 2*m^2*v^3 + 2*m*u*v^3 - 96*m^4*w + 120*m^3*u*w - 
      24*m^2*u^2*w + 48*m^3*v*w - 68*m^2*u*v*w + 16*m*u^2*v*w - 6*m^2*v^2*w + 
      9*m*u*v^2*w - 3*u^2*v^2*w + 24*m^3*w^2 - 22*m^2*u*w^2 + 2*m*u^2*w^2 - 
      6*m^2*v*w^2 + 8*m*u*v*w^2 - u^2*v*w^2 - 2*m^2*w^3 + m*u*w^3))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  0, -(ep*(128*m^5 - 192*m^4*u + 72*m^3*u^2 - 8*m^2*u^3 - 96*m^4*v + 
      136*m^3*u*v - 44*m^2*u^2*v + 4*m*u^3*v + 24*m^3*v^2 - 30*m^2*u*v^2 + 
      6*m*u^2*v^2 - 2*m^2*v^3 + 2*m*u*v^3 - 96*m^4*w + 88*m^3*u*w - 
      16*m^2*u^2*w + 48*m^3*v*w - 56*m^2*u*v*w + 12*m*u^2*v*w - 6*m^2*v^2*w + 
      9*m*u*v^2*w - 3*u^2*v^2*w + 24*m^3*w^2 - 10*m^2*u*w^2 - 6*m^2*v*w^2 + 
      5*m*u*v*w^2 - 2*m^2*w^3))/(2*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(128*m^5 - 192*m^4*u + 72*m^3*u^2 - 8*m^2*u^3 - 96*m^4*v + 
     136*m^3*u*v - 44*m^2*u^2*v + 4*m*u^3*v + 24*m^3*v^2 - 30*m^2*u*v^2 + 
     6*m*u^2*v^2 - 2*m^2*v^3 + 2*m*u*v^3 - 96*m^4*w + 120*m^3*u*w - 
     24*m^2*u^2*w + 48*m^3*v*w - 68*m^2*u*v*w + 16*m*u^2*v*w - 6*m^2*v^2*w + 
     9*m*u*v^2*w - 3*u^2*v^2*w + 24*m^3*w^2 - 22*m^2*u*w^2 + 2*m*u^2*w^2 - 
     6*m^2*v*w^2 + 8*m*u*v*w^2 - u^2*v*w^2 - 2*m^2*w^3 + m*u*w^3))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(128*m^6 - 288*m^5*u + 216*m^4*u^2 - 62*m^3*u^3 + 6*m^2*u^4 - 
     96*m^5*v + 224*m^4*u*v - 170*m^3*u^2*v + 46*m^2*u^3*v - 4*m*u^4*v + 
     24*m^4*v^2 - 54*m^3*u*v^2 + 36*m^2*u^2*v^2 - 6*m*u^3*v^2 - 2*m^3*v^3 + 
     4*m^2*u*v^3 - 2*m*u^2*v^3 - 96*m^5*w + 192*m^4*u*w - 98*m^3*u^2*w + 
     14*m^2*u^3*w + 48*m^4*v*w - 112*m^3*u*v*w + 67*m^2*u^2*v*w - 
     11*m*u^3*v*w - 6*m^3*v^2*w + 15*m^2*u*v^2*w - 12*m*u^2*v^2*w + 
     3*u^3*v^2*w + 24*m^4*w^2 - 42*m^3*u*w^2 + 11*m^2*u^2*w^2 - 6*m^3*v*w^2 + 
     14*m^2*u*v*w^2 - 6*m*u^2*v*w^2 - 2*m^3*w^3 + 3*m^2*u*w^3))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  (ep*(4*m - u)*u*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 6*m^2*w + 
     2*m*u*w + m*v*w - u*v*w + m*w^2))/(Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (2*ep*(m - u))/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-64*m^5*u + 96*m^4*u^2 - 36*m^3*u^3 + 4*m^2*u^4 + 40*m^4*u*v - 
     58*m^3*u^2*v + 20*m^2*u^3*v - 2*m*u^4*v - 6*m^3*u*v^2 + 8*m^2*u^2*v^2 - 
     2*m*u^3*v^2 + 56*m^4*u*w - 38*m^3*u^2*w + 6*m^2*u^3*w - 28*m^3*u*v*w + 
     24*m^2*u^2*v*w - 4*m*u^3*v*w + 3*m^2*u*v^2*w - 4*m*u^2*v^2*w + 
     u^3*v^2*w - 14*m^3*u*w^2 + 4*m^2*u^2*w^2 + 4*m^2*u*v*w^2 - 
     2*m*u^2*v*w^2 + m^2*u*w^3))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 4*m^2*u^2 - 8*m^3*v + 12*m^2*u*v - 4*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 4*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (-3*ep*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -(ep*(-128*m^6 + 152*m^4*u^2 - 100*m^3*u^3 + 24*m^2*u^4 - 2*m*u^5 + 
      160*m^5*v - 56*m^4*u*v - 44*m^3*u^2*v + 24*m^2*u^3*v - 3*m*u^4*v - 
      72*m^4*v^2 + 30*m^3*u*v^2 - 3*m^2*u^2*v^2 + 14*m^3*v^3 - 4*m^2*u*v^3 + 
      m*u^2*v^3 - m^2*v^4 + 160*m^5*w + 56*m^4*u*w - 184*m^3*u^2*w + 
      76*m^2*u^3*w - 9*m*u^4*w - 144*m^4*v*w + 4*m^3*u*v*w + 50*m^2*u^2*v*w - 
      14*m*u^3*v*w + u^4*v*w + 42*m^3*v^2*w - 9*m^2*u*v^2*w - 4*m^2*v^3*w + 
      m*u*v^3*w - 72*m^4*w^2 - 58*m^3*u*w^2 + 81*m^2*u^2*w^2 - 20*m*u^3*w^2 + 
      u^4*w^2 + 42*m^3*v*w^2 + 14*m^2*u*v*w^2 - 14*m*u^2*v*w^2 + 
      2*u^3*v*w^2 - 6*m^2*v^2*w^2 + 14*m^3*w^3 + 19*m^2*u*w^3 - 
      15*m*u^2*w^3 + 2*u^3*w^3 - 4*m^2*v*w^3 - 3*m*u*v*w^3 + u^2*v*w^3 - 
      m^2*w^4 - 2*m*u*w^4 + u^2*w^4 + 
      32*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      16*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      30*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      10*m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      32*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      4*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      11*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      10*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      32*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      20*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      19*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      20*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      10*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      8*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(128*m^6 - 448*m^5*u + 456*m^4*u^2 - 200*m^3*u^3 + 40*m^2*u^4 - 
     3*m*u^5 - 96*m^5*v + 280*m^4*u*v - 212*m^3*u^2*v + 61*m^2*u^3*v - 
     6*m*u^4*v + 24*m^4*v^2 - 54*m^3*u*v^2 + 24*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
     2*m^3*v^3 + 3*m^2*u*v^3 - 160*m^5*w + 552*m^4*u*w - 476*m^3*u^2*w + 
     163*m^2*u^3*w - 23*m*u^4*w + u^5*w + 96*m^4*v*w - 252*m^3*u*v*w + 
     150*m^2*u^2*v*w - 31*m*u^3*v*w + 2*u^4*v*w - 18*m^3*v^2*w + 
     27*m^2*u*v^2*w - 6*m*u^2*v^2*w + m^2*v^3*w + 72*m^4*w^2 - 
     254*m^3*u*w^2 + 174*m^2*u^2*w^2 - 41*m*u^3*w^2 + 3*u^4*w^2 - 
     30*m^3*v*w^2 + 74*m^2*u*v*w^2 - 32*m*u^2*v*w^2 + 4*u^3*v*w^2 + 
     3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 - 14*m^3*w^3 + 52*m^2*u*w^3 - 
     25*m*u^2*w^3 + 3*u^3*w^3 + 3*m^2*v*w^3 - 7*m*u*v*w^3 + 2*u^2*v*w^3 + 
     m^2*w^4 - 4*m*u*w^4 + u^2*w^4 + 
     32*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     16*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     30*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     32*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     4*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     11*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     32*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     20*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     19*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     20*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     8*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
    ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 
  -(ep*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 0, 0, 
  (ep*(288*m^5*u - 528*m^4*u^2 + 306*m^3*u^3 - 72*m^2*u^4 + 6*m*u^5 - 
     32*m^5*Sqrt[u*(-4*m + u)] - 16*m^4*u*Sqrt[u*(-4*m + u)] + 
     30*m^3*u^2*Sqrt[u*(-4*m + u)] - 10*m^2*u^3*Sqrt[u*(-4*m + u)] + 
     m*u^4*Sqrt[u*(-4*m + u)] - 168*m^4*u*v + 258*m^3*u^2*v - 102*m^2*u^3*v + 
     12*m*u^4*v + 32*m^4*Sqrt[u*(-4*m + u)]*v + 4*m^3*u*Sqrt[u*(-4*m + u)]*
      v - 11*m^2*u^2*Sqrt[u*(-4*m + u)]*v + 2*m*u^3*Sqrt[u*(-4*m + u)]*v + 
     24*m^3*u*v^2 - 30*m^2*u^2*v^2 + 6*m*u^3*v^2 - 10*m^3*Sqrt[u*(-4*m + u)]*
      v^2 + m*u^2*Sqrt[u*(-4*m + u)]*v^2 + m^2*Sqrt[u*(-4*m + u)]*v^3 - 
     312*m^4*u*w + 486*m^3*u^2*w - 234*m^2*u^3*w + 45*m*u^4*w - 3*u^5*w + 
     32*m^4*Sqrt[u*(-4*m + u)]*w + 20*m^3*u*Sqrt[u*(-4*m + u)]*w - 
     19*m^2*u^2*Sqrt[u*(-4*m + u)]*w + 3*m*u^3*Sqrt[u*(-4*m + u)]*w + 
     132*m^3*u*v*w - 141*m^2*u^2*v*w + 39*m*u^3*v*w - 3*u^4*v*w - 
     20*m^3*Sqrt[u*(-4*m + u)]*v*w - 6*m^2*u*Sqrt[u*(-4*m + u)]*v*w + 
     6*m*u^2*Sqrt[u*(-4*m + u)]*v*w - u^3*Sqrt[u*(-4*m + u)]*v*w - 
     12*m^2*u*v^2*w + 3*m*u^2*v^2*w + 3*m^2*Sqrt[u*(-4*m + u)]*v^2*w + 
     108*m^3*u*w^2 - 147*m^2*u^2*w^2 + 54*m*u^3*w^2 - 6*u^4*w^2 - 
     10*m^3*Sqrt[u*(-4*m + u)]*w^2 - 8*m^2*u*Sqrt[u*(-4*m + u)]*w^2 + 
     3*m*u^2*Sqrt[u*(-4*m + u)]*w^2 - 24*m^2*u*v*w^2 + 18*m*u^2*v*w^2 - 
     3*u^3*v*w^2 + 3*m^2*Sqrt[u*(-4*m + u)]*v*w^2 + 
     m*u*Sqrt[u*(-4*m + u)]*v*w^2 - u^2*Sqrt[u*(-4*m + u)]*v*w^2 - 
     12*m^2*u*w^3 + 15*m*u^2*w^3 - 3*u^3*w^3 + m^2*Sqrt[u*(-4*m + u)]*w^3 + 
     m*u*Sqrt[u*(-4*m + u)]*w^3))/(2*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
    ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  (ep*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 0, 
  -((ep*(128*m^6 - 152*m^4*u^2 + 100*m^3*u^3 - 24*m^2*u^4 + 2*m*u^5 - 
      160*m^5*v + 56*m^4*u*v + 44*m^3*u^2*v - 24*m^2*u^3*v + 3*m*u^4*v + 
      72*m^4*v^2 - 30*m^3*u*v^2 + 3*m^2*u^2*v^2 - 14*m^3*v^3 + 4*m^2*u*v^3 - 
      m*u^2*v^3 + m^2*v^4 - 160*m^5*w - 56*m^4*u*w + 184*m^3*u^2*w - 
      76*m^2*u^3*w + 9*m*u^4*w + 144*m^4*v*w - 4*m^3*u*v*w - 50*m^2*u^2*v*w + 
      14*m*u^3*v*w - u^4*v*w - 42*m^3*v^2*w + 9*m^2*u*v^2*w + 4*m^2*v^3*w - 
      m*u*v^3*w + 72*m^4*w^2 + 58*m^3*u*w^2 - 81*m^2*u^2*w^2 + 20*m*u^3*w^2 - 
      u^4*w^2 - 42*m^3*v*w^2 - 14*m^2*u*v*w^2 + 14*m*u^2*v*w^2 - 
      2*u^3*v*w^2 + 6*m^2*v^2*w^2 - 14*m^3*w^3 - 19*m^2*u*w^3 + 
      15*m*u^2*w^3 - 2*u^3*w^3 + 4*m^2*v*w^3 + 3*m*u*v*w^3 - u^2*v*w^3 + 
      m^2*w^4 + 2*m*u*w^4 - u^2*w^4))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 
  -((ep*(128*m^6 - 448*m^5*u + 456*m^4*u^2 - 200*m^3*u^3 + 40*m^2*u^4 - 
      3*m*u^5 - 96*m^5*v + 280*m^4*u*v - 212*m^3*u^2*v + 61*m^2*u^3*v - 
      6*m*u^4*v + 24*m^4*v^2 - 54*m^3*u*v^2 + 24*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
      2*m^3*v^3 + 3*m^2*u*v^3 - 160*m^5*w + 552*m^4*u*w - 476*m^3*u^2*w + 
      163*m^2*u^3*w - 23*m*u^4*w + u^5*w + 96*m^4*v*w - 252*m^3*u*v*w + 
      150*m^2*u^2*v*w - 31*m*u^3*v*w + 2*u^4*v*w - 18*m^3*v^2*w + 
      27*m^2*u*v^2*w - 6*m*u^2*v^2*w + m^2*v^3*w + 72*m^4*w^2 - 
      254*m^3*u*w^2 + 174*m^2*u^2*w^2 - 41*m*u^3*w^2 + 3*u^4*w^2 - 
      30*m^3*v*w^2 + 74*m^2*u*v*w^2 - 32*m*u^2*v*w^2 + 4*u^3*v*w^2 + 
      3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 - 14*m^3*w^3 + 52*m^2*u*w^3 - 
      25*m*u^2*w^3 + 3*u^3*w^3 + 3*m^2*v*w^3 - 7*m*u*v*w^3 + 2*u^2*v*w^3 + 
      m^2*w^4 - 4*m*u*w^4 + u^2*w^4))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 0, 0, 0, 0, 
  (ep*(128*m^7 - 288*m^6*u + 472*m^5*u^2 - 382*m^4*u^3 + 150*m^3*u^4 - 
     28*m^2*u^5 + 2*m*u^6 - 96*m^6*v + 96*m^5*u*v - 106*m^4*u^2*v + 
     70*m^3*u^3*v - 20*m^2*u^4*v + 2*m*u^5*v + 24*m^5*v^2 + 10*m^4*u*v^2 - 
     28*m^3*u^2*v^2 + 14*m^2*u^3*v^2 - 2*m*u^4*v^2 - 2*m^4*v^3 - 
     4*m^3*u*v^3 + 6*m^2*u^2*v^3 - 2*m*u^3*v^3 - 96*m^6*w + 256*m^5*u*w - 
     434*m^4*u^2*w + 282*m^3*u^3*w - 75*m^2*u^4*w + 7*m*u^5*w + 48*m^5*v*w - 
     64*m^4*u*v*w + 75*m^3*u^2*v*w - 44*m^2*u^3*v*w + 11*m*u^4*v*w - 
     u^5*v*w - 6*m^4*v^2*w - 5*m^3*u*v^2*w + 15*m^2*u^2*v^2*w - 
     6*m*u^3*v^2*w + u^4*v^2*w + m^2*u*v^3*w - m*u^2*v^3*w + 24*m^5*w^2 - 
     90*m^4*u*w^2 + 147*m^3*u^2*w^2 - 67*m^2*u^3*w^2 + 9*m*u^4*w^2 - 
     6*m^4*v*w^2 + 14*m^3*u*v*w^2 - 16*m^2*u^2*v*w^2 + 10*m*u^3*v*w^2 - 
     2*u^4*v*w^2 + m^2*u*v^2*w^2 - m*u^2*v^2*w^2 + u^3*v^2*w^2 - 2*m^4*w^3 + 
     15*m^3*u*w^3 - 21*m^2*u^2*w^3 + 5*m*u^3*w^3 - m^2*u*v*w^3 + 
     m*u^2*v*w^3 - u^3*v*w^3 - m^2*u*w^4 + m*u^2*w^4))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (3*ep*(4*m - u)*u*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 
     6*m^2*w + 6*m*u*w - u^2*w + m*v*w + m*w^2 - u*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*m - u)*u*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 
      6*m^2*w + 6*m*u*w - u^2*w + m*v*w + m*w^2 - u*w^2))/
    (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  (ep*(4*m - u)*u*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 6*m^2*w + 
     6*m*u*w - u^2*w + m*v*w + m*w^2 - u*w^2))/(Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, (ep*(128*m^6 - 152*m^4*u^2 + 100*m^3*u^3 - 24*m^2*u^4 + 2*m*u^5 - 
     160*m^5*v + 56*m^4*u*v + 44*m^3*u^2*v - 24*m^2*u^3*v + 3*m*u^4*v + 
     72*m^4*v^2 - 30*m^3*u*v^2 + 3*m^2*u^2*v^2 - 14*m^3*v^3 + 4*m^2*u*v^3 - 
     m*u^2*v^3 + m^2*v^4 - 160*m^5*w - 56*m^4*u*w + 184*m^3*u^2*w - 
     76*m^2*u^3*w + 9*m*u^4*w + 144*m^4*v*w - 4*m^3*u*v*w - 50*m^2*u^2*v*w + 
     14*m*u^3*v*w - u^4*v*w - 42*m^3*v^2*w + 9*m^2*u*v^2*w + 4*m^2*v^3*w - 
     m*u*v^3*w + 72*m^4*w^2 + 58*m^3*u*w^2 - 81*m^2*u^2*w^2 + 20*m*u^3*w^2 - 
     u^4*w^2 - 42*m^3*v*w^2 - 14*m^2*u*v*w^2 + 14*m*u^2*v*w^2 - 2*u^3*v*w^2 + 
     6*m^2*v^2*w^2 - 14*m^3*w^3 - 19*m^2*u*w^3 + 15*m*u^2*w^3 - 2*u^3*w^3 + 
     4*m^2*v*w^3 + 3*m*u*v*w^3 - u^2*v*w^3 + m^2*w^4 + 2*m*u*w^4 - u^2*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(128*m^6 - 448*m^5*u + 456*m^4*u^2 - 200*m^3*u^3 + 40*m^2*u^4 - 
     3*m*u^5 - 96*m^5*v + 280*m^4*u*v - 212*m^3*u^2*v + 61*m^2*u^3*v - 
     6*m*u^4*v + 24*m^4*v^2 - 54*m^3*u*v^2 + 24*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
     2*m^3*v^3 + 3*m^2*u*v^3 - 160*m^5*w + 552*m^4*u*w - 476*m^3*u^2*w + 
     163*m^2*u^3*w - 23*m*u^4*w + u^5*w + 96*m^4*v*w - 252*m^3*u*v*w + 
     150*m^2*u^2*v*w - 31*m*u^3*v*w + 2*u^4*v*w - 18*m^3*v^2*w + 
     27*m^2*u*v^2*w - 6*m*u^2*v^2*w + m^2*v^3*w + 72*m^4*w^2 - 
     254*m^3*u*w^2 + 174*m^2*u^2*w^2 - 41*m*u^3*w^2 + 3*u^4*w^2 - 
     30*m^3*v*w^2 + 74*m^2*u*v*w^2 - 32*m*u^2*v*w^2 + 4*u^3*v*w^2 + 
     3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 - 14*m^3*w^3 + 52*m^2*u*w^3 - 
     25*m*u^2*w^3 + 3*u^3*w^3 + 3*m^2*v*w^3 - 7*m*u*v*w^3 + 2*u^2*v*w^3 + 
     m^2*w^4 - 4*m*u*w^4 + u^2*w^4))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(-128*m^7 + 288*m^6*u - 472*m^5*u^2 + 382*m^4*u^3 - 150*m^3*u^4 + 
     28*m^2*u^5 - 2*m*u^6 + 96*m^6*v - 96*m^5*u*v + 106*m^4*u^2*v - 
     70*m^3*u^3*v + 20*m^2*u^4*v - 2*m*u^5*v - 24*m^5*v^2 - 10*m^4*u*v^2 + 
     28*m^3*u^2*v^2 - 14*m^2*u^3*v^2 + 2*m*u^4*v^2 + 2*m^4*v^3 + 
     4*m^3*u*v^3 - 6*m^2*u^2*v^3 + 2*m*u^3*v^3 + 96*m^6*w - 256*m^5*u*w + 
     434*m^4*u^2*w - 282*m^3*u^3*w + 75*m^2*u^4*w - 7*m*u^5*w - 48*m^5*v*w + 
     64*m^4*u*v*w - 75*m^3*u^2*v*w + 44*m^2*u^3*v*w - 11*m*u^4*v*w + 
     u^5*v*w + 6*m^4*v^2*w + 5*m^3*u*v^2*w - 15*m^2*u^2*v^2*w + 
     6*m*u^3*v^2*w - u^4*v^2*w - m^2*u*v^3*w + m*u^2*v^3*w - 24*m^5*w^2 + 
     90*m^4*u*w^2 - 147*m^3*u^2*w^2 + 67*m^2*u^3*w^2 - 9*m*u^4*w^2 + 
     6*m^4*v*w^2 - 14*m^3*u*v*w^2 + 16*m^2*u^2*v*w^2 - 10*m*u^3*v*w^2 + 
     2*u^4*v*w^2 - m^2*u*v^2*w^2 + m*u^2*v^2*w^2 - u^3*v^2*w^2 + 2*m^4*w^3 - 
     15*m^3*u*w^3 + 21*m^2*u^2*w^3 - 5*m*u^3*w^3 + m^2*u*v*w^3 - 
     m*u^2*v*w^3 + u^3*v*w^3 + m^2*u*w^4 - m*u^2*w^4))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, -((ep*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/
    ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  -((ep*(128*m^6 - 152*m^4*u^2 + 100*m^3*u^3 - 24*m^2*u^4 + 2*m*u^5 - 
      160*m^5*v + 56*m^4*u*v + 44*m^3*u^2*v - 24*m^2*u^3*v + 3*m*u^4*v + 
      72*m^4*v^2 - 30*m^3*u*v^2 + 3*m^2*u^2*v^2 - 14*m^3*v^3 + 4*m^2*u*v^3 - 
      m*u^2*v^3 + m^2*v^4 - 160*m^5*w - 56*m^4*u*w + 184*m^3*u^2*w - 
      76*m^2*u^3*w + 9*m*u^4*w + 144*m^4*v*w - 4*m^3*u*v*w - 50*m^2*u^2*v*w + 
      14*m*u^3*v*w - u^4*v*w - 42*m^3*v^2*w + 9*m^2*u*v^2*w + 4*m^2*v^3*w - 
      m*u*v^3*w + 72*m^4*w^2 + 58*m^3*u*w^2 - 81*m^2*u^2*w^2 + 20*m*u^3*w^2 - 
      u^4*w^2 - 42*m^3*v*w^2 - 14*m^2*u*v*w^2 + 14*m*u^2*v*w^2 - 
      2*u^3*v*w^2 + 6*m^2*v^2*w^2 - 14*m^3*w^3 - 19*m^2*u*w^3 + 
      15*m*u^2*w^3 - 2*u^3*w^3 + 4*m^2*v*w^3 + 3*m*u*v*w^3 - u^2*v*w^3 + 
      m^2*w^4 + 2*m*u*w^4 - u^2*w^4))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  -((ep*(128*m^6 - 448*m^5*u + 456*m^4*u^2 - 200*m^3*u^3 + 40*m^2*u^4 - 
      3*m*u^5 - 96*m^5*v + 280*m^4*u*v - 212*m^3*u^2*v + 61*m^2*u^3*v - 
      6*m*u^4*v + 24*m^4*v^2 - 54*m^3*u*v^2 + 24*m^2*u^2*v^2 - 3*m*u^3*v^2 - 
      2*m^3*v^3 + 3*m^2*u*v^3 - 160*m^5*w + 552*m^4*u*w - 476*m^3*u^2*w + 
      163*m^2*u^3*w - 23*m*u^4*w + u^5*w + 96*m^4*v*w - 252*m^3*u*v*w + 
      150*m^2*u^2*v*w - 31*m*u^3*v*w + 2*u^4*v*w - 18*m^3*v^2*w + 
      27*m^2*u*v^2*w - 6*m*u^2*v^2*w + m^2*v^3*w + 72*m^4*w^2 - 
      254*m^3*u*w^2 + 174*m^2*u^2*w^2 - 41*m*u^3*w^2 + 3*u^4*w^2 - 
      30*m^3*v*w^2 + 74*m^2*u*v*w^2 - 32*m*u^2*v*w^2 + 4*u^3*v*w^2 + 
      3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 - 14*m^3*w^3 + 52*m^2*u*w^3 - 
      25*m*u^2*w^3 + 3*u^3*w^3 + 3*m^2*v*w^3 - 7*m*u*v*w^3 + 2*u^2*v*w^3 + 
      m^2*w^4 - 4*m*u*w^4 + u^2*w^4))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(256*m^7 - 256*m^6*u + 48*m^5*u^2 + 72*m^4*u^3 - 50*m^3*u^4 + 
     12*m^2*u^5 - m*u^6 - 256*m^6*v + 184*m^5*u*v - 6*m^4*u^2*v - 
     46*m^3*u^3*v + 18*m^2*u^4*v - 2*m*u^5*v + 96*m^5*v^2 - 46*m^4*u*v^2 - 
     m^3*u^2*v^2 + 6*m^2*u^3*v^2 - m*u^4*v^2 - 16*m^4*v^3 + 4*m^3*u*v^3 + 
     m^3*v^4 - 256*m^6*w + 168*m^5*u*w + 102*m^4*u^2*w - 176*m^3*u^3*w + 
     80*m^2*u^4*w - 15*m*u^5*w + u^6*w + 192*m^5*v*w - 108*m^4*u*v*w - 
     34*m^3*u^2*v*w + 36*m^2*u^3*v*w - 6*m*u^4*v*w - 48*m^4*v^2*w + 
     25*m^3*u*v^2*w + m^2*u^2*v^2*w + 4*m^3*v^3*w - 2*m^2*u*v^3*w + 
     96*m^5*w^2 - 22*m^4*u*w^2 - 105*m^3*u^2*w^2 + 98*m^2*u^3*w^2 - 
     30*m*u^4*w^2 + 3*u^5*w^2 - 48*m^4*v*w^2 + 16*m^3*u*v*w^2 + 
     18*m^2*u^2*v*w^2 - 6*m*u^3*v*w^2 + 6*m^3*v^2*w^2 - 3*m^2*u*v^2*w^2 + 
     m*u^2*v^2*w^2 - 16*m^4*w^3 - 5*m^3*u*w^3 + 31*m^2*u^2*w^3 - 
     19*m*u^3*w^3 + 3*u^4*w^3 + 4*m^3*v*w^3 - 2*m*u^2*v*w^3 + m^3*w^4 + 
     m^2*u*w^4 - 3*m*u^2*w^4 + u^3*w^4))/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 20*m^3*u + 20*m^2*u^2 - 
     8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 
     12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 
     2*m*u*w^2 + u^2*w^2)), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -((ep*(2*m - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 
     2*v*w - w^2))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep*(-5*m + 2*u + v + 2*w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)])/
   (4*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)), (3*ep*(-5*m + 2*u + v + 2*w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)])/
   (4*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)), 0, 0, 0, 0, (ep*(-5*m + 2*u + v + 2*w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)])/
   ((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)), (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(-288*m^5 + 240*m^4*u - 66*m^3*u^2 + 6*m^2*u^3 + 360*m^4*v - 
     250*m^3*u*v + 56*m^2*u^2*v - 4*m*u^3*v - 160*m^3*v^2 + 80*m^2*u*v^2 - 
     10*m*u^2*v^2 + 30*m^2*v^3 - 8*m*u*v^3 - 2*m*v^4 + 
     80*m^4*Sqrt[-((4*m - v)*v)] - 72*m^3*u*Sqrt[-((4*m - v)*v)] + 
     21*m^2*u^2*Sqrt[-((4*m - v)*v)] - 2*m*u^3*Sqrt[-((4*m - v)*v)] - 
     56*m^3*v*Sqrt[-((4*m - v)*v)] + 34*m^2*u*v*Sqrt[-((4*m - v)*v)] - 
     5*m*u^2*v*Sqrt[-((4*m - v)*v)] + 13*m^2*v^2*Sqrt[-((4*m - v)*v)] - 
     4*m*u*v^2*Sqrt[-((4*m - v)*v)] - m*v^3*Sqrt[-((4*m - v)*v)] + 
     264*m^4*w - 146*m^3*u*w + 20*m^2*u^2*w - 252*m^3*v*w + 121*m^2*u*v*w - 
     15*m*u^2*v*w + 78*m^2*v^2*w - 32*m*u*v^2*w + 3*u^2*v^2*w - 8*m*v^3*w + 
     3*u*v^3*w - 72*m^3*Sqrt[-((4*m - v)*v)]*w + 
     42*m^2*u*Sqrt[-((4*m - v)*v)]*w - 6*m*u^2*Sqrt[-((4*m - v)*v)]*w + 
     34*m^2*v*Sqrt[-((4*m - v)*v)]*w - 15*m*u*v*Sqrt[-((4*m - v)*v)]*w + 
     2*u^2*v*Sqrt[-((4*m - v)*v)]*w - 4*m*v^2*Sqrt[-((4*m - v)*v)]*w + 
     u*v^2*Sqrt[-((4*m - v)*v)]*w - 80*m^3*w^2 + 22*m^2*u*w^2 + 
     56*m^2*v*w^2 - 15*m*u*v*w^2 - 10*m*v^2*w^2 + 3*u*v^2*w^2 + 
     21*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 6*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 
     5*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 2*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     8*m^2*w^3 - 4*m*v*w^3 - 2*m*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 0, 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (32*m^4 - 48*m^3*u + 18*m^2*u^2 - 2*m*u^3 - 8*m^3*v + 10*m^2*u*v - 
      2*m*u^2*v - 8*m^3*w + 14*m^2*u*w - 3*m*u^2*w - 4*m*u*v*w + u^2*v*w))/
    (Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 
  -((ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
        u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
      2*m*u*v + u*v^2 - 4*m^2*w))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-480*m^5 + 432*m^4*u - 126*m^3*u^2 + 12*m^2*u^3 + 648*m^4*v - 
      534*m^3*u*v + 141*m^2*u^2*v - 12*m*u^3*v - 288*m^3*v^2 + 
      180*m^2*u*v^2 - 27*m*u^2*v^2 + 51*m^2*v^3 - 18*m*u*v^3 - 3*m*v^4 + 
      600*m^4*w - 354*m^3*u*w + 51*m^2*u^2*w - 588*m^3*v*w + 327*m^2*u*v*w - 
      48*m*u^2*v*w + 171*m^2*v^2*w - 81*m*u*v^2*w + 9*u^2*v^2*w - 
      15*m*v^3*w + 6*u*v^3*w - 300*m^3*w^2 + 99*m^2*u*w^2 - 3*m*u^2*w^2 + 
      189*m^2*v*w^2 - 60*m*u*v*w^2 + 3*u^2*v*w^2 - 27*m*v^2*w^2 + 
      9*u*v^2*w^2 + 69*m^2*w^3 - 9*m*u*w^3 - 21*m*v*w^3 + 3*u*v*w^3 - 
      6*m*w^4 - 80*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] + 72*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 21*m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 2*m*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 56*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 34*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + 5*m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 13*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] + 4*m*u*v^2*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      72*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      42*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      34*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      15*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      21*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/(2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 
  -((ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
        u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
      2*m*u*v + u*v^2 - 4*m^2*w))), 0, 
  -((ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
        u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
      2*m*u*v + u*v^2 - 4*m^2*w))), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^4 - 48*m^3*u + 18*m^2*u^2 - 2*m*u^3 - 8*m^3*v + 10*m^2*u*v - 
     2*m*u^2*v - 8*m^3*w + 14*m^2*u*w - 3*m*u^2*w - 4*m*u*v*w + u^2*v*w))/
   (2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 0, 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-96*m^4 + 48*m^3*u - 6*m^2*u^2 + 88*m^3*v - 38*m^2*u*v + 4*m*u^2*v - 
     24*m^2*v^2 + 6*m*u*v^2 + 2*m*v^3 + 56*m^3*w - 14*m^2*u*w - 36*m^2*v*w + 
     11*m*u*v*w + 6*m*v^2*w - 3*u*v^2*w - 8*m^2*w^2 + 4*m*v*w^2))/
   (Sqrt[v*(-4*m + v)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (ep*(4*m - u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 2*m^2*w + 
     3*m*u*w - u*v*w))/(2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (96*m^4 - 48*m^3*u + 6*m^2*u^2 - 88*m^3*v + 38*m^2*u*v - 4*m*u^2*v + 
     24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 56*m^3*w + 14*m^2*u*w + 36*m^2*v*w - 
     11*m*u*v*w - 6*m*v^2*w + 3*u*v^2*w + 8*m^2*w^2 - 4*m*v*w^2))/
   (2*Sqrt[-((4*m - v)*v)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-160*m^5 + 144*m^4*u - 42*m^3*u^2 + 4*m^2*u^3 + 216*m^4*v - 
     178*m^3*u*v + 47*m^2*u^2*v - 4*m*u^3*v - 96*m^3*v^2 + 60*m^2*u*v^2 - 
     9*m*u^2*v^2 + 17*m^2*v^3 - 6*m*u*v^3 - m*v^4 + 200*m^4*w - 118*m^3*u*w + 
     17*m^2*u^2*w - 196*m^3*v*w + 109*m^2*u*v*w - 16*m*u^2*v*w + 
     57*m^2*v^2*w - 27*m*u*v^2*w + 3*u^2*v^2*w - 5*m*v^3*w + 2*u*v^3*w - 
     100*m^3*w^2 + 33*m^2*u*w^2 - m*u^2*w^2 + 63*m^2*v*w^2 - 20*m*u*v*w^2 + 
     u^2*v*w^2 - 9*m*v^2*w^2 + 3*u*v^2*w^2 + 23*m^2*w^3 - 3*m*u*w^3 - 
     7*m*v*w^3 + u*v*w^3 - 2*m*w^4))/((3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (256*m^6 - 400*m^5*u + 216*m^4*u^2 - 49*m^3*u^3 + 4*m^2*u^4 - 
      320*m^5*v + 500*m^4*u*v - 257*m^3*u^2*v + 54*m^2*u^3*v - 4*m*u^4*v + 
      132*m^4*v^2 - 189*m^3*u*v^2 + 75*m^2*u^2*v^2 - 9*m*u^3*v^2 - 
      21*m^3*v^3 + 26*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 
      304*m^5*w + 364*m^4*u*w - 132*m^3*u^2*w + 15*m^2*u^3*w + 268*m^4*v*w - 
      343*m^3*u*v*w + 124*m^2*u^2*v*w - 14*m*u^3*v*w - 69*m^3*v^2*w + 
      93*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 5*m^2*v^3*w - 
      8*m*u*v^3*w + 2*u^2*v^3*w + 136*m^4*w^2 - 110*m^3*u*w^2 + 
      20*m^2*u^2*w^2 - 75*m^3*v*w^2 + 74*m^2*u*v*w^2 - 15*m*u^2*v*w^2 + 
      9*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 27*m^3*w^3 + 
      11*m^2*u*w^3 + 7*m^2*v*w^3 - 5*m*u*v*w^3 + 2*m^2*w^4))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 0, 0, 0, 
  -((ep*(4*m - u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)]*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 2*m^2*w + 
      3*m*u*w - u*v*w))/(Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
      2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-160*m^5 + 144*m^4*u - 42*m^3*u^2 + 4*m^2*u^3 + 216*m^4*v - 
      178*m^3*u*v + 47*m^2*u^2*v - 4*m*u^3*v - 96*m^3*v^2 + 60*m^2*u*v^2 - 
      9*m*u^2*v^2 + 17*m^2*v^3 - 6*m*u*v^3 - m*v^4 + 200*m^4*w - 
      118*m^3*u*w + 17*m^2*u^2*w - 196*m^3*v*w + 109*m^2*u*v*w - 
      16*m*u^2*v*w + 57*m^2*v^2*w - 27*m*u*v^2*w + 3*u^2*v^2*w - 5*m*v^3*w + 
      2*u*v^3*w - 100*m^3*w^2 + 33*m^2*u*w^2 - m*u^2*w^2 + 63*m^2*v*w^2 - 
      20*m*u*v*w^2 + u^2*v*w^2 - 9*m*v^2*w^2 + 3*u*v^2*w^2 + 23*m^2*w^3 - 
      3*m*u*w^3 - 7*m*v*w^3 + u*v*w^3 - 2*m*w^4))/
    ((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (256*m^6 - 400*m^5*u + 216*m^4*u^2 - 49*m^3*u^3 + 4*m^2*u^4 - 320*m^5*v + 
     500*m^4*u*v - 257*m^3*u^2*v + 54*m^2*u^3*v - 4*m*u^4*v + 132*m^4*v^2 - 
     189*m^3*u*v^2 + 75*m^2*u^2*v^2 - 9*m*u^3*v^2 - 21*m^3*v^3 + 
     26*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 304*m^5*w + 
     364*m^4*u*w - 132*m^3*u^2*w + 15*m^2*u^3*w + 268*m^4*v*w - 
     343*m^3*u*v*w + 124*m^2*u^2*v*w - 14*m*u^3*v*w - 69*m^3*v^2*w + 
     93*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 5*m^2*v^3*w - 
     8*m*u*v^3*w + 2*u^2*v^3*w + 136*m^4*w^2 - 110*m^3*u*w^2 + 
     20*m^2*u^2*w^2 - 75*m^3*v*w^2 + 74*m^2*u*v*w^2 - 15*m*u^2*v*w^2 + 
     9*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 27*m^3*w^3 + 
     11*m^2*u*w^3 + 7*m^2*v*w^3 - 5*m*u*v*w^3 + 2*m^2*w^4))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-160*m^5 + 144*m^4*u - 42*m^3*u^2 + 4*m^2*u^3 + 216*m^4*v - 
     178*m^3*u*v + 47*m^2*u^2*v - 4*m*u^3*v - 96*m^3*v^2 + 60*m^2*u*v^2 - 
     9*m*u^2*v^2 + 17*m^2*v^3 - 6*m*u*v^3 - m*v^4 + 200*m^4*w - 118*m^3*u*w + 
     17*m^2*u^2*w - 196*m^3*v*w + 109*m^2*u*v*w - 16*m*u^2*v*w + 
     57*m^2*v^2*w - 27*m*u*v^2*w + 3*u^2*v^2*w - 5*m*v^3*w + 2*u*v^3*w - 
     100*m^3*w^2 + 33*m^2*u*w^2 - m*u^2*w^2 + 63*m^2*v*w^2 - 20*m*u*v*w^2 + 
     u^2*v*w^2 - 9*m*v^2*w^2 + 3*u*v^2*w^2 + 23*m^2*w^3 - 3*m*u*w^3 - 
     7*m*v*w^3 + u*v*w^3 - 2*m*w^4))/(2*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (ep*(-32*m^5 + 48*m^4*u - 18*m^3*u^2 + 2*m^2*u^3 + 24*m^4*v - 38*m^3*u*v + 
     16*m^2*u^2*v - 2*m*u^3*v - 4*m^3*v^2 + 6*m^2*u*v^2 - 2*m*u^2*v^2 + 
     24*m^4*w - 34*m^3*u*w + 7*m^2*u^2*w - 8*m^3*v*w + 16*m^2*u*v*w - 
     4*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 4*m^3*w^2 + 6*m^2*u*w^2 - 
     2*m*u*v*w^2))/((12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0}, 
 {0, (-3*ep*(-5*m + 2*u + v + 2*w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)])/
   (4*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)), (-3*ep*(-5*m + 2*u + v + 2*w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)])/
   (4*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)), 0, 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (224*m^5 - 272*m^4*u + 126*m^3*u^2 - 26*m^2*u^3 + 2*m*u^4 - 120*m^4*v + 
     86*m^3*u*v - 22*m^2*u^2*v + 2*m*u^3*v + 16*m^3*v^2 + 4*m^2*u*v^2 - 
     2*m*u^2*v^2 - 2*m*u*v^3 - 200*m^4*w + 198*m^3*u*w - 65*m^2*u^2*w + 
     7*m*u^3*w + 56*m^3*v*w - 40*m^2*u*v*w + 10*m*u^2*v*w - u^3*v*w - 
     2*m*u*v^2*w + u^2*v^2*w + 60*m^3*w^2 - 45*m^2*u*w^2 + 8*m*u^2*w^2 - 
     6*m^2*v*w^2 + 8*m*u*v*w^2 - 2*u^2*v*w^2 + u*v^2*w^2 - 6*m^2*w^3 + 
     3*m*u*w^3 - u*v*w^3))/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -((ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
        u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
      2*m*u*v + u*v^2 - 4*m^2*w))), 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/(2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 
  -((ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
        u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
      2*m*u*v + u*v^2 - 4*m^2*w))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-480*m^5 + 432*m^4*u - 126*m^3*u^2 + 12*m^2*u^3 + 648*m^4*v - 
      534*m^3*u*v + 141*m^2*u^2*v - 12*m*u^3*v - 288*m^3*v^2 + 
      180*m^2*u*v^2 - 27*m*u^2*v^2 + 51*m^2*v^3 - 18*m*u*v^3 - 3*m*v^4 + 
      600*m^4*w - 354*m^3*u*w + 51*m^2*u^2*w - 588*m^3*v*w + 327*m^2*u*v*w - 
      48*m*u^2*v*w + 171*m^2*v^2*w - 81*m*u*v^2*w + 9*u^2*v^2*w - 
      15*m*v^3*w + 6*u*v^3*w - 300*m^3*w^2 + 99*m^2*u*w^2 - 3*m*u^2*w^2 + 
      189*m^2*v*w^2 - 60*m*u*v*w^2 + 3*u^2*v*w^2 - 27*m*v^2*w^2 + 
      9*u*v^2*w^2 + 69*m^2*w^3 - 9*m*u*w^3 - 21*m*v*w^3 + 3*u*v*w^3 - 
      6*m*w^4 - 80*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] + 72*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2] - 21*m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 2*m*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] + 56*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2] - 34*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + 5*m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 13*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] + 4*m*u*v^2*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      72*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      42*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      34*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      15*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      21*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 
  -((ep*(4*m - u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)]*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 2*m^2*w + 
      3*m*u*w - u*v*w))/(Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
      2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 0, 0, 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (224*m^5 - 272*m^4*u + 126*m^3*u^2 - 26*m^2*u^3 + 2*m*u^4 - 120*m^4*v + 
      86*m^3*u*v - 22*m^2*u^2*v + 2*m*u^3*v + 16*m^3*v^2 + 4*m^2*u*v^2 - 
      2*m*u^2*v^2 - 2*m*u*v^3 - 200*m^4*w + 198*m^3*u*w - 65*m^2*u^2*w + 
      7*m*u^3*w + 56*m^3*v*w - 40*m^2*u*v*w + 10*m*u^2*v*w - u^3*v*w - 
      2*m*u*v^2*w + u^2*v^2*w + 60*m^3*w^2 - 45*m^2*u*w^2 + 8*m*u^2*w^2 - 
      6*m^2*v*w^2 + 8*m*u*v*w^2 - 2*u^2*v*w^2 + u*v^2*w^2 - 6*m^2*w^3 + 
      3*m*u*w^3 - u*v*w^3 - 80*m^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + 72*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 21*m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      56*m^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      34*m^2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      5*m*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      13*m^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      72*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      42*m^2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      6*m*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      34*m^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      15*m*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      4*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      21*m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      6*m*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      5*m*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 0, 
  -((ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
        u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
      2*m*u*v + u*v^2 - 4*m^2*w))), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^4 - 48*m^3*u + 18*m^2*u^2 - 2*m*u^3 - 8*m^3*v + 10*m^2*u*v - 
     2*m*u^2*v - 8*m^3*w + 14*m^2*u*w - 3*m*u^2*w - 4*m*u*v*w + u^2*v*w))/
   (2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-160*m^5 + 144*m^4*u - 42*m^3*u^2 + 4*m^2*u^3 + 216*m^4*v - 
     178*m^3*u*v + 47*m^2*u^2*v - 4*m*u^3*v - 96*m^3*v^2 + 60*m^2*u*v^2 - 
     9*m*u^2*v^2 + 17*m^2*v^3 - 6*m*u*v^3 - m*v^4 + 200*m^4*w - 118*m^3*u*w + 
     17*m^2*u^2*w - 196*m^3*v*w + 109*m^2*u*v*w - 16*m*u^2*v*w + 
     57*m^2*v^2*w - 27*m*u*v^2*w + 3*u^2*v^2*w - 5*m*v^3*w + 2*u*v^3*w - 
     100*m^3*w^2 + 33*m^2*u*w^2 - m*u^2*w^2 + 63*m^2*v*w^2 - 20*m*u*v*w^2 + 
     u^2*v*w^2 - 9*m*v^2*w^2 + 3*u*v^2*w^2 + 23*m^2*w^3 - 3*m*u*w^3 - 
     7*m*v*w^3 + u*v*w^3 - 2*m*w^4))/((3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (256*m^6 - 400*m^5*u + 216*m^4*u^2 - 49*m^3*u^3 + 4*m^2*u^4 - 
      320*m^5*v + 500*m^4*u*v - 257*m^3*u^2*v + 54*m^2*u^3*v - 4*m*u^4*v + 
      132*m^4*v^2 - 189*m^3*u*v^2 + 75*m^2*u^2*v^2 - 9*m*u^3*v^2 - 
      21*m^3*v^3 + 26*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 
      304*m^5*w + 364*m^4*u*w - 132*m^3*u^2*w + 15*m^2*u^3*w + 268*m^4*v*w - 
      343*m^3*u*v*w + 124*m^2*u^2*v*w - 14*m*u^3*v*w - 69*m^3*v^2*w + 
      93*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 5*m^2*v^3*w - 
      8*m*u*v^3*w + 2*u^2*v^3*w + 136*m^4*w^2 - 110*m^3*u*w^2 + 
      20*m^2*u^2*w^2 - 75*m^3*v*w^2 + 74*m^2*u*v*w^2 - 15*m*u^2*v*w^2 + 
      9*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 27*m^3*w^3 + 
      11*m^2*u*w^3 + 7*m^2*v*w^3 - 5*m*u*v*w^3 + 2*m^2*w^4))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (224*m^5 - 272*m^4*u + 126*m^3*u^2 - 26*m^2*u^3 + 2*m*u^4 - 120*m^4*v + 
      86*m^3*u*v - 22*m^2*u^2*v + 2*m*u^3*v + 16*m^3*v^2 + 4*m^2*u*v^2 - 
      2*m*u^2*v^2 - 2*m*u*v^3 - 200*m^4*w + 198*m^3*u*w - 65*m^2*u^2*w + 
      7*m*u^3*w + 56*m^3*v*w - 40*m^2*u*v*w + 10*m*u^2*v*w - u^3*v*w - 
      2*m*u*v^2*w + u^2*v^2*w + 60*m^3*w^2 - 45*m^2*u*w^2 + 8*m*u^2*w^2 - 
      6*m^2*v*w^2 + 8*m*u*v*w^2 - 2*u^2*v*w^2 + u*v^2*w^2 - 6*m^2*w^3 + 
      3*m*u*w^3 - u*v*w^3))/(2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 
     4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m - u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 2*m^2*w + 
     3*m*u*w - u*v*w))/(2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-5*m + 2*u + v + 2*w)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
       u*v^2 - 4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (224*m^5 - 272*m^4*u + 126*m^3*u^2 - 26*m^2*u^3 + 2*m*u^4 - 120*m^4*v + 
     86*m^3*u*v - 22*m^2*u^2*v + 2*m*u^3*v + 16*m^3*v^2 + 4*m^2*u*v^2 - 
     2*m*u^2*v^2 - 2*m*u*v^3 - 200*m^4*w + 198*m^3*u*w - 65*m^2*u^2*w + 
     7*m*u^3*w + 56*m^3*v*w - 40*m^2*u*v*w + 10*m*u^2*v*w - u^3*v*w - 
     2*m*u*v^2*w + u^2*v^2*w + 60*m^3*w^2 - 45*m^2*u*w^2 + 8*m*u^2*w^2 - 
     6*m^2*v*w^2 + 8*m*u*v*w^2 - 2*u^2*v*w^2 + u*v^2*w^2 - 6*m^2*w^3 + 
     3*m*u*w^3 - u*v*w^3))/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -((ep*(4*m - u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)]*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 2*m^2*w + 
      3*m*u*w - u*v*w))/(Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 
      2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-160*m^5 + 144*m^4*u - 42*m^3*u^2 + 4*m^2*u^3 + 216*m^4*v - 
      178*m^3*u*v + 47*m^2*u^2*v - 4*m*u^3*v - 96*m^3*v^2 + 60*m^2*u*v^2 - 
      9*m*u^2*v^2 + 17*m^2*v^3 - 6*m*u*v^3 - m*v^4 + 200*m^4*w - 
      118*m^3*u*w + 17*m^2*u^2*w - 196*m^3*v*w + 109*m^2*u*v*w - 
      16*m*u^2*v*w + 57*m^2*v^2*w - 27*m*u*v^2*w + 3*u^2*v^2*w - 5*m*v^3*w + 
      2*u*v^3*w - 100*m^3*w^2 + 33*m^2*u*w^2 - m*u^2*w^2 + 63*m^2*v*w^2 - 
      20*m*u*v*w^2 + u^2*v*w^2 - 9*m*v^2*w^2 + 3*u*v^2*w^2 + 23*m^2*w^3 - 
      3*m*u*w^3 - 7*m*v*w^3 + u*v*w^3 - 2*m*w^4))/
    ((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (256*m^6 - 400*m^5*u + 216*m^4*u^2 - 49*m^3*u^3 + 4*m^2*u^4 - 320*m^5*v + 
     500*m^4*u*v - 257*m^3*u^2*v + 54*m^2*u^3*v - 4*m*u^4*v + 132*m^4*v^2 - 
     189*m^3*u*v^2 + 75*m^2*u^2*v^2 - 9*m*u^3*v^2 - 21*m^3*v^3 + 
     26*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 304*m^5*w + 
     364*m^4*u*w - 132*m^3*u^2*w + 15*m^2*u^3*w + 268*m^4*v*w - 
     343*m^3*u*v*w + 124*m^2*u^2*v*w - 14*m*u^3*v*w - 69*m^3*v^2*w + 
     93*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 5*m^2*v^3*w - 
     8*m*u*v^3*w + 2*u^2*v^3*w + 136*m^4*w^2 - 110*m^3*u*w^2 + 
     20*m^2*u^2*w^2 - 75*m^3*v*w^2 + 74*m^2*u*v*w^2 - 15*m*u^2*v*w^2 + 
     9*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 27*m^3*w^3 + 
     11*m^2*u*w^3 + 7*m^2*v*w^3 - 5*m*u*v*w^3 + 2*m^2*w^4))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-160*m^5 + 144*m^4*u - 42*m^3*u^2 + 4*m^2*u^3 + 216*m^4*v - 
     178*m^3*u*v + 47*m^2*u^2*v - 4*m*u^3*v - 96*m^3*v^2 + 60*m^2*u*v^2 - 
     9*m*u^2*v^2 + 17*m^2*v^3 - 6*m*u*v^3 - m*v^4 + 200*m^4*w - 118*m^3*u*w + 
     17*m^2*u^2*w - 196*m^3*v*w + 109*m^2*u*v*w - 16*m*u^2*v*w + 
     57*m^2*v^2*w - 27*m*u*v^2*w + 3*u^2*v^2*w - 5*m*v^3*w + 2*u*v^3*w - 
     100*m^3*w^2 + 33*m^2*u*w^2 - m*u^2*w^2 + 63*m^2*v*w^2 - 20*m*u*v*w^2 + 
     u^2*v*w^2 - 9*m*v^2*w^2 + 3*u*v^2*w^2 + 23*m^2*w^3 - 3*m*u*w^3 - 
     7*m*v*w^3 + u*v*w^3 - 2*m*w^4))/(2*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 
  (ep*(-32*m^5 + 48*m^4*u - 18*m^3*u^2 + 2*m^2*u^3 + 24*m^4*v - 38*m^3*u*v + 
     16*m^2*u^2*v - 2*m*u^3*v - 4*m^3*v^2 + 6*m^2*u*v^2 - 2*m*u^2*v^2 + 
     24*m^4*w - 34*m^3*u*w + 7*m^2*u^2*w - 8*m^3*v*w + 16*m^2*u*v*w - 
     4*m*u^2*v*w - 2*m*u*v^2*w + u^2*v^2*w - 4*m^3*w^2 + 6*m^2*u*w^2 - 
     2*m*u*v*w^2))/((12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0}, 
 {0, 0, (-6*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(128*m^6 - 288*m^5*u + 184*m^4*u^2 - 46*m^3*u^3 + 4*m^2*u^4 - 
     160*m^5*v + 368*m^4*u*v - 222*m^3*u^2*v + 51*m^2*u^3*v - 4*m*u^4*v + 
     72*m^4*v^2 - 150*m^3*u*v^2 + 69*m^2*u^2*v^2 - 9*m*u^3*v^2 - 14*m^3*v^3 + 
     23*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 
     304*m^4*u*w - 134*m^3*u^2*w + 17*m^2*u^3*w + 144*m^4*v*w - 
     296*m^3*u*v*w + 127*m^2*u^2*v*w - 16*m*u^3*v*w - 42*m^3*v^2*w + 
     84*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 4*m^2*v^3*w - 
     7*m*u*v^3*w + 2*u^2*v^3*w + 72*m^4*w^2 - 114*m^3*u*w^2 + 
     30*m^2*u^2*w^2 - m*u^3*w^2 - 42*m^3*v*w^2 + 79*m^2*u*v*w^2 - 
     22*m*u^2*v*w^2 + u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 14*m^3*w^3 + 18*m^2*u*w^3 - 2*m*u^2*w^3 + 4*m^2*v*w^3 - 
     7*m*u*v*w^3 + u^2*v*w^3 + m^2*w^4 - m*u*w^4 + 
     64*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     144*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     92*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     23*m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     88*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     39*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     17*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     104*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     47*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     6*m*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     24*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     46*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     17*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     25*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     6*m*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     6*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, (ep*(-128*m^6 + 288*m^5*u - 184*m^4*u^2 + 46*m^3*u^3 - 4*m^2*u^4 + 
     160*m^5*v - 368*m^4*u*v + 222*m^3*u^2*v - 51*m^2*u^3*v + 4*m*u^4*v - 
     72*m^4*v^2 + 150*m^3*u*v^2 - 69*m^2*u^2*v^2 + 9*m*u^3*v^2 + 14*m^3*v^3 - 
     23*m^2*u*v^3 + 6*m*u^2*v^3 - m^2*v^4 + m*u*v^4 + 160*m^5*w - 
     304*m^4*u*w + 134*m^3*u^2*w - 17*m^2*u^3*w - 144*m^4*v*w + 
     296*m^3*u*v*w - 127*m^2*u^2*v*w + 16*m*u^3*v*w + 42*m^3*v^2*w - 
     84*m^2*u*v^2*w + 30*m*u^2*v^2*w - 3*u^3*v^2*w - 4*m^2*v^3*w + 
     7*m*u*v^3*w - 2*u^2*v^3*w - 72*m^4*w^2 + 114*m^3*u*w^2 - 
     30*m^2*u^2*w^2 + m*u^3*w^2 + 42*m^3*v*w^2 - 79*m^2*u*v*w^2 + 
     22*m*u^2*v*w^2 - u^3*v*w^2 - 6*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 
     3*u^2*v^2*w^2 + 14*m^3*w^3 - 18*m^2*u*w^3 + 2*m*u^2*w^3 - 4*m^2*v*w^3 + 
     7*m*u*v*w^3 - u^2*v*w^3 - m^2*w^4 + m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-2*ep*(64*m^4*u - 64*m^3*u^2 + 20*m^2*u^3 - 2*m*u^4 - 16*m^3*u*v + 
     12*m^2*u^2*v - 2*m*u^3*v - 32*m^3*u*w + 20*m^2*u^2*w - 3*m*u^3*w + 
     4*m^2*u*v*w - 5*m*u^2*v*w + u^3*v*w + 4*m^2*u*w^2 - m*u^2*w^2))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-4*m^2 + 7*m*u - 2*u^2 + m*v - u*v + m*w - 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-128*m^6 + 288*m^5*u - 184*m^4*u^2 + 46*m^3*u^3 - 4*m^2*u^4 + 
     160*m^5*v - 368*m^4*u*v + 222*m^3*u^2*v - 51*m^2*u^3*v + 4*m*u^4*v - 
     72*m^4*v^2 + 150*m^3*u*v^2 - 69*m^2*u^2*v^2 + 9*m*u^3*v^2 + 14*m^3*v^3 - 
     23*m^2*u*v^3 + 6*m*u^2*v^3 - m^2*v^4 + m*u*v^4 + 160*m^5*w - 
     304*m^4*u*w + 134*m^3*u^2*w - 17*m^2*u^3*w - 144*m^4*v*w + 
     296*m^3*u*v*w - 127*m^2*u^2*v*w + 16*m*u^3*v*w + 42*m^3*v^2*w - 
     84*m^2*u*v^2*w + 30*m*u^2*v^2*w - 3*u^3*v^2*w - 4*m^2*v^3*w + 
     7*m*u*v^3*w - 2*u^2*v^3*w - 72*m^4*w^2 + 114*m^3*u*w^2 - 
     30*m^2*u^2*w^2 + m*u^3*w^2 + 42*m^3*v*w^2 - 79*m^2*u*v*w^2 + 
     22*m*u^2*v*w^2 - u^3*v*w^2 - 6*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 
     3*u^2*v^2*w^2 + 14*m^3*w^3 - 18*m^2*u*w^3 + 2*m*u^2*w^3 - 4*m^2*v*w^3 + 
     7*m*u*v*w^3 - u^2*v*w^3 - m^2*w^4 + m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  (ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(64*m^4*u - 64*m^3*u^2 + 20*m^2*u^3 - 2*m*u^4 - 16*m^3*u*v + 
     12*m^2*u^2*v - 2*m*u^3*v - 32*m^3*u*w + 20*m^2*u^2*w - 3*m*u^3*w + 
     4*m^2*u*v*w - 5*m*u^2*v*w + u^3*v*w + 4*m^2*u*w^2 - m*u^2*w^2))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (2*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, (ep*(-128*m^6 + 288*m^5*u - 184*m^4*u^2 + 46*m^3*u^3 - 4*m^2*u^4 + 
     160*m^5*v - 368*m^4*u*v + 222*m^3*u^2*v - 51*m^2*u^3*v + 4*m*u^4*v - 
     72*m^4*v^2 + 150*m^3*u*v^2 - 69*m^2*u^2*v^2 + 9*m*u^3*v^2 + 14*m^3*v^3 - 
     23*m^2*u*v^3 + 6*m*u^2*v^3 - m^2*v^4 + m*u*v^4 + 160*m^5*w - 
     304*m^4*u*w + 134*m^3*u^2*w - 17*m^2*u^3*w - 144*m^4*v*w + 
     296*m^3*u*v*w - 127*m^2*u^2*v*w + 16*m*u^3*v*w + 42*m^3*v^2*w - 
     84*m^2*u*v^2*w + 30*m*u^2*v^2*w - 3*u^3*v^2*w - 4*m^2*v^3*w + 
     7*m*u*v^3*w - 2*u^2*v^3*w - 72*m^4*w^2 + 114*m^3*u*w^2 - 
     30*m^2*u^2*w^2 + m*u^3*w^2 + 42*m^3*v*w^2 - 79*m^2*u*v*w^2 + 
     22*m*u^2*v*w^2 - u^3*v*w^2 - 6*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 
     3*u^2*v^2*w^2 + 14*m^3*w^3 - 18*m^2*u*w^3 + 2*m*u^2*w^3 - 4*m^2*v*w^3 + 
     7*m*u*v*w^3 - u^2*v*w^3 - m^2*w^4 + m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  ep/(2*(3*m - u - v - w)), 0, 0, 
  (ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, -ep/(2*(3*m - u - v - w)), 0, 
  (ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-128*m^6 + 288*m^5*u - 184*m^4*u^2 + 46*m^3*u^3 - 4*m^2*u^4 + 
     160*m^5*v - 368*m^4*u*v + 222*m^3*u^2*v - 51*m^2*u^3*v + 4*m*u^4*v - 
     72*m^4*v^2 + 150*m^3*u*v^2 - 69*m^2*u^2*v^2 + 9*m*u^3*v^2 + 14*m^3*v^3 - 
     23*m^2*u*v^3 + 6*m*u^2*v^3 - m^2*v^4 + m*u*v^4 + 160*m^5*w - 
     304*m^4*u*w + 134*m^3*u^2*w - 17*m^2*u^3*w - 144*m^4*v*w + 
     296*m^3*u*v*w - 127*m^2*u^2*v*w + 16*m*u^3*v*w + 42*m^3*v^2*w - 
     84*m^2*u*v^2*w + 30*m*u^2*v^2*w - 3*u^3*v^2*w - 4*m^2*v^3*w + 
     7*m*u*v^3*w - 2*u^2*v^3*w - 72*m^4*w^2 + 114*m^3*u*w^2 - 
     30*m^2*u^2*w^2 + m*u^3*w^2 + 42*m^3*v*w^2 - 79*m^2*u*v*w^2 + 
     22*m*u^2*v*w^2 - u^3*v*w^2 - 6*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 
     3*u^2*v^2*w^2 + 14*m^3*w^3 - 18*m^2*u*w^3 + 2*m*u^2*w^3 - 4*m^2*v*w^3 + 
     7*m*u*v*w^3 - u^2*v*w^3 - m^2*w^4 + m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(4*m - u)*u*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
     8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m - u)*u*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
     8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(128*m^6 - 288*m^5*u + 184*m^4*u^2 - 46*m^3*u^3 + 4*m^2*u^4 - 
     160*m^5*v + 368*m^4*u*v - 222*m^3*u^2*v + 51*m^2*u^3*v - 4*m*u^4*v + 
     72*m^4*v^2 - 150*m^3*u*v^2 + 69*m^2*u^2*v^2 - 9*m*u^3*v^2 - 14*m^3*v^3 + 
     23*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 
     304*m^4*u*w - 134*m^3*u^2*w + 17*m^2*u^3*w + 144*m^4*v*w - 
     296*m^3*u*v*w + 127*m^2*u^2*v*w - 16*m*u^3*v*w - 42*m^3*v^2*w + 
     84*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 4*m^2*v^3*w - 
     7*m*u*v^3*w + 2*u^2*v^3*w + 72*m^4*w^2 - 114*m^3*u*w^2 + 
     30*m^2*u^2*w^2 - m*u^3*w^2 - 42*m^3*v*w^2 + 79*m^2*u*v*w^2 - 
     22*m*u^2*v*w^2 + u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 14*m^3*w^3 + 18*m^2*u*w^3 - 2*m*u^2*w^3 + 4*m^2*v*w^3 - 
     7*m*u*v*w^3 + u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  -((ep*(128*m^6 - 288*m^5*u + 216*m^4*u^2 - 62*m^3*u^3 + 6*m^2*u^4 - 
      96*m^5*v + 224*m^4*u*v - 170*m^3*u^2*v + 46*m^2*u^3*v - 4*m*u^4*v + 
      24*m^4*v^2 - 54*m^3*u*v^2 + 36*m^2*u^2*v^2 - 6*m*u^3*v^2 - 2*m^3*v^3 + 
      4*m^2*u*v^3 - 2*m*u^2*v^3 - 96*m^5*w + 192*m^4*u*w - 98*m^3*u^2*w + 
      14*m^2*u^3*w + 48*m^4*v*w - 112*m^3*u*v*w + 67*m^2*u^2*v*w - 
      11*m*u^3*v*w - 6*m^3*v^2*w + 15*m^2*u*v^2*w - 12*m*u^2*v^2*w + 
      3*u^3*v^2*w + 24*m^4*w^2 - 42*m^3*u*w^2 + 11*m^2*u^2*w^2 - 
      6*m^3*v*w^2 + 14*m^2*u*v*w^2 - 6*m*u^2*v*w^2 - 2*m^3*w^3 + 
      3*m^2*u*w^3))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  (ep*(128*m^7 - 288*m^6*u + 472*m^5*u^2 - 382*m^4*u^3 + 150*m^3*u^4 - 
     28*m^2*u^5 + 2*m*u^6 - 96*m^6*v + 96*m^5*u*v - 106*m^4*u^2*v + 
     70*m^3*u^3*v - 20*m^2*u^4*v + 2*m*u^5*v + 24*m^5*v^2 + 10*m^4*u*v^2 - 
     28*m^3*u^2*v^2 + 14*m^2*u^3*v^2 - 2*m*u^4*v^2 - 2*m^4*v^3 - 
     4*m^3*u*v^3 + 6*m^2*u^2*v^3 - 2*m*u^3*v^3 - 96*m^6*w + 256*m^5*u*w - 
     434*m^4*u^2*w + 282*m^3*u^3*w - 75*m^2*u^4*w + 7*m*u^5*w + 48*m^5*v*w - 
     64*m^4*u*v*w + 75*m^3*u^2*v*w - 44*m^2*u^3*v*w + 11*m*u^4*v*w - 
     u^5*v*w - 6*m^4*v^2*w - 5*m^3*u*v^2*w + 15*m^2*u^2*v^2*w - 
     6*m*u^3*v^2*w + u^4*v^2*w + m^2*u*v^3*w - m*u^2*v^3*w + 24*m^5*w^2 - 
     90*m^4*u*w^2 + 147*m^3*u^2*w^2 - 67*m^2*u^3*w^2 + 9*m*u^4*w^2 - 
     6*m^4*v*w^2 + 14*m^3*u*v*w^2 - 16*m^2*u^2*v*w^2 + 10*m*u^3*v*w^2 - 
     2*u^4*v*w^2 + m^2*u*v^2*w^2 - m*u^2*v^2*w^2 + u^3*v^2*w^2 - 2*m^4*w^3 + 
     15*m^3*u*w^3 - 21*m^2*u^2*w^3 + 5*m*u^3*w^3 - m^2*u*v*w^3 + 
     m*u^2*v*w^3 - u^3*v*w^3 - m^2*u*w^4 + m*u^2*w^4))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, -((ep*u*(256*m^6 - 400*m^5*u + 216*m^4*u^2 - 49*m^3*u^3 + 4*m^2*u^4 - 
      320*m^5*v + 500*m^4*u*v - 257*m^3*u^2*v + 54*m^2*u^3*v - 4*m*u^4*v + 
      132*m^4*v^2 - 189*m^3*u*v^2 + 75*m^2*u^2*v^2 - 9*m*u^3*v^2 - 
      21*m^3*v^3 + 26*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 
      304*m^5*w + 364*m^4*u*w - 132*m^3*u^2*w + 15*m^2*u^3*w + 268*m^4*v*w - 
      343*m^3*u*v*w + 124*m^2*u^2*v*w - 14*m*u^3*v*w - 69*m^3*v^2*w + 
      93*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 5*m^2*v^3*w - 
      8*m*u*v^3*w + 2*u^2*v^3*w + 136*m^4*w^2 - 110*m^3*u*w^2 + 
      20*m^2*u^2*w^2 - 75*m^3*v*w^2 + 74*m^2*u*v*w^2 - 15*m*u^2*v*w^2 + 
      9*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 27*m^3*w^3 + 
      11*m^2*u*w^3 + 7*m^2*v*w^3 - 5*m*u*v*w^3 + 2*m^2*w^4))/
    ((-3*m + u + v + w)*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - 
         u*v^2 + 4*m^2*w))]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  -((ep*u*(256*m^6 - 400*m^5*u + 216*m^4*u^2 - 49*m^3*u^3 + 4*m^2*u^4 - 
      320*m^5*v + 500*m^4*u*v - 257*m^3*u^2*v + 54*m^2*u^3*v - 4*m*u^4*v + 
      132*m^4*v^2 - 189*m^3*u*v^2 + 75*m^2*u^2*v^2 - 9*m*u^3*v^2 - 
      21*m^3*v^3 + 26*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 
      304*m^5*w + 364*m^4*u*w - 132*m^3*u^2*w + 15*m^2*u^3*w + 268*m^4*v*w - 
      343*m^3*u*v*w + 124*m^2*u^2*v*w - 14*m*u^3*v*w - 69*m^3*v^2*w + 
      93*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 5*m^2*v^3*w - 
      8*m*u*v^3*w + 2*u^2*v^3*w + 136*m^4*w^2 - 110*m^3*u*w^2 + 
      20*m^2*u^2*w^2 - 75*m^3*v*w^2 + 74*m^2*u*v*w^2 - 15*m*u^2*v*w^2 + 
      9*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 27*m^3*w^3 + 
      11*m^2*u*w^3 + 7*m^2*v*w^3 - 5*m*u*v*w^3 + 2*m^2*w^4))/
    ((-3*m + u + v + w)*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - 
         u*v^2 + 4*m^2*w))]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (ep*(128*m^7 - 736*m^6*u + 840*m^5*u^2 - 386*m^4*u^3 + 79*m^3*u^4 - 
     6*m^2*u^5 - 160*m^6*v + 944*m^5*u*v - 1042*m^4*u^2*v + 452*m^3*u^3*v - 
     86*m^2*u^4*v + 6*m*u^5*v + 72*m^5*v^2 - 382*m^4*u*v^2 + 
     364*m^3*u^2*v^2 - 120*m^2*u^3*v^2 + 13*m*u^4*v^2 - 14*m^4*v^3 + 
     56*m^3*u*v^3 - 42*m^2*u^2*v^3 + 8*m*u^3*v^3 + m^3*v^4 - 2*m^2*u*v^4 + 
     m*u^2*v^4 - 160*m^6*w + 816*m^5*u*w - 706*m^4*u^2*w + 216*m^3*u^3*w - 
     22*m^2*u^4*w + 144*m^5*v*w - 772*m^4*u*v*w + 670*m^3*u^2*v*w - 
     201*m^2*u^3*v*w + 20*m*u^4*v*w - 42*m^4*v^2*w + 206*m^3*u*v^2*w - 
     172*m^2*u^2*v^2*w + 46*m*u^3*v^2*w - 4*u^4*v^2*w + 4*m^3*v^3*w - 
     15*m^2*u*v^3*w + 14*m*u^2*v^3*w - 3*u^3*v^3*w + 72*m^5*w^2 - 
     334*m^4*u*w^2 + 196*m^3*u^2*w^2 - 30*m^2*u^3*w^2 - 42*m^4*v*w^2 + 
     210*m^3*u*v*w^2 - 134*m^2*u^2*v*w^2 + 22*m*u^3*v*w^2 + 6*m^3*v^2*w^2 - 
     28*m^2*u*v^2*w^2 + 21*m*u^2*v^2*w^2 - 4*u^3*v^2*w^2 - 14*m^4*w^3 + 
     60*m^3*u*w^3 - 18*m^2*u^2*w^3 + 4*m^3*v*w^3 - 19*m^2*u*v*w^3 + 
     8*m*u^2*v*w^3 + m^3*w^4 - 4*m^2*u*w^4))/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  -((ep*(4*m - u)*u*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
      8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
    (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  -((ep*(128*m^6 - 288*m^5*u + 184*m^4*u^2 - 46*m^3*u^3 + 4*m^2*u^4 - 
      160*m^5*v + 368*m^4*u*v - 222*m^3*u^2*v + 51*m^2*u^3*v - 4*m*u^4*v + 
      72*m^4*v^2 - 150*m^3*u*v^2 + 69*m^2*u^2*v^2 - 9*m*u^3*v^2 - 
      14*m^3*v^3 + 23*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 
      160*m^5*w + 304*m^4*u*w - 134*m^3*u^2*w + 17*m^2*u^3*w + 144*m^4*v*w - 
      296*m^3*u*v*w + 127*m^2*u^2*v*w - 16*m*u^3*v*w - 42*m^3*v^2*w + 
      84*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 4*m^2*v^3*w - 
      7*m*u*v^3*w + 2*u^2*v^3*w + 72*m^4*w^2 - 114*m^3*u*w^2 + 
      30*m^2*u^2*w^2 - m*u^3*w^2 - 42*m^3*v*w^2 + 79*m^2*u*v*w^2 - 
      22*m*u^2*v*w^2 + u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
      3*u^2*v^2*w^2 - 14*m^3*w^3 + 18*m^2*u*w^3 - 2*m*u^2*w^3 + 4*m^2*v*w^3 - 
      7*m*u*v*w^3 + u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
    ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (-2*ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])}, 
 {0, 0, 0, 0, 0, 0, (ep*Sqrt[-((4*m - u)*u)]*
    (8*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   ((16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
   (2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (-3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 
  (-3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*Sqrt[-((4*m - u)*u)]*(8*m^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 2*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 2*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 6*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] + w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2]))/(2*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
     2*u*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(3*m - u - v - w)), (ep*Sqrt[-((4*m - u)*u)]*
    (8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/(Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
     8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + u*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, ep/(3*m - u - v - w), 
  -(ep*(8*m^3 - 2*m^2*u - 2*m^2*v - 2*m^2*w - 3*m*u*w + u^2*w - u*v*w + 
      u*w^2))/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + v*w))/
   (2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
     8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + u*w + w^2))/
   (Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^3 + 6*m^2*u - m*u^2 + 6*m^2*v - 2*m*u*v - m*v^2 + 6*m^2*w - 
     5*m*u*w + u^2*w - 2*m*v*w - m*w^2 + u*w^2))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (-2*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[u*(-4*m + u)]*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
      8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 
     6*m^2*w + 2*m*u*w + m*v*w - u*v*w + m*w^2))/
   ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*Sqrt[u*(-4*m + u)]*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 
     6*m^2*w + 6*m*u*w - u^2*w + m*v*w + m*w^2 - u*w^2))/
   ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 
     2*m^2*w + 3*m*u*w - u*v*w))/
   (Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^3 - 10*m^2*u + 2*m*u^2 - 2*m^2*v + 2*m*u*v - 
     2*m^2*w + 3*m*u*w - u*v*w))/
   (Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[u*(-4*m + u)]*(16*m^3 - 12*m^2*u + 2*m*u^2 - 4*m^2*v + 2*m*u*v - 
      8*m^2*w + 3*m*u*w + m*v*w - u*v*w + m*w^2))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0}, 
 {0, 0, (-21*ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-3*ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2 + 
     4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(-4*m + 2*u + v + w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(2048*m^6 - 2560*m^5*u + 1280*m^4*u^2 - 320*m^3*u^3 + 40*m^2*u^4 - 
      2*m*u^5 - 2304*m^5*v + 2176*m^4*u*v - 768*m^3*u^2*v + 120*m^2*u^3*v - 
      7*m*u^4*v + 960*m^4*v^2 - 608*m^3*u*v^2 + 124*m^2*u^2*v^2 - 
      8*m*u^3*v^2 - 176*m^3*v^3 + 56*m^2*u*v^3 - 3*m*u^2*v^3 + 12*m^2*v^4 - 
      2816*m^5*w + 2816*m^4*u*w - 1056*m^3*u^2*w + 176*m^2*u^3*w - 
      11*m*u^4*w + 2368*m^4*v*w - 1792*m^3*u*v*w + 484*m^2*u^2*v*w - 
      54*m*u^3*v*w + 2*u^4*v*w - 656*m^3*v^2*w + 344*m^2*u*v^2*w - 
      57*m*u^2*v^2*w + 3*u^3*v^2*w + 60*m^2*v^3*w - 18*m*u*v^3*w + 
      1536*m^4*w^2 - 1152*m^3*u*w^2 + 288*m^2*u^2*w^2 - 24*m*u^3*w^2 - 
      896*m^3*v*w^2 + 528*m^2*u*v*w^2 - 104*m*u^2*v*w^2 + 7*u^3*v*w^2 + 
      140*m^2*v^2*w^2 - 62*m*u*v^2*w^2 + 6*u^2*v^2*w^2 - 3*m*v^3*w^2 - 
      416*m^3*w^3 + 208*m^2*u*w^3 - 26*m*u^2*w^3 + 148*m^2*v*w^3 - 
      66*m*u*v*w^3 + 8*u^2*v*w^3 - 9*m*v^2*w^3 + 3*u*v^2*w^3 + 56*m^2*w^4 - 
      14*m*u*w^4 - 9*m*v*w^4 + 3*u*v*w^4 - 3*m*w^5 + 
      128*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      192*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      104*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      24*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      96*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      88*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      28*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      24*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      6*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      160*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      200*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      76*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      9*m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      96*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      68*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      14*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      18*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      72*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      78*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      20*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      30*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      16*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      14*m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      14*m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(8*m - 2*u - 3*v - 3*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, (ep*(-384*m^5 + 320*m^4*u - 88*m^3*u^2 + 8*m^2*u^3 + 
     416*m^4*v - 280*m^3*u*v + 60*m^2*u^2*v - 4*m*u^3*v - 168*m^3*v^2 + 
     82*m^2*u*v^2 - 10*m*u^2*v^2 + 30*m^2*v^3 - 8*m*u*v^3 - 2*m*v^4 + 
     128*m^4*Sqrt[-((4*m - v)*v)] - 96*m^3*u*Sqrt[-((4*m - v)*v)] + 
     24*m^2*u^2*Sqrt[-((4*m - v)*v)] - 2*m*u^3*Sqrt[-((4*m - v)*v)] - 
     112*m^3*v*Sqrt[-((4*m - v)*v)] + 56*m^2*u*v*Sqrt[-((4*m - v)*v)] - 
     7*m*u^2*v*Sqrt[-((4*m - v)*v)] + 32*m^2*v^2*Sqrt[-((4*m - v)*v)] - 
     8*m*u*v^2*Sqrt[-((4*m - v)*v)] - 3*m*v^3*Sqrt[-((4*m - v)*v)] + 
     416*m^4*w - 232*m^3*u*w + 32*m^2*u^2*w - 336*m^3*v*w + 160*m^2*u*v*w - 
     20*m*u^2*v*w + 90*m^2*v^2*w - 37*m*u*v^2*w + 3*u^2*v^2*w - 8*m*v^3*w + 
     3*u*v^3*w - 112*m^3*Sqrt[-((4*m - v)*v)]*w + 
     56*m^2*u*Sqrt[-((4*m - v)*v)]*w - 7*m*u^2*Sqrt[-((4*m - v)*v)]*w + 
     64*m^2*v*Sqrt[-((4*m - v)*v)]*w - 24*m*u*v*Sqrt[-((4*m - v)*v)]*w + 
     2*u^2*v*Sqrt[-((4*m - v)*v)]*w - 9*m*v^2*Sqrt[-((4*m - v)*v)]*w + 
     3*u*v^2*Sqrt[-((4*m - v)*v)]*w - 168*m^3*w^2 + 54*m^2*u*w^2 - 
     2*m*u^2*w^2 + 90*m^2*v*w^2 - 27*m*u*v*w^2 + u^2*v*w^2 - 12*m*v^2*w^2 + 
     4*u*v^2*w^2 + 32*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     8*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 9*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     3*u*v*Sqrt[-((4*m - v)*v)]*w^2 + 30*m^2*w^3 - 4*m*u*w^3 - 8*m*v*w^3 + 
     u*v*w^3 - 3*m*Sqrt[-((4*m - v)*v)]*w^3 - 2*m*w^4))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(8*m - 2*u - 3*v - 3*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  ep/(3*m - u - v - w), 0, (ep*(576*m^4*u - 480*m^3*u^2 + 132*m^2*u^3 - 
     12*m*u^4 + 64*m^4*Sqrt[-((4*m - u)*u)] - 64*m^3*u*Sqrt[-((4*m - u)*u)] + 
     20*m^2*u^2*Sqrt[-((4*m - u)*u)] - 2*m*u^3*Sqrt[-((4*m - u)*u)] - 
     336*m^3*u*v + 180*m^2*u^2*v - 24*m*u^3*v - 48*m^3*Sqrt[-((4*m - u)*u)]*
      v + 32*m^2*u*Sqrt[-((4*m - u)*u)]*v - 5*m*u^2*Sqrt[-((4*m - u)*u)]*v + 
     48*m^2*u*v^2 - 12*m*u^2*v^2 + 12*m^2*Sqrt[-((4*m - u)*u)]*v^2 - 
     4*m*u*Sqrt[-((4*m - u)*u)]*v^2 - m*Sqrt[-((4*m - u)*u)]*v^3 - 
     624*m^3*u*w + 348*m^2*u^2*w - 48*m*u^3*w - 48*m^3*Sqrt[-((4*m - u)*u)]*
      w + 32*m^2*u*Sqrt[-((4*m - u)*u)]*w - 5*m*u^2*Sqrt[-((4*m - u)*u)]*w + 
     264*m^2*u*v*w - 90*m*u^2*v*w + 6*u^3*v*w + 24*m^2*Sqrt[-((4*m - u)*u)]*v*
      w - 12*m*u*Sqrt[-((4*m - u)*u)]*v*w + 2*u^2*Sqrt[-((4*m - u)*u)]*v*w - 
     24*m*u*v^2*w + 6*u^2*v^2*w - 3*m*Sqrt[-((4*m - u)*u)]*v^2*w + 
     u*Sqrt[-((4*m - u)*u)]*v^2*w + 216*m^2*u*w^2 - 78*m*u^2*w^2 + 
     6*u^3*w^2 + 12*m^2*Sqrt[-((4*m - u)*u)]*w^2 - 4*m*u*Sqrt[-((4*m - u)*u)]*
      w^2 - 48*m*u*v*w^2 + 12*u^2*v*w^2 - 3*m*Sqrt[-((4*m - u)*u)]*v*w^2 + 
     u*Sqrt[-((4*m - u)*u)]*v*w^2 - 24*m*u*w^3 + 6*u^2*w^3 - 
     m*Sqrt[-((4*m - u)*u)]*w^3))/(2*Sqrt[-((4*m - u)*u)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  (ep*(128*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     192*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     104*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     24*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     96*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     88*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     28*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     24*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     160*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     200*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     76*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     9*m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     96*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     68*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     14*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     18*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*v^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     72*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     78*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     20*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     30*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     16*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*v^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     14*m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     14*m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*v*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*w^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, (ep*(4*m - 2*u - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-6*m + 4*u + v + w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(128*m^6 - 288*m^5*u + 184*m^4*u^2 - 46*m^3*u^3 + 4*m^2*u^4 - 
     160*m^5*v + 368*m^4*u*v - 222*m^3*u^2*v + 51*m^2*u^3*v - 4*m*u^4*v + 
     72*m^4*v^2 - 150*m^3*u*v^2 + 69*m^2*u^2*v^2 - 9*m*u^3*v^2 - 14*m^3*v^3 + 
     23*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 
     304*m^4*u*w - 134*m^3*u^2*w + 17*m^2*u^3*w + 144*m^4*v*w - 
     296*m^3*u*v*w + 127*m^2*u^2*v*w - 16*m*u^3*v*w - 42*m^3*v^2*w + 
     84*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 4*m^2*v^3*w - 
     7*m*u*v^3*w + 2*u^2*v^3*w + 72*m^4*w^2 - 114*m^3*u*w^2 + 
     30*m^2*u^2*w^2 - m*u^3*w^2 - 42*m^3*v*w^2 + 79*m^2*u*v*w^2 - 
     22*m*u^2*v*w^2 + u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 14*m^3*w^3 + 18*m^2*u*w^3 - 2*m*u^2*w^3 + 4*m^2*v*w^3 - 
     7*m*u*v*w^3 + u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 2*m*u*v - 6*m*u*w + u*v*w + u*w^2))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 2*m*u*v - 6*m*u*w + u*v*w + u*w^2))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(128*m^4 - 64*m^3*u + 8*m^2*u^2 - 96*m^3*v + 40*m^2*u*v - 4*m*u^2*v + 
      24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 24*m^2*u*w + 48*m^2*v*w - 
      16*m*u*v*w - 6*m*v^2*w + 3*u*v^2*w + 24*m^2*w^2 - 2*m*u*w^2 - 
      6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/(Sqrt[-((4*m - v)*v)]*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), ep/(3*m - u - v - w), 0, 
  (ep*(128*m^4 - 64*m^3*u + 8*m^2*u^2 - 96*m^3*v + 40*m^2*u*v - 4*m*u^2*v + 
     24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 24*m^2*u*w + 48*m^2*v*w - 
     16*m*u*v*w - 6*m*v^2*w + 3*u*v^2*w + 24*m^2*w^2 - 2*m*u*w^2 - 
     6*m*v*w^2 + u*v*w^2 - 2*m*w^3))/(2*Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^4 - 64*m^3*u + 8*m^2*u^2 - 96*m^3*v + 40*m^2*u*v - 4*m*u^2*v + 
      24*m^2*v^2 - 6*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 24*m^2*u*w + 48*m^2*v*w - 
      20*m*u*v*w - 6*m*v^2*w + 3*u*v^2*w + 24*m^2*w^2 + 2*m*u*w^2 - 
      6*m*v*w^2 + 2*u*v*w^2 - 2*m*w^3 - u*w^3))/
   (2*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 288*m^5*u - 184*m^4*u^2 + 46*m^3*u^3 - 4*m^2*u^4 + 
     160*m^5*v - 368*m^4*u*v + 222*m^3*u^2*v - 51*m^2*u^3*v + 4*m*u^4*v - 
     72*m^4*v^2 + 150*m^3*u*v^2 - 69*m^2*u^2*v^2 + 9*m*u^3*v^2 + 14*m^3*v^3 - 
     23*m^2*u*v^3 + 6*m*u^2*v^3 - m^2*v^4 + m*u*v^4 + 160*m^5*w - 
     304*m^4*u*w + 134*m^3*u^2*w - 17*m^2*u^3*w - 144*m^4*v*w + 
     296*m^3*u*v*w - 127*m^2*u^2*v*w + 16*m*u^3*v*w + 42*m^3*v^2*w - 
     84*m^2*u*v^2*w + 30*m*u^2*v^2*w - 3*u^3*v^2*w - 4*m^2*v^3*w + 
     7*m*u*v^3*w - 2*u^2*v^3*w - 72*m^4*w^2 + 114*m^3*u*w^2 - 
     30*m^2*u^2*w^2 + m*u^3*w^2 + 42*m^3*v*w^2 - 79*m^2*u*v*w^2 + 
     22*m*u^2*v*w^2 - u^3*v*w^2 - 6*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 
     3*u^2*v^2*w^2 + 14*m^3*w^3 - 18*m^2*u*w^3 + 2*m*u^2*w^3 - 4*m^2*v*w^3 + 
     7*m*u*v*w^3 - u^2*v*w^3 - m^2*w^4 + m*u*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  -((ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 2*m*u*v - 6*m*u*w + u*v*w + u*w^2))/
    (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), (ep*(-2*m + v + w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 2*m*u*v - 6*m*u*w + u*v*w + 
     u*w^2))/(Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 2*m*u*v - 6*m*u*w + u*v*w + u*w^2))/
    (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  -(ep*(128*m^5 - 128*m^4*u + 40*m^3*u^2 - 4*m^2*u^3 - 160*m^4*v + 
      152*m^3*u*v - 44*m^2*u^2*v + 4*m*u^3*v + 72*m^3*v^2 - 54*m^2*u*v^2 + 
      9*m*u^2*v^2 - 14*m^2*v^3 + 6*m*u*v^3 + m*v^4 - 160*m^4*w + 
      104*m^3*u*w - 16*m^2*u^2*w + 144*m^3*v*w - 100*m^2*u*v*w + 
      18*m*u^2*v*w - 42*m^2*v^2*w + 27*m*u*v^2*w - 3*u^2*v^2*w + 4*m*v^3*w - 
      2*u*v^3*w + 72*m^3*w^2 - 14*m^2*u*w^2 - 3*m*u^2*w^2 - 42*m^2*v*w^2 + 
      16*m*u*v*w^2 - 2*u^2*v*w^2 + 6*m*v^2*w^2 - 3*u*v^2*w^2 - 14*m^2*w^3 - 
      5*m*u*w^3 + u^2*w^3 + 4*m*v*w^3 + m*w^4 + u*w^4))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^5 - 192*m^4*u + 104*m^3*u^2 - 24*m^2*u^3 + 2*m*u^4 - 96*m^4*v + 
      88*m^3*u*v - 28*m^2*u^2*v + 3*m*u^3*v + 24*m^3*v^2 - 6*m^2*u*v^2 - 
      2*m^2*v^3 - m*u*v^3 - 160*m^4*w + 200*m^3*u*w - 76*m^2*u^2*w + 
      9*m*u^3*w + 96*m^3*v*w - 68*m^2*u*v*w + 14*m*u^2*v*w - u^3*v*w - 
      18*m^2*v^2*w + 3*m*u*v^2*w + m*v^3*w + 72*m^3*w^2 - 78*m^2*u*w^2 + 
      20*m*u^2*w^2 - u^3*w^2 - 30*m^2*v*w^2 + 16*m*u*v*w^2 - 2*u^2*v*w^2 + 
      3*m*v^2*w^2 - 14*m^2*w^3 + 14*m*u*w^3 - 2*u^2*w^3 + 3*m*v*w^3 - 
      u*v*w^3 + m*w^4 - u*w^4))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 288*m^5*u - 184*m^4*u^2 + 46*m^3*u^3 - 4*m^2*u^4 + 
     160*m^5*v - 368*m^4*u*v + 222*m^3*u^2*v - 51*m^2*u^3*v + 4*m*u^4*v - 
     72*m^4*v^2 + 150*m^3*u*v^2 - 69*m^2*u^2*v^2 + 9*m*u^3*v^2 + 14*m^3*v^3 - 
     23*m^2*u*v^3 + 6*m*u^2*v^3 - m^2*v^4 + m*u*v^4 + 160*m^5*w - 
     304*m^4*u*w + 134*m^3*u^2*w - 17*m^2*u^3*w - 144*m^4*v*w + 
     296*m^3*u*v*w - 127*m^2*u^2*v*w + 16*m*u^3*v*w + 42*m^3*v^2*w - 
     84*m^2*u*v^2*w + 30*m*u^2*v^2*w - 3*u^3*v^2*w - 4*m^2*v^3*w + 
     7*m*u*v^3*w - 2*u^2*v^3*w - 72*m^4*w^2 + 114*m^3*u*w^2 - 
     30*m^2*u^2*w^2 + m*u^3*w^2 + 42*m^3*v*w^2 - 79*m^2*u*v*w^2 + 
     22*m*u^2*v*w^2 - u^3*v*w^2 - 6*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 
     3*u^2*v^2*w^2 + 14*m^3*w^3 - 18*m^2*u*w^3 + 2*m*u^2*w^3 - 4*m^2*v*w^3 + 
     7*m*u*v*w^3 - u^2*v*w^3 - m^2*w^4 + m*u*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 
  (ep*(128*m^5 - 192*m^4*u + 104*m^3*u^2 - 24*m^2*u^3 + 2*m*u^4 - 96*m^4*v + 
     88*m^3*u*v - 28*m^2*u^2*v + 3*m*u^3*v + 24*m^3*v^2 - 6*m^2*u*v^2 - 
     2*m^2*v^3 - m*u*v^3 - 160*m^4*w + 200*m^3*u*w - 76*m^2*u^2*w + 
     9*m*u^3*w + 96*m^3*v*w - 68*m^2*u*v*w + 14*m*u^2*v*w - u^3*v*w - 
     18*m^2*v^2*w + 3*m*u*v^2*w + m*v^3*w + 72*m^3*w^2 - 78*m^2*u*w^2 + 
     20*m*u^2*w^2 - u^3*w^2 - 30*m^2*v*w^2 + 16*m*u*v*w^2 - 2*u^2*v*w^2 + 
     3*m*v^2*w^2 - 14*m^2*w^3 + 14*m*u*w^3 - 2*u^2*w^3 + 3*m*v*w^3 - 
     u*v*w^3 + m*w^4 - u*w^4))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (ep*(128*m^5 - 128*m^4*u + 40*m^3*u^2 - 4*m^2*u^3 - 160*m^4*v + 
     152*m^3*u*v - 44*m^2*u^2*v + 4*m*u^3*v + 72*m^3*v^2 - 54*m^2*u*v^2 + 
     9*m*u^2*v^2 - 14*m^2*v^3 + 6*m*u*v^3 + m*v^4 - 160*m^4*w + 104*m^3*u*w - 
     16*m^2*u^2*w + 144*m^3*v*w - 100*m^2*u*v*w + 18*m*u^2*v*w - 
     42*m^2*v^2*w + 27*m*u*v^2*w - 3*u^2*v^2*w + 4*m*v^3*w - 2*u*v^3*w + 
     72*m^3*w^2 - 14*m^2*u*w^2 - 3*m*u^2*w^2 - 42*m^2*v*w^2 + 16*m*u*v*w^2 - 
     2*u^2*v*w^2 + 6*m*v^2*w^2 - 3*u*v^2*w^2 - 14*m^2*w^3 - 5*m*u*w^3 + 
     u^2*w^3 + 4*m*v*w^3 + m*w^4 + u*w^4))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (ep*(-128*m^5 + 192*m^4*u - 72*m^3*u^2 + 8*m^2*u^3 + 96*m^4*v - 
     136*m^3*u*v + 44*m^2*u^2*v - 4*m*u^3*v - 24*m^3*v^2 + 30*m^2*u*v^2 - 
     6*m*u^2*v^2 + 2*m^2*v^3 - 2*m*u*v^3 + 96*m^4*w - 120*m^3*u*w + 
     24*m^2*u^2*w - 48*m^3*v*w + 68*m^2*u*v*w - 16*m*u^2*v*w + 6*m^2*v^2*w - 
     9*m*u*v^2*w + 3*u^2*v^2*w - 24*m^3*w^2 + 22*m^2*u*w^2 - 2*m*u^2*w^2 + 
     6*m^2*v*w^2 - 8*m*u*v*w^2 + u^2*v*w^2 + 2*m^2*w^3 - m*u*w^3))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(-128*m^6 + 152*m^4*u^2 - 100*m^3*u^3 + 24*m^2*u^4 - 2*m*u^5 + 
     160*m^5*v - 56*m^4*u*v - 44*m^3*u^2*v + 24*m^2*u^3*v - 3*m*u^4*v - 
     72*m^4*v^2 + 30*m^3*u*v^2 - 3*m^2*u^2*v^2 + 14*m^3*v^3 - 4*m^2*u*v^3 + 
     m*u^2*v^3 - m^2*v^4 + 160*m^5*w + 56*m^4*u*w - 184*m^3*u^2*w + 
     76*m^2*u^3*w - 9*m*u^4*w - 144*m^4*v*w + 4*m^3*u*v*w + 50*m^2*u^2*v*w - 
     14*m*u^3*v*w + u^4*v*w + 42*m^3*v^2*w - 9*m^2*u*v^2*w - 4*m^2*v^3*w + 
     m*u*v^3*w - 72*m^4*w^2 - 58*m^3*u*w^2 + 81*m^2*u^2*w^2 - 20*m*u^3*w^2 + 
     u^4*w^2 + 42*m^3*v*w^2 + 14*m^2*u*v*w^2 - 14*m*u^2*v*w^2 + 2*u^3*v*w^2 - 
     6*m^2*v^2*w^2 + 14*m^3*w^3 + 19*m^2*u*w^3 - 15*m*u^2*w^3 + 2*u^3*w^3 - 
     4*m^2*v*w^3 - 3*m*u*v*w^3 + u^2*v*w^3 - m^2*w^4 - 2*m*u*w^4 + u^2*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, (ep*(-160*m^5*u + 144*m^4*u^2 - 42*m^3*u^3 + 4*m^2*u^4 + 216*m^4*u*v - 
     178*m^3*u^2*v + 47*m^2*u^3*v - 4*m*u^4*v - 96*m^3*u*v^2 + 
     60*m^2*u^2*v^2 - 9*m*u^3*v^2 + 17*m^2*u*v^3 - 6*m*u^2*v^3 - m*u*v^4 + 
     200*m^4*u*w - 118*m^3*u^2*w + 17*m^2*u^3*w - 196*m^3*u*v*w + 
     109*m^2*u^2*v*w - 16*m*u^3*v*w + 57*m^2*u*v^2*w - 27*m*u^2*v^2*w + 
     3*u^3*v^2*w - 5*m*u*v^3*w + 2*u^2*v^3*w - 100*m^3*u*w^2 + 
     33*m^2*u^2*w^2 - m*u^3*w^2 + 63*m^2*u*v*w^2 - 20*m*u^2*v*w^2 + 
     u^3*v*w^2 - 9*m*u*v^2*w^2 + 3*u^2*v^2*w^2 + 23*m^2*u*w^3 - 3*m*u^2*w^3 - 
     7*m*u*v*w^3 + u^2*v*w^3 - 2*m*u*w^4))/((-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-160*m^5*u + 144*m^4*u^2 - 42*m^3*u^3 + 4*m^2*u^4 + 216*m^4*u*v - 
     178*m^3*u^2*v + 47*m^2*u^3*v - 4*m*u^4*v - 96*m^3*u*v^2 + 
     60*m^2*u^2*v^2 - 9*m*u^3*v^2 + 17*m^2*u*v^3 - 6*m*u^2*v^3 - m*u*v^4 + 
     200*m^4*u*w - 118*m^3*u^2*w + 17*m^2*u^3*w - 196*m^3*u*v*w + 
     109*m^2*u^2*v*w - 16*m*u^3*v*w + 57*m^2*u*v^2*w - 27*m*u^2*v^2*w + 
     3*u^3*v^2*w - 5*m*u*v^3*w + 2*u^2*v^3*w - 100*m^3*u*w^2 + 
     33*m^2*u^2*w^2 - m*u^3*w^2 + 63*m^2*u*v*w^2 - 20*m*u^2*v*w^2 + 
     u^3*v*w^2 - 9*m*u*v^2*w^2 + 3*u^2*v^2*w^2 + 23*m^2*u*w^3 - 3*m*u^2*w^3 - 
     7*m*u*v*w^3 + u^2*v*w^3 - 2*m*u*w^4))/((-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(128*m^6 - 288*m^5*u + 184*m^4*u^2 - 46*m^3*u^3 + 4*m^2*u^4 - 
     160*m^5*v + 368*m^4*u*v - 222*m^3*u^2*v + 51*m^2*u^3*v - 4*m*u^4*v + 
     72*m^4*v^2 - 150*m^3*u*v^2 + 69*m^2*u^2*v^2 - 9*m*u^3*v^2 - 14*m^3*v^3 + 
     23*m^2*u*v^3 - 6*m*u^2*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 
     304*m^4*u*w - 134*m^3*u^2*w + 17*m^2*u^3*w + 144*m^4*v*w - 
     296*m^3*u*v*w + 127*m^2*u^2*v*w - 16*m*u^3*v*w - 42*m^3*v^2*w + 
     84*m^2*u*v^2*w - 30*m*u^2*v^2*w + 3*u^3*v^2*w + 4*m^2*v^3*w - 
     7*m*u*v^3*w + 2*u^2*v^3*w + 72*m^4*w^2 - 114*m^3*u*w^2 + 
     30*m^2*u^2*w^2 - m*u^3*w^2 - 42*m^3*v*w^2 + 79*m^2*u*v*w^2 - 
     22*m*u^2*v*w^2 + u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 14*m^3*w^3 + 18*m^2*u*w^3 - 2*m*u^2*w^3 + 4*m^2*v*w^3 - 
     7*m*u*v*w^3 + u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 2*m*u*v - 6*m*u*w + u*v*w + u*w^2))/
    (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 2*v*w - w^2))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (-2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])}, 
 {0, 0, (-3*ep*(8*m^3 - 6*m^2*u + m*u^2 - 6*m^2*v + 2*m*u*v + m*v^2 - 
     6*m^2*w + 5*m*u*w - u^2*w + 2*m*v*w + m*w^2 - u*w^2))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(-4*m + 2*u + v + w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  -(ep*(2*m - u - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  (-2*ep)/Sqrt[-((4*m - v)*v)], 0, (ep*(7*m - 3*u - 2*v - 2*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, (ep*(6*m - 4*u - v - w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, -(ep*(2*m - u - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  (ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  -(ep/Sqrt[-((4*m - v)*v)]), (ep*(2*m - v - w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, ep/Sqrt[-((4*m - v)*v)], (ep*(-10*m + 4*u + 3*v + 3*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-4*m^2 + 7*m*u - 2*u^2 + m*v - u*v + m*w - 2*u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(2*m - u - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 
  ep/Sqrt[-((4*m - v)*v)], (ep*(-m + u))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(2*m - u - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  -(ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m - u - v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 
  -(ep/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(2*m - u - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 
  (ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m - 2*u - v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-m + u))/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 
  (ep*(2*m^2 + 2*m*u - u^2 - m*v - m*w - u*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -(ep*(4*m - u)*u*(8*m^2 - 2*m*u - 2*m*v - 6*m*w + v*w + w^2))/
   (2*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-5*m*u + 2*u^2 + u*v + 2*u*w))/(2*(-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]), 
  (ep*(-5*m*u + 2*u^2 + u*v + 2*u*w))/(2*(-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]), 
  (ep*(4*m^2 - 7*m*u + 2*u^2 - m*v + u*v - m*w + 2*u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-4*m + 2*u + v + w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-8*m^3 + 6*m^2*u - m*u^2 + 6*m^2*v - 2*m*u*v - m*v^2 + 6*m^2*w - 
     5*m*u*w + u^2*w - 2*m*v*w - m*w^2 + u*w^2))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))}}


==> anc/dbox/AwPC.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (2*ep)/(3*m - u - v - w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(-16*m + 6*u + 5*v + 5*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (ep*(-2*u + v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(4*m*u + 4*m*v - 4*u*v - v^2 + 4*m*w - 4*u*w - 2*v*w - w^2 - 
     4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (ep*(48*m^2 - 12*m*u - 24*m*v + 3*v^2 - 24*m*w + 6*v*w + 3*w^2 - 
     16*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     6*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, (ep*(48*m^2 - 12*m*u - 24*m*v + 3*v^2 - 24*m*w + 6*v*w + 
     3*w^2 - 2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 
     2*v*w - w^2 + 4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 + 
     4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-6*m + u + 4*v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (ep*(-14*m + 5*u + 4*v + 5*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 
  (ep*(4*m*u - u^2 + 4*m*v - 4*u*v + 4*m*w - 2*u*w - 4*v*w - w^2 - 
     2*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(2*m - u - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(48*m^2 - 24*m*u + 3*u^2 - 12*m*v - 24*m*w + 6*u*w + 3*w^2 - 
     6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(48*m^2 - 24*m*u + 3*u^2 - 12*m*v - 24*m*w + 6*u*w + 3*w^2 - 
     14*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, (ep*(-8*m^2 + 6*m*u - u^2 + 4*m*v - 2*u*v + 6*m*w - 
     2*u*w - 2*v*w - w^2 + 2*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2 + 
     2*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep*(14*m - 4*u - 5*v - 5*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(6*m - 4*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(4*m*u + 4*m*v - 4*u*v - v^2 + 4*m*w - 4*u*w - 2*v*w - w^2 - 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(48*m^2 - 12*m*u - 24*m*v + 3*v^2 - 24*m*w + 6*v*w + 3*w^2 - 
     14*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(48*m^2 - 12*m*u - 24*m*v + 3*v^2 - 24*m*w + 6*v*w + 3*w^2 - 
     6*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (8*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 2*v*w - w^2 + 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 + 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, -(ep*(7*m - 3*u - 2*v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(5*m - u - 2*v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 
     2*u*w - 2*v*w - w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(ep*(7*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (4*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 
  -(ep*(5*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (4*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-4*m + v + w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]))/(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 
  (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 - 
     3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep*(7*m - 2*u - 3*v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  -(ep*(5*m - 2*u - v - 2*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-8*m^2 + 6*m*u - u^2 + 4*m*v - 2*u*v + 6*m*w - 2*u*w - 2*v*w - w^2 + 
     3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  (-2*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep*(7*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (4*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 
  -(ep*(5*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (4*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-4*m + u + w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2]))/(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2), 
  (ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2 - 
     3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*(4*m^2 - m*u - m*v - u*v - m*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*m)/(2*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-3*ep*(2*m^2 - m*u - m*v + u*v - m*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*(384*m^6 - 288*m^5*u + 72*m^4*u^2 - 6*m^3*u^3 - 480*m^5*v + 
      192*m^4*u*v - 6*m^3*u^2*v - 3*m^2*u^3*v + 216*m^4*v^2 + 42*m^3*u*v^2 - 
      66*m^2*u^2*v^2 + 12*m*u^3*v^2 - 42*m^3*v^3 - 42*m^2*u*v^3 + 
      27*m*u^2*v^3 - 3*u^3*v^3 + 3*m^2*v^4 + 6*m*u*v^4 - 3*u^2*v^4 - 
      480*m^5*w + 288*m^4*u*w - 54*m^3*u^2*w + 3*m^2*u^3*w + 432*m^4*v*w - 
      144*m^3*u*v*w + 27*m^2*u^2*v*w - 6*m*u^3*v*w - 126*m^3*v^2*w - 
      15*m^2*u*v^2*w + 6*m*u^2*v^2*w + 3*u^3*v^2*w + 12*m^2*v^3*w + 
      9*m*u*v^3*w - 3*u^2*v^3*w + 216*m^4*w^2 - 90*m^3*u*w^2 + 
      9*m^2*u^2*w^2 - 126*m^3*v*w^2 + 36*m^2*u*v*w^2 - 9*m*u^2*v*w^2 + 
      18*m^2*v^2*w^2 - 42*m^3*w^3 + 9*m^2*u*w^3 + 12*m^2*v*w^3 - 
      3*m*u*v*w^3 + 3*m^2*w^4 + 64*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 48*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + 12*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      48*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      8*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      12*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      48*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      24*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      24*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      12*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*(384*m^6 - 480*m^5*u + 216*m^4*u^2 - 42*m^3*u^3 + 3*m^2*u^4 - 
      288*m^5*v + 192*m^4*u*v + 42*m^3*u^2*v - 42*m^2*u^3*v + 6*m*u^4*v + 
      72*m^4*v^2 - 6*m^3*u*v^2 - 66*m^2*u^2*v^2 + 27*m*u^3*v^2 - 3*u^4*v^2 - 
      6*m^3*v^3 - 3*m^2*u*v^3 + 12*m*u^2*v^3 - 3*u^3*v^3 - 480*m^5*w + 
      432*m^4*u*w - 126*m^3*u^2*w + 12*m^2*u^3*w + 288*m^4*v*w - 
      144*m^3*u*v*w - 15*m^2*u^2*v*w + 9*m*u^3*v*w - 54*m^3*v^2*w + 
      27*m^2*u*v^2*w + 6*m*u^2*v^2*w - 3*u^3*v^2*w + 3*m^2*v^3*w - 
      6*m*u*v^3*w + 3*u^2*v^3*w + 216*m^4*w^2 - 126*m^3*u*w^2 + 
      18*m^2*u^2*w^2 - 90*m^3*v*w^2 + 36*m^2*u*v*w^2 + 9*m^2*v^2*w^2 - 
      9*m*u*v^2*w^2 - 42*m^3*w^3 + 12*m^2*u*w^3 + 9*m^2*v*w^3 - 3*m*u*v*w^3 + 
      3*m^2*w^4 + 32*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] - 32*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2] + 10*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] - 32*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2] + 36*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
         8*m*w + 2*u*w + w^2] - 11*m^2*u^2*v*
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      10*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      11*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      32*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      20*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      20*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      16*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      10*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(2*m^2 - m*u - m*v + u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-48*m^3*u*v + 12*m^2*u^2*v + 48*m^2*u*v^2 - 15*m*u^2*v^2 - 9*m*u*v^3 + 
     3*u^2*v^3 + 32*m^4*Sqrt[-((4*m - v)*v)] - 
     16*m^3*u*Sqrt[-((4*m - v)*v)] + 2*m^2*u^2*Sqrt[-((4*m - v)*v)] - 
     16*m^3*v*Sqrt[-((4*m - v)*v)] + 4*m^2*u*v*Sqrt[-((4*m - v)*v)] + 
     2*m^2*v^2*Sqrt[-((4*m - v)*v)] + 12*m^2*u*v*w - 3*m*u*v^2*w - 
     16*m^3*Sqrt[-((4*m - v)*v)]*w + 4*m^2*u*Sqrt[-((4*m - v)*v)]*w + 
     4*m^2*v*Sqrt[-((4*m - v)*v)]*w - 2*m*u*v*Sqrt[-((4*m - v)*v)]*w + 
     2*m^2*Sqrt[-((4*m - v)*v)]*w^2))/(2*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
     m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 96*m^5*v + 
     32*m^4*u*v + 26*m^3*u^2*v - 7*m^2*u^3*v + 24*m^4*v^2 + 26*m^3*u*v^2 - 
     50*m^2*u^2*v^2 + 12*m*u^3*v^2 - 2*m^3*v^3 - 7*m^2*u*v^3 + 12*m*u^2*v^3 - 
     3*u^3*v^3 - 96*m^5*w + 48*m^4*u*w - 6*m^3*u^2*w + 48*m^4*v*w - 
     12*m^3*u*v*w - 6*m^2*u^2*v*w - 6*m^3*v^2*w - 6*m^2*u*v^2*w + 
     4*m*u^2*v^2*w + 24*m^4*w^2 - 6*m^3*u*w^2 - 6*m^3*v*w^2 + m^2*u*v*w^2 - 
     2*m^3*w^3))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), (-3*ep*(4*m - u)*u*v*(4*m^2 - 3*m*u - m*v + u*v - m*w))/
   (2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 
      2*m*w + v*w))/(2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*Sqrt[-((4*m - u)*u)]*v*(u - w))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  -(ep*Sqrt[-((4*m - u)*u)]*(4*m*v - v^2))/(2*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*Sqrt[u*(-4*m + u)]*(-4*m^2*v + 3*m*u*v + m*v^2 - u*v^2 + 
     m*v*w))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 
  -ep/(2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -ep/(2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  ep/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  0, 0, ep/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2], 0, 0, 0, 0, 0, 0, (-2*ep*(4*m - v - w))/
   (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((ep*Sqrt[-((4*m - w)*w)])/((4*m - w)*w)), 
  -((ep*Sqrt[-((4*m - w)*w)])/((4*m - w)*w)), 
  -((ep*Sqrt[-((4*m - w)*w)])/((4*m - w)*w)), (ep*Sqrt[-((4*m - w)*w)])/
   ((4*m - w)*w), 0, 0, (ep*Sqrt[-((4*m - w)*w)]*(128*m^4 - 96*m^3*u + 
     24*m^2*u^2 - 2*m*u^3 - 64*m^3*v + 24*m^2*u*v - 2*m*u^2*v + 8*m^2*v^2 - 
     96*m^3*w + 48*m^2*u*w - 6*m*u^2*w + 40*m^2*v*w - 16*m*u*v*w + u^2*v*w - 
     4*m*v^2*w + 24*m^2*w^2 - 6*m*u*w^2 - 6*m*v*w^2 + 3*u*v*w^2 - 2*m*w^3 + 
     32*m^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     16*m^2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     16*m^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     16*m^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(4*m - w)*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-2*ep*Sqrt[-((4*m - w)*w)])/
   ((4*m - w)*w), (-2*ep*Sqrt[-((4*m - w)*w)])/((4*m - w)*w), 
  (ep*Sqrt[-((4*m - w)*w)]*(32*m^3*v - 8*m^2*u*v - 16*m^2*v^2 + 2*m*u*v^2 + 
     2*m*v^3 + 32*m^3*Sqrt[-((4*m - v)*v)] - 16*m^2*u*Sqrt[-((4*m - v)*v)] + 
     2*m*u^2*Sqrt[-((4*m - v)*v)] - 16*m^2*v*Sqrt[-((4*m - v)*v)] + 
     4*m*u*v*Sqrt[-((4*m - v)*v)] + 2*m*v^2*Sqrt[-((4*m - v)*v)] - 
     8*m^2*v*w + 4*m*u*v*w + 2*m*v^2*w - u*v^2*w - 
     16*m^2*Sqrt[-((4*m - v)*v)]*w + 4*m*u*Sqrt[-((4*m - v)*v)]*w + 
     4*m*v*Sqrt[-((4*m - v)*v)]*w - 2*u*v*Sqrt[-((4*m - v)*v)]*w + 
     2*m*Sqrt[-((4*m - v)*v)]*w^2))/(2*Sqrt[-((4*m - v)*v)]*(4*m - w)*w*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (-2*ep*Sqrt[-((4*m - w)*w)])/
   ((4*m - w)*w), (ep*Sqrt[-((4*m - w)*w)]*(128*m^4 - 64*m^3*u + 8*m^2*u^2 - 
     96*m^3*v + 24*m^2*u*v + 24*m^2*v^2 - 2*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 
     40*m^2*u*w - 4*m*u^2*w + 48*m^2*v*w - 16*m*u*v*w - 6*m*v^2*w + u*v^2*w + 
     24*m^2*w^2 - 6*m*u*w^2 - 6*m*v*w^2 + 3*u*v*w^2 - 2*m*w^3 - 
     32*m^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     16*m^2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     16*m^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     16*m^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     4*m*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(4*m - w)*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (2*ep*Sqrt[-((4*m - w)*w)])/
   ((4*m - w)*w), -(ep*Sqrt[-((4*m - w)*w)]*(-32*m^3*u + 16*m^2*u^2 - 
      2*m*u^3 + 32*m^3*Sqrt[-((4*m - u)*u)] - 16*m^2*u*Sqrt[-((4*m - u)*u)] + 
      2*m*u^2*Sqrt[-((4*m - u)*u)] + 8*m^2*u*v - 2*m*u^2*v - 
      16*m^2*Sqrt[-((4*m - u)*u)]*v + 4*m*u*Sqrt[-((4*m - u)*u)]*v + 
      2*m*Sqrt[-((4*m - u)*u)]*v^2 + 8*m^2*u*w - 2*m*u^2*w - 
      16*m^2*Sqrt[-((4*m - u)*u)]*w + 4*m*u*Sqrt[-((4*m - u)*u)]*w - 
      4*m*u*v*w + u^2*v*w + 4*m*Sqrt[-((4*m - u)*u)]*v*w - 
      2*u*Sqrt[-((4*m - u)*u)]*v*w + 2*m*Sqrt[-((4*m - u)*u)]*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(4*m - w)*w*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (2*ep*Sqrt[-((4*m - w)*w)])/((4*m - w)*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (2*ep*(-160*m^4 + 80*m^3*u - 10*m^2*u^2 + 80*m^3*v - 
     20*m^2*u*v - 10*m^2*v^2 + 128*m^3*w - 52*m^2*u*w + 5*m*u^2*w - 
     52*m^2*v*w + 16*m*u*v*w + 5*m*v^2*w - 34*m^2*w^2 + 8*m*u*w^2 + 
     8*m*v*w^2 - 4*u*v*w^2 + 3*m*w^3))/(w*(-4*m + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(4*m - v)*Sqrt[-((4*m - w)*w)]*(8*m^2*v - 2*m*u*v - 2*m*v^2 - 
      2*m*v*w + u*v*w))/(2*Sqrt[-((4*m - v)*v)]*(4*m - w)*w*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - w)*w)]*(128*m^4 - 64*m^3*u + 8*m^2*u^2 - 96*m^3*v + 
      24*m^2*u*v + 24*m^2*v^2 - 2*m*u*v^2 - 2*m*v^3 - 96*m^3*w + 40*m^2*u*w - 
      4*m*u^2*w + 48*m^2*v*w - 16*m*u*v*w - 6*m*v^2*w + u*v^2*w + 
      24*m^2*w^2 - 6*m*u*w^2 - 6*m*v*w^2 + 3*u*v*w^2 - 2*m*w^3))/
   (2*(4*m - w)*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*Sqrt[-((4*m - w)*w)]*(128*m^4 - 96*m^3*u + 24*m^2*u^2 - 2*m*u^3 - 
      64*m^3*v + 24*m^2*u*v - 2*m*u^2*v + 8*m^2*v^2 - 96*m^3*w + 48*m^2*u*w - 
      6*m*u^2*w + 40*m^2*v*w - 16*m*u*v*w + u^2*v*w - 4*m*v^2*w + 
      24*m^2*w^2 - 6*m*u*w^2 - 6*m*v*w^2 + 3*u*v*w^2 - 2*m*w^3))/
   (2*(4*m - w)*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(4*m - u)*u*Sqrt[-((4*m - w)*w)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + 
      v*w))/(2*Sqrt[-((4*m - u)*u)]*(4*m - w)*w*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), (2*ep*Sqrt[-((4*m - w)*w)])/((4*m - w)*w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (3*ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 6*m*u + u^2 - 2*m*v - 
     2*m*w + u*w))/(2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 
  (3*ep*(4*m*u - u^2)*Sqrt[-((4*m - v)*v)])/(2*Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 2*m*u - 2*m*v - 2*m*w + 
     u*w))/(Sqrt[-((4*m - w)*w)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^2 + 2*m*u + 2*m*v - u*v + 2*m*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - v)*v)]*(u*v - u*w))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - v)*v)]*(4*m^2*u - m*u^2 - 3*m*u*v + u^2*v - m*u*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 6*m*u + u^2 - 2*m*v - 2*m*w + u*w))/
    (Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -((ep*(4*m - u)*u*Sqrt[-((4*m - v)*v)])/(Sqrt[-((4*m - u)*u)]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (3*ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (3*ep)/(2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-3*ep)/(2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 
  -(ep*(768*m^5 - 960*m^4*u + 432*m^3*u^2 - 84*m^2*u^3 + 6*m*u^4 - 
      960*m^4*v + 912*m^3*u*v - 276*m^2*u^2*v + 27*m*u^3*v + 432*m^3*v^2 - 
      276*m^2*u*v^2 + 51*m*u^2*v^2 - 3*u^3*v^2 - 84*m^2*v^3 + 27*m*u*v^3 - 
      3*u^2*v^3 + 6*m*v^4 - 768*m^4*w + 720*m^3*u*w - 216*m^2*u^2*w + 
      21*m*u^3*w + 720*m^3*v*w - 504*m^2*u*v*w + 96*m*u^2*v*w - 3*u^3*v*w - 
      216*m^2*v^2*w + 96*m*u*v^2*w - 12*u^2*v^2*w + 21*m*v^3*w - 3*u*v^3*w + 
      288*m^3*w^2 - 180*m^2*u*w^2 + 27*m*u^2*w^2 - 180*m^2*v*w^2 + 
      90*m*u*v*w^2 - 9*u^2*v*w^2 + 27*m*v^2*w^2 - 9*u*v^2*w^2 - 48*m^2*w^3 + 
      15*m*u*w^3 + 15*m*v*w^3 - 6*u*v*w^3 + 3*m*w^4 + 
      64*m^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      64*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      20*m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*m*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      48*m^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      32*m^2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      5*m*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      12*m^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      48*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      32*m^2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      5*m*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      24*m^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      12*m*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      12*m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      4*m*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      m*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(4*m - 2*u - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-96*m^3*u + 48*m^2*u^2 - 6*m*u^3 + 32*m^3*Sqrt[-((4*m - u)*u)] - 
     16*m^2*u*Sqrt[-((4*m - u)*u)] + 2*m*u^2*Sqrt[-((4*m - u)*u)] + 
     72*m^2*u*v - 18*m*u^2*v - 16*m^2*Sqrt[-((4*m - u)*u)]*v + 
     4*m*u*Sqrt[-((4*m - u)*u)]*v - 12*m*u*v^2 + 3*u^2*v^2 + 
     2*m*Sqrt[-((4*m - u)*u)]*v^2 + 24*m^2*u*w - 6*m*u^2*w - 
     16*m^2*Sqrt[-((4*m - u)*u)]*w + 4*m*u*Sqrt[-((4*m - u)*u)]*w - 
     12*m*u*v*w + 3*u^2*v*w + 4*m*Sqrt[-((4*m - u)*u)]*v*w - 
     2*u*Sqrt[-((4*m - u)*u)]*v*w + 2*m*Sqrt[-((4*m - u)*u)]*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*(-128*m^4 + 64*m^3*u - 8*m^2*u^2 + 96*m^3*v - 24*m^2*u*v - 
     24*m^2*v^2 + 2*m*u*v^2 + 2*m*v^3 + 96*m^3*w - 40*m^2*u*w + 4*m*u^2*w - 
     48*m^2*v*w + 16*m*u*v*w + 6*m*v^2*w - u*v^2*w - 24*m^2*w^2 + 6*m*u*w^2 + 
     6*m*v*w^2 - 3*u*v*w^2 + 2*m*w^3))/(Sqrt[w*(-4*m + w)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-4*m*u*v^2 + u*v^3 + 4*m*u*v*w - u*v^2*w))/
   (2*Sqrt[-((4*m - v)*v)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u^2*v + u*v^2 - 2*m^2*w - 
     u*v*w))/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 96*m^5*u - 24*m^4*u^2 + 2*m^3*u^3 + 160*m^5*v - 
     64*m^4*u*v + 2*m^3*u^2*v + m^2*u^3*v - 72*m^4*v^2 - 14*m^3*u*v^2 + 
     22*m^2*u^2*v^2 - 4*m*u^3*v^2 + 14*m^3*v^3 + 14*m^2*u*v^3 - 9*m*u^2*v^3 + 
     u^3*v^3 - m^2*v^4 - 2*m*u*v^4 + u^2*v^4 + 160*m^5*w - 96*m^4*u*w + 
     18*m^3*u^2*w - m^2*u^3*w - 144*m^4*v*w + 48*m^3*u*v*w - 9*m^2*u^2*v*w + 
     2*m*u^3*v*w + 42*m^3*v^2*w + 5*m^2*u*v^2*w - 2*m*u^2*v^2*w - u^3*v^2*w - 
     4*m^2*v^3*w - 3*m*u*v^3*w + u^2*v^3*w - 72*m^4*w^2 + 30*m^3*u*w^2 - 
     3*m^2*u^2*w^2 + 42*m^3*v*w^2 - 12*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     6*m^2*v^2*w^2 + 14*m^3*w^3 - 3*m^2*u*w^3 - 4*m^2*v*w^3 + m*u*v*w^3 - 
     m^2*w^4))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 320*m^4*v + 
     304*m^3*u*v - 92*m^2*u^2*v + 9*m*u^3*v + 144*m^3*v^2 - 92*m^2*u*v^2 + 
     17*m*u^2*v^2 - u^3*v^2 - 28*m^2*v^3 + 9*m*u*v^3 - u^2*v^3 + 2*m*v^4 - 
     256*m^4*w + 240*m^3*u*w - 72*m^2*u^2*w + 7*m*u^3*w + 240*m^3*v*w - 
     168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 72*m^2*v^2*w + 32*m*u*v^2*w - 
     4*u^2*v^2*w + 7*m*v^3*w - u*v^3*w + 96*m^3*w^2 - 60*m^2*u*w^2 + 
     9*m*u^2*w^2 - 60*m^2*v*w^2 + 30*m*u*v*w^2 - 3*u^2*v*w^2 + 9*m*v^2*w^2 - 
     3*u*v^2*w^2 - 16*m^2*w^3 + 5*m*u*w^3 + 5*m*v*w^3 - 2*u*v*w^3 + m*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m - u)*u*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-10*m + 4*u + 3*v + 3*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-3*ep*(4*m^2 - m*u - m*v - u*v - m*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
     m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))], 
  (-3*ep*(4*m^2 - m*u - m*v - u*v - m*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
     m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))], 0, 0, 
  (ep*(-384*m^6 + 480*m^5*u - 216*m^4*u^2 + 42*m^3*u^3 - 3*m^2*u^4 + 
     288*m^5*v - 192*m^4*u*v - 42*m^3*u^2*v + 42*m^2*u^3*v - 6*m*u^4*v - 
     72*m^4*v^2 + 6*m^3*u*v^2 + 66*m^2*u^2*v^2 - 27*m*u^3*v^2 + 3*u^4*v^2 + 
     6*m^3*v^3 + 3*m^2*u*v^3 - 12*m*u^2*v^3 + 3*u^3*v^3 + 480*m^5*w - 
     432*m^4*u*w + 126*m^3*u^2*w - 12*m^2*u^3*w - 288*m^4*v*w + 
     144*m^3*u*v*w + 15*m^2*u^2*v*w - 9*m*u^3*v*w + 54*m^3*v^2*w - 
     27*m^2*u*v^2*w - 6*m*u^2*v^2*w + 3*u^3*v^2*w - 3*m^2*v^3*w + 
     6*m*u*v^3*w - 3*u^2*v^3*w - 216*m^4*w^2 + 126*m^3*u*w^2 - 
     18*m^2*u^2*w^2 + 90*m^3*v*w^2 - 36*m^2*u*v*w^2 - 9*m^2*v^2*w^2 + 
     9*m*u*v^2*w^2 + 42*m^3*w^3 - 12*m^2*u*w^3 - 9*m^2*v*w^3 + 3*m*u*v*w^3 - 
     3*m^2*w^4 + 64*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 48*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 12*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 48*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 8*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 5*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 12*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 5*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 2*m*u^2*v^2*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     48*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     24*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     24*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-144*m^4*u*v + 84*m^3*u^2*v - 12*m^2*u^3*v + 192*m^3*u*v^2 - 
     105*m^2*u^2*v^2 + 15*m*u^3*v^2 - 75*m^2*u*v^3 + 33*m*u^2*v^3 - 
     3*u^3*v^3 + 9*m*u*v^4 - 3*u^2*v^4 + 64*m^5*Sqrt[-((4*m - v)*v)] - 
     48*m^4*u*Sqrt[-((4*m - v)*v)] + 12*m^3*u^2*Sqrt[-((4*m - v)*v)] - 
     m^2*u^3*Sqrt[-((4*m - v)*v)] - 48*m^4*v*Sqrt[-((4*m - v)*v)] + 
     8*m^3*u*v*Sqrt[-((4*m - v)*v)] + 5*m^2*u^2*v*Sqrt[-((4*m - v)*v)] - 
     m*u^3*v*Sqrt[-((4*m - v)*v)] + 12*m^3*v^2*Sqrt[-((4*m - v)*v)] + 
     5*m^2*u*v^2*Sqrt[-((4*m - v)*v)] - 2*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
     m^2*v^3*Sqrt[-((4*m - v)*v)] - m*u*v^3*Sqrt[-((4*m - v)*v)] + 
     84*m^3*u*v*w - 24*m^2*u^2*v*w - 69*m^2*u*v^2*w + 18*m*u^2*v^2*w + 
     12*m*u*v^3*w - 3*u^2*v^3*w - 48*m^4*Sqrt[-((4*m - v)*v)]*w + 
     24*m^3*u*Sqrt[-((4*m - v)*v)]*w - 3*m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
     24*m^3*v*Sqrt[-((4*m - v)*v)]*w - 2*m^2*u*v*Sqrt[-((4*m - v)*v)]*w - 
     m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 3*m^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
     m*u*v^2*Sqrt[-((4*m - v)*v)]*w + u^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
     12*m^2*u*v*w^2 + 3*m*u*v^2*w^2 + 12*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
     3*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - 3*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     m^2*Sqrt[-((4*m - v)*v)]*w^3))/(Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(384*m^6 - 288*m^5*u + 72*m^4*u^2 - 6*m^3*u^3 - 480*m^5*v + 
      192*m^4*u*v - 6*m^3*u^2*v - 3*m^2*u^3*v + 216*m^4*v^2 + 42*m^3*u*v^2 - 
      66*m^2*u^2*v^2 + 12*m*u^3*v^2 - 42*m^3*v^3 - 42*m^2*u*v^3 + 
      27*m*u^2*v^3 - 3*u^3*v^3 + 3*m^2*v^4 + 6*m*u*v^4 - 3*u^2*v^4 - 
      480*m^5*w + 288*m^4*u*w - 54*m^3*u^2*w + 3*m^2*u^3*w + 432*m^4*v*w - 
      144*m^3*u*v*w + 27*m^2*u^2*v*w - 6*m*u^3*v*w - 126*m^3*v^2*w - 
      15*m^2*u*v^2*w + 6*m*u^2*v^2*w + 3*u^3*v^2*w + 12*m^2*v^3*w + 
      9*m*u*v^3*w - 3*u^2*v^3*w + 216*m^4*w^2 - 90*m^3*u*w^2 + 
      9*m^2*u^2*w^2 - 126*m^3*v*w^2 + 36*m^2*u*v*w^2 - 9*m*u^2*v*w^2 + 
      18*m^2*v^2*w^2 - 42*m^3*w^3 + 9*m^2*u*w^3 + 12*m^2*v*w^3 - 
      3*m*u*v*w^3 + 3*m^2*w^4 + 96*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] - 80*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2] + 22*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + 
         v^2 - 8*m*w + 2*v*w + w^2] - 2*m^2*u^3*
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      80*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      44*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      22*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      80*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      44*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      44*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      18*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      22*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
    ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (4*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
     m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))], 
  -((ep*(32*m^4*Sqrt[-((4*m - u)*u)] - 16*m^3*u*Sqrt[-((4*m - u)*u)] + 
      2*m^2*u^2*Sqrt[-((4*m - u)*u)] + 48*m^3*u*v - 48*m^2*u^2*v + 
      9*m*u^3*v - 16*m^3*Sqrt[-((4*m - u)*u)]*v + 
      4*m^2*u*Sqrt[-((4*m - u)*u)]*v - 12*m^2*u*v^2 + 15*m*u^2*v^2 - 
      3*u^3*v^2 + 2*m^2*Sqrt[-((4*m - u)*u)]*v^2 - 
      16*m^3*Sqrt[-((4*m - u)*u)]*w + 4*m^2*u*Sqrt[-((4*m - u)*u)]*w - 
      12*m^2*u*v*w + 3*m*u^2*v*w + 4*m^2*Sqrt[-((4*m - u)*u)]*v*w - 
      2*m*u*Sqrt[-((4*m - u)*u)]*v*w + 2*m^2*Sqrt[-((4*m - u)*u)]*w^2))/
    (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (4*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
     m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(4*m - v)*v*(4*m^2*u - m*u^2 - 3*m*u*v + u^2*v - m*u*w))/
   (Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 160*m^5*v + 64*m^4*u*v - 
     2*m^3*u^2*v - m^2*u^3*v + 72*m^4*v^2 + 14*m^3*u*v^2 - 22*m^2*u^2*v^2 + 
     4*m*u^3*v^2 - 14*m^3*v^3 - 14*m^2*u*v^3 + 9*m*u^2*v^3 - u^3*v^3 + 
     m^2*v^4 + 2*m*u*v^4 - u^2*v^4 - 160*m^5*w + 96*m^4*u*w - 18*m^3*u^2*w + 
     m^2*u^3*w + 144*m^4*v*w - 48*m^3*u*v*w + 9*m^2*u^2*v*w - 2*m*u^3*v*w - 
     42*m^3*v^2*w - 5*m^2*u*v^2*w + 2*m*u^2*v^2*w + u^3*v^2*w + 4*m^2*v^3*w + 
     3*m*u*v^3*w - u^2*v^3*w + 72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 
     42*m^3*v*w^2 + 12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 6*m^2*v^2*w^2 - 
     14*m^3*w^3 + 3*m^2*u*w^3 + 4*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(512*m^7 - 576*m^6*u + 240*m^5*u^2 - 44*m^4*u^3 + 3*m^3*u^4 - 
     576*m^6*v + 416*m^5*u*v + 28*m^4*u^2*v - 64*m^3*u^3*v + 10*m^2*u^4*v + 
     240*m^5*v^2 + 28*m^4*u*v^2 - 294*m^3*u^2*v^2 + 134*m^2*u^3*v^2 - 
     17*m*u^4*v^2 - 44*m^4*v^3 - 64*m^3*u*v^3 + 134*m^2*u^2*v^3 - 
     46*m*u^3*v^3 + 4*u^4*v^3 + 3*m^3*v^4 + 10*m^2*u*v^4 - 17*m*u^2*v^4 + 
     4*u^3*v^4 - 576*m^6*w + 480*m^5*u*w - 132*m^4*u^2*w + 12*m^3*u^3*w + 
     480*m^5*v*w - 232*m^4*u*v*w - 40*m^3*u^2*v*w + 19*m^2*u^3*v*w - 
     132*m^4*v^2*w - 40*m^3*u*v^2*w + 110*m^2*u^2*v^2*w - 24*m*u^3*v^2*w + 
     12*m^3*v^3*w + 19*m^2*u*v^3*w - 24*m*u^2*v^3*w + 5*u^3*v^3*w + 
     240*m^5*w^2 - 132*m^4*u*w^2 + 18*m^3*u^2*w^2 - 132*m^4*v*w^2 + 
     36*m^3*u*v*w^2 + 8*m^2*u^2*v*w^2 + 18*m^3*v^2*w^2 + 8*m^2*u*v^2*w^2 - 
     7*m*u^2*v^2*w^2 - 44*m^4*w^3 + 12*m^3*u*w^3 + 12*m^3*v*w^3 - 
     m^2*u*v*w^3 + 3*m^3*w^4))/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*(16*m^4 - 8*m^3*u + m^2*u^2 - 
     8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 
     8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2)), 
  (ep*(128*m^6 - 160*m^5*u + 72*m^4*u^2 - 14*m^3*u^3 + m^2*u^4 - 96*m^5*v + 
     64*m^4*u*v + 14*m^3*u^2*v - 14*m^2*u^3*v + 2*m*u^4*v + 24*m^4*v^2 - 
     2*m^3*u*v^2 - 22*m^2*u^2*v^2 + 9*m*u^3*v^2 - u^4*v^2 - 2*m^3*v^3 - 
     m^2*u*v^3 + 4*m*u^2*v^3 - u^3*v^3 - 160*m^5*w + 144*m^4*u*w - 
     42*m^3*u^2*w + 4*m^2*u^3*w + 96*m^4*v*w - 48*m^3*u*v*w - 5*m^2*u^2*v*w + 
     3*m*u^3*v*w - 18*m^3*v^2*w + 9*m^2*u*v^2*w + 2*m*u^2*v^2*w - u^3*v^2*w + 
     m^2*v^3*w - 2*m*u*v^3*w + u^2*v^3*w + 72*m^4*w^2 - 42*m^3*u*w^2 + 
     6*m^2*u^2*w^2 - 30*m^3*v*w^2 + 12*m^2*u*v*w^2 + 3*m^2*v^2*w^2 - 
     3*m*u*v^2*w^2 - 14*m^3*w^3 + 4*m^2*u*w^3 + 3*m^2*v*w^3 - m*u*v*w^3 + 
     m^2*w^4))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(4*m - u)*u*v*(4*m^2 - 3*m*u - m*v + u*v - m*w))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(10*m^2 - 3*m*u - 3*m*v - u*v - 3*m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep)/(2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (3*ep*(4*m - u - 2*v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (3*ep*(4*m - u - 2*v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-3*ep)/(2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  (-2*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 
  (4*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 
  (2*ep*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  -(ep*(288*m^4*v - 312*m^3*u*v + 108*m^2*u^2*v - 12*m*u^3*v - 240*m^3*v^2 + 
      174*m^2*u*v^2 - 39*m*u^2*v^2 + 3*u^3*v^2 + 66*m^2*v^3 - 24*m*u*v^3 + 
      3*u^2*v^3 - 6*m*v^4 + 224*m^4*Sqrt[-((4*m - v)*v)] - 
      176*m^3*u*Sqrt[-((4*m - v)*v)] + 46*m^2*u^2*Sqrt[-((4*m - v)*v)] - 
      4*m*u^3*Sqrt[-((4*m - v)*v)] - 208*m^3*v*Sqrt[-((4*m - v)*v)] + 
      108*m^2*u*v*Sqrt[-((4*m - v)*v)] - 14*m*u^2*v*Sqrt[-((4*m - v)*v)] + 
      62*m^2*v^2*Sqrt[-((4*m - v)*v)] - 16*m*u*v^2*Sqrt[-((4*m - v)*v)] - 
      6*m*v^3*Sqrt[-((4*m - v)*v)] - 168*m^3*v*w + 132*m^2*u*v*w - 
      24*m*u^2*v*w + 90*m^2*v^2*w - 45*m*u*v^2*w + 6*u^2*v^2*w - 12*m*v^3*w + 
      3*u*v^3*w - 176*m^3*Sqrt[-((4*m - v)*v)]*w + 
      92*m^2*u*Sqrt[-((4*m - v)*v)]*w - 12*m*u^2*Sqrt[-((4*m - v)*v)]*w + 
      108*m^2*v*Sqrt[-((4*m - v)*v)]*w - 42*m*u*v*Sqrt[-((4*m - v)*v)]*w + 
      4*u^2*v*Sqrt[-((4*m - v)*v)]*w - 16*m*v^2*Sqrt[-((4*m - v)*v)]*w + 
      6*u*v^2*Sqrt[-((4*m - v)*v)]*w + 24*m^2*v*w^2 - 12*m*u*v*w^2 - 
      6*m*v^2*w^2 + 3*u*v^2*w^2 + 46*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 
      12*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 14*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 
      4*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 4*m*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (2*ep*(7*m - 2*u - 3*v - 2*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), -(ep*(768*m^5 - 960*m^4*u + 432*m^3*u^2 - 84*m^2*u^3 + 6*m*u^4 - 
      960*m^4*v + 912*m^3*u*v - 276*m^2*u^2*v + 27*m*u^3*v + 432*m^3*v^2 - 
      276*m^2*u*v^2 + 51*m*u^2*v^2 - 3*u^3*v^2 - 84*m^2*v^3 + 27*m*u*v^3 - 
      3*u^2*v^3 + 6*m*v^4 - 768*m^4*w + 720*m^3*u*w - 216*m^2*u^2*w + 
      21*m*u^3*w + 720*m^3*v*w - 504*m^2*u*v*w + 96*m*u^2*v*w - 3*u^3*v*w - 
      216*m^2*v^2*w + 96*m*u*v^2*w - 12*u^2*v^2*w + 21*m*v^3*w - 3*u*v^3*w + 
      288*m^3*w^2 - 180*m^2*u*w^2 + 27*m*u^2*w^2 - 180*m^2*v*w^2 + 
      90*m*u*v*w^2 - 9*u^2*v*w^2 + 27*m*v^2*w^2 - 9*u*v^2*w^2 - 48*m^2*w^3 + 
      15*m*u*w^3 + 15*m*v*w^3 - 6*u*v*w^3 + 3*m*w^4 - 
      256*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      208*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      56*m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      224*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      120*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      16*m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      64*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      17*m*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      208*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      112*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      15*m*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      120*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      48*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      5*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      17*m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      6*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      56*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      15*m*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      16*m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      5*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(16*m - 5*u - 6*v - 5*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])), 
  (2*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 
  (-4*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*(-128*m^4 + 96*m^3*u - 24*m^2*u^2 + 2*m*u^3 + 64*m^3*v - 24*m^2*u*v + 
     2*m*u^2*v - 8*m^2*v^2 + 96*m^3*w - 48*m^2*u*w + 6*m*u^2*w - 40*m^2*v*w + 
     16*m*u*v*w - u^2*v*w + 4*m*v^2*w - 24*m^2*w^2 + 6*m*u*w^2 + 6*m*v*w^2 - 
     3*u*v*w^2 + 2*m*w^3))/(Sqrt[w*(-4*m + w)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(32*m^3*v - 24*m^2*u*v + 4*m*u^2*v - 16*m^2*v^2 + 6*m*u*v^2 - u^2*v^2 + 
     2*m*v^3 - 8*m^2*v*w + 4*m*u*v*w + 2*m*v^2*w - u*v^2*w))/
   (Sqrt[-((4*m - v)*v)]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 320*m^4*v + 
     304*m^3*u*v - 92*m^2*u^2*v + 9*m*u^3*v + 144*m^3*v^2 - 92*m^2*u*v^2 + 
     17*m*u^2*v^2 - u^3*v^2 - 28*m^2*v^3 + 9*m*u*v^3 - u^2*v^3 + 2*m*v^4 - 
     256*m^4*w + 240*m^3*u*w - 72*m^2*u^2*w + 7*m*u^3*w + 240*m^3*v*w - 
     168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 72*m^2*v^2*w + 32*m*u*v^2*w - 
     4*u^2*v^2*w + 7*m*v^3*w - u*v^3*w + 96*m^3*w^2 - 60*m^2*u*w^2 + 
     9*m*u^2*w^2 - 60*m^2*v*w^2 + 30*m*u*v*w^2 - 3*u^2*v*w^2 + 9*m*v^2*w^2 - 
     3*u*v^2*w^2 - 16*m^2*w^3 + 5*m*u*w^3 + 5*m*v*w^3 - 2*u*v*w^3 + m*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 160*m^5*u - 72*m^4*u^2 + 14*m^3*u^3 - m^2*u^4 + 96*m^5*v - 
     64*m^4*u*v - 14*m^3*u^2*v + 14*m^2*u^3*v - 2*m*u^4*v - 24*m^4*v^2 + 
     2*m^3*u*v^2 + 22*m^2*u^2*v^2 - 9*m*u^3*v^2 + u^4*v^2 + 2*m^3*v^3 + 
     m^2*u*v^3 - 4*m*u^2*v^3 + u^3*v^3 + 160*m^5*w - 144*m^4*u*w + 
     42*m^3*u^2*w - 4*m^2*u^3*w - 96*m^4*v*w + 48*m^3*u*v*w + 5*m^2*u^2*v*w - 
     3*m*u^3*v*w + 18*m^3*v^2*w - 9*m^2*u*v^2*w - 2*m*u^2*v^2*w + u^3*v^2*w - 
     m^2*v^3*w + 2*m*u*v^3*w - u^2*v^3*w - 72*m^4*w^2 + 42*m^3*u*w^2 - 
     6*m^2*u^2*w^2 + 30*m^3*v*w^2 - 12*m^2*u*v*w^2 - 3*m^2*v^2*w^2 + 
     3*m*u*v^2*w^2 + 14*m^3*w^3 - 4*m^2*u*w^3 - 3*m^2*v*w^3 + m*u*v*w^3 - 
     m^2*w^4))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u^2*v + u*v^2 - 2*m^2*w - 
     u*v*w))/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(4*m - u)*u*v*(u - w))/(2*Sqrt[-((4*m - u)*u)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-10*m + 3*u + 4*v + 3*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*Sqrt[-((4*m - u)*u)]*(4*m*v - v^2))/(2*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 2*m*v - 
     2*m*w + v*w))/(Sqrt[-((4*m - w)*w)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
     m*w^2)), -((ep*Sqrt[-((4*m - u)*u)]*(4*m - v)*v)/
    (Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -((ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - u)*u)]*(4*m^2*v - 3*m*u*v - m*v^2 + u*v^2 - m*v*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*Sqrt[-((4*m - u)*u)]*(u*v - v*w))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^2 + 2*m*u + 2*m*v - u*v + 2*m*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep)/(4*(3*m - u - v - w)), (-3*ep)/(4*(3*m - u - v - w)), 0, 0, 0, 
  (3*ep)/Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2], 0, 
  -(ep/(3*m - u - v - w)), ep/(2*(3*m - u - v - w)), -(ep/(3*m - u - v - w)), 
  (3*ep*(4*m - 2*u - v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (6*ep)/Sqrt[w*(-4*m + w)], 0, 
  (ep*(-10*m + 4*u + 3*v + 3*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-10*m^2 + 3*m*u + 3*m*v + u*v + 3*m*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), (ep*(-10*m + 3*u + 4*v + 3*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, ep/(2*(3*m - u - v - w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (3*ep*Sqrt[-((4*m - u)*u)]*(u*v - v*w))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u^2*v + 
     u*v^2 - 2*m^2*w - u*v*w))/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(4*m*v - v^2))/(2*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -((ep*Sqrt[-((4*m - u)*u)]*(u*v - v*w))/
    (Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - u)*u)]*(4*m^2*v - 3*m*u*v - m*v^2 + u*v^2 - m*v*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + u*v + v^2 - 2*m*w))/
   (Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*Sqrt[-((4*m - v)*v)]*(u*v - u*w))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (3*ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 6*m*u + u^2 - 2*m*v - 2*m*w + u*w))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep*(4*m - u)*u*Sqrt[-((4*m - v)*v)])/
   (2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u^2*v + u*v^2 - 2*m^2*w - 
     u*v*w))/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - v)*v)]*(u*v - u*w))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -((ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 6*m*u + u^2 - 2*m*v - 2*m*w + u*w))/
    (Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - v)*v)]*(4*m^2*u - m*u^2 - 3*m*u*v + u^2*v - m*u*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[-((4*m - v)*v)]*(8*m^2 - 6*m*u + u^2 - 2*m*v + u*v - 2*m*w))/
   (Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(3*ep*(4*m - 2*u - v - w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, (-3*ep*(2*m - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-3*ep*(m - u))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  -(ep*(36*m^2*u*v^2 - 12*m*u^2*v^2 - 21*m*u*v^3 + 3*u^2*v^3 + 3*u*v^4 + 
      64*m^4*Sqrt[-((4*m - v)*v)] - 64*m^3*u*Sqrt[-((4*m - v)*v)] + 
      20*m^2*u^2*Sqrt[-((4*m - v)*v)] - 2*m*u^3*Sqrt[-((4*m - v)*v)] - 
      48*m^3*v*Sqrt[-((4*m - v)*v)] + 32*m^2*u*v*Sqrt[-((4*m - v)*v)] - 
      5*m*u^2*v*Sqrt[-((4*m - v)*v)] + 12*m^2*v^2*Sqrt[-((4*m - v)*v)] - 
      4*m*u*v^2*Sqrt[-((4*m - v)*v)] - m*v^3*Sqrt[-((4*m - v)*v)] - 
      36*m^2*u*v*w + 12*m*u^2*v*w + 9*m*u*v^2*w - 3*u^2*v^2*w - 
      48*m^3*Sqrt[-((4*m - v)*v)]*w + 32*m^2*u*Sqrt[-((4*m - v)*v)]*w - 
      5*m*u^2*Sqrt[-((4*m - v)*v)]*w + 24*m^2*v*Sqrt[-((4*m - v)*v)]*w - 
      12*m*u*v*Sqrt[-((4*m - v)*v)]*w + 2*u^2*v*Sqrt[-((4*m - v)*v)]*w - 
      3*m*v^2*Sqrt[-((4*m - v)*v)]*w + u*v^2*Sqrt[-((4*m - v)*v)]*w + 
      12*m*u*v*w^2 - 3*u*v^2*w^2 + 12*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 
      4*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 3*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 
      u*v*Sqrt[-((4*m - v)*v)]*w^2 - m*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(4*m - 2*u - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, -(ep*(288*m^4*u - 240*m^3*u^2 + 66*m^2*u^3 - 6*m*u^4 + 
      32*m^4*Sqrt[-((4*m - u)*u)] - 16*m^3*u*Sqrt[-((4*m - u)*u)] + 
      2*m^2*u^2*Sqrt[-((4*m - u)*u)] - 312*m^3*u*v + 174*m^2*u^2*v - 
      24*m*u^3*v - 32*m^3*Sqrt[-((4*m - u)*u)]*v + 
      12*m^2*u*Sqrt[-((4*m - u)*u)]*v - m*u^2*Sqrt[-((4*m - u)*u)]*v + 
      108*m^2*u*v^2 - 39*m*u^2*v^2 + 3*u^3*v^2 + 10*m^2*Sqrt[-((4*m - u)*u)]*
       v^2 - 2*m*u*Sqrt[-((4*m - u)*u)]*v^2 - 12*m*u*v^3 + 3*u^2*v^3 - 
      m*Sqrt[-((4*m - u)*u)]*v^3 - 168*m^3*u*w + 90*m^2*u^2*w - 12*m*u^3*w - 
      32*m^3*Sqrt[-((4*m - u)*u)]*w + 12*m^2*u*Sqrt[-((4*m - u)*u)]*w - 
      m*u^2*Sqrt[-((4*m - u)*u)]*w + 132*m^2*u*v*w - 45*m*u^2*v*w + 
      3*u^3*v*w + 20*m^2*Sqrt[-((4*m - u)*u)]*v*w - 
      6*m*u*Sqrt[-((4*m - u)*u)]*v*w - 24*m*u*v^2*w + 6*u^2*v^2*w - 
      3*m*Sqrt[-((4*m - u)*u)]*v^2*w + u*Sqrt[-((4*m - u)*u)]*v^2*w + 
      24*m^2*u*w^2 - 6*m*u^2*w^2 + 10*m^2*Sqrt[-((4*m - u)*u)]*w^2 - 
      2*m*u*Sqrt[-((4*m - u)*u)]*w^2 - 12*m*u*v*w^2 + 3*u^2*v*w^2 - 
      3*m*Sqrt[-((4*m - u)*u)]*v*w^2 + u*Sqrt[-((4*m - u)*u)]*v*w^2 - 
      m*Sqrt[-((4*m - u)*u)]*w^3))/(2*Sqrt[-((4*m - u)*u)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(2*m - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, (2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(32*m^3*u - 16*m^2*u^2 + 2*m*u^3 - 24*m^2*u*v + 6*m*u^2*v + 4*m*u*v^2 - 
     u^2*v^2 - 8*m^2*u*w + 2*m*u^2*w + 4*m*u*v*w - u^2*v*w))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m*u*v^2 - u*v^3 - 4*m*u*v*w + u*v^2*w))/
   (Sqrt[-((4*m - v)*v)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^3 + 6*m^2*u - m*u^2 + 6*m^2*v - 5*m*u*v + u^2*v - m*v^2 + u*v^2 + 
     6*m^2*w - 2*m*u*w - 2*m*v*w - m*w^2))/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 
      320*m^4*v + 304*m^3*u*v - 92*m^2*u^2*v + 9*m*u^3*v + 144*m^3*v^2 - 
      92*m^2*u*v^2 + 17*m*u^2*v^2 - u^3*v^2 - 28*m^2*v^3 + 9*m*u*v^3 - 
      u^2*v^3 + 2*m*v^4 - 256*m^4*w + 240*m^3*u*w - 72*m^2*u^2*w + 
      7*m*u^3*w + 240*m^3*v*w - 168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 
      72*m^2*v^2*w + 32*m*u*v^2*w - 4*u^2*v^2*w + 7*m*v^3*w - u*v^3*w + 
      96*m^3*w^2 - 60*m^2*u*w^2 + 9*m*u^2*w^2 - 60*m^2*v*w^2 + 30*m*u*v*w^2 - 
      3*u^2*v*w^2 + 9*m*v^2*w^2 - 3*u*v^2*w^2 - 16*m^2*w^3 + 5*m*u*w^3 + 
      5*m*v*w^3 - 2*u*v*w^3 + m*w^4))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 96*m^5*u - 24*m^4*u^2 + 2*m^3*u^3 + 160*m^5*v - 
     64*m^4*u*v + 2*m^3*u^2*v + m^2*u^3*v - 72*m^4*v^2 - 14*m^3*u*v^2 + 
     22*m^2*u^2*v^2 - 4*m*u^3*v^2 + 14*m^3*v^3 + 14*m^2*u*v^3 - 9*m*u^2*v^3 + 
     u^3*v^3 - m^2*v^4 - 2*m*u*v^4 + u^2*v^4 + 160*m^5*w - 96*m^4*u*w + 
     18*m^3*u^2*w - m^2*u^3*w - 144*m^4*v*w + 48*m^3*u*v*w - 9*m^2*u^2*v*w + 
     2*m*u^3*v*w + 42*m^3*v^2*w + 5*m^2*u*v^2*w - 2*m*u^2*v^2*w - u^3*v^2*w - 
     4*m^2*v^3*w - 3*m*u*v^3*w + u^2*v^3*w - 72*m^4*w^2 + 30*m^3*u*w^2 - 
     3*m^2*u^2*w^2 + 42*m^3*v*w^2 - 12*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     6*m^2*v^2*w^2 + 14*m^3*w^3 - 3*m^2*u*w^3 - 4*m^2*v*w^3 + m*u*v*w^3 - 
     m^2*w^4))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(128*m^5 - 192*m^4*u + 104*m^3*u^2 - 24*m^2*u^3 + 2*m*u^4 - 
     160*m^4*v + 200*m^3*u*v - 76*m^2*u^2*v + 9*m*u^3*v + 72*m^3*v^2 - 
     78*m^2*u*v^2 + 20*m*u^2*v^2 - u^3*v^2 - 14*m^2*v^3 + 14*m*u*v^3 - 
     2*u^2*v^3 + m*v^4 - u*v^4 - 96*m^4*w + 88*m^3*u*w - 28*m^2*u^2*w + 
     3*m*u^3*w + 96*m^3*v*w - 68*m^2*u*v*w + 14*m*u^2*v*w - u^3*v*w - 
     30*m^2*v^2*w + 16*m*u*v^2*w - 2*u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 
     24*m^3*w^2 - 6*m^2*u*w^2 - 18*m^2*v*w^2 + 3*m*u*v*w^2 + 3*m*v^2*w^2 - 
     2*m^2*w^3 - m*u*w^3 + m*v*w^3))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep*(m - u))/((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-3*ep*(2*m - u - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 
  (3*ep*(4*m - u - 2*v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-3*ep*(m - v))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  -(ep*(288*m^4*v - 312*m^3*u*v + 108*m^2*u^2*v - 12*m*u^3*v - 240*m^3*v^2 + 
      174*m^2*u*v^2 - 39*m*u^2*v^2 + 3*u^3*v^2 + 66*m^2*v^3 - 24*m*u*v^3 + 
      3*u^2*v^3 - 6*m*v^4 + 96*m^4*Sqrt[-((4*m - v)*v)] - 
      64*m^3*u*Sqrt[-((4*m - v)*v)] + 14*m^2*u^2*Sqrt[-((4*m - v)*v)] - 
      m*u^3*Sqrt[-((4*m - v)*v)] - 112*m^3*v*Sqrt[-((4*m - v)*v)] + 
      52*m^2*u*v*Sqrt[-((4*m - v)*v)] - 6*m*u^2*v*Sqrt[-((4*m - v)*v)] + 
      38*m^2*v^2*Sqrt[-((4*m - v)*v)] - 9*m*u*v^2*Sqrt[-((4*m - v)*v)] - 
      4*m*v^3*Sqrt[-((4*m - v)*v)] - 168*m^3*v*w + 132*m^2*u*v*w - 
      24*m*u^2*v*w + 90*m^2*v^2*w - 45*m*u*v^2*w + 6*u^2*v^2*w - 12*m*v^3*w + 
      3*u*v^3*w - 64*m^3*Sqrt[-((4*m - v)*v)]*w + 
      28*m^2*u*Sqrt[-((4*m - v)*v)]*w - 3*m*u^2*Sqrt[-((4*m - v)*v)]*w + 
      52*m^2*v*Sqrt[-((4*m - v)*v)]*w - 18*m*u*v*Sqrt[-((4*m - v)*v)]*w + 
      u^2*v*Sqrt[-((4*m - v)*v)]*w - 9*m*v^2*Sqrt[-((4*m - v)*v)]*w + 
      4*u*v^2*Sqrt[-((4*m - v)*v)]*w + 24*m^2*v*w^2 - 12*m*u*v*w^2 - 
      6*m*v^2*w^2 + 3*u*v^2*w^2 + 14*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 
      3*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 6*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 
      u*v*Sqrt[-((4*m - v)*v)]*w^2 - m*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(6*m - u - 4*v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, 0, 
  -(ep*(16*m^3*u*Sqrt[u*(-4*m + u)] - 8*m^2*u^2*Sqrt[u*(-4*m + u)] + 
      m*u^3*Sqrt[u*(-4*m + u)] - 36*m^2*u^2*v + 21*m*u^3*v - 3*u^4*v - 
      32*m^3*Sqrt[u*(-4*m + u)]*v + 8*m^2*u*Sqrt[u*(-4*m + u)]*v + 
      12*m*u^2*v^2 - 3*u^3*v^2 + 16*m^2*Sqrt[u*(-4*m + u)]*v^2 - 
      3*m*u*Sqrt[u*(-4*m + u)]*v^2 - 2*m*Sqrt[u*(-4*m + u)]*v^3 + 
      16*m^3*Sqrt[u*(-4*m + u)]*w - 16*m^2*u*Sqrt[u*(-4*m + u)]*w + 
      3*m*u^2*Sqrt[u*(-4*m + u)]*w + 36*m^2*u*v*w - 9*m*u^2*v*w + 
      8*m^2*Sqrt[u*(-4*m + u)]*v*w - u^2*Sqrt[u*(-4*m + u)]*v*w - 
      12*m*u*v^2*w + 3*u^2*v^2*w - 3*m*Sqrt[u*(-4*m + u)]*v^2*w + 
      2*u*Sqrt[u*(-4*m + u)]*v^2*w - 8*m^2*Sqrt[u*(-4*m + u)]*w^2 + 
      3*m*u*Sqrt[u*(-4*m + u)]*w^2 - 12*m*u*v*w^2 + 3*u^2*v*w^2 - 
      u*Sqrt[u*(-4*m + u)]*v*w^2 + m*Sqrt[u*(-4*m + u)]*w^3))/
   (2*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-u + 2*v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), 0, (2*ep*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  -((ep*(2*m - u - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])), 
  (2*ep*(2*m - u - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (ep*(2*m - u - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (-2*ep*(2*m - u - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(4*m*u^2*v - u^3*v - 4*m*u*v*w + u^2*v*w))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*v*(32*m^3 - 24*m^2*u + 4*m*u^2 - 16*m^2*v + 6*m*u*v - u^2*v + 2*m*v^2 - 
     8*m^2*w + 4*m*u*w + 2*m*v*w - u*v*w))/(Sqrt[v*(-4*m + v)]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 
      320*m^4*v + 304*m^3*u*v - 92*m^2*u^2*v + 9*m*u^3*v + 144*m^3*v^2 - 
      92*m^2*u*v^2 + 17*m*u^2*v^2 - u^3*v^2 - 28*m^2*v^3 + 9*m*u*v^3 - 
      u^2*v^3 + 2*m*v^4 - 256*m^4*w + 240*m^3*u*w - 72*m^2*u^2*w + 
      7*m*u^3*w + 240*m^3*v*w - 168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 
      72*m^2*v^2*w + 32*m*u*v^2*w - 4*u^2*v^2*w + 7*m*v^3*w - u*v^3*w + 
      96*m^3*w^2 - 60*m^2*u*w^2 + 9*m*u^2*w^2 - 60*m^2*v*w^2 + 30*m*u*v*w^2 - 
      3*u^2*v*w^2 + 9*m*v^2*w^2 - 3*u*v^2*w^2 - 16*m^2*w^3 + 5*m*u*w^3 + 
      5*m*v*w^3 - 2*u*v*w^3 + m*w^4))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^3 + 6*m^2*u - m*u^2 + 6*m^2*v - 5*m*u*v + u^2*v - m*v^2 + u*v^2 + 
     6*m^2*w - 2*m*u*w - 2*m*v*w - m*w^2))/(2*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 160*m^5*u - 72*m^4*u^2 + 14*m^3*u^3 - m^2*u^4 + 96*m^5*v - 
     64*m^4*u*v - 14*m^3*u^2*v + 14*m^2*u^3*v - 2*m*u^4*v - 24*m^4*v^2 + 
     2*m^3*u*v^2 + 22*m^2*u^2*v^2 - 9*m*u^3*v^2 + u^4*v^2 + 2*m^3*v^3 + 
     m^2*u*v^3 - 4*m*u^2*v^3 + u^3*v^3 + 160*m^5*w - 144*m^4*u*w + 
     42*m^3*u^2*w - 4*m^2*u^3*w - 96*m^4*v*w + 48*m^3*u*v*w + 5*m^2*u^2*v*w - 
     3*m*u^3*v*w + 18*m^3*v^2*w - 9*m^2*u*v^2*w - 2*m*u^2*v^2*w + u^3*v^2*w - 
     m^2*v^3*w + 2*m*u*v^3*w - u^2*v^3*w - 72*m^4*w^2 + 42*m^3*u*w^2 - 
     6*m^2*u^2*w^2 + 30*m^3*v*w^2 - 12*m^2*u*v*w^2 - 3*m^2*v^2*w^2 + 
     3*m*u*v^2*w^2 + 14*m^3*w^3 - 4*m^2*u*w^3 - 3*m^2*v*w^3 + m*u*v*w^3 - 
     m^2*w^4))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(128*m^5 - 160*m^4*u + 72*m^3*u^2 - 14*m^2*u^3 + m*u^4 - 192*m^4*v + 
     200*m^3*u*v - 78*m^2*u^2*v + 14*m*u^3*v - u^4*v + 104*m^3*v^2 - 
     76*m^2*u*v^2 + 20*m*u^2*v^2 - 2*u^3*v^2 - 24*m^2*v^3 + 9*m*u*v^3 - 
     u^2*v^3 + 2*m*v^4 - 96*m^4*w + 96*m^3*u*w - 30*m^2*u^2*w + 3*m*u^3*w + 
     88*m^3*v*w - 68*m^2*u*v*w + 16*m*u^2*v*w - u^3*v*w - 28*m^2*v^2*w + 
     14*m*u*v^2*w - 2*u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 24*m^3*w^2 - 
     18*m^2*u*w^2 + 3*m*u^2*w^2 - 6*m^2*v*w^2 + 3*m*u*v*w^2 - 2*m^2*w^3 + 
     m*u*w^3 - m*v*w^3))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep*(m - v))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-3*ep*(4*m^2 - m*u - m*v - u*v - m*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-3*ep*(4*m^2 - m*u - m*v - u*v - m*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(2*m^2 - m*u - m*v + u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 
  (ep*(-144*m^4*u*v + 84*m^3*u^2*v - 12*m^2*u^3*v + 192*m^3*u*v^2 - 
     105*m^2*u^2*v^2 + 15*m*u^3*v^2 - 75*m^2*u*v^3 + 33*m*u^2*v^3 - 
     3*u^3*v^3 + 9*m*u*v^4 - 3*u^2*v^4 + 64*m^5*Sqrt[-((4*m - v)*v)] - 
     48*m^4*u*Sqrt[-((4*m - v)*v)] + 12*m^3*u^2*Sqrt[-((4*m - v)*v)] - 
     m^2*u^3*Sqrt[-((4*m - v)*v)] - 48*m^4*v*Sqrt[-((4*m - v)*v)] + 
     8*m^3*u*v*Sqrt[-((4*m - v)*v)] + 5*m^2*u^2*v*Sqrt[-((4*m - v)*v)] - 
     m*u^3*v*Sqrt[-((4*m - v)*v)] + 12*m^3*v^2*Sqrt[-((4*m - v)*v)] + 
     5*m^2*u*v^2*Sqrt[-((4*m - v)*v)] - 2*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
     m^2*v^3*Sqrt[-((4*m - v)*v)] - m*u*v^3*Sqrt[-((4*m - v)*v)] + 
     84*m^3*u*v*w - 24*m^2*u^2*v*w - 69*m^2*u*v^2*w + 18*m*u^2*v^2*w + 
     12*m*u*v^3*w - 3*u^2*v^3*w - 48*m^4*Sqrt[-((4*m - v)*v)]*w + 
     24*m^3*u*Sqrt[-((4*m - v)*v)]*w - 3*m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
     24*m^3*v*Sqrt[-((4*m - v)*v)]*w - 2*m^2*u*v*Sqrt[-((4*m - v)*v)]*w - 
     m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 3*m^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
     m*u*v^2*Sqrt[-((4*m - v)*v)]*w + u^2*v^2*Sqrt[-((4*m - v)*v)]*w - 
     12*m^2*u*v*w^2 + 3*m*u*v^2*w^2 + 12*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
     3*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - 3*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     m^2*Sqrt[-((4*m - v)*v)]*w^3))/(Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  (ep*(32*m^5*Sqrt[-((4*m - u)*u)] - 32*m^4*u*Sqrt[-((4*m - u)*u)] + 
     10*m^3*u^2*Sqrt[-((4*m - u)*u)] - m^2*u^3*Sqrt[-((4*m - u)*u)] - 
     144*m^4*u*v + 192*m^3*u^2*v - 75*m^2*u^3*v + 9*m*u^4*v - 
     32*m^4*Sqrt[-((4*m - u)*u)]*v + 36*m^3*u*Sqrt[-((4*m - u)*u)]*v - 
     11*m^2*u^2*Sqrt[-((4*m - u)*u)]*v + m*u^3*Sqrt[-((4*m - u)*u)]*v + 
     84*m^3*u*v^2 - 105*m^2*u^2*v^2 + 33*m*u^3*v^2 - 3*u^4*v^2 + 
     10*m^3*Sqrt[-((4*m - u)*u)]*v^2 - 11*m^2*u*Sqrt[-((4*m - u)*u)]*v^2 + 
     2*m*u^2*Sqrt[-((4*m - u)*u)]*v^2 - 12*m^2*u*v^3 + 15*m*u^2*v^3 - 
     3*u^3*v^3 - m^2*Sqrt[-((4*m - u)*u)]*v^3 + m*u*Sqrt[-((4*m - u)*u)]*
      v^3 - 32*m^4*Sqrt[-((4*m - u)*u)]*w + 20*m^3*u*Sqrt[-((4*m - u)*u)]*w - 
     3*m^2*u^2*Sqrt[-((4*m - u)*u)]*w + 84*m^3*u*v*w - 69*m^2*u^2*v*w + 
     12*m*u^3*v*w + 20*m^3*Sqrt[-((4*m - u)*u)]*v*w - 
     16*m^2*u*Sqrt[-((4*m - u)*u)]*v*w + 3*m*u^2*Sqrt[-((4*m - u)*u)]*v*w - 
     24*m^2*u*v^2*w + 18*m*u^2*v^2*w - 3*u^3*v^2*w - 
     3*m^2*Sqrt[-((4*m - u)*u)]*v^2*w + 3*m*u*Sqrt[-((4*m - u)*u)]*v^2*w - 
     u^2*Sqrt[-((4*m - u)*u)]*v^2*w + 10*m^3*Sqrt[-((4*m - u)*u)]*w^2 - 
     3*m^2*u*Sqrt[-((4*m - u)*u)]*w^2 - 12*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     3*m^2*Sqrt[-((4*m - u)*u)]*v*w^2 + 2*m*u*Sqrt[-((4*m - u)*u)]*v*w^2 - 
     m^2*Sqrt[-((4*m - u)*u)]*w^3))/(Sqrt[-((4*m - u)*u)]*(3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(2*m^2 - m*u - m*v + u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-2*ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-384*m^6 + 288*m^5*u - 72*m^4*u^2 + 6*m^3*u^3 + 480*m^5*v - 
     192*m^4*u*v + 6*m^3*u^2*v + 3*m^2*u^3*v - 216*m^4*v^2 - 42*m^3*u*v^2 + 
     66*m^2*u^2*v^2 - 12*m*u^3*v^2 + 42*m^3*v^3 + 42*m^2*u*v^3 - 
     27*m*u^2*v^3 + 3*u^3*v^3 - 3*m^2*v^4 - 6*m*u*v^4 + 3*u^2*v^4 + 
     480*m^5*w - 288*m^4*u*w + 54*m^3*u^2*w - 3*m^2*u^3*w - 432*m^4*v*w + 
     144*m^3*u*v*w - 27*m^2*u^2*v*w + 6*m*u^3*v*w + 126*m^3*v^2*w + 
     15*m^2*u*v^2*w - 6*m*u^2*v^2*w - 3*u^3*v^2*w - 12*m^2*v^3*w - 
     9*m*u*v^3*w + 3*u^2*v^3*w - 216*m^4*w^2 + 90*m^3*u*w^2 - 9*m^2*u^2*w^2 + 
     126*m^3*v*w^2 - 36*m^2*u*v*w^2 + 9*m*u^2*v*w^2 - 18*m^2*v^2*w^2 + 
     42*m^3*w^3 - 9*m^2*u*w^3 - 12*m^2*v*w^3 + 3*m*u*v*w^3 - 3*m^2*w^4 + 
     32*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     32*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     10*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     32*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     36*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     11*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     10*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     11*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     32*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     20*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     20*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     3*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     10*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(2*m^2 - m*u - m*v + u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-384*m^6 + 480*m^5*u - 216*m^4*u^2 + 42*m^3*u^3 - 3*m^2*u^4 + 
     288*m^5*v - 192*m^4*u*v - 42*m^3*u^2*v + 42*m^2*u^3*v - 6*m*u^4*v - 
     72*m^4*v^2 + 6*m^3*u*v^2 + 66*m^2*u^2*v^2 - 27*m*u^3*v^2 + 3*u^4*v^2 + 
     6*m^3*v^3 + 3*m^2*u*v^3 - 12*m*u^2*v^3 + 3*u^3*v^3 + 480*m^5*w - 
     432*m^4*u*w + 126*m^3*u^2*w - 12*m^2*u^3*w - 288*m^4*v*w + 
     144*m^3*u*v*w + 15*m^2*u^2*v*w - 9*m*u^3*v*w + 54*m^3*v^2*w - 
     27*m^2*u*v^2*w - 6*m*u^2*v^2*w + 3*u^3*v^2*w - 3*m^2*v^3*w + 
     6*m*u*v^3*w - 3*u^2*v^3*w - 216*m^4*w^2 + 126*m^3*u*w^2 - 
     18*m^2*u^2*w^2 + 90*m^3*v*w^2 - 36*m^2*u*v*w^2 - 9*m^2*v^2*w^2 + 
     9*m*u*v^2*w^2 + 42*m^3*w^3 - 12*m^2*u*w^3 - 9*m^2*v*w^3 + 3*m*u*v*w^3 - 
     3*m^2*w^4 + 64*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 48*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 12*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 48*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 8*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 5*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 12*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 5*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 2*m*u^2*v^2*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     48*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     24*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     24*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (ep*(4*m - u)*u*v*(4*m^2 - 3*m*u - m*v + u*v - m*w))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*v*(16*m^3*u - 4*m^2*u^2 - 16*m^2*u*v + 5*m*u^2*v + 3*m*u*v^2 - 
     u^2*v^2 - 4*m^2*u*w + m*u*v*w))/(Sqrt[v*(-4*m + v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 160*m^5*v + 64*m^4*u*v - 
     2*m^3*u^2*v - m^2*u^3*v + 72*m^4*v^2 + 14*m^3*u*v^2 - 22*m^2*u^2*v^2 + 
     4*m*u^3*v^2 - 14*m^3*v^3 - 14*m^2*u*v^3 + 9*m*u^2*v^3 - u^3*v^3 + 
     m^2*v^4 + 2*m*u*v^4 - u^2*v^4 - 160*m^5*w + 96*m^4*u*w - 18*m^3*u^2*w + 
     m^2*u^3*w + 144*m^4*v*w - 48*m^3*u*v*w + 9*m^2*u^2*v*w - 2*m*u^3*v*w - 
     42*m^3*v^2*w - 5*m^2*u*v^2*w + 2*m*u^2*v^2*w + u^3*v^2*w + 4*m^2*v^3*w + 
     3*m*u*v^3*w - u^2*v^3*w + 72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 
     42*m^3*v*w^2 + 12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 6*m^2*v^2*w^2 - 
     14*m^3*w^3 + 3*m^2*u*w^3 + 4*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(128*m^6 - 160*m^5*u + 72*m^4*u^2 - 14*m^3*u^3 + m^2*u^4 - 96*m^5*v + 
     64*m^4*u*v + 14*m^3*u^2*v - 14*m^2*u^3*v + 2*m*u^4*v + 24*m^4*v^2 - 
     2*m^3*u*v^2 - 22*m^2*u^2*v^2 + 9*m*u^3*v^2 - u^4*v^2 - 2*m^3*v^3 - 
     m^2*u*v^3 + 4*m*u^2*v^3 - u^3*v^3 - 160*m^5*w + 144*m^4*u*w - 
     42*m^3*u^2*w + 4*m^2*u^3*w + 96*m^4*v*w - 48*m^3*u*v*w - 5*m^2*u^2*v*w + 
     3*m*u^3*v*w - 18*m^3*v^2*w + 9*m^2*u*v^2*w + 2*m*u^2*v^2*w - u^3*v^2*w + 
     m^2*v^3*w - 2*m*u*v^3*w + u^2*v^3*w + 72*m^4*w^2 - 42*m^3*u*w^2 + 
     6*m^2*u^2*w^2 - 30*m^3*v*w^2 + 12*m^2*u*v*w^2 + 3*m^2*v^2*w^2 - 
     3*m*u*v^2*w^2 - 14*m^3*w^3 + 4*m^2*u*w^3 + 3*m^2*v*w^3 - m*u*v*w^3 + 
     m^2*w^4))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(128*m^7 - 160*m^6*u + 72*m^5*u^2 - 14*m^4*u^3 + m^3*u^4 - 160*m^6*v + 
     80*m^5*u*v + 70*m^4*u^2*v - 44*m^3*u^3*v + 6*m^2*u^4*v + 72*m^5*v^2 + 
     70*m^4*u*v^2 - 178*m^3*u^2*v^2 + 74*m^2*u^3*v^2 - 9*m*u^4*v^2 - 
     14*m^4*v^3 - 44*m^3*u*v^3 + 74*m^2*u^2*v^3 - 24*m*u^3*v^3 + 2*u^4*v^3 + 
     m^3*v^4 + 6*m^2*u*v^4 - 9*m*u^2*v^4 + 2*u^3*v^4 - 160*m^6*w + 
     144*m^5*u*w - 42*m^4*u^2*w + 4*m^3*u^3*w + 144*m^5*v*w - 28*m^4*u*v*w - 
     50*m^3*u^2*v*w + 13*m^2*u^3*v*w - 42*m^4*v^2*w - 50*m^3*u*v^2*w + 
     68*m^2*u^2*v^2*w - 14*m*u^3*v^2*w + 4*m^3*v^3*w + 13*m^2*u*v^3*w - 
     14*m*u^2*v^3*w + 3*u^3*v^3*w + 72*m^5*w^2 - 42*m^4*u*w^2 + 
     6*m^3*u^2*w^2 - 42*m^4*v*w^2 - 2*m^3*u*v*w^2 + 8*m^2*u^2*v*w^2 + 
     6*m^3*v^2*w^2 + 8*m^2*u*v^2*w^2 - 5*m*u^2*v^2*w^2 - 14*m^4*w^3 + 
     4*m^3*u*w^3 + 4*m^3*v*w^3 + m^2*u*v*w^3 + m^3*w^4))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), 0, (2*ep*(m^2 - u*v))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(2*m - u - v))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 
  (ep*(2*m - u - v))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 
  (ep*(-2*m + u + v))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 0, 0, 0, 0, 
  -(ep*(96*m^4*v - 104*m^3*u*v + 36*m^2*u^2*v - 4*m*u^3*v - 80*m^3*v^2 + 
      70*m^2*u*v^2 - 17*m*u^2*v^2 + u^3*v^2 + 22*m^2*v^3 - 15*m*u*v^3 + 
      2*u^2*v^3 - 2*m*v^4 + u*v^4 + 32*m^4*Sqrt[-((4*m - v)*v)] - 
      32*m^3*u*Sqrt[-((4*m - v)*v)] + 10*m^2*u^2*Sqrt[-((4*m - v)*v)] - 
      m*u^3*Sqrt[-((4*m - v)*v)] - 32*m^3*v*Sqrt[-((4*m - v)*v)] + 
      20*m^2*u*v*Sqrt[-((4*m - v)*v)] - 3*m*u^2*v*Sqrt[-((4*m - v)*v)] + 
      10*m^2*v^2*Sqrt[-((4*m - v)*v)] - 3*m*u*v^2*Sqrt[-((4*m - v)*v)] - 
      m*v^3*Sqrt[-((4*m - v)*v)] - 56*m^3*v*w + 32*m^2*u*v*w - 4*m*u^2*v*w + 
      30*m^2*v^2*w - 12*m*u*v^2*w + u^2*v^2*w - 4*m*v^3*w + u*v^3*w - 
      16*m^3*Sqrt[-((4*m - v)*v)]*w + 12*m^2*u*Sqrt[-((4*m - v)*v)]*w - 
      2*m*u^2*Sqrt[-((4*m - v)*v)]*w + 12*m^2*v*Sqrt[-((4*m - v)*v)]*w - 
      6*m*u*v*Sqrt[-((4*m - v)*v)]*w + u^2*v*Sqrt[-((4*m - v)*v)]*w - 
      2*m*v^2*Sqrt[-((4*m - v)*v)]*w + u*v^2*Sqrt[-((4*m - v)*v)]*w + 
      8*m^2*v*w^2 - 2*m*v^2*w^2 + 2*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 
      m*u*Sqrt[-((4*m - v)*v)]*w^2 - m*v*Sqrt[-((4*m - v)*v)]*w^2))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(2*m - u - v))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), 0, 0, (ep*(96*m^4*u - 80*m^3*u^2 + 22*m^2*u^3 - 2*m*u^4 - 
     32*m^4*Sqrt[u*(-4*m + u)] + 32*m^3*u*Sqrt[u*(-4*m + u)] - 
     10*m^2*u^2*Sqrt[u*(-4*m + u)] + m*u^3*Sqrt[u*(-4*m + u)] - 104*m^3*u*v + 
     70*m^2*u^2*v - 15*m*u^3*v + u^4*v + 32*m^3*Sqrt[u*(-4*m + u)]*v - 
     20*m^2*u*Sqrt[u*(-4*m + u)]*v + 3*m*u^2*Sqrt[u*(-4*m + u)]*v + 
     36*m^2*u*v^2 - 17*m*u^2*v^2 + 2*u^3*v^2 - 10*m^2*Sqrt[u*(-4*m + u)]*
      v^2 + 3*m*u*Sqrt[u*(-4*m + u)]*v^2 - 4*m*u*v^3 + u^2*v^3 + 
     m*Sqrt[u*(-4*m + u)]*v^3 - 56*m^3*u*w + 30*m^2*u^2*w - 4*m*u^3*w + 
     16*m^3*Sqrt[u*(-4*m + u)]*w - 12*m^2*u*Sqrt[u*(-4*m + u)]*w + 
     2*m*u^2*Sqrt[u*(-4*m + u)]*w + 32*m^2*u*v*w - 12*m*u^2*v*w + u^3*v*w - 
     12*m^2*Sqrt[u*(-4*m + u)]*v*w + 6*m*u*Sqrt[u*(-4*m + u)]*v*w - 
     u^2*Sqrt[u*(-4*m + u)]*v*w - 4*m*u*v^2*w + u^2*v^2*w + 
     2*m*Sqrt[u*(-4*m + u)]*v^2*w - u*Sqrt[u*(-4*m + u)]*v^2*w + 
     8*m^2*u*w^2 - 2*m*u^2*w^2 - 2*m^2*Sqrt[u*(-4*m + u)]*w^2 + 
     m*u*Sqrt[u*(-4*m + u)]*w^2 + m*Sqrt[u*(-4*m + u)]*v*w^2))/
   (2*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-2*m + u + v))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), 0, (ep*(2*m - u - v))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 
  (ep*(128*m^5 - 192*m^4*u + 104*m^3*u^2 - 24*m^2*u^3 + 2*m*u^4 - 160*m^4*v + 
     200*m^3*u*v - 76*m^2*u^2*v + 9*m*u^3*v + 72*m^3*v^2 - 78*m^2*u*v^2 + 
     20*m*u^2*v^2 - u^3*v^2 - 14*m^2*v^3 + 14*m*u*v^3 - 2*u^2*v^3 + m*v^4 - 
     u*v^4 - 96*m^4*w + 88*m^3*u*w - 28*m^2*u^2*w + 3*m*u^3*w + 96*m^3*v*w - 
     68*m^2*u*v*w + 14*m*u^2*v*w - u^3*v*w - 30*m^2*v^2*w + 16*m*u*v^2*w - 
     2*u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 24*m^3*w^2 - 6*m^2*u*w^2 - 
     18*m^2*v*w^2 + 3*m*u*v*w^2 + 3*m*v^2*w^2 - 2*m^2*w^3 - m*u*w^3 + 
     m*v*w^3 + 32*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 32*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 10*m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - m*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 32*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 20*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 3*m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 10*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 3*m*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 16*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 12*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*m*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 12*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 6*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - 2*m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] + 2*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - m*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2] - m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
        w^2]))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 
      2*u*v + v^2 - 4*m*w]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(2*m - u - v))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w])), 
  (ep*(128*m^5 - 160*m^4*u + 72*m^3*u^2 - 14*m^2*u^3 + m*u^4 - 192*m^4*v + 
     200*m^3*u*v - 78*m^2*u^2*v + 14*m*u^3*v - u^4*v + 104*m^3*v^2 - 
     76*m^2*u*v^2 + 20*m*u^2*v^2 - 2*u^3*v^2 - 24*m^2*v^3 + 9*m*u*v^3 - 
     u^2*v^3 + 2*m*v^4 - 96*m^4*w + 96*m^3*u*w - 30*m^2*u^2*w + 3*m*u^3*w + 
     88*m^3*v*w - 68*m^2*u*v*w + 16*m*u^2*v*w - u^3*v*w - 28*m^2*v^2*w + 
     14*m*u*v^2*w - 2*u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 24*m^3*w^2 - 
     18*m^2*u*w^2 + 3*m*u^2*w^2 - 6*m^2*v*w^2 + 3*m*u*v*w^2 - 2*m^2*w^3 + 
     m*u*w^3 - m*v*w^3 - 32*m^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 32*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 10*m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + m*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 32*m^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 20*m^2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 3*m*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 10*m^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 3*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + m*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 16*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 12*m^2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 2*m*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 12*m^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 6*m*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 2*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 2*m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + m*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + m*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2]))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(2*m - u - v))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(4*m - u)*u*(8*m^2 - 2*m*u - 6*m*v + u*v + v^2 - 2*m*w))/
   (2*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(32*m^3*v - 24*m^2*u*v + 4*m*u^2*v - 16*m^2*v^2 + 10*m*u*v^2 - 
     u^2*v^2 + 2*m*v^3 - u*v^3 - 8*m^2*v*w + 2*m*v^2*w))/
   (2*Sqrt[-((4*m - v)*v)]*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^5 - 192*m^4*u + 104*m^3*u^2 - 24*m^2*u^3 + 2*m*u^4 - 
      160*m^4*v + 200*m^3*u*v - 76*m^2*u^2*v + 9*m*u^3*v + 72*m^3*v^2 - 
      78*m^2*u*v^2 + 20*m*u^2*v^2 - u^3*v^2 - 14*m^2*v^3 + 14*m*u*v^3 - 
      2*u^2*v^3 + m*v^4 - u*v^4 - 96*m^4*w + 88*m^3*u*w - 28*m^2*u^2*w + 
      3*m*u^3*w + 96*m^3*v*w - 68*m^2*u*v*w + 14*m*u^2*v*w - u^3*v*w - 
      30*m^2*v^2*w + 16*m*u*v^2*w - 2*u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 
      24*m^3*w^2 - 6*m^2*u*w^2 - 18*m^2*v*w^2 + 3*m*u*v*w^2 + 3*m*v^2*w^2 - 
      2*m^2*w^3 - m*u*w^3 + m*v*w^3))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^5 + 160*m^4*u - 72*m^3*u^2 + 14*m^2*u^3 - m*u^4 + 192*m^4*v - 
     200*m^3*u*v + 78*m^2*u^2*v - 14*m*u^3*v + u^4*v - 104*m^3*v^2 + 
     76*m^2*u*v^2 - 20*m*u^2*v^2 + 2*u^3*v^2 + 24*m^2*v^3 - 9*m*u*v^3 + 
     u^2*v^3 - 2*m*v^4 + 96*m^4*w - 96*m^3*u*w + 30*m^2*u^2*w - 3*m*u^3*w - 
     88*m^3*v*w + 68*m^2*u*v*w - 16*m*u^2*v*w + u^3*v*w + 28*m^2*v^2*w - 
     14*m*u*v^2*w + 2*u^2*v^2*w - 3*m*v^3*w + u*v^3*w - 24*m^3*w^2 + 
     18*m^2*u*w^2 - 3*m*u^2*w^2 + 6*m^2*v*w^2 - 3*m*u*v*w^2 + 2*m^2*w^3 - 
     m*u*w^3 + m*v*w^3))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(576*m^5 - 800*m^4*u + 404*m^3*u^2 - 88*m^2*u^3 + 7*m*u^4 - 800*m^4*v + 
     904*m^3*u*v - 344*m^2*u^2*v + 50*m*u^3*v - 2*u^4*v + 404*m^3*v^2 - 
     344*m^2*u*v^2 + 86*m*u^2*v^2 - 6*u^3*v^2 - 88*m^2*v^3 + 50*m*u*v^3 - 
     6*u^2*v^3 + 7*m*v^4 - 2*u*v^4 - 416*m^4*w + 408*m^3*u*w - 
     132*m^2*u^2*w + 14*m*u^3*w + 408*m^3*v*w - 308*m^2*u*v*w + 
     70*m*u^2*v*w - 5*u^3*v*w - 132*m^2*v^2*w + 70*m*u*v^2*w - 10*u^2*v^2*w + 
     14*m*v^3*w - 5*u*v^3*w + 100*m^3*w^2 - 52*m^2*u*w^2 + 7*m*u^2*w^2 - 
     52*m^2*v*w^2 + 14*m*u*v*w^2 + 7*m*v^2*w^2 - 8*m^2*w^3))/
   ((3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(2*m - u - v))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ep/(3*m - u - v - w), 
  (ep*(12*m - 6*u - 3*v - 3*w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
       2*v*w + w^2]))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep/(3*m - u - v - w)), 
  (ep*(-6*m + 3*u + 3*w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2]))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), ep/(3*m - u - v - w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(-m + u))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-m + v))/((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
      8*m*w + 2*u*w + w^2]), -(ep*(m^2 - u*v))/(2*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(2*m - u - v))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(-2*m + v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(2*m - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(2*m - v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2 - 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (ep*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2 - 
     2*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(2*m - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(4*m^2 - m*v - u*v - m*w - u*w))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(4*m - u - 2*v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 
  (ep*(-4*m + u + 2*v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 
  (ep*(4*m - u - 2*v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  (ep*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2 - 
     4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 
  (ep*(-16*m^2 + 8*m*u - u^2 + 4*m*v + 8*m*w - 2*u*w - w^2 - 
     4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
     w^2)), (ep*(4*m - u - 2*v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(4*m^2 - m*u - u*v - m*w - v*w))/((3*m - u - v - w)*
    (16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 
  0, 0, 0, 0, 0, -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  -((ep*(2*m - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 2*v*w - w^2))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(2*m - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, (2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 
  0, 0, 0, 0, 0, -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 2*v*w - w^2))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*(4*m^2 - m*u - m*v - u*v - m*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 
  (3*ep*(4*m^2 - m*u - m*v - u*v - m*w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 
  -(ep*(144*m^4*u*v - 84*m^3*u^2*v + 12*m^2*u^3*v - 192*m^3*u*v^2 + 
      105*m^2*u^2*v^2 - 15*m*u^3*v^2 + 75*m^2*u*v^3 - 33*m*u^2*v^3 + 
      3*u^3*v^3 - 9*m*u*v^4 + 3*u^2*v^4 + 32*m^5*Sqrt[-((4*m - v)*v)] - 
      32*m^4*u*Sqrt[-((4*m - v)*v)] + 10*m^3*u^2*Sqrt[-((4*m - v)*v)] - 
      m^2*u^3*Sqrt[-((4*m - v)*v)] - 32*m^4*v*Sqrt[-((4*m - v)*v)] + 
      36*m^3*u*v*Sqrt[-((4*m - v)*v)] - 11*m^2*u^2*v*Sqrt[-((4*m - v)*v)] + 
      m*u^3*v*Sqrt[-((4*m - v)*v)] + 10*m^3*v^2*Sqrt[-((4*m - v)*v)] - 
      11*m^2*u*v^2*Sqrt[-((4*m - v)*v)] + 2*m*u^2*v^2*Sqrt[-((4*m - v)*v)] - 
      m^2*v^3*Sqrt[-((4*m - v)*v)] + m*u*v^3*Sqrt[-((4*m - v)*v)] - 
      84*m^3*u*v*w + 24*m^2*u^2*v*w + 69*m^2*u*v^2*w - 18*m*u^2*v^2*w - 
      12*m*u*v^3*w + 3*u^2*v^3*w - 32*m^4*Sqrt[-((4*m - v)*v)]*w + 
      20*m^3*u*Sqrt[-((4*m - v)*v)]*w - 3*m^2*u^2*Sqrt[-((4*m - v)*v)]*w + 
      20*m^3*v*Sqrt[-((4*m - v)*v)]*w - 16*m^2*u*v*Sqrt[-((4*m - v)*v)]*w + 
      3*m*u^2*v*Sqrt[-((4*m - v)*v)]*w - 3*m^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
      3*m*u*v^2*Sqrt[-((4*m - v)*v)]*w - u^2*v^2*Sqrt[-((4*m - v)*v)]*w + 
      12*m^2*u*v*w^2 - 3*m*u*v^2*w^2 + 10*m^3*Sqrt[-((4*m - v)*v)]*w^2 - 
      3*m^2*u*Sqrt[-((4*m - v)*v)]*w^2 - 3*m^2*v*Sqrt[-((4*m - v)*v)]*w^2 + 
      2*m*u*v*Sqrt[-((4*m - v)*v)]*w^2 - m^2*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(2*m^2 - m*u - m*v + u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-384*m^6 + 480*m^5*u - 216*m^4*u^2 + 42*m^3*u^3 - 3*m^2*u^4 + 
     288*m^5*v - 192*m^4*u*v - 42*m^3*u^2*v + 42*m^2*u^3*v - 6*m*u^4*v - 
     72*m^4*v^2 + 6*m^3*u*v^2 + 66*m^2*u^2*v^2 - 27*m*u^3*v^2 + 3*u^4*v^2 + 
     6*m^3*v^3 + 3*m^2*u*v^3 - 12*m*u^2*v^3 + 3*u^3*v^3 + 480*m^5*w - 
     432*m^4*u*w + 126*m^3*u^2*w - 12*m^2*u^3*w - 288*m^4*v*w + 
     144*m^3*u*v*w + 15*m^2*u^2*v*w - 9*m*u^3*v*w + 54*m^3*v^2*w - 
     27*m^2*u*v^2*w - 6*m*u^2*v^2*w + 3*u^3*v^2*w - 3*m^2*v^3*w + 
     6*m*u*v^3*w - 3*u^2*v^3*w - 216*m^4*w^2 + 126*m^3*u*w^2 - 
     18*m^2*u^2*w^2 + 90*m^3*v*w^2 - 36*m^2*u*v*w^2 - 9*m^2*v^2*w^2 + 
     9*m*u*v^2*w^2 + 42*m^3*w^3 - 12*m^2*u*w^3 - 9*m^2*v*w^3 + 3*m*u*v*w^3 - 
     3*m^2*w^4 + 96*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 80*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 22*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 2*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 80*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] + 44*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
        w^2] - 6*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] + 22*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2] - 6*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 2*m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 80*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] + 44*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2] - 6*m^2*u^2*w*
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     44*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     18*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     22*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
     m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))], 0, 0, 
  (-3*ep*(16*m^3*u*v - 16*m^2*u^2*v + 3*m*u^3*v - 4*m^2*u*v^2 + 5*m*u^2*v^2 - 
     u^3*v^2 - 4*m^2*u*v*w + m*u^2*v*w))/(2*Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -((ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(128*m^7 - 160*m^6*u + 72*m^5*u^2 - 14*m^4*u^3 + m^3*u^4 - 160*m^6*v + 
     32*m^5*u*v + 134*m^4*u^2*v - 69*m^3*u^3*v + 9*m^2*u^4*v + 72*m^5*v^2 + 
     134*m^4*u*v^2 - 264*m^3*u^2*v^2 + 107*m^2*u^3*v^2 - 13*m*u^4*v^2 - 
     14*m^4*v^3 - 69*m^3*u*v^3 + 107*m^2*u^2*v^3 - 35*m*u^3*v^3 + 3*u^4*v^3 + 
     m^3*v^4 + 9*m^2*u*v^4 - 13*m*u^2*v^4 + 3*u^3*v^4 - 160*m^6*w + 
     144*m^5*u*w - 42*m^4*u^2*w + 4*m^3*u^3*w + 144*m^5*v*w + 12*m^4*u*v*w - 
     86*m^3*u^2*v*w + 20*m^2*u^3*v*w - 42*m^4*v^2*w - 86*m^3*u*v^2*w + 
     100*m^2*u^2*v^2*w - 20*m*u^3*v^2*w + 4*m^3*v^3*w + 20*m^2*u*v^3*w - 
     20*m*u^2*v^3*w + 4*u^3*v^3*w + 72*m^5*w^2 - 42*m^4*u*w^2 + 
     6*m^3*u^2*w^2 - 42*m^4*v*w^2 - 13*m^3*u*v*w^2 + 13*m^2*u^2*v*w^2 + 
     6*m^3*v^2*w^2 + 13*m^2*u*v^2*w^2 - 7*m*u^2*v^2*w^2 - 14*m^4*w^3 + 
     4*m^3*u*w^3 + 4*m^3*v*w^3 + 2*m^2*u*v*w^3 + m^3*w^4))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), (-3*ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 
     160*m^5*v + 64*m^4*u*v - 2*m^3*u^2*v - m^2*u^3*v + 72*m^4*v^2 + 
     14*m^3*u*v^2 - 22*m^2*u^2*v^2 + 4*m*u^3*v^2 - 14*m^3*v^3 - 
     14*m^2*u*v^3 + 9*m*u^2*v^3 - u^3*v^3 + m^2*v^4 + 2*m*u*v^4 - u^2*v^4 - 
     160*m^5*w + 96*m^4*u*w - 18*m^3*u^2*w + m^2*u^3*w + 144*m^4*v*w - 
     48*m^3*u*v*w + 9*m^2*u^2*v*w - 2*m*u^3*v*w - 42*m^3*v^2*w - 
     5*m^2*u*v^2*w + 2*m*u^2*v^2*w + u^3*v^2*w + 4*m^2*v^3*w + 3*m*u*v^3*w - 
     u^2*v^3*w + 72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 42*m^3*v*w^2 + 
     12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 6*m^2*v^2*w^2 - 14*m^3*w^3 + 
     3*m^2*u*w^3 + 4*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-4*m + 2*u + v + w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 
  (ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  (ep*(12*m^2*u*v^2 - 4*m*u^2*v^2 - 7*m*u*v^3 + u^2*v^3 + u*v^4 - 
     32*m^4*Sqrt[-((4*m - v)*v)] + 16*m^3*u*Sqrt[-((4*m - v)*v)] - 
     2*m^2*u^2*Sqrt[-((4*m - v)*v)] + 32*m^3*v*Sqrt[-((4*m - v)*v)] - 
     12*m^2*u*v*Sqrt[-((4*m - v)*v)] + m*u^2*v*Sqrt[-((4*m - v)*v)] - 
     10*m^2*v^2*Sqrt[-((4*m - v)*v)] + 2*m*u*v^2*Sqrt[-((4*m - v)*v)] + 
     m*v^3*Sqrt[-((4*m - v)*v)] - 12*m^2*u*v*w + 4*m*u^2*v*w + 3*m*u*v^2*w - 
     u^2*v^2*w + 32*m^3*Sqrt[-((4*m - v)*v)]*w - 
     12*m^2*u*Sqrt[-((4*m - v)*v)]*w + m*u^2*Sqrt[-((4*m - v)*v)]*w - 
     20*m^2*v*Sqrt[-((4*m - v)*v)]*w + 6*m*u*v*Sqrt[-((4*m - v)*v)]*w + 
     3*m*v^2*Sqrt[-((4*m - v)*v)]*w - u*v^2*Sqrt[-((4*m - v)*v)]*w + 
     4*m*u*v*w^2 - u*v^2*w^2 - 10*m^2*Sqrt[-((4*m - v)*v)]*w^2 + 
     2*m*u*Sqrt[-((4*m - v)*v)]*w^2 + 3*m*v*Sqrt[-((4*m - v)*v)]*w^2 - 
     u*v*Sqrt[-((4*m - v)*v)]*w^2 + m*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(2*m - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 320*m^4*v + 
     304*m^3*u*v - 92*m^2*u^2*v + 9*m*u^3*v + 144*m^3*v^2 - 92*m^2*u*v^2 + 
     17*m*u^2*v^2 - u^3*v^2 - 28*m^2*v^3 + 9*m*u*v^3 - u^2*v^3 + 2*m*v^4 - 
     256*m^4*w + 240*m^3*u*w - 72*m^2*u^2*w + 7*m*u^3*w + 240*m^3*v*w - 
     168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 72*m^2*v^2*w + 32*m*u*v^2*w - 
     4*u^2*v^2*w + 7*m*v^3*w - u*v^3*w + 96*m^3*w^2 - 60*m^2*u*w^2 + 
     9*m*u^2*w^2 - 60*m^2*v*w^2 + 30*m*u*v*w^2 - 3*u^2*v*w^2 + 9*m*v^2*w^2 - 
     3*u*v^2*w^2 - 16*m^2*w^3 + 5*m*u*w^3 + 5*m*v*w^3 - 2*u*v*w^3 + m*w^4 + 
     96*m^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     80*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     22*m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     80*m^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     44*m^2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     22*m^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     80*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     44*m^2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     44*m^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     18*m*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     22*m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     6*m*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 
  (ep*(32*m^3*u - 16*m^2*u^2 + 2*m*u^3 - 24*m^2*u*v + 6*m*u^2*v + 4*m*u*v^2 - 
     u^2*v^2 - 8*m^2*u*w + 2*m*u^2*w + 4*m*u*v*w - u^2*v*w))/
   (2*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-4*m + 2*u + v + w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 160*m^5*v + 64*m^4*u*v - 
     2*m^3*u^2*v - m^2*u^3*v + 72*m^4*v^2 + 14*m^3*u*v^2 - 22*m^2*u^2*v^2 + 
     4*m*u^3*v^2 - 14*m^3*v^3 - 14*m^2*u*v^3 + 9*m*u^2*v^3 - u^3*v^3 + 
     m^2*v^4 + 2*m*u*v^4 - u^2*v^4 - 160*m^5*w + 96*m^4*u*w - 18*m^3*u^2*w + 
     m^2*u^3*w + 144*m^4*v*w - 48*m^3*u*v*w + 9*m^2*u^2*v*w - 2*m*u^3*v*w - 
     42*m^3*v^2*w - 5*m^2*u*v^2*w + 2*m*u^2*v^2*w + u^3*v^2*w + 4*m^2*v^3*w + 
     3*m*u*v^3*w - u^2*v^3*w + 72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 
     42*m^3*v*w^2 + 12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 6*m^2*v^2*w^2 - 
     14*m^3*w^3 + 3*m^2*u*w^3 + 4*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-384*m^5 + 384*m^4*u - 120*m^3*u^2 + 12*m^2*u^3 + 480*m^4*v - 
     360*m^3*u*v + 76*m^2*u^2*v - 4*m*u^3*v - 216*m^3*v^2 + 94*m^2*u*v^2 - 
     7*m*u^2*v^2 + 42*m^2*v^3 - 3*m*u*v^3 - u^2*v^3 - 3*m*v^4 - u*v^4 + 
     480*m^4*w - 408*m^3*u*w + 104*m^2*u^2*w - 8*m*u^3*w - 432*m^3*v*w + 
     276*m^2*u*v*w - 46*m*u^2*v*w + 126*m^2*v^2*w - 52*m*u*v^2*w + 
     6*u^2*v^2*w - 12*m*v^3*w + 2*u*v^3*w - 216*m^3*w^2 + 134*m^2*u*w^2 - 
     19*m*u^2*w^2 + 126*m^2*v*w^2 - 63*m*u*v*w^2 + 7*u^2*v*w^2 - 
     18*m*v^2*w^2 + 7*u*v^2*w^2 + 42*m^2*w^3 - 14*m*u*w^3 - 12*m*v*w^3 + 
     4*u*v*w^3 - 3*m*w^4))/(2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + 
     v^2 - 8*m*w + 2*v*w + w^2)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep*m)/(2*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (3*ep*m)/(2*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(128*m^5 - 64*m^4*u + 8*m^3*u^2 - 96*m^4*v + 24*m^3*u*v + 24*m^3*v^2 + 
     2*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m^2*v^3 - m*u*v^3 + u^2*v^3 - 96*m^4*w + 
     40*m^3*u*w - 4*m^2*u^2*w + 48*m^3*v*w - 20*m^2*u*v*w + 4*m*u^2*v*w - 
     6*m^2*v^2*w + 2*m*u*v^2*w - u^2*v^2*w + 24*m^3*w^2 - 6*m^2*u*w^2 - 
     6*m^2*v*w^2 + 3*m*u*v*w^2 - 2*m^2*w^3 + 
     32*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     16*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     4*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     2*m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (-2*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 
  (ep*m)/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 
  (-2*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 0, 
  -(ep*(32*m^3*u*v - 8*m^2*u^2*v - 20*m^2*u*v^2 + 6*m*u^2*v^2 + 3*m*u*v^3 - 
      u^2*v^3 + 32*m^4*Sqrt[-((4*m - v)*v)] - 16*m^3*u*Sqrt[-((4*m - v)*v)] + 
      2*m^2*u^2*Sqrt[-((4*m - v)*v)] - 16*m^3*v*Sqrt[-((4*m - v)*v)] + 
      4*m^2*u*v*Sqrt[-((4*m - v)*v)] + 2*m^2*v^2*Sqrt[-((4*m - v)*v)] - 
      4*m^2*u*v*w + m*u*v^2*w - 16*m^3*Sqrt[-((4*m - v)*v)]*w + 
      4*m^2*u*Sqrt[-((4*m - v)*v)]*w + 4*m^2*v*Sqrt[-((4*m - v)*v)]*w - 
      2*m*u*v*Sqrt[-((4*m - v)*v)]*w + 2*m^2*Sqrt[-((4*m - v)*v)]*w^2))/
   (2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (2*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 
  -((ep*(128*m^5 - 64*m^4*u + 8*m^3*u^2 - 96*m^4*v + 24*m^3*u*v + 
      24*m^3*v^2 + 2*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m^2*v^3 - m*u*v^3 + 
      u^2*v^3 - 96*m^4*w + 40*m^3*u*w - 4*m^2*u^2*w + 48*m^3*v*w - 
      20*m^2*u*v*w + 4*m*u^2*v*w - 6*m^2*v^2*w + 2*m*u*v^2*w - u^2*v^2*w + 
      24*m^3*w^2 - 6*m^2*u*w^2 - 6*m^2*v*w^2 + 3*m*u*v*w^2 - 2*m^2*w^3))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  0, -(ep*(-96*m^4*u + 48*m^3*u^2 - 6*m^2*u^3 + 32*m^4*Sqrt[-((4*m - u)*u)] - 
      16*m^3*u*Sqrt[-((4*m - u)*u)] + 2*m^2*u^2*Sqrt[-((4*m - u)*u)] + 
      72*m^3*u*v - 66*m^2*u^2*v + 12*m*u^3*v - 16*m^3*Sqrt[-((4*m - u)*u)]*
       v + 4*m^2*u*Sqrt[-((4*m - u)*u)]*v - 12*m^2*u*v^2 + 15*m*u^2*v^2 - 
      3*u^3*v^2 + 2*m^2*Sqrt[-((4*m - u)*u)]*v^2 + 24*m^3*u*w - 6*m^2*u^2*w - 
      16*m^3*Sqrt[-((4*m - u)*u)]*w + 4*m^2*u*Sqrt[-((4*m - u)*u)]*w - 
      12*m^2*u*v*w + 3*m*u^2*v*w + 4*m^2*Sqrt[-((4*m - u)*u)]*v*w - 
      2*m*u*Sqrt[-((4*m - u)*u)]*v*w + 2*m^2*Sqrt[-((4*m - u)*u)]*w^2))/
   (2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (2*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 0, 
  0, 0, 0, 0, 0, 0, (-2*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 0, 
  0, (ep*(-128*m^6 + 96*m^5*u - 24*m^4*u^2 + 2*m^3*u^3 + 96*m^5*v - 
     48*m^4*u*v - 10*m^3*u^2*v + 4*m^2*u^3*v - 24*m^4*v^2 + 2*m^3*u*v^2 + 
     19*m^2*u^2*v^2 - 5*m*u^3*v^2 + 2*m^3*v^3 + m^2*u*v^3 - 4*m*u^2*v^3 + 
     u^3*v^3 + 96*m^5*w - 48*m^4*u*w + 6*m^3*u^2*w - 48*m^4*v*w + 
     24*m^3*u*v*w - m^2*u^2*v*w + 6*m^3*v^2*w - 2*m^2*u*v^2*w - 24*m^4*w^2 + 
     6*m^3*u*w^2 + 6*m^3*v*w^2 - 3*m^2*u*v*w^2 + 2*m^3*w^3))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (-3*ep*(4*m - u)*u*(8*m^3 - 2*m^2*u - 6*m^2*v + 4*m*u*v + m*v^2 - u*v^2 - 
     2*m^2*w + m*v*w))/(2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(4*m - u)*u*(8*m^3 - 2*m^2*u - 6*m^2*v + 4*m*u*v + m*v^2 - u*v^2 - 
     2*m^2*w + m*v*w))/(Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  -((ep*u*(4*m - v)*v*(8*m^2 - 2*m*u - 3*m*v + u*v - m*w))/
    (Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  -((ep*(8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w)*(16*m^3 - 4*m^2*u - 8*m^2*v - 
      2*m*u*v + m*v^2 + u*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  0, (ep*(4*m - v)*(8*m^2*u*v - 2*m*u^2*v - 3*m*u*v^2 + u^2*v^2 - m*u*v*w))/
   (2*Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(128*m^5 - 64*m^4*u + 8*m^3*u^2 - 96*m^4*v + 24*m^3*u*v + 24*m^3*v^2 + 
     2*m^2*u*v^2 - 4*m*u^2*v^2 - 2*m^2*v^3 - m*u*v^3 + u^2*v^3 - 96*m^4*w + 
     40*m^3*u*w - 4*m^2*u^2*w + 48*m^3*v*w - 20*m^2*u*v*w + 4*m*u^2*v*w - 
     6*m^2*v^2*w + 2*m*u*v^2*w - u^2*v^2*w + 24*m^3*w^2 - 6*m^2*u*w^2 - 
     6*m^2*v*w^2 + 3*m*u*v*w^2 - 2*m^2*w^3))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 96*m^5*v + 48*m^4*u*v + 
     10*m^3*u^2*v - 4*m^2*u^3*v + 24*m^4*v^2 - 2*m^3*u*v^2 - 19*m^2*u^2*v^2 + 
     5*m*u^3*v^2 - 2*m^3*v^3 - m^2*u*v^3 + 4*m*u^2*v^3 - u^3*v^3 - 96*m^5*w + 
     48*m^4*u*w - 6*m^3*u^2*w + 48*m^4*v*w - 24*m^3*u*v*w + m^2*u^2*v*w - 
     6*m^3*v^2*w + 2*m^2*u*v^2*w + 24*m^4*w^2 - 6*m^3*u*w^2 - 6*m^3*v*w^2 + 
     3*m^2*u*v*w^2 - 2*m^3*w^3))/(2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 0, 
  -((ep*(4*m - u)*u*(8*m^3 - 2*m^2*u - 6*m^2*v + 4*m*u*v + m*v^2 - u*v^2 - 
      2*m^2*w + m*v*w))/(Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  (2*ep*m)/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
     4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(64*m^5*u - 32*m^4*u^2 + 4*m^3*u^3 - 72*m^4*u*v + 58*m^3*u^2*v - 
     10*m^2*u^3*v + 26*m^3*u*v^2 - 28*m^2*u^2*v^2 + 6*m*u^3*v^2 - 
     3*m^2*u*v^3 + 4*m*u^2*v^3 - u^3*v^3 - 24*m^4*u*w + 6*m^3*u^2*w + 
     20*m^3*u*v*w - 8*m^2*u^2*v*w - 4*m^2*u*v^2*w + 2*m*u^2*v^2*w + 
     2*m^3*u*w^2 - m^2*u*v*w^2))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 4*m^2*u^2 - 8*m^3*v + 12*m^2*u*v - 4*m*u^2*v + 
     m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 4*m^2*u*w + 2*m^2*v*w - 
     2*m*u*v*w + m^2*w^2)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (-3*ep*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
   (4*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -(ep*(-128*m^6 + 384*m^5*u - 360*m^4*u^2 + 148*m^3*u^3 - 28*m^2*u^4 + 
      2*m*u^5 + 160*m^5*v - 424*m^4*u*v + 320*m^3*u^2*v - 92*m^2*u^3*v + 
      9*m*u^4*v - 72*m^4*v^2 + 158*m^3*u*v^2 - 89*m^2*u^2*v^2 + 
      17*m*u^3*v^2 - u^4*v^2 + 14*m^3*v^3 - 23*m^2*u*v^3 + 8*m*u^2*v^3 - 
      u^3*v^3 - m^2*v^4 + m*u*v^4 + 160*m^5*w - 408*m^4*u*w + 284*m^3*u^2*w - 
      76*m^2*u^3*w + 7*m*u^4*w - 144*m^4*v*w + 340*m^3*u*v*w - 
      186*m^2*u^2*v*w + 32*m*u^3*v*w - u^4*v*w + 42*m^3*v^2*w - 
      88*m^2*u*v^2*w + 34*m*u^2*v^2*w - 4*u^3*v^2*w - 4*m^2*v^3*w + 
      7*m*u*v^3*w - u^2*v^3*w - 72*m^4*w^2 + 150*m^3*u*w^2 - 69*m^2*u^2*w^2 + 
      9*m*u^3*w^2 + 42*m^3*v*w^2 - 87*m^2*u*v*w^2 + 33*m*u^2*v*w^2 - 
      3*u^3*v*w^2 - 6*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 3*u^2*v^2*w^2 + 
      14*m^3*w^3 - 22*m^2*u*w^3 + 5*m*u^2*w^3 - 4*m^2*v*w^3 + 7*m*u*v*w^3 - 
      2*u^2*v*w^3 - m^2*w^4 + m*u*w^4 + 
      32*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      80*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      50*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      12*m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*u^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      32*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      76*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      33*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      4*m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      10*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      22*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      32*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      60*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      25*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*m*u^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      20*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      38*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      12*m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      6*m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      10*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      14*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      3*m*u^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      5*m*u*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      u^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m*u*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(-256*m^6 + 448*m^5*u - 304*m^4*u^2 + 100*m^3*u^3 - 16*m^2*u^4 + 
     m*u^5 + 320*m^5*v - 432*m^4*u*v + 196*m^3*u^2*v - 23*m^2*u^3*v - 
     5*m*u^4*v + u^5*v - 144*m^4*v^2 + 132*m^3*u*v^2 - 33*m^2*u^2*v^2 - 
     2*m*u^3*v^2 + u^4*v^2 + 28*m^3*v^3 - 13*m^2*u*v^3 + m*u^2*v^3 - 
     2*m^2*v^4 + 256*m^5*w - 400*m^4*u*w + 216*m^3*u^2*w - 49*m^2*u^3*w + 
     4*m*u^4*w - 240*m^4*v*w + 320*m^3*u*v*w - 132*m^2*u^2*v*w + 
     17*m*u^3*v*w + 72*m^3*v^2*w - 76*m^2*u*v^2*w + 22*m*u^2*v^2*w - 
     2*u^3*v^2*w - 7*m^2*v^3*w + 5*m*u*v^3*w - 96*m^4*w^2 + 132*m^3*u*w^2 - 
     51*m^2*u^2*w^2 + 6*m*u^3*w^2 + 60*m^3*v*w^2 - 84*m^2*u*v*w^2 + 
     30*m*u^2*v*w^2 - 3*u^3*v*w^2 - 9*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 
     3*u^2*v^2*w^2 + 16*m^3*w^3 - 19*m^2*u*w^3 + 4*m*u^2*w^3 - 5*m^2*v*w^3 + 
     8*m*u*v*w^3 - 2*u^2*v*w^3 - m^2*w^4 + m*u*w^4 + 
     32*m^5*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     80*m^4*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     50*m^3*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     12*m^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*u^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     32*m^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     76*m^3*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     33*m^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     4*m*u^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m^3*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     22*m^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*u^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*u*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     32*m^4*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     60*m^3*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     25*m^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*u^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     20*m^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     38*m^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     12*m*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^3*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     6*m*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*u^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     10*m^3*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     14*m^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*u^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     3*m^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     5*m*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u^2*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*u*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
    ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 
  -(ep*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 0, 0, 
  -(ep*(288*m^5*u - 240*m^4*u^2 + 66*m^3*u^3 - 6*m^2*u^4 + 
      32*m^5*Sqrt[u*(-4*m + u)] - 80*m^4*u*Sqrt[u*(-4*m + u)] + 
      50*m^3*u^2*Sqrt[u*(-4*m + u)] - 12*m^2*u^3*Sqrt[u*(-4*m + u)] + 
      m*u^4*Sqrt[u*(-4*m + u)] - 312*m^4*u*v + 174*m^3*u^2*v + 12*m^2*u^3*v - 
      21*m*u^4*v + 3*u^5*v - 32*m^4*Sqrt[u*(-4*m + u)]*v + 
      76*m^3*u*Sqrt[u*(-4*m + u)]*v - 33*m^2*u^2*Sqrt[u*(-4*m + u)]*v + 
      4*m*u^3*Sqrt[u*(-4*m + u)]*v + 108*m^3*u*v^2 - 39*m^2*u^2*v^2 - 
      9*m*u^3*v^2 + 3*u^4*v^2 + 10*m^3*Sqrt[u*(-4*m + u)]*v^2 - 
      22*m^2*u*Sqrt[u*(-4*m + u)]*v^2 + 5*m*u^2*Sqrt[u*(-4*m + u)]*v^2 - 
      12*m^2*u*v^3 + 3*m*u^2*v^3 - m^2*Sqrt[u*(-4*m + u)]*v^3 + 
      2*m*u*Sqrt[u*(-4*m + u)]*v^3 - 168*m^4*u*w + 90*m^3*u^2*w - 
      12*m^2*u^3*w - 32*m^4*Sqrt[u*(-4*m + u)]*w + 
      60*m^3*u*Sqrt[u*(-4*m + u)]*w - 25*m^2*u^2*Sqrt[u*(-4*m + u)]*w + 
      3*m*u^3*Sqrt[u*(-4*m + u)]*w + 132*m^3*u*v*w - 81*m^2*u^2*v*w + 
      12*m*u^3*v*w + 20*m^3*Sqrt[u*(-4*m + u)]*v*w - 
      38*m^2*u*Sqrt[u*(-4*m + u)]*v*w + 12*m*u^2*Sqrt[u*(-4*m + u)]*v*w - 
      u^3*Sqrt[u*(-4*m + u)]*v*w - 24*m^2*u*v^2*w + 18*m*u^2*v^2*w - 
      3*u^3*v^2*w - 3*m^2*Sqrt[u*(-4*m + u)]*v^2*w + 6*m*u*Sqrt[u*(-4*m + u)]*
       v^2*w - 2*u^2*Sqrt[u*(-4*m + u)]*v^2*w + 24*m^3*u*w^2 - 
      6*m^2*u^2*w^2 + 10*m^3*Sqrt[u*(-4*m + u)]*w^2 - 
      14*m^2*u*Sqrt[u*(-4*m + u)]*w^2 + 3*m*u^2*Sqrt[u*(-4*m + u)]*w^2 - 
      12*m^2*u*v*w^2 + 15*m*u^2*v*w^2 - 3*u^3*v*w^2 - 
      3*m^2*Sqrt[u*(-4*m + u)]*v*w^2 + 5*m*u*Sqrt[u*(-4*m + u)]*v*w^2 - 
      u^2*Sqrt[u*(-4*m + u)]*v*w^2 - m^2*Sqrt[u*(-4*m + u)]*w^3 + 
      m*u*Sqrt[u*(-4*m + u)]*w^3))/(2*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
    ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  (ep*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 0, 
  -((ep*(128*m^6 - 384*m^5*u + 360*m^4*u^2 - 148*m^3*u^3 + 28*m^2*u^4 - 
      2*m*u^5 - 160*m^5*v + 424*m^4*u*v - 320*m^3*u^2*v + 92*m^2*u^3*v - 
      9*m*u^4*v + 72*m^4*v^2 - 158*m^3*u*v^2 + 89*m^2*u^2*v^2 - 
      17*m*u^3*v^2 + u^4*v^2 - 14*m^3*v^3 + 23*m^2*u*v^3 - 8*m*u^2*v^3 + 
      u^3*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 408*m^4*u*w - 284*m^3*u^2*w + 
      76*m^2*u^3*w - 7*m*u^4*w + 144*m^4*v*w - 340*m^3*u*v*w + 
      186*m^2*u^2*v*w - 32*m*u^3*v*w + u^4*v*w - 42*m^3*v^2*w + 
      88*m^2*u*v^2*w - 34*m*u^2*v^2*w + 4*u^3*v^2*w + 4*m^2*v^3*w - 
      7*m*u*v^3*w + u^2*v^3*w + 72*m^4*w^2 - 150*m^3*u*w^2 + 69*m^2*u^2*w^2 - 
      9*m*u^3*w^2 - 42*m^3*v*w^2 + 87*m^2*u*v*w^2 - 33*m*u^2*v*w^2 + 
      3*u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 
      14*m^3*w^3 + 22*m^2*u*w^3 - 5*m*u^2*w^3 + 4*m^2*v*w^3 - 7*m*u*v*w^3 + 
      2*u^2*v*w^3 + m^2*w^4 - m*u*w^4))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 0, 
  (ep*(256*m^6 - 448*m^5*u + 304*m^4*u^2 - 100*m^3*u^3 + 16*m^2*u^4 - m*u^5 - 
     320*m^5*v + 432*m^4*u*v - 196*m^3*u^2*v + 23*m^2*u^3*v + 5*m*u^4*v - 
     u^5*v + 144*m^4*v^2 - 132*m^3*u*v^2 + 33*m^2*u^2*v^2 + 2*m*u^3*v^2 - 
     u^4*v^2 - 28*m^3*v^3 + 13*m^2*u*v^3 - m*u^2*v^3 + 2*m^2*v^4 - 
     256*m^5*w + 400*m^4*u*w - 216*m^3*u^2*w + 49*m^2*u^3*w - 4*m*u^4*w + 
     240*m^4*v*w - 320*m^3*u*v*w + 132*m^2*u^2*v*w - 17*m*u^3*v*w - 
     72*m^3*v^2*w + 76*m^2*u*v^2*w - 22*m*u^2*v^2*w + 2*u^3*v^2*w + 
     7*m^2*v^3*w - 5*m*u*v^3*w + 96*m^4*w^2 - 132*m^3*u*w^2 + 
     51*m^2*u^2*w^2 - 6*m*u^3*w^2 - 60*m^3*v*w^2 + 84*m^2*u*v*w^2 - 
     30*m*u^2*v*w^2 + 3*u^3*v*w^2 + 9*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 16*m^3*w^3 + 19*m^2*u*w^3 - 4*m*u^2*w^3 + 5*m^2*v*w^3 - 
     8*m*u*v*w^3 + 2*u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, 0, 0, 0, 0, (ep*(128*m^7 - 96*m^6*u + 24*m^5*u^2 - 2*m^4*u^3 - 
     96*m^6*v - 16*m^5*u*v + 122*m^4*u^2*v - 96*m^3*u^3*v + 29*m^2*u^4*v - 
     3*m*u^5*v + 24*m^5*v^2 + 14*m^4*u*v^2 - 43*m^3*u^2*v^2 + 
     38*m^2*u^3*v^2 - 11*m*u^4*v^2 + u^5*v^2 - 2*m^4*v^3 + 3*m^3*u*v^3 - 
     m^2*u^2*v^3 - 4*m*u^3*v^3 + u^4*v^3 - m^2*u*v^4 + m*u^2*v^4 - 96*m^6*w + 
     48*m^5*u*w - 6*m^4*u^2*w + 48*m^5*v*w + 24*m^4*u*v*w - 87*m^3*u^2*v*w + 
     47*m^2*u^3*v*w - 7*m*u^4*v*w - 6*m^4*v^2*w - 6*m^3*u*v^2*w + 
     22*m^2*u^2*v^2*w - 12*m*u^3*v^2*w + 2*u^4*v^2*w - m^2*u*v^3*w + 
     m*u^2*v^3*w - u^3*v^3*w + 24*m^5*w^2 - 6*m^4*u*w^2 - 6*m^4*v*w^2 - 
     9*m^3*u*v*w^2 + 19*m^2*u^2*v*w^2 - 5*m*u^3*v*w^2 + m^2*u*v^2*w^2 - 
     m*u^2*v^2*w^2 + u^3*v^2*w^2 - 2*m^4*w^3 + m^2*u*v*w^3 - m*u^2*v*w^3))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (-3*ep*(4*m - u)*u*(8*m^3 - 2*m^2*u - 6*m^2*v + u^2*v + m*v^2 - 2*m^2*w + 
     m*v*w - u*v*w))/(2*Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(4*m - u)*u*(8*m^3 - 2*m^2*u - 6*m^2*v + u^2*v + m*v^2 - 2*m^2*w + 
     m*v*w - u*v*w))/(Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
     8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -((ep*(4*m - u)*u*(8*m^3 - 2*m^2*u - 6*m^2*v + u^2*v + m*v^2 - 2*m^2*w + 
      m*v*w - u*v*w))/(Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 
      8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + 
      m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  0, (ep*(128*m^6 - 384*m^5*u + 360*m^4*u^2 - 148*m^3*u^3 + 28*m^2*u^4 - 
     2*m*u^5 - 160*m^5*v + 424*m^4*u*v - 320*m^3*u^2*v + 92*m^2*u^3*v - 
     9*m*u^4*v + 72*m^4*v^2 - 158*m^3*u*v^2 + 89*m^2*u^2*v^2 - 17*m*u^3*v^2 + 
     u^4*v^2 - 14*m^3*v^3 + 23*m^2*u*v^3 - 8*m*u^2*v^3 + u^3*v^3 + m^2*v^4 - 
     m*u*v^4 - 160*m^5*w + 408*m^4*u*w - 284*m^3*u^2*w + 76*m^2*u^3*w - 
     7*m*u^4*w + 144*m^4*v*w - 340*m^3*u*v*w + 186*m^2*u^2*v*w - 
     32*m*u^3*v*w + u^4*v*w - 42*m^3*v^2*w + 88*m^2*u*v^2*w - 
     34*m*u^2*v^2*w + 4*u^3*v^2*w + 4*m^2*v^3*w - 7*m*u*v^3*w + u^2*v^3*w + 
     72*m^4*w^2 - 150*m^3*u*w^2 + 69*m^2*u^2*w^2 - 9*m*u^3*w^2 - 
     42*m^3*v*w^2 + 87*m^2*u*v*w^2 - 33*m*u^2*v*w^2 + 3*u^3*v*w^2 + 
     6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 14*m^3*w^3 + 
     22*m^2*u*w^3 - 5*m*u^2*w^3 + 4*m^2*v*w^3 - 7*m*u*v*w^3 + 2*u^2*v*w^3 + 
     m^2*w^4 - m*u*w^4))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  -(ep*(256*m^6 - 448*m^5*u + 304*m^4*u^2 - 100*m^3*u^3 + 16*m^2*u^4 - 
      m*u^5 - 320*m^5*v + 432*m^4*u*v - 196*m^3*u^2*v + 23*m^2*u^3*v + 
      5*m*u^4*v - u^5*v + 144*m^4*v^2 - 132*m^3*u*v^2 + 33*m^2*u^2*v^2 + 
      2*m*u^3*v^2 - u^4*v^2 - 28*m^3*v^3 + 13*m^2*u*v^3 - m*u^2*v^3 + 
      2*m^2*v^4 - 256*m^5*w + 400*m^4*u*w - 216*m^3*u^2*w + 49*m^2*u^3*w - 
      4*m*u^4*w + 240*m^4*v*w - 320*m^3*u*v*w + 132*m^2*u^2*v*w - 
      17*m*u^3*v*w - 72*m^3*v^2*w + 76*m^2*u*v^2*w - 22*m*u^2*v^2*w + 
      2*u^3*v^2*w + 7*m^2*v^3*w - 5*m*u*v^3*w + 96*m^4*w^2 - 132*m^3*u*w^2 + 
      51*m^2*u^2*w^2 - 6*m*u^3*w^2 - 60*m^3*v*w^2 + 84*m^2*u*v*w^2 - 
      30*m*u^2*v*w^2 + 3*u^3*v*w^2 + 9*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
      3*u^2*v^2*w^2 - 16*m^3*w^3 + 19*m^2*u*w^3 - 4*m*u^2*w^3 + 5*m^2*v*w^3 - 
      8*m*u*v*w^3 + 2*u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(-128*m^7 + 96*m^6*u - 24*m^5*u^2 + 2*m^4*u^3 + 96*m^6*v + 16*m^5*u*v - 
     122*m^4*u^2*v + 96*m^3*u^3*v - 29*m^2*u^4*v + 3*m*u^5*v - 24*m^5*v^2 - 
     14*m^4*u*v^2 + 43*m^3*u^2*v^2 - 38*m^2*u^3*v^2 + 11*m*u^4*v^2 - 
     u^5*v^2 + 2*m^4*v^3 - 3*m^3*u*v^3 + m^2*u^2*v^3 + 4*m*u^3*v^3 - 
     u^4*v^3 + m^2*u*v^4 - m*u^2*v^4 + 96*m^6*w - 48*m^5*u*w + 6*m^4*u^2*w - 
     48*m^5*v*w - 24*m^4*u*v*w + 87*m^3*u^2*v*w - 47*m^2*u^3*v*w + 
     7*m*u^4*v*w + 6*m^4*v^2*w + 6*m^3*u*v^2*w - 22*m^2*u^2*v^2*w + 
     12*m*u^3*v^2*w - 2*u^4*v^2*w + m^2*u*v^3*w - m*u^2*v^3*w + u^3*v^3*w - 
     24*m^5*w^2 + 6*m^4*u*w^2 + 6*m^4*v*w^2 + 9*m^3*u*v*w^2 - 
     19*m^2*u^2*v*w^2 + 5*m*u^3*v*w^2 - m^2*u*v^2*w^2 + m*u^2*v^2*w^2 - 
     u^3*v^2*w^2 + 2*m^4*w^3 - m^2*u*v*w^3 + m*u^2*v*w^3))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, -((ep*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
    ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  -((ep*(128*m^6 - 384*m^5*u + 360*m^4*u^2 - 148*m^3*u^3 + 28*m^2*u^4 - 
      2*m*u^5 - 160*m^5*v + 424*m^4*u*v - 320*m^3*u^2*v + 92*m^2*u^3*v - 
      9*m*u^4*v + 72*m^4*v^2 - 158*m^3*u*v^2 + 89*m^2*u^2*v^2 - 
      17*m*u^3*v^2 + u^4*v^2 - 14*m^3*v^3 + 23*m^2*u*v^3 - 8*m*u^2*v^3 + 
      u^3*v^3 + m^2*v^4 - m*u*v^4 - 160*m^5*w + 408*m^4*u*w - 284*m^3*u^2*w + 
      76*m^2*u^3*w - 7*m*u^4*w + 144*m^4*v*w - 340*m^3*u*v*w + 
      186*m^2*u^2*v*w - 32*m*u^3*v*w + u^4*v*w - 42*m^3*v^2*w + 
      88*m^2*u*v^2*w - 34*m*u^2*v^2*w + 4*u^3*v^2*w + 4*m^2*v^3*w - 
      7*m*u*v^3*w + u^2*v^3*w + 72*m^4*w^2 - 150*m^3*u*w^2 + 69*m^2*u^2*w^2 - 
      9*m*u^3*w^2 - 42*m^3*v*w^2 + 87*m^2*u*v*w^2 - 33*m*u^2*v*w^2 + 
      3*u^3*v*w^2 + 6*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 3*u^2*v^2*w^2 - 
      14*m^3*w^3 + 22*m^2*u*w^3 - 5*m*u^2*w^3 + 4*m^2*v*w^3 - 7*m*u*v*w^3 + 
      2*u^2*v*w^3 + m^2*w^4 - m*u*w^4))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
       2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
       m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  (ep*(256*m^6 - 448*m^5*u + 304*m^4*u^2 - 100*m^3*u^3 + 16*m^2*u^4 - m*u^5 - 
     320*m^5*v + 432*m^4*u*v - 196*m^3*u^2*v + 23*m^2*u^3*v + 5*m*u^4*v - 
     u^5*v + 144*m^4*v^2 - 132*m^3*u*v^2 + 33*m^2*u^2*v^2 + 2*m*u^3*v^2 - 
     u^4*v^2 - 28*m^3*v^3 + 13*m^2*u*v^3 - m*u^2*v^3 + 2*m^2*v^4 - 
     256*m^5*w + 400*m^4*u*w - 216*m^3*u^2*w + 49*m^2*u^3*w - 4*m*u^4*w + 
     240*m^4*v*w - 320*m^3*u*v*w + 132*m^2*u^2*v*w - 17*m*u^3*v*w - 
     72*m^3*v^2*w + 76*m^2*u*v^2*w - 22*m*u^2*v^2*w + 2*u^3*v^2*w + 
     7*m^2*v^3*w - 5*m*u*v^3*w + 96*m^4*w^2 - 132*m^3*u*w^2 + 
     51*m^2*u^2*w^2 - 6*m*u^3*w^2 - 60*m^3*v*w^2 + 84*m^2*u*v*w^2 - 
     30*m*u^2*v*w^2 + 3*u^3*v*w^2 + 9*m^2*v^2*w^2 - 12*m*u*v^2*w^2 + 
     3*u^2*v^2*w^2 - 16*m^3*w^3 + 19*m^2*u*w^3 - 4*m*u^2*w^3 + 5*m^2*v*w^3 - 
     8*m*u*v*w^3 + 2*u^2*v*w^3 + m^2*w^4 - m*u*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, 0, 0, 0, 0, 0, 0, (ep*(256*m^7 - 640*m^6*u + 752*m^5*u^2 - 432*m^4*u^3 + 
     126*m^3*u^4 - 18*m^2*u^5 + m*u^6 - 256*m^6*v + 552*m^5*u*v - 
     506*m^4*u^2*v + 176*m^3*u^3*v - 8*m^2*u^4*v - 7*m*u^5*v + u^6*v + 
     96*m^5*v^2 - 174*m^4*u*v^2 + 115*m^3*u^2*v^2 - 16*m^2*u^3*v^2 - 
     5*m*u^4*v^2 + u^5*v^2 - 16*m^4*v^3 + 23*m^3*u*v^3 - 9*m^2*u^2*v^3 + 
     m^3*v^4 - m^2*u*v^4 - 256*m^6*w + 632*m^5*u*w - 646*m^4*u^2*w + 
     286*m^3*u^3*w - 56*m^2*u^4*w + 4*m*u^5*w + 192*m^5*v*w - 444*m^4*u*v*w + 
     358*m^3*u^2*v*w - 112*m^2*u^3*v*w + 12*m*u^4*v*w - 48*m^4*v^2*w + 
     104*m^3*u*v^2*w - 58*m^2*u^2*v^2*w + 10*m*u^3*v^2*w + 4*m^3*v^3*w - 
     8*m^2*u*v^3*w + 2*m*u^2*v^3*w + 96*m^5*w^2 - 230*m^4*u*w^2 + 
     195*m^3*u^2*w^2 - 60*m^2*u^3*w^2 + 6*m*u^4*w^2 - 48*m^4*v*w^2 + 
     117*m^3*u*v*w^2 - 87*m^2*u^2*v*w^2 + 27*m*u^3*v*w^2 - 3*u^4*v*w^2 + 
     6*m^3*v^2*w^2 - 15*m^2*u*v^2*w^2 + 9*m*u^2*v^2*w^2 - u^3*v^2*w^2 - 
     16*m^4*w^3 + 36*m^3*u*w^3 - 24*m^2*u^2*w^3 + 4*m*u^3*w^3 + 4*m^3*v*w^3 - 
     10*m^2*u*v*w^3 + 8*m*u^2*v*w^3 - 2*u^3*v*w^3 + m^3*w^4 - 2*m^2*u*w^4 + 
     m*u^2*w^4))/((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 4*m^2*u*v - 
     2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 2*u^3*w + 
     2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2)), 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -((ep*(2*m - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 0, 0, 0, 0, 
  0, 0, 0, (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 
     2*v*w - w^2))/((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
     2*v*w + w^2)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/(4*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 
  (3*ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/(4*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 0, 0, 0, 0, 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
     u*v^2 - 4*m^2*w)), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (48*m^4*v - 28*m^3*u*v + 4*m^2*u^2*v - 52*m^3*v^2 + 31*m^2*u*v^2 - 
      5*m*u^2*v^2 + 18*m^2*v^3 - 10*m*u*v^3 + u^2*v^3 - 2*m*v^4 + u*v^4 + 
      16*m^4*Sqrt[-((4*m - v)*v)] - 8*m^3*u*Sqrt[-((4*m - v)*v)] + 
      m^2*u^2*Sqrt[-((4*m - v)*v)] - 24*m^3*v*Sqrt[-((4*m - v)*v)] + 
      10*m^2*u*v*Sqrt[-((4*m - v)*v)] - m*u^2*v*Sqrt[-((4*m - v)*v)] + 
      9*m^2*v^2*Sqrt[-((4*m - v)*v)] - 2*m*u*v^2*Sqrt[-((4*m - v)*v)] - 
      m*v^3*Sqrt[-((4*m - v)*v)] - 40*m^3*v*w + 12*m^2*u*v*w + 26*m^2*v^2*w - 
      7*m*u*v^2*w - 4*m*v^3*w + u*v^3*w - 8*m^3*Sqrt[-((4*m - v)*v)]*w + 
      2*m^2*u*Sqrt[-((4*m - v)*v)]*w + 10*m^2*v*Sqrt[-((4*m - v)*v)]*w - 
      3*m*u*v*Sqrt[-((4*m - v)*v)]*w - 2*m*v^2*Sqrt[-((4*m - v)*v)]*w + 
      u*v^2*Sqrt[-((4*m - v)*v)]*w + 8*m^2*v*w^2 - 2*m*v^2*w^2 + 
      m^2*Sqrt[-((4*m - v)*v)]*w^2 - m*v*Sqrt[-((4*m - v)*v)]*w^2))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
     u*v^2 - 4*m^2*w)), 0, 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (32*m^4 - 16*m^3*u + 2*m^2*u^2 - 8*m^3*v - 10*m^2*u*v + 3*m*u^2*v + 
      4*m*u*v^2 - u^2*v^2 - 8*m^3*w + 2*m^2*u*w))/
    (Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 
  -((ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
      u*v^2 - 4*m^2*w))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (96*m^5 - 48*m^4*u + 6*m^3*u^2 - 120*m^4*v + 42*m^3*u*v - 3*m^2*u^2*v + 
      84*m^3*v^2 - 57*m^2*u*v^2 + 12*m*u^2*v^2 - 27*m^2*v^3 + 24*m*u*v^3 - 
      3*u^2*v^3 + 3*m*v^4 - 3*u*v^4 - 168*m^4*w + 78*m^3*u*w - 9*m^2*u^2*w + 
      156*m^3*v*w - 27*m^2*u*v*w - 6*m*u^2*v*w - 63*m^2*v^2*w + 
      12*m*u*v^2*w + 3*u^2*v^2*w + 9*m*v^3*w - 3*u*v^3*w + 72*m^3*w^2 - 
      18*m^2*u*w^2 - 45*m^2*v*w^2 + 9*m*v^2*w^2 - 9*m^2*w^3 + 3*m*v*w^3 + 
      16*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      24*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      10*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      9*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      10*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
     u*v^2 - 4*m^2*w)), 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/(2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 
  -((ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
      u*v^2 - 4*m^2*w))), 0, 
  -((ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
      u*v^2 - 4*m^2*w))), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^4 - 16*m^3*u + 2*m^2*u^2 - 8*m^3*v - 10*m^2*u*v + 3*m*u^2*v + 
     4*m*u*v^2 - u^2*v^2 - 8*m^3*w + 2*m^2*u*w))/
   (2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
     u*v^2 - 4*m^2*w)), 0, 0, 0, 
  -((ep*(4*m - v)*v*(4*m^2 - m*u - 2*m*v + u*v - 2*m*w)*
     Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)])/
    (Sqrt[-((4*m - v)*v)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (ep*(4*m - u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u*v^2 - 2*m^2*w))/
   (2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (16*m^3*v - 4*m^2*u*v - 12*m^2*v^2 + 5*m*u*v^2 + 2*m*v^3 - u*v^3 - 
     8*m^2*v*w + 2*m*v^2*w))/(2*Sqrt[-((4*m - v)*v)]*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^5 - 16*m^4*u + 2*m^3*u^2 - 40*m^4*v + 14*m^3*u*v - m^2*u^2*v + 
     28*m^3*v^2 - 19*m^2*u*v^2 + 4*m*u^2*v^2 - 9*m^2*v^3 + 8*m*u*v^3 - 
     u^2*v^3 + m*v^4 - u*v^4 - 56*m^4*w + 26*m^3*u*w - 3*m^2*u^2*w + 
     52*m^3*v*w - 9*m^2*u*v*w - 2*m*u^2*v*w - 21*m^2*v^2*w + 4*m*u*v^2*w + 
     u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 24*m^3*w^2 - 6*m^2*u*w^2 - 
     15*m^2*v*w^2 + 3*m*v^2*w^2 - 3*m^2*w^3 + m*v*w^3))/
   ((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-64*m^6 + 48*m^5*u - 12*m^4*u^2 + m^3*u^3 + 64*m^5*v + 8*m^4*u*v - 
     18*m^3*u^2*v + 3*m^2*u^3*v - 8*m^4*v^2 - 70*m^3*u*v^2 + 37*m^2*u^2*v^2 - 
     5*m*u^3*v^2 - 5*m^3*v^3 + 32*m^2*u*v^3 - 12*m*u^2*v^3 + u^3*v^3 + 
     m^2*v^4 - 4*m*u*v^4 + u^2*v^4 + 48*m^5*w - 24*m^4*u*w + 3*m^3*u^2*w - 
     20*m^4*v*w - 23*m^3*u*v*w + 8*m^2*u^2*v*w - 9*m^3*v^2*w + 
     34*m^2*u*v^2*w - 9*m*u^2*v^2*w + 3*m^2*v^3*w - 7*m*u*v^3*w + 
     2*u^2*v^3*w - 12*m^4*w^2 + 3*m^3*u*w^2 - 3*m^3*v*w^2 + 6*m^2*u*v*w^2 + 
     3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 + m^3*w^3 + m^2*v*w^3))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
     u*v^2 - 4*m^2*w)), 0, 0, 0, 
  -((ep*(4*m - u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)]*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u*v^2 - 2*m^2*w))/
    (Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (32*m^5 - 16*m^4*u + 2*m^3*u^2 - 40*m^4*v + 14*m^3*u*v - m^2*u^2*v + 
      28*m^3*v^2 - 19*m^2*u*v^2 + 4*m*u^2*v^2 - 9*m^2*v^3 + 8*m*u*v^3 - 
      u^2*v^3 + m*v^4 - u*v^4 - 56*m^4*w + 26*m^3*u*w - 3*m^2*u^2*w + 
      52*m^3*v*w - 9*m^2*u*v*w - 2*m*u^2*v*w - 21*m^2*v^2*w + 4*m*u*v^2*w + 
      u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 24*m^3*w^2 - 6*m^2*u*w^2 - 
      15*m^2*v*w^2 + 3*m*v^2*w^2 - 3*m^2*w^3 + m*v*w^3))/
    ((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-64*m^6 + 48*m^5*u - 12*m^4*u^2 + m^3*u^3 + 64*m^5*v + 8*m^4*u*v - 
      18*m^3*u^2*v + 3*m^2*u^3*v - 8*m^4*v^2 - 70*m^3*u*v^2 + 
      37*m^2*u^2*v^2 - 5*m*u^3*v^2 - 5*m^3*v^3 + 32*m^2*u*v^3 - 
      12*m*u^2*v^3 + u^3*v^3 + m^2*v^4 - 4*m*u*v^4 + u^2*v^4 + 48*m^5*w - 
      24*m^4*u*w + 3*m^3*u^2*w - 20*m^4*v*w - 23*m^3*u*v*w + 8*m^2*u^2*v*w - 
      9*m^3*v^2*w + 34*m^2*u*v^2*w - 9*m*u^2*v^2*w + 3*m^2*v^3*w - 
      7*m*u*v^3*w + 2*u^2*v^3*w - 12*m^4*w^2 + 3*m^3*u*w^2 - 3*m^3*v*w^2 + 
      6*m^2*u*v*w^2 + 3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 + m^3*w^3 + m^2*v*w^3))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^5 - 16*m^4*u + 2*m^3*u^2 - 40*m^4*v + 14*m^3*u*v - m^2*u^2*v + 
     28*m^3*v^2 - 19*m^2*u*v^2 + 4*m*u^2*v^2 - 9*m^2*v^3 + 8*m*u*v^3 - 
     u^2*v^3 + m*v^4 - u*v^4 - 56*m^4*w + 26*m^3*u*w - 3*m^2*u^2*w + 
     52*m^3*v*w - 9*m^2*u*v*w - 2*m*u^2*v*w - 21*m^2*v^2*w + 4*m*u*v^2*w + 
     u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 24*m^3*w^2 - 6*m^2*u*w^2 - 
     15*m^2*v*w^2 + 3*m*v^2*w^2 - 3*m^2*w^3 + m*v*w^3))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (ep*(-32*m^5 + 16*m^4*u - 2*m^3*u^2 + 24*m^4*v - 2*m^3*u*v - m^2*u^2*v - 
     4*m^3*v^2 - 8*m^2*u*v^2 + 4*m*u^2*v^2 + 2*m*u*v^3 - u^2*v^3 + 24*m^4*w - 
     6*m^3*u*w - 8*m^3*v*w - 4*m^2*u*v*w + 2*m*u*v^2*w - 4*m^3*w^2))/
   ((12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0}, 
 {0, (-3*ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/(4*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 
  (-3*ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/(4*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 0, 0, 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-128*m^5 + 96*m^4*u - 24*m^3*u^2 + 2*m^2*u^3 + 64*m^4*v + 12*m^3*u*v - 
      19*m^2*u^2*v + 3*m*u^3*v - 8*m^3*v^2 - 24*m^2*u*v^2 + 10*m*u^2*v^2 - 
      u^3*v^2 + 4*m*u*v^3 - u^2*v^3 + 96*m^4*w - 48*m^3*u*w + 6*m^2*u^2*w - 
      12*m^3*v*w - 19*m^2*u*v*w + 6*m*u^2*v*w - 4*m^2*v^2*w + 6*m*u*v^2*w - 
      2*u^2*v^2*w + u*v^3*w - 24*m^3*w^2 + 6*m^2*u*w^2 - 2*m^2*v*w^2 + 
      3*m*u*v*w^2 - u*v^2*w^2 + 2*m^2*w^3))/((3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  -((ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
      u*v^2 - 4*m^2*w))), 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/(2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 
     2*m*u*v + u*v^2 - 4*m^2*w)), 
  -((ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
      u*v^2 - 4*m^2*w))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (96*m^5 - 48*m^4*u + 6*m^3*u^2 - 120*m^4*v + 42*m^3*u*v - 3*m^2*u^2*v + 
      84*m^3*v^2 - 57*m^2*u*v^2 + 12*m*u^2*v^2 - 27*m^2*v^3 + 24*m*u*v^3 - 
      3*u^2*v^3 + 3*m*v^4 - 3*u*v^4 - 168*m^4*w + 78*m^3*u*w - 9*m^2*u^2*w + 
      156*m^3*v*w - 27*m^2*u*v*w - 6*m*u^2*v*w - 63*m^2*v^2*w + 
      12*m*u*v^2*w + 3*u^2*v^2*w + 9*m*v^3*w - 3*u*v^3*w + 72*m^3*w^2 - 
      18*m^2*u*w^2 - 45*m^2*v*w^2 + 9*m*v^2*w^2 - 9*m^2*w^3 + 3*m*v*w^3 + 
      16*m^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^3*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      24*m^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      10*m^2*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      9*m^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      8*m^3*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      2*m^2*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      10*m^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      3*m*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      2*m*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
      m^2*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
      m*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
     u*v^2 - 4*m^2*w)), 
  -((ep*(4*m - u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)]*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u*v^2 - 2*m^2*w))/
    (Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
     u*v^2 - 4*m^2*w)), 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-128*m^5 + 96*m^4*u - 24*m^3*u^2 + 2*m^2*u^3 + 64*m^4*v + 12*m^3*u*v - 
     19*m^2*u^2*v + 3*m*u^3*v - 8*m^3*v^2 - 24*m^2*u*v^2 + 10*m*u^2*v^2 - 
     u^3*v^2 + 4*m*u*v^3 - u^2*v^3 + 96*m^4*w - 48*m^3*u*w + 6*m^2*u^2*w - 
     12*m^3*v*w - 19*m^2*u*v*w + 6*m*u^2*v*w - 4*m^2*v^2*w + 6*m*u*v^2*w - 
     2*u^2*v^2*w + u*v^3*w - 24*m^3*w^2 + 6*m^2*u*w^2 - 2*m^2*v*w^2 + 
     3*m*u*v*w^2 - u*v^2*w^2 + 2*m^2*w^3 - 
     16*m^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     8*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     24*m^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     10*m^2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     9*m^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     8*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     2*m^2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     10*m^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     3*m*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     2*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
     m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
     m*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
     u*v^2 - 4*m^2*w)), 0, 
  -((ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
      u*v^2 - 4*m^2*w))), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^4 - 16*m^3*u + 2*m^2*u^2 - 8*m^3*v - 10*m^2*u*v + 3*m*u^2*v + 
     4*m*u*v^2 - u^2*v^2 - 8*m^3*w + 2*m^2*u*w))/
   (2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
     u*v^2 - 4*m^2*w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^5 - 16*m^4*u + 2*m^3*u^2 - 40*m^4*v + 14*m^3*u*v - m^2*u^2*v + 
     28*m^3*v^2 - 19*m^2*u*v^2 + 4*m*u^2*v^2 - 9*m^2*v^3 + 8*m*u*v^3 - 
     u^2*v^3 + m*v^4 - u*v^4 - 56*m^4*w + 26*m^3*u*w - 3*m^2*u^2*w + 
     52*m^3*v*w - 9*m^2*u*v*w - 2*m*u^2*v*w - 21*m^2*v^2*w + 4*m*u*v^2*w + 
     u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 24*m^3*w^2 - 6*m^2*u*w^2 - 
     15*m^2*v*w^2 + 3*m*v^2*w^2 - 3*m^2*w^3 + m*v*w^3))/
   ((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-64*m^6 + 48*m^5*u - 12*m^4*u^2 + m^3*u^3 + 64*m^5*v + 8*m^4*u*v - 
     18*m^3*u^2*v + 3*m^2*u^3*v - 8*m^4*v^2 - 70*m^3*u*v^2 + 37*m^2*u^2*v^2 - 
     5*m*u^3*v^2 - 5*m^3*v^3 + 32*m^2*u*v^3 - 12*m*u^2*v^3 + u^3*v^3 + 
     m^2*v^4 - 4*m*u*v^4 + u^2*v^4 + 48*m^5*w - 24*m^4*u*w + 3*m^3*u^2*w - 
     20*m^4*v*w - 23*m^3*u*v*w + 8*m^2*u^2*v*w - 9*m^3*v^2*w + 
     34*m^2*u*v^2*w - 9*m*u^2*v^2*w + 3*m^2*v^3*w - 7*m*u*v^3*w + 
     2*u^2*v^3*w - 12*m^4*w^2 + 3*m^3*u*w^2 - 3*m^3*v*w^2 + 6*m^2*u*v*w^2 + 
     3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 + m^3*w^3 + m^2*v*w^3))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (-128*m^5 + 96*m^4*u - 24*m^3*u^2 + 2*m^2*u^3 + 64*m^4*v + 12*m^3*u*v - 
     19*m^2*u^2*v + 3*m*u^3*v - 8*m^3*v^2 - 24*m^2*u*v^2 + 10*m*u^2*v^2 - 
     u^3*v^2 + 4*m*u*v^3 - u^2*v^3 + 96*m^4*w - 48*m^3*u*w + 6*m^2*u^2*w - 
     12*m^3*v*w - 19*m^2*u*v*w + 6*m*u^2*v*w - 4*m^2*v^2*w + 6*m*u*v^2*w - 
     2*u^2*v^2*w + u*v^3*w - 24*m^3*w^2 + 6*m^2*u*w^2 - 2*m^2*v*w^2 + 
     3*m*u*v*w^2 - u*v^2*w^2 + 2*m^2*w^3))/(2*(3*m - u - v - w)*
    (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(4*m - u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u*v^2 - 2*m^2*w))/
   (2*Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(m - v)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)])/((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + 
     u*v^2 - 4*m^2*w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-128*m^5 + 96*m^4*u - 24*m^3*u^2 + 2*m^2*u^3 + 64*m^4*v + 12*m^3*u*v - 
      19*m^2*u^2*v + 3*m*u^3*v - 8*m^3*v^2 - 24*m^2*u*v^2 + 10*m*u^2*v^2 - 
      u^3*v^2 + 4*m*u*v^3 - u^2*v^3 + 96*m^4*w - 48*m^3*u*w + 6*m^2*u^2*w - 
      12*m^3*v*w - 19*m^2*u*v*w + 6*m*u^2*v*w - 4*m^2*v^2*w + 6*m*u*v^2*w - 
      2*u^2*v^2*w + u*v^3*w - 24*m^3*w^2 + 6*m^2*u*w^2 - 2*m^2*v*w^2 + 
      3*m*u*v*w^2 - u*v^2*w^2 + 2*m^2*w^3))/((3*m - u - v - w)*
     (12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  -((ep*(4*m - u)*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
        4*m^2*w)]*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u*v^2 - 2*m^2*w))/
    (Sqrt[-((4*m - u)*u)]*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
      8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  -((ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (32*m^5 - 16*m^4*u + 2*m^3*u^2 - 40*m^4*v + 14*m^3*u*v - m^2*u^2*v + 
      28*m^3*v^2 - 19*m^2*u*v^2 + 4*m*u^2*v^2 - 9*m^2*v^3 + 8*m*u*v^3 - 
      u^2*v^3 + m*v^4 - u*v^4 - 56*m^4*w + 26*m^3*u*w - 3*m^2*u^2*w + 
      52*m^3*v*w - 9*m^2*u*v*w - 2*m*u^2*v*w - 21*m^2*v^2*w + 4*m*u*v^2*w + 
      u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 24*m^3*w^2 - 6*m^2*u*w^2 - 
      15*m^2*v*w^2 + 3*m*v^2*w^2 - 3*m^2*w^3 + m*v*w^3))/
    ((3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
      4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -(ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
     (-64*m^6 + 48*m^5*u - 12*m^4*u^2 + m^3*u^3 + 64*m^5*v + 8*m^4*u*v - 
      18*m^3*u^2*v + 3*m^2*u^3*v - 8*m^4*v^2 - 70*m^3*u*v^2 + 
      37*m^2*u^2*v^2 - 5*m*u^3*v^2 - 5*m^3*v^3 + 32*m^2*u*v^3 - 
      12*m*u^2*v^3 + u^3*v^3 + m^2*v^4 - 4*m*u*v^4 + u^2*v^4 + 48*m^5*w - 
      24*m^4*u*w + 3*m^3*u^2*w - 20*m^4*v*w - 23*m^3*u*v*w + 8*m^2*u^2*v*w - 
      9*m^3*v^2*w + 34*m^2*u*v^2*w - 9*m*u^2*v^2*w + 3*m^2*v^3*w - 
      7*m*u*v^3*w + 2*u^2*v^3*w - 12*m^4*w^2 + 3*m^3*u*w^2 - 3*m^3*v*w^2 + 
      6*m^2*u*v*w^2 + 3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 + m^3*w^3 + m^2*v*w^3))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    (32*m^5 - 16*m^4*u + 2*m^3*u^2 - 40*m^4*v + 14*m^3*u*v - m^2*u^2*v + 
     28*m^3*v^2 - 19*m^2*u*v^2 + 4*m*u^2*v^2 - 9*m^2*v^3 + 8*m*u*v^3 - 
     u^2*v^3 + m*v^4 - u*v^4 - 56*m^4*w + 26*m^3*u*w - 3*m^2*u^2*w + 
     52*m^3*v*w - 9*m^2*u*v*w - 2*m*u^2*v*w - 21*m^2*v^2*w + 4*m*u*v^2*w + 
     u^2*v^2*w + 3*m*v^3*w - u*v^3*w + 24*m^3*w^2 - 6*m^2*u*w^2 - 
     15*m^2*v*w^2 + 3*m*v^2*w^2 - 3*m^2*w^3 + m*v*w^3))/
   (2*(3*m - u - v - w)*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
     4*m^2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 
  (ep*(-32*m^5 + 16*m^4*u - 2*m^3*u^2 + 24*m^4*v - 2*m^3*u*v - m^2*u^2*v - 
     4*m^3*v^2 - 8*m^2*u*v^2 + 4*m*u^2*v^2 + 2*m*u*v^3 - u^2*v^3 + 24*m^4*w - 
     6*m^3*u*w - 8*m^3*v*w - 4*m^2*u*v*w + 2*m*u*v^2*w - 4*m^3*w^2))/
   ((12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0}, 
 {0, 0, (-6*ep*(4*m^2 - m*u - m*v - u*v - m*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 160*m^5*v + 64*m^4*u*v - 
     2*m^3*u^2*v - m^2*u^3*v + 72*m^4*v^2 + 14*m^3*u*v^2 - 22*m^2*u^2*v^2 + 
     4*m*u^3*v^2 - 14*m^3*v^3 - 14*m^2*u*v^3 + 9*m*u^2*v^3 - u^3*v^3 + 
     m^2*v^4 + 2*m*u*v^4 - u^2*v^4 - 160*m^5*w + 96*m^4*u*w - 18*m^3*u^2*w + 
     m^2*u^3*w + 144*m^4*v*w - 48*m^3*u*v*w + 9*m^2*u^2*v*w - 2*m*u^3*v*w - 
     42*m^3*v^2*w - 5*m^2*u*v^2*w + 2*m*u^2*v^2*w + u^3*v^2*w + 4*m^2*v^3*w + 
     3*m*u*v^3*w - u^2*v^3*w + 72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 
     42*m^3*v*w^2 + 12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 6*m^2*v^2*w^2 - 
     14*m^3*w^3 + 3*m^2*u*w^3 + 4*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4 + 
     64*m^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^3*u^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*u^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^4*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     8*m^3*u*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*m^2*u^2*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u^3*v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^3*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     5*m^2*u*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m*u^2*v^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u*v^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     48*m^4*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     24*m^3*u*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*u^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     24*m^3*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*m^2*u*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u^2*v*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m*u*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     u^2*v^2*w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
     12*m^3*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*u*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     3*m^2*v*w^2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     m^2*w^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 0, 
  (ep*(-128*m^6 + 96*m^5*u - 24*m^4*u^2 + 2*m^3*u^3 + 160*m^5*v - 
     64*m^4*u*v + 2*m^3*u^2*v + m^2*u^3*v - 72*m^4*v^2 - 14*m^3*u*v^2 + 
     22*m^2*u^2*v^2 - 4*m*u^3*v^2 + 14*m^3*v^3 + 14*m^2*u*v^3 - 9*m*u^2*v^3 + 
     u^3*v^3 - m^2*v^4 - 2*m*u*v^4 + u^2*v^4 + 160*m^5*w - 96*m^4*u*w + 
     18*m^3*u^2*w - m^2*u^3*w - 144*m^4*v*w + 48*m^3*u*v*w - 9*m^2*u^2*v*w + 
     2*m*u^3*v*w + 42*m^3*v^2*w + 5*m^2*u*v^2*w - 2*m*u^2*v^2*w - u^3*v^2*w - 
     4*m^2*v^3*w - 3*m*u*v^3*w + u^2*v^3*w - 72*m^4*w^2 + 30*m^3*u*w^2 - 
     3*m^2*u^2*w^2 + 42*m^3*v*w^2 - 12*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     6*m^2*v^2*w^2 + 14*m^3*w^3 - 3*m^2*u*w^3 - 4*m^2*v*w^3 + m*u*v*w^3 - 
     m^2*w^4))/((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (-2*ep*(16*m^3*u*v - 16*m^2*u^2*v + 3*m*u^3*v - 4*m^2*u*v^2 + 5*m*u^2*v^2 - 
     u^3*v^2 - 4*m^2*u*v*w + m*u^2*v*w))/(Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-4*m^2 + m*u + m*v + u*v + m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-128*m^6 + 96*m^5*u - 24*m^4*u^2 + 2*m^3*u^3 + 160*m^5*v - 
     64*m^4*u*v + 2*m^3*u^2*v + m^2*u^3*v - 72*m^4*v^2 - 14*m^3*u*v^2 + 
     22*m^2*u^2*v^2 - 4*m*u^3*v^2 + 14*m^3*v^3 + 14*m^2*u*v^3 - 9*m*u^2*v^3 + 
     u^3*v^3 - m^2*v^4 - 2*m*u*v^4 + u^2*v^4 + 160*m^5*w - 96*m^4*u*w + 
     18*m^3*u^2*w - m^2*u^3*w - 144*m^4*v*w + 48*m^3*u*v*w - 9*m^2*u^2*v*w + 
     2*m*u^3*v*w + 42*m^3*v^2*w + 5*m^2*u*v^2*w - 2*m*u^2*v^2*w - u^3*v^2*w - 
     4*m^2*v^3*w - 3*m*u*v^3*w + u^2*v^3*w - 72*m^4*w^2 + 30*m^3*u*w^2 - 
     3*m^2*u^2*w^2 + 42*m^3*v*w^2 - 12*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     6*m^2*v^2*w^2 + 14*m^3*w^3 - 3*m^2*u*w^3 - 4*m^2*v*w^3 + m*u*v*w^3 - 
     m^2*w^4))/((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  (ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(16*m^3*u*v - 16*m^2*u^2*v + 3*m*u^3*v - 4*m^2*u*v^2 + 5*m*u^2*v^2 - 
     u^3*v^2 - 4*m^2*u*v*w + m*u^2*v*w))/(Sqrt[-((4*m - u)*u)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (2*ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 0, 
  (ep*(-128*m^6 + 96*m^5*u - 24*m^4*u^2 + 2*m^3*u^3 + 160*m^5*v - 
     64*m^4*u*v + 2*m^3*u^2*v + m^2*u^3*v - 72*m^4*v^2 - 14*m^3*u*v^2 + 
     22*m^2*u^2*v^2 - 4*m*u^3*v^2 + 14*m^3*v^3 + 14*m^2*u*v^3 - 9*m*u^2*v^3 + 
     u^3*v^3 - m^2*v^4 - 2*m*u*v^4 + u^2*v^4 + 160*m^5*w - 96*m^4*u*w + 
     18*m^3*u^2*w - m^2*u^3*w - 144*m^4*v*w + 48*m^3*u*v*w - 9*m^2*u^2*v*w + 
     2*m*u^3*v*w + 42*m^3*v^2*w + 5*m^2*u*v^2*w - 2*m*u^2*v^2*w - u^3*v^2*w - 
     4*m^2*v^3*w - 3*m*u*v^3*w + u^2*v^3*w - 72*m^4*w^2 + 30*m^3*u*w^2 - 
     3*m^2*u^2*w^2 + 42*m^3*v*w^2 - 12*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     6*m^2*v^2*w^2 + 14*m^3*w^3 - 3*m^2*u*w^3 - 4*m^2*v*w^3 + m*u*v*w^3 - 
     m^2*w^4))/((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  ep/(2*(3*m - u - v - w)), 0, 0, (ep*(4*m^2 - m*u - m*v - u*v - m*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  0, 0, -ep/(2*(3*m - u - v - w)), 0, (ep*(4*m^2 - m*u - m*v - u*v - m*w))/
   ((3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-128*m^6 + 96*m^5*u - 24*m^4*u^2 + 2*m^3*u^3 + 160*m^5*v - 
     64*m^4*u*v + 2*m^3*u^2*v + m^2*u^3*v - 72*m^4*v^2 - 14*m^3*u*v^2 + 
     22*m^2*u^2*v^2 - 4*m*u^3*v^2 + 14*m^3*v^3 + 14*m^2*u*v^3 - 9*m*u^2*v^3 + 
     u^3*v^3 - m^2*v^4 - 2*m*u*v^4 + u^2*v^4 + 160*m^5*w - 96*m^4*u*w + 
     18*m^3*u^2*w - m^2*u^3*w - 144*m^4*v*w + 48*m^3*u*v*w - 9*m^2*u^2*v*w + 
     2*m*u^3*v*w + 42*m^3*v^2*w + 5*m^2*u*v^2*w - 2*m*u^2*v^2*w - u^3*v^2*w - 
     4*m^2*v^3*w - 3*m*u*v^3*w + u^2*v^3*w - 72*m^4*w^2 + 30*m^3*u*w^2 - 
     3*m^2*u^2*w^2 + 42*m^3*v*w^2 - 12*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     6*m^2*v^2*w^2 + 14*m^3*w^3 - 3*m^2*u*w^3 - 4*m^2*v*w^3 + m*u*v*w^3 - 
     m^2*w^4))/((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(4*m - u)*u*(4*m^2*v - 3*m*u*v - m*v^2 + u*v^2 - m*v*w))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-2*ep*(4*m - u)*u*(4*m^2*v - 3*m*u*v - m*v^2 + u*v^2 - m*v*w))/
   (Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 160*m^5*v + 64*m^4*u*v - 
     2*m^3*u^2*v - m^2*u^3*v + 72*m^4*v^2 + 14*m^3*u*v^2 - 22*m^2*u^2*v^2 + 
     4*m*u^3*v^2 - 14*m^3*v^3 - 14*m^2*u*v^3 + 9*m*u^2*v^3 - u^3*v^3 + 
     m^2*v^4 + 2*m*u*v^4 - u^2*v^4 - 160*m^5*w + 96*m^4*u*w - 18*m^3*u^2*w + 
     m^2*u^3*w + 144*m^4*v*w - 48*m^3*u*v*w + 9*m^2*u^2*v*w - 2*m*u^3*v*w - 
     42*m^3*v^2*w - 5*m^2*u*v^2*w + 2*m*u^2*v^2*w + u^3*v^2*w + 4*m^2*v^3*w + 
     3*m*u*v^3*w - u^2*v^3*w + 72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 
     42*m^3*v*w^2 + 12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 6*m^2*v^2*w^2 - 
     14*m^3*w^3 + 3*m^2*u*w^3 + 4*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  -((ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 96*m^5*v + 
      48*m^4*u*v + 10*m^3*u^2*v - 4*m^2*u^3*v + 24*m^4*v^2 - 2*m^3*u*v^2 - 
      19*m^2*u^2*v^2 + 5*m*u^3*v^2 - 2*m^3*v^3 - m^2*u*v^3 + 4*m*u^2*v^3 - 
      u^3*v^3 - 96*m^5*w + 48*m^4*u*w - 6*m^3*u^2*w + 48*m^4*v*w - 
      24*m^3*u*v*w + m^2*u^2*v*w - 6*m^3*v^2*w + 2*m^2*u*v^2*w + 24*m^4*w^2 - 
      6*m^3*u*w^2 - 6*m^3*v*w^2 + 3*m^2*u*v*w^2 - 2*m^3*w^3))/
    ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  (ep*(128*m^7 - 96*m^6*u + 24*m^5*u^2 - 2*m^4*u^3 - 96*m^6*v - 16*m^5*u*v + 
     122*m^4*u^2*v - 96*m^3*u^3*v + 29*m^2*u^4*v - 3*m*u^5*v + 24*m^5*v^2 + 
     14*m^4*u*v^2 - 43*m^3*u^2*v^2 + 38*m^2*u^3*v^2 - 11*m*u^4*v^2 + 
     u^5*v^2 - 2*m^4*v^3 + 3*m^3*u*v^3 - m^2*u^2*v^3 - 4*m*u^3*v^3 + 
     u^4*v^3 - m^2*u*v^4 + m*u^2*v^4 - 96*m^6*w + 48*m^5*u*w - 6*m^4*u^2*w + 
     48*m^5*v*w + 24*m^4*u*v*w - 87*m^3*u^2*v*w + 47*m^2*u^3*v*w - 
     7*m*u^4*v*w - 6*m^4*v^2*w - 6*m^3*u*v^2*w + 22*m^2*u^2*v^2*w - 
     12*m*u^3*v^2*w + 2*u^4*v^2*w - m^2*u*v^3*w + m*u^2*v^3*w - u^3*v^3*w + 
     24*m^5*w^2 - 6*m^4*u*w^2 - 6*m^4*v*w^2 - 9*m^3*u*v*w^2 + 
     19*m^2*u^2*v*w^2 - 5*m*u^3*v*w^2 + m^2*u*v^2*w^2 - m*u^2*v^2*w^2 + 
     u^3*v^2*w^2 - 2*m^4*w^3 + m^2*u*v*w^3 - m*u^2*v*w^3))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, (ep*u*(-64*m^6 + 48*m^5*u - 12*m^4*u^2 + m^3*u^3 + 64*m^5*v + 
     8*m^4*u*v - 18*m^3*u^2*v + 3*m^2*u^3*v - 8*m^4*v^2 - 70*m^3*u*v^2 + 
     37*m^2*u^2*v^2 - 5*m*u^3*v^2 - 5*m^3*v^3 + 32*m^2*u*v^3 - 12*m*u^2*v^3 + 
     u^3*v^3 + m^2*v^4 - 4*m*u*v^4 + u^2*v^4 + 48*m^5*w - 24*m^4*u*w + 
     3*m^3*u^2*w - 20*m^4*v*w - 23*m^3*u*v*w + 8*m^2*u^2*v*w - 9*m^3*v^2*w + 
     34*m^2*u*v^2*w - 9*m*u^2*v^2*w + 3*m^2*v^3*w - 7*m*u*v^3*w + 
     2*u^2*v^3*w - 12*m^4*w^2 + 3*m^3*u*w^2 - 3*m^3*v*w^2 + 6*m^2*u*v*w^2 + 
     3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 + m^3*w^3 + m^2*v*w^3))/
   ((-3*m + u + v + w)*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - 
        u*v^2 + 4*m^2*w))]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*u*(-64*m^6 + 48*m^5*u - 12*m^4*u^2 + m^3*u^3 + 64*m^5*v + 8*m^4*u*v - 
     18*m^3*u^2*v + 3*m^2*u^3*v - 8*m^4*v^2 - 70*m^3*u*v^2 + 37*m^2*u^2*v^2 - 
     5*m*u^3*v^2 - 5*m^3*v^3 + 32*m^2*u*v^3 - 12*m*u^2*v^3 + u^3*v^3 + 
     m^2*v^4 - 4*m*u*v^4 + u^2*v^4 + 48*m^5*w - 24*m^4*u*w + 3*m^3*u^2*w - 
     20*m^4*v*w - 23*m^3*u*v*w + 8*m^2*u^2*v*w - 9*m^3*v^2*w + 
     34*m^2*u*v^2*w - 9*m*u^2*v^2*w + 3*m^2*v^3*w - 7*m*u*v^3*w + 
     2*u^2*v^3*w - 12*m^4*w^2 + 3*m^3*u*w^2 - 3*m^3*v*w^2 + 6*m^2*u*v*w^2 + 
     3*m^2*v^2*w^2 - 3*m*u*v^2*w^2 + m^3*w^3 + m^2*v*w^3))/
   ((-3*m + u + v + w)*Sqrt[-(u*(-12*m^3 + 3*m^2*u + 4*m^2*v + 2*m*u*v - 
        u*v^2 + 4*m^2*w))]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(128*m^7 - 160*m^6*u + 72*m^5*u^2 - 14*m^4*u^3 + m^3*u^4 - 160*m^6*v + 
     80*m^5*u*v + 70*m^4*u^2*v - 44*m^3*u^3*v + 6*m^2*u^4*v + 72*m^5*v^2 + 
     70*m^4*u*v^2 - 178*m^3*u^2*v^2 + 74*m^2*u^3*v^2 - 9*m*u^4*v^2 - 
     14*m^4*v^3 - 44*m^3*u*v^3 + 74*m^2*u^2*v^3 - 24*m*u^3*v^3 + 2*u^4*v^3 + 
     m^3*v^4 + 6*m^2*u*v^4 - 9*m*u^2*v^4 + 2*u^3*v^4 - 160*m^6*w + 
     144*m^5*u*w - 42*m^4*u^2*w + 4*m^3*u^3*w + 144*m^5*v*w - 28*m^4*u*v*w - 
     50*m^3*u^2*v*w + 13*m^2*u^3*v*w - 42*m^4*v^2*w - 50*m^3*u*v^2*w + 
     68*m^2*u^2*v^2*w - 14*m*u^3*v^2*w + 4*m^3*v^3*w + 13*m^2*u*v^3*w - 
     14*m*u^2*v^3*w + 3*u^3*v^3*w + 72*m^5*w^2 - 42*m^4*u*w^2 + 
     6*m^3*u^2*w^2 - 42*m^4*v*w^2 - 2*m^3*u*v*w^2 + 8*m^2*u^2*v*w^2 + 
     6*m^3*v^2*w^2 + 8*m^2*u*v^2*w^2 - 5*m*u^2*v^2*w^2 - 14*m^4*w^3 + 
     4*m^3*u*w^3 + 4*m^3*v*w^3 + m^2*u*v*w^3 + m^3*w^4))/
   ((3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    (16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 
     2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 2*m*u*v*w + 
     m^2*w^2)), -((ep*(4*m - u)*u*(4*m^2*v - 3*m*u*v - m*v^2 + u*v^2 - 
      m*v*w))/(Sqrt[-((4*m - u)*u)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  -((ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 160*m^5*v + 
      64*m^4*u*v - 2*m^3*u^2*v - m^2*u^3*v + 72*m^4*v^2 + 14*m^3*u*v^2 - 
      22*m^2*u^2*v^2 + 4*m*u^3*v^2 - 14*m^3*v^3 - 14*m^2*u*v^3 + 
      9*m*u^2*v^3 - u^3*v^3 + m^2*v^4 + 2*m*u*v^4 - u^2*v^4 - 160*m^5*w + 
      96*m^4*u*w - 18*m^3*u^2*w + m^2*u^3*w + 144*m^4*v*w - 48*m^3*u*v*w + 
      9*m^2*u^2*v*w - 2*m*u^3*v*w - 42*m^3*v^2*w - 5*m^2*u*v^2*w + 
      2*m*u^2*v^2*w + u^3*v^2*w + 4*m^2*v^3*w + 3*m*u*v^3*w - u^2*v^3*w + 
      72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 42*m^3*v*w^2 + 
      12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 6*m^2*v^2*w^2 - 14*m^3*w^3 + 
      3*m^2*u*w^3 + 4*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4))/
    ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
       m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])), 
  (-2*ep*(4*m^2 - m*u - m*v - u*v - m*w))/((3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))])}, 
 {0, 0, 0, 0, 0, 0, (ep*Sqrt[-((4*m - u)*u)]*(u*v - v*w))/
   (Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(4*m*v - v^2))/(2*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 
  (3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (2*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*Sqrt[-((4*m - u)*u)]*(u*v - v*w))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(3*m - u - v - w)), (ep*Sqrt[-((4*m - u)*u)]*(4*m - v)*v)/
   (Sqrt[-((4*m - v)*v)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  -((ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*Sqrt[-((4*m - u)*u)]*(4*m^2*v - 3*m*u*v - m*v^2 + u*v^2 - m*v*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  -(ep*Sqrt[-((4*m - u)*u)]*(u*v - v*w))/
   (2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(8*m^2 - 2*m*u - 2*m*v + u*v - 2*m*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, ep/(3*m - u - v - w), 
  -(ep*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u^2*v + u*v^2 - 2*m^2*w - 
      u*v*w))/(2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
     2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*Sqrt[-((4*m - u)*u)]*(4*m*v - v^2))/(2*Sqrt[-((4*m - v)*v)]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(4*m^2*v - 3*m*u*v - m*v^2 + u*v^2 - m*v*w))/
   (2*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  (ep*Sqrt[-((4*m - u)*u)]*(u*v - v*w))/
   (Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^3 + 6*m^2*u - m*u^2 + 6*m^2*v - 5*m*u*v + u^2*v - m*v^2 + u*v^2 + 
     6*m^2*w - 2*m*u*w - 2*m*v*w - m*w^2))/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 
  (2*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(-4*m + u)]*(-4*m^2*v + 3*m*u*v + m*v^2 - u*v^2 + m*v*w))/
   ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (-3*ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*Sqrt[-((4*m - u)*u)]*(8*m^3 - 2*m^2*u - 6*m^2*v + 4*m*u*v + m*v^2 - 
      u*v^2 - 2*m^2*w + m*v*w))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))])), 
  -((ep*Sqrt[u*(-4*m + u)]*(8*m^3 - 2*m^2*u - 6*m^2*v + u^2*v + m*v^2 - 
      2*m^2*w + m*v*w - u*v*w))/((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 
      2*m*u*v + m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
     Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
       4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))])), 
  -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u*v^2 - 
     2*m^2*w))/(Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[-((4*m - u)*u)]*(8*m^3 - 2*m^2*u - 2*m^2*v - 3*m*u*v + u*v^2 - 
     2*m^2*w))/(Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 
       4*m^2*w)]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*Sqrt[u*(-4*m + u)]*(-4*m^2*v + 3*m*u*v + m*v^2 - u*v^2 + m*v*w))/
   ((16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  -((ep*Sqrt[-((4*m - u)*u)]*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
    (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0}, 
 {0, 0, (-21*ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (-3*ep*(4*m - 2*u - v - w))/(4*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-16*m^2 + 4*m*u + 8*m*v - v^2 + 8*m*w - 2*v*w - w^2 + 
     4*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     2*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
     w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]))/
   (2*(3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2)), (ep*(-4*m + 2*u + v + w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  -(ep*(-256*m^5 + 320*m^4*u - 144*m^3*u^2 + 28*m^2*u^3 - 2*m*u^4 + 
      320*m^4*v - 304*m^3*u*v + 92*m^2*u^2*v - 9*m*u^3*v - 144*m^3*v^2 + 
      92*m^2*u*v^2 - 17*m*u^2*v^2 + u^3*v^2 + 28*m^2*v^3 - 9*m*u*v^3 + 
      u^2*v^3 - 2*m*v^4 + 256*m^4*w - 240*m^3*u*w + 72*m^2*u^2*w - 
      7*m*u^3*w - 240*m^3*v*w + 168*m^2*u*v*w - 32*m*u^2*v*w + u^3*v*w + 
      72*m^2*v^2*w - 32*m*u*v^2*w + 4*u^2*v^2*w - 7*m*v^3*w + u*v^3*w - 
      96*m^3*w^2 + 60*m^2*u*w^2 - 9*m*u^2*w^2 + 60*m^2*v*w^2 - 30*m*u*v*w^2 + 
      3*u^2*v*w^2 - 9*m*v^2*w^2 + 3*u*v^2*w^2 + 16*m^2*w^3 - 5*m*u*w^3 - 
      5*m*v*w^3 + 2*u*v*w^3 - m*w^4 + 
      128*m^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      96*m^3*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      24*m^2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      2*m*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      112*m^3*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      56*m^2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      7*m*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      32*m^2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      8*m*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m*v^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      112*m^3*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      56*m^2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      7*m*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      64*m^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      24*m*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      2*u^2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      9*m*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*u*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      32*m^2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      8*m*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      9*m*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
      3*u*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
      3*m*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(8*m - 2*u - 3*v - 3*w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), 0, (ep*(-12*m^2*u*v^2 + 4*m*u^2*v^2 + 7*m*u*v^3 - u^2*v^3 - 
     u*v^4 + 128*m^4*Sqrt[-((4*m - v)*v)] - 96*m^3*u*Sqrt[-((4*m - v)*v)] + 
     24*m^2*u^2*Sqrt[-((4*m - v)*v)] - 2*m*u^3*Sqrt[-((4*m - v)*v)] - 
     112*m^3*v*Sqrt[-((4*m - v)*v)] + 56*m^2*u*v*Sqrt[-((4*m - v)*v)] - 
     7*m*u^2*v*Sqrt[-((4*m - v)*v)] + 32*m^2*v^2*Sqrt[-((4*m - v)*v)] - 
     8*m*u*v^2*Sqrt[-((4*m - v)*v)] - 3*m*v^3*Sqrt[-((4*m - v)*v)] + 
     12*m^2*u*v*w - 4*m*u^2*v*w - 3*m*u*v^2*w + u^2*v^2*w - 
     112*m^3*Sqrt[-((4*m - v)*v)]*w + 56*m^2*u*Sqrt[-((4*m - v)*v)]*w - 
     7*m*u^2*Sqrt[-((4*m - v)*v)]*w + 64*m^2*v*Sqrt[-((4*m - v)*v)]*w - 
     24*m*u*v*Sqrt[-((4*m - v)*v)]*w + 2*u^2*v*Sqrt[-((4*m - v)*v)]*w - 
     9*m*v^2*Sqrt[-((4*m - v)*v)]*w + 3*u*v^2*Sqrt[-((4*m - v)*v)]*w - 
     4*m*u*v*w^2 + u*v^2*w^2 + 32*m^2*Sqrt[-((4*m - v)*v)]*w^2 - 
     8*m*u*Sqrt[-((4*m - v)*v)]*w^2 - 9*m*v*Sqrt[-((4*m - v)*v)]*w^2 + 
     3*u*v*Sqrt[-((4*m - v)*v)]*w^2 - 3*m*Sqrt[-((4*m - v)*v)]*w^3))/
   (2*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(8*m - 2*u - 3*v - 3*w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  ep/(3*m - u - v - w), 0, (ep*(-576*m^4*u + 480*m^3*u^2 - 132*m^2*u^3 + 
     12*m*u^4 + 64*m^4*Sqrt[-((4*m - u)*u)] - 64*m^3*u*Sqrt[-((4*m - u)*u)] + 
     20*m^2*u^2*Sqrt[-((4*m - u)*u)] - 2*m*u^3*Sqrt[-((4*m - u)*u)] + 
     624*m^3*u*v - 348*m^2*u^2*v + 48*m*u^3*v - 48*m^3*Sqrt[-((4*m - u)*u)]*
      v + 32*m^2*u*Sqrt[-((4*m - u)*u)]*v - 5*m*u^2*Sqrt[-((4*m - u)*u)]*v - 
     216*m^2*u*v^2 + 78*m*u^2*v^2 - 6*u^3*v^2 + 12*m^2*Sqrt[-((4*m - u)*u)]*
      v^2 - 4*m*u*Sqrt[-((4*m - u)*u)]*v^2 + 24*m*u*v^3 - 6*u^2*v^3 - 
     m*Sqrt[-((4*m - u)*u)]*v^3 + 336*m^3*u*w - 180*m^2*u^2*w + 24*m*u^3*w - 
     48*m^3*Sqrt[-((4*m - u)*u)]*w + 32*m^2*u*Sqrt[-((4*m - u)*u)]*w - 
     5*m*u^2*Sqrt[-((4*m - u)*u)]*w - 264*m^2*u*v*w + 90*m*u^2*v*w - 
     6*u^3*v*w + 24*m^2*Sqrt[-((4*m - u)*u)]*v*w - 
     12*m*u*Sqrt[-((4*m - u)*u)]*v*w + 2*u^2*Sqrt[-((4*m - u)*u)]*v*w + 
     48*m*u*v^2*w - 12*u^2*v^2*w - 3*m*Sqrt[-((4*m - u)*u)]*v^2*w + 
     u*Sqrt[-((4*m - u)*u)]*v^2*w - 48*m^2*u*w^2 + 12*m*u^2*w^2 + 
     12*m^2*Sqrt[-((4*m - u)*u)]*w^2 - 4*m*u*Sqrt[-((4*m - u)*u)]*w^2 + 
     24*m*u*v*w^2 - 6*u^2*v*w^2 - 3*m*Sqrt[-((4*m - u)*u)]*v*w^2 + 
     u*Sqrt[-((4*m - u)*u)]*v*w^2 - m*Sqrt[-((4*m - u)*u)]*w^3))/
   (2*Sqrt[-((4*m - u)*u)]*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])), 
  (-2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 0, 0, 
  -((ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 
      320*m^4*v + 304*m^3*u*v - 92*m^2*u^2*v + 9*m*u^3*v + 144*m^3*v^2 - 
      92*m^2*u*v^2 + 17*m*u^2*v^2 - u^3*v^2 - 28*m^2*v^3 + 9*m*u*v^3 - 
      u^2*v^3 + 2*m*v^4 - 256*m^4*w + 240*m^3*u*w - 72*m^2*u^2*w + 
      7*m*u^3*w + 240*m^3*v*w - 168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 
      72*m^2*v^2*w + 32*m*u*v^2*w - 4*u^2*v^2*w + 7*m*v^3*w - u*v^3*w + 
      96*m^3*w^2 - 60*m^2*u*w^2 + 9*m*u^2*w^2 - 60*m^2*v*w^2 + 30*m*u*v*w^2 - 
      3*u^2*v*w^2 + 9*m*v^2*w^2 - 3*u*v^2*w^2 - 16*m^2*w^3 + 5*m*u*w^3 + 
      5*m*v*w^3 - 2*u*v*w^3 + m*w^4))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, (ep*(4*m - 2*u - v - w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-6*m + 4*u + v + w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 160*m^5*v + 64*m^4*u*v - 
     2*m^3*u^2*v - m^2*u^3*v + 72*m^4*v^2 + 14*m^3*u*v^2 - 22*m^2*u^2*v^2 + 
     4*m*u^3*v^2 - 14*m^3*v^3 - 14*m^2*u*v^3 + 9*m*u^2*v^3 - u^3*v^3 + 
     m^2*v^4 + 2*m*u*v^4 - u^2*v^4 - 160*m^5*w + 96*m^4*u*w - 18*m^3*u^2*w + 
     m^2*u^3*w + 144*m^4*v*w - 48*m^3*u*v*w + 9*m^2*u^2*v*w - 2*m*u^3*v*w - 
     42*m^3*v^2*w - 5*m^2*u*v^2*w + 2*m*u^2*v^2*w + u^3*v^2*w + 4*m^2*v^3*w + 
     3*m*u*v^3*w - u^2*v^3*w + 72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 
     42*m^3*v*w^2 + 12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 6*m^2*v^2*w^2 - 
     14*m^3*w^3 + 3*m^2*u*w^3 + 4*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 6*m*u*v + u*v^2 - 2*m*u*w + u*v*w))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -((ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 6*m*u*v + u*v^2 - 2*m*u*w + u*v*w))/
    (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  -((ep*(4*m - v)*v*(u*v - u*w))/(Sqrt[-((4*m - v)*v)]*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), ep/(3*m - u - v - w), 0, 
  (ep*(4*m - v)*(u*v^2 - u*v*w))/(2*Sqrt[-((4*m - v)*v)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  -(ep*(128*m^4 - 64*m^3*u + 8*m^2*u^2 - 96*m^3*v + 24*m^2*u*v + 24*m^2*v^2 + 
      2*m*u*v^2 - 2*m*v^3 - u*v^3 - 96*m^3*w + 40*m^2*u*w - 4*m*u^2*w + 
      48*m^2*v*w - 20*m*u*v*w - 6*m*v^2*w + 2*u*v^2*w + 24*m^2*w^2 - 
      6*m*u*w^2 - 6*m*v*w^2 + 3*u*v*w^2 - 2*m*w^3))/
   (2*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 96*m^5*u - 24*m^4*u^2 + 2*m^3*u^3 + 160*m^5*v - 
     64*m^4*u*v + 2*m^3*u^2*v + m^2*u^3*v - 72*m^4*v^2 - 14*m^3*u*v^2 + 
     22*m^2*u^2*v^2 - 4*m*u^3*v^2 + 14*m^3*v^3 + 14*m^2*u*v^3 - 9*m*u^2*v^3 + 
     u^3*v^3 - m^2*v^4 - 2*m*u*v^4 + u^2*v^4 + 160*m^5*w - 96*m^4*u*w + 
     18*m^3*u^2*w - m^2*u^3*w - 144*m^4*v*w + 48*m^3*u*v*w - 9*m^2*u^2*v*w + 
     2*m*u^3*v*w + 42*m^3*v^2*w + 5*m^2*u*v^2*w - 2*m*u^2*v^2*w - u^3*v^2*w - 
     4*m^2*v^3*w - 3*m*u*v^3*w + u^2*v^3*w - 72*m^4*w^2 + 30*m^3*u*w^2 - 
     3*m^2*u^2*w^2 + 42*m^3*v*w^2 - 12*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     6*m^2*v^2*w^2 + 14*m^3*w^3 - 3*m^2*u*w^3 - 4*m^2*v*w^3 + m*u*v*w^3 - 
     m^2*w^4))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 6*m*u*v + u*v^2 - 2*m*u*w + u*v*w))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), (ep*(-2*m + v + w))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), -((ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 6*m*u*v + u*v^2 - 2*m*u*w + 
      u*v*w))/(Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
       8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
      m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 
  (ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 6*m*u*v + u*v^2 - 2*m*u*w + u*v*w))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  -(ep*(128*m^5 - 128*m^4*u + 40*m^3*u^2 - 4*m^2*u^3 - 160*m^4*v + 
      104*m^3*u*v - 16*m^2*u^2*v + 72*m^3*v^2 - 14*m^2*u*v^2 - 3*m*u^2*v^2 - 
      14*m^2*v^3 - 5*m*u*v^3 + u^2*v^3 + m*v^4 + u*v^4 - 160*m^4*w + 
      152*m^3*u*w - 44*m^2*u^2*w + 4*m*u^3*w + 144*m^3*v*w - 100*m^2*u*v*w + 
      18*m*u^2*v*w - 42*m^2*v^2*w + 16*m*u*v^2*w - 2*u^2*v^2*w + 4*m*v^3*w + 
      72*m^3*w^2 - 54*m^2*u*w^2 + 9*m*u^2*w^2 - 42*m^2*v*w^2 + 27*m*u*v*w^2 - 
      3*u^2*v*w^2 + 6*m*v^2*w^2 - 3*u*v^2*w^2 - 14*m^2*w^3 + 6*m*u*w^3 + 
      4*m*v*w^3 - 2*u*v*w^3 + m*w^4))/(2*(3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 320*m^4*v + 
     304*m^3*u*v - 92*m^2*u^2*v + 9*m*u^3*v + 144*m^3*v^2 - 92*m^2*u*v^2 + 
     17*m*u^2*v^2 - u^3*v^2 - 28*m^2*v^3 + 9*m*u*v^3 - u^2*v^3 + 2*m*v^4 - 
     256*m^4*w + 240*m^3*u*w - 72*m^2*u^2*w + 7*m*u^3*w + 240*m^3*v*w - 
     168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 72*m^2*v^2*w + 32*m*u*v^2*w - 
     4*u^2*v^2*w + 7*m*v^3*w - u*v^3*w + 96*m^3*w^2 - 60*m^2*u*w^2 + 
     9*m*u^2*w^2 - 60*m^2*v*w^2 + 30*m*u*v*w^2 - 3*u^2*v*w^2 + 9*m*v^2*w^2 - 
     3*u*v^2*w^2 - 16*m^2*w^3 + 5*m*u*w^3 + 5*m*v*w^3 - 2*u*v*w^3 + m*w^4))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-128*m^6 + 96*m^5*u - 24*m^4*u^2 + 2*m^3*u^3 + 160*m^5*v - 
     64*m^4*u*v + 2*m^3*u^2*v + m^2*u^3*v - 72*m^4*v^2 - 14*m^3*u*v^2 + 
     22*m^2*u^2*v^2 - 4*m*u^3*v^2 + 14*m^3*v^3 + 14*m^2*u*v^3 - 9*m*u^2*v^3 + 
     u^3*v^3 - m^2*v^4 - 2*m*u*v^4 + u^2*v^4 + 160*m^5*w - 96*m^4*u*w + 
     18*m^3*u^2*w - m^2*u^3*w - 144*m^4*v*w + 48*m^3*u*v*w - 9*m^2*u^2*v*w + 
     2*m*u^3*v*w + 42*m^3*v^2*w + 5*m^2*u*v^2*w - 2*m*u^2*v^2*w - u^3*v^2*w - 
     4*m^2*v^3*w - 3*m*u*v^3*w + u^2*v^3*w - 72*m^4*w^2 + 30*m^3*u*w^2 - 
     3*m^2*u^2*w^2 + 42*m^3*v*w^2 - 12*m^2*u*v*w^2 + 3*m*u^2*v*w^2 - 
     6*m^2*v^2*w^2 + 14*m^3*w^3 - 3*m^2*u*w^3 - 4*m^2*v*w^3 + m*u*v*w^3 - 
     m^2*w^4))/(2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (2*ep)/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2], 0, 
  -((ep*(256*m^5 - 320*m^4*u + 144*m^3*u^2 - 28*m^2*u^3 + 2*m*u^4 - 
      320*m^4*v + 304*m^3*u*v - 92*m^2*u^2*v + 9*m*u^3*v + 144*m^3*v^2 - 
      92*m^2*u*v^2 + 17*m*u^2*v^2 - u^3*v^2 - 28*m^2*v^3 + 9*m*u*v^3 - 
      u^2*v^3 + 2*m*v^4 - 256*m^4*w + 240*m^3*u*w - 72*m^2*u^2*w + 
      7*m*u^3*w + 240*m^3*v*w - 168*m^2*u*v*w + 32*m*u^2*v*w - u^3*v*w - 
      72*m^2*v^2*w + 32*m*u*v^2*w - 4*u^2*v^2*w + 7*m*v^3*w - u*v^3*w + 
      96*m^3*w^2 - 60*m^2*u*w^2 + 9*m*u^2*w^2 - 60*m^2*v*w^2 + 30*m*u*v*w^2 - 
      3*u^2*v*w^2 + 9*m*v^2*w^2 - 3*u*v^2*w^2 - 16*m^2*w^3 + 5*m*u*w^3 + 
      5*m*v*w^3 - 2*u*v*w^3 + m*w^4))/((3*m - u - v - w)*
     Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
     (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
      2*m*u*w + 2*m*v*w - u*v*w + m*w^2))), 0, 0, 
  (ep*(128*m^5 - 128*m^4*u + 40*m^3*u^2 - 4*m^2*u^3 - 160*m^4*v + 
     104*m^3*u*v - 16*m^2*u^2*v + 72*m^3*v^2 - 14*m^2*u*v^2 - 3*m*u^2*v^2 - 
     14*m^2*v^3 - 5*m*u*v^3 + u^2*v^3 + m*v^4 + u*v^4 - 160*m^4*w + 
     152*m^3*u*w - 44*m^2*u^2*w + 4*m*u^3*w + 144*m^3*v*w - 100*m^2*u*v*w + 
     18*m*u^2*v*w - 42*m^2*v^2*w + 16*m*u*v^2*w - 2*u^2*v^2*w + 4*m*v^3*w + 
     72*m^3*w^2 - 54*m^2*u*w^2 + 9*m*u^2*w^2 - 42*m^2*v*w^2 + 27*m*u*v*w^2 - 
     3*u^2*v*w^2 + 6*m*v^2*w^2 - 3*u*v^2*w^2 - 14*m^2*w^3 + 6*m*u*w^3 + 
     4*m*v*w^3 - 2*u*v*w^3 + m*w^4))/((3*m - u - v - w)*
    (16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 0, 0, 
  (ep*(-128*m^5 + 64*m^4*u - 8*m^3*u^2 + 96*m^4*v - 24*m^3*u*v - 24*m^3*v^2 - 
     2*m^2*u*v^2 + 4*m*u^2*v^2 + 2*m^2*v^3 + m*u*v^3 - u^2*v^3 + 96*m^4*w - 
     40*m^3*u*w + 4*m^2*u^2*w - 48*m^3*v*w + 20*m^2*u*v*w - 4*m*u^2*v*w + 
     6*m^2*v^2*w - 2*m*u*v^2*w + u^2*v^2*w - 24*m^3*w^2 + 6*m^2*u*w^2 + 
     6*m^2*v*w^2 - 3*m*u*v*w^2 + 2*m^2*w^3))/
   (Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(-128*m^6 + 384*m^5*u - 360*m^4*u^2 + 148*m^3*u^3 - 28*m^2*u^4 + 
     2*m*u^5 + 160*m^5*v - 424*m^4*u*v + 320*m^3*u^2*v - 92*m^2*u^3*v + 
     9*m*u^4*v - 72*m^4*v^2 + 158*m^3*u*v^2 - 89*m^2*u^2*v^2 + 17*m*u^3*v^2 - 
     u^4*v^2 + 14*m^3*v^3 - 23*m^2*u*v^3 + 8*m*u^2*v^3 - u^3*v^3 - m^2*v^4 + 
     m*u*v^4 + 160*m^5*w - 408*m^4*u*w + 284*m^3*u^2*w - 76*m^2*u^3*w + 
     7*m*u^4*w - 144*m^4*v*w + 340*m^3*u*v*w - 186*m^2*u^2*v*w + 
     32*m*u^3*v*w - u^4*v*w + 42*m^3*v^2*w - 88*m^2*u*v^2*w + 
     34*m*u^2*v^2*w - 4*u^3*v^2*w - 4*m^2*v^3*w + 7*m*u*v^3*w - u^2*v^3*w - 
     72*m^4*w^2 + 150*m^3*u*w^2 - 69*m^2*u^2*w^2 + 9*m*u^3*w^2 + 
     42*m^3*v*w^2 - 87*m^2*u*v*w^2 + 33*m*u^2*v*w^2 - 3*u^3*v*w^2 - 
     6*m^2*v^2*w^2 + 12*m*u*v^2*w^2 - 3*u^2*v^2*w^2 + 14*m^3*w^3 - 
     22*m^2*u*w^3 + 5*m*u^2*w^3 - 4*m^2*v*w^3 + 7*m*u*v*w^3 - 2*u^2*v*w^3 - 
     m^2*w^4 + m*u*w^4))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  0, (ep*(32*m^5*u - 16*m^4*u^2 + 2*m^3*u^3 - 40*m^4*u*v + 14*m^3*u^2*v - 
     m^2*u^3*v + 28*m^3*u*v^2 - 19*m^2*u^2*v^2 + 4*m*u^3*v^2 - 9*m^2*u*v^3 + 
     8*m*u^2*v^3 - u^3*v^3 + m*u*v^4 - u^2*v^4 - 56*m^4*u*w + 26*m^3*u^2*w - 
     3*m^2*u^3*w + 52*m^3*u*v*w - 9*m^2*u^2*v*w - 2*m*u^3*v*w - 
     21*m^2*u*v^2*w + 4*m*u^2*v^2*w + u^3*v^2*w + 3*m*u*v^3*w - u^2*v^3*w + 
     24*m^3*u*w^2 - 6*m^2*u^2*w^2 - 15*m^2*u*v*w^2 + 3*m*u*v^2*w^2 - 
     3*m^2*u*w^3 + m*u*v*w^3))/((-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(32*m^5*u - 16*m^4*u^2 + 2*m^3*u^3 - 40*m^4*u*v + 14*m^3*u^2*v - 
     m^2*u^3*v + 28*m^3*u*v^2 - 19*m^2*u^2*v^2 + 4*m*u^3*v^2 - 9*m^2*u*v^3 + 
     8*m*u^2*v^3 - u^3*v^3 + m*u*v^4 - u^2*v^4 - 56*m^4*u*w + 26*m^3*u^2*w - 
     3*m^2*u^3*w + 52*m^3*u*v*w - 9*m^2*u^2*v*w - 2*m*u^3*v*w - 
     21*m^2*u*v^2*w + 4*m*u^2*v^2*w + u^3*v^2*w + 3*m*u*v^3*w - u^2*v^3*w + 
     24*m^3*u*w^2 - 6*m^2*u^2*w^2 - 15*m^2*u*v*w^2 + 3*m*u*v^2*w^2 - 
     3*m^2*u*w^3 + m*u*v*w^3))/((-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(128*m^6 - 96*m^5*u + 24*m^4*u^2 - 2*m^3*u^3 - 160*m^5*v + 64*m^4*u*v - 
     2*m^3*u^2*v - m^2*u^3*v + 72*m^4*v^2 + 14*m^3*u*v^2 - 22*m^2*u^2*v^2 + 
     4*m*u^3*v^2 - 14*m^3*v^3 - 14*m^2*u*v^3 + 9*m*u^2*v^3 - u^3*v^3 + 
     m^2*v^4 + 2*m*u*v^4 - u^2*v^4 - 160*m^5*w + 96*m^4*u*w - 18*m^3*u^2*w + 
     m^2*u^3*w + 144*m^4*v*w - 48*m^3*u*v*w + 9*m^2*u^2*v*w - 2*m*u^3*v*w - 
     42*m^3*v^2*w - 5*m^2*u*v^2*w + 2*m*u^2*v^2*w + u^3*v^2*w + 4*m^2*v^3*w + 
     3*m*u*v^3*w - u^2*v^3*w + 72*m^4*w^2 - 30*m^3*u*w^2 + 3*m^2*u^2*w^2 - 
     42*m^3*v*w^2 + 12*m^2*u*v*w^2 - 3*m*u^2*v*w^2 + 6*m^2*v^2*w^2 - 
     14*m^3*w^3 + 3*m^2*u*w^3 + 4*m^2*v*w^3 - m*u*v*w^3 + m^2*w^4))/
   ((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(4*m - u)*(8*m^2*u - 2*m*u^2 - 6*m*u*v + u*v^2 - 2*m*u*w + u*v*w))/
   (Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(-8*m^2 + 4*m*u + 6*m*v - 2*u*v - v^2 + 6*m*w - 2*u*w - 2*v*w - w^2))/
   ((3*m - u - v - w)*(16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2)), 
  (-2*ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])}, 
 {0, 0, (-3*ep*(8*m^3 - 6*m^2*u + m*u^2 - 6*m^2*v + 5*m*u*v - u^2*v + m*v^2 - 
     u*v^2 - 6*m^2*w + 2*m*u*w + 2*m*v*w + m*w^2))/
   (2*(3*m - u - v - w)*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + 
     m*v^2 - 8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 0, 
  (ep*(-4*m + 2*u + v + w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (ep*(4*m - u - 2*v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 
  (ep*(7*m - 3*u - 2*v - 2*w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 0, 0, 0, 0, 
  (ep*(6*m - 4*u - v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 0, 
  (ep*(4*m - u - 2*v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  (ep*(4*m^2 - m*u - m*v - u*v - m*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 0, 0, 
  (ep*(2*m - v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (3*ep)/Sqrt[-((4*m - w)*w)], 0, (ep*(-10*m + 4*u + 3*v + 3*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), (ep*(-4*m^2 + m*u + m*v + u*v + m*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (ep*(-4*m + u + 2*v + w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 0, 0, 
  (ep*(-m + u))/((3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
      8*m*w + 2*v*w + w^2]), (ep*(-4*m + u + 2*v + w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]), -(ep*(4*m^2 - m*u - m*v - u*v - m*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 
      2*m*u*v*(u + v + w) + m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 
  (3*ep*(2*m - u - v))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]), 0, 
  -(ep/Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(4*m - u - 2*v - w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]), 0, 0, 0, 
  (ep*(4*m - 2*u - v - w))/((3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(4*m^2 - m*u - m*v - u*v - m*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), (-3*ep*(4*m - 2*u - v - w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]), -((ep*m)/Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]), 
  (ep*(2*m^2 - 4*m*u + u^2 - m*v + 2*u*v - m*w + u*w))/
   (2*(3*m - u - v - w)*Sqrt[16*m^4 + u^2*(u + w)^2 - 
      2*m*u*(u + w)*(4*u + v + w) - 4*m^3*(5*u + 2*(v + w)) + 
      m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]), 
  (ep*(4*m - u)*u*(8*m^2 - 2*m*u - 6*m*v + v^2 - 2*m*w + v*w))/
   (2*Sqrt[-((4*m - u)*u)]*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*(16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 
     8*m^2*w + 2*m*u*w + 2*m*v*w - u*v*w + m*w^2)), 
  (ep*(m*u - u*v))/(2*(-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]), 
  (ep*(m*u - u*v))/(2*(-3*m + u + v + w)*
    Sqrt[u*(12*m^3 - 3*m^2*u - 4*m^2*v - 2*m*u*v + u*v^2 - 4*m^2*w)]), 
  (ep*(4*m^2 - m*u - m*v - u*v - m*w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
      m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]), 0, 
  (ep*(-4*m + 2*u + v + w))/(2*(3*m - u - v - w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]), 
  (ep*(-8*m^3 + 6*m^2*u - m*u^2 + 6*m^2*v - 5*m*u*v + u^2*v - m*v^2 + u*v^2 + 
     6*m^2*w - 2*m*u*w - 2*m*v*w - m*w^2))/((3*m - u - v - w)*
    (16*m^3 - 8*m^2*u + m*u^2 - 8*m^2*v + 2*m*u*v + m*v^2 - 8*m^2*w + 
     2*m*u*w + 2*m*v*w - u*v*w + m*w^2))}}


==> anc/dbox/MIs62ImprovedG.m <==
{G[1, {0, 0, 1, 1, 0, 1, 0, 0, 0}], G[1, {0, 0, 1, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 0, 1, 1, 0, 0, 0, 0}], G[1, {1, 0, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 0, 1, 1, 1, 0, 1, 0, 0}], G[1, {0, 0, 1, 1, 1, 0, 2, 0, 0}], 
 G[1, {0, 0, 1, 1, 1, 1, 0, 0, 0}], G[1, {0, 0, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 0, 1, 1, 0, 0, 0}], G[1, {0, 1, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 0, 2, 0, 0, 0}], G[1, {0, 1, 1, 1, 1, 0, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 2, 0, 0, 0, 0}], G[1, {1, 0, 0, 1, 0, 1, 1, 0, 0}], 
 G[1, {1, 0, 0, 1, 0, 1, 2, 0, 0}], G[1, {1, 0, 1, 0, 1, 0, 1, 0, 0}], 
 G[1, {1, 0, 1, 0, 1, 1, 0, 0, 0}], G[1, {1, 0, 1, 1, 0, 0, 1, 0, 0}], 
 G[1, {1, 0, 1, 1, 0, 0, 2, 0, 0}], G[1, {1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 0, 1, 1, 0, 2, 0, 0, 0}], G[1, {1, 1, 0, 0, 1, 0, 1, 0, 0}], 
 G[1, {1, 1, 0, 0, 1, 1, 0, 0, 0}], G[1, {1, 1, 0, 1, 0, 1, 0, 0, 0}], 
 G[1, {1, 1, 0, 1, 0, 2, 0, 0, 0}], G[1, {0, 0, 2, 1, 1, 1, 1, 0, 0}], 
 G[1, {0, 0, 2, 2, 1, 1, 1, 0, 0}], G[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}], 
 G[1, {0, 1, 1, 1, 0, 1, 1, 0, 0}], G[1, {0, 1, 1, 1, 1, 0, 1, 0, 0}], 
 G[1, {0, 1, 1, 1, 1, 1, 0, 0, 0}], G[1, {0, 1, 1, 1, 1, 2, 0, 0, 0}], 
 G[1, {0, 1, 1, 1, 2, 1, 0, 0, 0}], G[1, {0, 1, 1, 2, 1, 1, 0, 0, 0}], 
 G[1, {0, 1, 2, 1, 1, 1, 0, 0, 0}], G[1, {0, 1, 2, 1, 2, 1, 0, 0, 0}], 
 G[1, {0, 1, 2, 2, 1, 1, 0, 0, 0}], G[1, {2, 0, 2, 0, 1, 1, 1, 0, 0}], 
 G[1, {1, 0, 1, 1, 0, 1, 1, 0, 0}], G[1, {1, 0, 1, 1, 0, 1, 2, 0, 0}], 
 G[1, {1, 0, 1, 1, 0, 2, 1, 0, 0}], G[1, {1, 0, 1, 2, 0, 1, 1, 0, 0}], 
 G[1, {1, 0, 1, 2, 0, 1, 2, 0, 0}], G[1, {1, 0, 2, 1, 0, 2, 1, 0, 0}], 
 G[1, {1, 0, 2, 2, 0, 1, 1, 0, 0}], G[1, {1, 0, 2, 1, 1, 0, 1, 0, 0}], 
 G[1, {1, 0, 2, 2, 1, 1, 0, 0, 0}], G[1, {1, 1, 0, 0, 1, 1, 1, 0, 0}], 
 G[1, {1, 1, 0, 1, 1, 1, 0, 0, 0}], G[1, {1, 1, 1, 0, 1, 0, 1, 0, 0}], 
 G[1, {1, 1, 1, 0, 1, 1, 0, 0, 0}], G[1, {1, 1, 1, 1, 0, 2, 0, 0, 0}], 
 G[1, {1, 1, 1, 2, 0, 2, 0, 0, 0}], G[1, {0, 1, 1, 1, 1, 1, 1, 0, 0}], 
 G[1, {1, 0, 1, 1, 1, 1, 1, 0, 0}], G[1, {1, 1, 1, 0, 1, 1, 1, 0, 0}], 
 G[1, {1, 1, 1, 1, 0, 1, 1, 0, 0}], G[1, {1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[1, {1, 1, 1, 1, 1, 1, 1, 0, 0}], G[1, {1, 1, 1, 1, 1, 1, 2, 0, 0}], 
 G[1, {1, 1, 1, 2, 1, 1, 1, 0, 0}], G[1, {1, 1, 2, 1, 1, 1, 1, 0, 0}]}


==> anc/dbox/ResMPLdbox.m <==
{{1, -1, 1, 1, 0, -1, 0, -1, 1, 0, -1, 0, -1, 0, -1, 1, 1, 0, -1, 0, -1, 1, 
  1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2}, 
 {-2*G[0, v], 2*G[0, w] + 2*G[-v - w, u] + 2*G[-w, v], -2*G[0, u], 0, 0, 
  G[0, u] + G[0, w]/2 + G[-v - w, u]/2 + G[-w, v]/2, 0, 
  G[0, v]/2 + G[0, w]/2 + G[-v - w, u]/2 + G[-w, v]/2, 0, 0, G[0, v]/2, 0, 
  G[0, u]/2 + G[0, w]/2 + G[-v - w, u]/2 + G[-w, v]/2, 0, G[0, u]/2, 
  -G[0, u] - G[0, w] - G[-v - w, u] - G[-w, v], 
  -G[0, w] - G[-v - w, u] - G[-w, v], 0, G[0, u]/2 + G[0, w] + G[-v - w, u] + 
   G[-w, v], 0, G[0, v]/2 + G[0, w] + G[-v - w, u] + G[-w, v], -2*G[0, u], 
  -G[0, u], 0, -G[0, u], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*G[0, u] + G[0, w] + G[-v - w, u] + G[-w, v], 0, 0, 0, 0, 0, 0, 0, 
  -2*G[0, u] - G[0, w] - G[-v - w, u] - G[-w, v], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3*G[0, u]}, {-1/6*Pi^2 + 4*G[0, 0, v], 
  Pi^2/6 - 4*G[0, w]*G[-v - w, u] - 4*G[0, w]*G[-w, v] - 
   4*G[-v - w, u]*G[-w, v] - 4*G[0, 0, w] - 4*G[-v - w, -v - w, u] - 
   4*G[-w, -w, v], -1/6*Pi^2 + 4*G[0, 0, u], -1/6*Pi^2, 
  -1/3*Pi^2 + G[0, u]*G[0, w] + G[0, u]*G[-w, v] - 2*G[0, w]*G[-w, v] - 
   2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 2*G[-w, -w, v], 
  -(G[0, w]*G[-v - w, u]) - 2*G[0, w]*G[-w, v] - G[-v - w, u]*G[-w, v] - 
   G[0, 0, u] - 2*G[0, 0, w] - G[-v - w, 0, u] - G[-v - w, -v - w, u] - 
   2*G[-w, -w, v], -1/3*Pi^2 + G[0, v]*G[0, w] - G[0, v]*G[-v - w, u] + 
   2*G[0, v]*G[-w, u] - 2*G[0, w]*G[-w, u] - 2*G[-w, u]*G[-w, v] - 
   2*G[0, 0, w] + G[0, -w, v] - G[-w, 0, v] - 2*G[-w, -v - w, u], 
  G[0, v]*G[0, w] - G[0, w]*G[-v - w, u] + G[0, v]*G[-w, u] - 
   G[0, w]*G[-w, u] - G[0, w]*G[-w, v] - G[-v - w, u]*G[-w, v] - 
   G[-w, u]*G[-w, v] - G[0, 0, v] - 2*G[0, 0, w] + G[0, -w, v] - 
   G[-v - w, -v - w, u] - G[-w, -v - w, u] - G[-w, -w, v], -1/6*Pi^2, 
  -1/3*Pi^2 - 2*G[0, 0, v], -2*G[0, 0, v], -1/3*Pi^2 + G[0, u]*G[0, w] + 
   G[0, u]*G[-w, v] - 2*G[0, w]*G[-w, v] - 2*G[0, 0, w] + G[0, -v - w, u] - 
   G[-v - w, 0, u] - 2*G[-w, -w, v], G[0, u]*G[0, w] - G[0, w]*G[-v - w, u] + 
   G[0, u]*G[-w, v] - 2*G[0, w]*G[-w, v] - G[-v - w, u]*G[-w, v] - 
   G[0, 0, u] - 2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, -v - w, u] - 
   2*G[-w, -w, v], -1/3*Pi^2 - 2*G[0, 0, u], -2*G[0, 0, u], 
  -1/6*Pi^2 + G[0, u]*G[0, w] + G[0, w]*G[-v - w, u] + G[0, u]*G[-w, v] + 
   G[0, w]*G[-w, v] + G[-v - w, u]*G[-w, v] + G[0, 0, u] + G[0, 0, w] + 
   G[0, -v - w, u] + G[-v - w, 0, u] + G[-v - w, -v - w, u] + G[-w, -w, v], 
  -1/6*Pi^2 + G[0, w]*G[-v - w, u] + G[0, w]*G[-w, v] + 
   G[-v - w, u]*G[-w, v] + G[0, 0, w] + G[-v - w, -v - w, u] + G[-w, -w, v], 
  -1/3*Pi^2 + G[0, u]*G[0, w] + G[0, u]*G[-w, v] - 2*G[0, w]*G[-w, v] - 
   2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 2*G[-w, -w, v], 
  -(G[0, w]*G[-v - w, u]) - 2*G[0, w]*G[-w, v] - G[-v - w, u]*G[-w, v] - 
   G[0, 0, u] - 2*G[0, 0, w] - G[-v - w, 0, u] - G[-v - w, -v - w, u] - 
   2*G[-w, -w, v], -1/3*Pi^2 + G[0, v]*G[0, w] - G[0, v]*G[-v - w, u] + 
   2*G[0, v]*G[-w, u] - 2*G[0, w]*G[-w, u] - 2*G[-w, u]*G[-w, v] - 
   2*G[0, 0, w] + G[0, -w, v] - G[-w, 0, v] - 2*G[-w, -v - w, u], 
  -(G[0, v]*G[-v - w, u]) - G[0, w]*G[-v - w, u] + G[0, v]*G[-w, u] - 
   G[0, w]*G[-w, u] - G[0, w]*G[-w, v] - G[-v - w, u]*G[-w, v] - 
   G[-w, u]*G[-w, v] - G[0, 0, v] - 2*G[0, 0, w] - G[-v - w, -v - w, u] - 
   G[-w, 0, v] - G[-w, -v - w, u] - G[-w, -w, v], -1/6*Pi^2 + 4*G[0, 0, u], 
  -1/6*Pi^2 + G[0, 0, u], -1/3*Pi^2 - 2*G[0, 0, u], -1/6*Pi^2 + G[0, 0, u], 
  -1/3*Pi^2 - 2*G[0, u]*G[0, v] + G[0, u]*G[0, w] + G[0, v]*G[0, w] + 
   G[0, v]*G[-v - w, u] + G[0, u]*G[-w, v] - 2*G[0, 0, u] - 2*G[0, 0, v] + 
   G[0, -v - w, u] + G[0, -w, v] + G[-v - w, 0, u] + G[-w, 0, v], 
  -1/3*Pi^2 - 2*G[0, 0, u], -1/3*Pi^2 - 2*G[0, 0, u], 0, 0, 0, 
  -1/3*Pi^2 - 2*G[0, 0, v], -1/3*Pi^2 + G[0, u]*G[0, w] + G[0, u]*G[-w, v] - 
   2*G[0, w]*G[-w, v] - 2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 
   2*G[-w, -w, v], -1/3*Pi^2 - 2*G[0, u]*G[0, v] + G[0, u]*G[0, w] + 
   G[0, v]*G[0, w] + G[0, v]*G[-v - w, u] + G[0, u]*G[-w, v] - 2*G[0, 0, u] - 
   2*G[0, 0, v] + G[0, -v - w, u] + G[0, -w, v] + G[-v - w, 0, u] + 
   G[-w, 0, v], -1/3*Pi^2 + G[0, v]*G[0, w] - G[0, v]*G[-v - w, u] + 
   2*G[0, v]*G[-w, u] - 2*G[0, w]*G[-w, u] - 2*G[-w, u]*G[-w, v] - 
   2*G[0, 0, w] + G[0, -w, v] - G[-w, 0, v] - 2*G[-w, -v - w, u], 
  -1/3*Pi^2 - 2*G[0, 0, u], -1/6*Pi^2 - (G[0, u]*G[0, w])/2 + 
   (G[0, v]*G[0, w])/2 + (G[0, v]*G[-v - w, u])/2 - 2*G[0, w]*G[-v - w, u] - 
   (G[0, u]*G[-w, v])/2 - 2*G[0, w]*G[-w, v] - 2*G[-v - w, u]*G[-w, v] + 
   4*G[0, 0, u] - 2*G[0, 0, w] - G[0, -v - w, u]/2 + G[0, -w, v]/2 - 
   G[-v - w, 0, u]/2 - 2*G[-v - w, -v - w, u] + G[-w, 0, v]/2 - 
   2*G[-w, -w, v], -1/3*Pi^2 - 2*G[0, 0, u], -1/3*Pi^2 - 2*G[0, 0, u], 
  -1/3*Pi^2 - 2*G[0, 0, v], -1/3*Pi^2 + G[0, u]*G[0, w] + G[0, u]*G[-w, v] - 
   2*G[0, w]*G[-w, v] - 2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 
   2*G[-w, -w, v], -1/3*Pi^2 + G[0, v]*G[0, w] - G[0, v]*G[-v - w, u] + 
   2*G[0, v]*G[-w, u] - 2*G[0, w]*G[-w, u] - 2*G[-w, u]*G[-w, v] - 
   2*G[0, 0, w] + G[0, -w, v] - G[-w, 0, v] - 2*G[-w, -v - w, u], 
  -1/3*Pi^2 - 2*G[0, u]*G[0, v] + G[0, u]*G[0, w] + G[0, v]*G[0, w] + 
   G[0, v]*G[-v - w, u] + G[0, u]*G[-w, v] - 2*G[0, 0, u] - 2*G[0, 0, v] + 
   G[0, -v - w, u] + G[0, -w, v] + G[-v - w, 0, u] + G[-w, 0, v], 0, 
  -1/6*Pi^2 + (G[0, u]*G[0, w])/2 - (G[0, v]*G[0, w])/2 - 
   (G[0, v]*G[-v - w, u])/2 + G[0, w]*G[-v - w, u] + (G[0, u]*G[-w, v])/2 + 
   G[0, w]*G[-w, v] + G[-v - w, u]*G[-w, v] + 4*G[0, 0, u] + G[0, 0, w] + 
   G[0, -v - w, u]/2 - G[0, -w, v]/2 + G[-v - w, 0, u]/2 + 
   G[-v - w, -v - w, u] - G[-w, 0, v]/2 + G[-w, -w, v], 0, 0, 
  -1/3*Pi^2 - 2*G[0, 0, u], 0, -1/3*Pi^2 + G[0, u]*G[0, w] + 
   G[0, u]*G[-w, v] - 2*G[0, w]*G[-w, v] - 2*G[0, 0, w] + G[0, -v - w, u] - 
   G[-v - w, 0, u] - 2*G[-w, -w, v], -1/3*Pi^2 + G[0, u]*G[0, w] + 
   G[0, u]*G[-w, v] - 2*G[0, w]*G[-w, v] - 2*G[0, 0, w] + G[0, -v - w, u] - 
   G[-v - w, 0, u] - 2*G[-w, -w, v], -1/3*Pi^2 - 2*G[0, u]*G[0, v] + 
   G[0, u]*G[0, w] + G[0, v]*G[0, w] + G[0, v]*G[-v - w, u] + 
   G[0, u]*G[-w, v] - 2*G[0, 0, u] - 2*G[0, 0, v] + G[0, -v - w, u] + 
   G[0, -w, v] + G[-v - w, 0, u] + G[-w, 0, v], 
  -1/3*Pi^2 + G[0, u]*G[0, w] + G[0, u]*G[-w, v] - 2*G[0, w]*G[-w, v] - 
   2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 2*G[-w, -w, v], 0, 0, 
  0, 0, 0, 0, 0, 0, Pi^2/4 - 6*G[0, 0, u]}, 
 {(Pi^2*G[0, v])/3 - 8*G[0, 0, 0, v] - (32*Zeta[3])/3, 
  -1/3*(Pi^2*G[0, w]) - (Pi^2*G[-v - w, u])/3 - (Pi^2*G[-w, v])/3 + 
   8*G[0, w]*G[-v - w, u]*G[-w, v] + 8*G[-v - w, u]*G[0, 0, w] + 
   8*G[-w, v]*G[0, 0, w] + 8*G[0, w]*G[-v - w, -v - w, u] + 
   8*G[-w, v]*G[-v - w, -v - w, u] + 8*G[0, w]*G[-w, -w, v] + 
   8*G[-v - w, u]*G[-w, -w, v] + 8*G[0, 0, 0, w] + 
   8*G[-v - w, -v - w, -v - w, u] + 8*G[-w, -w, -w, v] + (32*Zeta[3])/3, 
  (Pi^2*G[0, u])/3 - 8*G[0, 0, 0, u] - (32*Zeta[3])/3, (-32*Zeta[3])/3, 
  (Pi^2*G[0, u])/3 - (Pi^2*G[0, w])/6 + (Pi^2*G[-v - w, u])/2 - 
   (Pi^2*G[-w, v])/6 + 3*G[0, w]*G[-v - w, u]*G[-w, v] - G[0, w]*G[0, 0, u] - 
   G[-w, v]*G[0, 0, u] + 3*G[-v - w, u]*G[0, 0, w] + 3*G[-w, v]*G[0, 0, w] - 
   2*G[0, w]*G[0, -v - w, u] - 2*G[-w, v]*G[0, -v - w, u] - 
   G[0, w]*G[-v - w, 0, u] - G[-w, v]*G[-v - w, 0, u] + 
   3*G[0, w]*G[-w, -w, v] + 3*G[-v - w, u]*G[-w, -w, v] + 3*G[0, 0, 0, w] - 
   G[0, 0, -v - w, u] + G[0, -v - w, 0, u] - 2*G[0, -v - w, -v - w, u] + 
   G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] + 2*G[-v - w, -v - w, 0, u] + 
   3*G[-w, -w, -w, v] - 2*Zeta[3], (-5*Pi^2*G[0, w])/12 + 
   (5*Pi^2*G[-v - w, u])/12 - (5*Pi^2*G[-w, v])/12 + 
   G[0, u]*G[0, w]*G[-w, v] + 5*G[0, w]*G[-v - w, u]*G[-w, v] + 
   G[0, u]*G[0, 0, w] + 5*G[-v - w, u]*G[0, 0, w] + 2*G[-w, v]*G[0, 0, w] - 
   G[0, w]*G[-v - w, 0, u] - G[-w, v]*G[-v - w, 0, u] + 
   2*G[0, w]*G[-v - w, -v - w, u] + 2*G[-w, v]*G[-v - w, -v - w, u] + 
   G[0, u]*G[-w, -w, v] + 2*G[0, w]*G[-w, -w, v] + 
   5*G[-v - w, u]*G[-w, -w, v] + G[0, 0, 0, u] + 2*G[0, 0, 0, w] + 
   G[0, -v - w, 0, u] + G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] + 
   2*G[-v - w, -v - w, 0, u] + 2*G[-v - w, -v - w, -v - w, u] + 
   2*G[-w, -w, -w, v] + (20*Zeta[3])/3, (Pi^2*G[0, v])/2 - (Pi^2*G[0, w])/6 + 
   (Pi^2*G[-v - w, u])/2 - G[0, v]*G[0, w]*G[-v - w, u] - 
   (2*Pi^2*G[-w, u])/3 + 2*G[0, v]*G[0, w]*G[-w, u] + (Pi^2*G[-w, v])/2 + 
   4*G[0, w]*G[-w, u]*G[-w, v] - 2*G[0, w]*G[0, 0, v] + 
   2*G[-v - w, u]*G[0, 0, v] - 4*G[-w, u]*G[0, 0, v] + G[0, v]*G[0, 0, w] + 
   3*G[-v - w, u]*G[0, 0, w] + 3*G[-w, v]*G[0, 0, w] - 
   2*G[0, w]*G[0, -w, v] - G[-v - w, u]*G[0, -w, v] + 
   2*G[-w, u]*G[0, -w, v] + 2*G[0, v]*G[-v - w, -v - w, u] - 
   3*G[0, v]*G[-v - w, -w, u] + 3*G[0, w]*G[-v - w, -w, u] + 
   3*G[-w, v]*G[-v - w, -w, u] - G[0, w]*G[-w, 0, v] + 
   2*G[-v - w, u]*G[-w, 0, v] - 2*G[-w, u]*G[-w, 0, v] - 
   2*G[0, v]*G[-w, -v - w, u] + 4*G[0, w]*G[-w, -v - w, u] + 
   4*G[-w, v]*G[-w, -v - w, u] + 4*G[0, v]*G[-w, -w, u] - 
   4*G[0, w]*G[-w, -w, u] - 4*G[-w, v]*G[-w, -w, u] + 
   4*G[-w, u]*G[-w, -w, v] + 3*G[0, 0, 0, w] - 2*G[0, 0, -w, v] + 
   G[0, -w, 0, v] - 2*G[0, -w, -w, v] + 3*G[-v - w, -w, -v - w, u] + 
   2*G[-w, 0, 0, v] - G[-w, 0, -w, v] + 4*G[-w, -v - w, -v - w, u] + 
   2*G[-w, -w, 0, v] - 4*G[-w, -w, -v - w, u] - 2*Zeta[3], 
  (5*Pi^2*G[0, v])/12 - (5*Pi^2*G[0, w])/12 - (Pi^2*G[-v - w, u])/12 - 
   (Pi^2*G[-w, u])/3 + G[0, v]*G[0, w]*G[-w, u] - (Pi^2*G[-w, v])/12 + 
   2*G[0, w]*G[-v - w, u]*G[-w, v] + 2*G[0, w]*G[-w, u]*G[-w, v] - 
   2*G[0, w]*G[0, 0, v] - 2*G[-w, u]*G[0, 0, v] + G[0, v]*G[0, 0, w] + 
   2*G[-v - w, u]*G[0, 0, w] + 2*G[-w, v]*G[0, 0, w] - 
   2*G[0, w]*G[0, -w, v] + G[-w, u]*G[0, -w, v] + 
   2*G[0, w]*G[-v - w, -v - w, u] + 2*G[-w, v]*G[-v - w, -v - w, u] - 
   G[-w, u]*G[-w, 0, v] - G[0, v]*G[-w, -v - w, u] + 
   2*G[0, w]*G[-w, -v - w, u] + 2*G[-w, v]*G[-w, -v - w, u] + 
   2*G[0, v]*G[-w, -w, u] - 2*G[0, w]*G[-w, -w, u] - 
   2*G[-w, v]*G[-w, -w, u] + 2*G[0, w]*G[-w, -w, v] + 
   2*G[-v - w, u]*G[-w, -w, v] + 2*G[-w, u]*G[-w, -w, v] + 2*G[0, 0, 0, v] + 
   2*G[0, 0, 0, w] - 2*G[0, 0, -w, v] + G[0, -w, 0, v] - 2*G[0, -w, -w, v] + 
   2*G[-v - w, -v - w, -v - w, u] + 2*G[-w, -v - w, -v - w, u] - 
   2*G[-w, -w, -v - w, u] + 2*G[-w, -w, -w, v] + (20*Zeta[3])/3, 
  (-14*Zeta[3])/3, -1/6*(Pi^2*G[0, v]) + 3*G[0, 0, 0, v] - 2*Zeta[3], 
  (-5*Pi^2*G[0, v])/12 + 2*G[0, 0, 0, v] + (20*Zeta[3])/3, 
  (Pi^2*G[0, u])/2 - (Pi^2*G[0, w])/6 + (Pi^2*G[-v - w, u])/2 - 
   (Pi^2*G[-w, v])/6 + G[0, u]*G[0, w]*G[-w, v] + 
   3*G[0, w]*G[-v - w, u]*G[-w, v] - 2*G[0, w]*G[0, 0, u] - 
   2*G[-w, v]*G[0, 0, u] + G[0, u]*G[0, 0, w] + 3*G[-v - w, u]*G[0, 0, w] + 
   3*G[-w, v]*G[0, 0, w] - 2*G[0, w]*G[0, -v - w, u] - 
   2*G[-w, v]*G[0, -v - w, u] - G[0, w]*G[-v - w, 0, u] - 
   G[-w, v]*G[-v - w, 0, u] + G[0, u]*G[-w, -w, v] + 3*G[0, w]*G[-w, -w, v] + 
   3*G[-v - w, u]*G[-w, -w, v] + 3*G[0, 0, 0, w] - 2*G[0, 0, -v - w, u] + 
   G[0, -v - w, 0, u] - 2*G[0, -v - w, -v - w, u] + 2*G[-v - w, 0, 0, u] - 
   G[-v - w, 0, -v - w, u] + 2*G[-v - w, -v - w, 0, u] + 3*G[-w, -w, -w, v] - 
   2*Zeta[3], (5*Pi^2*G[0, u])/12 - (5*Pi^2*G[0, w])/12 - 
   (Pi^2*G[-v - w, u])/12 - (5*Pi^2*G[-w, v])/12 + G[0, u]*G[0, w]*G[-w, v] + 
   2*G[0, w]*G[-v - w, u]*G[-w, v] - 2*G[0, w]*G[0, 0, u] - 
   2*G[-w, v]*G[0, 0, u] + G[0, u]*G[0, 0, w] + 2*G[-v - w, u]*G[0, 0, w] + 
   2*G[-w, v]*G[0, 0, w] - 2*G[0, w]*G[0, -v - w, u] - 
   2*G[-w, v]*G[0, -v - w, u] + 2*G[0, w]*G[-v - w, -v - w, u] + 
   2*G[-w, v]*G[-v - w, -v - w, u] + G[0, u]*G[-w, -w, v] + 
   2*G[0, w]*G[-w, -w, v] + 2*G[-v - w, u]*G[-w, -w, v] + 2*G[0, 0, 0, u] + 
   2*G[0, 0, 0, w] - 2*G[0, 0, -v - w, u] + G[0, -v - w, 0, u] - 
   2*G[0, -v - w, -v - w, u] + 2*G[-v - w, -v - w, -v - w, u] + 
   2*G[-w, -w, -w, v] + (20*Zeta[3])/3, -1/6*(Pi^2*G[0, u]) + 
   3*G[0, 0, 0, u] - 2*Zeta[3], (-5*Pi^2*G[0, u])/12 + 2*G[0, 0, 0, u] + 
   (20*Zeta[3])/3, (Pi^2*G[0, u])/6 + (Pi^2*G[0, w])/6 + 
   (Pi^2*G[-v - w, u])/6 + (Pi^2*G[-w, v])/6 - G[0, u]*G[0, w]*G[-w, v] - 
   G[0, w]*G[-v - w, u]*G[-w, v] - G[0, w]*G[0, 0, u] - G[-w, v]*G[0, 0, u] - 
   G[0, u]*G[0, 0, w] - G[-v - w, u]*G[0, 0, w] - G[-w, v]*G[0, 0, w] - 
   G[0, w]*G[0, -v - w, u] - G[-w, v]*G[0, -v - w, u] - 
   G[0, w]*G[-v - w, 0, u] - G[-w, v]*G[-v - w, 0, u] - 
   G[0, w]*G[-v - w, -v - w, u] - G[-w, v]*G[-v - w, -v - w, u] - 
   G[0, u]*G[-w, -w, v] - G[0, w]*G[-w, -w, v] - G[-v - w, u]*G[-w, -w, v] - 
   G[0, 0, 0, u] - G[0, 0, 0, w] - G[0, 0, -v - w, u] - G[0, -v - w, 0, u] - 
   G[0, -v - w, -v - w, u] - G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] - 
   G[-v - w, -v - w, 0, u] - G[-v - w, -v - w, -v - w, u] - 
   G[-w, -w, -w, v] - (14*Zeta[3])/3, (Pi^2*G[0, w])/6 + 
   (Pi^2*G[-v - w, u])/6 + (Pi^2*G[-w, v])/6 - G[0, w]*G[-v - w, u]*
    G[-w, v] - G[-v - w, u]*G[0, 0, w] - G[-w, v]*G[0, 0, w] - 
   G[0, w]*G[-v - w, -v - w, u] - G[-w, v]*G[-v - w, -v - w, u] - 
   G[0, w]*G[-w, -w, v] - G[-v - w, u]*G[-w, -w, v] - G[0, 0, 0, w] - 
   G[-v - w, -v - w, -v - w, u] - G[-w, -w, -w, v] - (14*Zeta[3])/3, 
  (Pi^2*G[0, u])/2 - (Pi^2*G[0, w])/3 + (Pi^2*G[-v - w, u])/3 - 
   (Pi^2*G[-w, v])/3 + 2*G[0, u]*G[0, w]*G[-w, v] + 
   2*G[0, w]*G[-v - w, u]*G[-w, v] - 2*G[0, w]*G[0, 0, u] - 
   2*G[-w, v]*G[0, 0, u] + 2*G[0, u]*G[0, 0, w] + 2*G[-v - w, u]*G[0, 0, w] - 
   G[0, w]*G[0, -v - w, u] - G[-w, v]*G[0, -v - w, u] - 
   G[0, w]*G[-v - w, 0, u] - G[-w, v]*G[-v - w, 0, u] + 
   2*G[0, u]*G[-w, -w, v] + 2*G[-v - w, u]*G[-w, -w, v] - 
   2*G[0, 0, -v - w, u] + G[0, -v - w, 0, u] - G[0, -v - w, -v - w, u] + 
   2*G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] + G[-v - w, -v - w, 0, u] - 
   2*Zeta[3], -1/12*(Pi^2*G[0, u]) + (Pi^2*G[0, w])/6 + (Pi^2*G[-w, v])/6 + 
   2*G[0, w]*G[-v - w, u]*G[-w, v] + 2*G[-v - w, u]*G[0, 0, w] + 
   4*G[-w, v]*G[0, 0, w] + G[0, w]*G[-v - w, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, u] + 4*G[0, w]*G[-w, -w, v] + 
   2*G[-v - w, u]*G[-w, -w, v] + 2*G[0, 0, 0, u] + 4*G[0, 0, 0, w] + 
   2*G[-v - w, 0, 0, u] + G[-v - w, -v - w, 0, u] + 
   G[-v - w, -v - w, -v - w, u] + 4*G[-w, -w, -w, v] + (29*Zeta[3])/3, 
  (Pi^2*G[0, v])/2 - (Pi^2*G[0, w])/3 + (Pi^2*G[-v - w, u])/3 - 
   G[0, v]*G[0, w]*G[-v - w, u] - (2*Pi^2*G[-w, u])/3 + 
   3*G[0, v]*G[0, w]*G[-w, u] + (Pi^2*G[-w, v])/3 + 
   2*G[0, w]*G[-w, u]*G[-w, v] - 2*G[0, w]*G[0, 0, v] + 
   2*G[-v - w, u]*G[0, 0, v] - 4*G[-w, u]*G[0, 0, v] + 2*G[0, v]*G[0, 0, w] + 
   2*G[-v - w, u]*G[0, 0, w] - 2*G[-w, u]*G[0, 0, w] + 
   2*G[-w, v]*G[0, 0, w] - G[0, w]*G[0, -w, v] - G[-v - w, u]*G[0, -w, v] + 
   3*G[-w, u]*G[0, -w, v] + G[0, v]*G[-v - w, -v - w, u] - 
   2*G[0, v]*G[-v - w, -w, u] + 2*G[0, w]*G[-v - w, -w, u] + 
   2*G[-w, v]*G[-v - w, -w, u] - G[0, w]*G[-w, 0, v] + 
   G[-v - w, u]*G[-w, 0, v] - G[-w, u]*G[-w, 0, v] - 
   G[0, v]*G[-w, -v - w, u] + 2*G[0, w]*G[-w, -v - w, u] + 
   2*G[-w, v]*G[-w, -v - w, u] + 4*G[0, v]*G[-w, -w, u] - 
   4*G[0, w]*G[-w, -w, u] - 4*G[-w, v]*G[-w, -w, u] + 
   2*G[-w, u]*G[-w, -w, v] - 2*G[0, 0, -w, v] + G[0, -w, 0, v] - 
   G[0, -w, -w, v] + 2*G[-v - w, -w, -v - w, u] + 2*G[-w, 0, 0, v] - 
   G[-w, 0, -w, v] + 2*G[-w, -v - w, -v - w, u] + G[-w, -w, 0, v] - 
   4*G[-w, -w, -v - w, u] - 2*Zeta[3], -1/12*(Pi^2*G[0, v]) + 
   (Pi^2*G[0, w])/6 + (Pi^2*G[-w, u])/6 + G[0, w]*G[-v - w, u]*G[-w, v] + 
   G[0, w]*G[-w, u]*G[-w, v] + 2*G[-v - w, u]*G[0, 0, v] - 
   2*G[-w, u]*G[0, 0, v] + 2*G[-v - w, u]*G[0, 0, w] + 
   2*G[-w, u]*G[0, 0, w] + 2*G[-w, v]*G[0, 0, w] + 
   G[0, v]*G[-v - w, -v - w, u] + G[0, w]*G[-v - w, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, u] - G[0, v]*G[-v - w, -w, u] + 
   G[0, w]*G[-v - w, -w, u] + G[-w, v]*G[-v - w, -w, u] + 
   G[-v - w, u]*G[-w, 0, v] + G[-w, u]*G[-w, 0, v] + 
   G[0, v]*G[-w, -v - w, u] + G[0, w]*G[-w, -v - w, u] + 
   G[-w, v]*G[-w, -v - w, u] - G[0, v]*G[-w, -w, u] + G[0, w]*G[-w, -w, u] + 
   G[-w, v]*G[-w, -w, u] + G[0, w]*G[-w, -w, v] + G[-v - w, u]*G[-w, -w, v] + 
   G[-w, u]*G[-w, -w, v] + 2*G[0, 0, 0, v] + 4*G[0, 0, 0, w] + 
   G[-v - w, -v - w, -v - w, u] + G[-v - w, -w, -v - w, u] + 
   2*G[-w, 0, 0, v] + G[-w, -v - w, -v - w, u] + G[-w, -w, 0, v] + 
   G[-w, -w, -v - w, u] + G[-w, -w, -w, v] + (29*Zeta[3])/3, 
  (Pi^2*G[0, u])/3 - 8*G[0, 0, 0, u] - (14*Zeta[3])/3, 
  (Pi^2*G[0, u])/6 - G[0, 0, 0, u] - (14*Zeta[3])/3, 
  -1/3*(Pi^2*G[0, u]) - 2*Zeta[3], -1/3*(Pi^2*G[0, u]) - 4*G[0, 0, 0, u] - 
   (32*Zeta[3])/3, -1/3*(Pi^2*G[0, u]) - (Pi^2*G[0, v])/6 + 
   (Pi^2*G[0, w])/2 - 3*G[0, u]*G[0, v]*G[0, w] - Pi^2*G[-v - w, u] + 
   G[0, v]*G[0, w]*G[-v - w, u] + Pi^2*G[-w, u] - 
   3*G[0, v]*G[0, w]*G[-w, u] - 2*G[0, u]*G[0, w]*G[-w, v] - 
   3*G[0, w]*G[-v - w, u]*G[-w, v] + 4*G[0, v]*G[0, 0, u] - 
   G[0, w]*G[0, 0, u] - G[-w, v]*G[0, 0, u] + 5*G[0, u]*G[0, 0, v] - 
   2*G[0, w]*G[0, 0, v] - 2*G[-v - w, u]*G[0, 0, v] + G[0, u]*G[0, 0, w] + 
   G[0, v]*G[0, 0, w] - 6*G[-v - w, u]*G[0, 0, w] + 6*G[-w, u]*G[0, 0, w] - 
   2*G[0, w]*G[0, -v - w, u] - 2*G[-w, v]*G[0, -v - w, u] - 
   3*G[0, v]*G[0, -w, u] + 3*G[0, w]*G[0, -w, u] + 3*G[-w, v]*G[0, -w, u] - 
   3*G[0, u]*G[0, -w, v] + G[0, w]*G[0, -w, v] + G[-v - w, u]*G[0, -w, v] - 
   3*G[-w, u]*G[0, -w, v] + G[0, w]*G[-v - w, 0, u] + 
   G[-w, v]*G[-v - w, 0, u] - 2*G[0, v]*G[-v - w, -v - w, u] + 
   3*G[0, v]*G[-v - w, -w, u] - 3*G[0, w]*G[-v - w, -w, u] - 
   3*G[-w, v]*G[-v - w, -w, u] + G[0, w]*G[-w, 0, v] - 
   2*G[-v - w, u]*G[-w, 0, v] + 3*G[-w, u]*G[-w, 0, v] + 
   3*G[0, v]*G[-w, -v - w, u] - 6*G[0, v]*G[-w, -w, u] + 
   6*G[0, w]*G[-w, -w, u] + 6*G[-w, v]*G[-w, -w, u] - 
   2*G[0, u]*G[-w, -w, v] + 3*G[0, w]*G[-w, -w, v] - 
   3*G[-v - w, u]*G[-w, -w, v] + 3*G[0, 0, 0, v] - G[0, 0, -v - w, u] - 
   2*G[0, 0, -w, v] - G[0, -v - w, 0, u] - 2*G[0, -v - w, -v - w, u] - 
   2*G[0, -w, 0, v] + 3*G[0, -w, -v - w, u] + G[0, -w, -w, v] - 
   G[-v - w, 0, 0, u] + G[-v - w, 0, -v - w, u] - 2*G[-v - w, -v - w, 0, u] - 
   3*G[-v - w, -w, -v - w, u] - 2*G[-w, 0, 0, v] + G[-w, 0, -w, v] - 
   2*G[-w, -w, 0, v] + 6*G[-w, -w, -v - w, u] + 3*G[-w, -w, -w, v] + Zeta[3], 
  -1/3*(Pi^2*G[0, u]) + (Pi^2*G[0, v])/6 + (Pi^2*G[0, w])/6 - 
   G[0, u]*G[0, v]*G[0, w] + (Pi^2*G[-w, u])/3 - G[0, v]*G[0, w]*G[-w, u] + 
   2*G[0, v]*G[0, 0, u] + G[0, u]*G[0, 0, v] + G[0, u]*G[0, 0, w] + 
   2*G[-w, u]*G[0, 0, w] - G[0, v]*G[0, -w, u] + G[0, w]*G[0, -w, u] + 
   G[-w, v]*G[0, -w, u] - G[0, u]*G[0, -w, v] + G[0, w]*G[0, -w, v] - 
   G[-w, u]*G[0, -w, v] + G[-w, u]*G[-w, 0, v] + G[0, v]*G[-w, -v - w, u] - 
   2*G[0, v]*G[-w, -w, u] + 2*G[0, w]*G[-w, -w, u] + 
   2*G[-w, v]*G[-w, -w, u] - G[0, -w, 0, v] + G[0, -w, -v - w, u] + 
   G[0, -w, -w, v] + 2*G[-w, -w, -v - w, u] - 3*Zeta[3], 
  -1/3*(Pi^2*G[0, u]) - 2*Zeta[3], 0, 0, 0, -1/6*(Pi^2*G[0, u]) - 
   (Pi^2*G[0, v])/6 - (Pi^2*G[0, w])/6 + G[0, u]*G[0, v]*G[0, w] - 
   (Pi^2*G[-w, v])/3 + G[0, u]*G[0, w]*G[-w, v] - G[0, v]*G[0, 0, u] - 
   2*G[0, u]*G[0, 0, v] - G[0, v]*G[0, 0, w] - 2*G[-w, v]*G[0, 0, w] + 
   G[0, v]*G[0, -w, u] - G[0, w]*G[0, -w, u] - G[-w, v]*G[0, -w, u] + 
   G[0, u]*G[0, -w, v] - G[0, w]*G[0, -w, v] + G[0, u]*G[-w, -w, v] - 
   2*G[0, w]*G[-w, -w, v] + 3*G[0, 0, 0, v] + G[0, -v - w, 0, u] - 
   G[0, -w, -v - w, u] - G[0, -w, -w, v] - 2*G[-w, -w, -w, v] - Zeta[3], 
  (Pi^2*G[0, u])/2 - (Pi^2*G[0, v])/6 - (Pi^2*G[0, w])/6 + 
   G[0, v]*G[0, w]*G[-v - w, u] - G[0, u]*G[0, w]*G[-w, v] + 
   2*G[0, w]*G[-v - w, u]*G[-w, v] - G[0, w]*G[0, 0, u] - 
   G[-w, v]*G[0, 0, u] + G[0, u]*G[0, 0, v] - G[0, w]*G[0, 0, v] - 
   G[-v - w, u]*G[0, 0, v] + G[-v - w, u]*G[0, 0, w] + 
   5*G[-w, v]*G[0, 0, w] + G[0, v]*G[0, -v - w, u] - 
   2*G[0, w]*G[0, -v - w, u] - 2*G[-w, v]*G[0, -v - w, u] - 
   G[0, v]*G[0, -w, u] + G[0, w]*G[0, -w, u] + G[-w, v]*G[0, -w, u] - 
   G[0, w]*G[0, -w, v] + G[-v - w, u]*G[0, -w, v] - G[0, v]*G[-v - w, 0, u] + 
   G[0, v]*G[-v - w, -w, u] - G[0, w]*G[-v - w, -w, u] - 
   G[-w, v]*G[-v - w, -w, u] + G[0, u]*G[-w, 0, v] - G[0, w]*G[-w, 0, v] - 
   G[0, u]*G[-w, -w, v] + 6*G[0, w]*G[-w, -w, v] + 
   2*G[-v - w, u]*G[-w, -w, v] + 3*G[0, 0, 0, w] - G[0, 0, -v - w, u] - 
   G[0, 0, -w, v] - 2*G[0, -v - w, -v - w, u] + G[0, -w, -v - w, u] - 
   G[0, -w, -w, v] + G[-v - w, 0, 0, u] + 2*G[-v - w, -v - w, 0, u] - 
   G[-v - w, -w, -v - w, u] - G[-w, 0, 0, v] - G[-w, 0, -w, v] - 
   2*G[-w, -w, 0, v] + 6*G[-w, -w, -w, v] - Zeta[3], 
  -1/6*(Pi^2*G[0, u]) - (Pi^2*G[0, v])/6 + (Pi^2*G[0, w])/2 - 
   5*G[0, u]*G[0, v]*G[0, w] - (3*Pi^2*G[-v - w, u])/2 + 
   2*G[0, v]*G[0, w]*G[-v - w, u] + (4*Pi^2*G[-w, u])/3 - 
   4*G[0, v]*G[0, w]*G[-w, u] - (Pi^2*G[-w, v])/6 - 
   2*G[0, u]*G[0, w]*G[-w, v] - 4*G[0, w]*G[-v - w, u]*G[-w, v] + 
   7*G[0, v]*G[0, 0, u] - 3*G[0, w]*G[0, 0, u] - 3*G[-w, v]*G[0, 0, u] + 
   7*G[0, u]*G[0, 0, v] - 3*G[0, w]*G[0, 0, v] - 3*G[-v - w, u]*G[0, 0, v] + 
   2*G[0, u]*G[0, 0, w] + 2*G[0, v]*G[0, 0, w] - 8*G[-v - w, u]*G[0, 0, w] + 
   8*G[-w, u]*G[0, 0, w] - G[0, v]*G[0, -v - w, u] - 
   2*G[0, w]*G[0, -v - w, u] - 2*G[-w, v]*G[0, -v - w, u] - 
   4*G[0, v]*G[0, -w, u] + 4*G[0, w]*G[0, -w, u] + 4*G[-w, v]*G[0, -w, u] - 
   5*G[0, u]*G[0, -w, v] + 2*G[0, w]*G[0, -w, v] + 
   2*G[-v - w, u]*G[0, -w, v] - 4*G[-w, u]*G[0, -w, v] - 
   G[0, v]*G[-v - w, 0, u] + 2*G[0, w]*G[-v - w, 0, u] + 
   2*G[-w, v]*G[-v - w, 0, u] - 2*G[0, v]*G[-v - w, -v - w, u] + 
   4*G[0, v]*G[-v - w, -w, u] - 4*G[0, w]*G[-v - w, -w, u] - 
   4*G[-w, v]*G[-v - w, -w, u] - G[0, u]*G[-w, 0, v] + 
   2*G[0, w]*G[-w, 0, v] - 2*G[-v - w, u]*G[-w, 0, v] + 
   4*G[-w, u]*G[-w, 0, v] + 4*G[0, v]*G[-w, -v - w, u] - 
   8*G[0, v]*G[-w, -w, u] + 8*G[0, w]*G[-w, -w, u] + 
   8*G[-w, v]*G[-w, -w, u] - 2*G[0, u]*G[-w, -w, v] + 
   4*G[0, w]*G[-w, -w, v] - 4*G[-v - w, u]*G[-w, -w, v] + 3*G[0, 0, 0, u] + 
   3*G[0, 0, 0, v] - 3*G[0, 0, -v - w, u] - 3*G[0, 0, -w, v] - 
   3*G[0, -v - w, 0, u] - 2*G[0, -v - w, -v - w, u] - 3*G[0, -w, 0, v] + 
   4*G[0, -w, -v - w, u] + 2*G[0, -w, -w, v] - 3*G[-v - w, 0, 0, u] + 
   2*G[-v - w, 0, -v - w, u] - 2*G[-v - w, -v - w, 0, u] - 
   4*G[-v - w, -w, -v - w, u] - 3*G[-w, 0, 0, v] + 2*G[-w, 0, -w, v] - 
   2*G[-w, -w, 0, v] + 8*G[-w, -w, -v - w, u] + 4*G[-w, -w, -w, v] + 
   2*Zeta[3], -1/6*(Pi^2*G[0, u]) + (Pi^2*G[0, v])/2 - (Pi^2*G[0, w])/6 - 
   G[0, v]*G[0, w]*G[-w, u] + G[0, u]*G[0, w]*G[-w, v] - 
   G[0, w]*G[-v - w, u]*G[-w, v] + 4*G[0, w]*G[-w, u]*G[-w, v] + 
   G[0, v]*G[0, 0, u] - G[0, w]*G[0, 0, u] - G[-w, v]*G[0, 0, u] - 
   G[0, w]*G[0, 0, v] + G[-v - w, u]*G[0, 0, v] - 2*G[-w, u]*G[0, 0, v] + 
   G[-v - w, u]*G[0, 0, w] + 4*G[-w, u]*G[0, 0, w] + G[-w, v]*G[0, 0, w] - 
   G[0, v]*G[0, -v - w, u] + G[0, v]*G[0, -w, u] - G[0, w]*G[0, -w, u] - 
   G[-w, v]*G[0, -w, u] - G[0, w]*G[0, -w, v] - G[-w, u]*G[0, -w, v] - 
   G[0, v]*G[-v - w, 0, u] + G[0, w]*G[-v - w, 0, u] + 
   G[-w, v]*G[-v - w, 0, u] + 2*G[0, v]*G[-v - w, -v - w, u] - 
   2*G[0, v]*G[-v - w, -w, u] + 2*G[0, w]*G[-v - w, -w, u] + 
   2*G[-w, v]*G[-v - w, -w, u] + 2*G[0, v]*G[-w, 0, u] - 
   2*G[0, w]*G[-w, 0, u] - 2*G[-w, v]*G[-w, 0, u] - G[0, u]*G[-w, 0, v] + 
   2*G[-v - w, u]*G[-w, 0, v] - G[-w, u]*G[-w, 0, v] - 
   G[0, v]*G[-w, -v - w, u] + 4*G[0, w]*G[-w, -v - w, u] + 
   4*G[-w, v]*G[-w, -v - w, u] + G[0, u]*G[-w, -w, v] - 
   G[0, w]*G[-w, -w, v] - G[-v - w, u]*G[-w, -w, v] + 
   4*G[-w, u]*G[-w, -w, v] + 3*G[0, 0, 0, w] - G[0, 0, -v - w, u] - 
   G[0, 0, -w, v] - G[0, -w, -v - w, u] - G[0, -w, -w, v] - 
   G[-v - w, 0, 0, u] + G[-v - w, 0, -v - w, u] + 
   2*G[-v - w, -w, -v - w, u] + G[-w, 0, 0, v] - 2*G[-w, 0, -v - w, u] - 
   2*G[-w, -v - w, 0, u] + 4*G[-w, -v - w, -v - w, u] + 2*G[-w, -w, 0, v] - 
   G[-w, -w, -w, v] - Zeta[3], -1/6*(Pi^2*G[0, u]) - (Pi^2*G[0, v])/6 - 
   (Pi^2*G[0, w])/6 + G[0, u]*G[0, v]*G[0, w] - (Pi^2*G[-w, u])/3 + 
   G[0, v]*G[0, w]*G[-w, u] - 2*G[0, v]*G[0, 0, u] - G[0, u]*G[0, 0, v] - 
   G[0, u]*G[0, 0, w] - 2*G[-w, u]*G[0, 0, w] + G[0, v]*G[0, -w, u] - 
   G[0, w]*G[0, -w, u] - G[-w, v]*G[0, -w, u] + G[0, u]*G[0, -w, v] - 
   G[0, w]*G[0, -w, v] + G[-w, u]*G[0, -w, v] - G[-w, u]*G[-w, 0, v] - 
   G[0, v]*G[-w, -v - w, u] + 2*G[0, v]*G[-w, -w, u] - 
   2*G[0, w]*G[-w, -w, u] - 2*G[-w, v]*G[-w, -w, u] + 3*G[0, 0, 0, u] + 
   G[0, -w, 0, v] - G[0, -w, -v - w, u] - G[0, -w, -w, v] - 
   2*G[-w, -w, -v - w, u] - Zeta[3], (5*Pi^2*G[0, u])/12 + 
   (Pi^2*G[0, v])/12 - (7*Pi^2*G[0, w])/12 + (G[0, u]*G[0, v]*G[0, w])/2 + 
   (Pi^2*G[-v - w, u])/12 - (Pi^2*G[-w, u])/3 + G[0, v]*G[0, w]*G[-w, u] - 
   (Pi^2*G[-w, v])/4 + 6*G[0, w]*G[-v - w, u]*G[-w, v] - 
   (3*G[0, v]*G[0, 0, u])/2 + (3*G[0, w]*G[0, 0, u])/2 + 
   (3*G[-w, v]*G[0, 0, u])/2 - (3*G[0, u]*G[0, 0, v])/2 - 
   (G[0, w]*G[0, 0, v])/2 - (G[-v - w, u]*G[0, 0, v])/2 + 
   G[0, v]*G[0, 0, w] + 5*G[-v - w, u]*G[0, 0, w] - 2*G[-w, u]*G[0, 0, w] + 
   3*G[-w, v]*G[0, 0, w] + (G[0, v]*G[0, -v - w, u])/2 + 
   G[0, w]*G[0, -v - w, u] + G[-w, v]*G[0, -v - w, u] + 
   (G[0, u]*G[0, -w, v])/2 - G[0, w]*G[0, -w, v] + G[-w, u]*G[0, -w, v] + 
   (G[0, v]*G[-v - w, 0, u])/2 - G[0, w]*G[-v - w, 0, u] - 
   G[-w, v]*G[-v - w, 0, u] - G[0, v]*G[-v - w, -v - w, u] + 
   4*G[0, w]*G[-v - w, -v - w, u] + 4*G[-w, v]*G[-v - w, -v - w, u] + 
   G[0, v]*G[-v - w, -w, u] - G[0, w]*G[-v - w, -w, u] - 
   G[-w, v]*G[-v - w, -w, u] + (G[0, u]*G[-w, 0, v])/2 - 
   G[-v - w, u]*G[-w, 0, v] - G[-w, u]*G[-w, 0, v] - 
   G[0, v]*G[-w, -v - w, u] + 2*G[0, v]*G[-w, -w, u] - 
   2*G[0, w]*G[-w, -w, u] - 2*G[-w, v]*G[-w, -w, u] + 
   4*G[0, w]*G[-w, -w, v] + 6*G[-v - w, u]*G[-w, -w, v] - 
   (13*G[0, 0, 0, u])/2 - (3*G[0, 0, 0, v])/2 + G[0, 0, 0, w] + 
   (3*G[0, 0, -v - w, u])/2 - G[0, 0, -w, v]/2 + G[0, -v - w, 0, u]/2 + 
   G[0, -v - w, -v - w, u] + (3*G[0, -w, 0, v])/2 - G[0, -w, -w, v] + 
   (3*G[-v - w, 0, 0, u])/2 - G[-v - w, 0, -v - w, u] + 
   G[-v - w, -v - w, 0, u] + 4*G[-v - w, -v - w, -v - w, u] - 
   G[-v - w, -w, -v - w, u] - G[-w, 0, 0, v]/2 - G[-w, -w, 0, v] - 
   2*G[-w, -w, -v - w, u] + 4*G[-w, -w, -w, v] - (17*Zeta[3])/3, 
  -1/3*(Pi^2*G[0, u]) + (Pi^2*G[0, w])/3 + (Pi^2*G[-v - w, u])/3 + 
   (Pi^2*G[-w, v])/3 + 2*G[0, w]*G[0, 0, u] + 2*G[-w, v]*G[0, 0, u] + 
   2*G[0, 0, -v - w, u] + 2*G[0, -v - w, 0, u] + 2*G[-v - w, 0, 0, u] - 
   2*Zeta[3], -1/6*(Pi^2*G[0, u]) - (Pi^2*G[0, v])/6 + (Pi^2*G[0, w])/6 + 
   G[0, u]*G[0, v]*G[0, w] + (Pi^2*G[-v - w, u])/3 - (Pi^2*G[-w, u])/3 + 
   G[0, v]*G[0, w]*G[-w, u] + (Pi^2*G[-w, v])/3 - 2*G[0, v]*G[0, 0, u] + 
   2*G[0, w]*G[0, 0, u] + 2*G[-w, v]*G[0, 0, u] - G[0, u]*G[0, 0, v] - 
   G[0, u]*G[0, 0, w] - 2*G[-w, u]*G[0, 0, w] + G[0, v]*G[0, -w, u] - 
   G[0, w]*G[0, -w, u] - G[-w, v]*G[0, -w, u] + G[0, u]*G[0, -w, v] - 
   G[0, w]*G[0, -w, v] + G[-w, u]*G[0, -w, v] - G[-w, u]*G[-w, 0, v] - 
   G[0, v]*G[-w, -v - w, u] + 2*G[0, v]*G[-w, -w, u] - 
   2*G[0, w]*G[-w, -w, u] - 2*G[-w, v]*G[-w, -w, u] + 3*G[0, 0, 0, u] + 
   2*G[0, 0, -v - w, u] + 2*G[0, -v - w, 0, u] + G[0, -w, 0, v] - 
   G[0, -w, -v - w, u] - G[0, -w, -w, v] + 2*G[-v - w, 0, 0, u] - 
   2*G[-w, -w, -v - w, u] - Zeta[3], -1/6*(Pi^2*G[0, u]) - (Pi^2*G[0, v])/6 + 
   (Pi^2*G[0, w])/6 + G[0, u]*G[0, v]*G[0, w] + (Pi^2*G[-v - w, u])/3 + 
   G[0, u]*G[0, w]*G[-w, v] - G[0, v]*G[0, 0, u] - 2*G[0, u]*G[0, 0, v] + 
   2*G[0, w]*G[0, 0, v] + 2*G[-v - w, u]*G[0, 0, v] - G[0, v]*G[0, 0, w] - 
   2*G[-w, v]*G[0, 0, w] + G[0, v]*G[0, -w, u] - G[0, w]*G[0, -w, u] - 
   G[-w, v]*G[0, -w, u] + G[0, u]*G[0, -w, v] - G[0, w]*G[0, -w, v] + 
   G[0, u]*G[-w, -w, v] - 2*G[0, w]*G[-w, -w, v] + 3*G[0, 0, 0, v] + 
   2*G[0, 0, -w, v] + G[0, -v - w, 0, u] + 2*G[0, -w, 0, v] - 
   G[0, -w, -v - w, u] - G[0, -w, -w, v] + 2*G[-w, 0, 0, v] - 
   2*G[-w, -w, -w, v] - Zeta[3], (Pi^2*G[0, u])/2 - (Pi^2*G[0, v])/6 - 
   (Pi^2*G[0, w])/3 - (Pi^2*G[-v - w, u])/6 + G[0, v]*G[0, w]*G[-v - w, u] - 
   (Pi^2*G[-w, v])/6 + G[0, w]*G[-v - w, u]*G[-w, v] - G[0, w]*G[0, 0, u] - 
   G[-w, v]*G[0, 0, u] + G[0, u]*G[0, 0, v] - G[0, w]*G[0, 0, v] - 
   G[-v - w, u]*G[0, 0, v] + G[0, u]*G[0, 0, w] + 2*G[-w, v]*G[0, 0, w] + 
   G[0, v]*G[0, -v - w, u] - G[0, w]*G[0, -v - w, u] - 
   G[-w, v]*G[0, -v - w, u] - G[0, v]*G[0, -w, u] + G[0, w]*G[0, -w, u] + 
   G[-w, v]*G[0, -w, u] - G[0, w]*G[0, -w, v] + G[-v - w, u]*G[0, -w, v] - 
   G[0, v]*G[-v - w, 0, u] + G[0, v]*G[-v - w, -w, u] - 
   G[0, w]*G[-v - w, -w, u] - G[-w, v]*G[-v - w, -w, u] + 
   G[0, u]*G[-w, 0, v] - G[0, w]*G[-w, 0, v] + 3*G[0, w]*G[-w, -w, v] + 
   G[-v - w, u]*G[-w, -w, v] - G[0, 0, -v - w, u] - G[0, 0, -w, v] - 
   G[0, -v - w, -v - w, u] + G[0, -w, -v - w, u] - G[0, -w, -w, v] + 
   G[-v - w, 0, 0, u] + G[-v - w, -v - w, 0, u] - G[-v - w, -w, -v - w, u] - 
   G[-w, 0, 0, v] - G[-w, 0, -w, v] - 2*G[-w, -w, 0, v] + 
   3*G[-w, -w, -w, v] - Zeta[3], -1/6*(Pi^2*G[0, u]) + (Pi^2*G[0, v])/2 - 
   (Pi^2*G[0, w])/3 - (Pi^2*G[-v - w, u])/6 - (Pi^2*G[-w, v])/6 + 
   G[0, u]*G[0, w]*G[-w, v] - G[0, w]*G[-v - w, u]*G[-w, v] + 
   2*G[0, w]*G[-w, u]*G[-w, v] + G[0, v]*G[0, 0, u] - G[0, w]*G[0, 0, u] - 
   G[-w, v]*G[0, 0, u] - G[0, w]*G[0, 0, v] + G[-v - w, u]*G[0, 0, v] - 
   2*G[-w, u]*G[0, 0, v] + G[0, v]*G[0, 0, w] + 2*G[-w, u]*G[0, 0, w] - 
   G[0, v]*G[0, -v - w, u] + G[0, v]*G[0, -w, u] - G[0, w]*G[0, -w, u] - 
   G[-w, v]*G[0, -w, u] - G[0, v]*G[-v - w, 0, u] + G[0, w]*G[-v - w, 0, u] + 
   G[-w, v]*G[-v - w, 0, u] + G[0, v]*G[-v - w, -v - w, u] - 
   G[0, v]*G[-v - w, -w, u] + G[0, w]*G[-v - w, -w, u] + 
   G[-w, v]*G[-v - w, -w, u] + 2*G[0, v]*G[-w, 0, u] - 
   2*G[0, w]*G[-w, 0, u] - 2*G[-w, v]*G[-w, 0, u] - G[0, u]*G[-w, 0, v] + 
   G[-v - w, u]*G[-w, 0, v] + 2*G[0, w]*G[-w, -v - w, u] + 
   2*G[-w, v]*G[-w, -v - w, u] + G[0, u]*G[-w, -w, v] - 
   G[0, w]*G[-w, -w, v] - G[-v - w, u]*G[-w, -w, v] + 
   2*G[-w, u]*G[-w, -w, v] - G[0, 0, -v - w, u] - G[0, 0, -w, v] - 
   G[0, -w, -v - w, u] - G[-v - w, 0, 0, u] + G[-v - w, 0, -v - w, u] + 
   G[-v - w, -w, -v - w, u] + G[-w, 0, 0, v] - 2*G[-w, 0, -v - w, u] - 
   2*G[-w, -v - w, 0, u] + 2*G[-w, -v - w, -v - w, u] + G[-w, -w, 0, v] - 
   G[-w, -w, -w, v] - Zeta[3], -1/6*(Pi^2*G[0, u]) - (Pi^2*G[0, v])/6 + 
   (Pi^2*G[0, w])/3 - 6*G[0, u]*G[0, v]*G[0, w] - (5*Pi^2*G[-v - w, u])/3 + 
   3*G[0, v]*G[0, w]*G[-v - w, u] + (4*Pi^2*G[-w, u])/3 - 
   4*G[0, v]*G[0, w]*G[-w, u] - (Pi^2*G[-w, v])/3 - 
   G[0, u]*G[0, w]*G[-w, v] - 4*G[0, w]*G[-v - w, u]*G[-w, v] + 
   7*G[0, v]*G[0, 0, u] - 4*G[0, w]*G[0, 0, u] - 4*G[-w, v]*G[0, 0, u] + 
   7*G[0, u]*G[0, 0, v] - 4*G[0, w]*G[0, 0, v] - 4*G[-v - w, u]*G[0, 0, v] + 
   3*G[0, u]*G[0, 0, w] + 3*G[0, v]*G[0, 0, w] - 8*G[-v - w, u]*G[0, 0, w] + 
   8*G[-w, u]*G[0, 0, w] - 2*G[0, v]*G[0, -v - w, u] - 
   G[0, w]*G[0, -v - w, u] - G[-w, v]*G[0, -v - w, u] - 
   4*G[0, v]*G[0, -w, u] + 4*G[0, w]*G[0, -w, u] + 4*G[-w, v]*G[0, -w, u] - 
   6*G[0, u]*G[0, -w, v] + 3*G[0, w]*G[0, -w, v] + 
   3*G[-v - w, u]*G[0, -w, v] - 4*G[-w, u]*G[0, -w, v] - 
   2*G[0, v]*G[-v - w, 0, u] + 3*G[0, w]*G[-v - w, 0, u] + 
   3*G[-w, v]*G[-v - w, 0, u] - G[0, v]*G[-v - w, -v - w, u] + 
   4*G[0, v]*G[-v - w, -w, u] - 4*G[0, w]*G[-v - w, -w, u] - 
   4*G[-w, v]*G[-v - w, -w, u] - 2*G[0, u]*G[-w, 0, v] + 
   3*G[0, w]*G[-w, 0, v] - G[-v - w, u]*G[-w, 0, v] + 
   4*G[-w, u]*G[-w, 0, v] + 4*G[0, v]*G[-w, -v - w, u] - 
   8*G[0, v]*G[-w, -w, u] + 8*G[0, w]*G[-w, -w, u] + 
   8*G[-w, v]*G[-w, -w, u] - G[0, u]*G[-w, -w, v] + 4*G[0, w]*G[-w, -w, v] - 
   4*G[-v - w, u]*G[-w, -w, v] + 3*G[0, 0, 0, u] + 3*G[0, 0, 0, v] - 
   4*G[0, 0, -v - w, u] - 4*G[0, 0, -w, v] - 4*G[0, -v - w, 0, u] - 
   G[0, -v - w, -v - w, u] - 4*G[0, -w, 0, v] + 4*G[0, -w, -v - w, u] + 
   3*G[0, -w, -w, v] - 4*G[-v - w, 0, 0, u] + 3*G[-v - w, 0, -v - w, u] - 
   G[-v - w, -v - w, 0, u] - 4*G[-v - w, -w, -v - w, u] - 4*G[-w, 0, 0, v] + 
   3*G[-w, 0, -w, v] - G[-w, -w, 0, v] + 8*G[-w, -w, -v - w, u] + 
   4*G[-w, -w, -w, v] + 2*Zeta[3], 0, (3*Pi^2*G[0, u])/4 - 
   (7*Pi^2*G[0, v])/12 + (Pi^2*G[0, w])/3 + G[0, u]*G[0, v]*G[0, w] + 
   (2*Pi^2*G[-v - w, u])/3 - (G[0, v]*G[0, w]*G[-v - w, u])/2 + 
   (Pi^2*G[-w, u])/3 - G[0, v]*G[0, w]*G[-w, u] + 
   (G[0, u]*G[0, w]*G[-w, v])/2 - (3*G[0, v]*G[0, 0, u])/2 - 
   (3*G[0, u]*G[0, 0, v])/2 + 2*G[0, w]*G[0, 0, v] + 
   2*G[-v - w, u]*G[0, 0, v] + (G[0, u]*G[0, 0, w])/2 - 
   (3*G[0, v]*G[0, 0, w])/2 + G[-v - w, u]*G[0, 0, w] + 
   2*G[-w, u]*G[0, 0, w] - 3*G[-w, v]*G[0, 0, w] + G[0, v]*G[0, -v - w, u] - 
   (G[0, w]*G[0, -v - w, u])/2 - (G[-w, v]*G[0, -v - w, u])/2 + 
   G[0, u]*G[0, -w, v] + (G[0, w]*G[0, -w, v])/2 - 
   (G[-v - w, u]*G[0, -w, v])/2 - G[-w, u]*G[0, -w, v] + 
   G[0, v]*G[-v - w, 0, u] - (3*G[0, w]*G[-v - w, 0, u])/2 - 
   (3*G[-w, v]*G[-v - w, 0, u])/2 + (G[0, v]*G[-v - w, -v - w, u])/2 - 
   G[0, w]*G[-v - w, -v - w, u] - G[-w, v]*G[-v - w, -v - w, u] - 
   G[0, v]*G[-v - w, -w, u] + G[0, w]*G[-v - w, -w, u] + 
   G[-w, v]*G[-v - w, -w, u] + G[0, u]*G[-w, 0, v] - 
   (G[0, w]*G[-w, 0, v])/2 + (G[-v - w, u]*G[-w, 0, v])/2 + 
   G[-w, u]*G[-w, 0, v] + G[0, v]*G[-w, -v - w, u] - 2*G[0, v]*G[-w, -w, u] + 
   2*G[0, w]*G[-w, -w, u] + 2*G[-w, v]*G[-w, -w, u] + 
   (G[0, u]*G[-w, -w, v])/2 - 4*G[0, w]*G[-w, -w, v] - (13*G[0, 0, 0, u])/2 - 
   (3*G[0, 0, 0, v])/2 - G[0, 0, 0, w] + 2*G[0, 0, -w, v] + 
   G[0, -v - w, 0, u] - G[0, -v - w, -v - w, u]/2 + G[0, -w, -w, v]/2 - 
   (3*G[-v - w, 0, -v - w, u])/2 - G[-v - w, -v - w, 0, u]/2 - 
   G[-v - w, -v - w, -v - w, u] + G[-v - w, -w, -v - w, u] + 
   2*G[-w, 0, 0, v] - G[-w, 0, -w, v]/2 + G[-w, -w, 0, v]/2 + 
   2*G[-w, -w, -v - w, u] - 4*G[-w, -w, -w, v] - (11*Zeta[3])/3, 0, 0, 
  6*G[0, 0, 0, u] - 2*Zeta[3], 0, (2*Pi^2*G[0, u])/3 - (Pi^2*G[0, w])/3 + 
   (Pi^2*G[-v - w, u])/3 - (Pi^2*G[-w, v])/3 + 3*G[0, u]*G[0, w]*G[-w, v] + 
   2*G[0, w]*G[-v - w, u]*G[-w, v] - 3*G[0, w]*G[0, 0, u] - 
   3*G[-w, v]*G[0, 0, u] + 3*G[0, u]*G[0, 0, w] + 2*G[-v - w, u]*G[0, 0, w] - 
   G[0, w]*G[0, -v - w, u] - G[-w, v]*G[0, -v - w, u] - 
   G[0, w]*G[-v - w, 0, u] - G[-w, v]*G[-v - w, 0, u] + 
   3*G[0, u]*G[-w, -w, v] + 2*G[-v - w, u]*G[-w, -w, v] - 
   3*G[0, 0, -v - w, u] + G[0, -v - w, 0, u] - G[0, -v - w, -v - w, u] + 
   3*G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] + G[-v - w, -v - w, 0, u] - 
   2*Zeta[3], (Pi^2*G[0, u])/3 - (Pi^2*G[0, w])/3 + (Pi^2*G[-v - w, u])/3 - 
   (Pi^2*G[-w, v])/3 + G[0, u]*G[0, w]*G[-w, v] + 
   2*G[0, w]*G[-v - w, u]*G[-w, v] - G[0, w]*G[0, 0, u] - 
   G[-w, v]*G[0, 0, u] + G[0, u]*G[0, 0, w] + 2*G[-v - w, u]*G[0, 0, w] - 
   G[0, w]*G[0, -v - w, u] - G[-w, v]*G[0, -v - w, u] - 
   G[0, w]*G[-v - w, 0, u] - G[-w, v]*G[-v - w, 0, u] + 
   G[0, u]*G[-w, -w, v] + 2*G[-v - w, u]*G[-w, -w, v] - G[0, 0, -v - w, u] + 
   G[0, -v - w, 0, u] - G[0, -v - w, -v - w, u] + G[-v - w, 0, 0, u] - 
   G[-v - w, 0, -v - w, u] + G[-v - w, -v - w, 0, u] - 2*Zeta[3], 
  -1/3*(Pi^2*G[0, u]) - (Pi^2*G[0, v])/6 + (Pi^2*G[0, w])/3 - 
   4*G[0, u]*G[0, v]*G[0, w] - (7*Pi^2*G[-v - w, u])/6 + 
   2*G[0, v]*G[0, w]*G[-v - w, u] + Pi^2*G[-w, u] - 
   3*G[0, v]*G[0, w]*G[-w, u] - (Pi^2*G[-w, v])/6 - 
   G[0, u]*G[0, w]*G[-w, v] - 3*G[0, w]*G[-v - w, u]*G[-w, v] + 
   4*G[0, v]*G[0, 0, u] - 2*G[0, w]*G[0, 0, u] - 2*G[-w, v]*G[0, 0, u] + 
   5*G[0, u]*G[0, 0, v] - 3*G[0, w]*G[0, 0, v] - 3*G[-v - w, u]*G[0, 0, v] + 
   2*G[0, u]*G[0, 0, w] + 2*G[0, v]*G[0, 0, w] - 6*G[-v - w, u]*G[0, 0, w] + 
   6*G[-w, u]*G[0, 0, w] - G[0, v]*G[0, -v - w, u] - 
   G[0, w]*G[0, -v - w, u] - G[-w, v]*G[0, -v - w, u] - 
   3*G[0, v]*G[0, -w, u] + 3*G[0, w]*G[0, -w, u] + 3*G[-w, v]*G[0, -w, u] - 
   4*G[0, u]*G[0, -w, v] + 2*G[0, w]*G[0, -w, v] + 
   2*G[-v - w, u]*G[0, -w, v] - 3*G[-w, u]*G[0, -w, v] - 
   G[0, v]*G[-v - w, 0, u] + 2*G[0, w]*G[-v - w, 0, u] + 
   2*G[-w, v]*G[-v - w, 0, u] - G[0, v]*G[-v - w, -v - w, u] + 
   3*G[0, v]*G[-v - w, -w, u] - 3*G[0, w]*G[-v - w, -w, u] - 
   3*G[-w, v]*G[-v - w, -w, u] - G[0, u]*G[-w, 0, v] + 
   2*G[0, w]*G[-w, 0, v] - G[-v - w, u]*G[-w, 0, v] + 
   3*G[-w, u]*G[-w, 0, v] + 3*G[0, v]*G[-w, -v - w, u] - 
   6*G[0, v]*G[-w, -w, u] + 6*G[0, w]*G[-w, -w, u] + 
   6*G[-w, v]*G[-w, -w, u] - G[0, u]*G[-w, -w, v] + 3*G[0, w]*G[-w, -w, v] - 
   3*G[-v - w, u]*G[-w, -w, v] + 3*G[0, 0, 0, v] - 2*G[0, 0, -v - w, u] - 
   3*G[0, 0, -w, v] - 2*G[0, -v - w, 0, u] - G[0, -v - w, -v - w, u] - 
   3*G[0, -w, 0, v] + 3*G[0, -w, -v - w, u] + 2*G[0, -w, -w, v] - 
   2*G[-v - w, 0, 0, u] + 2*G[-v - w, 0, -v - w, u] - 
   G[-v - w, -v - w, 0, u] - 3*G[-v - w, -w, -v - w, u] - 3*G[-w, 0, 0, v] + 
   2*G[-w, 0, -w, v] - G[-w, -w, 0, v] + 6*G[-w, -w, -v - w, u] + 
   3*G[-w, -w, -w, v] + Zeta[3], (Pi^2*G[0, u])/3 + (Pi^2*G[0, v])/6 - 
   (Pi^2*G[0, w])/3 + (5*Pi^2*G[-v - w, u])/6 - 
   G[0, v]*G[0, w]*G[-v - w, u] - (Pi^2*G[-w, v])/2 + 
   3*G[0, u]*G[0, w]*G[-w, v] + 3*G[0, w]*G[-v - w, u]*G[-w, v] - 
   2*G[0, w]*G[0, 0, u] - 2*G[-w, v]*G[0, 0, u] - G[0, u]*G[0, 0, v] + 
   G[0, w]*G[0, 0, v] + G[-v - w, u]*G[0, 0, v] + 2*G[0, u]*G[0, 0, w] + 
   4*G[-v - w, u]*G[0, 0, w] - 2*G[-w, v]*G[0, 0, w] - 
   G[0, v]*G[0, -v - w, u] - G[0, w]*G[0, -v - w, u] - 
   G[-w, v]*G[0, -v - w, u] + G[0, v]*G[0, -w, u] - G[0, w]*G[0, -w, u] - 
   G[-w, v]*G[0, -w, u] + G[0, w]*G[0, -w, v] - G[-v - w, u]*G[0, -w, v] + 
   G[0, v]*G[-v - w, 0, u] - 2*G[0, w]*G[-v - w, 0, u] - 
   2*G[-w, v]*G[-v - w, 0, u] - G[0, v]*G[-v - w, -w, u] + 
   G[0, w]*G[-v - w, -w, u] + G[-w, v]*G[-v - w, -w, u] - 
   G[0, u]*G[-w, 0, v] + G[0, w]*G[-w, 0, v] + 3*G[0, u]*G[-w, -w, v] - 
   3*G[0, w]*G[-w, -w, v] + 3*G[-v - w, u]*G[-w, -w, v] - 
   2*G[0, 0, -v - w, u] + G[0, 0, -w, v] + 2*G[0, -v - w, 0, u] - 
   G[0, -v - w, -v - w, u] - G[0, -w, -v - w, u] + G[0, -w, -w, v] + 
   2*G[-v - w, 0, 0, u] - 2*G[-v - w, 0, -v - w, u] + 
   G[-v - w, -v - w, 0, u] + G[-v - w, -w, -v - w, u] + G[-w, 0, 0, v] + 
   G[-w, 0, -w, v] + 2*G[-w, -w, 0, v] - 3*G[-w, -w, -w, v] - 3*Zeta[3], 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*(Pi^2*G[0, u]) + 12*G[0, 0, 0, u] + 16*Zeta[3]}, 
 {(-19*Pi^4)/120 - (2*Pi^2*G[0, 0, v])/3 + 16*G[0, 0, 0, 0, v] + 
   (64*G[0, v]*Zeta[3])/3, (19*Pi^4)/120 + (2*Pi^2*G[0, w]*G[-v - w, u])/3 + 
   (2*Pi^2*G[0, w]*G[-w, v])/3 + (2*Pi^2*G[-v - w, u]*G[-w, v])/3 + 
   (2*Pi^2*G[0, 0, w])/3 - 16*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   (2*Pi^2*G[-v - w, -v - w, u])/3 - 16*G[0, w]*G[-w, v]*
    G[-v - w, -v - w, u] - 16*G[0, 0, w]*G[-v - w, -v - w, u] + 
   (2*Pi^2*G[-w, -w, v])/3 - 16*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 
   16*G[0, 0, w]*G[-w, -w, v] - 16*G[-v - w, -v - w, u]*G[-w, -w, v] - 
   16*G[-v - w, u]*G[0, 0, 0, w] - 16*G[-w, v]*G[0, 0, 0, w] - 
   16*G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   16*G[-w, v]*G[-v - w, -v - w, -v - w, u] - 16*G[0, w]*G[-w, -w, -w, v] - 
   16*G[-v - w, u]*G[-w, -w, -w, v] - 16*G[0, 0, 0, 0, w] - 
   16*G[-v - w, -v - w, -v - w, -v - w, u] - 16*G[-w, -w, -w, -w, v] - 
   (64*G[0, w]*Zeta[3])/3 - (64*G[-v - w, u]*Zeta[3])/3 - 
   (64*G[-w, v]*Zeta[3])/3, (-19*Pi^4)/120 - (2*Pi^2*G[0, 0, u])/3 + 
   16*G[0, 0, 0, 0, u] + (64*G[0, u]*Zeta[3])/3, (-19*Pi^4)/120, 
  -1/9*Pi^4 + (Pi^2*G[0, w]*G[-v - w, u])/2 + (Pi^2*G[-v - w, u]*G[-w, v])/
    2 - (Pi^2*G[0, 0, u])/3 + G[0, u]*G[-w, v]*G[0, 0, w] - 
   3*G[-v - w, u]*G[-w, v]*G[0, 0, w] - (2*Pi^2*G[0, -v - w, u])/3 + 
   G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/3 - G[0, w]*G[-w, v]*G[-v - w, 0, u] - 
   G[0, 0, w]*G[-v - w, 0, u] - Pi^2*G[-v - w, -v - w, u] - 
   6*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   6*G[0, 0, w]*G[-v - w, -v - w, u] + G[0, u]*G[0, w]*G[-w, -w, v] - 
   3*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 8*G[0, 0, w]*G[-w, -w, v] + 
   G[0, -v - w, u]*G[-w, -w, v] - G[-v - w, 0, u]*G[-w, -w, v] - 
   6*G[-v - w, -v - w, u]*G[-w, -w, v] + G[0, w]*G[0, 0, 0, u] + 
   G[-w, v]*G[0, 0, 0, u] + G[0, u]*G[0, 0, 0, w] - 
   3*G[-v - w, u]*G[0, 0, 0, w] - 8*G[-w, v]*G[0, 0, 0, w] + 
   2*G[0, w]*G[0, 0, -v - w, u] + 2*G[-w, v]*G[0, 0, -v - w, u] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   4*G[0, w]*G[0, -v - w, -v - w, u] + 4*G[-w, v]*G[0, -v - w, -v - w, u] + 
   G[0, w]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[0, w]*G[-v - w, 0, -v - w, u] + 2*G[-w, v]*G[-v - w, 0, -v - w, u] + 
   2*G[0, w]*G[-v - w, -v - w, 0, u] + 2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   G[0, u]*G[-w, -w, -w, v] - 8*G[0, w]*G[-w, -w, -w, v] - 
   3*G[-v - w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, w] + 
   G[0, 0, 0, -v - w, u] - G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -v - w, -v - w, u] - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -v - w, 0, u] + 
   4*G[0, -v - w, -v - w, -v - w, u] - G[-v - w, 0, 0, 0, u] + 
   G[-v - w, 0, 0, -v - w, u] - 2*G[-v - w, 0, -v - w, 0, u] + 
   2*G[-v - w, 0, -v - w, -v - w, u] - 2*G[-v - w, -v - w, 0, 0, u] + 
   2*G[-v - w, -v - w, 0, -v - w, u] - 4*G[-v - w, -v - w, -v - w, 0, u] - 
   8*G[-w, -w, -w, -w, v] + 2*G[0, u]*Zeta[3] - 4*G[0, w]*Zeta[3] + 
   6*G[-v - w, u]*Zeta[3] - 4*G[-w, v]*Zeta[3], 
  (2*Pi^4)/45 + (Pi^2*G[0, u]*G[0, w])/3 + (2*Pi^2*G[0, w]*G[-v - w, u])/3 + 
   (Pi^2*G[0, u]*G[-w, v])/3 + (Pi^2*G[0, w]*G[-w, v])/6 + 
   (2*Pi^2*G[-v - w, u]*G[-w, v])/3 - G[0, w]*G[-w, v]*G[0, 0, u] + 
   (Pi^2*G[0, 0, w])/6 - 7*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   G[0, 0, u]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/2 - 
   3*G[0, w]*G[-w, v]*G[0, -v - w, u] - 3*G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/3 - G[0, w]*G[-w, v]*G[-v - w, 0, u] - 
   G[0, 0, w]*G[-v - w, 0, u] - (5*Pi^2*G[-v - w, -v - w, u])/6 - 
   10*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   10*G[0, 0, w]*G[-v - w, -v - w, u] + (Pi^2*G[-w, -w, v])/6 - 
   7*G[0, w]*G[-v - w, u]*G[-w, -w, v] - G[0, 0, u]*G[-w, -w, v] - 
   5*G[0, 0, w]*G[-w, -w, v] - 3*G[0, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - 10*G[-v - w, -v - w, u]*G[-w, -w, v] - 
   7*G[-v - w, u]*G[0, 0, 0, w] - 5*G[-w, v]*G[0, 0, 0, w] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   G[0, w]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[0, w]*G[-v - w, 0, -v - w, u] + 2*G[-w, v]*G[-v - w, 0, -v - w, u] + 
   2*G[0, w]*G[-v - w, -v - w, 0, u] + 2*G[-w, v]*G[-v - w, -v - w, 0, u] - 
   4*G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   4*G[-w, v]*G[-v - w, -v - w, -v - w, u] - 5*G[0, w]*G[-w, -w, -w, v] - 
   7*G[-v - w, u]*G[-w, -w, -w, v] - G[0, 0, 0, 0, u] - 5*G[0, 0, 0, 0, w] - 
   G[0, 0, -v - w, 0, u] - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -v - w, 0, u] - 
   G[-v - w, 0, 0, 0, u] + G[-v - w, 0, 0, -v - w, u] - 
   2*G[-v - w, 0, -v - w, 0, u] + 2*G[-v - w, 0, -v - w, -v - w, u] - 
   2*G[-v - w, -v - w, 0, 0, u] + 2*G[-v - w, -v - w, 0, -v - w, u] - 
   4*G[-v - w, -v - w, -v - w, 0, u] - 
   4*G[-v - w, -v - w, -v - w, -v - w, u] - 5*G[-w, -w, -w, -w, v] - 
   (20*G[0, u]*Zeta[3])/3 - (22*G[0, w]*Zeta[3])/3 + 
   (2*G[-v - w, u]*Zeta[3])/3 - (22*G[-w, v]*Zeta[3])/3, 
  -1/9*Pi^4 + (Pi^2*G[0, v]*G[0, w])/3 - (Pi^2*G[0, v]*G[-v - w, u])/3 + 
   (2*Pi^2*G[0, v]*G[-w, u])/3 - Pi^2*G[-v - w, u]*G[-w, v] + 
   (4*Pi^2*G[-w, u]*G[-w, v])/3 - Pi^2*G[0, 0, v] + 
   2*G[0, w]*G[-v - w, u]*G[0, 0, v] - 4*G[0, w]*G[-w, u]*G[0, 0, v] - 
   G[0, v]*G[-v - w, u]*G[0, 0, w] + 2*G[0, v]*G[-w, u]*G[0, 0, w] - 
   6*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 2*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   2*G[0, 0, v]*G[0, 0, w] - (2*Pi^2*G[0, -w, v])/3 + 
   2*G[0, w]*G[-v - w, u]*G[0, -w, v] - 4*G[0, w]*G[-w, u]*G[0, -w, v] + 
   G[0, 0, w]*G[0, -w, v] - Pi^2*G[-v - w, -v - w, u] + 
   2*G[0, v]*G[0, w]*G[-v - w, -v - w, u] - 
   4*G[0, 0, v]*G[-v - w, -v - w, u] - 6*G[0, 0, w]*G[-v - w, -v - w, u] + 
   2*G[0, -w, v]*G[-v - w, -v - w, u] + Pi^2*G[-v - w, -w, u] - 
   3*G[0, v]*G[0, w]*G[-v - w, -w, u] - 6*G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   6*G[0, 0, v]*G[-v - w, -w, u] - 3*G[0, -w, v]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, v])/3 + 2*G[0, w]*G[-v - w, u]*G[-w, 0, v] - 
   2*G[0, w]*G[-w, u]*G[-w, 0, v] - G[0, 0, w]*G[-w, 0, v] - 
   4*G[-v - w, -v - w, u]*G[-w, 0, v] + 3*G[-v - w, -w, u]*G[-w, 0, v] + 
   (4*Pi^2*G[-w, -v - w, u])/3 - 2*G[0, v]*G[0, w]*G[-w, -v - w, u] - 
   8*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 4*G[0, 0, v]*G[-w, -v - w, u] - 
   2*G[0, 0, w]*G[-w, -v - w, u] - 2*G[0, -w, v]*G[-w, -v - w, u] + 
   4*G[-w, 0, v]*G[-w, -v - w, u] - (4*Pi^2*G[-w, -w, u])/3 + 
   4*G[0, v]*G[0, w]*G[-w, -w, u] + 8*G[0, w]*G[-w, v]*G[-w, -w, u] - 
   8*G[0, 0, v]*G[-w, -w, u] + 4*G[0, -w, v]*G[-w, -w, u] - 
   4*G[-w, 0, v]*G[-w, -w, u] - Pi^2*G[-w, -w, v] - 
   8*G[0, w]*G[-w, u]*G[-w, -w, v] - 6*G[0, 0, w]*G[-w, -w, v] - 
   6*G[-v - w, -w, u]*G[-w, -w, v] - 8*G[-w, -v - w, u]*G[-w, -w, v] + 
   8*G[-w, -w, u]*G[-w, -w, v] + 4*G[0, w]*G[0, 0, 0, v] - 
   4*G[-v - w, u]*G[0, 0, 0, v] + 8*G[-w, u]*G[0, 0, 0, v] + 
   G[0, v]*G[0, 0, 0, w] - 6*G[-v - w, u]*G[0, 0, 0, w] - 
   2*G[-w, u]*G[0, 0, 0, w] - 6*G[-w, v]*G[0, 0, 0, w] + 
   4*G[0, w]*G[0, 0, -w, v] + 2*G[-v - w, u]*G[0, 0, -w, v] - 
   4*G[-w, u]*G[0, 0, -w, v] + G[0, w]*G[0, -w, 0, v] - 
   G[-v - w, u]*G[0, -w, 0, v] + 2*G[-w, u]*G[0, -w, 0, v] + 
   4*G[0, w]*G[0, -w, -w, v] + 2*G[-v - w, u]*G[0, -w, -w, v] - 
   4*G[-w, u]*G[0, -w, -w, v] - 4*G[0, v]*G[-v - w, -v - w, -v - w, u] + 
   6*G[0, v]*G[-v - w, -v - w, -w, u] - 6*G[0, w]*G[-v - w, -v - w, -w, u] - 
   6*G[-w, v]*G[-v - w, -v - w, -w, u] + 3*G[0, v]*G[-v - w, -w, -v - w, u] - 
   6*G[0, w]*G[-v - w, -w, -v - w, u] - 6*G[-w, v]*G[-v - w, -w, -v - w, u] - 
   6*G[0, v]*G[-v - w, -w, -w, u] + 6*G[0, w]*G[-v - w, -w, -w, u] + 
   6*G[-w, v]*G[-v - w, -w, -w, u] + 2*G[0, w]*G[-w, 0, 0, v] - 
   4*G[-v - w, u]*G[-w, 0, 0, v] + 4*G[-w, u]*G[-w, 0, 0, v] + 
   2*G[0, w]*G[-w, 0, -w, v] + 2*G[-v - w, u]*G[-w, 0, -w, v] - 
   2*G[-w, u]*G[-w, 0, -w, v] + 4*G[0, v]*G[-w, -v - w, -v - w, u] - 
   8*G[0, w]*G[-w, -v - w, -v - w, u] - 8*G[-w, v]*G[-w, -v - w, -v - w, u] - 
   6*G[0, v]*G[-w, -v - w, -w, u] + 6*G[0, w]*G[-w, -v - w, -w, u] + 
   6*G[-w, v]*G[-w, -v - w, -w, u] + 2*G[0, w]*G[-w, -w, 0, v] - 
   4*G[-v - w, u]*G[-w, -w, 0, v] + 4*G[-w, u]*G[-w, -w, 0, v] - 
   4*G[0, v]*G[-w, -w, -v - w, u] + 8*G[0, w]*G[-w, -w, -v - w, u] + 
   8*G[-w, v]*G[-w, -w, -v - w, u] + 8*G[0, v]*G[-w, -w, -w, u] - 
   8*G[0, w]*G[-w, -w, -w, u] - 8*G[-w, v]*G[-w, -w, -w, u] - 
   8*G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -w, v] - 
   2*G[0, 0, -w, 0, v] + 4*G[0, 0, -w, -w, v] - 2*G[0, -w, 0, 0, v] + 
   G[0, -w, 0, -w, v] - 2*G[0, -w, -w, 0, v] + 4*G[0, -w, -w, -w, v] - 
   6*G[-v - w, -v - w, -w, -v - w, u] - 6*G[-v - w, -w, -v - w, -v - w, u] + 
   6*G[-v - w, -w, -w, -v - w, u] - 4*G[-w, 0, 0, 0, v] + 
   2*G[-w, 0, 0, -w, v] - G[-w, 0, -w, 0, v] + 2*G[-w, 0, -w, -w, v] - 
   8*G[-w, -v - w, -v - w, -v - w, u] + 6*G[-w, -v - w, -w, -v - w, u] - 
   4*G[-w, -w, 0, 0, v] + 2*G[-w, -w, 0, -w, v] + 
   8*G[-w, -w, -v - w, -v - w, u] - 4*G[-w, -w, -w, 0, v] - 
   8*G[-w, -w, -w, -v - w, u] + 6*G[0, v]*Zeta[3] - 4*G[0, w]*Zeta[3] - 
   4*G[-w, u]*Zeta[3], (2*Pi^4)/45 + (Pi^2*G[0, v]*G[0, w])/3 + 
   (Pi^2*G[0, w]*G[-v - w, u])/6 + (Pi^2*G[0, v]*G[-w, u])/3 + 
   (Pi^2*G[0, w]*G[-w, v])/6 + (Pi^2*G[-v - w, u]*G[-w, v])/6 + 
   (2*Pi^2*G[-w, u]*G[-w, v])/3 - (5*Pi^2*G[0, 0, v])/6 - 
   2*G[0, w]*G[-w, u]*G[0, 0, v] + (Pi^2*G[0, 0, w])/6 + 
   G[0, v]*G[-w, u]*G[0, 0, w] - 4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   G[-w, u]*G[-w, v]*G[0, 0, w] - 2*G[0, 0, v]*G[0, 0, w] - 
   (2*Pi^2*G[0, -w, v])/3 - 2*G[0, w]*G[-w, u]*G[0, -w, v] + 
   G[0, 0, w]*G[0, -w, v] + (Pi^2*G[-v - w, -v - w, u])/6 - 
   4*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   4*G[0, 0, w]*G[-v - w, -v - w, u] - G[0, w]*G[-w, u]*G[-w, 0, v] + 
   (2*Pi^2*G[-w, -v - w, u])/3 - G[0, v]*G[0, w]*G[-w, -v - w, u] - 
   4*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 2*G[0, 0, v]*G[-w, -v - w, u] - 
   G[0, 0, w]*G[-w, -v - w, u] - G[0, -w, v]*G[-w, -v - w, u] + 
   2*G[-w, 0, v]*G[-w, -v - w, u] - (2*Pi^2*G[-w, -w, u])/3 + 
   2*G[0, v]*G[0, w]*G[-w, -w, u] + 4*G[0, w]*G[-w, v]*G[-w, -w, u] - 
   4*G[0, 0, v]*G[-w, -w, u] + 2*G[0, -w, v]*G[-w, -w, u] - 
   2*G[-w, 0, v]*G[-w, -w, u] + (Pi^2*G[-w, -w, v])/6 - 
   4*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 4*G[0, w]*G[-w, u]*G[-w, -w, v] - 
   4*G[0, 0, w]*G[-w, -w, v] - 4*G[-v - w, -v - w, u]*G[-w, -w, v] - 
   4*G[-w, -v - w, u]*G[-w, -w, v] + 4*G[-w, -w, u]*G[-w, -w, v] + 
   4*G[0, w]*G[0, 0, 0, v] + 4*G[-w, u]*G[0, 0, 0, v] + 
   G[0, v]*G[0, 0, 0, w] - 4*G[-v - w, u]*G[0, 0, 0, w] - 
   G[-w, u]*G[0, 0, 0, w] - 4*G[-w, v]*G[0, 0, 0, w] + 
   4*G[0, w]*G[0, 0, -w, v] - 2*G[-w, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, -w, 0, v] + G[-w, u]*G[0, -w, 0, v] + 
   4*G[0, w]*G[0, -w, -w, v] - 2*G[-w, u]*G[0, -w, -w, v] - 
   4*G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   4*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 2*G[-w, u]*G[-w, 0, 0, v] - 
   G[-w, u]*G[-w, 0, -w, v] + 2*G[0, v]*G[-w, -v - w, -v - w, u] - 
   4*G[0, w]*G[-w, -v - w, -v - w, u] - 4*G[-w, v]*G[-w, -v - w, -v - w, u] - 
   3*G[0, v]*G[-w, -v - w, -w, u] + 3*G[0, w]*G[-w, -v - w, -w, u] + 
   3*G[-w, v]*G[-w, -v - w, -w, u] + 2*G[-w, u]*G[-w, -w, 0, v] - 
   2*G[0, v]*G[-w, -w, -v - w, u] + 4*G[0, w]*G[-w, -w, -v - w, u] + 
   4*G[-w, v]*G[-w, -w, -v - w, u] + 4*G[0, v]*G[-w, -w, -w, u] - 
   4*G[0, w]*G[-w, -w, -w, u] - 4*G[-w, v]*G[-w, -w, -w, u] - 
   4*G[0, w]*G[-w, -w, -w, v] - 4*G[-v - w, u]*G[-w, -w, -w, v] - 
   4*G[-w, u]*G[-w, -w, -w, v] - 4*G[0, 0, 0, 0, v] - 5*G[0, 0, 0, 0, w] + 
   4*G[0, 0, 0, -w, v] - 2*G[0, 0, -w, 0, v] + 4*G[0, 0, -w, -w, v] - 
   2*G[0, -w, 0, 0, v] + G[0, -w, 0, -w, v] - 2*G[0, -w, -w, 0, v] + 
   4*G[0, -w, -w, -w, v] - 4*G[-v - w, -v - w, -v - w, -v - w, u] - 
   4*G[-w, -v - w, -v - w, -v - w, u] + 3*G[-w, -v - w, -w, -v - w, u] + 
   4*G[-w, -w, -v - w, -v - w, u] - 4*G[-w, -w, -w, -v - w, u] - 
   4*G[-w, -w, -w, -w, v] + (2*G[0, v]*Zeta[3])/3 - (22*G[0, w]*Zeta[3])/3 - 
   (16*G[-v - w, u]*Zeta[3])/3 - 2*G[-w, u]*Zeta[3] - 
   (16*G[-w, v]*Zeta[3])/3, (-7*Pi^4)/120, -1/9*Pi^4 - 8*G[0, 0, 0, 0, v] - 
   4*G[0, v]*Zeta[3], (2*Pi^4)/45 + (Pi^2*G[0, 0, v])/6 - 
   5*G[0, 0, 0, 0, v] - (22*G[0, v]*Zeta[3])/3, 
  -1/9*Pi^4 + (Pi^2*G[0, u]*G[0, w])/3 + (Pi^2*G[0, u]*G[-w, v])/3 - 
   Pi^2*G[0, 0, u] - 2*G[0, w]*G[-w, v]*G[0, 0, u] + 
   G[0, u]*G[-w, v]*G[0, 0, w] - 6*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   2*G[0, 0, u]*G[0, 0, w] - (2*Pi^2*G[0, -v - w, u])/3 + 
   G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/3 - G[0, w]*G[-w, v]*G[-v - w, 0, u] - 
   G[0, 0, w]*G[-v - w, 0, u] - Pi^2*G[-v - w, -v - w, u] - 
   6*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   6*G[0, 0, w]*G[-v - w, -v - w, u] + G[0, u]*G[0, w]*G[-w, -w, v] - 
   6*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 2*G[0, 0, u]*G[-w, -w, v] - 
   8*G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - 6*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   4*G[0, w]*G[0, 0, 0, u] + 4*G[-w, v]*G[0, 0, 0, u] + 
   G[0, u]*G[0, 0, 0, w] - 6*G[-v - w, u]*G[0, 0, 0, w] - 
   8*G[-w, v]*G[0, 0, 0, w] + 4*G[0, w]*G[0, 0, -v - w, u] + 
   4*G[-w, v]*G[0, 0, -v - w, u] + G[0, w]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + 4*G[0, w]*G[0, -v - w, -v - w, u] + 
   4*G[-w, v]*G[0, -v - w, -v - w, u] + 2*G[0, w]*G[-v - w, 0, 0, u] + 
   2*G[-w, v]*G[-v - w, 0, 0, u] + 2*G[0, w]*G[-v - w, 0, -v - w, u] + 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] + 2*G[0, w]*G[-v - w, -v - w, 0, u] + 
   2*G[-w, v]*G[-v - w, -v - w, 0, u] + G[0, u]*G[-w, -w, -w, v] - 
   8*G[0, w]*G[-w, -w, -w, v] - 6*G[-v - w, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -v - w, u] - 2*G[0, 0, -v - w, 0, u] + 
   4*G[0, 0, -v - w, -v - w, u] - 2*G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -v - w, 0, u] + 
   4*G[0, -v - w, -v - w, -v - w, u] - 4*G[-v - w, 0, 0, 0, u] + 
   2*G[-v - w, 0, 0, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   2*G[-v - w, 0, -v - w, -v - w, u] - 4*G[-v - w, -v - w, 0, 0, u] + 
   2*G[-v - w, -v - w, 0, -v - w, u] - 4*G[-v - w, -v - w, -v - w, 0, u] - 
   8*G[-w, -w, -w, -w, v] + 6*G[0, u]*Zeta[3] - 4*G[0, w]*Zeta[3] - 
   4*G[-w, v]*Zeta[3], (2*Pi^4)/45 + (Pi^2*G[0, u]*G[0, w])/3 + 
   (Pi^2*G[0, w]*G[-v - w, u])/6 + (Pi^2*G[0, u]*G[-w, v])/3 + 
   (Pi^2*G[0, w]*G[-w, v])/6 + (Pi^2*G[-v - w, u]*G[-w, v])/6 - 
   (5*Pi^2*G[0, 0, u])/6 - 2*G[0, w]*G[-w, v]*G[0, 0, u] + 
   (Pi^2*G[0, 0, w])/6 + G[0, u]*G[-w, v]*G[0, 0, w] - 
   4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 2*G[0, 0, u]*G[0, 0, w] - 
   (2*Pi^2*G[0, -v - w, u])/3 + G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   G[0, 0, w]*G[0, -v - w, u] + (Pi^2*G[-v - w, -v - w, u])/6 - 
   4*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   4*G[0, 0, w]*G[-v - w, -v - w, u] + (Pi^2*G[-w, -w, v])/6 + 
   G[0, u]*G[0, w]*G[-w, -w, v] - 4*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 
   2*G[0, 0, u]*G[-w, -w, v] - 5*G[0, 0, w]*G[-w, -w, v] + 
   G[0, -v - w, u]*G[-w, -w, v] - 4*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   4*G[0, w]*G[0, 0, 0, u] + 4*G[-w, v]*G[0, 0, 0, u] + 
   G[0, u]*G[0, 0, 0, w] - 4*G[-v - w, u]*G[0, 0, 0, w] - 
   5*G[-w, v]*G[0, 0, 0, w] + 4*G[0, w]*G[0, 0, -v - w, u] + 
   4*G[-w, v]*G[0, 0, -v - w, u] + G[0, w]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + 4*G[0, w]*G[0, -v - w, -v - w, u] + 
   4*G[-w, v]*G[0, -v - w, -v - w, u] - 
   4*G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   4*G[-w, v]*G[-v - w, -v - w, -v - w, u] + G[0, u]*G[-w, -w, -w, v] - 
   5*G[0, w]*G[-w, -w, -w, v] - 4*G[-v - w, u]*G[-w, -w, -w, v] - 
   4*G[0, 0, 0, 0, u] - 5*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -v - w, u] - 
   2*G[0, 0, -v - w, 0, u] + 4*G[0, 0, -v - w, -v - w, u] - 
   2*G[0, -v - w, 0, 0, u] + G[0, -v - w, 0, -v - w, u] - 
   2*G[0, -v - w, -v - w, 0, u] + 4*G[0, -v - w, -v - w, -v - w, u] - 
   4*G[-v - w, -v - w, -v - w, -v - w, u] - 5*G[-w, -w, -w, -w, v] + 
   (2*G[0, u]*Zeta[3])/3 - (22*G[0, w]*Zeta[3])/3 - 
   (16*G[-v - w, u]*Zeta[3])/3 - (22*G[-w, v]*Zeta[3])/3, 
  -1/9*Pi^4 - 8*G[0, 0, 0, 0, u] - 4*G[0, u]*Zeta[3], 
  (2*Pi^4)/45 + (Pi^2*G[0, 0, u])/6 - 5*G[0, 0, 0, 0, u] - 
   (22*G[0, u]*Zeta[3])/3, (-7*Pi^4)/120 - (Pi^2*G[0, u]*G[0, w])/6 - 
   (Pi^2*G[0, w]*G[-v - w, u])/6 - (Pi^2*G[0, u]*G[-w, v])/6 - 
   (Pi^2*G[0, w]*G[-w, v])/6 - (Pi^2*G[-v - w, u]*G[-w, v])/6 - 
   (Pi^2*G[0, 0, u])/6 + G[0, w]*G[-w, v]*G[0, 0, u] - (Pi^2*G[0, 0, w])/6 + 
   G[0, u]*G[-w, v]*G[0, 0, w] + G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   G[0, 0, u]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/6 + 
   G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/6 + G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   G[0, 0, w]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/6 + 
   G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + G[0, 0, w]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-w, -w, v])/6 + G[0, u]*G[0, w]*G[-w, -w, v] + 
   G[0, w]*G[-v - w, u]*G[-w, -w, v] + G[0, 0, u]*G[-w, -w, v] + 
   G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] + 
   G[-v - w, 0, u]*G[-w, -w, v] + G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[0, w]*G[0, 0, 0, u] + G[-w, v]*G[0, 0, 0, u] + G[0, u]*G[0, 0, 0, w] + 
   G[-v - w, u]*G[0, 0, 0, w] + G[-w, v]*G[0, 0, 0, w] + 
   G[0, w]*G[0, 0, -v - w, u] + G[-w, v]*G[0, 0, -v - w, u] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   G[0, w]*G[0, -v - w, -v - w, u] + G[-w, v]*G[0, -v - w, -v - w, u] + 
   G[0, w]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, 0, 0, u] + 
   G[0, w]*G[-v - w, 0, -v - w, u] + G[-w, v]*G[-v - w, 0, -v - w, u] + 
   G[0, w]*G[-v - w, -v - w, 0, u] + G[-w, v]*G[-v - w, -v - w, 0, u] + 
   G[0, w]*G[-v - w, -v - w, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, -v - w, u] + G[0, u]*G[-w, -w, -w, v] + 
   G[0, w]*G[-w, -w, -w, v] + G[-v - w, u]*G[-w, -w, -w, v] + 
   G[0, 0, 0, 0, u] + G[0, 0, 0, 0, w] + G[0, 0, 0, -v - w, u] + 
   G[0, 0, -v - w, 0, u] + G[0, 0, -v - w, -v - w, u] + 
   G[0, -v - w, 0, 0, u] + G[0, -v - w, 0, -v - w, u] + 
   G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -v - w, -v - w, u] + 
   G[-v - w, 0, 0, 0, u] + G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, 0, -v - w, 0, u] + G[-v - w, 0, -v - w, -v - w, u] + 
   G[-v - w, -v - w, 0, 0, u] + G[-v - w, -v - w, 0, -v - w, u] + 
   G[-v - w, -v - w, -v - w, 0, u] + G[-v - w, -v - w, -v - w, -v - w, u] + 
   G[-w, -w, -w, -w, v] + (14*G[0, u]*Zeta[3])/3 + (14*G[0, w]*Zeta[3])/3 + 
   (14*G[-v - w, u]*Zeta[3])/3 + (14*G[-w, v]*Zeta[3])/3, 
  (-7*Pi^4)/120 - (Pi^2*G[0, w]*G[-v - w, u])/6 - (Pi^2*G[0, w]*G[-w, v])/6 - 
   (Pi^2*G[-v - w, u]*G[-w, v])/6 - (Pi^2*G[0, 0, w])/6 + 
   G[-v - w, u]*G[-w, v]*G[0, 0, w] - (Pi^2*G[-v - w, -v - w, u])/6 + 
   G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + G[0, 0, w]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-w, -w, v])/6 + G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   G[0, 0, w]*G[-w, -w, v] + G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[-v - w, u]*G[0, 0, 0, w] + G[-w, v]*G[0, 0, 0, w] + 
   G[0, w]*G[-v - w, -v - w, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, -v - w, u] + G[0, w]*G[-w, -w, -w, v] + 
   G[-v - w, u]*G[-w, -w, -w, v] + G[0, 0, 0, 0, w] + 
   G[-v - w, -v - w, -v - w, -v - w, u] + G[-w, -w, -w, -w, v] + 
   (14*G[0, w]*Zeta[3])/3 + (14*G[-v - w, u]*Zeta[3])/3 + 
   (14*G[-w, v]*Zeta[3])/3, (-29*Pi^4)/180 + (5*Pi^2*G[0, u]*G[0, w])/6 + 
   (Pi^2*G[0, w]*G[-v - w, u])/3 + (5*Pi^2*G[0, u]*G[-w, v])/6 - 
   Pi^2*G[0, w]*G[-w, v] + (Pi^2*G[-v - w, u]*G[-w, v])/3 - Pi^2*G[0, 0, u] - 
   4*G[0, w]*G[-w, v]*G[0, 0, u] - Pi^2*G[0, 0, w] + 
   4*G[0, u]*G[-w, v]*G[0, 0, w] - 4*G[0, 0, u]*G[0, 0, w] - 
   (2*Pi^2*G[0, -v - w, u])/3 - 2*G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   2*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[-v - w, 0, u])/3 - 
   2*G[0, w]*G[-w, v]*G[-v - w, 0, u] - 2*G[0, 0, w]*G[-v - w, 0, u] - 
   (Pi^2*G[-v - w, -v - w, u])/3 - 2*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] - Pi^2*G[-w, -w, v] + 
   4*G[0, u]*G[0, w]*G[-w, -w, v] - 4*G[0, 0, u]*G[-w, -w, v] - 
   8*G[0, 0, w]*G[-w, -w, v] - 2*G[0, -v - w, u]*G[-w, -w, v] - 
   2*G[-v - w, 0, u]*G[-w, -w, v] - 2*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   4*G[0, w]*G[0, 0, 0, u] + 4*G[-w, v]*G[0, 0, 0, u] + 
   4*G[0, u]*G[0, 0, 0, w] - 8*G[-w, v]*G[0, 0, 0, w] + 
   2*G[0, w]*G[0, 0, -v - w, u] + 2*G[-w, v]*G[0, 0, -v - w, u] + 
   2*G[0, w]*G[0, -v - w, 0, u] + 2*G[-w, v]*G[0, -v - w, 0, u] + 
   G[0, w]*G[0, -v - w, -v - w, u] + G[-w, v]*G[0, -v - w, -v - w, u] + 
   2*G[0, w]*G[-v - w, 0, 0, u] + 2*G[-w, v]*G[-v - w, 0, 0, u] + 
   G[0, w]*G[-v - w, 0, -v - w, u] + G[-w, v]*G[-v - w, 0, -v - w, u] + 
   G[0, w]*G[-v - w, -v - w, 0, u] + G[-w, v]*G[-v - w, -v - w, 0, u] + 
   4*G[0, u]*G[-w, -w, -w, v] - 8*G[0, w]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -v - w, u] - 2*G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -v - w, -v - w, u] - 2*G[0, -v - w, 0, 0, u] + 
   2*G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -v - w, 0, u] + 
   G[0, -v - w, -v - w, -v - w, u] - 4*G[-v - w, 0, 0, 0, u] + 
   2*G[-v - w, 0, 0, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -v - w, -v - w, u] - 2*G[-v - w, -v - w, 0, 0, u] + 
   G[-v - w, -v - w, 0, -v - w, u] - G[-v - w, -v - w, -v - w, 0, u] - 
   8*G[-w, -w, -w, -w, v] + 3*G[0, u]*Zeta[3] - 2*G[0, w]*Zeta[3] + 
   2*G[-v - w, u]*Zeta[3] - 2*G[-w, v]*Zeta[3], 
  (49*Pi^4)/360 - (Pi^2*G[0, w]*G[-v - w, u])/6 - (Pi^2*G[0, w]*G[-w, v])/3 - 
   (Pi^2*G[-v - w, u]*G[-w, v])/6 + (Pi^2*G[0, 0, u])/6 - 
   (Pi^2*G[0, 0, w])/3 - 4*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   (Pi^2*G[-v - w, 0, u])/6 - 2*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] - (Pi^2*G[-w, -w, v])/3 - 
   4*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 8*G[0, 0, w]*G[-w, -w, v] - 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] - 4*G[-v - w, u]*G[0, 0, 0, w] - 
   8*G[-w, v]*G[0, 0, 0, w] - G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, -v - w, u] - 8*G[0, w]*G[-w, -w, -w, v] - 
   4*G[-v - w, u]*G[-w, -w, -w, v] - 4*G[0, 0, 0, 0, u] - 
   8*G[0, 0, 0, 0, w] - 4*G[-v - w, 0, 0, 0, u] - 
   2*G[-v - w, -v - w, 0, 0, u] - G[-v - w, -v - w, -v - w, 0, u] - 
   G[-v - w, -v - w, -v - w, -v - w, u] - 8*G[-w, -w, -w, -w, v] - 
   (16*G[0, u]*Zeta[3])/3 - (26*G[0, w]*Zeta[3])/3 - 
   (29*G[-v - w, u]*Zeta[3])/3 - (26*G[-w, v]*Zeta[3])/3, 
  (-29*Pi^4)/180 + (5*Pi^2*G[0, v]*G[0, w])/6 - (Pi^2*G[0, v]*G[-v - w, u])/
    3 + (Pi^2*G[0, w]*G[-v - w, u])/3 + (7*Pi^2*G[0, v]*G[-w, u])/6 - 
   (4*Pi^2*G[0, w]*G[-w, u])/3 + (Pi^2*G[0, w]*G[-w, v])/3 - 
   (Pi^2*G[-v - w, u]*G[-w, v])/3 + Pi^2*G[-w, u]*G[-w, v] - 
   Pi^2*G[0, 0, v] + 2*G[0, w]*G[-v - w, u]*G[0, 0, v] - 
   6*G[0, w]*G[-w, u]*G[0, 0, v] - Pi^2*G[0, 0, w] - 
   2*G[0, v]*G[-v - w, u]*G[0, 0, w] + 6*G[0, v]*G[-w, u]*G[0, 0, w] - 
   2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 2*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   4*G[0, 0, v]*G[0, 0, w] - (2*Pi^2*G[0, -w, v])/3 + 
   G[0, w]*G[-v - w, u]*G[0, -w, v] - 3*G[0, w]*G[-w, u]*G[0, -w, v] - 
   2*G[0, 0, w]*G[0, -w, v] - (Pi^2*G[-v - w, -v - w, u])/3 + 
   G[0, v]*G[0, w]*G[-v - w, -v - w, u] - 2*G[0, 0, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] + G[0, -w, v]*G[-v - w, -v - w, u] + 
   (2*Pi^2*G[-v - w, -w, u])/3 - 3*G[0, v]*G[0, w]*G[-v - w, -w, u] - 
   2*G[0, w]*G[-w, v]*G[-v - w, -w, u] + 4*G[0, 0, v]*G[-v - w, -w, u] + 
   2*G[0, 0, w]*G[-v - w, -w, u] - 3*G[0, -w, v]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, v])/3 + G[0, w]*G[-v - w, u]*G[-w, 0, v] - 
   3*G[0, w]*G[-w, u]*G[-w, 0, v] - 2*G[0, 0, w]*G[-w, 0, v] - 
   G[-v - w, -v - w, u]*G[-w, 0, v] + G[-v - w, -w, u]*G[-w, 0, v] + 
   Pi^2*G[-w, -v - w, u] - 3*G[0, v]*G[0, w]*G[-w, -v - w, u] - 
   2*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 2*G[0, 0, v]*G[-w, -v - w, u] + 
   2*G[0, 0, w]*G[-w, -v - w, u] - 3*G[0, -w, v]*G[-w, -v - w, u] + 
   G[-w, 0, v]*G[-w, -v - w, u] - (7*Pi^2*G[-w, -w, u])/3 + 
   9*G[0, v]*G[0, w]*G[-w, -w, u] + 4*G[0, w]*G[-w, v]*G[-w, -w, u] - 
   8*G[0, 0, v]*G[-w, -w, u] - 10*G[0, 0, w]*G[-w, -w, u] + 
   9*G[0, -w, v]*G[-w, -w, u] - 5*G[-w, 0, v]*G[-w, -w, u] - 
   (Pi^2*G[-w, -w, v])/3 - 2*G[0, w]*G[-w, u]*G[-w, -w, v] - 
   2*G[0, 0, w]*G[-w, -w, v] - 2*G[-v - w, -w, u]*G[-w, -w, v] - 
   2*G[-w, -v - w, u]*G[-w, -w, v] + 4*G[-w, -w, u]*G[-w, -w, v] + 
   4*G[0, w]*G[0, 0, 0, v] - 4*G[-v - w, u]*G[0, 0, 0, v] + 
   8*G[-w, u]*G[0, 0, 0, v] + 4*G[0, v]*G[0, 0, 0, w] - 
   8*G[-w, u]*G[0, 0, 0, w] + 2*G[0, w]*G[0, 0, -w, v] + 
   2*G[-v - w, u]*G[0, 0, -w, v] - 6*G[-w, u]*G[0, 0, -w, v] + 
   2*G[0, w]*G[0, -w, 0, v] - G[-v - w, u]*G[0, -w, 0, v] + 
   3*G[-w, u]*G[0, -w, 0, v] + G[0, w]*G[0, -w, -w, v] + 
   G[-v - w, u]*G[0, -w, -w, v] - 3*G[-w, u]*G[0, -w, -w, v] - 
   G[0, v]*G[-v - w, -v - w, -v - w, u] + 
   2*G[0, v]*G[-v - w, -v - w, -w, u] - 2*G[0, w]*G[-v - w, -v - w, -w, u] - 
   2*G[-w, v]*G[-v - w, -v - w, -w, u] + G[0, v]*G[-v - w, -w, -v - w, u] - 
   2*G[0, w]*G[-v - w, -w, -v - w, u] - 2*G[-w, v]*G[-v - w, -w, -v - w, u] - 
   4*G[0, v]*G[-v - w, -w, -w, u] + 4*G[0, w]*G[-v - w, -w, -w, u] + 
   4*G[-w, v]*G[-v - w, -w, -w, u] + 2*G[0, w]*G[-w, 0, 0, v] - 
   2*G[-v - w, u]*G[-w, 0, 0, v] + 2*G[-w, u]*G[-w, 0, 0, v] + 
   G[0, w]*G[-w, 0, -w, v] + G[-v - w, u]*G[-w, 0, -w, v] - 
   3*G[-w, u]*G[-w, 0, -w, v] + G[0, v]*G[-w, -v - w, -v - w, u] - 
   2*G[0, w]*G[-w, -v - w, -v - w, u] - 2*G[-w, v]*G[-w, -v - w, -v - w, u] - 
   4*G[0, v]*G[-w, -v - w, -w, u] + 4*G[0, w]*G[-w, -v - w, -w, u] + 
   4*G[-w, v]*G[-w, -v - w, -w, u] + G[0, w]*G[-w, -w, 0, v] - 
   G[-v - w, u]*G[-w, -w, 0, v] + G[-w, u]*G[-w, -w, 0, v] - 
   5*G[0, v]*G[-w, -w, -v - w, u] + 4*G[0, w]*G[-w, -w, -v - w, u] + 
   4*G[-w, v]*G[-w, -w, -v - w, u] + 14*G[0, v]*G[-w, -w, -w, u] - 
   14*G[0, w]*G[-w, -w, -w, u] - 14*G[-w, v]*G[-w, -w, -w, u] - 
   2*G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -w, v] - 
   2*G[0, 0, -w, 0, v] + 2*G[0, 0, -w, -w, v] - 2*G[0, -w, 0, 0, v] + 
   2*G[0, -w, 0, -w, v] - G[0, -w, -w, 0, v] + G[0, -w, -w, -w, v] - 
   2*G[-v - w, -v - w, -w, -v - w, u] - 2*G[-v - w, -w, -v - w, -v - w, u] + 
   4*G[-v - w, -w, -w, -v - w, u] - 4*G[-w, 0, 0, 0, v] + 
   2*G[-w, 0, 0, -w, v] - G[-w, 0, -w, 0, v] + G[-w, 0, -w, -w, v] - 
   2*G[-w, -v - w, -v - w, -v - w, u] + 4*G[-w, -v - w, -w, -v - w, u] - 
   2*G[-w, -w, 0, 0, v] + G[-w, -w, 0, -w, v] + 
   4*G[-w, -w, -v - w, -v - w, u] - G[-w, -w, -w, 0, v] - 
   14*G[-w, -w, -w, -v - w, u] + 3*G[0, v]*Zeta[3] - 2*G[0, w]*Zeta[3] + 
   2*G[-v - w, u]*Zeta[3] - 4*G[-w, u]*Zeta[3] + 2*G[-w, v]*Zeta[3], 
  (49*Pi^4)/360 + (Pi^2*G[0, v]*G[-v - w, u])/6 - 
   (Pi^2*G[0, w]*G[-v - w, u])/6 - (Pi^2*G[0, v]*G[-w, u])/6 - 
   (Pi^2*G[0, w]*G[-w, u])/6 - (Pi^2*G[0, w]*G[-w, v])/6 + 
   (Pi^2*G[0, 0, v])/6 - (Pi^2*G[0, 0, w])/3 - 2*G[-v - w, u]*G[-w, v]*
    G[0, 0, w] - 2*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, v]*G[-v - w, -v - w, u] - 2*G[0, 0, w]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-v - w, -w, u])/6 - G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   2*G[0, 0, v]*G[-v - w, -w, u] - 2*G[0, 0, w]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, v])/6 - G[-v - w, -v - w, u]*G[-w, 0, v] - 
   G[-v - w, -w, u]*G[-w, 0, v] - G[0, w]*G[-w, v]*G[-w, -v - w, u] - 
   2*G[0, 0, v]*G[-w, -v - w, u] - 2*G[0, 0, w]*G[-w, -v - w, u] - 
   G[-w, 0, v]*G[-w, -v - w, u] - (Pi^2*G[-w, -w, u])/6 - 
   G[0, w]*G[-w, v]*G[-w, -w, u] + 2*G[0, 0, v]*G[-w, -w, u] - 
   2*G[0, 0, w]*G[-w, -w, u] - G[-w, 0, v]*G[-w, -w, u] - 
   G[0, w]*G[-v - w, u]*G[-w, -w, v] - G[0, w]*G[-w, u]*G[-w, -w, v] - 
   2*G[0, 0, w]*G[-w, -w, v] - G[-v - w, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, -w, u]*G[-w, -w, v] - G[-w, -v - w, u]*G[-w, -w, v] - 
   G[-w, -w, u]*G[-w, -w, v] - 4*G[-v - w, u]*G[0, 0, 0, v] + 
   4*G[-w, u]*G[0, 0, 0, v] - 4*G[-v - w, u]*G[0, 0, 0, w] - 
   4*G[-w, u]*G[0, 0, 0, w] - 4*G[-w, v]*G[0, 0, 0, w] - 
   G[0, v]*G[-v - w, -v - w, -v - w, u] - 
   G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, -v - w, u] + G[0, v]*G[-v - w, -v - w, -w, u] - 
   G[0, w]*G[-v - w, -v - w, -w, u] - G[-w, v]*G[-v - w, -v - w, -w, u] - 
   G[0, v]*G[-v - w, -w, -v - w, u] - G[0, w]*G[-v - w, -w, -v - w, u] - 
   G[-w, v]*G[-v - w, -w, -v - w, u] + G[0, v]*G[-v - w, -w, -w, u] - 
   G[0, w]*G[-v - w, -w, -w, u] - G[-w, v]*G[-v - w, -w, -w, u] - 
   2*G[-v - w, u]*G[-w, 0, 0, v] - 2*G[-w, u]*G[-w, 0, 0, v] - 
   G[0, v]*G[-w, -v - w, -v - w, u] - G[0, w]*G[-w, -v - w, -v - w, u] - 
   G[-w, v]*G[-w, -v - w, -v - w, u] + G[0, v]*G[-w, -v - w, -w, u] - 
   G[0, w]*G[-w, -v - w, -w, u] - G[-w, v]*G[-w, -v - w, -w, u] - 
   G[-v - w, u]*G[-w, -w, 0, v] - G[-w, u]*G[-w, -w, 0, v] - 
   G[0, v]*G[-w, -w, -v - w, u] - G[0, w]*G[-w, -w, -v - w, u] - 
   G[-w, v]*G[-w, -w, -v - w, u] + G[0, v]*G[-w, -w, -w, u] - 
   G[0, w]*G[-w, -w, -w, u] - G[-w, v]*G[-w, -w, -w, u] - 
   G[0, w]*G[-w, -w, -w, v] - G[-v - w, u]*G[-w, -w, -w, v] - 
   G[-w, u]*G[-w, -w, -w, v] - 4*G[0, 0, 0, 0, v] - 8*G[0, 0, 0, 0, w] - 
   G[-v - w, -v - w, -v - w, -v - w, u] - G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, -v - w, -v - w, u] - G[-v - w, -w, -w, -v - w, u] - 
   4*G[-w, 0, 0, 0, v] - G[-w, -v - w, -v - w, -v - w, u] - 
   G[-w, -v - w, -w, -v - w, u] - 2*G[-w, -w, 0, 0, v] - 
   G[-w, -w, -v - w, -v - w, u] - G[-w, -w, -w, 0, v] - 
   G[-w, -w, -w, -v - w, u] - G[-w, -w, -w, -w, v] - (16*G[0, v]*Zeta[3])/3 - 
   (26*G[0, w]*Zeta[3])/3 - (29*G[-v - w, u]*Zeta[3])/3 + G[-w, u]*Zeta[3] - 
   (29*G[-w, v]*Zeta[3])/3, (-7*Pi^4)/120 - (2*Pi^2*G[0, 0, u])/3 + 
   16*G[0, 0, 0, 0, u] + (28*G[0, u]*Zeta[3])/3, 
  (-7*Pi^4)/120 - (Pi^2*G[0, 0, u])/6 + G[0, 0, 0, 0, u] + 
   (14*G[0, u]*Zeta[3])/3, (-29*Pi^4)/180 - Pi^2*G[0, 0, u] - 
   8*G[0, 0, 0, 0, u] - 2*G[0, u]*Zeta[3], 
  (-13*Pi^4)/60 - (Pi^2*G[0, 0, u])/6 + 4*G[0, 0, 0, 0, u] + 
   (23*G[0, u]*Zeta[3])/3, (7*Pi^4)/72 + (Pi^2*G[0, u]*G[0, v])/6 - 
   (Pi^2*G[0, u]*G[0, w])/6 - (2*Pi^2*G[0, v]*G[0, w])/3 + 
   (Pi^2*G[0, v]*G[-v - w, u])/3 - (Pi^2*G[0, w]*G[-v - w, u])/2 - 
   (3*Pi^2*G[0, v]*G[-w, u])/2 + (Pi^2*G[0, w]*G[-w, u])/2 - 
   (2*Pi^2*G[0, u]*G[-w, v])/3 + (Pi^2*G[-v - w, u]*G[-w, v])/2 - 
   (3*Pi^2*G[-w, u]*G[-w, v])/2 + 3*G[0, v]*G[0, w]*G[0, 0, u] + 
   2*G[0, w]*G[-w, v]*G[0, 0, u] + (Pi^2*G[0, 0, v])/2 + 
   6*G[0, u]*G[0, w]*G[0, 0, v] - 2*G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   6*G[0, w]*G[-w, u]*G[0, 0, v] - 7*G[0, 0, u]*G[0, 0, v] + 
   (Pi^2*G[0, 0, w])/2 - 3*G[0, u]*G[0, v]*G[0, 0, w] + 
   G[0, v]*G[-v - w, u]*G[0, 0, w] - 3*G[0, v]*G[-w, u]*G[0, 0, w] + 
   G[0, u]*G[-w, v]*G[0, 0, w] + 9*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   9*G[-w, u]*G[-w, v]*G[0, 0, w] - G[0, 0, u]*G[0, 0, w] - 
   2*G[0, 0, v]*G[0, 0, w] + (Pi^2*G[0, -v - w, u])/3 + 
   7*G[0, w]*G[-w, v]*G[0, -v - w, u] + 7*G[0, 0, w]*G[0, -v - w, u] - 
   6*G[0, w]*G[-w, v]*G[0, -w, u] + 6*G[0, 0, v]*G[0, -w, u] - 
   6*G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/3 + 
   3*G[0, u]*G[0, w]*G[0, -w, v] - 2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 
   6*G[0, w]*G[-w, u]*G[0, -w, v] + 3*G[0, 0, u]*G[0, -w, v] + 
   G[0, 0, w]*G[0, -w, v] + (Pi^2*G[-v - w, 0, u])/3 + 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] + G[0, 0, w]*G[-v - w, 0, u] + 
   2*Pi^2*G[-v - w, -v - w, u] - 2*G[0, v]*G[0, w]*G[-v - w, -v - w, u] + 
   6*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   4*G[0, 0, v]*G[-v - w, -v - w, u] + 12*G[0, 0, w]*G[-v - w, -v - w, u] - 
   2*G[0, -w, v]*G[-v - w, -v - w, u] - Pi^2*G[-v - w, -w, u] + 
   3*G[0, v]*G[0, w]*G[-v - w, -w, u] + 6*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   6*G[0, 0, v]*G[-v - w, -w, u] + 3*G[0, -w, v]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, v])/3 - 2*G[0, w]*G[-v - w, u]*G[-w, 0, v] + 
   3*G[0, w]*G[-w, u]*G[-w, 0, v] + G[0, 0, w]*G[-w, 0, v] + 
   4*G[-v - w, -v - w, u]*G[-w, 0, v] - 3*G[-v - w, -w, u]*G[-w, 0, v] - 
   (3*Pi^2*G[-w, -v - w, u])/2 + 3*G[0, v]*G[0, w]*G[-w, -v - w, u] - 
   6*G[0, 0, v]*G[-w, -v - w, u] - 9*G[0, 0, w]*G[-w, -v - w, u] + 
   3*G[0, -w, v]*G[-w, -v - w, u] - 6*G[-w, 0, v]*G[-w, -v - w, u] + 
   2*Pi^2*G[-w, -w, u] - 6*G[0, v]*G[0, w]*G[-w, -w, u] - 
   12*G[0, w]*G[-w, v]*G[-w, -w, u] + 12*G[0, 0, v]*G[-w, -w, u] - 
   6*G[0, -w, v]*G[-w, -w, u] + 6*G[-w, 0, v]*G[-w, -w, u] + 
   Pi^2*G[-w, -w, v] + G[0, u]*G[0, w]*G[-w, -w, v] + 
   3*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 2*G[0, 0, u]*G[-w, -w, v] + 
   7*G[0, -v - w, u]*G[-w, -w, v] - 6*G[0, -w, u]*G[-w, -w, v] + 
   G[-v - w, 0, u]*G[-w, -w, v] + 6*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   6*G[-v - w, -w, u]*G[-w, -w, v] - 12*G[-w, -w, u]*G[-w, -w, v] - 
   2*G[0, v]*G[0, 0, 0, u] + G[0, w]*G[0, 0, 0, u] + G[-w, v]*G[0, 0, 0, u] - 
   11*G[0, u]*G[0, 0, 0, v] + 4*G[0, w]*G[0, 0, 0, v] + 
   4*G[-v - w, u]*G[0, 0, 0, v] + G[0, u]*G[0, 0, 0, w] + 
   G[0, v]*G[0, 0, 0, w] + 9*G[-v - w, u]*G[0, 0, 0, w] - 
   9*G[-w, u]*G[0, 0, 0, w] + 2*G[0, w]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, 0, -v - w, u] + 3*G[0, v]*G[0, 0, -w, u] - 
   3*G[0, w]*G[0, 0, -w, u] - 3*G[-w, v]*G[0, 0, -w, u] + 
   6*G[0, u]*G[0, 0, -w, v] - 2*G[0, w]*G[0, 0, -w, v] - 
   2*G[-v - w, u]*G[0, 0, -w, v] + 6*G[-w, u]*G[0, 0, -w, v] - 
   G[0, w]*G[0, -v - w, 0, u] - G[-w, v]*G[0, -v - w, 0, u] + 
   4*G[0, w]*G[0, -v - w, -v - w, u] + 4*G[-w, v]*G[0, -v - w, -v - w, u] - 
   2*G[0, w]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, 0, v] - 
   3*G[-w, u]*G[0, -w, 0, v] - 6*G[0, w]*G[0, -w, -v - w, u] - 
   6*G[-w, v]*G[0, -w, -v - w, u] + 3*G[0, u]*G[0, -w, -w, v] - 
   5*G[0, w]*G[0, -w, -w, v] - 2*G[-v - w, u]*G[0, -w, -w, v] + 
   6*G[-w, u]*G[0, -w, -w, v] - G[0, w]*G[-v - w, 0, 0, u] - 
   G[-w, v]*G[-v - w, 0, 0, u] - 2*G[0, w]*G[-v - w, 0, -v - w, u] - 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] - 2*G[0, w]*G[-v - w, -v - w, 0, u] - 
   2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   4*G[0, v]*G[-v - w, -v - w, -v - w, u] - 
   6*G[0, v]*G[-v - w, -v - w, -w, u] + 6*G[0, w]*G[-v - w, -v - w, -w, u] + 
   6*G[-w, v]*G[-v - w, -v - w, -w, u] - 3*G[0, v]*G[-v - w, -w, -v - w, u] + 
   6*G[0, w]*G[-v - w, -w, -v - w, u] + 6*G[-w, v]*G[-v - w, -w, -v - w, u] + 
   6*G[0, v]*G[-v - w, -w, -w, u] - 6*G[0, w]*G[-v - w, -w, -w, u] - 
   6*G[-w, v]*G[-v - w, -w, -w, u] - 2*G[0, w]*G[-w, 0, 0, v] + 
   4*G[-v - w, u]*G[-w, 0, 0, v] - 6*G[-w, u]*G[-w, 0, 0, v] - 
   2*G[0, w]*G[-w, 0, -w, v] - 2*G[-v - w, u]*G[-w, 0, -w, v] + 
   3*G[-w, u]*G[-w, 0, -w, v] - 6*G[0, v]*G[-w, -v - w, -v - w, u] + 
   9*G[0, v]*G[-w, -v - w, -w, u] - 9*G[0, w]*G[-w, -v - w, -w, u] - 
   9*G[-w, v]*G[-w, -v - w, -w, u] - 2*G[0, w]*G[-w, -w, 0, v] + 
   4*G[-v - w, u]*G[-w, -w, 0, v] - 6*G[-w, u]*G[-w, -w, 0, v] + 
   6*G[0, v]*G[-w, -w, -v - w, u] - 12*G[0, w]*G[-w, -w, -v - w, u] - 
   12*G[-w, v]*G[-w, -w, -v - w, u] - 12*G[0, v]*G[-w, -w, -w, u] + 
   12*G[0, w]*G[-w, -w, -w, u] + 12*G[-w, v]*G[-w, -w, -w, u] + 
   G[0, u]*G[-w, -w, -w, v] - 6*G[0, w]*G[-w, -w, -w, v] + 
   3*G[-v - w, u]*G[-w, -w, -w, v] - 2*G[0, 0, 0, 0, u] - 
   8*G[0, 0, 0, 0, v] + G[0, 0, 0, -v - w, u] + 4*G[0, 0, 0, -w, v] + 
   G[0, 0, -v - w, 0, u] + 2*G[0, 0, -v - w, -v - w, u] + 
   4*G[0, 0, -w, 0, v] - 3*G[0, 0, -w, -v - w, u] - 2*G[0, 0, -w, -w, v] + 
   G[0, -v - w, 0, 0, u] - G[0, -v - w, 0, -v - w, u] + 
   2*G[0, -v - w, -v - w, 0, u] + 4*G[0, -v - w, -v - w, -v - w, u] + 
   4*G[0, -w, 0, 0, v] - 2*G[0, -w, 0, -w, v] - 
   6*G[0, -w, -v - w, -v - w, u] + 4*G[0, -w, -w, 0, v] - 
   5*G[0, -w, -w, -w, v] + G[-v - w, 0, 0, 0, u] - 
   G[-v - w, 0, 0, -v - w, u] + 2*G[-v - w, 0, -v - w, 0, u] - 
   2*G[-v - w, 0, -v - w, -v - w, u] + 2*G[-v - w, -v - w, 0, 0, u] - 
   2*G[-v - w, -v - w, 0, -v - w, u] + 4*G[-v - w, -v - w, -v - w, 0, u] + 
   6*G[-v - w, -v - w, -w, -v - w, u] + 6*G[-v - w, -w, -v - w, -v - w, u] - 
   6*G[-v - w, -w, -w, -v - w, u] + 4*G[-w, 0, 0, 0, v] - 
   2*G[-w, 0, 0, -w, v] + G[-w, 0, -w, 0, v] - 2*G[-w, 0, -w, -w, v] - 
   9*G[-w, -v - w, -w, -v - w, u] + 4*G[-w, -w, 0, 0, v] - 
   2*G[-w, -w, 0, -w, v] - 12*G[-w, -w, -v - w, -v - w, u] + 
   4*G[-w, -w, -w, 0, v] + 12*G[-w, -w, -w, -v - w, u] - 
   6*G[-w, -w, -w, -w, v] - 11*G[0, u]*Zeta[3] - 10*G[0, v]*Zeta[3] + 
   9*G[0, w]*Zeta[3] - 6*G[-v - w, u]*Zeta[3] + 6*G[-w, u]*Zeta[3], 
  -1/40*Pi^4 + (Pi^2*G[0, u]*G[0, v])/6 + (Pi^2*G[0, u]*G[0, w])/6 - 
   (Pi^2*G[0, v]*G[0, w])/3 - (Pi^2*G[0, v]*G[-w, u])/2 + 
   (Pi^2*G[0, w]*G[-w, u])/6 - (Pi^2*G[-w, u]*G[-w, v])/2 + 
   G[0, v]*G[0, w]*G[0, 0, u] + (Pi^2*G[0, 0, v])/6 + 
   2*G[0, u]*G[0, w]*G[0, 0, v] + 2*G[0, w]*G[-w, u]*G[0, 0, v] - 
   3*G[0, 0, u]*G[0, 0, v] + (Pi^2*G[0, 0, w])/6 - 
   G[0, u]*G[0, v]*G[0, 0, w] - G[0, v]*G[-w, u]*G[0, 0, w] - 
   3*G[-w, u]*G[-w, v]*G[0, 0, w] - G[0, 0, u]*G[0, 0, w] - 
   2*G[0, w]*G[-w, v]*G[0, -w, u] + 2*G[0, 0, v]*G[0, -w, u] - 
   2*G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/3 + 
   G[0, u]*G[0, w]*G[0, -w, v] + 2*G[0, w]*G[-w, u]*G[0, -w, v] + 
   G[0, 0, u]*G[0, -w, v] + G[0, w]*G[-w, u]*G[-w, 0, v] - 
   (Pi^2*G[-w, -v - w, u])/2 + G[0, v]*G[0, w]*G[-w, -v - w, u] - 
   2*G[0, 0, v]*G[-w, -v - w, u] - 3*G[0, 0, w]*G[-w, -v - w, u] + 
   G[0, -w, v]*G[-w, -v - w, u] - 2*G[-w, 0, v]*G[-w, -v - w, u] + 
   (2*Pi^2*G[-w, -w, u])/3 - 2*G[0, v]*G[0, w]*G[-w, -w, u] - 
   4*G[0, w]*G[-w, v]*G[-w, -w, u] + 4*G[0, 0, v]*G[-w, -w, u] - 
   2*G[0, -w, v]*G[-w, -w, u] + 2*G[-w, 0, v]*G[-w, -w, u] - 
   2*G[0, -w, u]*G[-w, -w, v] - 4*G[-w, -w, u]*G[-w, -w, v] - 
   3*G[0, u]*G[0, 0, 0, v] - 3*G[-w, u]*G[0, 0, 0, w] + 
   G[0, v]*G[0, 0, -w, u] - G[0, w]*G[0, 0, -w, u] - 
   G[-w, v]*G[0, 0, -w, u] + 2*G[0, u]*G[0, 0, -w, v] - 
   2*G[0, w]*G[0, 0, -w, v] + 2*G[-w, u]*G[0, 0, -w, v] - 
   G[0, w]*G[0, -w, 0, v] - G[-w, u]*G[0, -w, 0, v] - 
   2*G[0, w]*G[0, -w, -v - w, u] - 2*G[-w, v]*G[0, -w, -v - w, u] + 
   G[0, u]*G[0, -w, -w, v] - 3*G[0, w]*G[0, -w, -w, v] + 
   2*G[-w, u]*G[0, -w, -w, v] - 2*G[-w, u]*G[-w, 0, 0, v] + 
   G[-w, u]*G[-w, 0, -w, v] - 2*G[0, v]*G[-w, -v - w, -v - w, u] + 
   3*G[0, v]*G[-w, -v - w, -w, u] - 3*G[0, w]*G[-w, -v - w, -w, u] - 
   3*G[-w, v]*G[-w, -v - w, -w, u] - 2*G[-w, u]*G[-w, -w, 0, v] + 
   2*G[0, v]*G[-w, -w, -v - w, u] - 4*G[0, w]*G[-w, -w, -v - w, u] - 
   4*G[-w, v]*G[-w, -w, -v - w, u] - 4*G[0, v]*G[-w, -w, -w, u] + 
   4*G[0, w]*G[-w, -w, -w, u] + 4*G[-w, v]*G[-w, -w, -w, u] - 
   2*G[0, 0, 0, 0, u] + 2*G[0, 0, -w, 0, v] - G[0, 0, -w, -v - w, u] - 
   2*G[0, 0, -w, -w, v] + 2*G[0, -w, 0, 0, v] - G[0, -w, 0, -w, v] - 
   2*G[0, -w, -v - w, -v - w, u] + 2*G[0, -w, -w, 0, v] - 
   3*G[0, -w, -w, -w, v] - 3*G[-w, -v - w, -w, -v - w, u] - 
   4*G[-w, -w, -v - w, -v - w, u] + 4*G[-w, -w, -w, -v - w, u] - 
   7*G[0, u]*Zeta[3] + 3*G[0, w]*Zeta[3] + 2*G[-w, u]*Zeta[3], 
  (-2*Pi^4)/45 - 2*G[0, 0, 0, 0, u] - 2*G[0, u]*Zeta[3], 
  (7*Pi^4)/60 + Pi^2*G[0, 0, v] + 6*G[0, 0, 0, 0, v], 
  (7*Pi^4)/60 - (Pi^2*G[0, u]*G[0, w])/2 - (Pi^2*G[0, u]*G[-w, v])/2 + 
   Pi^2*G[0, w]*G[-w, v] + (Pi^2*G[0, 0, u])/6 + 
   G[0, w]*G[-w, v]*G[0, 0, u] + Pi^2*G[0, 0, w] - 
   3*G[0, u]*G[-w, v]*G[0, 0, w] + G[0, 0, u]*G[0, 0, w] + 
   Pi^2*G[-w, -w, v] - 3*G[0, u]*G[0, w]*G[-w, -w, v] + 
   G[0, 0, u]*G[-w, -w, v] + 6*G[0, 0, w]*G[-w, -w, v] - 
   3*G[0, u]*G[0, 0, 0, w] + 6*G[-w, v]*G[0, 0, 0, w] - 
   3*G[0, u]*G[-w, -w, -w, v] + 6*G[0, w]*G[-w, -w, -w, v] + 
   6*G[0, 0, 0, 0, w] + G[0, 0, -v - w, 0, u] - G[0, -v - w, 0, 0, u] + 
   6*G[-w, -w, -w, -w, v], (31*Pi^4)/360 - (Pi^2*G[0, u]*G[0, v])/6 + 
   (Pi^2*G[-w, u]*G[-w, v])/2 - G[0, w]*G[-w, v]*G[0, 0, u] - 
   G[0, w]*G[-w, u]*G[0, 0, v] + G[0, 0, u]*G[0, 0, v] + 
   (2*Pi^2*G[0, 0, w])/3 + G[0, v]*G[-w, u]*G[0, 0, w] + 
   G[0, u]*G[-w, v]*G[0, 0, w] + 2*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   G[0, 0, u]*G[0, 0, w] - G[0, 0, v]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/2 + 
   G[0, v]*G[0, w]*G[0, -v - w, u] - G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   G[0, 0, v]*G[0, -v - w, u] - 2*G[0, 0, w]*G[0, -v - w, u] + 
   (Pi^2*G[0, -w, u])/6 - G[0, v]*G[0, w]*G[0, -w, u] + 
   G[0, 0, v]*G[0, -w, u] + G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/3 - 
   G[0, w]*G[-w, u]*G[0, -w, v] - G[0, 0, w]*G[0, -w, v] + 
   G[0, -v - w, u]*G[0, -w, v] - G[0, -w, u]*G[0, -w, v] + 
   (Pi^2*G[-w, 0, u])/6 - G[0, w]*G[-w, v]*G[-w, 0, u] + 
   (Pi^2*G[-w, 0, v])/6 - G[0, w]*G[-w, u]*G[-w, 0, v] + 
   G[-w, 0, u]*G[-w, 0, v] + (Pi^2*G[-w, -v - w, u])/2 - 
   G[0, v]*G[0, w]*G[-w, -v - w, u] + G[0, w]*G[-w, v]*G[-w, -v - w, u] + 
   G[0, 0, v]*G[-w, -v - w, u] + 2*G[0, 0, w]*G[-w, -v - w, u] - 
   G[0, -w, v]*G[-w, -v - w, u] - (2*Pi^2*G[-w, -w, u])/3 + 
   3*G[0, v]*G[0, w]*G[-w, -w, u] - 2*G[0, 0, v]*G[-w, -w, u] - 
   4*G[0, 0, w]*G[-w, -w, u] + 3*G[0, -w, v]*G[-w, -w, u] - 
   G[-w, 0, v]*G[-w, -w, u] - (Pi^2*G[-w, -w, v])/6 + 
   2*G[0, u]*G[0, w]*G[-w, -w, v] + G[0, w]*G[-w, u]*G[-w, -w, v] - 
   G[0, 0, u]*G[-w, -w, v] - 2*G[0, 0, w]*G[-w, -w, v] - 
   G[0, -v - w, u]*G[-w, -w, v] - G[-w, 0, u]*G[-w, -w, v] + 
   G[-w, -v - w, u]*G[-w, -w, v] - G[-w, u]*G[0, 0, -w, v] - 
   G[0, v]*G[0, -v - w, 0, u] + G[0, w]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + G[0, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] + 
   G[0, v]*G[0, -w, 0, u] - G[0, w]*G[0, -w, 0, u] - 
   G[-w, v]*G[0, -w, 0, u] + G[-w, u]*G[0, -w, 0, v] - 
   G[0, v]*G[0, -w, -w, u] + G[0, w]*G[0, -w, -w, u] + 
   G[-w, v]*G[0, -w, -w, u] - G[-w, u]*G[0, -w, -w, v] - 
   G[0, v]*G[-w, 0, 0, u] + G[0, w]*G[-w, 0, 0, u] + 
   G[-w, v]*G[-w, 0, 0, u] - G[0, u]*G[-w, 0, 0, v] + 
   G[0, w]*G[-w, 0, 0, v] + G[-w, u]*G[-w, 0, 0, v] + 
   G[0, v]*G[-w, 0, -v - w, u] - G[0, v]*G[-w, 0, -w, u] + 
   G[0, w]*G[-w, 0, -w, u] + G[-w, v]*G[-w, 0, -w, u] + 
   G[0, w]*G[-w, 0, -w, v] - G[-w, u]*G[-w, 0, -w, v] + 
   G[0, v]*G[-w, -v - w, 0, u] - G[0, w]*G[-w, -v - w, 0, u] - 
   G[-w, v]*G[-w, -v - w, 0, u] - G[0, v]*G[-w, -v - w, -w, u] + 
   G[0, w]*G[-w, -v - w, -w, u] + G[-w, v]*G[-w, -v - w, -w, u] - 
   2*G[0, v]*G[-w, -w, 0, u] + 2*G[0, w]*G[-w, -w, 0, u] + 
   2*G[-w, v]*G[-w, -w, 0, u] - G[0, u]*G[-w, -w, 0, v] + 
   G[0, w]*G[-w, -w, 0, v] - G[0, v]*G[-w, -w, -v - w, u] + 
   4*G[0, v]*G[-w, -w, -w, u] - 4*G[0, w]*G[-w, -w, -w, u] - 
   4*G[-w, v]*G[-w, -w, -w, u] + 2*G[0, u]*G[-w, -w, -w, v] - 
   3*G[0, w]*G[-w, -w, -w, v] + G[-w, u]*G[-w, -w, -w, v] + 
   6*G[0, 0, 0, 0, w] - G[0, 0, -v - w, 0, u] - G[0, 0, -w, 0, v] - 
   G[0, -v - w, 0, 0, u] + G[0, -v - w, 0, -v - w, u] - 
   G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, 0, v] - G[0, -w, 0, -v - w, u] - 
   G[0, -w, -v - w, 0, u] - G[0, -w, -w, 0, v] + G[0, -w, -w, -v - w, u] + 
   G[-w, 0, 0, -v - w, u] + G[-w, 0, 0, -w, v] + G[-w, 0, -w, -v - w, u] + 
   G[-w, 0, -w, -w, v] + G[-w, -v - w, 0, 0, u] - 
   G[-w, -v - w, 0, -v - w, u] + G[-w, -v - w, -w, -v - w, u] + 
   G[-w, -w, 0, 0, v] + 2*G[-w, -w, 0, -v - w, u] + G[-w, -w, 0, -w, v] + 
   2*G[-w, -w, -v - w, 0, u] + 2*G[-w, -w, -w, 0, v] - 
   4*G[-w, -w, -w, -v - w, u] - 3*G[-w, -w, -w, -w, v] + G[0, u]*Zeta[3] + 
   G[0, v]*Zeta[3] - G[-w, u]*Zeta[3] - G[-w, v]*Zeta[3], 
  (-67*Pi^4)/360 - (Pi^2*G[0, v]*G[0, w])/6 + (Pi^2*G[0, u]*G[-w, v])/2 - 
   (Pi^2*G[0, w]*G[-w, v])/6 - (Pi^2*G[0, 0, u])/6 - 
   G[0, v]*G[0, w]*G[0, 0, u] - G[0, w]*G[-w, v]*G[0, 0, u] - 
   (Pi^2*G[0, 0, v])/2 - 3*G[0, u]*G[0, w]*G[0, 0, v] + 
   G[0, 0, u]*G[0, 0, v] - (Pi^2*G[0, 0, w])/6 + 
   2*G[0, u]*G[0, v]*G[0, 0, w] + 3*G[0, 0, v]*G[0, 0, w] - 
   G[0, v]*G[0, w]*G[0, -v - w, u] - 2*G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   G[0, 0, v]*G[0, -v - w, u] - G[0, 0, w]*G[0, -v - w, u] - 
   (2*Pi^2*G[0, -w, u])/3 + 3*G[0, v]*G[0, w]*G[0, -w, u] + 
   2*G[0, w]*G[-w, v]*G[0, -w, u] - 4*G[0, 0, v]*G[0, -w, u] - 
   2*G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/2 - 
   2*G[0, u]*G[0, w]*G[0, -w, v] - G[0, 0, u]*G[0, -w, v] + 
   5*G[0, 0, w]*G[0, -w, v] - G[0, -v - w, u]*G[0, -w, v] + 
   3*G[0, -w, u]*G[0, -w, v] - (Pi^2*G[-w, 0, v])/6 - 
   G[0, -w, u]*G[-w, 0, v] - G[0, u]*G[0, w]*G[-w, -w, v] - 
   G[0, 0, u]*G[-w, -w, v] + 5*G[0, 0, w]*G[-w, -w, v] - 
   2*G[0, -v - w, u]*G[-w, -w, v] + 2*G[0, -w, u]*G[-w, -w, v] + 
   3*G[0, u]*G[0, 0, 0, v] - 3*G[0, v]*G[0, 0, 0, w] + 
   3*G[-w, v]*G[0, 0, 0, w] - G[0, v]*G[0, 0, -w, u] + 
   G[0, w]*G[0, 0, -w, u] + G[-w, v]*G[0, 0, -w, u] - 
   3*G[0, u]*G[0, 0, -w, v] + 3*G[0, w]*G[0, 0, -w, v] + 
   G[0, v]*G[0, -v - w, 0, u] - G[0, v]*G[0, -v - w, -w, u] + 
   G[0, w]*G[0, -v - w, -w, u] + G[-w, v]*G[0, -v - w, -w, u] - 
   2*G[0, v]*G[0, -w, 0, u] + 2*G[0, w]*G[0, -w, 0, u] + 
   2*G[-w, v]*G[0, -w, 0, u] + G[0, u]*G[0, -w, 0, v] - 
   G[0, w]*G[0, -w, 0, v] - G[0, v]*G[0, -w, -v - w, u] + 
   2*G[0, w]*G[0, -w, -v - w, u] + 2*G[-w, v]*G[0, -w, -v - w, u] + 
   4*G[0, v]*G[0, -w, -w, u] - 4*G[0, w]*G[0, -w, -w, u] - 
   4*G[-w, v]*G[0, -w, -w, u] - 2*G[0, u]*G[0, -w, -w, v] + 
   5*G[0, w]*G[0, -w, -w, v] + G[0, u]*G[-w, 0, 0, v] - 
   G[0, w]*G[-w, 0, 0, v] - G[0, w]*G[-w, 0, -w, v] + 
   G[0, u]*G[-w, -w, 0, v] - G[0, w]*G[-w, -w, 0, v] - 
   G[0, u]*G[-w, -w, -w, v] + 6*G[0, w]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, v] - G[0, 0, -v - w, 0, u] + G[0, 0, -w, -v - w, u] + 
   3*G[0, 0, -w, -w, v] - G[0, -v - w, 0, 0, u] - 
   2*G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -w, -v - w, u] + 
   2*G[0, -w, 0, -v - w, u] - G[0, -w, 0, -w, v] + 2*G[0, -w, -v - w, 0, u] + 
   2*G[0, -w, -v - w, -v - w, u] - G[0, -w, -w, 0, v] - 
   4*G[0, -w, -w, -v - w, u] + 5*G[0, -w, -w, -w, v] - G[-w, 0, 0, -w, v] - 
   G[-w, 0, -w, -w, v] - G[-w, -w, 0, 0, v] - G[-w, -w, 0, -w, v] - 
   2*G[-w, -w, -w, 0, v] + 6*G[-w, -w, -w, -w, v] + G[0, u]*Zeta[3] - 
   2*G[0, v]*Zeta[3] - 2*G[0, w]*Zeta[3] - G[-w, v]*Zeta[3], 
  (7*Pi^4)/72 - (Pi^2*G[0, u]*G[0, w])/3 - (Pi^2*G[0, v]*G[0, w])/6 + 
   (2*Pi^2*G[0, v]*G[-v - w, u])/3 - (Pi^2*G[0, w]*G[-v - w, u])/3 - 
   (5*Pi^2*G[0, u]*G[-w, v])/6 + (3*Pi^2*G[0, w]*G[-w, v])/2 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/3 - (Pi^2*G[0, 0, u])/2 + 
   G[0, w]*G[-w, v]*G[0, 0, u] - (Pi^2*G[0, 0, v])/6 + 
   2*G[0, u]*G[0, w]*G[0, 0, v] - 2*G[0, w]*G[-v - w, u]*G[0, 0, v] - 
   G[0, 0, u]*G[0, 0, v] + (3*Pi^2*G[0, 0, w])/2 + 
   3*G[0, v]*G[-v - w, u]*G[0, 0, w] - 2*G[0, u]*G[-w, v]*G[0, 0, w] - 
   4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 3*G[0, 0, v]*G[0, 0, w] - 
   (2*Pi^2*G[0, -v - w, u])/3 + G[0, v]*G[0, w]*G[0, -v - w, u] + 
   4*G[0, w]*G[-w, v]*G[0, -v - w, u] - 2*G[0, 0, v]*G[0, -v - w, u] + 
   G[0, 0, w]*G[0, -v - w, u] + (2*Pi^2*G[0, -w, u])/3 - 
   3*G[0, v]*G[0, w]*G[0, -w, u] - 2*G[0, w]*G[-w, v]*G[0, -w, u] + 
   4*G[0, 0, v]*G[0, -w, u] + 2*G[0, 0, w]*G[0, -w, u] - 
   (5*Pi^2*G[0, -w, v])/6 + 2*G[0, u]*G[0, w]*G[0, -w, v] - 
   2*G[0, 0, w]*G[0, -w, v] + G[0, -v - w, u]*G[0, -w, v] - 
   3*G[0, -w, u]*G[0, -w, v] + (Pi^2*G[-v - w, 0, u])/3 - 
   2*G[0, v]*G[0, w]*G[-v - w, 0, u] + G[0, 0, v]*G[-v - w, 0, u] + 
   2*G[0, 0, w]*G[-v - w, 0, u] - 2*G[0, -w, v]*G[-v - w, 0, u] - 
   2*G[0, v]*G[0, w]*G[-v - w, -v - w, u] - 4*G[0, w]*G[-w, v]*
    G[-v - w, -v - w, u] + 2*G[0, 0, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] - 2*G[0, -w, v]*G[-v - w, -v - w, u] - 
   (2*Pi^2*G[-v - w, -w, u])/3 + 3*G[0, v]*G[0, w]*G[-v - w, -w, u] + 
   2*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 4*G[0, 0, v]*G[-v - w, -w, u] - 
   2*G[0, 0, w]*G[-v - w, -w, u] + 3*G[0, -w, v]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, v])/6 + 2*G[0, u]*G[0, w]*G[-w, 0, v] - 
   G[0, 0, u]*G[-w, 0, v] - 3*G[0, 0, w]*G[-w, 0, v] - 
   2*G[0, -v - w, u]*G[-w, 0, v] + G[0, -w, u]*G[-w, 0, v] - 
   G[-v - w, -w, u]*G[-w, 0, v] + (4*Pi^2*G[-w, -w, v])/3 + 
   G[0, u]*G[0, w]*G[-w, -w, v] - 6*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   G[0, 0, u]*G[-w, -w, v] - 7*G[0, 0, w]*G[-w, -w, v] + 
   4*G[0, -v - w, u]*G[-w, -w, v] - 2*G[0, -w, u]*G[-w, -w, v] - 
   4*G[-v - w, -v - w, u]*G[-w, -w, v] + 2*G[-v - w, -w, u]*G[-w, -w, v] + 
   G[0, w]*G[0, 0, 0, u] + G[-w, v]*G[0, 0, 0, u] - 3*G[0, u]*G[0, 0, 0, v] + 
   3*G[0, w]*G[0, 0, 0, v] + 3*G[-v - w, u]*G[0, 0, 0, v] - 
   2*G[0, u]*G[0, 0, 0, w] - 6*G[-v - w, u]*G[0, 0, 0, w] + 
   G[-w, v]*G[0, 0, 0, w] - G[0, v]*G[0, 0, -v - w, u] + 
   2*G[0, w]*G[0, 0, -v - w, u] + 2*G[-w, v]*G[0, 0, -v - w, u] + 
   G[0, v]*G[0, 0, -w, u] - G[0, w]*G[0, 0, -w, u] - 
   G[-w, v]*G[0, 0, -w, u] + 2*G[0, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, 0, -w, v] - 2*G[-v - w, u]*G[0, 0, -w, v] - 
   2*G[0, v]*G[0, -v - w, -v - w, u] + 4*G[0, w]*G[0, -v - w, -v - w, u] + 
   4*G[-w, v]*G[0, -v - w, -v - w, u] + 3*G[0, v]*G[0, -v - w, -w, u] - 
   3*G[0, w]*G[0, -v - w, -w, u] - 3*G[-w, v]*G[0, -v - w, -w, u] + 
   2*G[0, v]*G[0, -w, 0, u] - 2*G[0, w]*G[0, -w, 0, u] - 
   2*G[-w, v]*G[0, -w, 0, u] + G[-v - w, u]*G[0, -w, 0, v] + 
   G[0, v]*G[0, -w, -v - w, u] - 2*G[0, w]*G[0, -w, -v - w, u] - 
   2*G[-w, v]*G[0, -w, -v - w, u] - 4*G[0, v]*G[0, -w, -w, u] + 
   4*G[0, w]*G[0, -w, -w, u] + 4*G[-w, v]*G[0, -w, -w, u] + 
   2*G[0, u]*G[0, -w, -w, v] - G[0, w]*G[0, -w, -w, v] + 
   G[0, v]*G[-v - w, 0, 0, u] - 2*G[0, v]*G[-v - w, 0, -w, u] + 
   2*G[0, w]*G[-v - w, 0, -w, u] + 2*G[-w, v]*G[-v - w, 0, -w, u] + 
   2*G[0, v]*G[-v - w, -v - w, 0, u] - 2*G[0, v]*G[-v - w, -v - w, -w, u] + 
   2*G[0, w]*G[-v - w, -v - w, -w, u] + 2*G[-w, v]*G[-v - w, -v - w, -w, u] - 
   2*G[0, v]*G[-v - w, -w, 0, u] + 2*G[0, w]*G[-v - w, -w, 0, u] + 
   2*G[-w, v]*G[-v - w, -w, 0, u] - G[0, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, w]*G[-v - w, -w, -v - w, u] + 2*G[-w, v]*G[-v - w, -w, -v - w, u] + 
   4*G[0, v]*G[-v - w, -w, -w, u] - 4*G[0, w]*G[-v - w, -w, -w, u] - 
   4*G[-w, v]*G[-v - w, -w, -w, u] - 2*G[0, u]*G[-w, 0, 0, v] + 
   G[0, w]*G[-w, 0, 0, v] + 2*G[-v - w, u]*G[-w, 0, 0, v] + 
   2*G[0, u]*G[-w, 0, -w, v] - G[0, w]*G[-w, 0, -w, v] - 
   G[0, u]*G[-w, -w, 0, v] - G[0, w]*G[-w, -w, 0, v] + 
   2*G[-v - w, u]*G[-w, -w, 0, v] + G[0, u]*G[-w, -w, -w, v] - 
   14*G[0, w]*G[-w, -w, -w, v] - 6*G[-v - w, u]*G[-w, -w, -w, v] + 
   4*G[0, 0, 0, 0, w] + G[0, 0, 0, -v - w, u] + 3*G[0, 0, 0, -w, v] + 
   2*G[0, 0, -v - w, -v - w, u] - G[0, 0, -w, 0, v] - 
   G[0, 0, -w, -v - w, u] + G[0, 0, -w, -w, v] + 
   4*G[0, -v - w, -v - w, -v - w, u] - 3*G[0, -v - w, -w, -v - w, u] - 
   G[0, -w, 0, 0, v] - 2*G[0, -w, 0, -v - w, u] - 2*G[0, -w, -v - w, 0, u] - 
   2*G[0, -w, -v - w, -v - w, u] - G[0, -w, -w, 0, v] + 
   4*G[0, -w, -w, -v - w, u] - G[0, -w, -w, -w, v] - G[-v - w, 0, 0, 0, u] + 
   2*G[-v - w, 0, -w, -v - w, u] - 2*G[-v - w, -v - w, 0, 0, u] - 
   4*G[-v - w, -v - w, -v - w, 0, u] + 2*G[-v - w, -v - w, -w, -v - w, u] + 
   2*G[-v - w, -w, 0, -v - w, u] + 2*G[-v - w, -w, -v - w, 0, u] + 
   2*G[-v - w, -w, -v - w, -v - w, u] - 4*G[-v - w, -w, -w, -v - w, u] + 
   3*G[-w, 0, 0, 0, v] + G[-w, 0, 0, -w, v] - G[-w, 0, -w, 0, v] - 
   G[-w, 0, -w, -w, v] + 5*G[-w, -w, 0, 0, v] - G[-w, -w, 0, -w, v] + 
   6*G[-w, -w, -w, 0, v] - 14*G[-w, -w, -w, -w, v] + 5*G[0, u]*Zeta[3] - 
   2*G[0, v]*Zeta[3] - 2*G[0, w]*Zeta[3] - 4*G[-v - w, u]*Zeta[3] - 
   3*G[-w, v]*Zeta[3], (11*Pi^4)/90 - (Pi^2*G[0, u]*G[0, v])/3 - 
   (Pi^2*G[0, u]*G[0, w])/3 - (Pi^2*G[0, v]*G[0, w])/3 + 
   Pi^2*G[0, v]*G[-v - w, u] - (Pi^2*G[0, w]*G[-v - w, u])/3 - 
   2*Pi^2*G[0, v]*G[-w, u] + (2*Pi^2*G[0, w]*G[-w, u])/3 - 
   Pi^2*G[0, u]*G[-w, v] + (Pi^2*G[0, w]*G[-w, v])/3 + 
   (4*Pi^2*G[-v - w, u]*G[-w, v])/3 - 3*Pi^2*G[-w, u]*G[-w, v] + 
   13*G[0, v]*G[0, w]*G[0, 0, u] + 6*G[0, w]*G[-w, v]*G[0, 0, u] + 
   13*G[0, u]*G[0, w]*G[0, 0, v] - 4*G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   10*G[0, w]*G[-w, u]*G[0, 0, v] - 16*G[0, 0, u]*G[0, 0, v] + 
   Pi^2*G[0, 0, w] - 10*G[0, u]*G[0, v]*G[0, 0, w] + 
   4*G[0, v]*G[-v - w, u]*G[0, 0, w] - 6*G[0, v]*G[-w, u]*G[0, 0, w] - 
   2*G[0, u]*G[-w, v]*G[0, 0, w] + 14*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   16*G[-w, u]*G[-w, v]*G[0, 0, w] - 6*G[0, 0, u]*G[0, 0, w] - 
   6*G[0, 0, v]*G[0, 0, w] + (7*Pi^2*G[0, -v - w, u])/3 - 
   2*G[0, v]*G[0, w]*G[0, -v - w, u] + 14*G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   3*G[0, 0, v]*G[0, -v - w, u] + 18*G[0, 0, w]*G[0, -v - w, u] - 
   Pi^2*G[0, -w, u] + 2*G[0, v]*G[0, w]*G[0, -w, u] - 
   8*G[0, w]*G[-w, v]*G[0, -w, u] + 10*G[0, 0, v]*G[0, -w, u] - 
   14*G[0, 0, w]*G[0, -w, u] + (4*Pi^2*G[0, -w, v])/3 - 
   2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 10*G[0, w]*G[-w, u]*G[0, -w, v] + 
   13*G[0, 0, u]*G[0, -w, v] + 4*G[0, 0, w]*G[0, -w, v] - 
   2*G[0, -v - w, u]*G[0, -w, v] + 2*G[0, -w, u]*G[0, -w, v] + 
   Pi^2*G[-v - w, 0, u] - 2*G[0, v]*G[0, w]*G[-v - w, 0, u] + 
   2*G[0, w]*G[-w, v]*G[-v - w, 0, u] + G[0, 0, v]*G[-v - w, 0, u] + 
   4*G[0, 0, w]*G[-v - w, 0, u] - 2*G[0, -w, v]*G[-v - w, 0, u] + 
   3*Pi^2*G[-v - w, -v - w, u] - 4*G[0, v]*G[0, w]*G[-v - w, -v - w, u] + 
   8*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   6*G[0, 0, v]*G[-v - w, -v - w, u] + 16*G[0, 0, w]*G[-v - w, -v - w, u] - 
   4*G[0, -w, v]*G[-v - w, -v - w, u] - (5*Pi^2*G[-v - w, -w, u])/3 + 
   6*G[0, v]*G[0, w]*G[-v - w, -w, u] + 8*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   10*G[0, 0, v]*G[-v - w, -w, u] - 2*G[0, 0, w]*G[-v - w, -w, u] + 
   6*G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, u])/3 + 
   2*G[0, w]*G[-w, v]*G[-w, 0, u] + (2*Pi^2*G[-w, 0, v])/3 - 
   2*G[0, u]*G[0, w]*G[-w, 0, v] - 2*G[0, w]*G[-v - w, u]*G[-w, 0, v] + 
   6*G[0, w]*G[-w, u]*G[-w, 0, v] + G[0, 0, u]*G[-w, 0, v] + 
   4*G[0, 0, w]*G[-w, 0, v] + 2*G[0, -v - w, u]*G[-w, 0, v] - 
   4*G[0, -w, u]*G[-w, 0, v] + 4*G[-v - w, -v - w, u]*G[-w, 0, v] - 
   4*G[-v - w, -w, u]*G[-w, 0, v] - 2*G[-w, 0, u]*G[-w, 0, v] - 
   3*Pi^2*G[-w, -v - w, u] + 6*G[0, v]*G[0, w]*G[-w, -v - w, u] - 
   2*G[0, w]*G[-w, v]*G[-w, -v - w, u] - 10*G[0, 0, v]*G[-w, -v - w, u] - 
   16*G[0, 0, w]*G[-w, -v - w, u] + 6*G[0, -w, v]*G[-w, -v - w, u] - 
   8*G[-w, 0, v]*G[-w, -v - w, u] + 4*Pi^2*G[-w, -w, u] - 
   14*G[0, v]*G[0, w]*G[-w, -w, u] - 16*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   20*G[0, 0, v]*G[-w, -w, u] + 8*G[0, 0, w]*G[-w, -w, u] - 
   14*G[0, -w, v]*G[-w, -w, u] + 10*G[-w, 0, v]*G[-w, -w, u] + 
   (7*Pi^2*G[-w, -w, v])/3 - 6*G[0, u]*G[0, w]*G[-w, -w, v] + 
   6*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 2*G[0, w]*G[-w, u]*G[-w, -w, v] + 
   6*G[0, 0, u]*G[-w, -w, v] + 6*G[0, 0, w]*G[-w, -w, v] + 
   14*G[0, -v - w, u]*G[-w, -w, v] - 8*G[0, -w, u]*G[-w, -w, v] + 
   2*G[-v - w, 0, u]*G[-w, -w, v] + 8*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   8*G[-v - w, -w, u]*G[-w, -w, v] + 2*G[-w, 0, u]*G[-w, -w, v] - 
   2*G[-w, -v - w, u]*G[-w, -w, v] - 16*G[-w, -w, u]*G[-w, -w, v] - 
   14*G[0, v]*G[0, 0, 0, u] + 7*G[0, w]*G[0, 0, 0, u] + 
   7*G[-w, v]*G[0, 0, 0, u] - 14*G[0, u]*G[0, 0, 0, v] + 
   7*G[0, w]*G[0, 0, 0, v] + 7*G[-v - w, u]*G[0, 0, 0, v] + 
   4*G[0, u]*G[0, 0, 0, w] + 4*G[0, v]*G[0, 0, 0, w] + 
   12*G[-v - w, u]*G[0, 0, 0, w] - 12*G[-w, u]*G[0, 0, 0, w] + 
   G[0, v]*G[0, 0, -v - w, u] + 6*G[0, w]*G[0, 0, -v - w, u] + 
   6*G[-w, v]*G[0, 0, -v - w, u] + 12*G[0, v]*G[0, 0, -w, u] - 
   12*G[0, w]*G[0, 0, -w, u] - 12*G[-w, v]*G[0, 0, -w, u] + 
   13*G[0, u]*G[0, 0, -w, v] - 6*G[0, w]*G[0, 0, -w, v] - 
   4*G[-v - w, u]*G[0, 0, -w, v] + 10*G[-w, u]*G[0, 0, -w, v] + 
   G[0, v]*G[0, -v - w, 0, u] - 4*G[0, w]*G[0, -v - w, 0, u] - 
   4*G[-w, v]*G[0, -v - w, 0, u] + 2*G[0, v]*G[0, -v - w, -v - w, u] + 
   4*G[0, w]*G[0, -v - w, -v - w, u] + 4*G[-w, v]*G[0, -v - w, -v - w, u] - 
   4*G[0, v]*G[0, -v - w, -w, u] + 4*G[0, w]*G[0, -v - w, -w, u] + 
   4*G[-w, v]*G[0, -v - w, -w, u] + 2*G[0, v]*G[0, -w, 0, u] - 
   2*G[0, w]*G[0, -w, 0, u] - 2*G[-w, v]*G[0, -w, 0, u] + 
   3*G[0, u]*G[0, -w, 0, v] - 6*G[0, w]*G[0, -w, 0, v] + 
   2*G[-v - w, u]*G[0, -w, 0, v] - 6*G[-w, u]*G[0, -w, 0, v] - 
   4*G[0, v]*G[0, -w, -v - w, u] - 8*G[0, w]*G[0, -w, -v - w, u] - 
   8*G[-w, v]*G[0, -w, -v - w, u] + 6*G[0, v]*G[0, -w, -w, u] - 
   6*G[0, w]*G[0, -w, -w, u] - 6*G[-w, v]*G[0, -w, -w, u] - 
   6*G[0, w]*G[0, -w, -w, v] - 2*G[-v - w, u]*G[0, -w, -w, v] + 
   10*G[-w, u]*G[0, -w, -w, v] + G[0, v]*G[-v - w, 0, 0, u] - 
   4*G[0, w]*G[-v - w, 0, 0, u] - 4*G[-w, v]*G[-v - w, 0, 0, u] - 
   4*G[0, w]*G[-v - w, 0, -v - w, u] - 4*G[-w, v]*G[-v - w, 0, -v - w, u] - 
   2*G[0, v]*G[-v - w, 0, -w, u] + 2*G[0, w]*G[-v - w, 0, -w, u] + 
   2*G[-w, v]*G[-v - w, 0, -w, u] + 2*G[0, v]*G[-v - w, -v - w, 0, u] - 
   4*G[0, w]*G[-v - w, -v - w, 0, u] - 4*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   4*G[0, v]*G[-v - w, -v - w, -v - w, u] - 
   8*G[0, v]*G[-v - w, -v - w, -w, u] + 8*G[0, w]*G[-v - w, -v - w, -w, u] + 
   8*G[-w, v]*G[-v - w, -v - w, -w, u] - 2*G[0, v]*G[-v - w, -w, 0, u] + 
   2*G[0, w]*G[-v - w, -w, 0, u] + 2*G[-w, v]*G[-v - w, -w, 0, u] - 
   4*G[0, v]*G[-v - w, -w, -v - w, u] + 8*G[0, w]*G[-v - w, -w, -v - w, u] + 
   8*G[-w, v]*G[-v - w, -w, -v - w, u] + 10*G[0, v]*G[-v - w, -w, -w, u] - 
   10*G[0, w]*G[-v - w, -w, -w, u] - 10*G[-w, v]*G[-v - w, -w, -w, u] + 
   2*G[0, v]*G[-w, 0, 0, u] - 2*G[0, w]*G[-w, 0, 0, u] - 
   2*G[-w, v]*G[-w, 0, 0, u] + 3*G[0, u]*G[-w, 0, 0, v] - 
   6*G[0, w]*G[-w, 0, 0, v] + 6*G[-v - w, u]*G[-w, 0, 0, v] - 
   10*G[-w, u]*G[-w, 0, 0, v] - 2*G[0, v]*G[-w, 0, -v - w, u] + 
   2*G[0, v]*G[-w, 0, -w, u] - 2*G[0, w]*G[-w, 0, -w, u] - 
   2*G[-w, v]*G[-w, 0, -w, u] - 2*G[0, u]*G[-w, 0, -w, v] - 
   4*G[0, w]*G[-w, 0, -w, v] - 2*G[-v - w, u]*G[-w, 0, -w, v] + 
   6*G[-w, u]*G[-w, 0, -w, v] - 2*G[0, v]*G[-w, -v - w, 0, u] + 
   2*G[0, w]*G[-w, -v - w, 0, u] + 2*G[-w, v]*G[-w, -v - w, 0, u] - 
   8*G[0, v]*G[-w, -v - w, -v - w, u] + 14*G[0, v]*G[-w, -v - w, -w, u] - 
   14*G[0, w]*G[-w, -v - w, -w, u] - 14*G[-w, v]*G[-w, -v - w, -w, u] + 
   4*G[0, v]*G[-w, -w, 0, u] - 4*G[0, w]*G[-w, -w, 0, u] - 
   4*G[-w, v]*G[-w, -w, 0, u] + 2*G[0, u]*G[-w, -w, 0, v] - 
   4*G[0, w]*G[-w, -w, 0, v] + 6*G[-v - w, u]*G[-w, -w, 0, v] - 
   8*G[-w, u]*G[-w, -w, 0, v] + 10*G[0, v]*G[-w, -w, -v - w, u] - 
   16*G[0, w]*G[-w, -w, -v - w, u] - 16*G[-w, v]*G[-w, -w, -v - w, u] - 
   24*G[0, v]*G[-w, -w, -w, u] + 24*G[0, w]*G[-w, -w, -w, u] + 
   24*G[-w, v]*G[-w, -w, -w, u] - 6*G[0, u]*G[-w, -w, -w, v] + 
   6*G[-v - w, u]*G[-w, -w, -w, v] - 2*G[-w, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, u] - 8*G[0, 0, 0, 0, v] + 7*G[0, 0, 0, -v - w, u] + 
   7*G[0, 0, 0, -w, v] + 7*G[0, 0, -v - w, 0, u] + 
   6*G[0, 0, -v - w, -v - w, u] + 7*G[0, 0, -w, 0, v] - 
   12*G[0, 0, -w, -v - w, u] - 6*G[0, 0, -w, -w, v] + 
   7*G[0, -v - w, 0, 0, u] - 4*G[0, -v - w, 0, -v - w, u] + 
   6*G[0, -v - w, -v - w, 0, u] + 4*G[0, -v - w, -v - w, -v - w, u] + 
   4*G[0, -v - w, -w, -v - w, u] + 7*G[0, -w, 0, 0, v] - 
   2*G[0, -w, 0, -v - w, u] - 6*G[0, -w, 0, -w, v] - 
   2*G[0, -w, -v - w, 0, u] - 8*G[0, -w, -v - w, -v - w, u] + 
   4*G[0, -w, -w, 0, v] - 6*G[0, -w, -w, -v - w, u] - 6*G[0, -w, -w, -w, v] + 
   7*G[-v - w, 0, 0, 0, u] - 4*G[-v - w, 0, 0, -v - w, u] + 
   2*G[-v - w, 0, -v - w, 0, u] - 4*G[-v - w, 0, -v - w, -v - w, u] + 
   2*G[-v - w, 0, -w, -v - w, u] + 6*G[-v - w, -v - w, 0, 0, u] - 
   4*G[-v - w, -v - w, 0, -v - w, u] + 4*G[-v - w, -v - w, -v - w, 0, u] + 
   8*G[-v - w, -v - w, -w, -v - w, u] + 2*G[-v - w, -w, 0, -v - w, u] + 
   2*G[-v - w, -w, -v - w, 0, u] + 8*G[-v - w, -w, -v - w, -v - w, u] - 
   10*G[-v - w, -w, -w, -v - w, u] + 7*G[-w, 0, 0, 0, v] - 
   2*G[-w, 0, 0, -v - w, u] - 6*G[-w, 0, 0, -w, v] + 2*G[-w, 0, -w, 0, v] - 
   2*G[-w, 0, -w, -v - w, u] - 4*G[-w, 0, -w, -w, v] - 
   2*G[-w, -v - w, 0, 0, u] + 2*G[-w, -v - w, 0, -v - w, u] - 
   14*G[-w, -v - w, -w, -v - w, u] + 4*G[-w, -w, 0, 0, v] - 
   4*G[-w, -w, 0, -v - w, u] - 4*G[-w, -w, 0, -w, v] - 
   4*G[-w, -w, -v - w, 0, u] - 16*G[-w, -w, -v - w, -v - w, u] + 
   2*G[-w, -w, -w, 0, v] + 24*G[-w, -w, -w, -v - w, u] - 20*G[0, u]*Zeta[3] - 
   20*G[0, v]*Zeta[3] + 20*G[0, w]*Zeta[3] - 4*G[-v - w, u]*Zeta[3] + 
   10*G[-w, u]*Zeta[3] + 6*G[-w, v]*Zeta[3], 
  (7*Pi^4)/72 - (Pi^2*G[0, u]*G[0, w])/6 - (Pi^2*G[0, v]*G[0, w])/3 + 
   (Pi^2*G[0, v]*G[-v - w, u])/3 - (Pi^2*G[0, w]*G[-v - w, u])/3 - 
   (7*Pi^2*G[0, v]*G[-w, u])/6 + (11*Pi^2*G[0, w]*G[-w, u])/6 + 
   (2*Pi^2*G[0, u]*G[-w, v])/3 - (Pi^2*G[0, w]*G[-w, v])/3 - 
   (2*Pi^2*G[-v - w, u]*G[-w, v])/3 + (4*Pi^2*G[-w, u]*G[-w, v])/3 - 
   (Pi^2*G[0, 0, u])/6 + 2*G[0, v]*G[0, w]*G[0, 0, u] - 
   2*G[0, w]*G[-w, v]*G[0, 0, u] - (Pi^2*G[0, 0, v])/2 + 
   G[0, w]*G[-w, u]*G[0, 0, v] - G[0, 0, u]*G[0, 0, v] + 
   (3*Pi^2*G[0, 0, w])/2 + 2*G[0, v]*G[-v - w, u]*G[0, 0, w] - 
   4*G[0, v]*G[-w, u]*G[0, 0, w] + 3*G[0, u]*G[-w, v]*G[0, 0, w] - 
   4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - G[-w, u]*G[-w, v]*G[0, 0, w] - 
   3*G[0, 0, u]*G[0, 0, w] - G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   G[0, 0, v]*G[0, -v - w, u] + G[0, 0, w]*G[0, -v - w, u] - 
   (5*Pi^2*G[0, -w, u])/6 + 2*G[0, v]*G[0, w]*G[0, -w, u] + 
   2*G[0, w]*G[-w, v]*G[0, -w, u] - G[0, 0, v]*G[0, -w, u] - 
   3*G[0, 0, w]*G[0, -w, u] - 2*G[0, u]*G[0, w]*G[0, -w, v] + 
   2*G[0, w]*G[-v - w, u]*G[0, -w, v] - 3*G[0, w]*G[-w, u]*G[0, -w, v] + 
   2*G[0, 0, u]*G[0, -w, v] + 3*G[0, 0, w]*G[0, -w, v] + 
   2*G[0, -w, u]*G[0, -w, v] + (2*Pi^2*G[-v - w, 0, u])/3 - 
   2*G[0, v]*G[0, w]*G[-v - w, 0, u] + G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   G[0, 0, v]*G[-v - w, 0, u] + 3*G[0, 0, w]*G[-v - w, 0, u] - 
   2*G[0, -w, v]*G[-v - w, 0, u] + 2*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, v]*G[-v - w, -v - w, u] - 2*G[0, 0, w]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-v - w, -w, u])/3 - 4*G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   2*G[0, 0, v]*G[-v - w, -w, u] - 2*G[0, 0, w]*G[-v - w, -w, u] - 
   (5*Pi^2*G[-w, 0, u])/6 + 4*G[0, v]*G[0, w]*G[-w, 0, u] - 
   G[0, w]*G[-w, v]*G[-w, 0, u] - 2*G[0, 0, v]*G[-w, 0, u] - 
   6*G[0, 0, w]*G[-w, 0, u] + 4*G[0, -w, v]*G[-w, 0, u] + 
   (Pi^2*G[-w, 0, v])/3 - 2*G[0, u]*G[0, w]*G[-w, 0, v] + 
   2*G[0, w]*G[-v - w, u]*G[-w, 0, v] + G[0, 0, u]*G[-w, 0, v] + 
   2*G[0, 0, w]*G[-w, 0, v] + 2*G[0, -v - w, u]*G[-w, 0, v] - 
   3*G[0, -w, u]*G[-w, 0, v] - 4*G[-v - w, -v - w, u]*G[-w, 0, v] + 
   2*G[-v - w, -w, u]*G[-w, 0, v] - G[-w, 0, u]*G[-w, 0, v] + 
   (4*Pi^2*G[-w, -v - w, u])/3 - 3*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 
   G[0, 0, v]*G[-w, -v - w, u] - G[0, 0, w]*G[-w, -v - w, u] + 
   2*G[-w, 0, v]*G[-w, -v - w, u] - (Pi^2*G[-w, -w, u])/3 + 
   G[0, v]*G[0, w]*G[-w, -w, u] - 2*G[0, 0, w]*G[-w, -w, u] + 
   G[0, -w, v]*G[-w, -w, u] - G[-w, 0, v]*G[-w, -w, u] - 
   (2*Pi^2*G[-w, -w, v])/3 + G[0, u]*G[0, w]*G[-w, -w, v] - 
   3*G[0, w]*G[-w, u]*G[-w, -w, v] - 2*G[0, 0, u]*G[-w, -w, v] - 
   4*G[0, 0, w]*G[-w, -w, v] - G[0, -v - w, u]*G[-w, -w, v] + 
   2*G[0, -w, u]*G[-w, -w, v] + G[-v - w, 0, u]*G[-w, -w, v] + 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] - 4*G[-v - w, -w, u]*G[-w, -w, v] - 
   G[-w, 0, u]*G[-w, -w, v] - 3*G[-w, -v - w, u]*G[-w, -w, v] - 
   3*G[0, v]*G[0, 0, 0, u] + 3*G[0, w]*G[0, 0, 0, u] + 
   3*G[-w, v]*G[0, 0, 0, u] + G[0, w]*G[0, 0, 0, v] - 
   G[-v - w, u]*G[0, 0, 0, v] + 2*G[-w, u]*G[0, 0, 0, v] - 
   2*G[0, v]*G[0, 0, 0, w] - 6*G[-v - w, u]*G[0, 0, 0, w] + 
   7*G[-w, u]*G[0, 0, 0, w] - 6*G[-w, v]*G[0, 0, 0, w] + 
   G[0, v]*G[0, 0, -v - w, u] + 2*G[0, w]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, 0, -v - w, u] + G[0, v]*G[0, 0, -w, u] - 
   G[0, w]*G[0, 0, -w, u] - G[-w, v]*G[0, 0, -w, u] + 
   G[0, w]*G[0, 0, -w, v] + G[-w, u]*G[0, 0, -w, v] - 
   G[0, v]*G[0, -v - w, 0, u] + G[0, w]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + 2*G[0, v]*G[0, -v - w, -v - w, u] - 
   2*G[0, v]*G[0, -v - w, -w, u] + 2*G[0, w]*G[0, -v - w, -w, u] + 
   2*G[-w, v]*G[0, -v - w, -w, u] + G[0, v]*G[0, -w, 0, u] - 
   G[0, w]*G[0, -w, 0, u] - G[-w, v]*G[0, -w, 0, u] + 
   2*G[0, u]*G[0, -w, 0, v] - 2*G[0, w]*G[0, -w, 0, v] - 
   3*G[0, v]*G[0, -w, -v - w, u] + 2*G[0, w]*G[0, -w, -v - w, u] + 
   2*G[-w, v]*G[0, -w, -v - w, u] + 5*G[0, v]*G[0, -w, -w, u] - 
   5*G[0, w]*G[0, -w, -w, u] - 5*G[-w, v]*G[0, -w, -w, u] - 
   2*G[0, u]*G[0, -w, -w, v] + 3*G[0, w]*G[0, -w, -w, v] + 
   2*G[-v - w, u]*G[0, -w, -w, v] - 3*G[-w, u]*G[0, -w, -w, v] + 
   G[0, v]*G[-v - w, 0, 0, u] - 2*G[0, w]*G[-v - w, 0, 0, u] - 
   2*G[-w, v]*G[-v - w, 0, 0, u] - 2*G[0, w]*G[-v - w, 0, -v - w, u] - 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] - 2*G[0, v]*G[-v - w, 0, -w, u] + 
   2*G[0, w]*G[-v - w, 0, -w, u] + 2*G[-w, v]*G[-v - w, 0, -w, u] + 
   2*G[0, v]*G[-v - w, -v - w, 0, u] - 2*G[0, w]*G[-v - w, -v - w, 0, u] - 
   2*G[-w, v]*G[-v - w, -v - w, 0, u] - 
   4*G[0, v]*G[-v - w, -v - w, -v - w, u] + 
   4*G[0, v]*G[-v - w, -v - w, -w, u] - 4*G[0, w]*G[-v - w, -v - w, -w, u] - 
   4*G[-w, v]*G[-v - w, -v - w, -w, u] - 2*G[0, v]*G[-v - w, -w, 0, u] + 
   2*G[0, w]*G[-v - w, -w, 0, u] + 2*G[-w, v]*G[-v - w, -w, 0, u] + 
   2*G[0, v]*G[-v - w, -w, -v - w, u] - 4*G[0, w]*G[-v - w, -w, -v - w, u] - 
   4*G[-w, v]*G[-v - w, -w, -v - w, u] - 2*G[0, v]*G[-v - w, -w, -w, u] + 
   2*G[0, w]*G[-v - w, -w, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] - 
   3*G[0, v]*G[-w, 0, 0, u] + 3*G[0, w]*G[-w, 0, 0, u] + 
   3*G[-w, v]*G[-w, 0, 0, u] + G[0, u]*G[-w, 0, 0, v] - 
   2*G[-v - w, u]*G[-w, 0, 0, v] + G[-w, u]*G[-w, 0, 0, v] - 
   G[0, v]*G[-w, 0, -v - w, u] + 4*G[0, w]*G[-w, 0, -v - w, u] + 
   4*G[-w, v]*G[-w, 0, -v - w, u] + 5*G[0, v]*G[-w, 0, -w, u] - 
   5*G[0, w]*G[-w, 0, -w, u] - 5*G[-w, v]*G[-w, 0, -w, u] - 
   2*G[0, u]*G[-w, 0, -w, v] + 2*G[0, w]*G[-w, 0, -w, v] + 
   2*G[-v - w, u]*G[-w, 0, -w, v] - G[0, v]*G[-w, -v - w, 0, u] - 
   G[0, w]*G[-w, -v - w, 0, u] - G[-w, v]*G[-w, -v - w, 0, u] + 
   2*G[0, v]*G[-w, -v - w, -v - w, u] - 8*G[0, w]*G[-w, -v - w, -v - w, u] - 
   8*G[-w, v]*G[-w, -v - w, -v - w, u] - 2*G[0, v]*G[-w, -v - w, -w, u] + 
   2*G[0, w]*G[-w, -v - w, -w, u] + 2*G[-w, v]*G[-w, -v - w, -w, u] + 
   2*G[0, w]*G[-w, -w, 0, v] - 2*G[-v - w, u]*G[-w, -w, 0, v] + 
   2*G[-w, u]*G[-w, -w, 0, v] - G[0, v]*G[-w, -w, -v - w, u] + 
   2*G[0, v]*G[-w, -w, -w, u] - 2*G[0, w]*G[-w, -w, -w, u] - 
   2*G[-w, v]*G[-w, -w, -w, u] + G[0, u]*G[-w, -w, -w, v] - 
   3*G[-w, u]*G[-w, -w, -w, v] + 4*G[0, 0, 0, 0, w] + 
   3*G[0, 0, 0, -v - w, u] + G[0, 0, 0, -w, v] - G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -v - w, -v - w, u] - G[0, 0, -w, -v - w, u] + 
   G[0, 0, -w, -w, v] - G[0, -v - w, 0, 0, u] + G[0, -v - w, 0, -v - w, u] + 
   2*G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, -v - w, u] - 
   2*G[0, -w, 0, -w, v] - G[0, -w, -v - w, 0, u] + 
   2*G[0, -w, -v - w, -v - w, u] - 2*G[0, -w, -w, 0, v] - 
   5*G[0, -w, -w, -v - w, u] + 3*G[0, -w, -w, -w, v] + 
   3*G[-v - w, 0, 0, 0, u] - 2*G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, 0, -v - w, 0, u] - 2*G[-v - w, 0, -v - w, -v - w, u] + 
   2*G[-v - w, 0, -w, -v - w, u] + 2*G[-v - w, -v - w, 0, 0, u] - 
   2*G[-v - w, -v - w, 0, -v - w, u] - 4*G[-v - w, -v - w, -w, -v - w, u] + 
   2*G[-v - w, -w, 0, -v - w, u] + 2*G[-v - w, -w, -v - w, 0, u] - 
   4*G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] - 
   G[-w, 0, 0, 0, v] + 3*G[-w, 0, 0, -v - w, u] - 2*G[-w, 0, -v - w, 0, u] + 
   4*G[-w, 0, -v - w, -v - w, u] - 5*G[-w, 0, -w, -v - w, u] + 
   2*G[-w, 0, -w, -w, v] + 3*G[-w, -v - w, 0, 0, u] - 
   G[-w, -v - w, 0, -v - w, u] + 4*G[-w, -v - w, -v - w, 0, u] - 
   8*G[-w, -v - w, -v - w, -v - w, u] + 2*G[-w, -v - w, -w, -v - w, u] - 
   2*G[-w, -w, 0, 0, v] + 2*G[-w, -w, 0, -w, v] - 2*G[-w, -w, -w, 0, v] - 
   2*G[-w, -w, -w, -v - w, u] - 2*G[0, u]*Zeta[3] + 5*G[0, v]*Zeta[3] - 
   2*G[0, w]*Zeta[3] - 4*G[-v - w, u]*Zeta[3] + G[-w, u]*Zeta[3] - 
   4*G[-w, v]*Zeta[3], (-67*Pi^4)/360 - (Pi^2*G[0, u]*G[0, w])/6 + 
   (Pi^2*G[0, v]*G[-w, u])/2 - (Pi^2*G[0, w]*G[-w, u])/6 - 
   (Pi^2*G[0, 0, u])/2 - 3*G[0, v]*G[0, w]*G[0, 0, u] - (Pi^2*G[0, 0, v])/6 - 
   G[0, u]*G[0, w]*G[0, 0, v] - G[0, w]*G[-w, u]*G[0, 0, v] + 
   G[0, 0, u]*G[0, 0, v] - (Pi^2*G[0, 0, w])/6 + 
   2*G[0, u]*G[0, v]*G[0, 0, w] + G[-w, u]*G[-w, v]*G[0, 0, w] + 
   3*G[0, 0, u]*G[0, 0, w] + (Pi^2*G[0, -w, u])/2 - 
   2*G[0, v]*G[0, w]*G[0, -w, u] + 2*G[0, w]*G[-w, v]*G[0, -w, u] - 
   G[0, 0, v]*G[0, -w, u] + 5*G[0, 0, w]*G[0, -w, u] - 
   (2*Pi^2*G[0, -w, v])/3 + 2*G[0, u]*G[0, w]*G[0, -w, v] - 
   G[0, w]*G[-w, u]*G[0, -w, v] - 3*G[0, 0, u]*G[0, -w, v] - 
   3*G[0, 0, w]*G[0, -w, v] - 2*G[0, -w, u]*G[0, -w, v] - 
   (Pi^2*G[-w, 0, u])/6 + G[0, w]*G[-w, v]*G[-w, 0, u] + 
   G[0, -w, u]*G[-w, 0, v] - G[-w, 0, u]*G[-w, 0, v] - 
   G[0, w]*G[-w, v]*G[-w, -v - w, u] + G[0, 0, v]*G[-w, -v - w, u] + 
   G[0, 0, w]*G[-w, -v - w, u] + 2*G[-w, 0, v]*G[-w, -v - w, u] - 
   G[0, v]*G[0, w]*G[-w, -w, u] + 4*G[0, w]*G[-w, v]*G[-w, -w, u] - 
   2*G[0, 0, v]*G[-w, -w, u] + 4*G[0, 0, w]*G[-w, -w, u] - 
   G[0, -w, v]*G[-w, -w, u] - G[-w, 0, v]*G[-w, -w, u] - 
   G[0, w]*G[-w, u]*G[-w, -w, v] + 2*G[0, -w, u]*G[-w, -w, v] + 
   G[-w, 0, u]*G[-w, -w, v] - G[-w, -v - w, u]*G[-w, -w, v] + 
   4*G[-w, -w, u]*G[-w, -w, v] + 3*G[0, v]*G[0, 0, 0, u] - 
   3*G[0, u]*G[0, 0, 0, w] + 3*G[-w, u]*G[0, 0, 0, w] - 
   3*G[0, v]*G[0, 0, -w, u] + 3*G[0, w]*G[0, 0, -w, u] + 
   3*G[-w, v]*G[0, 0, -w, u] - G[0, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, 0, -w, v] - G[-w, u]*G[0, 0, -w, v] + 
   G[0, v]*G[0, -w, 0, u] - G[0, w]*G[0, -w, 0, u] - 
   G[-w, v]*G[0, -w, 0, u] - G[0, u]*G[0, -w, 0, v] + 
   2*G[0, w]*G[0, -w, 0, v] + G[0, v]*G[0, -w, -v - w, u] + 
   2*G[0, w]*G[0, -w, -v - w, u] + 2*G[-w, v]*G[0, -w, -v - w, u] - 
   3*G[0, v]*G[0, -w, -w, u] + 3*G[0, w]*G[0, -w, -w, u] + 
   3*G[-w, v]*G[0, -w, -w, u] + 2*G[0, u]*G[0, -w, -w, v] - 
   G[0, w]*G[0, -w, -w, v] - G[-w, u]*G[0, -w, -w, v] + 
   G[0, v]*G[-w, 0, 0, u] - G[0, w]*G[-w, 0, 0, u] - 
   G[-w, v]*G[-w, 0, 0, u] + G[-w, u]*G[-w, 0, 0, v] - 
   G[0, v]*G[-w, 0, -v - w, u] + G[0, v]*G[-w, 0, -w, u] - 
   G[0, w]*G[-w, 0, -w, u] - G[-w, v]*G[-w, 0, -w, u] - 
   G[0, v]*G[-w, -v - w, 0, u] + G[0, w]*G[-w, -v - w, 0, u] + 
   G[-w, v]*G[-w, -v - w, 0, u] + 2*G[0, v]*G[-w, -v - w, -v - w, u] - 
   2*G[0, v]*G[-w, -v - w, -w, u] + 2*G[0, w]*G[-w, -v - w, -w, u] + 
   2*G[-w, v]*G[-w, -v - w, -w, u] + 2*G[0, v]*G[-w, -w, 0, u] - 
   2*G[0, w]*G[-w, -w, 0, u] - 2*G[-w, v]*G[-w, -w, 0, u] + 
   2*G[-w, u]*G[-w, -w, 0, v] - G[0, v]*G[-w, -w, -v - w, u] + 
   4*G[0, w]*G[-w, -w, -v - w, u] + 4*G[-w, v]*G[-w, -w, -v - w, u] - 
   G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, u] - G[0, 0, -w, 0, v] + 
   3*G[0, 0, -w, -v - w, u] + G[0, 0, -w, -w, v] - G[0, -w, 0, 0, v] - 
   G[0, -w, 0, -v - w, u] + 2*G[0, -w, 0, -w, v] - G[0, -w, -v - w, 0, u] + 
   2*G[0, -w, -v - w, -v - w, u] + 3*G[0, -w, -w, -v - w, u] - 
   G[0, -w, -w, -w, v] - G[-w, 0, 0, -v - w, u] - G[-w, 0, -w, -v - w, u] - 
   G[-w, -v - w, 0, 0, u] + G[-w, -v - w, 0, -v - w, u] + 
   2*G[-w, -v - w, -w, -v - w, u] - 2*G[-w, -w, 0, -v - w, u] - 
   2*G[-w, -w, -v - w, 0, u] + 4*G[-w, -w, -v - w, -v - w, u] - 
   2*G[0, u]*Zeta[3] + G[0, v]*Zeta[3] - 2*G[0, w]*Zeta[3] - 
   G[-w, u]*Zeta[3], -1/12*Pi^4 - (Pi^2*G[0, u]*G[0, v])/2 + 
   (Pi^2*G[0, u]*G[0, w])/3 + (2*Pi^2*G[0, v]*G[0, w])/3 - 
   (Pi^2*G[0, v]*G[-v - w, u])/6 + (Pi^2*G[0, w]*G[-v - w, u])/2 + 
   (Pi^2*G[0, v]*G[-w, u])/2 - (Pi^2*G[0, w]*G[-w, u])/6 + 
   (Pi^2*G[0, w]*G[-w, v])/3 + (2*Pi^2*G[-v - w, u]*G[-w, v])/3 + 
   (3*Pi^2*G[-w, u]*G[-w, v])/2 - (Pi^2*G[0, 0, u])/3 - 
   (5*G[0, v]*G[0, w]*G[0, 0, u])/2 - 2*G[0, w]*G[-w, v]*G[0, 0, u] - 
   (2*Pi^2*G[0, 0, v])/3 - (5*G[0, u]*G[0, w]*G[0, 0, v])/2 - 
   4*G[0, w]*G[-w, u]*G[0, 0, v] + 5*G[0, 0, u]*G[0, 0, v] + 
   (Pi^2*G[0, 0, w])/6 + G[0, u]*G[0, v]*G[0, 0, w] - 
   G[0, v]*G[-v - w, u]*G[0, 0, w] + 3*G[0, v]*G[-w, u]*G[0, 0, w] + 
   G[0, u]*G[-w, v]*G[0, 0, w] - 9*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   7*G[-w, u]*G[-w, v]*G[0, 0, w] - 2*G[0, 0, v]*G[0, 0, w] - 
   (7*Pi^2*G[0, -v - w, u])/6 + 2*G[0, v]*G[0, w]*G[0, -v - w, u] - 
   5*G[0, w]*G[-w, v]*G[0, -v - w, u] - (5*G[0, 0, v]*G[0, -v - w, u])/2 - 
   8*G[0, 0, w]*G[0, -v - w, u] + (2*Pi^2*G[0, -w, u])/3 - 
   2*G[0, v]*G[0, w]*G[0, -w, u] + 4*G[0, 0, w]*G[0, -w, u] - 
   (7*Pi^2*G[0, -w, v])/6 - G[0, w]*G[-v - w, u]*G[0, -w, v] - 
   4*G[0, w]*G[-w, u]*G[0, -w, v] - (5*G[0, 0, u]*G[0, -w, v])/2 - 
   3*G[0, 0, w]*G[0, -w, v] + 2*G[0, -v - w, u]*G[0, -w, v] - 
   2*G[0, -w, u]*G[0, -w, v] - (Pi^2*G[-v - w, 0, u])/2 + 
   G[0, v]*G[0, w]*G[-v - w, 0, u] - G[0, w]*G[-w, v]*G[-v - w, 0, u] - 
   (G[0, 0, v]*G[-v - w, 0, u])/2 - 2*G[0, 0, w]*G[-v - w, 0, u] + 
   G[0, -w, v]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/6 - 
   12*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   G[0, 0, v]*G[-v - w, -v - w, u] - 10*G[0, 0, w]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-v - w, -w, u])/6 + 2*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   G[0, 0, v]*G[-v - w, -w, u] + G[0, 0, w]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, u])/3 - 2*G[0, w]*G[-w, v]*G[-w, 0, u] + 
   (Pi^2*G[-w, 0, v])/6 + G[0, u]*G[0, w]*G[-w, 0, v] - 
   G[0, w]*G[-v - w, u]*G[-w, 0, v] - 3*G[0, w]*G[-w, u]*G[-w, 0, v] - 
   (G[0, 0, u]*G[-w, 0, v])/2 - G[0, 0, w]*G[-w, 0, v] - 
   G[0, -v - w, u]*G[-w, 0, v] + 2*G[0, -w, u]*G[-w, 0, v] + 
   2*G[-v - w, -v - w, u]*G[-w, 0, v] - G[-v - w, -w, u]*G[-w, 0, v] + 
   2*G[-w, 0, u]*G[-w, 0, v] + (3*Pi^2*G[-w, -v - w, u])/2 - 
   3*G[0, v]*G[0, w]*G[-w, -v - w, u] + 2*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 
   4*G[0, 0, v]*G[-w, -v - w, u] + 7*G[0, 0, w]*G[-w, -v - w, u] - 
   3*G[0, -w, v]*G[-w, -v - w, u] + 2*G[-w, 0, v]*G[-w, -v - w, u] - 
   2*Pi^2*G[-w, -w, u] + 8*G[0, v]*G[0, w]*G[-w, -w, u] + 
   4*G[0, w]*G[-w, v]*G[-w, -w, u] - 8*G[0, 0, v]*G[-w, -w, u] - 
   8*G[0, 0, w]*G[-w, -w, u] + 8*G[0, -w, v]*G[-w, -w, u] - 
   4*G[-w, 0, v]*G[-w, -w, u] + (Pi^2*G[-w, -w, v])/6 + 
   4*G[0, u]*G[0, w]*G[-w, -w, v] - 11*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   2*G[0, w]*G[-w, u]*G[-w, -w, v] - 2*G[0, 0, u]*G[-w, -w, v] - 
   10*G[0, 0, w]*G[-w, -w, v] - 5*G[0, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - 12*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   2*G[-v - w, -w, u]*G[-w, -w, v] - 2*G[-w, 0, u]*G[-w, -w, v] + 
   2*G[-w, -v - w, u]*G[-w, -w, v] + 4*G[-w, -w, u]*G[-w, -w, v] + 
   3*G[0, v]*G[0, 0, 0, u] - (7*G[0, w]*G[0, 0, 0, u])/2 - 
   (7*G[-w, v]*G[0, 0, 0, u])/2 + 3*G[0, u]*G[0, 0, 0, v] + 
   (G[0, w]*G[0, 0, 0, v])/2 + (G[-v - w, u]*G[0, 0, 0, v])/2 + 
   G[0, u]*G[0, 0, 0, w] + 2*G[0, v]*G[0, 0, 0, w] - 
   8*G[-v - w, u]*G[0, 0, 0, w] + 3*G[-w, u]*G[0, 0, 0, w] - 
   5*G[-w, v]*G[0, 0, 0, w] - (G[0, v]*G[0, 0, -v - w, u])/2 - 
   3*G[0, w]*G[0, 0, -v - w, u] - 3*G[-w, v]*G[0, 0, -v - w, u] - 
   2*G[0, v]*G[0, 0, -w, u] + 2*G[0, w]*G[0, 0, -w, u] + 
   2*G[-w, v]*G[0, 0, -w, u] - (5*G[0, u]*G[0, 0, -w, v])/2 + 
   3*G[0, w]*G[0, 0, -w, v] - 4*G[-w, u]*G[0, 0, -w, v] - 
   (3*G[0, v]*G[0, -v - w, 0, u])/2 + 2*G[0, w]*G[0, -v - w, 0, u] + 
   2*G[-w, v]*G[0, -v - w, 0, u] - G[0, v]*G[0, -v - w, -v - w, u] - 
   2*G[0, w]*G[0, -v - w, -v - w, u] - 2*G[-w, v]*G[0, -v - w, -v - w, u] + 
   3*G[0, v]*G[0, -v - w, -w, u] - 3*G[0, w]*G[0, -v - w, -w, u] - 
   3*G[-w, v]*G[0, -v - w, -w, u] - (3*G[0, u]*G[0, -w, 0, v])/2 + 
   3*G[0, w]*G[0, -w, 0, v] + 3*G[-w, u]*G[0, -w, 0, v] + 
   2*G[0, v]*G[0, -w, -v - w, u] - 4*G[0, v]*G[0, -w, -w, u] + 
   4*G[0, w]*G[0, -w, -w, u] + 4*G[-w, v]*G[0, -w, -w, u] + 
   3*G[0, w]*G[0, -w, -w, v] - G[-v - w, u]*G[0, -w, -w, v] - 
   4*G[-w, u]*G[0, -w, -w, v] - (G[0, v]*G[-v - w, 0, 0, u])/2 + 
   2*G[0, w]*G[-v - w, 0, 0, u] + 2*G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[0, w]*G[-v - w, 0, -v - w, u] + 2*G[-w, v]*G[-v - w, 0, -v - w, u] + 
   G[0, v]*G[-v - w, 0, -w, u] - G[0, w]*G[-v - w, 0, -w, u] - 
   G[-w, v]*G[-v - w, 0, -w, u] - G[0, v]*G[-v - w, -v - w, 0, u] + 
   2*G[0, w]*G[-v - w, -v - w, 0, u] + 2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   2*G[0, v]*G[-v - w, -v - w, -v - w, u] - 
   8*G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   8*G[-w, v]*G[-v - w, -v - w, -v - w, u] - 
   2*G[0, v]*G[-v - w, -v - w, -w, u] + 2*G[0, w]*G[-v - w, -v - w, -w, u] + 
   2*G[-w, v]*G[-v - w, -v - w, -w, u] + G[0, v]*G[-v - w, -w, 0, u] - 
   G[0, w]*G[-v - w, -w, 0, u] - G[-w, v]*G[-v - w, -w, 0, u] - 
   G[0, v]*G[-v - w, -w, -v - w, u] + 2*G[0, w]*G[-v - w, -w, -v - w, u] + 
   2*G[-w, v]*G[-v - w, -w, -v - w, u] + G[0, v]*G[-v - w, -w, -w, u] - 
   G[0, w]*G[-v - w, -w, -w, u] - G[-w, v]*G[-v - w, -w, -w, u] - 
   2*G[0, v]*G[-w, 0, 0, u] + 2*G[0, w]*G[-w, 0, 0, u] + 
   2*G[-w, v]*G[-w, 0, 0, u] - (5*G[0, u]*G[-w, 0, 0, v])/2 + 
   2*G[0, w]*G[-w, 0, 0, v] + G[-v - w, u]*G[-w, 0, 0, v] + 
   4*G[-w, u]*G[-w, 0, 0, v] + 2*G[0, v]*G[-w, 0, -v - w, u] - 
   2*G[0, v]*G[-w, 0, -w, u] + 2*G[0, w]*G[-w, 0, -w, u] + 
   2*G[-w, v]*G[-w, 0, -w, u] + G[0, u]*G[-w, 0, -w, v] + 
   G[0, w]*G[-w, 0, -w, v] - G[-v - w, u]*G[-w, 0, -w, v] - 
   3*G[-w, u]*G[-w, 0, -w, v] + 2*G[0, v]*G[-w, -v - w, 0, u] - 
   2*G[0, w]*G[-w, -v - w, 0, u] - 2*G[-w, v]*G[-w, -v - w, 0, u] + 
   2*G[0, v]*G[-w, -v - w, -v - w, u] - 5*G[0, v]*G[-w, -v - w, -w, u] + 
   5*G[0, w]*G[-w, -v - w, -w, u] + 5*G[-w, v]*G[-w, -v - w, -w, u] - 
   4*G[0, v]*G[-w, -w, 0, u] + 4*G[0, w]*G[-w, -w, 0, u] + 
   4*G[-w, v]*G[-w, -w, 0, u] - 2*G[0, u]*G[-w, -w, 0, v] + 
   G[0, w]*G[-w, -w, 0, v] + G[-v - w, u]*G[-w, -w, 0, v] + 
   2*G[-w, u]*G[-w, -w, 0, v] - 4*G[0, v]*G[-w, -w, -v - w, u] + 
   4*G[0, w]*G[-w, -w, -v - w, u] + 4*G[-w, v]*G[-w, -w, -v - w, u] + 
   12*G[0, v]*G[-w, -w, -w, u] - 12*G[0, w]*G[-w, -w, -w, u] - 
   12*G[-w, v]*G[-w, -w, -w, u] + 4*G[0, u]*G[-w, -w, -w, v] - 
   14*G[0, w]*G[-w, -w, -w, v] - 11*G[-v - w, u]*G[-w, -w, -w, v] + 
   2*G[-w, u]*G[-w, -w, -w, v] + 13*G[0, 0, 0, 0, u] + 3*G[0, 0, 0, 0, v] - 
   2*G[0, 0, 0, 0, w] - (7*G[0, 0, 0, -v - w, u])/2 + G[0, 0, 0, -w, v]/2 - 
   (5*G[0, 0, -v - w, 0, u])/2 - 3*G[0, 0, -v - w, -v - w, u] - 
   (9*G[0, 0, -w, 0, v])/2 + 2*G[0, 0, -w, -v - w, u] + 
   3*G[0, 0, -w, -w, v] - (5*G[0, -v - w, 0, 0, u])/2 + 
   2*G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -v - w, 0, u] - 
   2*G[0, -v - w, -v - w, -v - w, u] - 3*G[0, -v - w, -w, -v - w, u] - 
   (9*G[0, -w, 0, 0, v])/2 + 3*G[0, -w, 0, -w, v] - 3*G[0, -w, -w, 0, v] + 
   4*G[0, -w, -w, -v - w, u] + 3*G[0, -w, -w, -w, v] - 
   (7*G[-v - w, 0, 0, 0, u])/2 + 2*G[-v - w, 0, 0, -v - w, u] - 
   G[-v - w, 0, -v - w, 0, u] + 2*G[-v - w, 0, -v - w, -v - w, u] - 
   G[-v - w, 0, -w, -v - w, u] - 3*G[-v - w, -v - w, 0, 0, u] + 
   2*G[-v - w, -v - w, 0, -v - w, u] - 2*G[-v - w, -v - w, -v - w, 0, u] - 
   8*G[-v - w, -v - w, -v - w, -v - w, u] + 
   2*G[-v - w, -v - w, -w, -v - w, u] - G[-v - w, -w, 0, -v - w, u] - 
   G[-v - w, -w, -v - w, 0, u] + 2*G[-v - w, -w, -v - w, -v - w, u] - 
   G[-v - w, -w, -w, -v - w, u] + G[-w, 0, 0, 0, v]/2 + 
   2*G[-w, 0, 0, -v - w, u] + 2*G[-w, 0, 0, -w, v] + 
   2*G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v] + 
   2*G[-w, -v - w, 0, 0, u] - 2*G[-w, -v - w, 0, -v - w, u] + 
   5*G[-w, -v - w, -w, -v - w, u] + 3*G[-w, -w, 0, 0, v] + 
   4*G[-w, -w, 0, -v - w, u] + G[-w, -w, 0, -w, v] + 
   4*G[-w, -w, -v - w, 0, u] + 4*G[-w, -w, -v - w, -v - w, u] + 
   5*G[-w, -w, -w, 0, v] - 12*G[-w, -w, -w, -v - w, u] - 
   14*G[-w, -w, -w, -w, v] + (73*G[0, u]*Zeta[3])/3 + 9*G[0, v]*Zeta[3] - 
   (50*G[0, w]*Zeta[3])/3 - (26*G[-v - w, u]*Zeta[3])/3 - 
   4*G[-w, u]*Zeta[3] - (38*G[-w, v]*Zeta[3])/3, 
  (-2*Pi^4)/45 + (Pi^2*G[0, u]*G[0, w])/3 - (Pi^2*G[0, w]*G[-v - w, u])/3 + 
   (Pi^2*G[0, u]*G[-w, v])/3 - (Pi^2*G[0, w]*G[-w, v])/3 - 
   (Pi^2*G[-v - w, u]*G[-w, v])/3 - 2*G[0, w]*G[-w, v]*G[0, 0, u] - 
   (Pi^2*G[0, 0, w])/3 - 2*G[0, 0, u]*G[0, 0, w] + (Pi^2*G[0, -v - w, u])/3 + 
   (Pi^2*G[-v - w, 0, u])/3 - (Pi^2*G[-v - w, -v - w, u])/3 - 
   (Pi^2*G[-w, -w, v])/3 - 2*G[0, 0, u]*G[-w, -w, v] - 
   2*G[0, w]*G[0, 0, -v - w, u] - 2*G[-w, v]*G[0, 0, -v - w, u] - 
   2*G[0, w]*G[0, -v - w, 0, u] - 2*G[-w, v]*G[0, -v - w, 0, u] - 
   2*G[0, w]*G[-v - w, 0, 0, u] - 2*G[-w, v]*G[-v - w, 0, 0, u] - 
   2*G[0, 0, 0, 0, u] - 2*G[0, 0, -v - w, -v - w, u] - 
   2*G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -v - w, 0, u] - 
   2*G[-v - w, 0, 0, -v - w, u] - 2*G[-v - w, 0, -v - w, 0, u] - 
   2*G[-v - w, -v - w, 0, 0, u] - 2*G[0, u]*Zeta[3] + 2*G[0, w]*Zeta[3] + 
   2*G[-v - w, u]*Zeta[3] + 2*G[-w, v]*Zeta[3], 
  (-2*Pi^4)/45 + (Pi^2*G[0, v]*G[0, w])/6 + (Pi^2*G[0, v]*G[-v - w, u])/6 - 
   (Pi^2*G[0, w]*G[-v - w, u])/6 + (Pi^2*G[0, v]*G[-w, u])/2 - 
   (Pi^2*G[0, w]*G[-w, u])/3 + (Pi^2*G[0, u]*G[-w, v])/6 - 
   (Pi^2*G[0, w]*G[-w, v])/6 - (Pi^2*G[-v - w, u]*G[-w, v])/3 + 
   (4*Pi^2*G[-w, u]*G[-w, v])/3 + (Pi^2*G[0, 0, u])/2 - 
   4*G[0, v]*G[0, w]*G[0, 0, u] - 2*G[0, w]*G[-w, v]*G[0, 0, u] - 
   (Pi^2*G[0, 0, v])/6 - 3*G[0, u]*G[0, w]*G[0, 0, v] - 
   4*G[0, w]*G[-w, u]*G[0, 0, v] + 4*G[0, 0, u]*G[0, 0, v] - 
   (Pi^2*G[0, 0, w])/6 + 3*G[0, u]*G[0, v]*G[0, 0, w] + 
   4*G[0, v]*G[-w, u]*G[0, 0, w] + G[0, u]*G[-w, v]*G[0, 0, w] + 
   6*G[-w, u]*G[-w, v]*G[0, 0, w] + 4*G[0, 0, u]*G[0, 0, w] + 
   (Pi^2*G[0, -v - w, u])/6 - G[0, v]*G[0, w]*G[0, -v - w, u] + 
   G[0, 0, v]*G[0, -v - w, u] + G[0, 0, w]*G[0, -v - w, u] + 
   (Pi^2*G[0, -w, u])/2 + G[0, w]*G[-w, v]*G[0, -w, u] - 
   4*G[0, 0, v]*G[0, -w, u] + 4*G[0, 0, w]*G[0, -w, u] - Pi^2*G[0, -w, v] + 
   3*G[0, u]*G[0, w]*G[0, -w, v] + G[0, w]*G[-v - w, u]*G[0, -w, v] - 
   3*G[0, w]*G[-w, u]*G[0, -w, v] - 4*G[0, 0, u]*G[0, -w, v] - 
   4*G[0, 0, w]*G[0, -w, v] - G[0, -v - w, u]*G[0, -w, v] + 
   (Pi^2*G[-v - w, 0, u])/6 - G[0, v]*G[0, w]*G[-v - w, 0, u] + 
   G[0, 0, v]*G[-v - w, 0, u] + G[0, 0, w]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/3 + 
   (Pi^2*G[-v - w, -w, u])/3 - G[0, v]*G[0, w]*G[-v - w, -w, u] + 
   2*G[0, 0, w]*G[-v - w, -w, u] - G[0, -w, v]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, u])/3 - 2*G[0, w]*G[-w, v]*G[-w, 0, u] + 
   (Pi^2*G[-w, 0, v])/6 - G[0, u]*G[0, w]*G[-w, 0, v] - 
   3*G[0, w]*G[-w, u]*G[-w, 0, v] + 2*G[0, 0, u]*G[-w, 0, v] + 
   3*G[0, -w, u]*G[-w, 0, v] + G[-v - w, -w, u]*G[-w, 0, v] + 
   2*G[-w, 0, u]*G[-w, 0, v] + (4*Pi^2*G[-w, -v - w, u])/3 - 
   3*G[0, v]*G[0, w]*G[-w, -v - w, u] + 2*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 
   4*G[0, 0, v]*G[-w, -v - w, u] + 6*G[0, 0, w]*G[-w, -v - w, u] - 
   3*G[0, -w, v]*G[-w, -v - w, u] + G[-w, 0, v]*G[-w, -v - w, u] - 
   2*Pi^2*G[-w, -w, u] + 9*G[0, v]*G[0, w]*G[-w, -w, u] + 
   2*G[0, w]*G[-w, v]*G[-w, -w, u] - 8*G[0, 0, v]*G[-w, -w, u] - 
   10*G[0, 0, w]*G[-w, -w, u] + 9*G[0, -w, v]*G[-w, -w, u] - 
   3*G[-w, 0, v]*G[-w, -w, u] - (Pi^2*G[-w, -w, v])/3 + 
   2*G[0, w]*G[-w, u]*G[-w, -w, v] - 2*G[0, 0, u]*G[-w, -w, v] + 
   G[0, -w, u]*G[-w, -w, v] - 2*G[-w, 0, u]*G[-w, -w, v] + 
   2*G[-w, -v - w, u]*G[-w, -w, v] + 2*G[-w, -w, u]*G[-w, -w, v] + 
   3*G[0, v]*G[0, 0, 0, u] - 3*G[0, w]*G[0, 0, 0, u] - 
   3*G[-w, v]*G[0, 0, 0, u] + 3*G[0, u]*G[0, 0, 0, v] - 
   3*G[0, u]*G[0, 0, 0, w] + 2*G[0, v]*G[0, 0, -v - w, u] - 
   2*G[0, w]*G[0, 0, -v - w, u] - 2*G[-w, v]*G[0, 0, -v - w, u] - 
   6*G[0, v]*G[0, 0, -w, u] + 6*G[0, w]*G[0, 0, -w, u] + 
   6*G[-w, v]*G[0, 0, -w, u] - 3*G[0, u]*G[0, 0, -w, v] + 
   4*G[0, w]*G[0, 0, -w, v] - 4*G[-w, u]*G[0, 0, -w, v] + 
   2*G[0, v]*G[0, -v - w, 0, u] - 2*G[0, w]*G[0, -v - w, 0, u] - 
   2*G[-w, v]*G[0, -v - w, 0, u] - G[0, v]*G[0, -v - w, -w, u] + 
   G[0, w]*G[0, -v - w, -w, u] + G[-w, v]*G[0, -v - w, -w, u] - 
   2*G[0, v]*G[0, -w, 0, u] + 2*G[0, w]*G[0, -w, 0, u] + 
   2*G[-w, v]*G[0, -w, 0, u] - 3*G[0, u]*G[0, -w, 0, v] + 
   4*G[0, w]*G[0, -w, 0, v] - G[-v - w, u]*G[0, -w, 0, v] + 
   3*G[-w, u]*G[0, -w, 0, v] + 3*G[0, v]*G[0, -w, -v - w, u] + 
   G[0, w]*G[0, -w, -v - w, u] + G[-w, v]*G[0, -w, -v - w, u] - 
   3*G[0, v]*G[0, -w, -w, u] + 3*G[0, w]*G[0, -w, -w, u] + 
   3*G[-w, v]*G[0, -w, -w, u] + 3*G[0, u]*G[0, -w, -w, v] - 
   G[0, w]*G[0, -w, -w, v] + G[-v - w, u]*G[0, -w, -w, v] - 
   3*G[-w, u]*G[0, -w, -w, v] + 2*G[0, v]*G[-v - w, 0, 0, u] - 
   2*G[0, w]*G[-v - w, 0, 0, u] - 2*G[-w, v]*G[-v - w, 0, 0, u] - 
   G[0, v]*G[-v - w, 0, -w, u] + G[0, w]*G[-v - w, 0, -w, u] + 
   G[-w, v]*G[-v - w, 0, -w, u] + G[0, v]*G[-v - w, -w, -v - w, u] - 
   2*G[0, v]*G[-v - w, -w, -w, u] + 2*G[0, w]*G[-v - w, -w, -w, u] + 
   2*G[-w, v]*G[-v - w, -w, -w, u] - 2*G[0, v]*G[-w, 0, 0, u] + 
   2*G[0, w]*G[-w, 0, 0, u] + 2*G[-w, v]*G[-w, 0, 0, u] + 
   G[0, u]*G[-w, 0, 0, v] + 4*G[-w, u]*G[-w, 0, 0, v] + 
   2*G[0, v]*G[-w, 0, -v - w, u] - 2*G[0, v]*G[-w, 0, -w, u] + 
   2*G[0, w]*G[-w, 0, -w, u] + 2*G[-w, v]*G[-w, 0, -w, u] - 
   G[0, u]*G[-w, 0, -w, v] + G[0, w]*G[-w, 0, -w, v] - 
   3*G[-w, u]*G[-w, 0, -w, v] + 2*G[0, v]*G[-w, -v - w, 0, u] - 
   2*G[0, w]*G[-w, -v - w, 0, u] - 2*G[-w, v]*G[-w, -v - w, 0, u] + 
   G[0, v]*G[-w, -v - w, -v - w, u] - 4*G[0, v]*G[-w, -v - w, -w, u] + 
   4*G[0, w]*G[-w, -v - w, -w, u] + 4*G[-w, v]*G[-w, -v - w, -w, u] - 
   4*G[0, v]*G[-w, -w, 0, u] + 4*G[0, w]*G[-w, -w, 0, u] + 
   4*G[-w, v]*G[-w, -w, 0, u] + G[-w, u]*G[-w, -w, 0, v] - 
   3*G[0, v]*G[-w, -w, -v - w, u] + 2*G[0, w]*G[-w, -w, -v - w, u] + 
   2*G[-w, v]*G[-w, -w, -v - w, u] + 12*G[0, v]*G[-w, -w, -w, u] - 
   12*G[0, w]*G[-w, -w, -w, u] - 12*G[-w, v]*G[-w, -w, -w, u] + 
   2*G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, u] - 
   3*G[0, 0, 0, -v - w, u] - 3*G[0, 0, -v - w, 0, u] - 
   2*G[0, 0, -v - w, -v - w, u] - 4*G[0, 0, -w, 0, v] + 
   6*G[0, 0, -w, -v - w, u] + 4*G[0, 0, -w, -w, v] - 
   3*G[0, -v - w, 0, 0, u] - 2*G[0, -v - w, 0, -v - w, u] - 
   2*G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -w, -v - w, u] - 
   4*G[0, -w, 0, 0, v] + 2*G[0, -w, 0, -v - w, u] + 4*G[0, -w, 0, -w, v] + 
   2*G[0, -w, -v - w, 0, u] + G[0, -w, -v - w, -v - w, u] + 
   G[0, -w, -w, 0, v] + 3*G[0, -w, -w, -v - w, u] - G[0, -w, -w, -w, v] - 
   3*G[-v - w, 0, 0, 0, u] - 2*G[-v - w, 0, 0, -v - w, u] - 
   2*G[-v - w, 0, -v - w, 0, u] + G[-v - w, 0, -w, -v - w, u] - 
   2*G[-v - w, -v - w, 0, 0, u] + 2*G[-v - w, -w, -w, -v - w, u] + 
   2*G[-w, 0, 0, -v - w, u] - G[-w, 0, -w, 0, v] + 
   2*G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v] + 
   2*G[-w, -v - w, 0, 0, u] - 2*G[-w, -v - w, 0, -v - w, u] + 
   4*G[-w, -v - w, -w, -v - w, u] + 4*G[-w, -w, 0, -v - w, u] + 
   4*G[-w, -w, -v - w, 0, u] + 2*G[-w, -w, -v - w, -v - w, u] - 
   12*G[-w, -w, -w, -v - w, u] - 2*G[0, u]*Zeta[3] + G[0, v]*Zeta[3] - 
   G[0, w]*Zeta[3] + G[-v - w, u]*Zeta[3] - 4*G[-w, u]*Zeta[3] + 
   G[-w, v]*Zeta[3], (-2*Pi^4)/45 + (Pi^2*G[0, u]*G[0, w])/6 + 
   (Pi^2*G[0, v]*G[-v - w, u])/6 - (Pi^2*G[0, w]*G[-v - w, u])/6 + 
   (2*Pi^2*G[0, u]*G[-w, v])/3 - (Pi^2*G[0, w]*G[-w, v])/2 - 
   (Pi^2*G[0, 0, u])/6 - 3*G[0, v]*G[0, w]*G[0, 0, u] - 
   4*G[0, w]*G[-w, v]*G[0, 0, u] + (Pi^2*G[0, 0, v])/2 - 
   4*G[0, u]*G[0, w]*G[0, 0, v] - 2*G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   4*G[0, 0, u]*G[0, 0, v] - (Pi^2*G[0, 0, w])/6 + 
   3*G[0, u]*G[0, v]*G[0, 0, w] + G[0, v]*G[-v - w, u]*G[0, 0, w] + 
   4*G[0, u]*G[-w, v]*G[0, 0, w] + 2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   4*G[0, 0, v]*G[0, 0, w] - (5*Pi^2*G[0, -v - w, u])/6 + 
   G[0, v]*G[0, w]*G[0, -v - w, u] - 3*G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   4*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/6 + 
   2*G[0, v]*G[0, w]*G[0, -w, u] + G[0, w]*G[-w, v]*G[0, -w, u] - 
   4*G[0, 0, v]*G[0, -w, u] + (2*Pi^2*G[0, -w, v])/3 - 
   G[0, u]*G[0, w]*G[0, -w, v] + G[0, w]*G[-v - w, u]*G[0, -w, v] - 
   3*G[0, 0, u]*G[0, -w, v] + 5*G[0, 0, w]*G[0, -w, v] + 
   G[0, -v - w, u]*G[0, -w, v] + 2*G[0, -w, u]*G[0, -w, v] + 
   (Pi^2*G[-v - w, 0, u])/6 - G[0, v]*G[0, w]*G[-v - w, 0, u] - 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] + 2*G[0, 0, v]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/3 - 
   2*G[0, 0, v]*G[-v - w, -v - w, u] + (Pi^2*G[-w, 0, v])/2 - 
   G[0, u]*G[0, w]*G[-w, 0, v] + G[0, 0, u]*G[-w, 0, v] + 
   G[0, 0, w]*G[-w, 0, v] + G[0, -w, u]*G[-w, 0, v] - 
   (2*Pi^2*G[-w, -w, v])/3 + 5*G[0, u]*G[0, w]*G[-w, -w, v] + 
   2*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 4*G[0, 0, u]*G[-w, -w, v] - 
   2*G[0, 0, w]*G[-w, -w, v] - 3*G[0, -v - w, u]*G[-w, -w, v] + 
   G[0, -w, u]*G[-w, -w, v] - G[-v - w, 0, u]*G[-w, -w, v] + 
   3*G[0, v]*G[0, 0, 0, u] + 3*G[0, u]*G[0, 0, 0, v] - 
   3*G[0, w]*G[0, 0, 0, v] - 3*G[-v - w, u]*G[0, 0, 0, v] - 
   3*G[0, v]*G[0, 0, 0, w] + G[0, v]*G[0, 0, -v - w, u] - 
   4*G[0, v]*G[0, 0, -w, u] + 4*G[0, w]*G[0, 0, -w, u] + 
   4*G[-w, v]*G[0, 0, -w, u] - 4*G[0, u]*G[0, 0, -w, v] + 
   4*G[0, w]*G[0, 0, -w, v] - 2*G[-v - w, u]*G[0, 0, -w, v] - 
   G[0, v]*G[0, -v - w, 0, u] + 2*G[0, w]*G[0, -v - w, 0, u] + 
   2*G[-w, v]*G[0, -v - w, 0, u] + G[0, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] - 
   2*G[0, v]*G[0, -w, 0, u] + 2*G[0, w]*G[0, -w, 0, u] + 
   2*G[-w, v]*G[0, -w, 0, u] - 2*G[-v - w, u]*G[0, -w, 0, v] + 
   G[0, v]*G[0, -w, -v - w, u] + G[0, w]*G[0, -w, -v - w, u] + 
   G[-w, v]*G[0, -w, -v - w, u] + G[0, v]*G[0, -w, -w, u] - 
   G[0, w]*G[0, -w, -w, u] - G[-w, v]*G[0, -w, -w, u] - 
   G[0, u]*G[0, -w, -w, v] + 5*G[0, w]*G[0, -w, -w, v] + 
   G[-v - w, u]*G[0, -w, -w, v] + G[0, v]*G[-v - w, 0, 0, u] - 
   G[0, v]*G[-v - w, 0, -w, u] + G[0, w]*G[-v - w, 0, -w, u] + 
   G[-w, v]*G[-v - w, 0, -w, u] - 2*G[-v - w, u]*G[-w, 0, 0, v] - 
   G[0, u]*G[-w, 0, -w, v] + 3*G[0, w]*G[-w, 0, -w, v] - 
   2*G[0, u]*G[-w, -w, 0, v] + 2*G[0, w]*G[-w, -w, 0, v] + 
   5*G[0, u]*G[-w, -w, -w, v] - 4*G[0, w]*G[-w, -w, -w, v] + 
   2*G[-v - w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, v] - 
   3*G[0, 0, 0, -w, v] - 4*G[0, 0, -v - w, 0, u] - 3*G[0, 0, -w, 0, v] + 
   4*G[0, 0, -w, -v - w, u] + 4*G[0, 0, -w, -w, v] - 
   4*G[0, -v - w, 0, 0, u] + 2*G[0, -v - w, 0, -v - w, u] - 
   G[0, -v - w, -v - w, 0, u] - G[0, -v - w, -w, -v - w, u] - 
   3*G[0, -w, 0, 0, v] + 2*G[0, -w, 0, -v - w, u] + 
   2*G[0, -w, -v - w, 0, u] + G[0, -w, -v - w, -v - w, u] - 
   G[0, -w, -w, -v - w, u] + 5*G[0, -w, -w, -w, v] - 
   G[-v - w, 0, -v - w, 0, u] + G[-v - w, 0, -w, -v - w, u] - 
   3*G[-w, 0, 0, 0, v] - 2*G[-w, 0, -w, 0, v] + 3*G[-w, 0, -w, -w, v] + 
   2*G[-w, -w, 0, -w, v] + 4*G[-w, -w, -w, 0, v] - 4*G[-w, -w, -w, -w, v] + 
   G[0, u]*Zeta[3] - 2*G[0, v]*Zeta[3] - G[0, w]*Zeta[3] + 
   G[-v - w, u]*Zeta[3] - 3*G[-w, v]*Zeta[3], 
  -1/360*Pi^4 + (Pi^2*G[0, u]*G[0, v])/2 + (Pi^2*G[0, u]*G[0, w])/6 - 
   (Pi^2*G[0, v]*G[0, w])/2 - (Pi^2*G[0, v]*G[-v - w, u])/6 + 
   (Pi^2*G[0, w]*G[-v - w, u])/2 + (Pi^2*G[0, u]*G[-w, v])/6 - 
   (Pi^2*G[0, w]*G[-w, v])/6 + (Pi^2*G[-v - w, u]*G[-w, v])/2 - 
   (Pi^2*G[0, 0, u])/2 - (Pi^2*G[0, 0, v])/6 + G[0, u]*G[0, w]*G[0, 0, v] - 
   G[0, 0, u]*G[0, 0, v] + G[0, v]*G[-v - w, u]*G[0, 0, w] + 
   G[-v - w, u]*G[-w, v]*G[0, 0, w] - G[0, 0, u]*G[0, 0, w] - 
   G[0, 0, v]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/6 - 
   G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/3 + 
   G[0, v]*G[0, w]*G[0, -w, u] - G[0, w]*G[-w, v]*G[0, -w, u] + 
   G[0, 0, v]*G[0, -w, u] - 3*G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/6 - 
   G[0, u]*G[0, w]*G[0, -w, v] + 2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 
   3*G[0, 0, w]*G[0, -w, v] + G[0, -w, u]*G[0, -w, v] - 
   (Pi^2*G[-v - w, 0, u])/6 - G[0, v]*G[0, w]*G[-v - w, 0, u] - 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] - G[0, -w, v]*G[-v - w, 0, u] + 
   (Pi^2*G[-v - w, -v - w, u])/6 - G[0, v]*G[0, w]*G[-v - w, -v - w, u] - 
   G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + G[0, 0, v]*G[-v - w, -v - w, u] - 
   G[0, -w, v]*G[-v - w, -v - w, u] + (Pi^2*G[-v - w, -w, u])/3 - 
   G[0, v]*G[0, w]*G[-v - w, -w, u] + G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   G[0, 0, v]*G[-v - w, -w, u] + 3*G[0, 0, w]*G[-v - w, -w, u] - 
   G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, v])/2 + 
   G[0, u]*G[0, w]*G[-w, 0, v] - G[0, 0, u]*G[-w, 0, v] - 
   G[0, 0, w]*G[-w, 0, v] - G[0, -v - w, u]*G[-w, 0, v] - 
   G[0, -w, u]*G[-w, 0, v] + G[-v - w, -w, u]*G[-w, 0, v] - 
   (Pi^2*G[-w, -w, v])/2 + G[0, u]*G[0, w]*G[-w, -w, v] - 
   5*G[0, 0, w]*G[-w, -w, v] - G[0, -w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[-v - w, -w, u]*G[-w, -w, v] + G[0, w]*G[0, 0, 0, u] + 
   G[-w, v]*G[0, 0, 0, u] + G[0, u]*G[0, 0, 0, w] - 
   2*G[-w, v]*G[0, 0, 0, w] - G[0, v]*G[0, 0, -v - w, u] + 
   G[0, w]*G[0, 0, -v - w, u] + G[-w, v]*G[0, 0, -v - w, u] + 
   G[0, v]*G[0, 0, -w, u] - G[0, w]*G[0, 0, -w, u] - 
   G[-w, v]*G[0, 0, -w, u] + G[0, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] - 
   G[0, v]*G[0, -v - w, -v - w, u] + G[0, w]*G[0, -v - w, -v - w, u] + 
   G[-w, v]*G[0, -v - w, -v - w, u] + G[0, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] - 
   G[0, v]*G[0, -w, 0, u] + G[0, w]*G[0, -w, 0, u] + 
   G[-w, v]*G[0, -w, 0, u] + 2*G[0, u]*G[0, -w, 0, v] - 
   2*G[0, w]*G[0, -w, 0, v] - G[-v - w, u]*G[0, -w, 0, v] - 
   G[0, v]*G[0, -w, -v - w, u] - G[0, w]*G[0, -w, -v - w, u] - 
   G[-w, v]*G[0, -w, -v - w, u] + 2*G[0, v]*G[0, -w, -w, u] - 
   2*G[0, w]*G[0, -w, -w, u] - 2*G[-w, v]*G[0, -w, -w, u] - 
   G[0, u]*G[0, -w, -w, v] + 2*G[0, w]*G[0, -w, -w, v] + 
   2*G[-v - w, u]*G[0, -w, -w, v] + G[0, v]*G[-v - w, 0, 0, u] - 
   G[0, v]*G[-v - w, 0, -w, u] + G[0, w]*G[-v - w, 0, -w, u] + 
   G[-w, v]*G[-v - w, 0, -w, u] + G[0, v]*G[-v - w, -v - w, 0, u] - 
   G[0, v]*G[-v - w, -v - w, -w, u] + G[0, w]*G[-v - w, -v - w, -w, u] + 
   G[-w, v]*G[-v - w, -v - w, -w, u] + G[0, v]*G[-v - w, -w, 0, u] - 
   G[0, w]*G[-v - w, -w, 0, u] - G[-w, v]*G[-v - w, -w, 0, u] + 
   G[0, v]*G[-v - w, -w, -v - w, u] + G[0, w]*G[-v - w, -w, -v - w, u] + 
   G[-w, v]*G[-v - w, -w, -v - w, u] - 2*G[0, v]*G[-v - w, -w, -w, u] + 
   2*G[0, w]*G[-v - w, -w, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   G[-v - w, u]*G[-w, 0, 0, v] + G[0, u]*G[-w, 0, -w, v] + 
   2*G[0, w]*G[-w, 0, -w, v] + G[-v - w, u]*G[-w, -w, 0, v] + 
   G[0, u]*G[-w, -w, -w, v] - 8*G[0, w]*G[-w, -w, -w, v] - 
   2*G[0, 0, 0, 0, w] + G[0, 0, 0, -v - w, u] + G[0, 0, -v - w, -v - w, u] - 
   G[0, 0, -w, 0, v] - G[0, 0, -w, -v - w, u] + G[0, -v - w, 0, -v - w, u] + 
   G[0, -v - w, -v - w, -v - w, u] - G[0, -v - w, -w, -v - w, u] - 
   G[0, -w, 0, 0, v] + G[0, -w, 0, -v - w, u] - 2*G[0, -w, 0, -w, v] + 
   G[0, -w, -v - w, 0, u] - G[0, -w, -v - w, -v - w, u] - 
   G[0, -w, -w, 0, v] - 2*G[0, -w, -w, -v - w, u] + 2*G[0, -w, -w, -w, v] - 
   G[-v - w, 0, 0, 0, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -w, -v - w, u] - G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, -v - w, 0, u] + G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, 0, -v - w, u] - G[-v - w, -w, -v - w, 0, u] + 
   G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] - 
   3*G[-w, 0, -w, 0, v] + 2*G[-w, 0, -w, -w, v] + G[-w, -w, 0, 0, v] + 
   3*G[-w, -w, -w, 0, v] - 8*G[-w, -w, -w, -w, v] - G[0, u]*Zeta[3] - 
   5*G[0, v]*Zeta[3] + 5*G[0, w]*Zeta[3] + 3*G[-v - w, u]*Zeta[3] + 
   G[-w, v]*Zeta[3], -1/360*Pi^4 + (Pi^2*G[0, u]*G[0, v])/2 - 
   (Pi^2*G[0, u]*G[0, w])/2 + (Pi^2*G[0, v]*G[0, w])/6 - 
   (Pi^2*G[0, v]*G[-v - w, u])/6 + (Pi^2*G[0, w]*G[-v - w, u])/2 + 
   (Pi^2*G[0, v]*G[-w, u])/3 - (2*Pi^2*G[0, w]*G[-w, u])/3 - 
   (Pi^2*G[0, u]*G[-w, v])/6 + (Pi^2*G[0, w]*G[-w, v])/2 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/2 + (Pi^2*G[-w, u]*G[-w, v])/3 - 
   (Pi^2*G[0, 0, u])/6 + G[0, v]*G[0, w]*G[0, 0, u] - (Pi^2*G[0, 0, v])/2 - 
   G[0, 0, u]*G[0, 0, v] + G[0, u]*G[-w, v]*G[0, 0, w] + 
   3*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 2*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   G[0, 0, u]*G[0, 0, w] - G[0, 0, v]*G[0, 0, w] + (Pi^2*G[0, -v - w, u])/6 - 
   2*G[0, v]*G[0, w]*G[0, -v - w, u] + G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   G[0, 0, v]*G[0, -v - w, u] + 4*G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[0, -w, u])/3 + G[0, v]*G[0, w]*G[0, -w, u] + 
   G[0, w]*G[-w, v]*G[0, -w, u] - G[0, 0, v]*G[0, -w, u] - 
   G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/2 + 
   G[0, u]*G[0, w]*G[0, -w, v] + G[0, w]*G[-v - w, u]*G[0, -w, v] - 
   2*G[0, w]*G[-w, u]*G[0, -w, v] + G[0, 0, u]*G[0, -w, v] - 
   4*G[0, 0, w]*G[0, -w, v] - 2*G[0, -v - w, u]*G[0, -w, v] + 
   G[0, -w, u]*G[0, -w, v] - (Pi^2*G[-v - w, 0, u])/6 - 
   G[0, v]*G[0, w]*G[-v - w, 0, u] - 2*G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   G[0, 0, v]*G[-v - w, 0, u] + G[0, 0, w]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, 0, u] + (Pi^2*G[-v - w, -v - w, u])/6 + 
   G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - G[0, 0, v]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-v - w, -w, u])/3 - G[0, v]*G[0, w]*G[-v - w, -w, u] - 
   G[0, w]*G[-w, v]*G[-v - w, -w, u] + G[0, 0, v]*G[-v - w, -w, u] + 
   G[0, 0, w]*G[-v - w, -w, u] - G[0, -w, v]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, u])/3 + 2*G[0, v]*G[0, w]*G[-w, 0, u] - 
   2*G[0, 0, v]*G[-w, 0, u] - 2*G[0, 0, w]*G[-w, 0, u] + 
   2*G[0, -w, v]*G[-w, 0, u] - (Pi^2*G[-w, 0, v])/6 - 
   G[0, u]*G[0, w]*G[-w, 0, v] - G[0, w]*G[-v - w, u]*G[-w, 0, v] - 
   2*G[0, w]*G[-w, u]*G[-w, 0, v] + G[0, -v - w, u]*G[-w, 0, v] - 
   G[0, -w, u]*G[-w, 0, v] + 2*G[-v - w, 0, u]*G[-w, 0, v] - 
   G[-v - w, -v - w, u]*G[-w, 0, v] + G[-v - w, -w, u]*G[-w, 0, v] + 
   (Pi^2*G[-w, -v - w, u])/3 - 2*G[0, v]*G[0, w]*G[-w, -v - w, u] + 
   2*G[0, 0, w]*G[-w, -v - w, u] - 2*G[0, -w, v]*G[-w, -v - w, u] - 
   (4*Pi^2*G[-w, -w, u])/3 + 4*G[0, v]*G[0, w]*G[-w, -w, u] - 
   8*G[0, 0, w]*G[-w, -w, u] + 4*G[0, -w, v]*G[-w, -w, u] - 
   4*G[-w, 0, v]*G[-w, -w, u] + (Pi^2*G[-w, -w, v])/2 - 
   2*G[0, u]*G[0, w]*G[-w, -w, v] + 4*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   3*G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] + 
   G[0, -w, u]*G[-w, -w, v] - 2*G[-v - w, 0, u]*G[-w, -w, v] + 
   G[-v - w, -v - w, u]*G[-w, -w, v] - G[-v - w, -w, u]*G[-w, -w, v] + 
   G[0, w]*G[0, 0, 0, v] - G[-v - w, u]*G[0, 0, 0, v] + 
   2*G[-w, u]*G[0, 0, 0, v] + G[0, v]*G[0, 0, 0, w] - 
   2*G[-w, u]*G[0, 0, 0, w] + G[0, w]*G[0, 0, -v - w, u] + 
   G[-w, v]*G[0, 0, -v - w, u] + G[0, v]*G[0, 0, -w, u] - 
   G[0, w]*G[0, 0, -w, u] - G[-w, v]*G[0, 0, -w, u] + 
   G[0, v]*G[0, -v - w, 0, u] - G[0, w]*G[0, -v - w, 0, u] - 
   G[-w, v]*G[0, -v - w, 0, u] + G[0, v]*G[0, -v - w, -v - w, u] - 
   3*G[0, v]*G[0, -v - w, -w, u] + 3*G[0, w]*G[0, -v - w, -w, u] + 
   3*G[-w, v]*G[0, -v - w, -w, u] + G[0, v]*G[0, -w, 0, u] - 
   G[0, w]*G[0, -w, 0, u] - G[-w, v]*G[0, -w, 0, u] - 
   G[0, u]*G[0, -w, 0, v] + 2*G[0, w]*G[0, -w, 0, v] - 
   G[-v - w, u]*G[0, -w, 0, v] + 2*G[-w, u]*G[0, -w, 0, v] - 
   G[0, v]*G[0, -w, -v - w, u] + G[0, w]*G[0, -w, -v - w, u] + 
   G[-w, v]*G[0, -w, -v - w, u] + 2*G[0, v]*G[0, -w, -w, u] - 
   2*G[0, w]*G[0, -w, -w, u] - 2*G[-w, v]*G[0, -w, -w, u] + 
   G[0, u]*G[0, -w, -w, v] - 3*G[0, w]*G[0, -w, -w, v] + 
   G[-v - w, u]*G[0, -w, -w, v] - 2*G[-w, u]*G[0, -w, -w, v] + 
   2*G[0, v]*G[-v - w, 0, -v - w, u] - G[0, w]*G[-v - w, 0, -v - w, u] - 
   G[-w, v]*G[-v - w, 0, -v - w, u] - 3*G[0, v]*G[-v - w, 0, -w, u] + 
   3*G[0, w]*G[-v - w, 0, -w, u] + 3*G[-w, v]*G[-v - w, 0, -w, u] + 
   G[0, v]*G[-v - w, -v - w, 0, u] - G[0, w]*G[-v - w, -v - w, 0, u] - 
   G[-w, v]*G[-v - w, -v - w, 0, u] - G[0, v]*G[-v - w, -v - w, -v - w, u] + 
   G[0, v]*G[-v - w, -v - w, -w, u] - G[0, w]*G[-v - w, -v - w, -w, u] - 
   G[-w, v]*G[-v - w, -v - w, -w, u] - G[0, v]*G[-v - w, -w, 0, u] + 
   G[0, w]*G[-v - w, -w, 0, u] + G[-w, v]*G[-v - w, -w, 0, u] + 
   G[0, v]*G[-v - w, -w, -v - w, u] - G[0, w]*G[-v - w, -w, -v - w, u] - 
   G[-w, v]*G[-v - w, -w, -v - w, u] - 2*G[0, v]*G[-v - w, -w, -w, u] + 
   2*G[0, w]*G[-v - w, -w, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   G[0, u]*G[-w, 0, 0, v] - G[-v - w, u]*G[-w, 0, 0, v] + 
   2*G[0, w]*G[-w, 0, -v - w, u] + 2*G[-w, v]*G[-w, 0, -v - w, u] + 
   2*G[0, v]*G[-w, 0, -w, u] - 2*G[0, w]*G[-w, 0, -w, u] - 
   2*G[-w, v]*G[-w, 0, -w, u] - G[0, u]*G[-w, 0, -w, v] + 
   G[0, w]*G[-w, 0, -w, v] - G[-v - w, u]*G[-w, 0, -w, v] - 
   2*G[-w, u]*G[-w, 0, -w, v] - 2*G[0, w]*G[-w, -v - w, -v - w, u] - 
   2*G[-w, v]*G[-w, -v - w, -v - w, u] - 2*G[0, v]*G[-w, -v - w, -w, u] + 
   2*G[0, w]*G[-w, -v - w, -w, u] + 2*G[-w, v]*G[-w, -v - w, -w, u] + 
   2*G[0, u]*G[-w, -w, 0, v] - G[0, w]*G[-w, -w, 0, v] - 
   2*G[-v - w, u]*G[-w, -w, 0, v] - 4*G[0, v]*G[-w, -w, -v - w, u] + 
   8*G[0, v]*G[-w, -w, -w, u] - 8*G[0, w]*G[-w, -w, -w, u] - 
   8*G[-w, v]*G[-w, -w, -w, u] - 2*G[0, u]*G[-w, -w, -w, v] + 
   4*G[0, w]*G[-w, -w, -w, v] + 4*G[-v - w, u]*G[-w, -w, -w, v] - 
   2*G[0, 0, 0, 0, w] + G[0, 0, 0, -w, v] - G[0, 0, -v - w, 0, u] + 
   G[0, 0, -v - w, -v - w, u] - G[0, 0, -w, -v - w, u] - 
   G[0, -v - w, 0, 0, u] - G[0, -v - w, 0, -v - w, u] + 
   3*G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, -v - w, u] + 
   2*G[0, -w, 0, -w, v] - G[0, -w, -v - w, 0, u] + 
   G[0, -w, -v - w, -v - w, u] + G[0, -w, -w, 0, v] - 
   2*G[0, -w, -w, -v - w, u] - 3*G[0, -w, -w, -w, v] - 
   G[-v - w, 0, -v - w, 0, u] - G[-v - w, 0, -v - w, -v - w, u] + 
   3*G[-v - w, 0, -w, -v - w, u] + G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, 0, -v - w, u] - G[-v - w, -v - w, -w, -v - w, u] + 
   G[-v - w, -w, 0, -v - w, u] + G[-v - w, -w, -v - w, 0, u] - 
   G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] - 
   G[-w, 0, 0, 0, v] - 2*G[-w, 0, -v - w, 0, u] + 
   2*G[-w, 0, -v - w, -v - w, u] - G[-w, 0, -w, 0, v] - 
   2*G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v] + 
   2*G[-w, -v - w, -v - w, 0, u] - 2*G[-w, -v - w, -v - w, -v - w, u] + 
   2*G[-w, -v - w, -w, -v - w, u] - G[-w, -w, 0, 0, v] - 
   G[-w, -w, 0, -w, v] - 2*G[-w, -w, -w, 0, v] - 8*G[-w, -w, -w, -v - w, u] + 
   4*G[-w, -w, -w, -w, v] - 5*G[0, u]*Zeta[3] - G[0, v]*Zeta[3] + 
   5*G[0, w]*Zeta[3] + 3*G[-v - w, u]*Zeta[3] - 2*G[-w, u]*Zeta[3] + 
   3*G[-w, v]*Zeta[3], (11*Pi^4)/90 - (Pi^2*G[0, u]*G[0, v])/3 - 
   (2*Pi^2*G[0, u]*G[0, w])/3 - (2*Pi^2*G[0, v]*G[0, w])/3 + 
   (2*Pi^2*G[0, v]*G[-v - w, u])/3 - (2*Pi^2*G[0, w]*G[-v - w, u])/3 - 
   2*Pi^2*G[0, v]*G[-w, u] + (4*Pi^2*G[0, w]*G[-w, u])/3 - 
   (4*Pi^2*G[0, u]*G[-w, v])/3 + (2*Pi^2*G[0, w]*G[-w, v])/3 + 
   (2*Pi^2*G[-v - w, u]*G[-w, v])/3 - (7*Pi^2*G[-w, u]*G[-w, v])/3 + 
   15*G[0, v]*G[0, w]*G[0, 0, u] + 4*G[0, w]*G[-w, v]*G[0, 0, u] + 
   15*G[0, u]*G[0, w]*G[0, 0, v] - 6*G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   10*G[0, w]*G[-w, u]*G[0, 0, v] - 16*G[0, 0, u]*G[0, 0, v] + 
   (5*Pi^2*G[0, 0, w])/3 - 14*G[0, u]*G[0, v]*G[0, 0, w] + 
   7*G[0, v]*G[-v - w, u]*G[0, 0, w] - 10*G[0, v]*G[-w, u]*G[0, 0, w] - 
   3*G[0, u]*G[-w, v]*G[0, 0, w] + 6*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   12*G[-w, u]*G[-w, v]*G[0, 0, w] - 8*G[0, 0, u]*G[0, 0, w] - 
   8*G[0, 0, v]*G[0, 0, w] + 2*Pi^2*G[0, -v - w, u] - 
   4*G[0, v]*G[0, w]*G[0, -v - w, u] + 11*G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   5*G[0, 0, v]*G[0, -v - w, u] + 17*G[0, 0, w]*G[0, -v - w, u] - 
   Pi^2*G[0, -w, u] - 4*G[0, w]*G[-w, v]*G[0, -w, u] + 
   10*G[0, 0, v]*G[0, -w, u] - 10*G[0, 0, w]*G[0, -w, u] + Pi^2*G[0, -w, v] - 
   4*G[0, u]*G[0, w]*G[0, -w, v] + G[0, w]*G[-v - w, u]*G[0, -w, v] + 
   6*G[0, w]*G[-w, u]*G[0, -w, v] + 15*G[0, 0, u]*G[0, -w, v] + 
   7*G[0, 0, w]*G[0, -w, v] - 4*G[0, -v - w, u]*G[0, -w, v] + 
   (2*Pi^2*G[-v - w, 0, u])/3 - 4*G[0, v]*G[0, w]*G[-v - w, 0, u] + 
   3*G[0, w]*G[-w, v]*G[-v - w, 0, u] + 3*G[0, 0, v]*G[-v - w, 0, u] + 
   7*G[0, 0, w]*G[-v - w, 0, u] - 4*G[0, -w, v]*G[-v - w, 0, u] + 
   (5*Pi^2*G[-v - w, -v - w, u])/3 - 3*G[0, v]*G[0, w]*G[-v - w, -v - w, u] + 
   4*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   4*G[0, 0, v]*G[-v - w, -v - w, u] + 8*G[0, 0, w]*G[-v - w, -v - w, u] - 
   3*G[0, -w, v]*G[-v - w, -v - w, u] - Pi^2*G[-v - w, -w, u] + 
   6*G[0, v]*G[0, w]*G[-v - w, -w, u] + 4*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   10*G[0, 0, v]*G[-v - w, -w, u] - 2*G[0, 0, w]*G[-v - w, -w, u] + 
   6*G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, u])/3 + 
   2*G[0, w]*G[-w, v]*G[-w, 0, u] + (Pi^2*G[-w, 0, v])/3 - 
   4*G[0, u]*G[0, w]*G[-w, 0, v] - G[0, w]*G[-v - w, u]*G[-w, 0, v] + 
   6*G[0, w]*G[-w, u]*G[-w, 0, v] + 3*G[0, 0, u]*G[-w, 0, v] + 
   7*G[0, 0, w]*G[-w, 0, v] + 2*G[0, -v - w, u]*G[-w, 0, v] - 
   6*G[0, -w, u]*G[-w, 0, v] + G[-v - w, -v - w, u]*G[-w, 0, v] - 
   2*G[-w, 0, u]*G[-w, 0, v] - (7*Pi^2*G[-w, -v - w, u])/3 + 
   6*G[0, v]*G[0, w]*G[-w, -v - w, u] - 2*G[0, w]*G[-w, v]*G[-w, -v - w, u] - 
   10*G[0, 0, v]*G[-w, -v - w, u] - 12*G[0, 0, w]*G[-w, -v - w, u] + 
   6*G[0, -w, v]*G[-w, -v - w, u] - 4*G[-w, 0, v]*G[-w, -v - w, u] + 
   4*Pi^2*G[-w, -w, u] - 18*G[0, v]*G[0, w]*G[-w, -w, u] - 
   8*G[0, w]*G[-w, v]*G[-w, -w, u] + 20*G[0, 0, v]*G[-w, -w, u] + 
   16*G[0, 0, w]*G[-w, -w, u] - 18*G[0, -w, v]*G[-w, -w, u] + 
   6*G[-w, 0, v]*G[-w, -w, u] + (7*Pi^2*G[-w, -w, v])/3 - 
   9*G[0, u]*G[0, w]*G[-w, -w, v] + 2*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 
   2*G[0, w]*G[-w, u]*G[-w, -w, v] + 4*G[0, 0, u]*G[-w, -w, v] + 
   10*G[0, 0, w]*G[-w, -w, v] + 11*G[0, -v - w, u]*G[-w, -w, v] - 
   4*G[0, -w, u]*G[-w, -w, v] + 3*G[-v - w, 0, u]*G[-w, -w, v] + 
   4*G[-v - w, -v - w, u]*G[-w, -w, v] + 4*G[-v - w, -w, u]*G[-w, -w, v] + 
   2*G[-w, 0, u]*G[-w, -w, v] - 2*G[-w, -v - w, u]*G[-w, -w, v] - 
   8*G[-w, -w, u]*G[-w, -w, v] - 14*G[0, v]*G[0, 0, 0, u] + 
   7*G[0, w]*G[0, 0, 0, u] + 7*G[-w, v]*G[0, 0, 0, u] - 
   14*G[0, u]*G[0, 0, 0, v] + 7*G[0, w]*G[0, 0, 0, v] + 
   7*G[-v - w, u]*G[0, 0, 0, v] + 7*G[0, u]*G[0, 0, 0, w] + 
   7*G[0, v]*G[0, 0, 0, w] + 3*G[0, v]*G[0, 0, -v - w, u] + 
   4*G[0, w]*G[0, 0, -v - w, u] + 4*G[-w, v]*G[0, 0, -v - w, u] + 
   12*G[0, v]*G[0, 0, -w, u] - 12*G[0, w]*G[0, 0, -w, u] - 
   12*G[-w, v]*G[0, 0, -w, u] + 15*G[0, u]*G[0, 0, -w, v] - 
   8*G[0, w]*G[0, 0, -w, v] - 6*G[-v - w, u]*G[0, 0, -w, v] + 
   10*G[-w, u]*G[0, 0, -w, v] + 3*G[0, v]*G[0, -v - w, 0, u] - 
   6*G[0, w]*G[0, -v - w, 0, u] - 6*G[-w, v]*G[0, -v - w, 0, u] + 
   2*G[0, v]*G[0, -v - w, -v - w, u] + G[0, w]*G[0, -v - w, -v - w, u] + 
   G[-w, v]*G[0, -v - w, -v - w, u] - 6*G[0, v]*G[0, -v - w, -w, u] + 
   6*G[0, w]*G[0, -v - w, -w, u] + 6*G[-w, v]*G[0, -v - w, -w, u] + 
   2*G[0, v]*G[0, -w, 0, u] - 2*G[0, w]*G[0, -w, 0, u] - 
   2*G[-w, v]*G[0, -w, 0, u] + 5*G[0, u]*G[0, -w, 0, v] - 
   8*G[0, w]*G[0, -w, 0, v] - 6*G[-w, u]*G[0, -w, 0, v] - 
   6*G[0, v]*G[0, -w, -v - w, u] - 4*G[0, w]*G[0, -w, -v - w, u] - 
   4*G[-w, v]*G[0, -w, -v - w, u] + 6*G[0, v]*G[0, -w, -w, u] - 
   6*G[0, w]*G[0, -w, -w, u] - 6*G[-w, v]*G[0, -w, -w, u] - 
   4*G[0, u]*G[0, -w, -w, v] - 3*G[0, w]*G[0, -w, -w, v] + 
   G[-v - w, u]*G[0, -w, -w, v] + 6*G[-w, u]*G[0, -w, -w, v] + 
   3*G[0, v]*G[-v - w, 0, 0, u] - 6*G[0, w]*G[-v - w, 0, 0, u] - 
   6*G[-w, v]*G[-v - w, 0, 0, u] - 3*G[0, w]*G[-v - w, 0, -v - w, u] - 
   3*G[-w, v]*G[-v - w, 0, -v - w, u] - 4*G[0, v]*G[-v - w, 0, -w, u] + 
   4*G[0, w]*G[-v - w, 0, -w, u] + 4*G[-w, v]*G[-v - w, 0, -w, u] + 
   2*G[0, v]*G[-v - w, -v - w, 0, u] - 3*G[0, w]*G[-v - w, -v - w, 0, u] - 
   3*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   G[0, v]*G[-v - w, -v - w, -v - w, u] - 
   4*G[0, v]*G[-v - w, -v - w, -w, u] + 4*G[0, w]*G[-v - w, -v - w, -w, u] + 
   4*G[-w, v]*G[-v - w, -v - w, -w, u] - 2*G[0, v]*G[-v - w, -w, 0, u] + 
   2*G[0, w]*G[-v - w, -w, 0, u] + 2*G[-w, v]*G[-v - w, -w, 0, u] + 
   4*G[0, w]*G[-v - w, -w, -v - w, u] + 4*G[-w, v]*G[-v - w, -w, -v - w, u] + 
   6*G[0, v]*G[-v - w, -w, -w, u] - 6*G[0, w]*G[-v - w, -w, -w, u] - 
   6*G[-w, v]*G[-v - w, -w, -w, u] + 2*G[0, v]*G[-w, 0, 0, u] - 
   2*G[0, w]*G[-w, 0, 0, u] - 2*G[-w, v]*G[-w, 0, 0, u] + 
   5*G[0, u]*G[-w, 0, 0, v] - 8*G[0, w]*G[-w, 0, 0, v] + 
   4*G[-v - w, u]*G[-w, 0, 0, v] - 10*G[-w, u]*G[-w, 0, 0, v] - 
   2*G[0, v]*G[-w, 0, -v - w, u] + 2*G[0, v]*G[-w, 0, -w, u] - 
   2*G[0, w]*G[-w, 0, -w, u] - 2*G[-w, v]*G[-w, 0, -w, u] - 
   4*G[0, u]*G[-w, 0, -w, v] - G[0, w]*G[-w, 0, -w, v] - 
   G[-v - w, u]*G[-w, 0, -w, v] + 6*G[-w, u]*G[-w, 0, -w, v] - 
   2*G[0, v]*G[-w, -v - w, 0, u] + 2*G[0, w]*G[-w, -v - w, 0, u] + 
   2*G[-w, v]*G[-w, -v - w, 0, u] - 4*G[0, v]*G[-w, -v - w, -v - w, u] + 
   10*G[0, v]*G[-w, -v - w, -w, u] - 10*G[0, w]*G[-w, -v - w, -w, u] - 
   10*G[-w, v]*G[-w, -v - w, -w, u] + 4*G[0, v]*G[-w, -w, 0, u] - 
   4*G[0, w]*G[-w, -w, 0, u] - 4*G[-w, v]*G[-w, -w, 0, u] + 
   2*G[0, u]*G[-w, -w, 0, v] - 3*G[0, w]*G[-w, -w, 0, v] + 
   3*G[-v - w, u]*G[-w, -w, 0, v] - 4*G[-w, u]*G[-w, -w, 0, v] + 
   6*G[0, v]*G[-w, -w, -v - w, u] - 8*G[0, w]*G[-w, -w, -v - w, u] - 
   8*G[-w, v]*G[-w, -w, -v - w, u] - 24*G[0, v]*G[-w, -w, -w, u] + 
   24*G[0, w]*G[-w, -w, -w, u] + 24*G[-w, v]*G[-w, -w, -w, u] - 
   9*G[0, u]*G[-w, -w, -w, v] + 8*G[0, w]*G[-w, -w, -w, v] + 
   2*G[-v - w, u]*G[-w, -w, -w, v] - 2*G[-w, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, u] - 8*G[0, 0, 0, 0, v] + 7*G[0, 0, 0, -v - w, u] + 
   7*G[0, 0, 0, -w, v] + 7*G[0, 0, -v - w, 0, u] + 
   4*G[0, 0, -v - w, -v - w, u] + 7*G[0, 0, -w, 0, v] - 
   12*G[0, 0, -w, -v - w, u] - 8*G[0, 0, -w, -w, v] + 
   7*G[0, -v - w, 0, 0, u] - 6*G[0, -v - w, 0, -v - w, u] + 
   4*G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -v - w, -v - w, u] + 
   6*G[0, -v - w, -w, -v - w, u] + 7*G[0, -w, 0, 0, v] - 
   2*G[0, -w, 0, -v - w, u] - 8*G[0, -w, 0, -w, v] - 
   2*G[0, -w, -v - w, 0, u] - 4*G[0, -w, -v - w, -v - w, u] + 
   2*G[0, -w, -w, 0, v] - 6*G[0, -w, -w, -v - w, u] - 3*G[0, -w, -w, -w, v] + 
   7*G[-v - w, 0, 0, 0, u] - 6*G[-v - w, 0, 0, -v - w, u] - 
   3*G[-v - w, 0, -v - w, -v - w, u] + 4*G[-v - w, 0, -w, -v - w, u] + 
   4*G[-v - w, -v - w, 0, 0, u] - 3*G[-v - w, -v - w, 0, -v - w, u] + 
   G[-v - w, -v - w, -v - w, 0, u] + 4*G[-v - w, -v - w, -w, -v - w, u] + 
   2*G[-v - w, -w, 0, -v - w, u] + 2*G[-v - w, -w, -v - w, 0, u] + 
   4*G[-v - w, -w, -v - w, -v - w, u] - 6*G[-v - w, -w, -w, -v - w, u] + 
   7*G[-w, 0, 0, 0, v] - 2*G[-w, 0, 0, -v - w, u] - 8*G[-w, 0, 0, -w, v] - 
   2*G[-w, 0, -w, -v - w, u] - G[-w, 0, -w, -w, v] - 
   2*G[-w, -v - w, 0, 0, u] + 2*G[-w, -v - w, 0, -v - w, u] - 
   10*G[-w, -v - w, -w, -v - w, u] + 2*G[-w, -w, 0, 0, v] - 
   4*G[-w, -w, 0, -v - w, u] - 3*G[-w, -w, 0, -w, v] - 
   4*G[-w, -w, -v - w, 0, u] - 8*G[-w, -w, -v - w, -v - w, u] - 
   G[-w, -w, -w, 0, v] + 24*G[-w, -w, -w, -v - w, u] + 
   8*G[-w, -w, -w, -w, v] - 20*G[0, u]*Zeta[3] - 20*G[0, v]*Zeta[3] + 
   18*G[0, w]*Zeta[3] - 6*G[-v - w, u]*Zeta[3] + 10*G[-w, u]*Zeta[3] + 
   4*G[-w, v]*Zeta[3], (Pi^2*G[0, v]*G[-v - w, u])/6 - 
   (Pi^2*G[0, w]*G[-v - w, u])/6 + (Pi^2*G[0, u]*G[-w, v])/6 - 
   (Pi^2*G[0, w]*G[-w, v])/6 + (Pi^2*G[-v, u]*G[-w, v])/3 - 
   (Pi^2*G[-v - w, u]*G[-w, v])/6 - G[0, w]*G[-w, v]*G[0, 0, u] - 
   G[0, w]*G[-v - w, u]*G[0, 0, v] + G[0, v]*G[-v - w, u]*G[0, 0, w] + 
   G[0, u]*G[-w, v]*G[0, 0, w] + 4*G[-v, u]*G[-w, v]*G[0, 0, w] - 
   G[-v - w, u]*G[-w, v]*G[0, 0, w] + G[0, 0, v]*G[0, -v - w, u] - 
   (Pi^2*G[0, -w, u])/6 + G[0, v]*G[0, w]*G[0, -w, u] - 
   G[0, 0, v]*G[0, -w, u] - G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/6 - 
   G[0, u]*G[0, w]*G[0, -w, v] + 2*G[0, w]*G[-v, u]*G[0, -w, v] + 
   3*G[0, 0, w]*G[0, -w, v] + G[0, -w, u]*G[0, -w, v] - 
   2*G[0, w]*G[-w, v]*G[-v, 0, u] + (Pi^2*G[-v, -v - w, u])/3 - 
   2*G[0, v]*G[0, w]*G[-v, -v - w, u] + 2*G[0, w]*G[-w, v]*G[-v, -v - w, u] + 
   4*G[0, 0, w]*G[-v, -v - w, u] - 2*G[0, -w, v]*G[-v, -v - w, u] + 
   (Pi^2*G[-v - w, 0, u])/6 - G[0, v]*G[0, w]*G[-v - w, 0, u] + 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] + G[0, 0, v]*G[-v - w, 0, u] + 
   G[0, 0, w]*G[-v - w, 0, u] - G[0, -w, v]*G[-v - w, 0, u] - 
   (Pi^2*G[-v - w, -w, u])/6 + G[0, v]*G[0, w]*G[-v - w, -w, u] - 
   G[0, 0, v]*G[-v - w, -w, u] - G[0, 0, w]*G[-v - w, -w, u] + 
   G[0, -w, v]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, v])/6 - 
   G[0, u]*G[0, w]*G[-w, 0, v] - 2*G[0, w]*G[-v, u]*G[-w, 0, v] + 
   G[0, w]*G[-v - w, u]*G[-w, 0, v] + G[0, 0, u]*G[-w, 0, v] + 
   G[0, 0, w]*G[-w, 0, v] + 2*G[-v, 0, u]*G[-w, 0, v] - 
   G[-v - w, 0, u]*G[-w, 0, v] - (Pi^2*G[-w, -w, v])/6 + 
   G[0, u]*G[0, w]*G[-w, -w, v] + 2*G[0, w]*G[-v, u]*G[-w, -w, v] - 
   G[0, w]*G[-v - w, u]*G[-w, -w, v] - G[0, 0, u]*G[-w, -w, v] - 
   G[0, 0, w]*G[-w, -w, v] - 2*G[-v, 0, u]*G[-w, -w, v] + 
   2*G[-v, -v - w, u]*G[-w, -w, v] + G[-v - w, 0, u]*G[-w, -w, v] + 
   G[0, v]*G[0, 0, -v - w, u] - G[0, v]*G[0, 0, -w, u] + 
   G[0, w]*G[0, 0, -w, u] + G[-w, v]*G[0, 0, -w, u] + 
   3*G[0, w]*G[0, 0, -w, v] - G[-v - w, u]*G[0, 0, -w, v] - 
   G[0, v]*G[0, -w, 0, u] + G[0, w]*G[0, -w, 0, u] + 
   G[-w, v]*G[0, -w, 0, u] + G[0, u]*G[0, -w, 0, v] - 
   G[0, w]*G[0, -w, 0, v] - 2*G[-v, u]*G[0, -w, 0, v] + 
   G[0, v]*G[0, -w, -w, u] - G[0, w]*G[0, -w, -w, u] - 
   G[-w, v]*G[0, -w, -w, u] - G[0, u]*G[0, -w, -w, v] + 
   G[0, w]*G[0, -w, -w, v] + 2*G[-v, u]*G[0, -w, -w, v] + 
   2*G[0, v]*G[-v, 0, -v - w, u] - 2*G[0, v]*G[-v, 0, -w, u] + 
   2*G[0, w]*G[-v, 0, -w, u] + 2*G[-w, v]*G[-v, 0, -w, u] + 
   2*G[0, v]*G[-v, -v - w, 0, u] - 2*G[0, w]*G[-v, -v - w, 0, u] - 
   2*G[-w, v]*G[-v, -v - w, 0, u] - 2*G[0, v]*G[-v, -v - w, -w, u] + 
   2*G[0, w]*G[-v, -v - w, -w, u] + 2*G[-w, v]*G[-v, -v - w, -w, u] + 
   G[0, v]*G[-v - w, 0, 0, u] - G[0, w]*G[-v - w, 0, 0, u] - 
   G[-w, v]*G[-v - w, 0, 0, u] - G[0, v]*G[-v - w, 0, -v - w, u] - 
   G[0, v]*G[-v - w, -w, 0, u] + G[0, w]*G[-v - w, -w, 0, u] + 
   G[-w, v]*G[-v - w, -w, 0, u] + G[0, v]*G[-v - w, -w, -w, u] - 
   G[0, w]*G[-v - w, -w, -w, u] - G[-w, v]*G[-v - w, -w, -w, u] + 
   G[0, u]*G[-w, 0, 0, v] - G[0, w]*G[-w, 0, 0, v] - 
   G[0, u]*G[-w, 0, -w, v] - 2*G[-v, u]*G[-w, 0, -w, v] + 
   G[-v - w, u]*G[-w, 0, -w, v] - G[0, u]*G[-w, -w, 0, v] + 
   G[0, w]*G[-w, -w, 0, v] + G[-v - w, u]*G[-w, -w, 0, v] + 
   G[0, u]*G[-w, -w, -w, v] - G[0, w]*G[-w, -w, -w, v] + 
   2*G[-v, u]*G[-w, -w, -w, v] - G[-v - w, u]*G[-w, -w, -w, v] - 
   G[0, 0, -v - w, 0, u] - 3*G[0, 0, -w, 0, v] + G[0, 0, -w, -v - w, u] + 
   3*G[0, 0, -w, -w, v] - G[0, -v - w, 0, 0, u] - G[0, -w, 0, 0, v] + 
   G[0, -w, 0, -v - w, u] - G[0, -w, 0, -w, v] + G[0, -w, -v - w, 0, u] + 
   G[0, -w, -w, 0, v] - G[0, -w, -w, -v - w, u] + G[0, -w, -w, -w, v] - 
   2*G[-v, 0, -v - w, 0, u] + 2*G[-v, 0, -w, -v - w, u] - 
   2*G[-v, -v - w, 0, -v - w, u] + 2*G[-v, -v - w, -w, -v - w, u] - 
   G[-v - w, 0, 0, -v - w, u] + G[-v - w, -w, 0, -v - w, u] + 
   G[-v - w, -w, -v - w, 0, u] - G[-v - w, -w, -w, -v - w, u] - 
   G[-w, 0, 0, -w, v] + G[-w, -w, 0, -w, v] + G[-w, -w, -w, 0, v] - 
   G[-w, -w, -w, -w, v] - 2*G[-v - w, u]*Zeta[3] - 2*G[-w, v]*Zeta[3], 
  Pi^4/120 + (Pi^2*G[0, u]*G[0, w])/2 - (Pi^2*G[0, v]*G[0, w])/3 - 
   (Pi^2*G[0, v]*G[-w, u])/2 + (Pi^2*G[0, w]*G[-w, u])/3 + 
   (Pi^2*G[0, u]*G[-w, v])/3 - (2*Pi^2*G[0, w]*G[-w, v])/3 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/6 + (Pi^2*G[-w, u]*G[-w, v])/6 - 
   Pi^2*G[0, 0, u] - (7*G[0, v]*G[0, w]*G[0, 0, u])/2 - 
   G[0, w]*G[-w, v]*G[0, 0, u] + (2*Pi^2*G[0, 0, v])/3 - 
   (7*G[0, u]*G[0, w]*G[0, 0, v])/2 + 2*G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   G[0, w]*G[-w, u]*G[0, 0, v] + 4*G[0, 0, u]*G[0, 0, v] - 
   (Pi^2*G[0, 0, w])/3 + 3*G[0, u]*G[0, v]*G[0, 0, w] - 
   (5*G[0, v]*G[-v - w, u]*G[0, 0, w])/2 - G[0, v]*G[-w, u]*G[0, 0, w] + 
   (G[0, u]*G[-w, v]*G[0, 0, w])/2 + 3*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   4*G[0, 0, v]*G[0, 0, w] - Pi^2*G[0, -v - w, u] + 
   2*G[0, v]*G[0, w]*G[0, -v - w, u] - (7*G[0, w]*G[-w, v]*G[0, -v - w, u])/
    2 - (7*G[0, 0, v]*G[0, -v - w, u])/2 - (13*G[0, 0, w]*G[0, -v - w, u])/
    2 + (Pi^2*G[0, -w, u])/3 - G[0, v]*G[0, w]*G[0, -w, u] + 
   2*G[0, 0, w]*G[0, -w, u] + G[0, u]*G[0, w]*G[0, -w, v] - 
   (3*G[0, w]*G[-v - w, u]*G[0, -w, v])/2 - (7*G[0, 0, u]*G[0, -w, v])/2 - 
   (5*G[0, 0, w]*G[0, -w, v])/2 + 2*G[0, -v - w, u]*G[0, -w, v] - 
   G[0, -w, u]*G[0, -w, v] - (2*Pi^2*G[-v - w, 0, u])/3 + 
   3*G[0, v]*G[0, w]*G[-v - w, 0, u] - (5*G[0, w]*G[-w, v]*G[-v - w, 0, u])/
    2 - (5*G[0, 0, v]*G[-v - w, 0, u])/2 - (9*G[0, 0, w]*G[-v - w, 0, u])/2 + 
   3*G[0, -w, v]*G[-v - w, 0, u] - (2*Pi^2*G[-v - w, -v - w, u])/3 + 
   (G[0, v]*G[0, w]*G[-v - w, -v - w, u])/2 - 
   2*G[0, 0, v]*G[-v - w, -v - w, u] - G[0, 0, w]*G[-v - w, -v - w, u] + 
   (G[0, -w, v]*G[-v - w, -v - w, u])/2 - (Pi^2*G[-v - w, -w, u])/6 - 
   G[0, v]*G[0, w]*G[-v - w, -w, u] - G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   4*G[0, 0, v]*G[-v - w, -w, u] - 2*G[0, 0, w]*G[-v - w, -w, u] - 
   G[0, -w, v]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, u])/6 - 
   G[0, w]*G[-w, v]*G[-w, 0, u] + (Pi^2*G[-w, 0, v])/6 + 
   3*G[0, u]*G[0, w]*G[-w, 0, v] - (3*G[0, w]*G[-v - w, u]*G[-w, 0, v])/2 - 
   (5*G[0, 0, u]*G[-w, 0, v])/2 - (5*G[0, 0, w]*G[-w, 0, v])/2 - 
   G[0, -v - w, u]*G[-w, 0, v] + G[0, -w, u]*G[-w, 0, v] + 
   G[-v - w, 0, u]*G[-w, 0, v] - (G[-v - w, -v - w, u]*G[-w, 0, v])/2 - 
   2*G[-v - w, -w, u]*G[-w, 0, v] + G[-w, 0, u]*G[-w, 0, v] + 
   (Pi^2*G[-w, -v - w, u])/6 + G[0, w]*G[-w, v]*G[-w, -v - w, u] - 
   G[0, 0, v]*G[-w, -v - w, u] - G[-w, 0, v]*G[-w, -v - w, u] - 
   2*G[0, w]*G[-w, v]*G[-w, -w, u] + 2*G[0, 0, v]*G[-w, -w, u] - 
   2*G[0, 0, w]*G[-w, -w, u] - (2*Pi^2*G[-w, -w, v])/3 + 
   (7*G[0, u]*G[0, w]*G[-w, -w, v])/2 + 4*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   G[0, w]*G[-w, u]*G[-w, -w, v] - G[0, 0, u]*G[-w, -w, v] + 
   G[0, 0, w]*G[-w, -w, v] - (7*G[0, -v - w, u]*G[-w, -w, v])/2 - 
   (5*G[-v - w, 0, u]*G[-w, -w, v])/2 - G[-v - w, -w, u]*G[-w, -w, v] - 
   G[-w, 0, u]*G[-w, -w, v] + G[-w, -v - w, u]*G[-w, -w, v] - 
   2*G[-w, -w, u]*G[-w, -w, v] + 3*G[0, v]*G[0, 0, 0, u] + 
   (G[0, w]*G[0, 0, 0, u])/2 + (G[-w, v]*G[0, 0, 0, u])/2 + 
   3*G[0, u]*G[0, 0, 0, v] - (7*G[0, w]*G[0, 0, 0, v])/2 - 
   (7*G[-v - w, u]*G[0, 0, 0, v])/2 + (G[0, u]*G[0, 0, 0, w])/2 - 
   (7*G[0, v]*G[0, 0, 0, w])/2 + G[-v - w, u]*G[0, 0, 0, w] + 
   G[-w, v]*G[0, 0, 0, w] - (5*G[0, v]*G[0, 0, -v - w, u])/2 - 
   G[0, v]*G[0, 0, -w, u] + G[0, w]*G[0, 0, -w, u] + 
   G[-w, v]*G[0, 0, -w, u] - (7*G[0, u]*G[0, 0, -w, v])/2 - 
   G[0, w]*G[0, 0, -w, v] + 2*G[-v - w, u]*G[0, 0, -w, v] + 
   G[-w, u]*G[0, 0, -w, v] - (3*G[0, v]*G[0, -v - w, 0, u])/2 + 
   3*G[0, w]*G[0, -v - w, 0, u] + 3*G[-w, v]*G[0, -v - w, 0, u] - 
   G[0, v]*G[0, -v - w, -v - w, u] + (G[0, w]*G[0, -v - w, -v - w, u])/2 + 
   (G[-w, v]*G[0, -v - w, -v - w, u])/2 + 3*G[0, v]*G[0, -v - w, -w, u] - 
   3*G[0, w]*G[0, -v - w, -w, u] - 3*G[-w, v]*G[0, -v - w, -w, u] - 
   (3*G[0, u]*G[0, -w, 0, v])/2 + G[0, w]*G[0, -w, 0, v] + 
   G[-v - w, u]*G[0, -w, 0, v] + G[0, v]*G[0, -w, -v - w, u] - 
   2*G[0, v]*G[0, -w, -w, u] + 2*G[0, w]*G[0, -w, -w, u] + 
   2*G[-w, v]*G[0, -w, -w, u] + G[0, u]*G[0, -w, -w, v] - 
   (3*G[0, w]*G[0, -w, -w, v])/2 - (3*G[-v - w, u]*G[0, -w, -w, v])/2 - 
   (5*G[0, v]*G[-v - w, 0, 0, u])/2 + 4*G[0, w]*G[-v - w, 0, 0, u] + 
   4*G[-w, v]*G[-v - w, 0, 0, u] + G[0, v]*G[-v - w, 0, -v - w, u] + 
   (3*G[0, w]*G[-v - w, 0, -v - w, u])/2 + 
   (3*G[-w, v]*G[-v - w, 0, -v - w, u])/2 + 2*G[0, v]*G[-v - w, 0, -w, u] - 
   2*G[0, w]*G[-v - w, 0, -w, u] - 2*G[-w, v]*G[-v - w, 0, -w, u] - 
   G[0, v]*G[-v - w, -v - w, 0, u] + (3*G[0, w]*G[-v - w, -v - w, 0, u])/2 + 
   (3*G[-w, v]*G[-v - w, -v - w, 0, u])/2 - 
   (G[0, v]*G[-v - w, -v - w, -v - w, u])/2 + 
   G[0, w]*G[-v - w, -v - w, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, -v - w, u] + G[0, v]*G[-v - w, -v - w, -w, u] - 
   G[0, w]*G[-v - w, -v - w, -w, u] - G[-w, v]*G[-v - w, -v - w, -w, u] + 
   2*G[0, v]*G[-v - w, -w, 0, u] - 2*G[0, w]*G[-v - w, -w, 0, u] - 
   2*G[-w, v]*G[-v - w, -w, 0, u] - 2*G[0, v]*G[-v - w, -w, -v - w, u] - 
   G[0, w]*G[-v - w, -w, -v - w, u] - G[-w, v]*G[-v - w, -w, -v - w, u] + 
   G[0, v]*G[-v - w, -w, -w, u] - G[0, w]*G[-v - w, -w, -w, u] - 
   G[-w, v]*G[-v - w, -w, -w, u] - G[0, v]*G[-w, 0, 0, u] + 
   G[0, w]*G[-w, 0, 0, u] + G[-w, v]*G[-w, 0, 0, u] - 
   (7*G[0, u]*G[-w, 0, 0, v])/2 + 3*G[0, w]*G[-w, 0, 0, v] - 
   2*G[-v - w, u]*G[-w, 0, 0, v] - G[-w, u]*G[-w, 0, 0, v] + 
   G[0, v]*G[-w, 0, -v - w, u] - G[0, v]*G[-w, 0, -w, u] + 
   G[0, w]*G[-w, 0, -w, u] + G[-w, v]*G[-w, 0, -w, u] + 
   3*G[0, u]*G[-w, 0, -w, v] - (G[0, w]*G[-w, 0, -w, v])/2 - 
   (3*G[-v - w, u]*G[-w, 0, -w, v])/2 + G[0, v]*G[-w, -v - w, 0, u] - 
   G[0, w]*G[-w, -v - w, 0, u] - G[-w, v]*G[-w, -v - w, 0, u] - 
   G[0, v]*G[-w, -v - w, -v - w, u] + G[0, v]*G[-w, -v - w, -w, u] - 
   G[0, w]*G[-w, -v - w, -w, u] - G[-w, v]*G[-w, -v - w, -w, u] - 
   2*G[0, v]*G[-w, -w, 0, u] + 2*G[0, w]*G[-w, -w, 0, u] + 
   2*G[-w, v]*G[-w, -w, 0, u] - (G[0, w]*G[-w, -w, 0, v])/2 - 
   (5*G[-v - w, u]*G[-w, -w, 0, v])/2 - G[-w, u]*G[-w, -w, 0, v] - 
   2*G[0, w]*G[-w, -w, -v - w, u] - 2*G[-w, v]*G[-w, -w, -v - w, u] + 
   (7*G[0, u]*G[-w, -w, -w, v])/2 + G[0, w]*G[-w, -w, -w, v] + 
   4*G[-v - w, u]*G[-w, -w, -w, v] + G[-w, u]*G[-w, -w, -w, v] + 
   13*G[0, 0, 0, 0, u] + 3*G[0, 0, 0, 0, v] + G[0, 0, 0, 0, w] + 
   G[0, 0, 0, -v - w, u]/2 - (7*G[0, 0, 0, -w, v])/2 - 
   G[0, 0, -v - w, 0, u]/2 + (3*G[0, 0, -w, 0, v])/2 + 
   G[0, 0, -w, -v - w, u] - G[0, 0, -w, -w, v] - G[0, -v - w, 0, 0, u]/2 + 
   3*G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -v - w, 0, u] + 
   G[0, -v - w, -v - w, -v - w, u]/2 - 3*G[0, -v - w, -w, -v - w, u] + 
   (3*G[0, -w, 0, 0, v])/2 + G[0, -w, 0, -w, v] + 2*G[0, -w, -w, -v - w, u] - 
   (3*G[0, -w, -w, -w, v])/2 + G[-v - w, 0, 0, 0, u]/2 + 
   4*G[-v - w, 0, 0, -v - w, u] + (3*G[-v - w, 0, -v - w, -v - w, u])/2 - 
   2*G[-v - w, 0, -w, -v - w, u] + (3*G[-v - w, -v - w, 0, -v - w, u])/2 + 
   G[-v - w, -v - w, -v - w, 0, u]/2 + G[-v - w, -v - w, -v - w, -v - w, u] - 
   G[-v - w, -v - w, -w, -v - w, u] - 2*G[-v - w, -w, 0, -v - w, u] - 
   2*G[-v - w, -w, -v - w, 0, u] - G[-v - w, -w, -v - w, -v - w, u] - 
   G[-v - w, -w, -w, -v - w, u] - (7*G[-w, 0, 0, 0, v])/2 + 
   G[-w, 0, 0, -v - w, u] + 3*G[-w, 0, 0, -w, v] + G[-w, 0, -w, 0, v] + 
   G[-w, 0, -w, -v - w, u] - G[-w, 0, -w, -w, v]/2 + G[-w, -v - w, 0, 0, u] - 
   G[-w, -v - w, 0, -v - w, u] - G[-w, -v - w, -w, -v - w, u] - 
   G[-w, -w, 0, 0, v] + 2*G[-w, -w, 0, -v - w, u] - G[-w, -w, 0, -w, v]/2 + 
   2*G[-w, -w, -v - w, 0, u] - 2*G[-w, -w, -v - w, -v - w, u] - 
   G[-w, -w, -w, 0, v]/2 + G[-w, -w, -w, -w, v] + (73*G[0, u]*Zeta[3])/3 + 
   (11*G[0, w]*Zeta[3])/3 + (23*G[-v - w, u]*Zeta[3])/3 + G[-w, u]*Zeta[3] + 
   (8*G[-w, v]*Zeta[3])/3, Pi^4/15 - (Pi^2*G[0, u]*G[0, w])/6 + 
   (Pi^2*G[0, w]*G[-v - w, u])/6 - (Pi^2*G[0, u]*G[-w, v])/6 + 
   (Pi^2*G[0, w]*G[-w, v])/6 + (Pi^2*G[-v - w, u]*G[-w, v])/6 + 
   (Pi^2*G[0, 0, u])/6 + (Pi^2*G[0, 0, w])/6 - (Pi^2*G[0, -v - w, u])/6 - 
   G[0, w]*G[-w, v]*G[0, -v - w, u] - G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/6 + (Pi^2*G[-v - w, -v - w, u])/6 + 
   G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + G[0, 0, w]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-w, -w, v])/6 - G[0, -v - w, u]*G[-w, -w, v] + 
   G[-v - w, -v - w, u]*G[-w, -w, v] - G[0, w]*G[0, 0, -v - w, u] - 
   G[-w, v]*G[0, 0, -v - w, u] + G[0, w]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + G[0, w]*G[-v - w, 0, -v - w, u] + 
   G[-w, v]*G[-v - w, 0, -v - w, u] - G[0, w]*G[-v - w, -v - w, 0, u] - 
   G[-w, v]*G[-v - w, -v - w, 0, u] + G[0, 0, -v - w, 0, u] - 
   G[0, 0, -v - w, -v - w, u] - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -v - w, -v - w, u] + G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, 0, -v - w, u] - 3*G[0, u]*Zeta[3] + 3*G[0, w]*Zeta[3] + 
   3*G[-v - w, u]*Zeta[3] + 3*G[-w, v]*Zeta[3], 
  Pi^4/15 - (Pi^2*G[0, w]*G[-v - w, u])/3 + (Pi^2*G[0, w]*G[-w, u])/2 - 
   (Pi^2*G[0, w]*G[-w, v])/3 + (Pi^2*G[-v - w, u]*G[-w, v])/6 - 
   (Pi^2*G[-w, u]*G[-w, v])/2 + (Pi^2*G[0, 0, w])/6 + 
   G[0, v]*G[-v - w, u]*G[0, 0, w] - G[0, v]*G[-w, u]*G[0, 0, w] + 
   G[-v - w, u]*G[-w, v]*G[0, 0, w] - 3*G[-w, u]*G[-w, v]*G[0, 0, w] + 
   G[0, w]*G[-v - w, u]*G[0, -w, v] - G[0, w]*G[-w, u]*G[0, -w, v] + 
   (Pi^2*G[-v - w, -v - w, u])/6 - G[0, v]*G[0, w]*G[-v - w, -v - w, u] + 
   G[0, 0, w]*G[-v - w, -v - w, u] - G[0, -w, v]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-v - w, -w, u])/2 + 2*G[0, v]*G[0, w]*G[-v - w, -w, u] - 
   G[0, w]*G[-w, v]*G[-v - w, -w, u] - 4*G[0, 0, w]*G[-v - w, -w, u] + 
   2*G[0, -w, v]*G[-v - w, -w, u] - G[0, w]*G[-v - w, u]*G[-w, 0, v] + 
   2*G[0, w]*G[-w, u]*G[-w, 0, v] + G[0, 0, w]*G[-w, 0, v] - 
   G[-v - w, -w, u]*G[-w, 0, v] - (Pi^2*G[-w, -v - w, u])/2 + 
   2*G[0, v]*G[0, w]*G[-w, -v - w, u] - 3*G[0, 0, w]*G[-w, -v - w, u] + 
   2*G[0, -w, v]*G[-w, -v - w, u] - G[-w, 0, v]*G[-w, -v - w, u] + 
   Pi^2*G[-w, -w, u] - 3*G[0, v]*G[0, w]*G[-w, -w, u] + 
   6*G[0, 0, w]*G[-w, -w, u] - 3*G[0, -w, v]*G[-w, -w, u] + 
   3*G[-w, 0, v]*G[-w, -w, u] + (Pi^2*G[-w, -w, v])/6 + 
   G[0, 0, w]*G[-w, -w, v] - G[-v - w, -w, u]*G[-w, -w, v] - 
   3*G[-v - w, u]*G[0, 0, 0, w] + 3*G[-w, u]*G[0, 0, 0, w] - 
   3*G[-w, v]*G[0, 0, 0, w] + G[-v - w, u]*G[0, -w, -w, v] - 
   G[-w, u]*G[0, -w, -w, v] - G[0, v]*G[-v - w, -v - w, -w, u] + 
   G[0, w]*G[-v - w, -v - w, -w, u] + G[-w, v]*G[-v - w, -v - w, -w, u] - 
   G[0, v]*G[-v - w, -w, -v - w, u] - G[0, w]*G[-v - w, -w, -v - w, u] - 
   G[-w, v]*G[-v - w, -w, -v - w, u] + 3*G[0, v]*G[-v - w, -w, -w, u] - 
   3*G[0, w]*G[-v - w, -w, -w, u] - 3*G[-w, v]*G[-v - w, -w, -w, u] + 
   G[0, w]*G[-w, 0, -w, v] - G[-v - w, u]*G[-w, 0, -w, v] + 
   2*G[-w, u]*G[-w, 0, -w, v] - G[0, v]*G[-w, -v - w, -v - w, u] + 
   3*G[0, v]*G[-w, -v - w, -w, u] - 3*G[0, w]*G[-w, -v - w, -w, u] - 
   3*G[-w, v]*G[-w, -v - w, -w, u] - G[0, w]*G[-w, -w, 0, v] - 
   G[-w, u]*G[-w, -w, 0, v] + 3*G[0, v]*G[-w, -w, -v - w, u] - 
   6*G[0, v]*G[-w, -w, -w, u] + 6*G[0, w]*G[-w, -w, -w, u] + 
   6*G[-w, v]*G[-w, -w, -w, u] + G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, -v - w, -v - w, u] - 3*G[-v - w, -w, -w, -v - w, u] + 
   G[-w, 0, -w, -w, v] - 3*G[-w, -v - w, -w, -v - w, u] - 
   G[-w, -w, 0, -w, v] + 6*G[-w, -w, -w, -v - w, u] + 3*G[0, w]*Zeta[3] - 
   3*G[-v - w, u]*Zeta[3] + 6*G[-w, u]*Zeta[3] - 3*G[-w, v]*Zeta[3], 
  (-2*Pi^4)/45 + (Pi^2*G[0, 0, u])/3 - 14*G[0, 0, 0, 0, u], 
  Pi^4/15 + (Pi^2*G[0, 0, u])/6 + 3*G[0, u]*Zeta[3], 
  (-2*Pi^4)/45 + (Pi^2*G[0, u]*G[0, w])/2 + (Pi^2*G[0, w]*G[-v - w, u])/3 + 
   (Pi^2*G[0, u]*G[-w, v])/2 + (Pi^2*G[-v - w, u]*G[-w, v])/3 - 
   (4*Pi^2*G[0, 0, u])/3 - 5*G[0, w]*G[-w, v]*G[0, 0, u] + 
   G[0, u]*G[-w, v]*G[0, 0, w] - 5*G[0, 0, u]*G[0, 0, w] - 
   (5*Pi^2*G[0, -v - w, u])/6 - 3*G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   3*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[-v - w, 0, u])/2 - 
   3*G[0, w]*G[-w, v]*G[-v - w, 0, u] - 3*G[0, 0, w]*G[-v - w, 0, u] - 
   (Pi^2*G[-v - w, -v - w, u])/3 - 2*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] + G[0, u]*G[0, w]*G[-w, -w, v] - 
   5*G[0, 0, u]*G[-w, -w, v] - 2*G[0, 0, w]*G[-w, -w, v] - 
   3*G[0, -v - w, u]*G[-w, -w, v] - 3*G[-v - w, 0, u]*G[-w, -w, v] - 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] + 7*G[0, w]*G[0, 0, 0, u] + 
   7*G[-w, v]*G[0, 0, 0, u] + G[0, u]*G[0, 0, 0, w] - 
   2*G[-w, v]*G[0, 0, 0, w] + 3*G[0, w]*G[0, 0, -v - w, u] + 
   3*G[-w, v]*G[0, 0, -v - w, u] + 3*G[0, w]*G[0, -v - w, 0, u] + 
   3*G[-w, v]*G[0, -v - w, 0, u] + G[0, w]*G[0, -v - w, -v - w, u] + 
   G[-w, v]*G[0, -v - w, -v - w, u] + 3*G[0, w]*G[-v - w, 0, 0, u] + 
   3*G[-w, v]*G[-v - w, 0, 0, u] + G[0, w]*G[-v - w, 0, -v - w, u] + 
   G[-w, v]*G[-v - w, 0, -v - w, u] + G[0, w]*G[-v - w, -v - w, 0, u] + 
   G[-w, v]*G[-v - w, -v - w, 0, u] + G[0, u]*G[-w, -w, -w, v] - 
   2*G[0, w]*G[-w, -w, -w, v] - 2*G[0, 0, 0, 0, w] + 
   7*G[0, 0, 0, -v - w, u] - G[0, 0, -v - w, 0, u] + 
   3*G[0, 0, -v - w, -v - w, u] - 5*G[0, -v - w, 0, 0, u] + 
   3*G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -v - w, 0, u] + 
   G[0, -v - w, -v - w, -v - w, u] - 7*G[-v - w, 0, 0, 0, u] + 
   3*G[-v - w, 0, 0, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -v - w, -v - w, u] - 3*G[-v - w, -v - w, 0, 0, u] + 
   G[-v - w, -v - w, 0, -v - w, u] - G[-v - w, -v - w, -v - w, 0, u] - 
   2*G[-w, -w, -w, -w, v] + 4*G[0, u]*Zeta[3] - 2*G[0, w]*Zeta[3] + 
   2*G[-v - w, u]*Zeta[3] - 2*G[-w, v]*Zeta[3], 
  (-2*Pi^4)/45 + (Pi^2*G[0, u]*G[0, w])/6 + (Pi^2*G[0, w]*G[-v - w, u])/3 + 
   (Pi^2*G[0, u]*G[-w, v])/6 + (Pi^2*G[-v - w, u]*G[-w, v])/3 - 
   (Pi^2*G[0, 0, u])/3 - G[0, w]*G[-w, v]*G[0, 0, u] + 
   G[0, u]*G[-w, v]*G[0, 0, w] - G[0, 0, u]*G[0, 0, w] - 
   (Pi^2*G[0, -v - w, u])/2 - G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[-v - w, 0, u])/6 - 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] - G[0, 0, w]*G[-v - w, 0, u] - 
   (Pi^2*G[-v - w, -v - w, u])/3 - 2*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] + G[0, u]*G[0, w]*G[-w, -w, v] - 
   G[0, 0, u]*G[-w, -w, v] - 2*G[0, 0, w]*G[-w, -w, v] - 
   G[0, -v - w, u]*G[-w, -w, v] - G[-v - w, 0, u]*G[-w, -w, v] - 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] + G[0, w]*G[0, 0, 0, u] + 
   G[-w, v]*G[0, 0, 0, u] + G[0, u]*G[0, 0, 0, w] - 
   2*G[-w, v]*G[0, 0, 0, w] + G[0, w]*G[0, 0, -v - w, u] + 
   G[-w, v]*G[0, 0, -v - w, u] + G[0, w]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + G[0, w]*G[0, -v - w, -v - w, u] + 
   G[-w, v]*G[0, -v - w, -v - w, u] + G[0, w]*G[-v - w, 0, 0, u] + 
   G[-w, v]*G[-v - w, 0, 0, u] + G[0, w]*G[-v - w, 0, -v - w, u] + 
   G[-w, v]*G[-v - w, 0, -v - w, u] + G[0, w]*G[-v - w, -v - w, 0, u] + 
   G[-w, v]*G[-v - w, -v - w, 0, u] + G[0, u]*G[-w, -w, -w, v] - 
   2*G[0, w]*G[-w, -w, -w, v] - 2*G[0, 0, 0, 0, w] + G[0, 0, 0, -v - w, u] - 
   G[0, 0, -v - w, 0, u] + G[0, 0, -v - w, -v - w, u] - 
   G[0, -v - w, 0, 0, u] + G[0, -v - w, 0, -v - w, u] - 
   G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -v - w, -v - w, u] - 
   G[-v - w, 0, 0, 0, u] + G[-v - w, 0, 0, -v - w, u] - 
   G[-v - w, 0, -v - w, 0, u] + G[-v - w, 0, -v - w, -v - w, u] - 
   G[-v - w, -v - w, 0, 0, u] + G[-v - w, -v - w, 0, -v - w, u] - 
   G[-v - w, -v - w, -v - w, 0, u] - 2*G[-w, -w, -w, -w, v] + 
   2*G[0, u]*Zeta[3] - 2*G[0, w]*Zeta[3] + 2*G[-v - w, u]*Zeta[3] - 
   2*G[-w, v]*Zeta[3], (-2*Pi^4)/45 - (5*Pi^2*G[0, u]*G[0, v])/6 + 
   (Pi^2*G[0, u]*G[0, w])/6 + Pi^2*G[0, v]*G[-v - w, u] - 
   (5*Pi^2*G[0, w]*G[-v - w, u])/6 - (3*Pi^2*G[0, v]*G[-w, u])/2 + 
   Pi^2*G[0, w]*G[-w, u] - (Pi^2*G[0, u]*G[-w, v])/3 + 
   (Pi^2*G[0, w]*G[-w, v])/6 - (Pi^2*G[-v - w, u]*G[-w, v])/3 - 
   Pi^2*G[-w, u]*G[-w, v] - Pi^2*G[0, 0, u] + 8*G[0, v]*G[0, w]*G[0, 0, u] + 
   2*G[0, w]*G[-w, v]*G[0, 0, u] - (Pi^2*G[0, 0, v])/2 + 
   10*G[0, u]*G[0, w]*G[0, 0, v] - 3*G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   6*G[0, w]*G[-w, u]*G[0, 0, v] - 10*G[0, 0, u]*G[0, 0, v] + 
   (2*Pi^2*G[0, 0, w])/3 - 8*G[0, u]*G[0, v]*G[0, 0, w] + 
   4*G[0, v]*G[-v - w, u]*G[0, 0, w] - 6*G[0, v]*G[-w, u]*G[0, 0, w] - 
   2*G[0, u]*G[-w, v]*G[0, 0, w] - 6*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   4*G[0, 0, u]*G[0, 0, w] - 6*G[0, 0, v]*G[0, 0, w] + 
   (5*Pi^2*G[0, -v - w, u])/3 - 2*G[0, v]*G[0, w]*G[0, -v - w, u] + 
   7*G[0, w]*G[-w, v]*G[0, -v - w, u] + 4*G[0, 0, v]*G[0, -v - w, u] + 
   10*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/2 - 
   3*G[0, w]*G[-w, v]*G[0, -w, u] + 6*G[0, 0, v]*G[0, -w, u] - 
   6*G[0, 0, w]*G[0, -w, u] + Pi^2*G[0, -w, v] - 
   2*G[0, u]*G[0, w]*G[0, -w, v] + G[0, w]*G[-v - w, u]*G[0, -w, v] + 
   3*G[0, w]*G[-w, u]*G[0, -w, v] + 8*G[0, 0, u]*G[0, -w, v] + 
   4*G[0, 0, w]*G[0, -w, v] - 2*G[0, -v - w, u]*G[0, -w, v] + 
   (2*Pi^2*G[-v - w, 0, u])/3 - 2*G[0, v]*G[0, w]*G[-v - w, 0, u] + 
   4*G[0, w]*G[-w, v]*G[-v - w, 0, u] + G[0, 0, v]*G[-v - w, 0, u] + 
   4*G[0, 0, w]*G[-v - w, 0, u] - 2*G[0, -w, v]*G[-v - w, 0, u] + 
   (7*Pi^2*G[-v - w, -v - w, u])/6 - 2*G[0, v]*G[0, w]*G[-v - w, -v - w, u] + 
   3*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   3*G[0, 0, v]*G[-v - w, -v - w, u] + 6*G[0, 0, w]*G[-v - w, -v - w, u] - 
   2*G[0, -w, v]*G[-v - w, -v - w, u] - (Pi^2*G[-v - w, -w, u])/2 + 
   3*G[0, v]*G[0, w]*G[-v - w, -w, u] + 3*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   6*G[0, 0, v]*G[-v - w, -w, u] + 3*G[0, -w, v]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, v])/2 - 2*G[0, u]*G[0, w]*G[-w, 0, v] + 
   G[0, w]*G[-v - w, u]*G[-w, 0, v] + 3*G[0, w]*G[-w, u]*G[-w, 0, v] + 
   2*G[0, 0, u]*G[-w, 0, v] + 4*G[0, 0, w]*G[-w, 0, v] + 
   G[0, -v - w, u]*G[-w, 0, v] - 3*G[0, -w, u]*G[-w, 0, v] - 
   2*G[-v - w, 0, u]*G[-w, 0, v] + G[-v - w, -v - w, u]*G[-w, 0, v] - 
   Pi^2*G[-w, -v - w, u] + 3*G[0, v]*G[0, w]*G[-w, -v - w, u] - 
   6*G[0, 0, v]*G[-w, -v - w, u] - 6*G[0, 0, w]*G[-w, -v - w, u] + 
   3*G[0, -w, v]*G[-w, -v - w, u] - 3*G[-w, 0, v]*G[-w, -v - w, u] + 
   2*Pi^2*G[-w, -w, u] - 9*G[0, v]*G[0, w]*G[-w, -w, u] - 
   6*G[0, w]*G[-w, v]*G[-w, -w, u] + 12*G[0, 0, v]*G[-w, -w, u] + 
   6*G[0, 0, w]*G[-w, -w, u] - 9*G[0, -w, v]*G[-w, -w, u] + 
   3*G[-w, 0, v]*G[-w, -w, u] + (7*Pi^2*G[-w, -w, v])/6 - 
   5*G[0, u]*G[0, w]*G[-w, -w, v] - 3*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   2*G[0, 0, u]*G[-w, -w, v] + 6*G[0, 0, w]*G[-w, -w, v] + 
   7*G[0, -v - w, u]*G[-w, -w, v] - 3*G[0, -w, u]*G[-w, -w, v] + 
   4*G[-v - w, 0, u]*G[-w, -w, v] + 3*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   3*G[-v - w, -w, u]*G[-w, -w, v] - 6*G[-w, -w, u]*G[-w, -w, v] - 
   8*G[0, v]*G[0, 0, 0, u] + 4*G[0, w]*G[0, 0, 0, u] + 
   4*G[-w, v]*G[0, 0, 0, u] - 11*G[0, u]*G[0, 0, 0, v] + 
   7*G[0, w]*G[0, 0, 0, v] + 7*G[-v - w, u]*G[0, 0, 0, v] + 
   4*G[0, u]*G[0, 0, 0, w] + 4*G[0, v]*G[0, 0, 0, w] + 
   2*G[0, v]*G[0, 0, -v - w, u] + 2*G[0, w]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, 0, -v - w, u] + 6*G[0, v]*G[0, 0, -w, u] - 
   6*G[0, w]*G[0, 0, -w, u] - 6*G[-w, v]*G[0, 0, -w, u] + 
   10*G[0, u]*G[0, 0, -w, v] - 6*G[0, w]*G[0, 0, -w, v] - 
   3*G[-v - w, u]*G[0, 0, -w, v] + 6*G[-w, u]*G[0, 0, -w, v] + 
   2*G[0, v]*G[0, -v - w, 0, u] - 4*G[0, w]*G[0, -v - w, 0, u] - 
   4*G[-w, v]*G[0, -v - w, 0, u] + G[0, v]*G[0, -v - w, -v - w, u] + 
   G[0, w]*G[0, -v - w, -v - w, u] + G[-w, v]*G[0, -v - w, -v - w, u] - 
   3*G[0, v]*G[0, -v - w, -w, u] + 3*G[0, w]*G[0, -v - w, -w, u] + 
   3*G[-w, v]*G[0, -v - w, -w, u] + 4*G[0, u]*G[0, -w, 0, v] - 
   6*G[0, w]*G[0, -w, 0, v] - 3*G[-w, u]*G[0, -w, 0, v] - 
   3*G[0, v]*G[0, -w, -v - w, u] - 3*G[0, w]*G[0, -w, -v - w, u] - 
   3*G[-w, v]*G[0, -w, -v - w, u] + 3*G[0, v]*G[0, -w, -w, u] - 
   3*G[0, w]*G[0, -w, -w, u] - 3*G[-w, v]*G[0, -w, -w, u] - 
   2*G[0, u]*G[0, -w, -w, v] - 2*G[0, w]*G[0, -w, -w, v] + 
   G[-v - w, u]*G[0, -w, -w, v] + 3*G[-w, u]*G[0, -w, -w, v] + 
   2*G[0, v]*G[-v - w, 0, 0, u] - 4*G[0, w]*G[-v - w, 0, 0, u] - 
   4*G[-w, v]*G[-v - w, 0, 0, u] - 2*G[0, v]*G[-v - w, 0, -v - w, u] - 
   2*G[0, w]*G[-v - w, 0, -v - w, u] - 2*G[-w, v]*G[-v - w, 0, -v - w, u] + 
   G[0, v]*G[-v - w, -v - w, 0, u] - 2*G[0, w]*G[-v - w, -v - w, 0, u] - 
   2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   G[0, v]*G[-v - w, -v - w, -v - w, u] - 
   3*G[0, v]*G[-v - w, -v - w, -w, u] + 3*G[0, w]*G[-v - w, -v - w, -w, u] + 
   3*G[-w, v]*G[-v - w, -v - w, -w, u] + 3*G[0, w]*G[-v - w, -w, -v - w, u] + 
   3*G[-w, v]*G[-v - w, -w, -v - w, u] + 3*G[0, v]*G[-v - w, -w, -w, u] - 
   3*G[0, w]*G[-v - w, -w, -w, u] - 3*G[-w, v]*G[-v - w, -w, -w, u] + 
   4*G[0, u]*G[-w, 0, 0, v] - 6*G[0, w]*G[-w, 0, 0, v] + 
   3*G[-v - w, u]*G[-w, 0, 0, v] - 6*G[-w, u]*G[-w, 0, 0, v] - 
   2*G[0, u]*G[-w, 0, -w, v] - 2*G[0, w]*G[-w, 0, -w, v] + 
   G[-v - w, u]*G[-w, 0, -w, v] + 3*G[-w, u]*G[-w, 0, -w, v] - 
   3*G[0, v]*G[-w, -v - w, -v - w, u] + 6*G[0, v]*G[-w, -v - w, -w, u] - 
   6*G[0, w]*G[-w, -v - w, -w, u] - 6*G[-w, v]*G[-w, -v - w, -w, u] + 
   G[0, u]*G[-w, -w, 0, v] - 2*G[0, w]*G[-w, -w, 0, v] + 
   4*G[-v - w, u]*G[-w, -w, 0, v] - 3*G[-w, u]*G[-w, -w, 0, v] + 
   3*G[0, v]*G[-w, -w, -v - w, u] - 6*G[0, w]*G[-w, -w, -v - w, u] - 
   6*G[-w, v]*G[-w, -w, -v - w, u] - 12*G[0, v]*G[-w, -w, -w, u] + 
   12*G[0, w]*G[-w, -w, -w, u] + 12*G[-w, v]*G[-w, -w, -w, u] - 
   5*G[0, u]*G[-w, -w, -w, v] + 6*G[0, w]*G[-w, -w, -w, v] - 
   3*G[-v - w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, u] - 
   8*G[0, 0, 0, 0, v] + 4*G[0, 0, 0, -v - w, u] + 7*G[0, 0, 0, -w, v] + 
   4*G[0, 0, -v - w, 0, u] + 2*G[0, 0, -v - w, -v - w, u] + 
   7*G[0, 0, -w, 0, v] - 6*G[0, 0, -w, -v - w, u] - 6*G[0, 0, -w, -w, v] + 
   4*G[0, -v - w, 0, 0, u] - 4*G[0, -v - w, 0, -v - w, u] + 
   2*G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -v - w, -v - w, u] + 
   3*G[0, -v - w, -w, -v - w, u] + 7*G[0, -w, 0, 0, v] - 
   6*G[0, -w, 0, -w, v] - 3*G[0, -w, -v - w, -v - w, u] - 
   3*G[0, -w, -w, -v - w, u] - 2*G[0, -w, -w, -w, v] + 
   4*G[-v - w, 0, 0, 0, u] - 4*G[-v - w, 0, 0, -v - w, u] + 
   2*G[-v - w, 0, -v - w, 0, u] - 2*G[-v - w, 0, -v - w, -v - w, u] + 
   2*G[-v - w, -v - w, 0, 0, u] - 2*G[-v - w, -v - w, 0, -v - w, u] + 
   G[-v - w, -v - w, -v - w, 0, u] + 3*G[-v - w, -v - w, -w, -v - w, u] + 
   3*G[-v - w, -w, -v - w, -v - w, u] - 3*G[-v - w, -w, -w, -v - w, u] + 
   7*G[-w, 0, 0, 0, v] - 6*G[-w, 0, 0, -w, v] - 2*G[-w, 0, -w, -w, v] - 
   6*G[-w, -v - w, -w, -v - w, u] - 2*G[-w, -w, 0, -w, v] - 
   6*G[-w, -w, -v - w, -v - w, u] - 2*G[-w, -w, -w, 0, v] + 
   12*G[-w, -w, -w, -v - w, u] + 6*G[-w, -w, -w, -w, v] - 
   11*G[0, u]*Zeta[3] - 10*G[0, v]*Zeta[3] + 11*G[0, w]*Zeta[3] - 
   4*G[-v - w, u]*Zeta[3] + 6*G[-w, u]*Zeta[3] + 5*G[-w, v]*Zeta[3], 
  -1/6*Pi^4 - (Pi^2*G[0, u]*G[0, v])/6 + (5*Pi^2*G[0, u]*G[0, w])/6 + 
   (Pi^2*G[0, v]*G[0, w])/6 - (2*Pi^2*G[0, v]*G[-v - w, u])/3 + 
   (Pi^2*G[0, w]*G[-v - w, u])/2 + Pi^2*G[0, u]*G[-w, v] - 
   (7*Pi^2*G[0, w]*G[-w, v])/6 + (2*Pi^2*G[-v - w, u]*G[-w, v])/3 - 
   (2*Pi^2*G[0, 0, u])/3 - 6*G[0, w]*G[-w, v]*G[0, 0, u] + 
   (Pi^2*G[0, 0, v])/6 - 2*G[0, u]*G[0, w]*G[0, 0, v] + 
   G[0, w]*G[-v - w, u]*G[0, 0, v] + 2*G[0, 0, u]*G[0, 0, v] - 
   Pi^2*G[0, 0, w] - 2*G[0, v]*G[-v - w, u]*G[0, 0, w] + 
   6*G[0, u]*G[-w, v]*G[0, 0, w] + 2*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   4*G[0, 0, u]*G[0, 0, w] + 2*G[0, 0, v]*G[0, 0, w] - 
   (5*Pi^2*G[0, -v - w, u])/3 + 2*G[0, v]*G[0, w]*G[0, -v - w, u] - 
   5*G[0, w]*G[-w, v]*G[0, -v - w, u] - 6*G[0, 0, w]*G[0, -v - w, u] + 
   (Pi^2*G[0, -w, u])/6 + G[0, w]*G[-w, v]*G[0, -w, u] - 
   2*G[0, 0, v]*G[0, -w, u] + 2*G[0, 0, w]*G[0, -w, u] + 
   (Pi^2*G[0, -w, v])/3 - 2*G[0, u]*G[0, w]*G[0, -w, v] - 
   2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 2*G[0, 0, w]*G[0, -w, v] + 
   2*G[0, -v - w, u]*G[0, -w, v] - (2*Pi^2*G[-v - w, 0, u])/3 + 
   2*G[0, v]*G[0, w]*G[-v - w, 0, u] - 4*G[0, w]*G[-w, v]*G[-v - w, 0, u] - 
   G[0, 0, v]*G[-v - w, 0, u] - 4*G[0, 0, w]*G[-v - w, 0, u] + 
   2*G[0, -w, v]*G[-v - w, 0, u] - (5*Pi^2*G[-v - w, -v - w, u])/6 + 
   G[0, v]*G[0, w]*G[-v - w, -v - w, u] - 3*G[0, w]*G[-w, v]*
    G[-v - w, -v - w, u] - G[0, 0, v]*G[-v - w, -v - w, u] - 
   4*G[0, 0, w]*G[-v - w, -v - w, u] + G[0, -w, v]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-v - w, -w, u])/6 - G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   2*G[0, 0, v]*G[-v - w, -w, u] - 2*G[0, 0, w]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, v])/2 - 2*G[0, u]*G[0, w]*G[-w, 0, v] - 
   2*G[0, w]*G[-v - w, u]*G[-w, 0, v] + 2*G[0, 0, u]*G[-w, 0, v] + 
   2*G[0, 0, w]*G[-w, 0, v] + G[0, -v - w, u]*G[-w, 0, v] + 
   G[0, -w, u]*G[-w, 0, v] + 2*G[-v - w, 0, u]*G[-w, 0, v] - 
   G[-v - w, -w, u]*G[-w, 0, v] - (7*Pi^2*G[-w, -w, v])/6 + 
   7*G[0, u]*G[0, w]*G[-w, -w, v] + 3*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 
   6*G[0, 0, u]*G[-w, -w, v] - 8*G[0, 0, w]*G[-w, -w, v] - 
   5*G[0, -v - w, u]*G[-w, -w, v] + G[0, -w, u]*G[-w, -w, v] - 
   4*G[-v - w, 0, u]*G[-w, -w, v] - 3*G[-v - w, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, -w, u]*G[-w, -w, v] + 4*G[0, w]*G[0, 0, 0, u] + 
   4*G[-w, v]*G[0, 0, 0, u] + 3*G[0, u]*G[0, 0, 0, v] - 
   3*G[0, w]*G[0, 0, 0, v] - 3*G[-v - w, u]*G[0, 0, 0, v] + 
   4*G[0, u]*G[0, 0, 0, w] - 8*G[-w, v]*G[0, 0, 0, w] + 
   2*G[0, v]*G[0, 0, -v - w, u] + 2*G[0, w]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, 0, -v - w, u] - 2*G[0, v]*G[0, 0, -w, u] + 
   2*G[0, w]*G[0, 0, -w, u] + 2*G[-w, v]*G[0, 0, -w, u] - 
   2*G[0, u]*G[0, 0, -w, v] + G[-v - w, u]*G[0, 0, -w, v] - 
   2*G[0, v]*G[0, -v - w, 0, u] + 4*G[0, w]*G[0, -v - w, 0, u] + 
   4*G[-w, v]*G[0, -v - w, 0, u] + G[0, v]*G[0, -v - w, -v - w, u] + 
   G[0, w]*G[0, -v - w, -v - w, u] + G[-w, v]*G[0, -v - w, -v - w, u] + 
   G[0, v]*G[0, -v - w, -w, u] - G[0, w]*G[0, -v - w, -w, u] - 
   G[-w, v]*G[0, -v - w, -w, u] + G[-v - w, u]*G[0, -w, 0, v] + 
   G[0, v]*G[0, -w, -v - w, u] + G[0, w]*G[0, -w, -v - w, u] + 
   G[-w, v]*G[0, -w, -v - w, u] - G[0, v]*G[0, -w, -w, u] + 
   G[0, w]*G[0, -w, -w, u] + G[-w, v]*G[0, -w, -w, u] - 
   2*G[0, u]*G[0, -w, -w, v] + 3*G[0, w]*G[0, -w, -w, v] - 
   2*G[-v - w, u]*G[0, -w, -w, v] - 2*G[0, v]*G[-v - w, 0, 0, u] + 
   4*G[0, w]*G[-v - w, 0, 0, u] + 4*G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[0, v]*G[-v - w, 0, -v - w, u] + 2*G[0, w]*G[-v - w, 0, -v - w, u] + 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] - G[0, v]*G[-v - w, -v - w, 0, u] + 
   2*G[0, w]*G[-v - w, -v - w, 0, u] + 2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   G[0, v]*G[-v - w, -v - w, -w, u] - G[0, w]*G[-v - w, -v - w, -w, u] - 
   G[-w, v]*G[-v - w, -v - w, -w, u] - G[0, v]*G[-v - w, -w, -v - w, u] - 
   G[0, w]*G[-v - w, -w, -v - w, u] - G[-w, v]*G[-v - w, -w, -v - w, u] + 
   G[0, v]*G[-v - w, -w, -w, u] - G[0, w]*G[-v - w, -w, -w, u] - 
   G[-w, v]*G[-v - w, -w, -w, u] - G[-v - w, u]*G[-w, 0, 0, v] - 
   2*G[0, u]*G[-w, 0, -w, v] + 3*G[0, w]*G[-w, 0, -w, v] - 
   2*G[-v - w, u]*G[-w, 0, -w, v] - 3*G[0, u]*G[-w, -w, 0, v] + 
   3*G[0, w]*G[-w, -w, 0, v] - 3*G[-v - w, u]*G[-w, -w, 0, v] + 
   7*G[0, u]*G[-w, -w, -w, v] - 8*G[0, w]*G[-w, -w, -w, v] + 
   3*G[-v - w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, w] + 
   4*G[0, 0, 0, -v - w, u] - 3*G[0, 0, 0, -w, v] - 4*G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -v - w, -v - w, u] - G[0, 0, -w, 0, v] + 
   2*G[0, 0, -w, -v - w, u] - 4*G[0, -v - w, 0, 0, u] + 
   4*G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -v - w, 0, u] + 
   G[0, -v - w, -v - w, -v - w, u] - G[0, -v - w, -w, -v - w, u] - 
   G[0, -w, 0, 0, v] + G[0, -w, -v - w, -v - w, u] - G[0, -w, -w, 0, v] + 
   G[0, -w, -w, -v - w, u] + 3*G[0, -w, -w, -w, v] - 
   4*G[-v - w, 0, 0, 0, u] + 4*G[-v - w, 0, 0, -v - w, u] - 
   2*G[-v - w, 0, -v - w, 0, u] + 2*G[-v - w, 0, -v - w, -v - w, u] - 
   2*G[-v - w, -v - w, 0, 0, u] + 2*G[-v - w, -v - w, 0, -v - w, u] - 
   G[-v - w, -v - w, -v - w, 0, u] - G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, -v - w, -v - w, u] - G[-v - w, -w, -w, -v - w, u] - 
   3*G[-w, 0, 0, 0, v] - G[-w, 0, -w, 0, v] + 3*G[-w, 0, -w, -w, v] - 
   2*G[-w, -w, 0, 0, v] + 3*G[-w, -w, 0, -w, v] + 3*G[-w, -w, -w, 0, v] - 
   8*G[-w, -w, -w, -w, v] + 7*G[0, u]*Zeta[3] + 3*G[0, v]*Zeta[3] - 
   7*G[0, w]*Zeta[3] + 2*G[-v - w, u]*Zeta[3] - 7*G[-w, v]*Zeta[3], 
  (31*Pi^4)/360 + (Pi^2*G[0, u]*G[0, v])/3 - (Pi^2*G[0, u]*G[0, w])/6 - 
   (Pi^2*G[0, u]*G[-w, v])/6 + (Pi^2*G[0, 0, u])/3 + 
   2*G[0, v]*G[0, w]*G[0, 0, u] + 2*G[0, w]*G[-w, v]*G[0, 0, u] + 
   (2*Pi^2*G[0, 0, v])/3 + G[0, u]*G[0, w]*G[0, 0, v] - 
   G[0, 0, u]*G[0, 0, v] - G[0, u]*G[0, v]*G[0, 0, w] - 
   2*G[0, u]*G[-w, v]*G[0, 0, w] - G[0, 0, v]*G[0, 0, w] + 
   (Pi^2*G[0, -v - w, u])/2 - G[0, v]*G[0, w]*G[0, -v - w, u] + 
   G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, v]*G[0, -v - w, u] + 
   2*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/3 + 
   G[0, v]*G[0, w]*G[0, -w, u] - 2*G[0, 0, w]*G[0, -w, u] - 
   G[0, u]*G[0, w]*G[0, -w, v] + 2*G[0, 0, u]*G[0, -w, v] - 
   G[0, -v - w, u]*G[0, -w, v] + G[0, -w, u]*G[0, -w, v] - 
   (Pi^2*G[-w, 0, v])/6 - G[0, -w, u]*G[-w, 0, v] + (Pi^2*G[-w, -w, v])/6 - 
   3*G[0, u]*G[0, w]*G[-w, -w, v] + 2*G[0, 0, u]*G[-w, -w, v] + 
   2*G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] - 
   3*G[0, v]*G[0, 0, 0, u] + 3*G[0, u]*G[0, 0, 0, v] + 
   2*G[0, v]*G[0, 0, -w, u] - 2*G[0, w]*G[0, 0, -w, u] - 
   2*G[-w, v]*G[0, 0, -w, u] + G[0, u]*G[0, 0, -w, v] - 
   G[0, w]*G[0, 0, -w, v] + G[0, v]*G[0, -v - w, 0, u] - 
   G[0, w]*G[0, -v - w, 0, u] - G[-w, v]*G[0, -v - w, 0, u] - 
   G[0, v]*G[0, -v - w, -w, u] + G[0, w]*G[0, -v - w, -w, u] + 
   G[-w, v]*G[0, -v - w, -w, u] + G[0, u]*G[0, -w, 0, v] - 
   G[0, w]*G[0, -w, 0, v] - G[0, v]*G[0, -w, -v - w, u] + 
   2*G[0, v]*G[0, -w, -w, u] - 2*G[0, w]*G[0, -w, -w, u] - 
   2*G[-w, v]*G[0, -w, -w, u] - G[0, u]*G[0, -w, -w, v] + 
   G[0, u]*G[-w, 0, 0, v] - G[0, w]*G[-w, 0, 0, v] - 
   G[0, w]*G[-w, 0, -w, v] + G[0, u]*G[-w, -w, 0, v] - 
   G[0, w]*G[-w, -w, 0, v] - 3*G[0, u]*G[-w, -w, -w, v] + 
   3*G[0, w]*G[-w, -w, -w, v] + 6*G[0, 0, 0, 0, v] + 
   2*G[0, 0, -v - w, 0, u] - 2*G[0, 0, -w, -v - w, u] - G[0, 0, -w, -w, v] + 
   2*G[0, -v - w, 0, 0, u] - G[0, -v - w, 0, -v - w, u] + 
   G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, -w, v] - G[0, -w, -w, 0, v] - 
   2*G[0, -w, -w, -v - w, u] - G[-w, 0, 0, -w, v] - G[-w, 0, -w, -w, v] - 
   G[-w, -w, 0, 0, v] - G[-w, -w, 0, -w, v] - 2*G[-w, -w, -w, 0, v] + 
   3*G[-w, -w, -w, -w, v] + G[0, w]*Zeta[3] + G[-w, v]*Zeta[3], 
  (31*Pi^4)/360 + (Pi^2*G[0, u]*G[0, v])/6 - (Pi^2*G[0, v]*G[0, w])/6 + 
   (Pi^2*G[0, w]*G[-v - w, u])/6 - (Pi^2*G[0, u]*G[-w, v])/2 + 
   (Pi^2*G[0, w]*G[-w, v])/6 + (Pi^2*G[-v - w, u]*G[-w, v])/2 + 
   (Pi^2*G[0, 0, u])/3 - 3*G[0, v]*G[0, w]*G[0, 0, u] + 
   3*G[0, w]*G[-w, v]*G[0, 0, u] - G[0, u]*G[0, w]*G[0, 0, v] + 
   G[0, w]*G[-v - w, u]*G[0, 0, v] - 2*G[0, w]*G[-w, u]*G[0, 0, v] + 
   G[0, 0, u]*G[0, 0, v] + (Pi^2*G[0, 0, w])/3 + 
   2*G[0, u]*G[0, v]*G[0, 0, w] - 2*G[0, v]*G[-v - w, u]*G[0, 0, w] + 
   4*G[0, v]*G[-w, u]*G[0, 0, w] - 4*G[0, u]*G[-w, v]*G[0, 0, w] + 
   4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 2*G[-w, u]*G[-w, v]*G[0, 0, w] + 
   5*G[0, 0, u]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/3 + 
   G[0, v]*G[0, w]*G[0, -v - w, u] - G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   2*G[0, 0, w]*G[0, -v - w, u] + (2*Pi^2*G[0, -w, u])/3 - 
   G[0, v]*G[0, w]*G[0, -w, u] - G[0, w]*G[-w, v]*G[0, -w, u] - 
   G[0, 0, v]*G[0, -w, u] + 3*G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/2 + 
   3*G[0, u]*G[0, w]*G[0, -w, v] - 2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 
   2*G[0, w]*G[-w, u]*G[0, -w, v] - 3*G[0, 0, u]*G[0, -w, v] - 
   3*G[0, 0, w]*G[0, -w, v] + G[0, -v - w, u]*G[0, -w, v] - 
   G[0, -w, u]*G[0, -w, v] - (Pi^2*G[-v - w, 0, u])/2 + 
   2*G[0, v]*G[0, w]*G[-v - w, 0, u] - 3*G[0, w]*G[-w, v]*G[-v - w, 0, u] - 
   4*G[0, 0, w]*G[-v - w, 0, u] + 2*G[0, -w, v]*G[-v - w, 0, u] + 
   (Pi^2*G[-v - w, -v - w, u])/3 - G[0, v]*G[0, w]*G[-v - w, -v - w, u] + 
   G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   2*G[0, 0, w]*G[-v - w, -v - w, u] - G[0, -w, v]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-v - w, -w, u])/3 + G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   G[0, 0, v]*G[-v - w, -w, u] - G[0, 0, w]*G[-v - w, -w, u] + 
   (2*Pi^2*G[-w, 0, u])/3 - 2*G[0, v]*G[0, w]*G[-w, 0, u] + 
   4*G[0, 0, w]*G[-w, 0, u] - 2*G[0, -w, v]*G[-w, 0, u] + 
   2*G[0, u]*G[0, w]*G[-w, 0, v] - 2*G[0, w]*G[-v - w, u]*G[-w, 0, v] - 
   G[0, 0, u]*G[-w, 0, v] - 2*G[0, 0, w]*G[-w, 0, v] + 
   3*G[0, -w, u]*G[-w, 0, v] + G[-v - w, 0, u]*G[-w, 0, v] - 
   2*G[-v - w, -w, u]*G[-w, 0, v] + 2*G[-w, 0, u]*G[-w, 0, v] + 
   2*G[0, 0, v]*G[-w, -v - w, u] - 2*G[0, 0, w]*G[-w, -v - w, u] - 
   2*G[-w, 0, v]*G[-w, -v - w, u] + 4*G[0, v]*G[0, w]*G[-w, -w, u] - 
   4*G[0, w]*G[-w, v]*G[-w, -w, u] - 4*G[0, 0, v]*G[-w, -w, u] - 
   4*G[0, 0, w]*G[-w, -w, u] + 4*G[0, -w, v]*G[-w, -w, u] + 
   4*G[-w, 0, v]*G[-w, -w, u] + (Pi^2*G[-w, -w, v])/2 - 
   3*G[0, u]*G[0, w]*G[-w, -w, v] + 3*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   3*G[0, 0, u]*G[-w, -w, v] + 4*G[0, 0, w]*G[-w, -w, v] - 
   G[0, -v - w, u]*G[-w, -w, v] - G[0, -w, u]*G[-w, -w, v] - 
   3*G[-v - w, 0, u]*G[-w, -w, v] + G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[-v - w, -w, u]*G[-w, -w, v] - 4*G[-w, -w, u]*G[-w, -w, v] + 
   3*G[0, v]*G[0, 0, 0, u] - 3*G[0, w]*G[0, 0, 0, u] - 
   3*G[-w, v]*G[0, 0, 0, u] - 3*G[0, u]*G[0, 0, 0, w] + 
   3*G[-v - w, u]*G[0, 0, 0, w] - 6*G[-w, u]*G[0, 0, 0, w] + 
   3*G[-w, v]*G[0, 0, 0, w] - G[0, v]*G[0, 0, -v - w, u] + 
   G[0, w]*G[0, 0, -v - w, u] + G[-w, v]*G[0, 0, -v - w, u] - 
   2*G[0, v]*G[0, 0, -w, u] + 2*G[0, w]*G[0, 0, -w, u] + 
   2*G[-w, v]*G[0, 0, -w, u] - G[0, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, 0, -w, v] + G[-v - w, u]*G[0, 0, -w, v] - 
   2*G[-w, u]*G[0, 0, -w, v] + G[0, w]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + G[0, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] - 
   G[0, v]*G[0, -w, 0, u] + G[0, w]*G[0, -w, 0, u] + 
   G[-w, v]*G[0, -w, 0, u] - 2*G[0, u]*G[0, -w, 0, v] + 
   2*G[0, w]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, 0, v] + 
   3*G[0, v]*G[0, -w, -v - w, u] - G[0, w]*G[0, -w, -v - w, u] - 
   G[-w, v]*G[0, -w, -v - w, u] - 4*G[0, v]*G[0, -w, -w, u] + 
   4*G[0, w]*G[0, -w, -w, u] + 4*G[-w, v]*G[0, -w, -w, u] + 
   3*G[0, u]*G[0, -w, -w, v] - 3*G[0, w]*G[0, -w, -w, v] - 
   2*G[-v - w, u]*G[0, -w, -w, v] + 2*G[-w, u]*G[0, -w, -w, v] - 
   G[0, v]*G[-v - w, 0, 0, u] + 3*G[0, w]*G[-v - w, 0, 0, u] + 
   3*G[-w, v]*G[-v - w, 0, 0, u] + G[0, v]*G[-v - w, 0, -v - w, u] - 
   G[0, w]*G[-v - w, 0, -v - w, u] - G[-w, v]*G[-v - w, 0, -v - w, u] + 
   G[0, v]*G[-v - w, 0, -w, u] - G[0, w]*G[-v - w, 0, -w, u] - 
   G[-w, v]*G[-v - w, 0, -w, u] - G[0, w]*G[-v - w, -v - w, 0, u] - 
   G[-w, v]*G[-v - w, -v - w, 0, u] - G[0, v]*G[-v - w, -v - w, -w, u] + 
   G[0, w]*G[-v - w, -v - w, -w, u] + G[-w, v]*G[-v - w, -v - w, -w, u] + 
   G[0, v]*G[-v - w, -w, 0, u] - G[0, w]*G[-v - w, -w, 0, u] - 
   G[-w, v]*G[-v - w, -w, 0, u] - 2*G[0, v]*G[-v - w, -w, -v - w, u] + 
   G[0, w]*G[-v - w, -w, -v - w, u] + G[-w, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, v]*G[-v - w, -w, -w, u] - 2*G[0, w]*G[-v - w, -w, -w, u] - 
   2*G[-w, v]*G[-v - w, -w, -w, u] + G[0, w]*G[-w, 0, 0, v] + 
   2*G[-w, u]*G[-w, 0, 0, v] + 2*G[0, v]*G[-w, 0, -v - w, u] - 
   4*G[0, v]*G[-w, 0, -w, u] + 4*G[0, w]*G[-w, 0, -w, u] + 
   4*G[-w, v]*G[-w, 0, -w, u] + 2*G[0, u]*G[-w, 0, -w, v] - 
   2*G[0, w]*G[-w, 0, -w, v] - 2*G[-v - w, u]*G[-w, 0, -w, v] + 
   2*G[0, v]*G[-w, -v - w, 0, u] - 2*G[0, v]*G[-w, -v - w, -v - w, u] + 
   2*G[0, v]*G[-w, -v - w, -w, u] - 2*G[0, w]*G[-w, -v - w, -w, u] - 
   2*G[-w, v]*G[-w, -v - w, -w, u] - 4*G[0, v]*G[-w, -w, 0, u] + 
   4*G[0, w]*G[-w, -w, 0, u] + 4*G[-w, v]*G[-w, -w, 0, u] + 
   G[0, u]*G[-w, -w, 0, v] - 2*G[0, w]*G[-w, -w, 0, v] - 
   G[-v - w, u]*G[-w, -w, 0, v] - 2*G[-w, u]*G[-w, -w, 0, v] + 
   4*G[0, v]*G[-w, -w, -v - w, u] - 4*G[0, w]*G[-w, -w, -v - w, u] - 
   4*G[-w, v]*G[-w, -w, -v - w, u] - 3*G[0, u]*G[-w, -w, -w, v] + 
   3*G[0, w]*G[-w, -w, -w, v] + 3*G[-v - w, u]*G[-w, -w, -w, v] - 
   3*G[0, 0, 0, -v - w, u] - G[0, 0, -v - w, 0, u] + 
   G[0, 0, -v - w, -v - w, u] - G[0, 0, -w, 0, v] + 
   2*G[0, 0, -w, -v - w, u] + G[0, 0, -w, -w, v] - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -w, -v - w, u] - 
   G[0, -w, 0, 0, v] + G[0, -w, 0, -v - w, u] + 2*G[0, -w, 0, -w, v] + 
   G[0, -w, -v - w, 0, u] - G[0, -w, -v - w, -v - w, u] + 
   2*G[0, -w, -w, 0, v] + 4*G[0, -w, -w, -v - w, u] - 3*G[0, -w, -w, -w, v] - 
   3*G[-v - w, 0, 0, 0, u] + 3*G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, 0, -v - w, 0, u] - G[-v - w, 0, -v - w, -v - w, u] - 
   G[-v - w, 0, -w, -v - w, u] + G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, 0, -v - w, u] + G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, 0, -v - w, u] - G[-v - w, -w, -v - w, 0, u] + 
   G[-v - w, -w, -v - w, -v - w, u] - 2*G[-v - w, -w, -w, -v - w, u] + 
   G[-w, 0, 0, -w, v] + G[-w, 0, -w, 0, v] + 4*G[-w, 0, -w, -v - w, u] - 
   2*G[-w, 0, -w, -w, v] - 2*G[-w, -v - w, -w, -v - w, u] + 
   4*G[-w, -w, 0, -v - w, u] - 2*G[-w, -w, 0, -w, v] + 
   4*G[-w, -w, -v - w, 0, u] - 4*G[-w, -w, -v - w, -v - w, u] - 
   G[-w, -w, -w, 0, v] + 3*G[-w, -w, -w, -w, v] + G[0, v]*Zeta[3] - 
   G[-v - w, u]*Zeta[3] - G[-w, v]*Zeta[3], 
  Pi^4/9 - (Pi^2*G[0, u]*G[0, w])/3 - (Pi^2*G[0, u]*G[-w, v])/3 + 
   (2*Pi^2*G[0, w]*G[-w, v])/3 + (2*Pi^2*G[0, 0, u])/3 + 
   4*G[0, w]*G[-w, v]*G[0, 0, u] + (2*Pi^2*G[0, 0, w])/3 + 
   4*G[0, 0, u]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/3 + 
   (Pi^2*G[-v - w, 0, u])/3 + (2*Pi^2*G[-w, -w, v])/3 + 
   4*G[0, 0, u]*G[-w, -w, v] - 6*G[0, w]*G[0, 0, 0, u] - 
   6*G[-w, v]*G[0, 0, 0, u] - 6*G[0, 0, 0, -v - w, u] - 
   2*G[0, 0, -v - w, 0, u] + 2*G[0, -v - w, 0, 0, u] + 
   6*G[-v - w, 0, 0, 0, u], (13*Pi^4)/72 + (2*Pi^2*G[0, u]*G[0, v])/3 - 
   (Pi^2*G[0, u]*G[0, w])/3 - (2*Pi^2*G[0, v]*G[0, w])/3 - 
   (2*Pi^2*G[0, v]*G[-v - w, u])/3 + (Pi^2*G[0, w]*G[-v - w, u])/6 - 
   (Pi^2*G[0, u]*G[-w, v])/3 + (Pi^2*G[0, w]*G[-w, v])/6 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/3 + (Pi^2*G[0, 0, u])/3 + 
   (4*Pi^2*G[0, 0, v])/3 - G[0, u]*G[0, w]*G[0, 0, v] + 
   G[0, 0, u]*G[0, 0, v] + (Pi^2*G[0, 0, w])/3 + 
   2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + G[0, 0, v]*G[0, 0, w] - 
   (Pi^2*G[0, -v - w, u])/3 - G[0, 0, v]*G[0, -v - w, u] - 
   (2*Pi^2*G[0, -w, v])/3 - (Pi^2*G[-v - w, 0, u])/6 - 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] - (Pi^2*G[-w, 0, v])/2 - 
   G[0, w]*G[-v - w, u]*G[-w, 0, v] + G[-v - w, 0, u]*G[-w, 0, v] + 
   (Pi^2*G[-w, -w, v])/6 + 2*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] + 3*G[0, u]*G[0, 0, 0, v] - 
   3*G[0, w]*G[0, 0, 0, v] - 3*G[-v - w, u]*G[0, 0, 0, v] - 
   G[0, u]*G[0, 0, -w, v] + G[0, w]*G[0, 0, -w, v] - G[0, u]*G[0, -w, 0, v] + 
   G[0, w]*G[0, -w, 0, v] + G[0, v]*G[-v - w, 0, -v - w, u] - 
   G[0, v]*G[-v - w, 0, -w, u] + G[0, w]*G[-v - w, 0, -w, u] + 
   G[-w, v]*G[-v - w, 0, -w, u] - G[0, u]*G[-w, 0, 0, v] + 
   G[0, w]*G[-w, 0, 0, v] + G[0, w]*G[-w, 0, -w, v] - 
   G[-v - w, u]*G[-w, 0, -w, v] - G[-v - w, u]*G[-w, -w, 0, v] - 
   G[0, w]*G[-w, -w, -w, v] + 2*G[-v - w, u]*G[-w, -w, -w, v] + 
   6*G[0, 0, 0, 0, v] - 3*G[0, 0, 0, -w, v] - 3*G[0, 0, -w, 0, v] + 
   G[0, 0, -w, -w, v] - 3*G[0, -w, 0, 0, v] + G[0, -w, 0, -w, v] + 
   G[0, -w, -w, 0, v] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -w, -v - w, u] - 3*G[-w, 0, 0, 0, v] + G[-w, 0, 0, -w, v] + 
   G[-w, 0, -w, -w, v] + G[-w, -w, 0, 0, v] + G[-w, -w, -w, 0, v] - 
   G[-w, -w, -w, -w, v] - G[-v - w, u]*Zeta[3] - 2*G[-w, v]*Zeta[3], 
  (Pi^2*G[0, w]*G[-v - w, u])/6 - (Pi^2*G[0, w]*G[-w, u])/6 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/2 - (2*Pi^2*G[-w, u]*G[-w, v])/3 + 
   G[0, w]*G[-w, v]*G[0, 0, u] - G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   G[0, w]*G[-w, u]*G[0, 0, v] + G[0, u]*G[-w, v]*G[0, 0, w] + 
   3*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 3*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   G[0, 0, v]*G[0, -v - w, u] + G[0, 0, w]*G[0, -v - w, u] - 
   G[0, w]*G[-w, v]*G[0, -w, u] + G[0, 0, v]*G[0, -w, u] - 
   G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/6 + 
   2*G[0, u]*G[0, w]*G[0, -w, v] - 3*G[0, w]*G[-v - w, u]*G[0, -w, v] + 
   2*G[0, w]*G[-w, u]*G[0, -w, v] + G[0, 0, w]*G[0, -w, v] + 
   (Pi^2*G[-v - w, 0, u])/6 - 2*G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   (Pi^2*G[-v - w, -v - w, u])/3 + G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   G[0, 0, v]*G[-v - w, -v - w, u] + G[0, 0, w]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-v - w, -w, u])/3 + G[0, v]*G[0, w]*G[-v - w, -w, u] + 
   2*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 2*G[0, 0, v]*G[-v - w, -w, u] + 
   G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, u])/6 + 
   G[0, w]*G[-w, v]*G[-w, 0, u] + (Pi^2*G[-w, 0, v])/6 - 
   G[0, w]*G[-v - w, u]*G[-w, 0, v] + G[0, w]*G[-w, u]*G[-w, 0, v] - 
   G[0, 0, u]*G[-w, 0, v] + G[0, -v - w, u]*G[-w, 0, v] + 
   2*G[-v - w, 0, u]*G[-w, 0, v] - G[-v - w, -w, u]*G[-w, 0, v] - 
   G[-w, 0, u]*G[-w, 0, v] - (2*Pi^2*G[-w, -v - w, u])/3 + 
   G[0, v]*G[0, w]*G[-w, -v - w, u] - G[0, w]*G[-w, v]*G[-w, -v - w, u] - 
   G[0, 0, v]*G[-w, -v - w, u] - 3*G[0, 0, w]*G[-w, -v - w, u] + 
   G[0, -w, v]*G[-w, -v - w, u] - G[-w, 0, v]*G[-w, -v - w, u] + 
   (2*Pi^2*G[-w, -w, u])/3 - 2*G[0, v]*G[0, w]*G[-w, -w, u] - 
   2*G[0, w]*G[-w, v]*G[-w, -w, u] + 2*G[0, 0, v]*G[-w, -w, u] + 
   2*G[0, 0, w]*G[-w, -w, u] - 2*G[0, -w, v]*G[-w, -w, u] + 
   2*G[-w, 0, v]*G[-w, -w, u] + (Pi^2*G[-w, -w, v])/6 + 
   3*G[0, w]*G[-v - w, u]*G[-w, -w, v] - G[0, w]*G[-w, u]*G[-w, -w, v] + 
   G[0, 0, u]*G[-w, -w, v] - 2*G[0, 0, w]*G[-w, -w, v] - 
   G[0, -w, u]*G[-w, -w, v] - 2*G[-v - w, 0, u]*G[-w, -w, v] + 
   G[-v - w, -v - w, u]*G[-w, -w, v] + 2*G[-v - w, -w, u]*G[-w, -w, v] + 
   G[-w, 0, u]*G[-w, -w, v] - G[-w, -v - w, u]*G[-w, -w, v] - 
   2*G[-w, -w, u]*G[-w, -w, v] + 3*G[-v - w, u]*G[0, 0, 0, w] - 
   3*G[-w, u]*G[0, 0, 0, w] - G[0, v]*G[0, 0, -v - w, u] + 
   G[0, w]*G[0, 0, -v - w, u] + G[-w, v]*G[0, 0, -v - w, u] + 
   G[0, v]*G[0, 0, -w, u] - G[0, w]*G[0, 0, -w, u] - 
   G[-w, v]*G[0, 0, -w, u] + 3*G[0, w]*G[0, 0, -w, v] - 
   G[-v - w, u]*G[0, 0, -w, v] + G[-w, u]*G[0, 0, -w, v] - 
   G[0, v]*G[0, -v - w, 0, u] + G[0, w]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + G[0, v]*G[0, -v - w, -v - w, u] - 
   G[0, v]*G[0, -v - w, -w, u] + G[0, w]*G[0, -v - w, -w, u] + 
   G[-w, v]*G[0, -v - w, -w, u] + G[0, v]*G[0, -w, 0, u] - 
   G[0, w]*G[0, -w, 0, u] - G[-w, v]*G[0, -w, 0, u] - 
   2*G[0, u]*G[0, -w, 0, v] + 2*G[-v - w, u]*G[0, -w, 0, v] - 
   G[-w, u]*G[0, -w, 0, v] - G[0, w]*G[0, -w, -v - w, u] - 
   G[-w, v]*G[0, -w, -v - w, u] + 2*G[0, u]*G[0, -w, -w, v] - 
   2*G[0, w]*G[0, -w, -w, v] - 3*G[-v - w, u]*G[0, -w, -w, v] + 
   2*G[-w, u]*G[0, -w, -w, v] - G[0, v]*G[-v - w, 0, 0, u] + 
   G[0, w]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[0, v]*G[-v - w, 0, -v - w, u] - G[0, w]*G[-v - w, 0, -v - w, u] - 
   G[-w, v]*G[-v - w, 0, -v - w, u] - 2*G[0, v]*G[-v - w, 0, -w, u] + 
   2*G[0, w]*G[-v - w, 0, -w, u] + 2*G[-w, v]*G[-v - w, 0, -w, u] + 
   G[0, v]*G[-v - w, -v - w, 0, u] - G[0, w]*G[-v - w, -v - w, 0, u] - 
   G[-w, v]*G[-v - w, -v - w, 0, u] - 2*G[0, v]*G[-v - w, -w, 0, u] + 
   2*G[0, w]*G[-v - w, -w, 0, u] + 2*G[-w, v]*G[-v - w, -w, 0, u] - 
   G[0, v]*G[-v - w, -w, -v - w, u] + 2*G[0, w]*G[-v - w, -w, -v - w, u] + 
   2*G[-w, v]*G[-v - w, -w, -v - w, u] + 2*G[0, v]*G[-v - w, -w, -w, u] - 
   2*G[0, w]*G[-v - w, -w, -w, u] - 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   G[0, v]*G[-w, 0, 0, u] - G[0, w]*G[-w, 0, 0, u] - 
   G[-w, v]*G[-w, 0, 0, u] - G[0, u]*G[-w, 0, 0, v] + 
   G[-v - w, u]*G[-w, 0, 0, v] - G[-w, u]*G[-w, 0, 0, v] - 
   G[0, v]*G[-w, 0, -v - w, u] + G[0, v]*G[-w, 0, -w, u] - 
   G[0, w]*G[-w, 0, -w, u] - G[-w, v]*G[-w, 0, -w, u] - 
   2*G[0, w]*G[-w, 0, -w, v] - G[-v - w, u]*G[-w, 0, -w, v] + 
   G[-w, u]*G[-w, 0, -w, v] - G[0, v]*G[-w, -v - w, 0, u] + 
   G[0, w]*G[-w, -v - w, 0, u] + G[-w, v]*G[-w, -v - w, 0, u] - 
   G[0, v]*G[-w, -v - w, -v - w, u] + 2*G[0, v]*G[-w, -v - w, -w, u] - 
   2*G[0, w]*G[-w, -v - w, -w, u] - 2*G[-w, v]*G[-w, -v - w, -w, u] + 
   2*G[0, v]*G[-w, -w, 0, u] - 2*G[0, w]*G[-w, -w, 0, u] - 
   2*G[-w, v]*G[-w, -w, 0, u] + G[0, u]*G[-w, -w, 0, v] - 
   G[-v - w, u]*G[-w, -w, 0, v] - G[-w, u]*G[-w, -w, 0, v] + 
   2*G[0, v]*G[-w, -w, -v - w, u] - 2*G[0, w]*G[-w, -w, -v - w, u] - 
   2*G[-w, v]*G[-w, -w, -v - w, u] - 4*G[0, v]*G[-w, -w, -w, u] + 
   4*G[0, w]*G[-w, -w, -w, u] + 4*G[-w, v]*G[-w, -w, -w, u] - 
   3*G[0, w]*G[-w, -w, -w, v] + 3*G[-v - w, u]*G[-w, -w, -w, v] - 
   G[-w, u]*G[-w, -w, -w, v] + G[0, 0, -v - w, -v - w, u] - 
   3*G[0, 0, -w, 0, v] - G[0, 0, -w, -v - w, u] + 3*G[0, 0, -w, -w, v] + 
   G[0, -v - w, 0, -v - w, u] + G[0, -v - w, -v - w, 0, u] + 
   G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, 0, v] - G[0, -w, 0, -v - w, u] - 
   G[0, -w, -v - w, 0, u] - G[0, -w, -v - w, -v - w, u] + 
   3*G[0, -w, -w, 0, v] - 2*G[0, -w, -w, -w, v] + 
   G[-v - w, 0, 0, -v - w, u] - G[-v - w, 0, -v - w, -v - w, u] + 
   2*G[-v - w, 0, -w, -v - w, u] + G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, 0, -v - w, u] + 2*G[-v - w, -w, 0, -v - w, u] + 
   2*G[-v - w, -w, -v - w, 0, u] + 2*G[-v - w, -w, -v - w, -v - w, u] - 
   2*G[-v - w, -w, -w, -v - w, u] - G[-w, 0, 0, -v - w, u] + 
   2*G[-w, 0, -w, 0, v] - G[-w, 0, -w, -v - w, u] - 2*G[-w, 0, -w, -w, v] - 
   G[-w, -v - w, 0, 0, u] + G[-w, -v - w, 0, -v - w, u] - 
   2*G[-w, -v - w, -w, -v - w, u] + 2*G[-w, -w, 0, 0, v] - 
   2*G[-w, -w, 0, -v - w, u] - 2*G[-w, -w, -v - w, 0, u] - 
   2*G[-w, -w, -v - w, -v - w, u] + G[-w, -w, -w, 0, v] + 
   4*G[-w, -w, -w, -v - w, u] - 3*G[-w, -w, -w, -w, v] - 
   G[-v - w, u]*Zeta[3] + G[-w, u]*Zeta[3] - 2*G[-w, v]*Zeta[3], 
  (7*Pi^4)/60 + Pi^2*G[0, u]*G[0, v] - (Pi^2*G[0, u]*G[0, w])/2 - 
   (Pi^2*G[0, v]*G[0, w])/2 - (Pi^2*G[0, v]*G[-v - w, u])/2 + 
   (Pi^2*G[0, w]*G[-v - w, u])/6 - (Pi^2*G[0, u]*G[-w, v])/2 + 
   (Pi^2*G[0, w]*G[-w, v])/6 + (Pi^2*G[-v - w, u]*G[-w, v])/6 + 
   Pi^2*G[0, 0, u] - 3*G[0, v]*G[0, w]*G[0, 0, u] + 
   G[0, w]*G[-w, v]*G[0, 0, u] + Pi^2*G[0, 0, v] - 
   3*G[0, u]*G[0, w]*G[0, 0, v] + G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   6*G[0, 0, u]*G[0, 0, v] + (Pi^2*G[0, 0, w])/6 + 
   G[0, u]*G[0, v]*G[0, 0, w] + G[0, 0, u]*G[0, 0, w] + 
   G[0, 0, v]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/2 + 
   G[0, v]*G[0, w]*G[0, -v - w, u] - 3*G[0, 0, v]*G[0, -v - w, u] - 
   (Pi^2*G[0, -w, v])/2 + G[0, u]*G[0, w]*G[0, -w, v] - 
   3*G[0, 0, u]*G[0, -w, v] + G[0, -v - w, u]*G[0, -w, v] - 
   (Pi^2*G[-v - w, 0, u])/2 + G[0, v]*G[0, w]*G[-v - w, 0, u] - 
   3*G[0, 0, v]*G[-v - w, 0, u] + G[0, -w, v]*G[-v - w, 0, u] + 
   (Pi^2*G[-v - w, -v - w, u])/6 + G[0, 0, v]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-w, 0, v])/2 + G[0, u]*G[0, w]*G[-w, 0, v] - 
   3*G[0, 0, u]*G[-w, 0, v] + G[0, -v - w, u]*G[-w, 0, v] + 
   G[-v - w, 0, u]*G[-w, 0, v] + (Pi^2*G[-w, -w, v])/6 + 
   G[0, 0, u]*G[-w, -w, v] + 6*G[0, v]*G[0, 0, 0, u] - 
   3*G[0, w]*G[0, 0, 0, u] - 3*G[-w, v]*G[0, 0, 0, u] + 
   6*G[0, u]*G[0, 0, 0, v] - 3*G[0, w]*G[0, 0, 0, v] - 
   3*G[-v - w, u]*G[0, 0, 0, v] - 3*G[0, v]*G[0, 0, -v - w, u] + 
   G[0, w]*G[0, 0, -v - w, u] + G[-w, v]*G[0, 0, -v - w, u] - 
   3*G[0, u]*G[0, 0, -w, v] + G[0, w]*G[0, 0, -w, v] + 
   G[-v - w, u]*G[0, 0, -w, v] - 3*G[0, v]*G[0, -v - w, 0, u] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   G[0, v]*G[0, -v - w, -v - w, u] - 3*G[0, u]*G[0, -w, 0, v] + 
   G[0, w]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, 0, v] + 
   G[0, u]*G[0, -w, -w, v] - 3*G[0, v]*G[-v - w, 0, 0, u] + 
   G[0, w]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, 0, 0, u] + 
   G[0, v]*G[-v - w, 0, -v - w, u] + G[0, v]*G[-v - w, -v - w, 0, u] - 
   3*G[0, u]*G[-w, 0, 0, v] + G[0, w]*G[-w, 0, 0, v] + 
   G[-v - w, u]*G[-w, 0, 0, v] + G[0, u]*G[-w, 0, -w, v] + 
   G[0, u]*G[-w, -w, 0, v] + 6*G[0, 0, 0, 0, u] + 6*G[0, 0, 0, 0, v] - 
   3*G[0, 0, 0, -v - w, u] - 3*G[0, 0, 0, -w, v] - 3*G[0, 0, -v - w, 0, u] + 
   G[0, 0, -v - w, -v - w, u] - 3*G[0, 0, -w, 0, v] + G[0, 0, -w, -w, v] - 
   3*G[0, -v - w, 0, 0, u] + G[0, -v - w, 0, -v - w, u] + 
   G[0, -v - w, -v - w, 0, u] - 3*G[0, -w, 0, 0, v] + G[0, -w, 0, -w, v] + 
   G[0, -w, -w, 0, v] - 3*G[-v - w, 0, 0, 0, u] + 
   G[-v - w, 0, 0, -v - w, u] + G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, -v - w, 0, 0, u] - 3*G[-w, 0, 0, 0, v] + G[-w, 0, 0, -w, v] + 
   G[-w, 0, -w, 0, v] + G[-w, -w, 0, 0, v], 
  (-13*Pi^4)/360 + (Pi^2*G[0, u]*G[0, v])/3 - (Pi^2*G[0, u]*G[0, w])/6 + 
   (Pi^2*G[0, v]*G[0, w])/6 - (Pi^2*G[0, v]*G[-v - w, u])/6 - 
   (Pi^2*G[0, w]*G[-v - w, u])/6 + (Pi^2*G[0, w]*G[-w, u])/6 - 
   (Pi^2*G[0, u]*G[-w, v])/6 - (Pi^2*G[0, w]*G[-w, v])/6 + 
   (2*Pi^2*G[-w, u]*G[-w, v])/3 + (2*Pi^2*G[0, 0, u])/3 - 
   3*G[0, v]*G[0, w]*G[0, 0, u] - 2*G[0, u]*G[0, w]*G[0, 0, v] - 
   G[0, w]*G[-w, u]*G[0, 0, v] + 5*G[0, 0, u]*G[0, 0, v] - 
   (Pi^2*G[0, 0, w])/3 + G[0, u]*G[0, v]*G[0, 0, w] - 
   G[0, u]*G[-w, v]*G[0, 0, w] + 3*G[-w, u]*G[-w, v]*G[0, 0, w] + 
   G[0, 0, u]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/6 + 
   G[0, v]*G[0, w]*G[0, -v - w, u] - G[0, 0, v]*G[0, -v - w, u] - 
   G[0, 0, w]*G[0, -v - w, u] + G[0, w]*G[-w, v]*G[0, -w, u] - 
   G[0, 0, v]*G[0, -w, u] + G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/3 - 
   G[0, u]*G[0, w]*G[0, -w, v] - G[0, w]*G[-v - w, u]*G[0, -w, v] - 
   2*G[0, w]*G[-w, u]*G[0, -w, v] - 3*G[0, 0, u]*G[0, -w, v] + 
   G[0, 0, w]*G[0, -w, v] + G[0, -v - w, u]*G[0, -w, v] - 
   (Pi^2*G[-v - w, 0, u])/6 + G[0, v]*G[0, w]*G[-v - w, 0, u] - 
   G[0, 0, v]*G[-v - w, 0, u] - G[0, 0, w]*G[-v - w, 0, u] + 
   G[0, -w, v]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -w, u])/3 + 
   G[0, v]*G[0, w]*G[-v - w, -w, u] - 2*G[0, 0, w]*G[-v - w, -w, u] + 
   G[0, -w, v]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, u])/6 - 
   G[0, w]*G[-w, v]*G[-w, 0, u] - (Pi^2*G[-w, 0, v])/6 + 
   G[0, u]*G[0, w]*G[-w, 0, v] - G[0, w]*G[-w, u]*G[-w, 0, v] - 
   2*G[0, 0, u]*G[-w, 0, v] - G[-v - w, -w, u]*G[-w, 0, v] + 
   G[-w, 0, u]*G[-w, 0, v] + (2*Pi^2*G[-w, -v - w, u])/3 - 
   G[0, v]*G[0, w]*G[-w, -v - w, u] + G[0, w]*G[-w, v]*G[-w, -v - w, u] + 
   G[0, 0, v]*G[-w, -v - w, u] + 3*G[0, 0, w]*G[-w, -v - w, u] - 
   G[0, -w, v]*G[-w, -v - w, u] + G[-w, 0, v]*G[-w, -v - w, u] - 
   (2*Pi^2*G[-w, -w, u])/3 + 2*G[0, v]*G[0, w]*G[-w, -w, u] + 
   2*G[0, w]*G[-w, v]*G[-w, -w, u] - 2*G[0, 0, v]*G[-w, -w, u] - 
   2*G[0, 0, w]*G[-w, -w, u] + 2*G[0, -w, v]*G[-w, -w, u] - 
   2*G[-w, 0, v]*G[-w, -w, u] + G[0, w]*G[-w, u]*G[-w, -w, v] + 
   G[0, -w, u]*G[-w, -w, v] - G[-w, 0, u]*G[-w, -w, v] + 
   G[-w, -v - w, u]*G[-w, -w, v] + 2*G[-w, -w, u]*G[-w, -w, v] + 
   6*G[0, v]*G[0, 0, 0, u] - 3*G[0, w]*G[0, 0, 0, u] - 
   3*G[-w, v]*G[0, 0, 0, u] + 3*G[0, u]*G[0, 0, 0, v] + 
   3*G[-w, u]*G[0, 0, 0, w] - 2*G[0, v]*G[0, 0, -v - w, u] - 
   G[0, v]*G[0, 0, -w, u] + G[0, w]*G[0, 0, -w, u] + 
   G[-w, v]*G[0, 0, -w, u] - 2*G[0, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, 0, -w, v] - G[-w, u]*G[0, 0, -w, v] - 
   2*G[0, v]*G[0, -v - w, 0, u] + G[0, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] - 
   G[0, v]*G[0, -w, 0, u] + G[0, w]*G[0, -w, 0, u] + 
   G[-w, v]*G[0, -w, 0, u] + G[-v - w, u]*G[0, -w, 0, v] + 
   G[-w, u]*G[0, -w, 0, v] + G[0, w]*G[0, -w, -v - w, u] + 
   G[-w, v]*G[0, -w, -v - w, u] - G[0, u]*G[0, -w, -w, v] + 
   4*G[0, w]*G[0, -w, -w, v] - G[-v - w, u]*G[0, -w, -w, v] - 
   2*G[-w, u]*G[0, -w, -w, v] - 2*G[0, v]*G[-v - w, 0, 0, u] + 
   G[0, v]*G[-v - w, 0, -w, u] - G[0, w]*G[-v - w, 0, -w, u] - 
   G[-w, v]*G[-v - w, 0, -w, u] - G[0, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, v]*G[-v - w, -w, -w, u] - 2*G[0, w]*G[-v - w, -w, -w, u] - 
   2*G[-w, v]*G[-v - w, -w, -w, u] - G[0, v]*G[-w, 0, 0, u] + 
   G[0, w]*G[-w, 0, 0, u] + G[-w, v]*G[-w, 0, 0, u] - 
   G[0, u]*G[-w, 0, 0, v] + G[-w, u]*G[-w, 0, 0, v] + 
   G[0, v]*G[-w, 0, -v - w, u] - G[0, v]*G[-w, 0, -w, u] + 
   G[0, w]*G[-w, 0, -w, u] + G[-w, v]*G[-w, 0, -w, u] + 
   G[0, u]*G[-w, 0, -w, v] - G[0, w]*G[-w, 0, -w, v] - 
   G[-w, u]*G[-w, 0, -w, v] + G[0, v]*G[-w, -v - w, 0, u] - 
   G[0, w]*G[-w, -v - w, 0, u] - G[-w, v]*G[-w, -v - w, 0, u] + 
   G[0, v]*G[-w, -v - w, -v - w, u] - 2*G[0, v]*G[-w, -v - w, -w, u] + 
   2*G[0, w]*G[-w, -v - w, -w, u] + 2*G[-w, v]*G[-w, -v - w, -w, u] - 
   2*G[0, v]*G[-w, -w, 0, u] + 2*G[0, w]*G[-w, -w, 0, u] + 
   2*G[-w, v]*G[-w, -w, 0, u] + G[-w, u]*G[-w, -w, 0, v] - 
   2*G[0, v]*G[-w, -w, -v - w, u] + 2*G[0, w]*G[-w, -w, -v - w, u] + 
   2*G[-w, v]*G[-w, -w, -v - w, u] + 4*G[0, v]*G[-w, -w, -w, u] - 
   4*G[0, w]*G[-w, -w, -w, u] - 4*G[-w, v]*G[-w, -w, -w, u] + 
   G[-w, u]*G[-w, -w, -w, v] + 6*G[0, 0, 0, 0, u] - 3*G[0, 0, 0, -v - w, u] - 
   3*G[0, 0, -v - w, 0, u] - G[0, 0, -w, 0, v] + G[0, 0, -w, -v - w, u] + 
   G[0, 0, -w, -w, v] - 3*G[0, -v - w, 0, 0, u] - 
   G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, 0, v] + G[0, -w, 0, -v - w, u] + 
   G[0, -w, -v - w, 0, u] + G[0, -w, -v - w, -v - w, u] - 
   3*G[0, -w, -w, 0, v] + 4*G[0, -w, -w, -w, v] - 3*G[-v - w, 0, 0, 0, u] - 
   G[-v - w, 0, -w, -v - w, u] - 2*G[-v - w, -w, -w, -v - w, u] + 
   G[-w, 0, 0, -v - w, u] + G[-w, 0, -w, 0, v] + G[-w, 0, -w, -v - w, u] - 
   G[-w, 0, -w, -w, v] + G[-w, -v - w, 0, 0, u] - 
   G[-w, -v - w, 0, -v - w, u] + 2*G[-w, -v - w, -w, -v - w, u] + 
   2*G[-w, -w, 0, -v - w, u] + 2*G[-w, -w, -v - w, 0, u] + 
   2*G[-w, -w, -v - w, -v - w, u] - 4*G[-w, -w, -w, -v - w, u] + 
   2*G[0, v]*Zeta[3] - 3*G[0, w]*Zeta[3] + G[-v - w, u]*Zeta[3] - 
   G[-w, u]*Zeta[3] + G[-w, v]*Zeta[3], Pi^4/18 + (Pi^2*G[0, u]*G[0, v])/6 - 
   (Pi^2*G[0, u]*G[0, w])/3 + (Pi^2*G[0, v]*G[-v - w, u])/2 - 
   (Pi^2*G[0, w]*G[-v - w, u])/3 - (Pi^2*G[0, u]*G[-w, v])/2 + 
   (2*Pi^2*G[0, w]*G[-w, v])/3 - (2*Pi^2*G[-v - w, u]*G[-w, v])/3 + 
   10*G[0, w]*G[-w, v]*G[0, 0, u] + 3*G[0, u]*G[0, w]*G[0, 0, v] - 
   2*G[0, w]*G[-v - w, u]*G[0, 0, v] - 4*G[0, 0, u]*G[0, 0, v] + 
   (Pi^2*G[0, 0, w])/2 + 2*G[0, v]*G[-v - w, u]*G[0, 0, w] - 
   8*G[0, u]*G[-w, v]*G[0, 0, w] - 4*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   6*G[0, 0, u]*G[0, 0, w] - 2*G[0, 0, v]*G[0, 0, w] + 
   (4*Pi^2*G[0, -v - w, u])/3 - 3*G[0, v]*G[0, w]*G[0, -v - w, u] + 
   2*G[0, w]*G[-w, v]*G[0, -v - w, u] + 2*G[0, 0, v]*G[0, -v - w, u] + 
   6*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/3 + 
   G[0, w]*G[-w, v]*G[0, -w, u] + G[0, 0, v]*G[0, -w, u] - 
   G[0, 0, w]*G[0, -w, u] + 3*G[0, u]*G[0, w]*G[0, -w, v] + 
   2*G[0, w]*G[-v - w, u]*G[0, -w, v] - 3*G[0, 0, w]*G[0, -w, v] - 
   3*G[0, -v - w, u]*G[0, -w, v] + Pi^2*G[-v - w, 0, u] - 
   3*G[0, v]*G[0, w]*G[-v - w, 0, u] + 3*G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   3*G[0, 0, v]*G[-v - w, 0, u] + 4*G[0, 0, w]*G[-v - w, 0, u] - 
   3*G[0, -w, v]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/2 + 
   G[0, v]*G[0, w]*G[-v - w, -v - w, u] - G[0, w]*G[-w, v]*
    G[-v - w, -v - w, u] - G[0, 0, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] + G[0, -w, v]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-v - w, -w, u])/3 - G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   G[0, 0, v]*G[-v - w, -w, u] + G[0, 0, w]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, v])/3 + 3*G[0, u]*G[0, w]*G[-w, 0, v] + 
   2*G[0, w]*G[-v - w, u]*G[-w, 0, v] - 4*G[0, 0, u]*G[-w, 0, v] - 
   2*G[0, 0, w]*G[-w, 0, v] + G[0, -v - w, u]*G[-w, 0, v] - 
   2*G[0, -w, u]*G[-w, 0, v] - 2*G[-v - w, 0, u]*G[-w, 0, v] + 
   2*G[-v - w, -w, u]*G[-w, 0, v] + (5*Pi^2*G[-w, -w, v])/6 - 
   12*G[0, u]*G[0, w]*G[-w, -w, v] - 3*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   10*G[0, 0, u]*G[-w, -w, v] + 8*G[0, 0, w]*G[-w, -w, v] + 
   2*G[0, -v - w, u]*G[-w, -w, v] + G[0, -w, u]*G[-w, -w, v] + 
   3*G[-v - w, 0, u]*G[-w, -w, v] - G[-v - w, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, -w, u]*G[-w, -w, v] - 6*G[0, w]*G[0, 0, 0, u] - 
   6*G[-w, v]*G[0, 0, 0, u] - 3*G[0, u]*G[0, 0, 0, v] + 
   3*G[0, w]*G[0, 0, 0, v] + 3*G[-v - w, u]*G[0, 0, 0, v] - 
   3*G[0, u]*G[0, 0, 0, w] - 3*G[-v - w, u]*G[0, 0, 0, w] + 
   3*G[-w, v]*G[0, 0, 0, w] - 4*G[0, v]*G[0, 0, -v - w, u] + 
   2*G[0, w]*G[0, 0, -v - w, u] + 2*G[-w, v]*G[0, 0, -v - w, u] + 
   4*G[0, v]*G[0, 0, -w, u] - 4*G[0, w]*G[0, 0, -w, u] - 
   4*G[-w, v]*G[0, 0, -w, u] + 3*G[0, u]*G[0, 0, -w, v] - 
   G[0, w]*G[0, 0, -w, v] - 2*G[-v - w, u]*G[0, 0, -w, v] + 
   2*G[0, v]*G[0, -v - w, 0, u] - 3*G[0, w]*G[0, -v - w, 0, u] - 
   3*G[-w, v]*G[0, -v - w, 0, u] + G[0, v]*G[0, -v - w, -v - w, u] - 
   4*G[0, v]*G[0, -v - w, -w, u] + 4*G[0, w]*G[0, -v - w, -w, u] + 
   4*G[-w, v]*G[0, -v - w, -w, u] + G[0, v]*G[0, -w, 0, u] - 
   G[0, w]*G[0, -w, 0, u] - G[-w, v]*G[0, -w, 0, u] - 
   2*G[-v - w, u]*G[0, -w, 0, v] - 2*G[0, v]*G[0, -w, -v - w, u] + 
   G[0, w]*G[0, -w, -v - w, u] + G[-w, v]*G[0, -w, -v - w, u] + 
   2*G[0, v]*G[0, -w, -w, u] - 2*G[0, w]*G[0, -w, -w, u] - 
   2*G[-w, v]*G[0, -w, -w, u] + 3*G[0, u]*G[0, -w, -w, v] - 
   5*G[0, w]*G[0, -w, -w, v] + 2*G[-v - w, u]*G[0, -w, -w, v] + 
   4*G[0, v]*G[-v - w, 0, 0, u] - 4*G[0, w]*G[-v - w, 0, 0, u] - 
   4*G[-w, v]*G[-v - w, 0, 0, u] - 2*G[0, v]*G[-v - w, 0, -v - w, u] + 
   G[0, w]*G[-v - w, 0, -v - w, u] + G[-w, v]*G[-v - w, 0, -v - w, u] - 
   G[0, v]*G[-v - w, 0, -w, u] + G[0, w]*G[-v - w, 0, -w, u] + 
   G[-w, v]*G[-v - w, 0, -w, u] - G[0, v]*G[-v - w, -v - w, 0, u] + 
   G[0, w]*G[-v - w, -v - w, 0, u] + G[-w, v]*G[-v - w, -v - w, 0, u] + 
   G[0, v]*G[-v - w, -v - w, -w, u] - G[0, w]*G[-v - w, -v - w, -w, u] - 
   G[-w, v]*G[-v - w, -v - w, -w, u] - G[0, v]*G[-v - w, -w, 0, u] + 
   G[0, w]*G[-v - w, -w, 0, u] + G[-w, v]*G[-v - w, -w, 0, u] + 
   2*G[0, v]*G[-v - w, -w, -v - w, u] - G[0, w]*G[-v - w, -w, -v - w, u] - 
   G[-w, v]*G[-v - w, -w, -v - w, u] - 2*G[0, v]*G[-v - w, -w, -w, u] + 
   2*G[0, w]*G[-v - w, -w, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   2*G[0, u]*G[-w, 0, 0, v] - G[0, w]*G[-w, 0, 0, v] - 
   G[-v - w, u]*G[-w, 0, 0, v] + 3*G[0, u]*G[-w, 0, -w, v] - 
   5*G[0, w]*G[-w, 0, -w, v] + 2*G[-v - w, u]*G[-w, 0, -w, v] + 
   7*G[0, u]*G[-w, -w, 0, v] - 5*G[0, w]*G[-w, -w, 0, v] + 
   G[-v - w, u]*G[-w, -w, 0, v] - 12*G[0, u]*G[-w, -w, -w, v] + 
   12*G[0, w]*G[-w, -w, -w, v] - 3*G[-v - w, u]*G[-w, -w, -w, v] - 
   6*G[0, 0, 0, -v - w, u] + 3*G[0, 0, 0, -w, v] + 2*G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -v - w, -v - w, u] + 2*G[0, 0, -w, 0, v] - 
   4*G[0, 0, -w, -v - w, u] - G[0, 0, -w, -w, v] + 6*G[0, -v - w, 0, 0, u] - 
   3*G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -v - w, 0, u] + 
   4*G[0, -v - w, -w, -v - w, u] + 2*G[0, -w, 0, 0, v] - 
   G[0, -w, 0, -v - w, u] - G[0, -w, -v - w, 0, u] + 
   G[0, -w, -v - w, -v - w, u] + 2*G[0, -w, -w, 0, v] - 
   2*G[0, -w, -w, -v - w, u] - 5*G[0, -w, -w, -w, v] + 
   6*G[-v - w, 0, 0, 0, u] - 4*G[-v - w, 0, 0, -v - w, u] - 
   2*G[-v - w, 0, -v - w, 0, u] + G[-v - w, 0, -v - w, -v - w, u] + 
   G[-v - w, 0, -w, -v - w, u] - 2*G[-v - w, -v - w, 0, 0, u] + 
   G[-v - w, -v - w, 0, -v - w, u] - G[-v - w, -v - w, -w, -v - w, u] + 
   G[-v - w, -w, 0, -v - w, u] + G[-v - w, -w, -v - w, 0, u] - 
   G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] + 
   3*G[-w, 0, 0, 0, v] - G[-w, 0, 0, -w, v] + 2*G[-w, 0, -w, 0, v] - 
   5*G[-w, 0, -w, -w, v] - 5*G[-w, -w, 0, -w, v] - 9*G[-w, -w, -w, 0, v] + 
   12*G[-w, -w, -w, -w, v] - 4*G[0, u]*Zeta[3] - G[0, v]*Zeta[3] + 
   3*G[0, w]*Zeta[3] + G[-v - w, u]*Zeta[3] + 4*G[-w, v]*Zeta[3], 
  (19*Pi^4)/80 + (Pi^2*G[0, u]*G[0, w])/6 - (Pi^2*G[0, u]*G[-w, v])/6 - 
   (Pi^2*G[-v - w, u]*G[-w, v])/3 + Pi^2*G[-w, u]*G[-w, v] + 
   Pi^2*G[0, 0, u] - 4*G[0, v]*G[0, w]*G[0, 0, u] - 
   2*G[0, u]*G[0, w]*G[0, 0, v] + 2*G[0, w]*G[-v - w, u]*G[0, 0, v] - 
   2*G[0, w]*G[-w, u]*G[0, 0, v] + 4*G[0, 0, u]*G[0, 0, v] + 
   2*G[0, u]*G[0, v]*G[0, 0, w] - 2*G[0, v]*G[-v - w, u]*G[0, 0, w] + 
   2*G[0, v]*G[-w, u]*G[0, 0, w] - 2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   4*G[-w, u]*G[-w, v]*G[0, 0, w] + 2*G[0, 0, u]*G[0, 0, w] - 
   (5*Pi^2*G[0, -v - w, u])/6 + 2*G[0, v]*G[0, w]*G[0, -v - w, u] - 
   2*G[0, w]*G[-w, v]*G[0, -v - w, u] - 2*G[0, 0, v]*G[0, -v - w, u] - 
   4*G[0, 0, w]*G[0, -v - w, u] + (2*Pi^2*G[0, -w, u])/3 - 
   2*G[0, v]*G[0, w]*G[0, -w, u] + 4*G[0, 0, w]*G[0, -w, u] - 
   (2*Pi^2*G[0, -w, v])/3 + 2*G[0, u]*G[0, w]*G[0, -w, v] - 
   2*G[0, w]*G[-w, u]*G[0, -w, v] - 4*G[0, 0, u]*G[0, -w, v] - 
   4*G[0, 0, w]*G[0, -w, v] + 2*G[0, -v - w, u]*G[0, -w, v] - 
   2*G[0, -w, u]*G[0, -w, v] - (Pi^2*G[-v - w, 0, u])/2 + 
   2*G[0, v]*G[0, w]*G[-v - w, 0, u] - 2*G[0, 0, v]*G[-v - w, 0, u] - 
   2*G[0, 0, w]*G[-v - w, 0, u] + 2*G[0, -w, v]*G[-v - w, 0, u] + 
   (Pi^2*G[-v - w, -w, u])/3 - 2*G[0, v]*G[0, w]*G[-v - w, -w, u] + 
   2*G[0, 0, v]*G[-v - w, -w, u] + 2*G[0, 0, w]*G[-v - w, -w, u] - 
   2*G[0, -w, v]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, u])/3 - 
   2*G[0, w]*G[-w, v]*G[-w, 0, u] + 2*G[0, u]*G[0, w]*G[-w, 0, v] - 
   2*G[0, w]*G[-w, u]*G[-w, 0, v] - 2*G[0, 0, u]*G[-w, 0, v] - 
   2*G[0, 0, w]*G[-w, 0, v] + 2*G[0, -w, u]*G[-w, 0, v] + 
   2*G[-w, 0, u]*G[-w, 0, v] + Pi^2*G[-w, -v - w, u] - 
   2*G[0, v]*G[0, w]*G[-w, -v - w, u] + 2*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 
   2*G[0, 0, v]*G[-w, -v - w, u] + 4*G[0, 0, w]*G[-w, -v - w, u] - 
   2*G[0, -w, v]*G[-w, -v - w, u] - (4*Pi^2*G[-w, -w, u])/3 + 
   6*G[0, v]*G[0, w]*G[-w, -w, u] - 4*G[0, 0, v]*G[-w, -w, u] - 
   8*G[0, 0, w]*G[-w, -w, u] + 6*G[0, -w, v]*G[-w, -w, u] - 
   2*G[-w, 0, v]*G[-w, -w, u] - (Pi^2*G[-w, -w, v])/3 + 
   2*G[0, u]*G[0, w]*G[-w, -w, v] - 2*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   2*G[0, w]*G[-w, u]*G[-w, -w, v] - 2*G[0, 0, w]*G[-w, -w, v] - 
   2*G[0, -v - w, u]*G[-w, -w, v] - 2*G[-w, 0, u]*G[-w, -w, v] + 
   2*G[-w, -v - w, u]*G[-w, -w, v] + 6*G[0, v]*G[0, 0, 0, u] - 
   3*G[0, w]*G[0, 0, 0, u] - 3*G[-w, v]*G[0, 0, 0, u] - 
   2*G[0, v]*G[0, 0, -v - w, u] - 2*G[0, v]*G[0, 0, -w, u] + 
   2*G[0, w]*G[0, 0, -w, u] + 2*G[-w, v]*G[0, 0, -w, u] - 
   2*G[0, u]*G[0, 0, -w, v] + 2*G[-v - w, u]*G[0, 0, -w, v] - 
   2*G[-w, u]*G[0, 0, -w, v] - 2*G[0, v]*G[0, -v - w, 0, u] + 
   2*G[0, w]*G[0, -v - w, 0, u] + 2*G[-w, v]*G[0, -v - w, 0, u] + 
   2*G[0, v]*G[0, -v - w, -w, u] - 2*G[0, w]*G[0, -v - w, -w, u] - 
   2*G[-w, v]*G[0, -v - w, -w, u] - 2*G[0, u]*G[0, -w, 0, v] + 
   2*G[0, w]*G[0, -w, 0, v] + 2*G[-w, u]*G[0, -w, 0, v] + 
   2*G[0, v]*G[0, -w, -v - w, u] - 4*G[0, v]*G[0, -w, -w, u] + 
   4*G[0, w]*G[0, -w, -w, u] + 4*G[-w, v]*G[0, -w, -w, u] + 
   2*G[0, u]*G[0, -w, -w, v] - 2*G[0, w]*G[0, -w, -w, v] - 
   2*G[-w, u]*G[0, -w, -w, v] - 2*G[0, v]*G[-v - w, 0, 0, u] + 
   2*G[0, w]*G[-v - w, 0, 0, u] + 2*G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[0, v]*G[-v - w, 0, -w, u] - 2*G[0, w]*G[-v - w, 0, -w, u] - 
   2*G[-w, v]*G[-v - w, 0, -w, u] + 2*G[0, v]*G[-v - w, -w, 0, u] - 
   2*G[0, w]*G[-v - w, -w, 0, u] - 2*G[-w, v]*G[-v - w, -w, 0, u] - 
   2*G[0, v]*G[-v - w, -w, -w, u] + 2*G[0, w]*G[-v - w, -w, -w, u] + 
   2*G[-w, v]*G[-v - w, -w, -w, u] - 2*G[0, v]*G[-w, 0, 0, u] + 
   2*G[0, w]*G[-w, 0, 0, u] + 2*G[-w, v]*G[-w, 0, 0, u] - 
   2*G[0, u]*G[-w, 0, 0, v] + 2*G[0, w]*G[-w, 0, 0, v] + 
   2*G[-w, u]*G[-w, 0, 0, v] + 2*G[0, v]*G[-w, 0, -v - w, u] - 
   2*G[0, v]*G[-w, 0, -w, u] + 2*G[0, w]*G[-w, 0, -w, u] + 
   2*G[-w, v]*G[-w, 0, -w, u] + 2*G[0, u]*G[-w, 0, -w, v] - 
   2*G[-w, u]*G[-w, 0, -w, v] + 2*G[0, v]*G[-w, -v - w, 0, u] - 
   2*G[0, w]*G[-w, -v - w, 0, u] - 2*G[-w, v]*G[-w, -v - w, 0, u] - 
   2*G[0, v]*G[-w, -v - w, -w, u] + 2*G[0, w]*G[-w, -v - w, -w, u] + 
   2*G[-w, v]*G[-w, -v - w, -w, u] - 4*G[0, v]*G[-w, -w, 0, u] + 
   4*G[0, w]*G[-w, -w, 0, u] + 4*G[-w, v]*G[-w, -w, 0, u] - 
   2*G[0, v]*G[-w, -w, -v - w, u] + 8*G[0, v]*G[-w, -w, -w, u] - 
   8*G[0, w]*G[-w, -w, -w, u] - 8*G[-w, v]*G[-w, -w, -w, u] + 
   2*G[0, u]*G[-w, -w, -w, v] - 2*G[0, w]*G[-w, -w, -w, v] - 
   2*G[-v - w, u]*G[-w, -w, -w, v] + 2*G[-w, u]*G[-w, -w, -w, v] - 
   24*G[0, 0, 0, 0, u] - 3*G[0, 0, 0, -v - w, u] - 3*G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -w, -v - w, u] - 3*G[0, -v - w, 0, 0, u] + 
   2*G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -w, -v - w, u] + 
   2*G[0, -w, 0, -w, v] + 4*G[0, -w, -w, -v - w, u] - 2*G[0, -w, -w, -w, v] - 
   3*G[-v - w, 0, 0, 0, u] + 2*G[-v - w, 0, 0, -v - w, u] + 
   2*G[-v - w, 0, -v - w, 0, u] - 2*G[-v - w, 0, -w, -v - w, u] - 
   2*G[-v - w, -w, 0, -v - w, u] - 2*G[-v - w, -w, -v - w, 0, u] + 
   2*G[-v - w, -w, -w, -v - w, u] + 2*G[-w, 0, 0, -v - w, u] + 
   2*G[-w, 0, 0, -w, v] + 2*G[-w, 0, -w, -v - w, u] + 
   2*G[-w, -v - w, 0, 0, u] - 2*G[-w, -v - w, 0, -v - w, u] + 
   2*G[-w, -v - w, -w, -v - w, u] + 4*G[-w, -w, 0, -v - w, u] + 
   4*G[-w, -w, -v - w, 0, u] - 8*G[-w, -w, -w, -v - w, u] - 
   2*G[-w, -w, -w, -w, v] - 30*G[0, u]*Zeta[3] + 4*G[0, v]*Zeta[3] - 
   2*G[0, w]*Zeta[3] - 2*G[-w, u]*Zeta[3]}}


==> anc/dbox/dbox2.pref <==
{{1, {0, 0, 2, 1, 1, 1, 1, 0, 0}}, {1, {0, 0, 2, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 1, 1, 2, 1, 0, 0, 0}}, 
 {1, {0, 1, 1, 2, 1, 1, 0, 0, 0}}, {1, {0, 1, 2, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 1, 0, 0, 0}}, {1, {0, 1, 2, 1, 2, 1, 0, 0, 0}}, 
 {1, {2, 0, 2, 0, 1, 1, 1, 0, 0}}, {1, {1, 0, 1, 1, 0, 1, 2, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 2, 1, 0, 0}}, {1, {1, 0, 1, 2, 0, 1, 1, 0, 0}}, 
 {1, {1, 0, 1, 2, 0, 1, 2, 0, 0}}, {1, {1, 0, 2, 1, 0, 2, 1, 0, 0}}, 
 {1, {1, 0, 2, 2, 0, 1, 1, 0, 0}}, {1, {1, 0, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 2, 2, 1, 1, 0, 0, 0}}, {1, {1, 1, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 1, 0, 0, 0}}, {1, {1, 1, 1, 1, 0, 2, 0, 0, 0}}, 
 {1, {1, 1, 1, 2, 0, 2, 0, 0, 0}}}


==> anc/dbox/dbox2.rules <==
G[1, {0, 0, 1, 1, 0, 0, 1, 0, 0}] -> {{1, G[1, {1, 0, 0, 1, 0, 1, 0, 0, 0}]}};

G[1, {0, 1, 0, 1, 0, 1, 0, 0, 0}] -> {{1, G[1, {1, 0, 0, 1, 0, 1, 0, 0, 0}]}};

G[1, {0, 0, 1, 1, 0, 1, 1, 0, 0}] -> {{1, G[1, {0, 1, 1, 1, 0, 1, 0, 0, 0}]}};

G[1, {0, 1, 0, 1, 1, 1, 0, 0, 0}] -> {{1, G[1, {1, 0, 0, 1, 0, 1, 1, 0, 0}]}};

G[1, {0, 1, 1, 0, 0, 1, 1, 0, 0}] -> {{1, G[1, {0, 1, 1, 0, 1, 1, 0, 0, 0}]}};

G[1, {0, 1, 1, 0, 1, 0, 1, 0, 0}] -> {{1, G[1, {1, 1, 0, 0, 1, 1, 0, 0, 0}]}};

G[1, {1, 1, 0, 0, 0, 1, 1, 0, 0}] -> {{1, G[1, {1, 1, 0, 0, 1, 1, 0, 0, 0}]}};

G[1, {1, 0, 1, 0, 0, 1, 1, 0, 0}] -> {{1, G[1, {1, 0, 1, 0, 1, 1, 0, 0, 0}]}};

G[1, {1, 1, 0, 1, 0, 1, 1, 0, 0}] -> {{1, G[1, {1, 1, 0, 1, 1, 1, 0, 0, 0}]}};

G[1, {1, 1, 1, 0, 0, 1, 1, 0, 0}] -> {{1, G[1, {1, 1, 1, 0, 1, 1, 0, 0, 0}]}};

G[1, {0, 0, 1, 1, 0, 1, 2, 0, 0}] -> {{-1/2*((-10 + 3*d)*(-8 + 3*d))/((-4 + d)*m^2), G[1, {1, 0, 0, 1, 0, 1, 0, 0, 0}]}, {(10 - 3*d)/(2*m), G[1, {0, 1, 1, 1, 0, 1, 0, 0, 0}]}, {((4 - d)*v)/(2*(-3 + d)*m), G[1, {0, 1, 1, 1, 0, 2, 0, 0, 0}]}};

G[1, {0, 1, 0, 1, 1, 2, 0, 0, 0}] -> {{-1/2*((-10 + 3*d)*(-8 + 3*d))/((-4 + d)*m^2), G[1, {1, 0, 0, 1, 0, 1, 0, 0, 0}]}, {((-10 + 3*d)*(-8 + 3*d))/(2*(-4 + d)*m^2), G[1, {0, 1, 0, 1, 1, 0, 0, 0, 0}]}, {((10 - 3*d)*(m - u))/(2*m^2), G[1, {1, 0, 0, 1, 0, 1, 1, 0, 0}]}, {u/m, G[1, {1, 0, 0, 1, 0, 1, 2, 0, 0}]}};



==> anc/dbox/dbox2.sbases <==
Null
ProblemNumber = 0
 
ExampleDimension[0] = 9
 
SBasis0L[0] = 13
 
SBasis0C[0, 1, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 1, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 1, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 1, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 1, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2, 1}, {-1, 2}, {-1, 3}, 
     {-1, 4}, {-1, 8}, {d, 0}}
 
SBasis0C[0, 1, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{m, 8}}
 
SBasis0C[0, 1, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 1, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-3*m + u + v + w, 3}}
 
SBasis0C[0, 1, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 2, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 2, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 2, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 2, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 2, {0, 0, 0, -1, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, -1, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 1}, {1, 4}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{m, 8}}
 
SBasis0C[0, 2, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 2, {0, 0, 1, -1, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 2, {0, 0, 1, 0, 0, 0, 0, 0, -1}] = {{-1, 3}}
 
SBasis0C[0, 2, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-3*m + u + v + w, 3}}
 
SBasis0C[0, 2, {0, 1, 0, -1, 0, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 2, {0, 1, 0, 0, 0, 0, -1, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 2, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 2, {1, 0, 0, -1, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 2, {1, 0, 0, 0, -1, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 3, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 3, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 3, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 3, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 3, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 8}, {1, 1}}
 
SBasis0C[0, 3, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-m, 8}}
 
SBasis0C[0, 3, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 3, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 3, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{-1, 4}}
 
SBasis0C[0, 3, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{-1, 3}}
 
SBasis0C[0, 3, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{3*m - u - w, 3}}
 
SBasis0C[0, 3, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{-1, 2}}
 
SBasis0C[0, 3, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{m - u, 2}}
 
SBasis0C[0, 3, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{-1, 1}}
 
SBasis0C[0, 3, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{m, 1}}
 
SBasis0C[0, 4, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 4, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 4, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 4, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}, {1, 8}}
 
SBasis0C[0, 4, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{m, 8}}
 
SBasis0C[0, 4, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 4, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 4, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{1, 4}}
 
SBasis0C[0, 4, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{1, 3}}
 
SBasis0C[0, 4, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{m - v, 3}}
 
SBasis0C[0, 4, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{1, 2}}
 
SBasis0C[0, 4, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-m, 2}}
 
SBasis0C[0, 4, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 4, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{1, 1}}
 
SBasis0C[0, 4, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-m + u, 1}}
 
SBasis0C[0, 5, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 5, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 5, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 5, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 5, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 5, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 3}, {1, 2}}
 
SBasis0C[0, 5, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-m + v, 8}}
 
SBasis0C[0, 5, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 5, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{1, 4}}
 
SBasis0C[0, 5, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-m, 3}}
 
SBasis0C[0, 5, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 5, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{m, 2}}
 
SBasis0C[0, 5, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 5, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 5, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-3*m + v + w, 1}}
 
SBasis0C[0, 6, {-1, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 6, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 6, {0, -1, 0, 0, 0, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 6, {0, 0, -1, 0, 0, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 0, 0, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 0, 0, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 1, 0, 0, 0, 0}] = {{1, 5}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 5}, {1, 4}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{-3*m + u + v + w, 9}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{u, 7}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 1, 0, -1, 0}] = {{-1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{m, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 7, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2, 5}, {-1, 4}, {-1, 6}, 
     {-1, 7}, {-1, 9}, {d, 0}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{-3*m + u + v + w, 9}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{u, 7}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{m, 6}}
 
SBasis0C[0, 7, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 8, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 6}, {1, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{3*m - u - w, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{m - u, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-m, 6}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 1, -1, 0, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{m, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 8, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 8, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{1, 4}}
 
SBasis0C[0, 9, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 7}, {1, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{m - v, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{-m, 7}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{m, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, -1, 0, 0, 0}] = {{1, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, 0, -1, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-m + u, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 9, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 9, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{-1, 4}}
 
SBasis0C[0, 10, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 10, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 9}, {1, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{-m, 9}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{-1, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{m, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{-1, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-m + v, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, -1, 0, 0}] = {{1, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, 0, 0, -1}] = {{-1, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-3*m + v + w, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 10, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{-1, 4}}
 
SBasis0C[0, 11, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-2*m + u, 8}}
 
SBasis0C[0, 11, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 3}}
 
SBasis0C[0, 11, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 11, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{2*m, 8}}
 
SBasis0C[0, 11, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + w, 3}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-2*m + u + v, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{u, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-2*m + u, 6}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{4*m - 2*u - v - w, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{-2*u, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{-2*m + u + w, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-u, 6}, {-u, 8}, {u, 2}, 
     {u, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = 
    {{-4*m^2 + 4*m*u - u^2 + m*v + m*w - u*w, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-(m*u), 8}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{2*m*u - u^2, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{2*m, 6}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-(m*u), 6}}
 
SBasis0C[0, 11, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{4*m - 2*u - v - w, 3}}
 
SBasis0C[0, 11, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + 4*m*u - u^2 + m*v + m*w - u*w, 3}}
 
SBasis0C[0, 11, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{-2*u, 2}}
 
SBasis0C[0, 11, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{2*m*u - u^2, 2}}
 
SBasis0C[0, 12, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-2*m + w, 8}}
 
SBasis0C[0, 12, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-2*m + v + w, 3}}
 
SBasis0C[0, 12, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-4*m + v + w, 2}}
 
SBasis0C[0, 12, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{-2*m, 8}}
 
SBasis0C[0, 12, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{2*m - u - w, 3}}
 
SBasis0C[0, 12, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{2*m, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-2*m + v + w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-4*m + v + w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-2*m + w, 6}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{2*m - v - w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{4*m - v - w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{2*m - u - w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-u, 2}, {-u, 7}, 
     {2*m - w, 6}, {2*m - w, 8}, {-2*m + u + w, 3}, {-2*m + u + w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = 
    {{-8*m^2 + 3*m*u + 3*m*v - u*v + 6*m*w - u*w - v*w - w^2, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{4*m^2 - 2*m*v - m*w, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{u, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = 
    {{-4*m^2 + 3*m*u + m*v - u*v + m*w - u*w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{-2*m, 6}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{2*m, 6}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{4*m^2 - 2*m*v - m*w, 6}}
 
SBasis0C[0, 12, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{2*m - v - w, 3}}
 
SBasis0C[0, 12, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = 
    {{-8*m^2 + 3*m*u + 3*m*v - u*v + 6*m*w - u*w - v*w - w^2, 3}}
 
SBasis0C[0, 12, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 12, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{4*m - v - w, 2}}
 
SBasis0C[0, 12, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + 3*m*u + m*v - u*v + m*w - u*w, 2}}
 
SBasis0C[0, 13, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{4*m - u - w, 8}}
 
SBasis0C[0, 13, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{4*m - u - 2*v - w, 3}}
 
SBasis0C[0, 13, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{-2*m + u, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{-2*m + v + w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{-4*m + v + w, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{4*m - u - 2*v - w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 3}, 
     {-2*m + u + v, 9}, {4*m - u - v - w, 2}, {4*m - u - v - w, 7}, 
     {-2*m + w, 6}, {-2*m + w, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = 
    {{-4*m^2 + m*u + 4*m*v - v^2 + m*w - v*w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = 
    {{-4*m^2 + m*u + 2*m*v - u*v + m*w, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{u, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{4*m^2 - m*u - m*v - m*w, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{4*m - u - w, 6}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{-2*m + u, 6}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = 
    {{-4*m^2 + m*u + 2*m*v - u*v + m*w, 6}}
 
SBasis0C[0, 13, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{-2*m + v + w, 3}}
 
SBasis0C[0, 13, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + m*u + 4*m*v - v^2 + m*w - v*w, 3}}
 
SBasis0C[0, 13, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 13, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{-4*m + v + w, 2}}
 
SBasis0C[0, 13, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{4*m^2 - m*u - m*v - m*w, 2}}
 
SBasis0D[0, 1] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 2] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, -1, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}, {0, 0, 1, -1, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, -1}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, -1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, -1, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, -1, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, -1, 0, 0, 0, 0}}
 
SBasis0D[0, 3] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, -1, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0, -1, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, -1, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 4] = {{0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, -1, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, -1, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, -1, 0, 0}, {0, 0, 0, 1, 0, 0, 0, -1, 0}, 
     {0, 0, 1, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, -1, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, -1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, -1, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 5] = {{0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, -1, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 1, 0}, 
     {0, 0, -1, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, -1}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, -1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 6] = {{-1, 0, 0, 0, 1, 0, 0, 0, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 0, 0, 0, 0, 1, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, -1, 0, 0, 0, 0, 1}, {0, 0, 0, -1, 0, 0, 1, 0, 0}, 
     {0, 0, 0, -1, 0, 1, 0, 0, 0}, {0, 0, 0, -1, 1, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0, 1, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, -1, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}}
 
SBasis0D[0, 7] = {{-1, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, -1, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}}
 
SBasis0D[0, 8] = {{-1, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, -1, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -1, 0, 0, 1}, {0, 0, 0, 0, 0, -1, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 1, -1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, -1, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, -1, 0}}
 
SBasis0D[0, 9] = {{0, -1, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, -1, 0, 0, 0}, 
     {0, 0, 0, 0, 1, 0, -1, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0}, 
     {0, 0, 0, 1, 0, -1, 0, 0, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, -1, 0}}
 
SBasis0D[0, 10] = {{0, -1, 0, 1, 0, 0, 0, 0, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, -1}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 1, 0, -1, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, -1}, 
     {0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, -1}}
 
SBasis0D[0, 11] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 1, 0, 0, 0, 0, 0, 
      0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0, 0, 1, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, -1, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -1, 0, 0, 1}, {0, 0, 0, 0, 0, -1, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -1, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, -1, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 12] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 1, 0, 0, 0, 0, 0, 
      0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0, 0, 1, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0, 1, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, -1}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 13] = {{0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, -1, 1, 0, 0, 0, 0, 0, 
      0}, {0, 0, -1, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, -1}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasisL[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisS[0] = {{{1, 2, 3, 4, 5, 6, 7, 8, 9}, {1, 1, 1, 1, 1, 1, 1, 1, 1}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0}}}
 
SBasisR[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisRL[0] = 0
 
HPI[0] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = {}


==> anc/dbox/dbox2.start <==
Null
ExampleDimension[0] = 9
 
ProblemNumber = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasis0L[0] = 13
 
SBasis0D[0, 1] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 2] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, -1, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}, {0, 0, 1, -1, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, -1}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, -1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, -1, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, -1, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, -1, 0, 0, 0, 0}}
 
SBasis0D[0, 3] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, -1, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0, -1, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, -1, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 4] = {{0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, -1, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, -1, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, -1, 0, 0}, {0, 0, 0, 1, 0, 0, 0, -1, 0}, 
     {0, 0, 1, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, -1, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, -1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, -1, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 5] = {{0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, -1, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 1, 0}, 
     {0, 0, -1, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, -1}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, -1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 6] = {{-1, 0, 0, 0, 1, 0, 0, 0, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 0, 0, 0, 0, 1, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, -1, 0, 0, 0, 0, 1}, {0, 0, 0, -1, 0, 0, 1, 0, 0}, 
     {0, 0, 0, -1, 0, 1, 0, 0, 0}, {0, 0, 0, -1, 1, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0, 1, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, -1, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}}
 
SBasis0D[0, 7] = {{-1, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, -1, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}}
 
SBasis0D[0, 8] = {{-1, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, -1, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -1, 0, 0, 1}, {0, 0, 0, 0, 0, -1, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 1, -1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0}, 
     {0, 0, 0, 1, -1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, -1, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, -1, 0}}
 
SBasis0D[0, 9] = {{0, -1, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, -1, 0, 0, 0}, 
     {0, 0, 0, 0, 1, 0, -1, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0}, 
     {0, 0, 0, 1, 0, -1, 0, 0, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, -1, 0}}
 
SBasis0D[0, 10] = {{0, -1, 0, 1, 0, 0, 0, 0, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, -1}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 1, 0, -1, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, -1}, 
     {0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, -1}}
 
SBasis0D[0, 11] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 1, 0, 0, 0, 0, 0, 
      0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0, 0, 1, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, -1, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -1, 0, 0, 1}, {0, 0, 0, 0, 0, -1, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -1, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, -1, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 12] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 1, 0, 0, 0, 0, 0, 
      0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0, 0, 1, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0, 1, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, -1}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 13] = {{0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, -1, 1, 0, 0, 0, 0, 0, 
      0}, {0, 0, -1, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, -1}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0C[0, 1, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 1, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 1, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 1, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 1, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2, 1}, {-1, 2}, {-1, 3}, 
     {-1, 4}, {-1, 8}, {d, 0}}
 
SBasis0C[0, 1, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{m, 8}}
 
SBasis0C[0, 1, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 1, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-3*m + u + v + w, 3}}
 
SBasis0C[0, 1, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 2, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 2, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 2, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 2, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 2, {0, 0, 0, -1, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, -1, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 1}, {1, 4}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{m, 8}}
 
SBasis0C[0, 2, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 2, {0, 0, 1, -1, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 2, {0, 0, 1, 0, 0, 0, 0, 0, -1}] = {{-1, 3}}
 
SBasis0C[0, 2, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-3*m + u + v + w, 3}}
 
SBasis0C[0, 2, {0, 1, 0, -1, 0, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 2, {0, 1, 0, 0, 0, 0, -1, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 2, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 2, {1, 0, 0, -1, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 2, {1, 0, 0, 0, -1, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 3, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 3, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 3, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 3, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 3, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 8}, {1, 1}}
 
SBasis0C[0, 3, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-m, 8}}
 
SBasis0C[0, 3, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 3, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 3, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{-1, 4}}
 
SBasis0C[0, 3, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{-1, 3}}
 
SBasis0C[0, 3, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{3*m - u - w, 3}}
 
SBasis0C[0, 3, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{-1, 2}}
 
SBasis0C[0, 3, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{m - u, 2}}
 
SBasis0C[0, 3, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{-1, 1}}
 
SBasis0C[0, 3, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{m, 1}}
 
SBasis0C[0, 4, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 4, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 4, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 4, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}, {1, 8}}
 
SBasis0C[0, 4, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{m, 8}}
 
SBasis0C[0, 4, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 4, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 4, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{1, 4}}
 
SBasis0C[0, 4, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{1, 3}}
 
SBasis0C[0, 4, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{m - v, 3}}
 
SBasis0C[0, 4, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{1, 2}}
 
SBasis0C[0, 4, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-m, 2}}
 
SBasis0C[0, 4, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 4, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{1, 1}}
 
SBasis0C[0, 4, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-m + u, 1}}
 
SBasis0C[0, 5, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 5, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 5, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 5, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 5, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 5, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 3}, {1, 2}}
 
SBasis0C[0, 5, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-m + v, 8}}
 
SBasis0C[0, 5, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 5, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{1, 4}}
 
SBasis0C[0, 5, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-m, 3}}
 
SBasis0C[0, 5, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 5, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{m, 2}}
 
SBasis0C[0, 5, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 5, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 5, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-3*m + v + w, 1}}
 
SBasis0C[0, 6, {-1, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 6, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 6, {0, -1, 0, 0, 0, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 6, {0, 0, -1, 0, 0, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 0, 0, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 0, 0, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 1, 0, 0, 0, 0}] = {{1, 5}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 5}, {1, 4}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{-3*m + u + v + w, 9}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{u, 7}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 1, 0, -1, 0}] = {{-1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{m, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 7, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2, 5}, {-1, 4}, {-1, 6}, 
     {-1, 7}, {-1, 9}, {d, 0}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{-3*m + u + v + w, 9}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{u, 7}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{m, 6}}
 
SBasis0C[0, 7, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 8, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 6}, {1, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{3*m - u - w, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{m - u, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-m, 6}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 1, -1, 0, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{m, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 1, -1, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 8, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 8, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{1, 4}}
 
SBasis0C[0, 9, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 7}, {1, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{m - v, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{-m, 7}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{m, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, -1, 0, 0, 0}] = {{1, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, 0, -1, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-m + u, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 9, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 9, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{-1, 4}}
 
SBasis0C[0, 10, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 10, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 9}, {1, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{-m, 9}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{-1, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{m, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{-1, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-m + v, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, -1, 0, 0}] = {{1, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, 0, 0, -1}] = {{-1, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-3*m + v + w, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 10, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{-1, 4}}
 
SBasis0C[0, 11, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-2*m + u, 8}}
 
SBasis0C[0, 11, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 3}}
 
SBasis0C[0, 11, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 11, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{2*m, 8}}
 
SBasis0C[0, 11, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + w, 3}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-2*m + u + v, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{u, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-2*m + u, 6}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{4*m - 2*u - v - w, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{-2*u, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{-2*m + u + w, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-u, 6}, {-u, 8}, {u, 2}, 
     {u, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = 
    {{-4*m^2 + 4*m*u - u^2 + m*v + m*w - u*w, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-(m*u), 8}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{2*m*u - u^2, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{2*m, 6}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-(m*u), 6}}
 
SBasis0C[0, 11, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{4*m - 2*u - v - w, 3}}
 
SBasis0C[0, 11, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + 4*m*u - u^2 + m*v + m*w - u*w, 3}}
 
SBasis0C[0, 11, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{-2*u, 2}}
 
SBasis0C[0, 11, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{2*m*u - u^2, 2}}
 
SBasis0C[0, 12, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-2*m + w, 8}}
 
SBasis0C[0, 12, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-2*m + v + w, 3}}
 
SBasis0C[0, 12, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-4*m + v + w, 2}}
 
SBasis0C[0, 12, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{-2*m, 8}}
 
SBasis0C[0, 12, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{2*m - u - w, 3}}
 
SBasis0C[0, 12, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{2*m, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-2*m + v + w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-4*m + v + w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-2*m + w, 6}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{2*m - v - w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{4*m - v - w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{2*m - u - w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-u, 2}, {-u, 7}, 
     {2*m - w, 6}, {2*m - w, 8}, {-2*m + u + w, 3}, {-2*m + u + w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = 
    {{-8*m^2 + 3*m*u + 3*m*v - u*v + 6*m*w - u*w - v*w - w^2, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{4*m^2 - 2*m*v - m*w, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{u, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = 
    {{-4*m^2 + 3*m*u + m*v - u*v + m*w - u*w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{-2*m, 6}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{2*m, 6}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{4*m^2 - 2*m*v - m*w, 6}}
 
SBasis0C[0, 12, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{2*m - v - w, 3}}
 
SBasis0C[0, 12, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = 
    {{-8*m^2 + 3*m*u + 3*m*v - u*v + 6*m*w - u*w - v*w - w^2, 3}}
 
SBasis0C[0, 12, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 12, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{4*m - v - w, 2}}
 
SBasis0C[0, 12, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + 3*m*u + m*v - u*v + m*w - u*w, 2}}
 
SBasis0C[0, 13, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{4*m - u - w, 8}}
 
SBasis0C[0, 13, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{4*m - u - 2*v - w, 3}}
 
SBasis0C[0, 13, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{-2*m + u, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{-2*m + v + w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{-4*m + v + w, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{4*m - u - 2*v - w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 3}, 
     {-2*m + u + v, 9}, {4*m - u - v - w, 2}, {4*m - u - v - w, 7}, 
     {-2*m + w, 6}, {-2*m + w, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = 
    {{-4*m^2 + m*u + 4*m*v - v^2 + m*w - v*w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = 
    {{-4*m^2 + m*u + 2*m*v - u*v + m*w, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{u, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{4*m^2 - m*u - m*v - m*w, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{4*m - u - w, 6}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{-2*m + u, 6}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = 
    {{-4*m^2 + m*u + 2*m*v - u*v + m*w, 6}}
 
SBasis0C[0, 13, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{-2*m + v + w, 3}}
 
SBasis0C[0, 13, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + m*u + 4*m*v - v^2 + m*w - v*w, 3}}
 
SBasis0C[0, 13, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 13, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{-4*m + v + w, 2}}
 
SBasis0C[0, 13, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{4*m^2 - m*u - m*v - m*w, 2}}
 
SBasisS[0] = {{{1, 2, 3, 4, 5, 6, 7, 8, 9}, {1, 1, 1, 1, 1, 1, 1, 1, 1}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0}}}
 
SBasisR[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisRL[0] = 0
 
HPI[0] = {}


==> anc/dbox/dboxCan62.m <==
{ep^2*v*G[1, {0, 0, 2, 2, 0, 1, 0, 0, 0}], ep^2*(3*m - u - v - w)*
  G[1, {0, 0, 2, 2, 1, 0, 0, 0, 0}], 
 ep^2*u*G[1, {0, 2, 0, 2, 1, 0, 0, 0, 0}], 
 ep^2*m*G[1, {2, 0, 0, 2, 0, 1, 0, 0, 0}], 
 ep^3*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {0, 0, 2, 1, 1, 0, 1, 0, 0}], 
 -1/4*
  (ep^2*(2*u*(-4*m + v + w + Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))])*
      G[1, {0, 0, 2, 1, 1, 0, 2, 0, -1}] + 
     2*u*(-4*m + 2*u + v + w - Sqrt[16*m^2 + (v + w)^2 - 
         4*m*(u + 2*(v + w))])*G[1, {0, 0, 2, 1, 2, 0, 1, 0, -1}] + 
     (-u + Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))])*
      (-(m*G[1, {0, 0, 2, 2, 0, 0, 1, 0, 0}]) + (-3*m + u + v + w)*
        G[1, {0, 0, 2, 2, 1, 0, 0, 0, 0}])))/(-4*m + u + v + w), 
 ep^3*Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)]*
  G[1, {0, 0, 2, 1, 1, 1, 0, 0, 0}], 
 (ep^2*(2*m*(-4*m + u + w + Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)])*
     G[1, {0, 0, 2, 1, 1, 2, 0, 0, -1}] + 
    2*m*(-2*m + u + w - Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)])*
     G[1, {0, 0, 2, 1, 2, 1, 0, 0, -1}] - 
    (-m + Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)])*
     (v*G[1, {0, 0, 2, 2, 0, 1, 0, 0, 0}] + (3*m - u - v - w)*
       G[1, {0, 0, 2, 2, 1, 0, 0, 0, 0}])))/(12*m - 4*(u + w)), 
 ep^2*m^2*G[1, {0, 2, 1, 0, 2, 1, 0, 0, 0}], ep^3*Sqrt[v*(-4*m + v)]*
  G[1, {0, 1, 1, 2, 0, 1, 0, 0, 0}], 
 -1/4*(ep^2*((-m + Sqrt[v*(-4*m + v)])*
      (-(v*G[1, {0, 0, 1, 2, 0, 2, 0, 0, 0}]) + 
       m*G[1, {0, 1, 0, 2, 0, 2, 0, 0, 0}]) + 2*m*(-v + Sqrt[v*(-4*m + v)])*
      G[1, {0, 1, 2, 2, 0, 1, 0, -1, 0}] - 
     2*m*(-2*m + v + Sqrt[v*(-4*m + v)])*G[1, {0, 2, 1, 2, 0, 1, 0, -1, 0}]))/
   (m - v), ep^3*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {0, 1, 1, 2, 1, 0, 0, 0, 0}], 
 -((ep^2*(2*m*(2*m - v - w + Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))])*
      G[1, {-1, 1, 2, 2, 1, 0, 0, 0, 0}] - 
     2*m*(-4*m + v + w + Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))])*
      G[1, {-1, 2, 1, 2, 1, 0, 0, 0, 0}] + 
     (-m + Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))])*
      ((3*m - u - v - w)*G[1, {0, 0, 1, 2, 2, 0, 0, 0, 0}] + 
       u*G[1, {0, 1, 0, 2, 2, 0, 0, 0, 0}])))/(12*m - 4*(v + w))), 
 ep^3*Sqrt[u*(-4*m + u)]*G[1, {2, 0, 0, 1, 0, 1, 1, 0, 0}], 
 -1/4*(ep^2*(2*m*(-u + Sqrt[u*(-4*m + u)])*G[1, {2, 0, 0, 1, -1, 1, 2, 0, 
        0}] - 2*m*(-2*m + u + Sqrt[u*(-4*m + u)])*
      G[1, {2, 0, 0, 1, -1, 2, 1, 0, 0}] + (-m + Sqrt[u*(-4*m + u)])*
      (-(u*G[1, {2, 0, 0, 2, 0, 0, 1, 0, 0}]) + 
       m*G[1, {2, 0, 0, 2, 0, 1, 0, 0, 0}])))/(m - u), 
 ep^2*u*(-3*m + u + v + w)*G[1, {2, 0, 1, 0, 2, 0, 1, 0, 0}], 
 ep^2*m*(-3*m + u + v + w)*G[1, {2, 0, 1, 0, 2, 1, 0, 0, 0}], 
 ep^3*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {1, 0, 1, 2, 0, 0, 1, 0, 0}], 
 (ep^2*(-2*(3*m - u - v - w)*(2*m - v - w + 
      Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))])*
     G[1, {1, -1, 2, 2, 0, 0, 1, 0, 0}] + 
    (3*m - u - v - w + Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))])*
     (-(m*G[1, {0, 0, 1, 2, 0, 0, 2, 0, 0}]) + 
      u*G[1, {1, 0, 0, 2, 0, 0, 2, 0, 0}]) + 2*(3*m - u - v - w)*
     (4*m - 2*u - v - w + Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))])*
     G[1, {2, -1, 1, 2, 0, 0, 1, 0, 0}]))/(4*(m - u)), 
 ep^3*Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)]*
  G[1, {1, 0, 1, 2, 0, 1, 0, 0, 0}], 
 -1/4*
  (ep^2*((3*m - u - v - w + Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)])*
      (-(v*G[1, {0, 0, 1, 2, 0, 2, 0, 0, 0}]) + 
       m*G[1, {1, 0, 0, 2, 0, 2, 0, 0, 0}]) + 2*(3*m - u - v - w)*
      ((-4*m + u + 2*v + w - Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)])*
        G[1, {1, 0, 2, 2, 0, 1, 0, -1, 0}] + 
       (2*m - u - w + Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)])*
        G[1, {2, 0, 1, 2, 0, 1, 0, -1, 0}])))/(m - v), 
 ep^2*u^2*G[1, {2, 1, 0, 0, 2, 0, 1, 0, 0}], 
 ep^2*m*u*G[1, {2, 1, 0, 0, 2, 1, 0, 0, 0}], ep^3*Sqrt[u*(-4*m + u)]*
  G[1, {1, 1, 0, 2, 0, 1, 0, 0, 0}], 
 (ep^2*u*(ep*G[1, {1, 1, 0, 2, 0, 1, 0, 0, 0}] + 
    2*G[1, {1, 2, 0, 2, 0, 1, 0, -1, 0}]))/2, 
 ep^3*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
    m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*G[1, {0, 0, 2, 1, 1, 1, 1, 0, 0}], 
 ep^3*Sqrt[u*(-4*m + u)]*G[1, {0, 0, 2, 1, 1, 1, 1, 0, -1}], 
 ep^3*m*Sqrt[u*(-4*m + u)]*G[1, {0, 2, 1, 0, 1, 1, 1, 0, 0}], 
 ep^4*Sqrt[v*(-4*m + v)]*G[1, {0, 1, 1, 1, 0, 1, 1, 0, 0}], 
 ep^4*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {0, 1, 1, 1, 1, 0, 1, 0, 0}], ep^4*Sqrt[w*(-4*m + w)]*
  G[1, {0, 1, 1, 1, 1, 1, 0, 0, 0}], ep^3*m*Sqrt[v*(-4*m + v)]*
  G[1, {0, 1, 1, 1, 1, 2, 0, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {0, 1, 1, 1, 2, 1, 0, 0, 0}], 
 ep^3*Sqrt[-4*m^2*u*v + (4*m^2 + u*v - m*(u + v + w))^2]*
  G[1, {0, 1, 1, 2, 1, 1, 0, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)]*
  G[1, {0, 1, 2, 1, 1, 1, 0, 0, 0}], ep^3*m*Sqrt[u*(-4*m + u)]*
  G[1, {0, 2, 1, 1, 1, 1, 0, 0, 0}], 
 -1/2*(ep^2*(2*ep*m*(4*m - v - w)*G[1, {0, 1, 1, 1, 2, 1, 0, 0, 0}] + 
    ep*(4*m^2 + u*v - m*(u + v + w))*G[1, {0, 1, 1, 2, 1, 1, 0, 0, 0}] + 
    2*m*u*(ep*G[1, {0, 2, 1, 1, 1, 1, 0, 0, 0}] - 
      m*G[1, {0, 2, 1, 1, 2, 1, 0, 0, 0}]))), 
 ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
  G[1, {2, 0, 1, 0, 1, 1, 1, 0, 0}], ep^3*Sqrt[u*(-4*m + u)]*
  (-3*m + u + v + w)*G[1, {2, 0, 1, 1, 0, 1, 1, 0, 0}], 
 ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*
  G[1, {1, 0, 2, 1, 0, 1, 1, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {1, 0, 1, 1, 0, 1, 2, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)]*
  G[1, {1, 0, 1, 1, 0, 2, 1, 0, 0}], 
 ep^3*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
    m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*G[1, {1, 0, 1, 2, 0, 1, 1, 0, 0}], 
 ep^4*Sqrt[16*m^2 + (u + v)^2 - 4*m*(2*u + 2*v + w)]*
  G[1, {1, 0, 1, 1, 0, 1, 1, 0, 0}], 
 (ep^2*(ep*(2*m*(m - u)*G[1, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
      (m^2 - u*v)*G[1, {1, 0, 1, 2, 0, 1, 1, 0, 0}] + 
      (-3*m + u + v + w)*(-(m*(2*G[1, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
           G[1, {1, 0, 1, 2, 0, 1, 1, 0, 0}])) - 
        2*u*G[1, {2, 0, 1, 1, 0, 1, 1, 0, 0}])) + 2*m*u*(-3*m + u + v + w)*
     G[1, {2, 0, 1, 1, 0, 1, 2, 0, 0}]))/2, 
 ep^4*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {1, 0, 1, 1, 1, 0, 1, 0, 0}], 
 ep^4*Sqrt[16*m^2 + (u + w)^2 - 4*m*(2*u + v + 2*w)]*
  G[1, {1, 0, 1, 1, 1, 1, 0, 0, 0}], ep^3*u*Sqrt[u*(-4*m + u)]*
  G[1, {2, 1, 0, 0, 1, 1, 1, 0, 0}], ep^4*Sqrt[u*(-4*m + u)]*
  G[1, {1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 ep^3*u*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {1, 1, 1, 0, 2, 0, 1, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {1, 1, 1, 0, 1, 2, 0, 0, 0}], 
 ep^3*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
    m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*G[1, {1, 1, 1, 2, 0, 1, 0, 0, 0}], 
 ep^3*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {1, 1, 1, 1, 0, 2, 0, -1, 0}], 
 ep^4*Sqrt[16*m^4 + u^2*v^2 - 2*m*u*v*(2*u + v + w) - 
    4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(3*v + w))]*
  G[1, {0, 1, 1, 1, 1, 1, 1, 0, 0}], 
 ep^4*Sqrt[16*m^4 + u^2*(u + w)^2 - 2*m*u*(u + w)*(4*u + v + w) - 
    4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(v + 3*w))]*
  G[1, {1, 0, 1, 1, 1, 1, 1, 0, 0}], ep^4*Sqrt[u*(-4*m + u)]*
  Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
  G[1, {1, 1, 1, 0, 1, 1, 1, 0, 0}], 
 ep^4*Sqrt[u*(m^2*u - 2*m*u*v + u*v^2 - 4*m^2*(-3*m + u + v + w))]*
  G[1, {1, 1, 1, 1, 0, 1, 1, 0, 0}], 
 ep^4*Sqrt[u*(m^2*u - 2*m*u*v + u*v^2 - 4*m^2*(-3*m + u + v + w))]*
  G[1, {1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 ep^4*u*Sqrt[16*m^4 + u^2*v^2 - 8*m^3*(u + v + w) - 2*m*u*v*(u + v + w) + 
    m^2*(u^2 + (v + w)^2 + 2*u*(3*v + w))]*G[1, {1, 1, 1, 1, 1, 1, 1, 0, 0}], 
 ep^4*Sqrt[u*(-4*m + u)]*(-(m*G[1, {1, 1, 1, 1, 0, 1, 1, 0, 0}]) - 
   (-3*m + u + v + w)*G[1, {1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
   u*G[1, {1, 1, 1, 1, 1, 1, 1, 0, -1}]), 
 -(ep^4*Sqrt[16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w))]*
   (m*G[1, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
    m*G[1, {1, 0, 1, 1, 1, 1, 1, 0, 0}] - 
    u*G[1, {1, 1, 1, 1, 1, 1, 1, -1, 0}])), 
 (ep^4*((2*u*G[1, {0, 0, 2, 1, 1, 1, 1, 0, -1}])/ep - 
    (u*G[1, {0, 1, 0, 2, 1, 1, 0, 0, 0}])/ep + 
    (4*m - v - w)*G[1, {0, 1, 1, 1, 1, 0, 1, 0, 0}] - 
    2*u*G[1, {0, 1, 1, 1, 1, 1, 0, 0, 0}] + m*(-4*m + v + w)*
     G[1, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
    (m*(-4*m + 2*u + v + w)*G[1, {0, 1, 1, 1, 2, 1, 0, 0, 0}])/ep - 
    ((-4*m + 2*u + v + w)*G[1, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/ep + 
    ((3 - 8*ep)*u*G[1, {0, 2, 0, 1, 2, 0, 0, 0, 0}])/(ep^2*(-1 + 2*ep)) - 
    (m*u*G[1, {0, 2, 1, 0, 1, 1, 1, 0, 0}])/ep + 
    (m*u*G[1, {0, 2, 1, 1, 1, 1, 0, 0, 0}])/ep - 
    (u*G[1, {1, 0, 0, 2, 0, 1, 1, 0, 0}])/ep - 
    2*u*G[1, {1, 0, 1, 1, 0, 1, 1, 0, 0}] + 
    (m*(4*m - v - w)*G[1, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/ep + 
    (-4*m + 2*u + v + w)*G[1, {1, 0, 1, 1, 1, 0, 1, 0, 0}] - 
    m*(-4*m + 2*u + v + w)*G[1, {1, 0, 1, 1, 1, 1, 1, 0, 0}] - 
    ((4*m - v - w)*G[1, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/ep - 
    (u*(-3*m + u + v + w)*G[1, {1, 0, 2, 0, 1, 1, 1, 0, 0}])/ep + 
    u*G[1, {1, 1, 0, 1, 0, 1, 1, 0, 0}] + 
    u*G[1, {1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
    (2*m - u)*u*G[1, {1, 1, 0, 1, 1, 1, 1, 0, 0}] + 
    (m*(-4*m + v + w)*G[1, {1, 1, 1, 0, 0, 1, 2, 0, 0}])/ep - 
    u*(v - w)*G[1, {1, 1, 1, 0, 1, 1, 1, 0, 0}] - 
    (m*(-4*m + 2*u + v + w)*G[1, {1, 1, 1, 0, 1, 2, 0, 0, 0}])/ep - 
    m*u*G[1, {1, 1, 1, 1, 0, 1, 1, 0, 0}] + 
    (2*u*G[1, {1, 1, 1, 1, 0, 2, 0, -1, 0}])/ep + 
    u*(-2*m + v + w)*G[1, {1, 1, 1, 1, 1, 0, 1, 0, 0}] - 
    u*(-3*m + u + v + w)*G[1, {1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
    2*u*G[1, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + u*(2*m - v - w)*
     G[1, {1, 1, 1, 1, 1, 1, 1, -1, 0}] + u*(-2*m + u)*
     G[1, {1, 1, 1, 1, 1, 1, 1, 0, -1}] - 
    (2*u^2*G[1, {1, 2, 0, 0, 2, 0, 1, 0, 0}])/(ep - 2*ep^2) + 
    (u*(-3*m + u + v + w)*G[1, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/ep))/2}


==> anc/dbox/intsde-dbox2.m <==
{{1, {-1, 0, 2, 1, 0, 1, 0, 0, 0}}, {1, {-1, 0, 2, 1, 1, 0, 0, 0, 0}}, 
 {1, {-1, 0, 2, 1, 1, 0, 1, 0, 0}}, {1, {-1, 0, 2, 1, 1, 0, 2, 0, 0}}, 
 {1, {-1, 0, 2, 1, 1, 1, 0, 0, 0}}, {1, {-1, 0, 2, 1, 1, 2, 0, 0, 0}}, 
 {1, {-1, 0, 3, 1, 1, 1, 1, 0, 0}}, {1, {-1, 0, 3, 2, 1, 1, 1, 0, 0}}, 
 {1, {-1, 1, 2, 0, 1, 1, 0, 0, 0}}, {1, {-1, 1, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {-1, 1, 2, 1, 0, 1, 0, 0, 0}}, {1, {-1, 1, 2, 1, 0, 1, 1, 0, 0}}, 
 {1, {-1, 1, 2, 1, 0, 2, 0, 0, 0}}, {1, {-1, 1, 2, 1, 1, 0, 0, 0, 0}}, 
 {1, {-1, 1, 2, 1, 1, 0, 1, 0, 0}}, {1, {-1, 1, 2, 1, 1, 1, 0, 0, 0}}, 
 {1, {-1, 1, 2, 1, 1, 1, 1, 0, 0}}, {1, {-1, 1, 2, 1, 1, 2, 0, 0, 0}}, 
 {1, {-1, 1, 2, 1, 2, 0, 0, 0, 0}}, {1, {-1, 1, 2, 1, 2, 1, 0, 0, 0}}, 
 {1, {-1, 1, 2, 2, 1, 1, 0, 0, 0}}, {1, {-1, 1, 3, 1, 1, 1, 0, 0, 0}}, 
 {1, {-1, 1, 3, 1, 2, 1, 0, 0, 0}}, {1, {-1, 1, 3, 2, 1, 1, 0, 0, 0}}, 
 {1, {-1, 2, 0, 1, 1, 0, 0, 0, 0}}, {1, {-1, 2, 1, 0, 1, 1, 0, 0, 0}}, 
 {1, {-1, 2, 1, 0, 1, 1, 1, 0, 0}}, {1, {-1, 2, 1, 1, 0, 1, 0, 0, 0}}, 
 {1, {-1, 2, 1, 1, 0, 1, 1, 0, 0}}, {1, {-1, 2, 1, 1, 0, 2, 0, 0, 0}}, 
 {1, {-1, 2, 1, 1, 1, 0, 0, 0, 0}}, {1, {-1, 2, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {-1, 2, 1, 1, 1, 1, 0, 0, 0}}, {1, {-1, 2, 1, 1, 1, 1, 1, 0, 0}}, 
 {1, {-1, 2, 1, 1, 1, 2, 0, 0, 0}}, {1, {-1, 2, 1, 1, 2, 0, 0, 0, 0}}, 
 {1, {-1, 2, 1, 1, 2, 1, 0, 0, 0}}, {1, {-1, 2, 1, 2, 1, 1, 0, 0, 0}}, 
 {1, {-1, 2, 2, 1, 1, 1, 0, 0, 0}}, {1, {-1, 2, 2, 1, 2, 1, 0, 0, 0}}, 
 {1, {-1, 2, 2, 2, 1, 1, 0, 0, 0}}, {1, {0, -1, 2, 1, 0, 1, 0, 0, 0}}, 
 {1, {0, -1, 2, 1, 1, 0, 0, 0, 0}}, {1, {0, -1, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, -1, 2, 1, 1, 0, 2, 0, 0}}, {1, {0, -1, 2, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, -1, 2, 1, 1, 2, 0, 0, 0}}, {1, {0, -1, 3, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, -1, 3, 2, 1, 1, 1, 0, 0}}, {1, {0, 0, 1, 1, -1, 2, 0, 0, 0}}, 
 {1, {0, 0, 1, 1, 0, 0, 2, 0, 0}}, {1, {0, 0, 1, 1, 0, 0, 3, 0, 0}}, 
 {1, {0, 0, 1, 1, 0, 1, 0, 0, 0}}, {1, {0, 0, 1, 1, 0, 2, -1, 0, 0}}, 
 {1, {0, 0, 1, 1, 0, 2, 0, 0, -1}}, {1, {0, 0, 1, 1, 0, 2, 0, 0, 0}}, 
 {1, {0, 0, 1, 1, 0, 3, 0, 0, 0}}, {1, {0, 0, 1, 1, 1, -1, 2, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, -1, 3, 0, 0}}, {1, {0, 0, 1, 1, 1, 0, 0, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 0, 1, 0, 0}}, {1, {0, 0, 1, 1, 1, 0, 2, 0, -1}}, 
 {1, {0, 0, 1, 1, 1, 0, 2, 0, 0}}, {1, {0, 0, 1, 1, 1, 0, 3, 0, -1}}, 
 {1, {0, 0, 1, 1, 1, 0, 3, 0, 0}}, {1, {0, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 2, -1, 0, 0}}, {1, {0, 0, 1, 1, 1, 2, 0, 0, -1}}, 
 {1, {0, 0, 1, 1, 1, 2, 0, 0, 0}}, {1, {0, 0, 1, 1, 1, 3, -1, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 3, 0, 0, -1}}, {1, {0, 0, 1, 1, 1, 3, 0, 0, 0}}, 
 {1, {0, 0, 2, 0, 1, 0, 1, 0, 0}}, {1, {0, 0, 2, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 2, 0, 1, 1, 1, 0, 0}}, {1, {0, 0, 2, 1, 0, 0, 1, 0, 0}}, 
 {1, {0, 0, 2, 1, 0, 0, 2, 0, 0}}, {1, {0, 0, 2, 1, 0, 1, 0, -1, 0}}, 
 {1, {0, 0, 2, 1, 0, 1, 0, 0, 0}}, {1, {0, 0, 2, 1, 0, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, 1, 0, 1, 2, 0, 0}}, {1, {0, 0, 2, 1, 0, 2, 0, 0, 0}}, 
 {1, {0, 0, 2, 1, 0, 2, 1, 0, 0}}, {1, {0, 0, 2, 1, 1, 0, 0, -1, 0}}, 
 {1, {0, 0, 2, 1, 1, 0, 0, 0, 0}}, {1, {0, 0, 2, 1, 1, 0, 1, -1, 0}}, 
 {1, {0, 0, 2, 1, 1, 0, 1, 0, 0}}, {1, {0, 0, 2, 1, 1, 0, 2, -1, 0}}, 
 {1, {0, 0, 2, 1, 1, 0, 2, 0, 0}}, {1, {0, 0, 2, 1, 1, 1, 0, -1, 0}}, 
 {1, {0, 0, 2, 1, 1, 1, 0, 0, 0}}, {1, {0, 0, 2, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, 1, 1, 1, 2, 0, -1}}, {1, {0, 0, 2, 1, 1, 1, 2, 0, 0}}, 
 {1, {0, 0, 2, 1, 1, 2, 0, -1, 0}}, {1, {0, 0, 2, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 0, 2, 1, 1, 2, 1, 0, -1}}, {1, {0, 0, 2, 1, 1, 2, 1, 0, 0}}, 
 {1, {0, 0, 2, 1, 2, 0, 0, 0, 0}}, {1, {0, 0, 2, 1, 2, 1, 0, 0, 0}}, 
 {1, {0, 0, 2, 2, 0, 1, 1, 0, 0}}, {1, {0, 0, 2, 2, 0, 1, 2, 0, 0}}, 
 {1, {0, 0, 2, 2, 0, 2, 1, 0, 0}}, {1, {0, 0, 2, 2, 1, 0, 2, 0, 0}}, 
 {1, {0, 0, 2, 2, 1, 1, 0, 0, 0}}, {1, {0, 0, 2, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, 2, 1, 1, 2, 0, -1}}, {1, {0, 0, 2, 2, 1, 1, 2, 0, 0}}, 
 {1, {0, 0, 2, 2, 1, 2, 0, 0, 0}}, {1, {0, 0, 2, 2, 1, 2, 1, 0, -1}}, 
 {1, {0, 0, 2, 2, 1, 2, 1, 0, 0}}, {1, {0, 0, 3, 1, 0, 2, 1, 0, 0}}, 
 {1, {0, 0, 3, 1, 1, 0, 1, 0, 0}}, {1, {0, 0, 3, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 0, 3, 1, 1, 1, 1, -1, 0}}, {1, {0, 0, 3, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 3, 1, 2, 1, 0, 0, 0}}, {1, {0, 0, 3, 2, 0, 1, 1, 0, 0}}, 
 {1, {0, 0, 3, 2, 1, 1, 0, 0, 0}}, {1, {0, 0, 3, 2, 1, 1, 1, -1, 0}}, 
 {1, {0, 0, 3, 2, 1, 1, 1, 0, 0}}, {1, {0, 1, 0, 1, 1, 0, 0, 0, 0}}, 
 {1, {0, 1, 1, 0, 0, 1, 2, 0, 0}}, {1, {0, 1, 1, 0, 0, 2, 0, 0, 0}}, 
 {1, {0, 1, 1, 0, 0, 2, 1, 0, 0}}, {1, {0, 1, 1, 0, 1, 0, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 1, 0, 0, 0}}, {1, {0, 1, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 1, 2, 0, -1}}, {1, {0, 1, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 2, -1, 0, 0}}, {1, {0, 1, 1, 0, 1, 2, 0, 0, -1}}, 
 {1, {0, 1, 1, 0, 1, 2, 0, 0, 0}}, {1, {0, 1, 1, 0, 1, 2, 1, 0, -1}}, 
 {1, {0, 1, 1, 0, 1, 2, 1, 0, 0}}, {1, {0, 1, 1, 1, -1, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 1, -1, 2, 0, 0, 0}}, {1, {0, 1, 1, 1, -1, 2, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, -1, 3, 0, 0, 0}}, {1, {0, 1, 1, 1, 0, 0, 2, 0, 0}}, 
 {1, {0, 1, 1, 1, 0, 1, 0, 0, 0}}, {1, {0, 1, 1, 1, 0, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 0, 1, 2, 0, -1}}, {1, {0, 1, 1, 1, 0, 1, 2, 0, 0}}, 
 {1, {0, 1, 1, 1, 0, 2, -1, 0, 0}}, {1, {0, 1, 1, 1, 0, 2, 0, 0, -1}}, 
 {1, {0, 1, 1, 1, 0, 2, 0, 0, 0}}, {1, {0, 1, 1, 1, 0, 2, 1, 0, -1}}, 
 {1, {0, 1, 1, 1, 0, 2, 1, 0, 0}}, {1, {0, 1, 1, 1, 0, 3, -1, 0, 0}}, 
 {1, {0, 1, 1, 1, 0, 3, 0, 0, -1}}, {1, {0, 1, 1, 1, 0, 3, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, -1, 2, 0, 0}}, {1, {0, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 0, 1, 0, 0}}, {1, {0, 1, 1, 1, 1, 0, 2, 0, -1}}, 
 {1, {0, 1, 1, 1, 1, 0, 2, 0, 0}}, {1, {0, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 1, 1, 0, 0}}, {1, {0, 1, 1, 1, 1, 1, 2, 0, -1}}, 
 {1, {0, 1, 1, 1, 1, 1, 2, 0, 0}}, {1, {0, 1, 1, 1, 1, 2, -1, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 2, 0, 0, -1}}, {1, {0, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 2, 1, 0, -1}}, {1, {0, 1, 1, 1, 1, 2, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 3, -1, 0, 0}}, {1, {0, 1, 1, 1, 1, 3, 0, 0, -1}}, 
 {1, {0, 1, 1, 1, 1, 3, 0, 0, 0}}, {1, {0, 1, 1, 1, 2, 0, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 2, 1, 0, 0, 0}}, {1, {0, 1, 1, 1, 2, 2, -1, 0, 0}}, 
 {1, {0, 1, 1, 1, 2, 2, 0, 0, -1}}, {1, {0, 1, 1, 1, 2, 2, 0, 0, 0}}, 
 {1, {0, 1, 1, 2, 0, 2, 0, 0, 0}}, {1, {0, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 1, 2, 1, 2, -1, 0, 0}}, {1, {0, 1, 1, 2, 1, 2, 0, 0, -1}}, 
 {1, {0, 1, 1, 2, 1, 2, 0, 0, 0}}, {1, {0, 1, 2, 0, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 1, 0, -1, 0}}, {1, {0, 1, 2, 0, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 0, 1, 1, 1, -1, 0}}, {1, {0, 1, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 2, 1, 0, 1, 0, -1, 0}}, {1, {0, 1, 2, 1, 0, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 0, 1, 1, -1, 0}}, {1, {0, 1, 2, 1, 0, 1, 1, 0, 0}}, 
 {1, {0, 1, 2, 1, 0, 2, 0, -1, 0}}, {1, {0, 1, 2, 1, 0, 2, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 0, 0, -1, 0}}, {1, {0, 1, 2, 1, 1, 0, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 0, 1, -1, 0}}, {1, {0, 1, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 1, 0, -1, 0}}, {1, {0, 1, 2, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 1, 1, -1, 0}}, {1, {0, 1, 2, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 1, 2, 0, 0}}, {1, {0, 1, 2, 1, 1, 2, -1, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 2, 0, -1, 0}}, {1, {0, 1, 2, 1, 1, 2, 0, 0, -1}}, 
 {1, {0, 1, 2, 1, 1, 2, 0, 0, 0}}, {1, {0, 1, 2, 1, 2, 0, 0, -1, 0}}, 
 {1, {0, 1, 2, 1, 2, 0, 0, 0, 0}}, {1, {0, 1, 2, 1, 2, 1, 0, -1, 0}}, 
 {1, {0, 1, 2, 1, 2, 1, 0, 0, 0}}, {1, {0, 1, 2, 1, 2, 2, -1, 0, 0}}, 
 {1, {0, 1, 2, 1, 2, 2, 0, 0, -1}}, {1, {0, 1, 2, 1, 2, 2, 0, 0, 0}}, 
 {1, {0, 1, 2, 2, 0, 2, 0, 0, 0}}, {1, {0, 1, 2, 2, 1, 1, 0, -1, 0}}, 
 {1, {0, 1, 2, 2, 1, 1, 0, 0, 0}}, {1, {0, 1, 2, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 2, 2, 1, 2, -1, 0, 0}}, {1, {0, 1, 2, 2, 1, 2, 0, 0, -1}}, 
 {1, {0, 1, 2, 2, 1, 2, 0, 0, 0}}, {1, {0, 1, 3, 1, 1, 1, 0, -1, 0}}, 
 {1, {0, 1, 3, 1, 1, 1, 0, 0, 0}}, {1, {0, 1, 3, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 3, 1, 2, 1, 0, -1, 0}}, {1, {0, 1, 3, 1, 2, 1, 0, 0, 0}}, 
 {1, {0, 1, 3, 2, 1, 1, 0, -1, 0}}, {1, {0, 1, 3, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 2, -1, 1, 1, 0, 0, 0, 0}}, {1, {0, 2, 0, 0, 1, 0, 1, 0, 0}}, 
 {1, {0, 2, 0, 0, 1, 1, 0, 0, 0}}, {1, {0, 2, 0, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 0, 1, 0, 1, 0, 0, 0}}, {1, {0, 2, 0, 1, 0, 1, 1, 0, 0}}, 
 {1, {0, 2, 0, 1, 0, 2, 0, 0, 0}}, {1, {0, 2, 0, 1, 1, 0, 0, -1, 0}}, 
 {1, {0, 2, 0, 1, 1, 0, 0, 0, 0}}, {1, {0, 2, 0, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 2, 0, 1, 1, 1, 0, 0, 0}}, {1, {0, 2, 0, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 0, 1, 1, 2, 0, 0, 0}}, {1, {0, 2, 0, 1, 2, 0, 0, 0, 0}}, 
 {1, {0, 2, 0, 1, 2, 1, 0, 0, 0}}, {1, {0, 2, 0, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 2, 1, 0, 1, 0, 1, 0, 0}}, {1, {0, 2, 1, 0, 1, 1, 0, -1, 0}}, 
 {1, {0, 2, 1, 0, 1, 1, 0, 0, 0}}, {1, {0, 2, 1, 0, 1, 1, 1, -1, 0}}, 
 {1, {0, 2, 1, 0, 1, 1, 1, 0, 0}}, {1, {0, 2, 1, 1, 0, 1, 0, -1, 0}}, 
 {1, {0, 2, 1, 1, 0, 1, 0, 0, 0}}, {1, {0, 2, 1, 1, 0, 1, 1, -1, 0}}, 
 {1, {0, 2, 1, 1, 0, 1, 1, 0, 0}}, {1, {0, 2, 1, 1, 0, 2, 0, -1, 0}}, 
 {1, {0, 2, 1, 1, 0, 2, 0, 0, 0}}, {1, {0, 2, 1, 1, 1, 0, 0, -1, 0}}, 
 {1, {0, 2, 1, 1, 1, 0, 0, 0, 0}}, {1, {0, 2, 1, 1, 1, 0, 1, -1, 0}}, 
 {1, {0, 2, 1, 1, 1, 0, 1, 0, 0}}, {1, {0, 2, 1, 1, 1, 1, 0, -1, 0}}, 
 {1, {0, 2, 1, 1, 1, 1, 0, 0, 0}}, {1, {0, 2, 1, 1, 1, 1, 1, -1, 0}}, 
 {1, {0, 2, 1, 1, 1, 1, 1, 0, 0}}, {1, {0, 2, 1, 1, 1, 1, 2, 0, 0}}, 
 {1, {0, 2, 1, 1, 1, 2, 0, -1, 0}}, {1, {0, 2, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 2, 1, 1, 2, 0, 0, -1, 0}}, {1, {0, 2, 1, 1, 2, 0, 0, 0, 0}}, 
 {1, {0, 2, 1, 1, 2, 1, 0, -1, 0}}, {1, {0, 2, 1, 1, 2, 1, 0, 0, 0}}, 
 {1, {0, 2, 1, 2, 0, 2, 0, 0, 0}}, {1, {0, 2, 1, 2, 1, 1, 0, -1, 0}}, 
 {1, {0, 2, 1, 2, 1, 1, 0, 0, 0}}, {1, {0, 2, 1, 2, 1, 1, 1, 0, 0}}, 
 {1, {0, 2, 2, 1, 1, 1, 0, -1, 0}}, {1, {0, 2, 2, 1, 1, 1, 0, 0, 0}}, 
 {1, {0, 2, 2, 1, 1, 1, 1, 0, 0}}, {1, {0, 2, 2, 1, 2, 1, 0, -1, 0}}, 
 {1, {0, 2, 2, 1, 2, 1, 0, 0, 0}}, {1, {0, 2, 2, 2, 1, 1, 0, -1, 0}}, 
 {1, {0, 2, 2, 2, 1, 1, 0, 0, 0}}, {1, {1, -1, 2, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, -1, 2, 0, 1, 1, 0, 0, 0}}, {1, {1, -1, 2, 1, 0, 0, 1, 0, 0}}, 
 {1, {1, -1, 2, 1, 0, 0, 2, 0, 0}}, {1, {1, -1, 2, 1, 0, 1, 0, 0, 0}}, 
 {1, {1, -1, 2, 1, 0, 1, 1, 0, 0}}, {1, {1, -1, 2, 1, 0, 1, 2, 0, 0}}, 
 {1, {1, -1, 2, 1, 0, 2, 0, 0, 0}}, {1, {1, -1, 2, 1, 0, 2, 1, 0, 0}}, 
 {1, {1, -1, 2, 1, 1, 1, 1, 0, 0}}, {1, {1, -1, 2, 2, 0, 1, 1, 0, 0}}, 
 {1, {1, -1, 2, 2, 0, 1, 2, 0, 0}}, {1, {1, -1, 3, 1, 0, 2, 1, 0, 0}}, 
 {1, {1, -1, 3, 1, 1, 0, 1, 0, 0}}, {1, {1, -1, 3, 2, 0, 1, 1, 0, 0}}, 
 {1, {1, -1, 3, 2, 1, 1, 0, 0, 0}}, {1, {1, 0, 0, 1, -1, 1, 2, 0, 0}}, 
 {1, {1, 0, 0, 1, -1, 1, 3, 0, 0}}, {1, {1, 0, 0, 1, -1, 2, 0, 0, 0}}, 
 {1, {1, 0, 0, 1, -1, 2, 1, 0, 0}}, {1, {1, 0, 0, 1, -1, 2, 2, 0, 0}}, 
 {1, {1, 0, 0, 1, 0, 0, 2, 0, 0}}, {1, {1, 0, 0, 1, 0, 0, 3, 0, 0}}, 
 {1, {1, 0, 0, 1, 0, 1, 0, 0, 0}}, {1, {1, 0, 0, 1, 0, 1, 1, 0, 0}}, 
 {1, {1, 0, 0, 1, 0, 1, 2, 0, -1}}, {1, {1, 0, 0, 1, 0, 1, 2, 0, 0}}, 
 {1, {1, 0, 0, 1, 0, 1, 3, 0, -1}}, {1, {1, 0, 0, 1, 0, 1, 3, 0, 0}}, 
 {1, {1, 0, 0, 1, 0, 2, -1, 0, 0}}, {1, {1, 0, 0, 1, 0, 2, 0, 0, -1}}, 
 {1, {1, 0, 0, 1, 0, 2, 0, 0, 0}}, {1, {1, 0, 0, 1, 0, 2, 1, 0, -1}}, 
 {1, {1, 0, 0, 1, 0, 2, 1, 0, 0}}, {1, {1, 0, 0, 1, 0, 2, 2, 0, -1}}, 
 {1, {1, 0, 0, 1, 0, 2, 2, 0, 0}}, {1, {1, 0, 1, 0, 0, 0, 2, 0, 0}}, 
 {1, {1, 0, 1, 0, 0, 2, 0, 0, 0}}, {1, {1, 0, 1, 0, 1, -1, 2, 0, 0}}, 
 {1, {1, 0, 1, 0, 1, 0, 1, 0, 0}}, {1, {1, 0, 1, 0, 1, 0, 2, 0, -1}}, 
 {1, {1, 0, 1, 0, 1, 0, 2, 0, 0}}, {1, {1, 0, 1, 0, 1, 1, 0, 0, 0}}, 
 {1, {1, 0, 1, 0, 1, 2, -1, 0, 0}}, {1, {1, 0, 1, 0, 1, 2, 0, 0, -1}}, 
 {1, {1, 0, 1, 0, 1, 2, 0, 0, 0}}, {1, {1, 0, 1, 1, -1, 0, 2, 0, 0}}, 
 {1, {1, 0, 1, 1, -1, 0, 3, 0, 0}}, {1, {1, 0, 1, 1, -1, 1, 2, 0, 0}}, 
 {1, {1, 0, 1, 1, -1, 1, 3, 0, 0}}, {1, {1, 0, 1, 1, -1, 2, 0, 0, 0}}, 
 {1, {1, 0, 1, 1, -1, 2, 1, 0, 0}}, {1, {1, 0, 1, 1, -1, 2, 2, 0, 0}}, 
 {1, {1, 0, 1, 1, -1, 3, 0, 0, 0}}, {1, {1, 0, 1, 1, -1, 3, 1, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, -1, 2, 0, 0}}, {1, {1, 0, 1, 1, 0, -1, 3, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 0, 1, 0, 0}}, {1, {1, 0, 1, 1, 0, 0, 2, 0, -1}}, 
 {1, {1, 0, 1, 1, 0, 0, 2, 0, 0}}, {1, {1, 0, 1, 1, 0, 0, 3, 0, -1}}, 
 {1, {1, 0, 1, 1, 0, 0, 3, 0, 0}}, {1, {1, 0, 1, 1, 0, 1, 0, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 1, 1, 0, 0}}, {1, {1, 0, 1, 1, 0, 1, 2, 0, -1}}, 
 {1, {1, 0, 1, 1, 0, 1, 2, 0, 0}}, {1, {1, 0, 1, 1, 0, 1, 3, 0, -1}}, 
 {1, {1, 0, 1, 1, 0, 1, 3, 0, 0}}, {1, {1, 0, 1, 1, 0, 2, -1, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 2, 0, 0, -1}}, {1, {1, 0, 1, 1, 0, 2, 0, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 2, 1, 0, -1}}, {1, {1, 0, 1, 1, 0, 2, 1, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 2, 2, 0, -1}}, {1, {1, 0, 1, 1, 0, 2, 2, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 3, -1, 0, 0}}, {1, {1, 0, 1, 1, 0, 3, 0, 0, -1}}, 
 {1, {1, 0, 1, 1, 0, 3, 0, 0, 0}}, {1, {1, 0, 1, 1, 0, 3, 1, 0, -1}}, 
 {1, {1, 0, 1, 1, 0, 3, 1, 0, 0}}, {1, {1, 0, 1, 1, 1, 0, 2, 0, 0}}, 
 {1, {1, 0, 1, 1, 1, 1, 1, 0, 0}}, {1, {1, 0, 1, 1, 1, 1, 2, 0, -1}}, 
 {1, {1, 0, 1, 1, 1, 1, 2, 0, 0}}, {1, {1, 0, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {1, 0, 1, 1, 1, 2, 1, 0, -1}}, {1, {1, 0, 1, 1, 1, 2, 1, 0, 0}}, 
 {1, {1, 0, 1, 2, -1, 1, 2, 0, 0}}, {1, {1, 0, 1, 2, -1, 1, 3, 0, 0}}, 
 {1, {1, 0, 1, 2, -1, 2, 1, 0, 0}}, {1, {1, 0, 1, 2, -1, 2, 2, 0, 0}}, 
 {1, {1, 0, 1, 2, 0, 0, 2, 0, 0}}, {1, {1, 0, 1, 2, 0, 0, 3, 0, 0}}, 
 {1, {1, 0, 1, 2, 0, 1, 1, 0, 0}}, {1, {1, 0, 1, 2, 0, 1, 2, 0, -1}}, 
 {1, {1, 0, 1, 2, 0, 1, 2, 0, 0}}, {1, {1, 0, 1, 2, 0, 1, 3, 0, -1}}, 
 {1, {1, 0, 1, 2, 0, 1, 3, 0, 0}}, {1, {1, 0, 1, 2, 0, 2, 0, 0, 0}}, 
 {1, {1, 0, 1, 2, 0, 2, 1, 0, -1}}, {1, {1, 0, 1, 2, 0, 2, 1, 0, 0}}, 
 {1, {1, 0, 1, 2, 0, 2, 2, 0, -1}}, {1, {1, 0, 1, 2, 0, 2, 2, 0, 0}}, 
 {1, {1, 0, 2, 0, 1, 0, 1, -1, 0}}, {1, {1, 0, 2, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 2, 0, 1, 1, 0, -1, 0}}, {1, {1, 0, 2, 0, 1, 1, 0, 0, 0}}, 
 {1, {1, 0, 2, 0, 1, 1, 1, 0, 0}}, {1, {1, 0, 2, 1, -1, 2, 2, 0, 0}}, 
 {1, {1, 0, 2, 1, -1, 3, 1, 0, 0}}, {1, {1, 0, 2, 1, 0, 0, 1, -1, 0}}, 
 {1, {1, 0, 2, 1, 0, 0, 1, 0, 0}}, {1, {1, 0, 2, 1, 0, 0, 2, -1, 0}}, 
 {1, {1, 0, 2, 1, 0, 0, 2, 0, 0}}, {1, {1, 0, 2, 1, 0, 1, 0, -1, 0}}, 
 {1, {1, 0, 2, 1, 0, 1, 0, 0, 0}}, {1, {1, 0, 2, 1, 0, 1, 1, -1, 0}}, 
 {1, {1, 0, 2, 1, 0, 1, 1, 0, 0}}, {1, {1, 0, 2, 1, 0, 1, 2, -1, 0}}, 
 {1, {1, 0, 2, 1, 0, 1, 2, 0, 0}}, {1, {1, 0, 2, 1, 0, 2, 0, -1, 0}}, 
 {1, {1, 0, 2, 1, 0, 2, 0, 0, 0}}, {1, {1, 0, 2, 1, 0, 2, 1, -1, 0}}, 
 {1, {1, 0, 2, 1, 0, 2, 1, 0, 0}}, {1, {1, 0, 2, 1, 0, 2, 2, 0, -1}}, 
 {1, {1, 0, 2, 1, 0, 2, 2, 0, 0}}, {1, {1, 0, 2, 1, 0, 3, 0, 0, 0}}, 
 {1, {1, 0, 2, 1, 0, 3, 1, 0, -1}}, {1, {1, 0, 2, 1, 0, 3, 1, 0, 0}}, 
 {1, {1, 0, 2, 1, 1, -1, 2, 0, 0}}, {1, {1, 0, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 2, 1, 1, 0, 2, 0, -1}}, {1, {1, 0, 2, 1, 1, 0, 2, 0, 0}}, 
 {1, {1, 0, 2, 1, 1, 1, 0, 0, 0}}, {1, {1, 0, 2, 1, 1, 1, 1, -1, 0}}, 
 {1, {1, 0, 2, 1, 1, 1, 1, 0, 0}}, {1, {1, 0, 2, 1, 1, 1, 2, 0, 0}}, 
 {1, {1, 0, 2, 2, -1, 1, 2, 0, 0}}, {1, {1, 0, 2, 2, -1, 2, 1, 0, 0}}, 
 {1, {1, 0, 2, 2, 0, 0, 2, 0, 0}}, {1, {1, 0, 2, 2, 0, 1, 1, -1, 0}}, 
 {1, {1, 0, 2, 2, 0, 1, 1, 0, 0}}, {1, {1, 0, 2, 2, 0, 1, 2, -1, 0}}, 
 {1, {1, 0, 2, 2, 0, 1, 2, 0, -1}}, {1, {1, 0, 2, 2, 0, 1, 2, 0, 0}}, 
 {1, {1, 0, 2, 2, 0, 2, 0, 0, 0}}, {1, {1, 0, 2, 2, 0, 2, 1, 0, -1}}, 
 {1, {1, 0, 2, 2, 0, 2, 1, 0, 0}}, {1, {1, 0, 2, 2, 1, 1, 0, 0, 0}}, 
 {1, {1, 0, 2, 2, 1, 1, 1, 0, 0}}, {1, {1, 0, 2, 2, 1, 2, -1, 0, 0}}, 
 {1, {1, 0, 2, 2, 1, 2, 0, 0, -1}}, {1, {1, 0, 2, 2, 1, 2, 0, 0, 0}}, 
 {1, {1, 0, 3, 0, 1, 1, 1, 0, 0}}, {1, {1, 0, 3, 1, 0, 2, 1, -1, 0}}, 
 {1, {1, 0, 3, 1, 0, 2, 1, 0, 0}}, {1, {1, 0, 3, 1, 1, 0, 1, -1, 0}}, 
 {1, {1, 0, 3, 1, 1, 0, 1, 0, 0}}, {1, {1, 0, 3, 1, 1, 1, 1, 0, 0}}, 
 {1, {1, 0, 3, 2, 0, 1, 1, -1, 0}}, {1, {1, 0, 3, 2, 0, 1, 1, 0, 0}}, 
 {1, {1, 0, 3, 2, 1, 1, 0, -1, 0}}, {1, {1, 0, 3, 2, 1, 1, 0, 0, 0}}, 
 {1, {1, 1, 0, 0, 0, 0, 2, 0, 0}}, {1, {1, 1, 0, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 1, 0, 0, 0, 2, 0, 0, 0}}, {1, {1, 1, 0, 0, 0, 2, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, -1, 2, 0, 0}}, {1, {1, 1, 0, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, 0, 2, 0, -1}}, {1, {1, 1, 0, 0, 1, 0, 2, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, 1, 0, 0, 0}}, {1, {1, 1, 0, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, 1, 2, 0, -1}}, {1, {1, 1, 0, 0, 1, 1, 2, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, 2, -1, 0, 0}}, {1, {1, 1, 0, 0, 1, 2, 0, 0, -1}}, 
 {1, {1, 1, 0, 0, 1, 2, 0, 0, 0}}, {1, {1, 1, 0, 0, 1, 2, 1, 0, -1}}, 
 {1, {1, 1, 0, 0, 1, 2, 1, 0, 0}}, {1, {1, 1, 0, 1, -1, 2, 0, 0, 0}}, 
 {1, {1, 1, 0, 1, -1, 3, 0, 0, 0}}, {1, {1, 1, 0, 1, 0, 1, 0, 0, 0}}, 
 {1, {1, 1, 0, 1, 0, 2, -1, 0, 0}}, {1, {1, 1, 0, 1, 0, 2, 0, 0, -1}}, 
 {1, {1, 1, 0, 1, 0, 2, 0, 0, 0}}, {1, {1, 1, 0, 1, 0, 3, -1, 0, 0}}, 
 {1, {1, 1, 0, 1, 0, 3, 0, 0, -1}}, {1, {1, 1, 0, 1, 0, 3, 0, 0, 0}}, 
 {1, {1, 1, 0, 1, 1, 1, 0, 0, 0}}, {1, {1, 1, 0, 1, 1, 2, -1, 0, 0}}, 
 {1, {1, 1, 0, 1, 1, 2, 0, 0, -1}}, {1, {1, 1, 0, 1, 1, 2, 0, 0, 0}}, 
 {1, {1, 1, 1, 0, 0, 0, 2, 0, 0}}, {1, {1, 1, 1, 0, 0, 1, 2, 0, 0}}, 
 {1, {1, 1, 1, 0, 0, 2, 0, 0, 0}}, {1, {1, 1, 1, 0, 0, 2, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, -1, 2, 0, 0}}, {1, {1, 1, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 0, 2, 0, -1}}, {1, {1, 1, 1, 0, 1, 0, 2, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 1, 0, 0, 0}}, {1, {1, 1, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 1, 2, 0, -1}}, {1, {1, 1, 1, 0, 1, 1, 2, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 2, -1, 0, 0}}, {1, {1, 1, 1, 0, 1, 2, 0, 0, -1}}, 
 {1, {1, 1, 1, 0, 1, 2, 0, 0, 0}}, {1, {1, 1, 1, 0, 1, 2, 1, 0, -1}}, 
 {1, {1, 1, 1, 0, 1, 2, 1, 0, 0}}, {1, {1, 1, 1, 1, -1, 1, 2, 0, 0}}, 
 {1, {1, 1, 1, 1, -1, 2, 1, 0, 0}}, {1, {1, 1, 1, 1, -1, 3, 0, 0, 0}}, 
 {1, {1, 1, 1, 1, 0, 0, 2, 0, 0}}, {1, {1, 1, 1, 1, 0, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 1, 0, 1, 2, 0, -1}}, {1, {1, 1, 1, 1, 0, 1, 2, 0, 0}}, 
 {1, {1, 1, 1, 1, 0, 1, 3, 0, 0}}, {1, {1, 1, 1, 1, 0, 2, 0, 0, 0}}, 
 {1, {1, 1, 1, 1, 0, 2, 1, 0, -1}}, {1, {1, 1, 1, 1, 0, 2, 1, 0, 0}}, 
 {1, {1, 1, 1, 1, 0, 2, 2, 0, 0}}, {1, {1, 1, 1, 1, 0, 3, -1, 0, 0}}, 
 {1, {1, 1, 1, 1, 0, 3, 0, 0, -1}}, {1, {1, 1, 1, 1, 0, 3, 0, 0, 0}}, 
 {1, {1, 1, 1, 1, 1, 0, 2, 0, 0}}, {1, {1, 1, 1, 1, 1, 0, 3, 0, 0}}, 
 {1, {1, 1, 1, 1, 1, 1, 0, 0, 0}}, {1, {1, 1, 1, 1, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 1, 1, 1, 2, 0, -1}}, {1, {1, 1, 1, 1, 1, 1, 2, 0, 0}}, 
 {1, {1, 1, 1, 1, 1, 1, 3, 0, -1}}, {1, {1, 1, 1, 1, 1, 1, 3, 0, 0}}, 
 {1, {1, 1, 1, 1, 1, 2, -1, 0, 0}}, {1, {1, 1, 1, 1, 1, 2, 0, 0, -1}}, 
 {1, {1, 1, 1, 1, 1, 2, 0, 0, 0}}, {1, {1, 1, 1, 1, 1, 2, 1, 0, -1}}, 
 {1, {1, 1, 1, 1, 1, 2, 1, 0, 0}}, {1, {1, 1, 1, 1, 1, 2, 2, 0, -1}}, 
 {1, {1, 1, 1, 1, 1, 2, 2, 0, 0}}, {1, {1, 1, 1, 2, -1, 3, 0, 0, 0}}, 
 {1, {1, 1, 1, 2, 0, 1, 2, 0, 0}}, {1, {1, 1, 1, 2, 0, 2, 0, 0, 0}}, 
 {1, {1, 1, 1, 2, 0, 2, 1, 0, 0}}, {1, {1, 1, 1, 2, 0, 3, -1, 0, 0}}, 
 {1, {1, 1, 1, 2, 0, 3, 0, 0, -1}}, {1, {1, 1, 1, 2, 0, 3, 0, 0, 0}}, 
 {1, {1, 1, 1, 2, 1, 0, 2, 0, 0}}, {1, {1, 1, 1, 2, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 2, 1, 1, 2, 0, -1}}, {1, {1, 1, 1, 2, 1, 1, 2, 0, 0}}, 
 {1, {1, 1, 1, 2, 1, 2, 0, 0, 0}}, {1, {1, 1, 1, 2, 1, 2, 1, 0, -1}}, 
 {1, {1, 1, 1, 2, 1, 2, 1, 0, 0}}, {1, {1, 1, 2, 0, 1, 0, 1, -1, 0}}, 
 {1, {1, 1, 2, 0, 1, 0, 1, 0, 0}}, {1, {1, 1, 2, 0, 1, 1, 0, -1, 0}}, 
 {1, {1, 1, 2, 0, 1, 1, 0, 0, 0}}, {1, {1, 1, 2, 0, 1, 1, 1, -1, 0}}, 
 {1, {1, 1, 2, 0, 1, 1, 1, 0, 0}}, {1, {1, 1, 2, 1, 0, 1, 1, -1, 0}}, 
 {1, {1, 1, 2, 1, 0, 1, 1, 0, 0}}, {1, {1, 1, 2, 1, 0, 1, 2, 0, 0}}, 
 {1, {1, 1, 2, 1, 0, 2, 0, -1, 0}}, {1, {1, 1, 2, 1, 0, 2, 0, 0, 0}}, 
 {1, {1, 1, 2, 1, 0, 2, 1, 0, 0}}, {1, {1, 1, 2, 1, 1, 0, 2, 0, 0}}, 
 {1, {1, 1, 2, 1, 1, 1, 0, -1, 0}}, {1, {1, 1, 2, 1, 1, 1, 0, 0, 0}}, 
 {1, {1, 1, 2, 1, 1, 1, 1, -1, 0}}, {1, {1, 1, 2, 1, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 2, 1, 1, 1, 2, -1, 0}}, {1, {1, 1, 2, 1, 1, 1, 2, 0, -1}}, 
 {1, {1, 1, 2, 1, 1, 1, 2, 0, 0}}, {1, {1, 1, 2, 1, 1, 2, 0, 0, 0}}, 
 {1, {1, 1, 2, 1, 1, 2, 1, 0, -1}}, {1, {1, 1, 2, 1, 1, 2, 1, 0, 0}}, 
 {1, {1, 1, 2, 2, 0, 2, 0, -1, 0}}, {1, {1, 1, 2, 2, 0, 2, 0, 0, 0}}, 
 {1, {1, 1, 2, 2, 1, 1, 1, -1, 0}}, {1, {1, 1, 2, 2, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 3, 1, 1, 1, 1, -1, 0}}, {1, {1, 1, 3, 1, 1, 1, 1, 0, 0}}, 
 {1, {1, 2, -1, 0, 1, 0, 1, 0, 0}}, {1, {1, 2, -1, 0, 1, 1, 0, 0, 0}}, 
 {1, {1, 2, -1, 0, 1, 1, 1, 0, 0}}, {1, {1, 2, -1, 1, 0, 1, 0, 0, 0}}, 
 {1, {1, 2, -1, 1, 0, 2, 0, 0, 0}}, {1, {1, 2, -1, 1, 1, 1, 0, 0, 0}}, 
 {1, {1, 2, 0, 0, 1, 0, 1, -1, 0}}, {1, {1, 2, 0, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 2, 0, 0, 1, 1, 0, -1, 0}}, {1, {1, 2, 0, 0, 1, 1, 0, 0, 0}}, 
 {1, {1, 2, 0, 0, 1, 1, 1, -1, 0}}, {1, {1, 2, 0, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 2, 0, 1, 0, 1, 0, -1, 0}}, {1, {1, 2, 0, 1, 0, 1, 0, 0, 0}}, 
 {1, {1, 2, 0, 1, 0, 1, 1, 0, 0}}, {1, {1, 2, 0, 1, 0, 2, 0, -1, 0}}, 
 {1, {1, 2, 0, 1, 0, 2, 0, 0, 0}}, {1, {1, 2, 0, 1, 1, 1, 0, -1, 0}}, 
 {1, {1, 2, 0, 1, 1, 1, 0, 0, 0}}, {1, {1, 2, 0, 1, 1, 1, 1, 0, 0}}, 
 {1, {1, 2, 0, 1, 1, 1, 2, 0, 0}}, {1, {1, 2, 0, 2, 0, 2, 0, 0, 0}}, 
 {1, {1, 2, 0, 2, 1, 1, 1, 0, 0}}, {1, {1, 2, 1, 0, 1, 0, 1, -1, 0}}, 
 {1, {1, 2, 1, 0, 1, 0, 1, 0, 0}}, {1, {1, 2, 1, 0, 1, 1, 0, -1, 0}}, 
 {1, {1, 2, 1, 0, 1, 1, 0, 0, 0}}, {1, {1, 2, 1, 0, 1, 1, 1, -1, 0}}, 
 {1, {1, 2, 1, 0, 1, 1, 1, 0, 0}}, {1, {1, 2, 1, 1, 0, 1, 1, -1, 0}}, 
 {1, {1, 2, 1, 1, 0, 1, 1, 0, 0}}, {1, {1, 2, 1, 1, 0, 2, 0, -1, 0}}, 
 {1, {1, 2, 1, 1, 0, 2, 0, 0, 0}}, {1, {1, 2, 1, 1, 1, 1, 0, -1, 0}}, 
 {1, {1, 2, 1, 1, 1, 1, 0, 0, 0}}, {1, {1, 2, 1, 1, 1, 1, 1, -1, 0}}, 
 {1, {1, 2, 1, 1, 1, 1, 1, 0, 0}}, {1, {1, 2, 1, 1, 1, 1, 2, -1, 0}}, 
 {1, {1, 2, 1, 1, 1, 1, 2, 0, 0}}, {1, {1, 2, 1, 2, 0, 2, 0, -1, 0}}, 
 {1, {1, 2, 1, 2, 0, 2, 0, 0, 0}}, {1, {1, 2, 1, 2, 1, 1, 1, -1, 0}}, 
 {1, {1, 2, 1, 2, 1, 1, 1, 0, 0}}, {1, {1, 2, 2, 1, 1, 1, 1, -1, 0}}, 
 {1, {1, 2, 2, 1, 1, 1, 1, 0, 0}}, {1, {2, -1, 3, 0, 1, 1, 1, 0, 0}}, 
 {1, {2, 0, 2, 0, 0, 1, 2, 0, 0}}, {1, {2, 0, 2, 0, 0, 2, 1, 0, 0}}, 
 {1, {2, 0, 2, 0, 1, 0, 2, 0, 0}}, {1, {2, 0, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {2, 0, 2, 0, 1, 1, 2, 0, -1}}, {1, {2, 0, 2, 0, 1, 1, 2, 0, 0}}, 
 {1, {2, 0, 2, 0, 1, 2, 0, 0, 0}}, {1, {2, 0, 2, 0, 1, 2, 1, 0, -1}}, 
 {1, {2, 0, 2, 0, 1, 2, 1, 0, 0}}, {1, {2, 0, 3, 0, 1, 1, 1, -1, 0}}, 
 {1, {2, 0, 3, 0, 1, 1, 1, 0, 0}}}


==> anc/dbox/pr-dbox2.m <==
{{1, {0, 0, 1, 1, 0, 1, 0, 0, 0}}, {1, {0, 0, 1, 1, 1, 0, 0, 0, 0}}, 
 {1, {0, 1, 0, 1, 1, 0, 0, 0, 0}}, {1, {1, 0, 0, 1, 0, 1, 0, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 0, 1, 0, 0}}, {1, {0, 0, 1, 1, 1, 0, 2, 0, 0}}, 
 {1, {0, 0, 1, 1, 1, 1, 0, 0, 0}}, {1, {0, 0, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 1, 0, 1, 1, 0, 0, 0}}, {1, {0, 1, 1, 1, 0, 1, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 0, 2, 0, 0, 0}}, {1, {0, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 2, 0, 0, 0, 0}}, {1, {1, 0, 0, 1, 0, 1, 1, 0, 0}}, 
 {1, {1, 0, 0, 1, 0, 1, 2, 0, 0}}, {1, {1, 0, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 1, 0, 1, 1, 0, 0, 0}}, {1, {1, 0, 1, 1, 0, 0, 1, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 0, 2, 0, 0}}, {1, {1, 0, 1, 1, 0, 1, 0, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 2, 0, 0, 0}}, {1, {1, 1, 0, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 0, 0, 1, 1, 0, 0, 0}}, {1, {1, 1, 0, 1, 0, 1, 0, 0, 0}}, 
 {1, {1, 1, 0, 1, 0, 2, 0, 0, 0}}, {1, {0, 0, 2, 1, 1, 1, 1, 0, 0}}, 
 {1, {0, 0, 2, 2, 1, 1, 1, 0, 0}}, {1, {0, 1, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 0, 1, 1, 0, 0}}, {1, {0, 1, 1, 1, 1, 0, 1, 0, 0}}, 
 {1, {0, 1, 1, 1, 1, 1, 0, 0, 0}}, {1, {0, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {1, {0, 1, 1, 1, 2, 1, 0, 0, 0}}, {1, {0, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 1, 1, 1, 0, 0, 0}}, {1, {0, 1, 2, 1, 2, 1, 0, 0, 0}}, 
 {1, {0, 1, 2, 2, 1, 1, 0, 0, 0}}, {1, {2, 0, 2, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 1, 1, 0, 0}}, {1, {1, 0, 1, 1, 0, 1, 2, 0, 0}}, 
 {1, {1, 0, 1, 1, 0, 2, 1, 0, 0}}, {1, {1, 0, 1, 2, 0, 1, 1, 0, 0}}, 
 {1, {1, 0, 1, 2, 0, 1, 2, 0, 0}}, {1, {1, 0, 2, 1, 0, 2, 1, 0, 0}}, 
 {1, {1, 0, 2, 2, 0, 1, 1, 0, 0}}, {1, {1, 0, 2, 1, 1, 0, 1, 0, 0}}, 
 {1, {1, 0, 2, 2, 1, 1, 0, 0, 0}}, {1, {1, 1, 0, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 0, 1, 1, 1, 0, 0, 0}}, {1, {1, 1, 1, 0, 1, 0, 1, 0, 0}}, 
 {1, {1, 1, 1, 0, 1, 1, 0, 0, 0}}, {1, {1, 1, 1, 1, 0, 2, 0, 0, 0}}, 
 {1, {1, 1, 1, 2, 0, 2, 0, 0, 0}}, {1, {0, 1, 1, 1, 1, 1, 1, 0, 0}}, 
 {1, {1, 0, 1, 1, 1, 1, 1, 0, 0}}, {1, {1, 1, 1, 0, 1, 1, 1, 0, 0}}, 
 {1, {1, 1, 1, 1, 0, 1, 1, 0, 0}}, {1, {1, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {1, {1, 1, 1, 1, 1, 1, 1, 0, 0}}, {1, {1, 1, 1, 1, 1, 1, 2, 0, 0}}, 
 {1, {1, 1, 1, 2, 1, 1, 1, 0, 0}}, {1, {1, 1, 2, 1, 1, 1, 1, 0, 0}}}


==> anc/nbox/Am0.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/m, 0, -(ep/m), 0, -(ep/m), -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, ep/m, 0, ep/m, 0, -(ep/m), -(ep/m), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {ep/m, (2*ep)/(3*m), 0, 0, 0, 0, 0, -(ep/m), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/(2*m), ep/(3*m), 0, 0, 0, 0, 0, 0, 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-5*ep)/(4*m), 0, 0, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, -1/2*ep/m, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-2*ep)/m, 0, 0, (2*ep)/m, 0, 0, 0, 0, 0, 0, 
  0, (-2*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, ep/(3*m), ep/(3*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, (-5*ep)/(6*m), ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*ep)/m, -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-4*ep)/(3*m), (2*ep)/m, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ep/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 
  ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, (4*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(3*ep)/(2*m), 0, 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-2*ep)/m, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (4*ep)/m, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep/m, 0, 0, ep/(2*m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(ep/m), 0, 0, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-3*ep)/(2*m), ep/(4*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-6*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/m, -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (6*ep)/m, -1/2*ep/m, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*ep)/(2*m), (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/m, (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-9*ep)/(2*m), (-2*ep)/m, 0, (3*ep)/m, 
  0, 0, (3*ep)/m, (2*ep)/m, -(ep/m), 0, 0, (-4*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep/m), -1/3*ep/m, 0, ep/m, 0, -(ep/m), 
  (2*ep)/m, ep/m, -(ep/m), 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ep/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, (2*ep)/m, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(2*ep)/m, 0, 0, (4*ep)/m, 0, 0, 0, 0, 0, 0, ep/m, 
  (-4*ep)/m, (4*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-4*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*ep)/(3*m), ep/(3*m), ep/m, 0, -(ep/m), ep/m, 0, 0, ep/(2*m), 0, 0, 
  0, 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(2*m), -(ep/m), -(ep/m), (3*ep)/m, 0, 0, 0, ep/(2*m), -(ep/m), 0, 
  -(ep/m), (2*ep)/m, (-2*ep)/m, (-2*ep)/(3*m), (2*ep)/m, 0, -(ep/m), ep/m, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*m), -1/2*ep/m, 0, 
  0, ep/m, (-3*ep)/m, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep)/(2*m), ep/m, (2*ep)/m, (-6*ep)/m, 0, 0, 0, (-5*ep)/(2*m), (5*ep)/m, 
  0, (2*ep)/m, (-2*ep)/m, (2*ep)/m, (2*ep)/(3*m), (-2*ep)/m, 0, (7*ep)/m, 
  (-4*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/m, 
  (-5*ep)/(2*m), -(ep/m), 0, (-2*ep)/m, (3*ep)/m, (-3*ep)/m, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(3*ep)/m, ep/m, ep/m, (-6*ep)/m, 0, 0, 0, (-2*ep)/m, (4*ep)/m, 0, 
  (2*ep)/m, ep/m, (2*ep)/m, ep/(3*m), -(ep/m), 0, (4*ep)/m, (-4*ep)/m, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), (-5*ep)/(2*m), 
  -1/2*ep/m, (-2*ep)/m, (3*ep)/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(2*m), -(ep/m), -(ep/m), (3*ep)/m, 0, 0, 0, ep/m, (-2*ep)/m, 0, 
  -(ep/m), (3*ep)/m, (-3*ep)/m, -(ep/m), (3*ep)/m, 0, (-2*ep)/m, (2*ep)/m, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/m, 
  (-3*ep)/(2*m), ep/m, (-3*ep)/m, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-9*ep)/(2*m), (-2*ep)/m, (-3*ep)/m, (6*ep)/m, 0, 0, 0, (3*ep)/m, 
  (-3*ep)/m, 0, (-3*ep)/(2*m), (-3*ep)/m, (-3*ep)/m, ep/(3*m), (2*ep)/m, 0, 
  (-8*ep)/m, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*ep/m, ep/m, ep/m, -1/2*ep/m, (5*ep)/(2*m), 0, (5*ep)/(2*m), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(-2*ep)/m, (-4*ep)/(3*m), (-4*ep)/(3*m), (4*ep)/m, 0, 0, 0, 
  ep/(2*m), (-2*ep)/m, 0, -(ep/m), (3*ep)/m, (-2*ep)/m, -(ep/m), (2*ep)/m, 0, 
  -(ep/m), (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/(2*m), -1/2*ep/m, -1/2*ep/m, ep/(2*m), 0, (-6*ep)/m, (2*ep)/m, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, ep/m, (3*ep)/m, 0, 0, 0, (-3*ep)/(2*m), 0, 0, -1/2*ep/m, 
  (4*ep)/m, -(ep/m), (-4*ep)/(3*m), ep/m, 0, (5*ep)/m, ep/m, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, (-3*ep)/(2*m), (-3*ep)/(2*m), ep/m, 
  (-5*ep)/(2*m), (-6*ep)/m, -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-3*ep)/(2*m), 0, 0, (3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/m, -(ep/m), 0, 0, 0, 0, 0, -(ep/m), ep/m, ep/m, -(ep/m), 0, 0, 0, 
  0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 
  ep/m, ep/m, 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, -(ep/m), (3*ep)/m, 0, 0, 0, 0, 0, 0, 0, (2*ep)/m, 
  (-2*ep)/m, 0, 0, 0, (-4*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, ep/m, 0, ep/m, 0, 
  ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep)/m, 0, ep/m, (-9*ep)/m, 0, 0, 0, 0, 0, 0, 0, (-4*ep)/m, (4*ep)/m, 0, 
  0, 0, (4*ep)/m, (-4*ep)/m, ep/(2*m), -1/2*ep/m, (-5*ep)/(2*m), ep/m, 0, 0, 
  0, 0, 0, 0, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, 
  (-3*ep)/(2*m), ep/(2*m), (-2*ep)/m, (-3*ep)/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep)/(2*m), 0, (2*ep)/m, (-9*ep)/m, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 
  (2*ep)/m, 0, 0, 0, (2*ep)/m, (-2*ep)/m, ep/(2*m), (-2*ep)/m, (-5*ep)/(2*m), 
  (5*ep)/(2*m), 0, 0, 0, 0, 0, 0, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ep/m, 0, ep/(2*m), (-3*ep)/(2*m), (-2*ep)/m, (-3*ep)/m, (-3*ep)/m, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-9*ep)/(2*m), 0, (-3*ep)/m, (6*ep)/m, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/m, 
  (-3*ep)/m, 0, 0, 0, (-7*ep)/m, ep/m, ep/m, ep/(2*m), (3*ep)/m, 
  (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*ep/m, -1/2*ep/m, ep/m, ep/m, (2*ep)/m, 0, (2*ep)/m, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/m, 0, (2*ep)/(3*m), (-4*ep)/m, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, ep/m, 0, 
  0, 0, 0, -(ep/m), ep/(2*m), -1/2*ep/m, -1/2*ep/m, ep/(2*m), 0, 0, 0, 0, 0, 
  0, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(2*m), 
  ep/(2*m), 0, (-3*ep)/m, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (2*ep)/m, (6*ep)/m, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep)/m, 0, 0, 0, 0, (5*ep)/m, ep/m, (-3*ep)/(2*m), 0, -1/2*ep/m, 
  ep/(2*m), 0, 0, 0, 0, 0, 0, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ep/(2*m), ep/(2*m), (-3*ep)/(2*m), (-3*ep)/(2*m), (-2*ep)/m, (3*ep)/m, 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep/m), ep/(3*m), 0, -(ep/m), 0, 0, 0, ep/m, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*ep/m, 0, 0, 0, 0, 0, 0, -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*ep)/m, 0, (9*ep)/m, 0, 
  0, (3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, -(ep/m), 0, 
  0, (-2*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ep/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, (4*ep)/m, 0, (-12*ep)/m, (-2*ep)/m, (3*ep)/m, (-6*ep)/m, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), (3*ep)/m, 0, 0, ep/m, 
  (3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*ep)/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (-2*ep)/(3*m), 0, (2*ep)/m, (2*ep)/(3*m), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(3*m), -(ep/m), -(ep/m), -1/2*ep/m, 0, 0, 
  -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (12*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 
  ep/m, 0, 0, 0, 0, 0, -(ep/m), -(ep/m), -(ep/m), -(ep/m), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, 0, 0, 
  ep/m, ep/m, 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(ep/m), (9*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*ep)/m, 
  ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, ep/m, 
  0, ep/m, 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ep/m, (-27*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*ep)/m, (-4*ep)/m, ep/(2*m), -1/2*ep/m, 0, 0, 0, 0, (-3*ep)/m, ep/m, 0, 
  (4*ep)/m, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ep/m, (-3*ep)/(2*m), ep/(2*m), (-2*ep)/m, 
  (-3*ep)/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*ep)/m, (-30*ep)/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/m, (-2*ep)/m, ep/(2*m), (-2*ep)/m, 0, 0, 0, 0, 0, (5*ep)/(2*m), 0, 
  (2*ep)/m, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ep/m, 0, ep/(2*m), (-3*ep)/(2*m), (-2*ep)/m, 
  (-3*ep)/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep)/m, (24*ep)/m, (3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-7*ep)/m, ep/m, ep/m, ep/(2*m), 0, 0, 0, 0, (3*ep)/m, (-3*ep)/(2*m), 
  (-2*ep)/m, (-3*ep)/m, (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/m, -1/2*ep/m, ep/m, ep/m, 
  (2*ep)/m, 0, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*ep)/(3*m), (-10*ep)/m, (-2*ep)/(3*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(ep/m), ep/(2*m), -1/2*ep/m, 0, 0, 0, 0, 0, ep/(2*m), -1/3*ep/m, 
  ep/m, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ep/(2*m), ep/(2*m), 0, (-3*ep)/m, -(ep/m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, (2*ep)/m, (3*ep)/m, -1/2*ep/m, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (5*ep)/m, ep/m, (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 
  ep/(2*m), ep/m, 0, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(2*m), ep/(2*m), (-3*ep)/(2*m), 
  (-3*ep)/(2*m), (-2*ep)/m, (3*ep)/m, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -(ep/m), -1/2*ep/m, (9*ep)/(2*m), ep/(2*m), 0, 0, 0, 0, 0, 
  -1/2*ep/m, 0, 0, -1/3*ep/m, ep/m, 0, -1/2*ep/m, ep/(2*m), 0, 0, 0, 0, 0, 
  -1/2*ep/m, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*m), 
  -1/2*ep/m, 0, 0, ep/(2*m), -1/2*ep/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep)/m, ep/m, (-6*ep)/m, (-3*ep)/(2*m), 0, 0, 0, 0, 0, ep/m, 0, 0, 
  ep/(3*m), -(ep/m), 0, (7*ep)/(2*m), (-2*ep)/m, 0, 0, 0, 0, 0, (5*ep)/(2*m), 
  0, 0, 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/m, (-5*ep)/(2*m), -(ep/m), 
  0, -(ep/m), ep/(2*m), (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (5*ep)/(2*m), ep/(2*m), (-6*ep)/m, -(ep/m), 0, 0, 0, 0, 0, ep/m, 0, 0, 
  ep/(6*m), -1/2*ep/m, 0, (2*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 0, (2*ep)/m, 0, 0, 
  ep/(2*m), ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), (-5*ep)/(2*m), 
  -1/2*ep/m, -(ep/m), ep/(2*m), (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*ep)/(2*m), -1/2*ep/m, (6*ep)/m, ep/m, 0, 0, 0, 0, 0, -1/2*ep/m, 0, 
  0, -1/2*ep/m, (3*ep)/(2*m), 0, -(ep/m), ep/m, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 
  0, (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/m, (-3*ep)/(2*m), 
  ep/(2*m), -1/2*ep/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-5*ep)/m, (-3*ep)/m, 
  (15*ep)/m, (3*ep)/(2*m), 0, 0, 0, 0, 0, (-3*ep)/(2*m), 0, 0, ep/(3*m), 
  (2*ep)/m, 0, (-8*ep)/m, (2*ep)/m, 0, 0, 0, 0, ep/m, (-3*ep)/m, 0, 0, 
  (-2*ep)/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), (2*ep)/m, (2*ep)/m, 
  -(ep/m), (5*ep)/(2*m), 0, (5*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-10*ep)/m, (-4*ep)/m, (30*ep)/m, (4*ep)/m, 0, 0, 0, 0, 0, (-3*ep)/m, 0, 
  0, (-3*ep)/m, (6*ep)/m, 0, (-3*ep)/m, (6*ep)/m, 0, 0, 0, 0, -(ep/m), 
  (-6*ep)/m, 0, 0, ep/m, (-6*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/m, 
  (-3*ep)/m, (-3*ep)/m, (3*ep)/m, 0, (-6*ep)/m, (6*ep)/m, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ep/m, (6*ep)/m, ep/(2*m), 0, 0, 0, 0, 0, -1/2*ep/m, 0, 0, 
  (-4*ep)/(3*m), ep/m, 0, (5*ep)/m, ep/m, 0, 0, 0, 0, -(ep/m), 0, 0, 0, ep/m, 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/m, (-3*ep)/m, (-3*ep)/m, (2*ep)/m, 
  (-5*ep)/(2*m), (-2*ep)/m, -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-8*ep)/m, (-4*ep)/(3*m), 0, 0, 0, 0, 0, ep/m, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-4*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep/(3*m), (-2*ep)/(3*m), -(ep/m), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (2*ep)/(3*m), -(ep/m), 0, 0, 0, 0, -1/2*ep/m, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(3*ep)/(2*m), 0, 0, (-27*ep)/m, (-2*ep)/m, 0, 0, 0, 0, 
  0, 0, (4*ep)/m, (-4*ep)/m, 0, 0, 0, 0, 0, 0, 0, ep/(2*m), -1/2*ep/m, 0, 0, 
  (-3*ep)/m, ep/m, 0, (4*ep)/m, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*ep)/(2*m), ep/(2*m), 0, ep/m, (-2*ep)/m, (-3*ep)/m, 
  (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep)/m, 0, 0, (-30*ep)/m, (-3*ep)/m, 0, 0, 0, 0, 0, 0, (2*ep)/m, 
  (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, ep/(2*m), (-2*ep)/m, 0, 0, 0, (5*ep)/(2*m), 
  0, (2*ep)/m, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/(2*m), (-3*ep)/(2*m), ep/m, 0, (-2*ep)/m, (-3*ep)/m, (-3*ep)/m, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (12*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/m), ep/m, 0, 0, 0, -(ep/m), -(ep/m), -(ep/m), -(ep/m), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, (-2*ep)/m, 0, ep/m, 0, ep/m, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(2*m), 0, 0, (9*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, (-4*ep)/m, ep/m, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, -(ep/m), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, 0, 0, (-2*ep)/m, ep/m, 0, ep/m, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-9*ep)/(2*m), 0, 0, (24*ep)/m, (3*ep)/(2*m), 0, 0, 0, 0, 0, 0, (-7*ep)/m, 
  ep/m, 0, 0, 0, 0, 0, 0, 0, ep/m, ep/(2*m), 0, 0, (3*ep)/m, (-3*ep)/(2*m), 
  (-2*ep)/m, (-3*ep)/m, (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ep/m, ep/m, -1/2*ep/m, -1/2*ep/m, (2*ep)/m, 0, (2*ep)/m, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/m, 0, 0, (-10*ep)/m, (-2*ep)/(3*m), 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 
  0, 0, 0, 0, 0, ep/(2*m), -1/2*ep/m, 0, 0, 0, ep/(2*m), -1/3*ep/m, ep/m, 
  ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(2*m), 
  ep/(2*m), 0, 0, 0, (-3*ep)/m, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(3*ep)/m, 0, 0, (3*ep)/m, -1/2*ep/m, 0, 0, 0, 0, 
  0, 0, (5*ep)/m, ep/m, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*m), 0, 0, 0, 0, 
  ep/(2*m), ep/m, 0, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*ep)/(2*m), (-3*ep)/(2*m), ep/(2*m), ep/(2*m), (-2*ep)/m, (3*ep)/m, 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep)/m, (9*ep)/m, 0, ep/m, (-3*ep)/m, (3*ep)/(2*m), (-3*ep)/m, 
  (-3*ep)/(2*m), 0, (-6*ep)/m, (3*ep)/m, (2*ep)/(3*m), 0, 0, (-9*ep)/m, 
  (3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, (3*ep)/m, -(ep/m), 
  (-3*ep)/m, ep/m, -1/2*ep/m, (3*ep)/(2*m), (2*ep)/m, 0, (4*ep)/m, 0, 
  (3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (2*ep)/m, (-6*ep)/m, 0, -(ep/m), 
  (2*ep)/m, (2*ep)/m, (-2*ep)/m, 0, 0, (-2*ep)/m, (2*ep)/m, 0, 0, ep/m, 
  (8*ep)/m, (-2*ep)/m, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, 
  (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, 0, ep/m, (-2*ep)/m, 0, 
  (-2*ep)/m, 0, (-2*ep)/m, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-2*ep)/m, (2*ep)/m, (-12*ep)/m, 0, 
  -(ep/m), (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, (8*ep)/m, (-2*ep)/m, 0, 0, 
  0, 0, (2*ep)/(3*m), (-2*ep)/m, (-4*ep)/m, 0, 0, (2*ep)/m, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, ep/m, 
  (-2*ep)/m, 0, ep/m, (-2*ep)/m, 0, (-2*ep)/m, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, (-3*ep)/m, (-3*ep)/m, 0, 0, ep/m, (-3*ep)/m, 0, 0, 
  (-3*ep)/(2*m), 0, 0, 0, (2*ep)/(3*m), 0, 0, (-9*ep)/m, (3*ep)/m, 0, 0, 0, 
  0, 0, (-3*ep)/m, 0, 0, -(ep/m), (3*ep)/m, 0, 0, 0, -(ep/m), 0, ep/m, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, -(ep/m), 0, 0, 0, 
  0, 0, 0, 0, 0, -(ep/m), (3*ep)/m, (4*ep)/m, 0, (4*ep)/m, 0, (3*ep)/m, 
  (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-44*ep)/m, (797*ep)/(36*m), 
  (-2657*ep)/(36*m), (7607*ep)/(24*m), (-4073*ep)/(72*m), 0, 0, 0, 0, 0, 
  (164*ep)/(3*m), (415*ep)/(3*m), (-239*ep)/(3*m), (49*ep)/(2*m), 
  (-147*ep)/(4*m), 0, (-84*ep)/m, (289*ep)/(6*m), (-88*ep)/(3*m), 
  (44*ep)/(3*m), (88*ep)/(3*m), (-44*ep)/(3*m), (88*ep)/(9*m), 
  (265*ep)/(6*m), 0, 0, (-529*ep)/(144*m), (2665*ep)/(48*m), (-151*ep)/(4*m), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-21*ep)/(2*m), (-113*ep)/(6*m), 
  (-88*ep)/(3*m), (21*ep)/(2*m), (352*ep)/(3*m), (415*ep)/(6*m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-21*ep)/m, (21*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-22*ep)/m, (-3739*ep)/(36*m), (4201*ep)/(18*m), (-5415*ep)/(8*m), 
  (463*ep)/(72*m), 0, 0, 0, 0, 0, (-25*ep)/(3*m), (239*ep)/(3*m), 
  (-151*ep)/(3*m), (49*ep)/(2*m), (-147*ep)/(4*m), 0, (1123*ep)/(3*m), 
  (437*ep)/m, (-44*ep)/(3*m), (22*ep)/(3*m), (44*ep)/(3*m), (-22*ep)/(3*m), 
  (88*ep)/(9*m), (-491*ep)/(6*m), 0, 0, (-529*ep)/(144*m), (2665*ep)/(48*m), 
  (-277*ep)/(12*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-21*ep)/(2*m), 
  (-25*ep)/(6*m), (-44*ep)/(3*m), (21*ep)/(2*m), (176*ep)/(3*m), 
  (239*ep)/(6*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (126*ep)/m, 
  (126*ep)/m, 0, (63*ep)/m, 0, (63*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-21*ep)/m, 0, 0, (-21*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-22*ep)/(21*m), 0, (3995*ep)/(756*m), (-782*ep)/(63*m), 0, 0, 0, 0, 0, 0, 
  0, (-76*ep)/(63*m), (164*ep)/(63*m), 0, 0, 0, (16*ep)/m, (214*ep)/(63*m), 
  (-44*ep)/(63*m), (22*ep)/(63*m), (44*ep)/(63*m), (-22*ep)/(63*m), 0, 0, 0, 
  0, 0, 0, (82*ep)/(63*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/m, (-170*ep)/(63*m), (-44*ep)/(63*m), (-2*ep)/m, (176*ep)/(63*m), 
  (-38*ep)/(63*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(44*ep)/(21*m), 0, (2809*ep)/(378*m), 
  (-1838*ep)/(63*m), 0, 0, 0, 0, 0, 0, 0, (-604*ep)/(63*m), (428*ep)/(63*m), 
  0, 0, 0, (16*ep)/m, (-50*ep)/(63*m), (88*ep)/(63*m), (-44*ep)/(63*m), 
  (-88*ep)/(63*m), (44*ep)/(63*m), 0, 0, 0, 0, 0, 0, (214*ep)/(63*m), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/m, (-38*ep)/(63*m), 
  (88*ep)/(63*m), (-2*ep)/m, (-352*ep)/(63*m), (-302*ep)/(63*m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*ep)/m, (-6*ep)/m, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/m, (2*ep)/m, 0, 0, 
  0, (6*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ep/m, -(ep/m), 0, -(ep/m), 0, -(ep/m), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-6*ep)/m, (971*ep)/(63*m), (-971*ep)/(21*m), (3*ep)/m, 0, 0, 0, 0, 0, 
  (-3*ep)/m, -(ep/m), ep/m, 0, 0, 0, (1627*ep)/(63*m), (1286*ep)/(63*m), 0, 
  0, 0, 0, 0, (-6*ep)/m, 0, 0, 0, 0, ep/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ep/(2*m), -1/2*ep/m, 0, -1/2*ep/m, 0, -1/2*ep/m, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (6*ep)/m, (6*ep)/m, 0, (3*ep)/m, 0, (3*ep)/m, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ep/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(415*ep)/(84*m), (176*ep)/(63*m), (63*ep)/(4*m), 
  (2539*ep)/(42*m), (1555*ep)/(126*m), 0, 0, (-205*ep)/(42*m), 
  (625*ep)/(42*m), 0, (-244*ep)/(21*m), (-6217*ep)/(42*m), (-5*ep)/m, 
  (-9*ep)/m, (27*ep)/(2*m), 0, (-1261*ep)/(42*m), (-23*ep)/(4*m), 
  (239*ep)/(21*m), (3*ep)/(2*m), (1465*ep)/(42*m), 0, 0, 0, (610*ep)/(7*m), 
  (-365*ep)/(42*m), (3655*ep)/(42*m), (2909*ep)/(21*m), (91*ep)/(8*m), 0, 0, 
  0, 0, 0, 0, (-10*ep)/m, (-10*ep)/m, 0, (-10*ep)/m, 0, (-10*ep)/m, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*m), (667*ep)/(42*m), 
  (302*ep)/(21*m), (1397*ep)/(42*m), (-541*ep)/(21*m), (9*ep)/(2*m), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (827*ep)/(21*m), (932*ep)/(21*m), (19*ep)/(4*m), 
  -1/4*ep/m, (3119*ep)/(42*m), (-4127*ep)/(42*m), (-5*ep)/m, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ep/m, ep/m, ep/m, -1/2*ep/m, 0, 0, 0}, 
 {(-415*ep)/(4*m), (-176*ep)/(3*m), (-189*ep)/(2*m), (-2673*ep)/(4*m), 
  (-1787*ep)/(12*m), 0, 0, (373*ep)/(2*m), (-961*ep)/(2*m), 0, (160*ep)/m, 
  (-5545*ep)/m, (105*ep)/m, (189*ep)/m, (-567*ep)/(2*m), 0, (16*ep)/m, 
  (714*ep)/m, (-239*ep)/(2*m), (-63*ep)/(4*m), (1423*ep)/m, 0, 0, 0, 
  (5327*ep)/(2*m), (365*ep)/(4*m), (-29543*ep)/(6*m), (-6259*ep)/(2*m), 
  (-2793*ep)/(8*m), 0, 0, 0, 0, 0, 0, (294*ep)/m, (294*ep)/m, 0, (294*ep)/m, 
  0, (294*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-63*ep)/m, 
  (-88*ep)/m, (-151*ep)/m, (-541*ep)/(2*m), (541*ep)/(2*m), (63*ep)/(2*m), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (1339*ep)/m, (1234*ep)/m, (-189*ep)/(2*m), 
  (21*ep)/(2*m), (2762*ep)/m, (-2279*ep)/m, (105*ep)/m, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-21*ep)/m, (-42*ep)/m, 0, 0, 0, 0, 0}, 
 {0, 0, (-9*ep)/(2*m), (-919*ep)/(42*m), (-3*ep)/(4*m), 0, 0, 0, 0, 0, 0, 
  (4*ep)/m, 0, 0, 0, 0, (541*ep)/(21*m), (-9*ep)/(2*m), (-239*ep)/(42*m), 
  (-3*ep)/(4*m), -(ep/m), 0, 0, 0, (-449*ep)/(42*m), (365*ep)/(84*m), 
  (1439*ep)/(126*m), (3*ep)/(2*m), (3*ep)/(4*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-151*ep)/(21*m), 
  (-151*ep)/(21*m), (-667*ep)/(42*m), (541*ep)/(42*m), (-3*ep)/(2*m), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(ep/m), -(ep/m), 0, 0, (-2*ep)/m, (2*ep)/m, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0, 0, 0, 0}, 
 {0, 0, (9*ep)/(4*m), (9*ep)/(4*m), (3*ep)/(2*m), 0, 0, (3*ep)/m, (-6*ep)/m, 
  0, (-3*ep)/m, (-2888*ep)/(21*m), 0, 0, 0, 0, (-9*ep)/(2*m), (45*ep)/(4*m), 
  0, 0, (722*ep)/(21*m), 0, 0, 0, (1444*ep)/(21*m), 0, (-2888*ep)/(63*m), 
  (-3*ep)/m, (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, (3*ep)/m, (3*ep)/m, 0, 
  (3*ep)/m, 0, (3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep)/(2*m), (3*ep)/(2*m), 0, (3*ep)/(2*m), 0, (3*ep)/(2*m), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (722*ep)/(21*m), (722*ep)/(21*m), 0, 0, (1444*ep)/(21*m), 
  (-1444*ep)/(21*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 
  0, 0, 0, 0}, {0, 0, (-9*ep)/m, (9*ep)/m, (-3*ep)/m, 0, 0, (3*ep)/m, 
  (-6*ep)/m, 0, (-3*ep)/m, (5776*ep)/(21*m), 0, 0, 0, 0, (-18*ep)/m, 
  (-9*ep)/m, 0, 0, (-1444*ep)/(21*m), 0, 0, 0, (-2888*ep)/(21*m), 0, 
  (5776*ep)/(63*m), (6*ep)/m, (3*ep)/m, 0, 0, 0, 0, 0, 0, (3*ep)/m, (3*ep)/m, 
  0, (3*ep)/m, 0, (3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep)/m, (-3*ep)/m, 0, (-3*ep)/m, 0, (-3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1444*ep)/(21*m), (-1444*ep)/(21*m), 0, 0, (-2888*ep)/(21*m), 
  (2888*ep)/(21*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/m), 
  0, 0, 0, 0}, {0, 0, 0, (1486*ep)/(21*m), (3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 
  (4*ep)/m, 0, 0, 0, 0, (-1460*ep)/(21*m), 0, (239*ep)/(21*m), (3*ep)/(2*m), 
  -(ep/m), 0, 0, 0, (323*ep)/(21*m), (-365*ep)/(42*m), (-1187*ep)/(63*m), 
  (-3*ep)/m, (-3*ep)/(2*m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (302*ep)/(21*m), (302*ep)/(21*m), 
  (667*ep)/(21*m), (-541*ep)/(21*m), (3*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/m), -(ep/m), 0, 0, (-2*ep)/m, (2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(ep/m), 0, 0, 0}, {(-12043*ep)/(176*m), 
  (-1105*ep)/(33*m), (-209*ep)/(12*m), (-8769*ep)/(88*m), (-23*ep)/(2*m), 0, 
  0, (685*ep)/(44*m), (1521*ep)/(44*m), 0, (-4*ep)/m, (-19*ep)/(6*m), 
  (37*ep)/(6*m), (-17*ep)/(6*m), (29*ep)/(4*m), 0, (145*ep)/(6*m), 
  (-85*ep)/(6*m), (2*ep)/(3*m), (-13*ep)/(6*m), (1553*ep)/(132*m), 
  (-1289*ep)/(528*m), (2*ep)/(3*m), (4*ep)/m, (-4*ep)/m, (2*ep)/m, 
  (15*ep)/(2*m), (29*ep)/(2*m), (63*ep)/(4*m), (-8*ep)/m, (-4*ep)/m, 
  (-4*ep)/m, (2*ep)/m, (-8*ep)/m, (6*ep)/m, (-18*ep)/m, (-12*ep)/m, 
  (12*ep)/m, (-8*ep)/m, (-48*ep)/m, 0, (4*ep)/m, ep/(12*m), (71*ep)/(12*m), 
  (-6*ep)/m, (-5*ep)/(2*m), (-20*ep)/(3*m), (11*ep)/(2*m), (-41*ep)/(6*m), 
  (8*ep)/m, 0, (-4*ep)/m, (-4*ep)/m, (-2*ep)/m, 0, (10*ep)/m, (-8*ep)/m, 
  (-10*ep)/m, (-10*ep)/m, (24*ep)/m, (-6*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-8*ep)/m, (4*ep)/m, (4*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-2*ep)/m, (6*ep)/m, (-2*ep)/m}, 
 {(120763*ep)/(3168*m), (-146*ep)/(11*m), (-95*ep)/(12*m), 
  (-50427*ep)/(176*m), (-7*ep)/(2*m), (2*ep)/m, (-2*ep)/m, (375*ep)/(44*m), 
  (287*ep)/(44*m), -(ep/m), (-7*ep)/m, (58723*ep)/(792*m), 
  (67919*ep)/(1584*m), (-7*ep)/(6*m), (15*ep)/(4*m), 0, (-9*ep)/(2*m), 
  (9*ep)/(2*m), 0, 0, (65*ep)/(44*m), (-197*ep)/(176*m), (2*ep)/(3*m), 
  (2*ep)/m, (-4*ep)/m, ep/m, (9*ep)/(2*m), (9*ep)/(2*m), (73*ep)/(12*m), 
  (-2*ep)/m, 0, (-2*ep)/m, 0, (-2*ep)/m, (2*ep)/m, (-5*ep)/m, (-3*ep)/m, 
  (4*ep)/m, -(ep/m), (-18*ep)/m, (3*ep)/m, 0, (-7*ep)/(4*m), (-5*ep)/(4*m), 
  (2*ep)/m, (3*ep)/(2*m), (3*ep)/m, (-3*ep)/(2*m), (5*ep)/(2*m), 0, 0, 
  (-2*ep)/m, (-2*ep)/m, (-2*ep)/m, ep/(2*m), (5*ep)/(2*m), (-2*ep)/m, 
  (-4*ep)/m, (-3*ep)/m, (9*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2*ep)/m, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(203581*ep)/(1056*m), (-3*ep)/(2*m), (5*ep)/(2*m), 
  (-146591*ep)/(176*m), ep/m, 0, 0, (4*ep)/m, -(ep/m), 0, (-12*ep)/m, 
  (56567*ep)/(264*m), (24605*ep)/(176*m), ep/m, (-3*ep)/(2*m), 0, -(ep/m), 
  ep/m, (4*ep)/m, (2*ep)/m, (-11*ep)/m, (-5*ep)/(4*m), (8*ep)/(3*m), 
  (-2*ep)/m, (-16*ep)/m, 0, (4*ep)/m, (5*ep)/m, (73*ep)/(6*m), 0, 0, 0, 0, 0, 
  -(ep/m), ep/m, 0, (-2*ep)/m, 0, (6*ep)/m, (-2*ep)/m, 0, (-6*ep)/m, 
  (-6*ep)/m, (8*ep)/m, (8*ep)/m, (12*ep)/m, (-12*ep)/m, (8*ep)/m, 0, 
  (-4*ep)/m, 0, 0, (-8*ep)/m, ep/(2*m), -1/2*ep/m, 0, ep/m, 0, (-3*ep)/m, 
  -(ep/m), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/nbox/Au0.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(3*u + 2*(v + w)))/(4*u*(u + v + w)), 0, 
  -1/4*(ep*(u - 2*(v + w)))/(u*(u + v + w)), 0, 
  -((ep*(2*u + v + w))/(u*(u + v + w))), -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (ep*(v + w))/(4*u*(u + v + w)), 0, 
  (ep*(-2*u + v + w))/(4*u*(u + v + w)), 0, -(ep/(u + v + w)), 
  -((ep*(2*u + v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/4*(ep*(u + 4*v + w))/((u + w)*(u + v + w)), 
  -1/4*(ep*(5*u + 4*v + 5*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  (2*ep*v)/((u + w)*(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-1/2*ep/(u + w), 
  -1/2*(ep*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, ep/(u + w), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(2*u + 3*(v + w)))/(4*u*(u + v + w)), 
  (ep*(2*u - v - w))/(4*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(3*u + v + w))/(u*(u + v + w))), -((ep*(v + w))/(u*(u + v + w))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, (ep*(u + 3*(v + w)))/(4*u*(u + v + w)), ep/(4*u), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/u), -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(2*u + v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (5*ep)/(4*u), -1/4*ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/u, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, ep/u, -1/2*ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, (ep*(3*u + v + w))/(4*u*(u + v + w)), 
  (ep*(u + 3*(v + w)))/(4*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -((ep*(3*u + 2*(v + w)))/(u*(u + v + w))), ep/u, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (ep*(3*u + 2*(v + w)))/(4*u*(u + v + w)), -1/4*ep/(u + v + w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*(ep*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 0, 0, 
  -1/2*(ep*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (ep*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 
  (-2*ep)/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-1/4*(ep*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 0, 
  0, -1/4*(ep*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -((ep*(2*u + v + 2*w))/((u + w)*(u + v + w))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*(ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, -(ep/(u + v)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + v + 4*w))/(2*(u + v)*(u + v + w)), ep/(2*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*ep)/(2*(u + v + w)), -1/2*ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (ep*(u + v + 2*w))/(2*(u + v)*(u + v + w)), ep/(2*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + v + 2*w))/((u + v)*(u + v + w)), -(ep/(u + v)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (3*ep)/(2*(u + v + w)), (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(u + v), -(ep/(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(3*ep*(u + 2*(v + w)))/(4*u*(u + v + w)), (3*ep)/(4*u), 0, 
  (-3*ep*(v + w))/(4*u*(u + v + w)), 0, (ep*(2*u + v + w))/(u*(u + v + w)), 
  -((ep*(u + 2*(v + w)))/(u*(u + v + w))), 
  -((ep*(3*u^2 + 5*u*(v + w) + 2*w*(v + w)))/(u*(u + w)*(u + v + w))), 
  (ep*(v + w))/(u*(u + v + w)), 0, 0, ep/u, ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-2*ep)/u, (3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {ep/(2*u), ep/(4*u), 0, -1/4*ep/u, 0, ep/u, (-2*ep)/u, 
  -((ep*(2*u + w))/(u*(u + w))), ep/u, 0, 0, 0, ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(ep/u), (2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/u, (-2*ep)/u, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/u, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, -1/2*ep/u, ep/(4*u), ep/(4*u), 0, 0, ep/u, 0, 0, 
  ep/u, 0, 0, 0, -(ep/u), ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(4*(u + v + w)), (-3*ep)/(4*(u + v + w)), (-3*ep)/(4*u), 
  (3*ep)/(4*u), 0, 0, 0, (ep*(u - 3*(v + w)))/(2*u*(u + v + w)), 
  -(ep/(u + v + w)), 0, (-2*ep)/(u + v + w), ep/(u + v + w), 
  (-2*ep)/(u + v + w), -(ep/(u + v + w)), (2*ep)/(u + v + w), 0, -1/2*ep/u, 
  ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(3*u + v + w))/(u*(u + v + w)), -1/2*ep/u, 0, 
  (ep*(v + w))/(u*(u + v + w)), ep/(2*(u + v + w)), (-3*ep)/u, 
  (ep*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*u), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/u, ep/(2*u), 
  ep/u, -(ep/u), ep/(2*u), (3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(2*u), (-3*ep)/(4*u), (-3*ep)/(4*u), (3*ep)/(2*u), 0, 0, 0, 
  (2*ep)/u, (-4*ep)/u, 0, (-4*ep)/u, -1/2*ep/u, (-2*ep)/u, -1/2*ep/u, ep/u, 
  0, (-2*ep)/u, (4*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/u, -1/2*ep/u, (ep*(3*u + w))/(2*u*(u + w)), ep/u, (-3*ep)/u, (3*ep)/u, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(3*ep)/(2*(u + w)), (3*ep*(u + 2*v + w))/
   (4*(u + w)*(u + v + w)), (3*ep*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 
  (-3*ep)/(2*(u + w)), 0, 0, 0, (-2*ep)/(u + w), (4*ep)/(u + w), 0, 
  (2*ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  -1/2*(ep*(u^2 + u*(3*v - 2*w) - 3*w*(v + w)))/(u*(u + w)*(u + v + w)), 
  (2*ep*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 
  (ep*(5*u^2 - 3*w*(v + w) + u*(3*v + 2*w)))/(2*u*(u + w)*(u + v + w)), 
  -((ep*(5*u + 6*v + 5*w))/((u + w)*(u + v + w))), 0, (2*ep)/(u + w), 
  (-4*ep)/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(v + w))/(u*(u + v + w)), -(ep/u), (ep*(3*u + w))/(2*u*(u + w)), 
  (ep*(-u + v + w))/(2*u*(u + v + w)), 
  -1/2*(ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
  (3*ep*(u - w))/(u*(u + w)), -((ep*(3*u + 4*v + 3*w))/
    ((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(u + 2*(v + w)))/(2*u*(u + v + w)), (3*ep)/(2*u), 
  (3*ep*(u + 2*(v + w)))/(2*u*(u + v + w)), (-3*ep)/(2*u), 0, 0, 0, 
  -((ep*(7*u^2 + 5*w*(v + w) + u*(11*v + 12*w)))/(u*(u + w)*(u + v + w))), 
  (2*ep*(u + 2*(v + w)))/(u*(u + v + w)), 0, (2*ep*(u + 2*(v + w)))/
   (u*(u + v + w)), (ep*(2*u + v + w))/(u*(u + v + w)), 
  (2*ep*(u + 2*(v + w)))/(u*(u + v + w)), (ep*(4*u + v + w))/(u*(u + v + w)), 
  (-2*ep)/u, 0, (7*ep)/u, (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(ep/(u + v + w)), -(ep/u), (-2*ep)/u, 
  (ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
  -1/2*(ep*(6*u + 7*(v + w)))/(u*(u + v + w)), 0, 
  -((ep*(2*u + 3*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (ep*(u - w))/(2*u*(u + w)), 0, 0, 0, ep/(2*u), 0, 
  -1/2*ep/u, 0, 0, -1/2*ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ep/(2*u), -1/2*ep/u, ep/(2*u), (ep*(-u + w))/(2*u*(u + w)), 0, 
  (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*ep)/(4*(u + v + w)), 
  (-3*ep*(u + 2*(v + w)))/(4*u*(u + v + w)), 0, 0, 0, 0, (3*ep)/(u + w), 0, 
  0, ep/(u + v + w), -1/2*ep/(u + v + w), ep/(u + v + w), 
  (-3*ep)/(2*(u + v + w)), 0, 0, (-3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep*(2*u + v + w))/(2*u*(u + v + w)), 0, (3*ep)/(2*u), 
  -1/2*(ep*(3*u + 4*v + 3*w))/((u + w)*(u + v + w)), 
  (ep*(2*u + 3*(v + w)))/(4*u*(u + v + w)), 0, 
  -1/2*(ep*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(4*(u + v + w)), 0, (3*ep*(v + w))/(4*u*(u + v + w)), 
  (3*ep*(u - v - w))/(4*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(2*u + 3*(v + w)))/(u*(u + v + w)), -(ep/(u + v + w)), 0, 0, 0, 
  (ep*(v + w))/(2*u*(u + v + w)), -((ep*(v + w))/(u*(u + v + w))), 
  -(ep/(u + v + w)), (2*ep)/(u + v + w), ep/(u + v + w), (-2*ep)/(u + v + w), 
  0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/2*(ep*(2*u + v + w))/(u*(u + v + w)), 
  -1/2*(ep*(v + w))/(u*(u + v + w)), 0, ep/u, ep/(2*(u + v + w)), 
  (-3*ep*(v + w))/(u*(u + v + w)), (ep*(u - v - w))/(u*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(4*(u + v + w)), 0, (3*ep*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 
  (-3*ep*v)/(2*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(2*u^2 - u*(v - 5*w) + 3*w*(v + w)))/(2*u*(u + w)*(u + v + w)), 
  (ep*(u + 4*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 
  (ep*(8*u^2 + 11*u*(v + w) + 3*w*(v + w)))/(2*u*(u + w)*(u + v + w)), 
  (ep*(u - 2*v + w))/((u + w)*(u + v + w)), -(ep/(u + v + w)), 
  (2*ep)/(u + v + w), ep/(u + v + w), (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 
  (2*ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*(ep*(v + w))/(u*(u + v + w)), (ep*(v + w))/(2*u*(u + v + w)), 
  -((ep*(3*u + w))/(u*(u + w))), -(ep/u), 
  -1/2*(ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
  (3*ep*(2*u + v + w))/(u*(u + v + w)), (-2*ep*v)/((u + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(2*u), 0, (-3*ep)/(4*u), (9*ep)/(4*u), 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/u, (-4*ep)/u, 0, 0, 0, (-2*ep)/u, (4*ep)/u, -1/2*ep/u, ep/u, 
  (ep*(11*u + 5*w))/(2*u*(u + w)), (-2*ep)/u, 0, 0, 0, 0, 0, 0, (-4*ep)/u, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((ep*(3*u + w))/(u*(u + w))), 
  -1/2*(ep*(3*u + v + w))/(u*(u + v + w)), -1/2*ep/u, ep/u, 
  (3*ep*(3*u + v))/(u*(u + v)), (3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-3*ep)/(2*u), 0, (3*ep)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/u, -(ep/u), -1/2*ep/u, 
  (ep*(-u + v + w))/(2*u*(u + v + w)), ep/(2*u), (3*ep*(u - v))/(u*(u + v)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(u + 2*(v + w)))/(2*u*(u + v + w)), 0, 
  (3*ep*(u + 2*(v + w)))/(2*u*(u + v + w)), (-3*ep*(v + w))/(u*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, (ep*(2*u + v + w))/(u*(u + v + w)), 
  (2*ep*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 
  (ep*(6*u + 7*(v + w)))/(u*(u + v + w)), (-2*ep*(v + w))/(u*(u + v + w)), 
  (ep*(3*u + v + w))/(u*(u + v + w)), (-2*ep*(v + w))/(u*(u + v + w)), 
  -((ep*(7*u^2 + 5*w*(v + w) + u*(11*v + 12*w)))/(u*(u + w)*(u + v + w))), 
  (2*ep*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (2*ep*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(ep/(u + v + w)), (ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
   (u*(u + w)*(u + v + w)), (-2*ep)/u, -(ep/u), 
  -1/2*(ep*(5*u + 7*(v + w)))/(u*(u + v + w)), 0, 
  -((ep*(u + 3*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*(ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 
  -1/2*(ep*(u + v + 2*w))/((u + v)*(u + v + w)), 
  (ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(2*u^2 - v*(v + w) + u*(v + 3*w)))/(2*u*(u + v)*(u + v + w)), 
  -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 
  (ep*(2*u + v + w))/(2*u*(u + v + w)), (ep*(u + v + 2*w))/
   ((u + v)*(u + v + w)), -1/2*(ep*(u^2 + v*(v + w) + u*(2*v + 3*w)))/
    (u*(u + v)*(u + v + w)), (ep*(u + v + 2*w))/((u + v)*(u + v + w)), 
  (ep*(3*u + v))/(2*u*(u + v)), -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), 
  0, 0, 0, 0, 0, 0, -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(v + w))/(2*u*(u + v + w)), 
  -1/2*(ep*(2*u + v + w))/(u*(u + v + w)), -1/2*(ep*(3*u + v))/(u*(u + v)), 
  (ep*(-u + v))/(2*u*(u + v)), 0, (ep*(5*u^2 - 2*v*(v + w) + u*(3*v + 8*w)))/
   (u*(u + v)*(u + v + w)), (ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/u, 0, 
  (-2*ep)/(u + v + w), ep/(u + v + w), -(ep/(u + v + w)), -(ep/(u + v + w)), 
  0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u - v - w))/(2*u*(u + v + w)), -((ep*v)/((u + w)*(u + v + w))), 
  (3*ep)/(2*u), 0, (ep*(u + 3*(v + w)))/(4*u*(u + v + w)), 
  (-3*ep*(u + v + 2*w))/((u + v)*(u + v + w)), -1/2*ep/u, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(v + w))/(4*u*(u + v + w)), -1/4*(ep*(v + w))/(u*(u + v + w)), 
  -1/2*(ep*(v + w))/(u*(u + v + w)), 0, (ep*(v + w))/(u*(u + v + w)), 
  -((ep*(v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(v + w))/(u*(u + v + w))), 0, 0, 0, -((ep*(v + w))/(u*(u + v + w))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*ep*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
  -1/4*(ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
  (ep*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 0, 0, 0, -(ep/(u + w)), 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*v)/((u + w)*(u + v + w))), (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  0, 0, 0, 0, 0, 0, (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, (3*ep*(u + 2*(v + w)))/(4*u*(u + v + w)), 0, 
  (-3*ep*(u + 2*(v + w)))/(4*u*(u + v + w)), 0, 
  (ep*(2*u + v + w))/(u*(u + v + w)), 
  -((ep*(u + 2*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
   (2*u*(u + v)*(u + v + w)), (ep*(v + w))/(2*u*(u + v + w)), 0, 0, 
  (3*ep)/(2*u), ep/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*ep)/u, (-3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, -(ep/u), 0, ep/u, ep/u, -(ep/u), (2*ep)/u, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(3*u + v))/(2*u*(u + v)), 
  -1/2*ep/u, 0, 0, -1/2*ep/u, -1/2*ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/u, (2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 
  -1/2*(ep*(u + v + 2*w))/((u + v)*(u + v + w)), 
  -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*ep/(u + v + w), (ep*(u + v + 2*w))/
   (2*(u + v)*(u + v + w)), ep/(2*(u + v + w)), 
  (ep*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 
  (ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep*w)/((u + v)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep*(v + w))/(4*u*(u + v + w)), (3*ep*(4*u - v - w))/
   (4*u*(u + v + w)), (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (ep*(v + w))/(2*u*(u + v + w)), -((ep*(v + w))/(u*(u + v + w))), 
  -(ep/(u + v + w)), (2*ep)/(u + v + w), 0, 0, 0, 0, 0, -(ep/(u + v + w)), 
  (-3*ep)/(2*u), -1/2*ep/(u + v + w), (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(2*u + v + w))/(u*(u + v + w)), -1/2*(ep*(v + w))/(u*(u + v + w)), 
  0, ep/u, ep/(2*(u + v + w)), (-3*ep*(v + w))/(u*(u + v + w)), 
  (ep*(u - v - w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
  (3*ep*(u + v - 6*w))/(4*(u + v)*(u + v + w)), 
  (-3*ep*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(8*u^2 + 11*u*(v + w) + 3*v*(v + w)))/(2*u*(u + v)*(u + v + w)), 
  (ep*(u + v - 2*w))/((u + v)*(u + v + w)), -(ep/(u + v + w)), 
  (2*ep)/(u + v + w), 0, 0, 0, 0, 0, -(ep/(u + v + w)), (3*ep)/(2*u), 
  (ep*(u + v + 4*w))/(2*(u + v)*(u + v + w)), 
  (2*ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(v + w))/(u*(u + v + w)), (ep*(v + w))/(2*u*(u + v + w)), 
  -((ep*(3*u + v))/(u*(u + v))), -(ep/u), 
  -1/2*(ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
  (3*ep*(2*u + v + w))/(u*(u + v + w)), (-2*ep*w)/((u + v)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-3*ep)/(4*u), (27*ep)/(4*u), 
  (3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/u, (4*ep)/u, -1/2*ep/u, 
  ep/u, 0, 0, 0, 0, (3*ep*(3*u + v))/(2*u*(u + v)), -(ep/u), 0, (-2*ep)/u, 
  (-4*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -((ep*(3*u + v))/(u*(u + v))), 
  -1/2*(ep*(3*u + v + w))/(u*(u + v + w)), -1/2*ep/u, ep/u, 
  (3*ep*(3*u + w))/(u*(u + w)), (3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*u), 0, 0, 
  0, 0, 0, (3*ep)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/u, -(ep/u), -1/2*ep/u, 
  (ep*(-u + v + w))/(2*u*(u + v + w)), ep/(2*u), (3*ep*(u - w))/(u*(u + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep*(u + 2*(v + w)))/(2*u*(u + v + w)), 
  (-3*ep*(u + 3*(v + w)))/(u*(u + v + w)), (-3*ep*(u + 2*(v + w)))/
   (2*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(6*u + 7*(v + w)))/(u*(u + v + w)), (-2*ep*(v + w))/(u*(u + v + w)), 
  (ep*(3*u + v + w))/(u*(u + v + w)), (-2*ep*(v + w))/(u*(u + v + w)), 0, 0, 
  0, 0, (-3*ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
  (ep*(u + 2*(v + w)))/(u*(u + v + w)), (3*ep)/u, 
  (ep*(u + 2*(v + w)))/(u*(u + v + w)), (2*ep*(u + 2*(v + w)))/
   (u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), (ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
   (u*(u + v)*(u + v + w)), (-2*ep)/u, -(ep/u), 
  -1/2*(ep*(5*u + 7*(v + w)))/(u*(u + v + w)), 0, 
  -((ep*(u + 3*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*(ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  (5*ep*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(2*u + v + w))/(2*u*(u + v + w)), (ep*(u + 2*v + w))/
   ((u + w)*(u + v + w)), -1/2*(ep*(u^2 + w*(v + w) + u*(3*v + 2*w)))/
    (u*(u + w)*(u + v + w)), (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 
  0, 0, (ep*(2*u + v + w))/(2*u*(u + v + w)), 
  -1/2*(ep*(u + 2*v + w))/((u + w)*(u + v + w)), (ep*(u - w))/(2*u*(u + w)), 
  -1/2*(ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  -((ep*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(v + w))/(2*u*(u + v + w)), -1/2*(ep*(2*u + v + w))/(u*(u + v + w)), 
  -1/2*(ep*(3*u + w))/(u*(u + w)), (ep*(-u + w))/(2*u*(u + w)), 0, 
  (ep*(5*u^2 - 2*w*(v + w) + u*(8*v + 3*w)))/(u*(u + w)*(u + v + w)), 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep)/(2*u), (3*ep)/(4*(u + v + w)), (3*ep)/(4*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/u, 0, (-2*ep)/(u + v + w), 
  ep/(u + v + w), 0, 0, 0, 0, (-3*ep)/(2*(u + v + w)), -1/2*ep/(u + v + w), 
  0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (ep*(u - v - w))/(2*u*(u + v + w)), 
  -((ep*w)/((u + v)*(u + v + w))), (3*ep)/(2*u), 0, 
  (ep*(u + 3*(v + w)))/(4*u*(u + v + w)), (-3*ep*(u + 2*v + w))/
   ((u + w)*(u + v + w)), -1/2*ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*ep)/(2*(u + v + w)), (-3*ep)/(4*u), (3*ep*(3*u + v + w))/
   (4*u*(u + v + w)), (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 
  (-2*ep)/(u + v + w), 0, 0, -(ep/(u + v + w)), (2*ep)/(u + v + w), 0, 
  -1/2*ep/u, ep/u, 0, 0, 0, 0, (-3*ep*(v + w))/(2*u*(u + v + w)), 
  -1/2*ep/(u + v + w), 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(3*u + v + w))/(u*(u + v + w)), -1/2*ep/u, 0, 
  (ep*(v + w))/(u*(u + v + w)), ep/(2*(u + v + w)), (-3*ep)/u, 
  (ep*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*u), 0, 0, 0, 0, 
  0, (3*ep)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/u, 
  ep/(2*u), ep/u, -(ep/u), ep/(2*u), (3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-15*ep)/(4*u), (-3*ep)/(4*u), (3*ep)/u, (3*ep)/u, 0, 0, 0, 0, 0, 
  (-4*ep)/u, 0, 0, -1/2*ep/u, ep/u, 0, (-2*ep)/u, (4*ep)/u, 0, 0, 0, 0, 0, 
  (-2*ep)/u, 0, 0, (-3*ep)/(2*u), -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/u, 
  -1/2*ep/u, (ep*(3*u + v))/(2*u*(u + v)), ep/u, (-3*ep)/u, (3*ep)/u, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (3*ep*(5*u + 5*v + 6*w))/(4*(u + v)*(u + v + w)), 
  (3*ep*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
  (-3*ep*(3*u + 3*v + 4*w))/(2*(u + v)*(u + v + w)), 
  (-3*ep*(3*u + 3*v + 4*w))/(2*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 
  (2*ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 
  (ep*(5*u^2 - 3*v*(v + w) + u*(2*v + 3*w)))/(2*u*(u + v)*(u + v + w)), 
  -((ep*(5*u + 5*v + 6*w))/((u + v)*(u + v + w))), 0, (2*ep)/(u + v), 
  (-4*ep)/(u + v), 0, 0, 0, 0, 0, (2*ep)/(u + v), 0, 0, (3*ep)/(2*u), 
  (ep*(2*u + 2*v + 3*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(v + w))/(u*(u + v + w)), -(ep/u), (ep*(3*u + v))/(2*u*(u + v)), 
  (ep*(-u + v + w))/(2*u*(u + v + w)), 
  -1/2*(ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
  (3*ep*(u - v))/(u*(u + v)), -((ep*(3*u + 3*v + 4*w))/
    ((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (6*ep*u + 9*ep*(v + w))/(2*u*(u + v + w)), 
  (3*ep*(u + 2*(v + w)))/(2*u*(u + v + w)), (-3*ep*(2*u + 3*(v + w)))/
   (2*u*(u + v + w)), (-3*ep*(u + 2*(v + w)))/(2*u*(u + v + w)), 0, 0, 0, 0, 
  0, (2*ep*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 
  (ep*(4*u + v + w))/(u*(u + v + w)), (-2*ep)/u, 0, (7*ep)/u, (-2*ep)/u, 0, 
  0, 0, 0, (-3*ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
  (ep*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, (3*ep)/u, 
  (ep*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v + w)), -(ep/u), (-2*ep)/u, 
  (ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
  -1/2*(ep*(6*u + 7*(v + w)))/(u*(u + v + w)), 0, 
  -((ep*(2*u + 3*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/u, 0, 0, -1/2*ep/u, 0, 0, 0, 
  0, 0, (ep*(u - v))/(2*u*(u + v)), 0, 0, 0, ep/(2*u), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, ep/(2*u), -1/2*ep/u, ep/(2*u), (ep*(-u + v))/(2*u*(u + v)), 0, 
  (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*ep)/(4*(u + v + w)), 
  (-3*ep*(u + 2*(v + w)))/(4*u*(u + v + w)), (-3*ep)/(4*(u + v + w)), 
  (-3*ep)/(4*(u + v + w)), 0, 0, 0, 0, 0, ep/(u + v + w), 0, 0, 
  (-3*ep)/(2*(u + v + w)), 0, 0, (-3*ep)/u, 0, 0, 0, 0, 0, (3*ep)/(u + v), 0, 
  0, 0, 0, ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(2*u + v + w))/(2*u*(u + v + w)), 0, (3*ep)/(2*u), 
  -1/2*(ep*(3*u + 3*v + 4*w))/((u + v)*(u + v + w)), 
  (ep*(2*u + 3*(v + w)))/(4*u*(u + v + w)), 0, 
  -1/2*(ep*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(4*(u + v + w)), -1/2*ep/(u + v + w), -1/4*ep/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, ep/(u + v + w), 
  -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*u), 
  0, 0, 0, (3*ep*(u - v))/(2*u*(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (ep*(-u + v + w))/(2*u*(u + v + w)), ep/(2*u), 
  ep/u, (ep*(-u + v))/(u*(u + v)), -1/2*ep/u, (-3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep*(u - w))/(2*u*(u + w)), 0, 0, 0, 
  (-3*ep)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/(2*u), (ep*(-u + v + w))/(2*u*(u + v + w)), (ep*(-u + w))/(u*(u + w)), 
  ep/u, -1/2*ep/u, (-3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-3*ep)/(4*(u + v + w)), 0, 0, 
  (-3*ep*(3*u + 8*v + 3*w))/(4*(u + w)*(u + v + w)), 
  (-3*ep*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(4*u + 3*(v + w)))/(u*(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  (-2*ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), (3*ep*(u - w))/(2*u*(u + w)), 
  (ep*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
  (2*ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ep/u, (ep*(-u + w))/(u*(u + w)), 
  (ep*(v + w))/(2*u*(u + v + w)), (ep*(2*u + v + w))/(2*u*(u + v + w)), 
  (ep*(u*(-v + w) + w*(v + w)))/(2*u*(u + w)*(u + v + w)), 
  (-3*ep*(v + w))/(u*(u + v + w)), (-2*ep*v)/((u + w)*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 0, 0, 
  (3*ep*(u + v - 6*w))/(4*(u + v)*(u + v + w)), 
  (-3*ep*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (ep*(2*u^2 - u*(v - 5*w) - 3*v*(v + w)))/(2*u*(u + v)*(u + v + w)), 
  (ep*(u + v - 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v + w)), (2*ep)/(u + v + w), 0, 0, 0, -(ep/(u + v + w)), 
  (-3*ep)/(2*u), (ep*(u + v + 4*w))/(2*(u + v)*(u + v + w)), 
  (2*ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep*(-u + v))/(u*(u + v)), ep/u, 
  (ep*(2*u + v + w))/(2*u*(u + v + w)), (ep*(v + w))/(2*u*(u + v + w)), 
  (ep*(u*(v - w) + v*(v + w)))/(2*u*(u + v)*(u + v + w)), 
  (-3*ep*(v + w))/(u*(u + v + w)), (-2*ep*w)/((u + v)*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(2*(u + v + w)), 0, 0, (6*ep)/(u + v + w), (3*ep)/(2*(u + v + w)), 
  0, 0, 0, 0, 0, 0, -((ep*(4*u + 3*(v + w)))/(u*(u + v + w))), 
  (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-u^2 + 3*w*(v + w) + u*(-3*v + 2*w)))/(u*(u + w)*(u + v + w)), 
  (2*ep)/(u + v + w), 0, 0, (3*ep*(u*(v - w) + v*(v + w)))/
   (u*(u + v)*(u + v + w)), -(ep/(u + v + w)), (-3*ep)/u, -(ep/(u + v + w)), 
  (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/u, 
  ep/u, (ep*(u*(v - w) - w*(v + w)))/(u*(u + w)*(u + v + w)), 
  -((ep*(u*(v - w) + v*(v + w)))/(u*(u + v)*(u + v + w))), 
  (ep*(3*u + 2*(v + w)))/(u*(u + v + w)), 0, (2*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*(u + v + w)), 0, 0, (-5*ep)/(2*(u + v + w)), -(ep/(u + v + w)), 0, 0, 
  0, 0, 0, 0, -1/2*(ep*(v + w))/(u*(u + v + w)), -(ep/(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, (ep*(u - v - w))/(2*u*(u + v + w)), -(ep/(u + v + w)), 0, 0, 
  -1/2*(ep*(v + w))/(u*(u + v + w)), ep/(2*(u + v + w)), -1/2*ep/u, 
  ep/(2*(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ep/(2*u), ep/(2*u), (ep*(v + w))/(2*u*(u + v + w)), 
  (ep*(v + w))/(2*u*(u + v + w)), 0, 
  -((ep*(5*u + 2*(v + w)))/(u*(u + v + w))), -(ep/(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (3*ep)/(4*(u + v + w)), (3*ep)/(4*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(u + 3*v + w))/((u + w)*(u + v + w)), 
  ep/(u + v + w), 0, 0, (-3*ep)/(2*(u + v + w)), -1/2*ep/(u + v + w), 0, 0, 
  -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*v)/((u + w)*(u + v + w))), -((ep*w)/((u + v)*(u + v + w))), 
  -1/2*ep/(u + v + w), (3*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (3*ep)/(4*u), (-3*ep)/(4*u), 0, 
  -(ep/u), ep/u, -1/2*ep/u, ep/u, ep/u, 0, ep/u, -(ep/u), ep/u, 0, 0, 
  (7*ep)/(2*u), -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/u, (-3*ep)/u, 
  (2*ep)/u, ep/u, ep/u, -1/2*ep/u, -1/2*ep/u, (-2*ep)/u, 0, -(ep/u), 0, 
  -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(4*u*(u + w)*(u + v + w)), 
  (3*ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(4*u*(u + w)*(u + v + w)), 0, 
  ep/(u + w), -((ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
    (u*(u + w)*(u + v + w))), -((ep*(3*u^2 + 4*u*(v + w) + w*(v + w)))/
    (u*(u + w)*(u + v + w))), (ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
   (u*(u + w)*(u + v + w)), 0, 0, (ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
   (2*u*(u + w)*(u + v + w)), -((ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
    (u*(u + w)*(u + v + w))), 0, 0, -((ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
    (u*(u + w)*(u + v + w))), 
  -1/2*(ep*(14*u^2 + 7*w*(v + w) + 3*u*(5*v + 7*w)))/(u*(u + w)*(u + v + w)), 
  (ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
  (ep*(v + w))/(u*(u + v + w)), 0, (ep*(4*u^2 + 5*u*(v + w) + w*(v + w)))/
   (u*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(u^2 + 2*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w))), 
  (3*ep*(2*u + w))/(u*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(2*u + w))/(u*(u + w)), -1/2*(ep*(v + w))/(u*(u + v + w)), 
  -1/2*(ep*(4*u^2 + 5*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
  (2*ep*(2*u + w))/(u*(u + w)), 0, (ep*(u^2 + 2*u*(v + w) + w*(v + w)))/
   (u*(u + w)*(u + v + w)), 0, (ep*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
   (u*(u + w)*(u + v + w)), (ep*(v + w))/(u*(u + v + w)), 
  (ep*(4*u^2 + 5*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*u^2 + w*(v + w) + u*(3*v + 5*w)))/(u*(u + w)*(u + v + w))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(4*u*(u + v)*(u + v + w)), 
  (-3*ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(4*u*(u + v)*(u + v + w)), 
  (3*ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(2*u*(u + v)*(u + v + w)), 0, 
  ep/(u + v), -((ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
    (u*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w))), 
  -1/2*(ep*(14*u^2 + 7*v*(v + w) + 3*u*(7*v + 5*w)))/(u*(u + v)*(u + v + w)), 
  (ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
  (ep*(v + w))/(u*(u + v + w)), 0, 0, 0, 
  -1/2*(ep*(4*u^2 + 5*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
  (ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(2*u*(u + v)*(u + v + w)), 
  (ep*(4*u^2 + 5*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 0, 0, 
  -1/2*(ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep*(2*u + v))/(u*(u + v)), 0, 0, 0, 0, 
  0, 0, 0, (ep*(v + w))/(u*(u + v + w)), 0, 
  -((ep*(u^2 + 2*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w))), 
  (-3*ep*(2*u + v))/(u*(u + v)), (ep*(4*u^2 + 5*u*(v + w) + v*(v + w)))/
   (u*(u + v)*(u + v + w)), -1/2*(ep*(v + w))/(u*(u + v + w)), 
  -1/2*(ep*(4*u^2 + 5*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
  (2*ep*(2*u + v))/(u*(u + v)), 0, (ep*(u^2 + 2*u*(v + w) + v*(v + w)))/
   (u*(u + v)*(u + v + w)), 0, (ep*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
   (u*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -((ep*(4*u^2 + v*(v + w) + u*(5*v + 3*w)))/(u*(u + v)*(u + v + w))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep)/(4*u), (3*ep)/(4*u), 0, 0, -(ep/u), ep/u, 0, 0, ep/u, 0, 0, 0, 
  ep/u, 0, 0, (7*ep)/(2*u), -(ep/u), 0, 0, 0, 0, 0, ep/(2*u), 0, 0, ep/(2*u), 
  -1/2*ep/u, 0, 0, 0, (2*ep)/u, 0, ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, ep/u, (3*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/u, 
  -1/2*ep/u, (-2*ep)/u, 0, -(ep/u), 0, -(ep/u), ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/8*(ep*(2*u*(u + v)*(v + w)*(u^3 + 3*v^3 + 9*v^2*w + 10*v*w^2 + 4*w^3 + 
        u^2*(5*v + 3*w) + u*(7*v^2 + 12*v*w + 6*w^2)) + 
      3*ep*(u + v)*(4*u^5 - 5*u^4*(v + w) - 2*v*(v + w)^3*(8*v + w) - 
        u*(v + w)^2*(31*v^2 - 8*v*w - 22*w^2) + u^3*(-21*v^2 - 8*v*w + w^2) + 
        u^2*(-27*v^3 - 7*v^2*w + 38*v*w^2 + 26*w^3)) + 
      4*ep^3*(18*u^6 + u^5*(143*v + 5*w) + 3*u^4*(104*v^2 + 7*v*w - 17*w^2) - 
        3*v^2*(v + w)^2*(27*v^2 + 25*v*w + 2*w^2) + 
        3*u^3*(59*v^3 - 55*v^2*w - 55*v*w^2 - w^3) - 
        2*u*v*(126*v^4 + 333*v^3*w + 263*v^2*w^2 + 43*v*w^3 - 13*w^4) + 
        u^2*(-181*v^4 - 610*v^3*w - 403*v^2*w^2 + 4*v*w^3 + 26*w^4)) + 
      3*ep^2*(22*u^6 + u^5*(125*v - 9*w) + u^4*(214*v^2 - 53*v*w - 63*w^2) - 
        v^2*(v + w)^2*(113*v^2 + 111*v*w + 10*w^2) - 
        u^3*(v^3 + 339*v^2*w + 177*v*w^2 - 25*w^3) - 
        2*u*v*(184*v^4 + 467*v^3*w + 349*v^2*w^2 + 41*v*w^3 - 25*w^4) + 
        u^2*(-367*v^4 - 892*v^3*w - 467*v^2*w^2 + 80*v*w^3 + 54*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
  -1/8*(ep*(2*u*(u + v)^2*(v + w)*(u + v + w) + 6*ep*(u + v)^2*
       (4*u^3 + 10*u*(v + w)^2 + (v + w)^3 + u^2*(13*v + 14*w)) + 
      4*ep^3*(30*u^5 + 41*u*v^2*(v + w)^2 + 3*v^2*(v + w)^2*(2*v + 3*w) + 
        u^4*(89*v + 77*w) + u^3*(117*v^2 + 152*v*w + 53*w^2) + 
        u^2*(93*v^3 + 136*v^2*w + 52*v*w^2 + 9*w^3)) + 
      3*ep^2*(38*u^5 + 3*v^2*(v + w)^2*(2*v + 3*w) + u^4*(133*v + 109*w) + 
        3*u^3*(67*v^2 + 86*v*w + 25*w^2) + u*v^2*(61*v^2 + 124*v*w + 
          63*w^2) + u^2*(161*v^3 + 252*v^2*w + 96*v*w^2 + 9*w^3))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
  (ep*(3*ep*v*(v + w)^3*((1 + 16*ep + 16*ep^2)*v + 4*(1 + 5*ep + 4*ep^2)*w) + 
     2*u^4*((-1 - 3*ep + 24*ep^2 + 32*ep^3)*v + (-1 - 3*ep + 6*ep^2 + 8*ep^3)*
        w) + u^3*(v + w)*((-10 - 69*ep + 18*ep^2 + 104*ep^3)*v - 
       3*(2 + 19*ep + 32*ep^2 + 16*ep^3)*w) + 
     u*(v + w)^2*(3*(-2 - 17*ep + 6*ep^2 + 24*ep^3)*v^2 - 
       12*(1 + 7*ep + 7*ep^2)*v*w - 4*(2 + 15*ep + 33*ep^2 + 20*ep^3)*w^2) + 
     u^2*(v + w)*((-14 - 117*ep - 60*ep^2 + 64*ep^3)*v^2 - 
       6*(4 + 35*ep + 47*ep^2 + 12*ep^3)*v*w - 
       3*(4 + 33*ep + 70*ep^2 + 40*ep^3)*w^2)))/(8*(1 + ep)*(1 + 2*ep)*
    (1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
  (ep*(2*u*(u + v)*(v + w)*(3*u^3 + 7*v^3 + 19*v^2*w + 20*v*w^2 + 8*w^3 + 
       u^2*(13*v + 7*w) + u*(17*v^2 + 26*v*w + 12*w^2)) + 
     3*ep*(u + v)*(20*u^5 + v*(5*v - 2*w)*(v + w)^3 + 15*u^4*(7*v + 5*w) + 
       10*u^3*(23*v^2 + 31*v*w + 8*w^2) + 2*u*(v + w)^2*
        (45*v^2 + 39*v*w + 23*w^2) + 5*u^2*(46*v^3 + 96*v^2*w + 63*v*w^2 + 
         15*w^3)) + 4*ep^3*(90*u^6 + 3*u^5*(173*v + 75*w) + 
       3*v^2*(v + w)^2*(v^2 + 4*v*w - 2*w^2) + 
       u^4*(1208*v^2 + 1063*v*w + 179*w^2) + 
       9*u^3*(157*v^3 + 216*v^2*w + 91*v*w^2 + 12*w^3) + 
       u^2*(831*v^4 + 1617*v^3*w + 1159*v^2*w^2 + 407*v*w^3 + 58*w^4) + 
       u*v*(200*v^4 + 529*v^3*w + 540*v^2*w^2 + 281*v*w^3 + 70*w^4)) + 
     3*ep^2*(110*u^6 + u^5*(645*v + 311*w) + v^2*(v + w)^2*
        (3*v^2 + 8*v*w - 10*w^2) + u^4*(1550*v^2 + 1499*v*w + 273*w^2) + 
       u^3*(1883*v^3 + 2828*v^2*w + 1285*v*w^2 + 200*w^3) + 
       u^2*(1149*v^4 + 2417*v^3*w + 1861*v^2*w^2 + 707*v*w^3 + 118*w^4) + 
       u*v*(284*v^4 + 791*v^3*w + 858*v^2*w^2 + 477*v*w^3 + 126*w^4))))/
   (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
  (ep*(4*u*(u + v)^3*(v + w)*(u + v + w) + 6*ep*(u + v)^3*
      (8*u^3 + 20*u*(v + w)^2 + 2*(v + w)^3 + u^2*(23*v + 28*w)) + 
     4*ep^3*(66*u^6 + 3*v^3*(v + w)^2*(v + 6*w) + u^5*(373*v + 163*w) + 
       u^4*(838*v^2 + 701*v*w + 109*w^2) + 3*u^3*(313*v^3 + 385*v^2*w + 
         128*v*w^2 + 6*w^3) + u^2*v*(529*v^3 + 883*v^2*w + 468*v*w^2 + 
         90*w^3) + 2*u*v*(62*v^4 + 145*v^3*w + 116*v^2*w^2 + 39*v*w^3 + 
         6*w^4)) + 3*ep^2*(82*u^6 + 3*v^3*(v + w)^2*(v + 6*w) + 
       u^5*(465*v + 227*w) + u^4*(1052*v^2 + 971*v*w + 153*w^2) + 
       u^3*(1189*v^3 + 1581*v^2*w + 516*v*w^2 + 18*w^3) + 
       u^2*v*(675*v^3 + 1181*v^2*w + 600*v*w^2 + 90*w^3) + 
       2*u*v*(79*v^4 + 184*v^3*w + 138*v^2*w^2 + 39*v*w^3 + 6*w^4))))/
   (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 0, 
  0, 0, 0, 0, -1/2*(ep*(2*u*(u + v)^2*(v + w)*(u + v + w) + 
      2*ep*(u + v)*(2*u^4 + u*(5*v - w)*(v + w)^2 - (v + w)^3*(4*v + w) + 
        u^3*(7*v + 9*w) + u^2*(14*v^2 + 27*v*w + 9*w^2)) + 
      4*ep^3*(4*u^5 + u^4*(38*v + 22*w) - v*(v + w)^2*(13*v^2 + 11*v*w + 
          2*w^2) + u^3*(81*v^2 + 58*v*w + 13*w^2) + 
        u^2*(51*v^3 + 29*v^2*w - 9*v*w^2 - 3*w^3) - 
        u*(9*v^4 + 44*v^3*w + 55*v^2*w^2 + 22*v*w^3 + 2*w^4)) + 
      ep^2*(16*u^5 + 4*u^4*(31*v + 21*w) - v*(v + w)^2*(59*v^2 + 57*v*w + 
          10*w^2) + u^3*(257*v^2 + 230*v*w + 53*w^2) + 
        u^2*(147*v^3 + 97*v^2*w - 35*v*w^2 - 17*w^3) - 
        u*(61*v^4 + 224*v^3*w + 259*v^2*w^2 + 106*v*w^3 + 10*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
  -1/4*(ep*(-2*(u + v)*(v + w)*(u^4 - v*w*(v + w)^2 + u^3*(6*v + 4*w) + 
        u^2*(9*v^2 + 14*v*w + 6*w^2) + u*(4*v^3 + 9*v^2*w + 8*v*w^2 + 
          3*w^3)) + ep*(u + v)*(8*u^5 - 9*v*(v - 2*w)*(v + w)^3 - 
        2*u^4*(v + 5*w) - 9*u*(v + w)^2*(11*v^2 + 12*v*w + 6*w^2) - 
        u^3*(109*v^2 + 182*v*w + 81*w^2) - u^2*(189*v^3 + 469*v^2*w + 
          405*v*w^2 + 117*w^3)) + 4*ep^3*(16*u^6 + 2*u^5*(49*v + w) + 
        u^4*(157*v^2 - 12*v*w - 53*w^2) - v^2*(v + w)^2*(25*v^2 + 16*v*w - 
          5*w^2) + u^3*(18*v^3 - 217*v^2*w - 238*v*w^2 - 63*w^3) - 
        u*v*(116*v^4 + 319*v^3*w + 297*v^2*w^2 + 105*v*w^3 + 11*w^4) - 
        2*u^2*(74*v^4 + 228*v^3*w + 215*v^2*w^2 + 77*v*w^3 + 12*w^4)) + 
      ep^2*(56*u^6 + 2*u^5*(141*v - 7*w) + u^4*(263*v^2 - 336*v*w - 
          275*w^2) - v^2*(v + w)^2*(91*v^2 + 40*v*w - 39*w^2) - 
        u^3*(434*v^3 + 1623*v^2*w + 1398*v*w^2 + 349*w^3) - 
        2*u^2*(450*v^4 + 1258*v^3*w + 1191*v^2*w^2 + 459*v*w^3 + 72*w^4) - 
        u*v*(520*v^4 + 1437*v^3*w + 1391*v^2*w^2 + 555*v*w^3 + 81*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
  (ep*(-2*u*(u + v)*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
     ep*(u + v)*(2*v*(v + w)^3*(13*v + 2*w) + u^4*(41*v + 33*w) + 
       u*(v + w)^2*(65*v^2 - 10*v*w - 32*w^2) + 
       u^3*(95*v^2 + 92*v*w + 13*w^2) + u^2*(93*v^3 + 97*v^2*w - 28*v*w^2 - 
         40*w^3)) + ep^2*(6*u^6 + 13*u^5*(5*v + 7*w) + 
       v^2*(v + w)^2*(169*v^2 + 177*v*w + 20*w^2) + 
       u^4*(257*v^2 + 521*v*w + 120*w^2) + u^3*(610*v^3 + 1293*v^2*w + 
         480*v*w^2 - 47*w^3) + u*v*(605*v^4 + 1554*v^3*w + 1215*v^2*w^2 + 
         216*v*w^3 - 50*w^4) + 2*u^2*(424*v^4 + 951*v^3*w + 516*v^2*w^2 - 
         21*v*w^3 - 38*w^4)) + 4*ep^3*(2*u^6 - u^5*(v - 13*w) + 
       v^2*(v + w)^2*(39*v^2 + 39*v*w + 4*w^2) + 
       u^4*(3*v^2 + 95*v*w + 28*w^2) + u^3*(74*v^3 + 279*v^2*w + 136*v*w^2 - 
         w^3) + 2*u^2*(82*v^4 + 221*v^3*w + 144*v^2*w^2 + 11*v*w^3 - 6*w^4) + 
       u*v*(135*v^4 + 362*v^3*w + 301*v^2*w^2 + 68*v*w^3 - 6*w^4))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
  -1/4*(ep^2*((4 + 22*ep + 24*ep^2)*u^5 + v*(v + w)^3*
       ((3 + 35*ep + 36*ep^2)*v + 4*(1 + 5*ep + 4*ep^2)*w) + 
      u^4*((37 + 113*ep + 84*ep^2)*v + (29 + 117*ep + 100*ep^2)*w) + 
      u*(v + w)^2*(4*(5 + 35*ep + 32*ep^2)*v^2 + (10 + 63*ep + 52*ep^2)*v*w + 
        4*(1 + 5*ep + 4*ep^2)*w^2) + u^2*(v + w)*
       (4*(15 + 61*ep + 46*ep^2)*v^2 + (34 + 153*ep + 108*ep^2)*v*w + 
        (3 + 26*ep + 24*ep^2)*w^2) + 2*u^3*((38 + 115*ep + 76*ep^2)*v^2 + 
        (43 + 148*ep + 104*ep^2)*v*w + (7 + 38*ep + 32*ep^2)*w^2)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
  (ep^2*((4 + 22*ep + 24*ep^2)*u^5 + 2*v*(v + w)^3*((2 + 13*ep + 12*ep^2)*v + 
       (1 + 5*ep + 4*ep^2)*w) + u^4*((30 + 89*ep + 68*ep^2)*v + 
       (22 + 93*ep + 84*ep^2)*w) + 2*u*(v + w)^2*
      ((11 + 50*ep + 40*ep^2)*v^2 + (5 + 22*ep + 16*ep^2)*v*w + 
       (1 + 5*ep + 4*ep^2)*w^2) + u^2*(v + w)*((54 + 167*ep + 108*ep^2)*v^2 + 
       2*(18 + 59*ep + 36*ep^2)*v*w + 2*(2 + 13*ep + 12*ep^2)*w^2) + 
     2*u^3*((31 + 80*ep + 48*ep^2)*v^2 + (36 + 111*ep + 76*ep^2)*v*w + 
       (7 + 36*ep + 32*ep^2)*w^2)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
    (u + v)^2*(v + w)*(u + v + w)^2), 0, 
  (ep*(2*(u + v)*(v + w)^2*(2*u + v + w) - 
     ep*(u + v)*(4*u^3 + u^2*(13*v + 9*w) - 2*(v + w)^2*(10*v + 13*w) - 
       u*(29*v^2 + 67*v*w + 38*w^2)) + 4*ep^3*(-6*u^4 - 11*u^3*(v + w) + 
       v*(v + w)^2*(9*v + 16*w) + u^2*(7*v^2 + 26*v*w + 17*w^2) + 
       u*(21*v^3 + 67*v^2*w + 62*v*w^2 + 16*w^3)) + 
     ep^2*(-22*u^4 - u^3*(51*v + 43*w) + v*(v + w)^2*(59*v + 88*w) + 
       u^2*(53*v^2 + 170*v*w + 107*w^2) + u*(141*v^3 + 407*v^2*w + 
         354*v*w^2 + 88*w^3))))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)*(u + v + w)), 
  (ep*(2*u*(v + w)^2*(u + v + 2*w) + 4*ep^3*(6*u^4 + 11*u^3*(v + w) + 
       v*(5*v - 2*w)*(v + w)^2 + u^2*(23*v^2 + 34*v*w + 13*w^2) + 
       u*(23*v^3 + 51*v^2*w + 42*v*w^2 + 14*w^3)) + 
     ep*(4*u^4 + 2*v*(2*v - w)*(v + w)^2 + u^3*(17*v + 9*w) + 
       u^2*(44*v^2 + 62*v*w + 22*w^2) + u*(35*v^3 + 95*v^2*w + 94*v*w^2 + 
         34*w^3)) + ep^2*(22*u^4 + v*(19*v - 10*w)*(v + w)^2 + 
       u^3*(51*v + 43*w) + u^2*(121*v^2 + 178*v*w + 67*w^2) + 
       u*(111*v^3 + 271*v^2*w + 246*v*w^2 + 86*w^3))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (ep*((2 + 23*ep + 54*ep^2 + 32*ep^3)*u^4 - (1 + ep)*v*(v + w)^2*
      (v + 2*ep*v + w + 9*ep*w + 20*ep^2*w) + 
     u^3*((5 + 65*ep + 157*ep^2 + 96*ep^3)*v + 
       (1 + 19*ep + 49*ep^2 + 32*ep^3)*w) + 
     u*(v + w)*((-1 + 13*ep + 45*ep^2 + 32*ep^3)*v^2 - 
       2*(3 + 23*ep + 60*ep^2 + 40*ep^3)*v*w - 
       (3 + 28*ep + 77*ep^2 + 52*ep^3)*w^2) + 
     u^2*((3 + 58*ep + 150*ep^2 + 96*ep^3)*v^2 + 
       (-3 + 2*ep + 7*ep^2 + 4*ep^3)*v*w - (4 + 33*ep + 89*ep^2 + 60*ep^3)*
        w^2)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  -1/2*(ep*((2 + 26*ep + 72*ep^2 + 48*ep^3)*u^4 + ep*(11 + 62*ep + 56*ep^2)*
       v^2*(v + w)^2 + u^3*((4 + 63*ep + 204*ep^2 + 152*ep^3)*v + 
        ep*(11 + 60*ep + 56*ep^2)*w) + 
      u^2*((2 + 59*ep + 254*ep^2 + 216*ep^3)*v^2 + 
        2*(-3 - 8*ep + 35*ep^2 + 52*ep^3)*v*w - 
        (6 + 49*ep + 112*ep^2 + 64*ep^3)*w^2) + 
      u*(v + w)*(-2*w*(3*v + 2*w) + 2*ep^2*(92*v^2 - 25*v*w - 48*w^2) + 
        ep*(33*v^2 - 38*v*w - 36*w^2) + 8*ep^3*(21*v^2 - v*w - 8*w^2))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  -1/4*(ep*(-2*(v + w)*(u + v + w)^2*(-u^2 + v*w + u*(v + 3*w)) + 
      ep^2*(22*u^5 + v*(97*v - 38*w)*(v + w)^3 + u^4*(177*v + 157*w) + 
        2*u*(v + w)^2*(136*v^2 - 60*v*w - 67*w^2) + 
        u^3*(366*v^2 + 446*v*w + 90*w^2) + u^2*(386*v^3 + 460*v^2*w - 
          99*v*w^2 - 173*w^3)) + ep*(4*u^5 + 16*v*(v - w)*(v + w)^3 + 
        u^4*(51*v + 43*w) + u*(v + w)^2*(37*v^2 - 80*v*w - 52*w^2) + 
        u^3*(95*v^2 + 96*v*w + 5*w^2) + u^2*(69*v^3 + 15*v^2*w - 134*v*w^2 - 
          80*w^3)) + 4*ep^3*(6*u^5 + v*(23*v - 6*w)*(v + w)^3 + 
        u^4*(37*v + 33*w) + 2*u*(v + w)^2*(34*v^2 - 4*v*w - 11*w^2) + 
        2*u^3*(39*v^2 + 51*v*w + 13*w^2) + u^2*(92*v^3 + 134*v^2*w + 
          19*v*w^2 - 23*w^3))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
     (v + w)*(u + v + w)^2), 
  (ep*(2*u*(v + w)*(u^3 + 2*u^2*v + u*(v^2 - 3*v*w - 3*w^2) - 
       w*(3*v^2 + 5*v*w + 2*w^2)) + 
     ep^2*(22*u^5 + v*(v + w)^3*(97*v + 10*w) + u^4*(177*v + 157*w) + 
       2*u*(v + w)^2*(160*v^2 + 12*v*w - 43*w^2) + 
       2*u^3*(207*v^2 + 271*v*w + 69*w^2) + u^2*(482*v^3 + 748*v^2*w + 
         189*v*w^2 - 77*w^3)) + ep*(4*u^5 + 2*v*(v + w)^3*(8*v + w) + 
       u^4*(51*v + 43*w) + u*(v + w)^2*(55*v^2 - 26*v*w - 34*w^2) + 
       u^3*(113*v^2 + 132*v*w + 23*w^2) + u^2*(105*v^3 + 123*v^2*w - 
         26*v*w^2 - 44*w^3)) + 4*ep^3*(6*u^5 + v*(v + w)^3*(23*v + 2*w) + 
       u^4*(37*v + 33*w) + 2*u*(v + w)^2*(38*v^2 + 8*v*w - 7*w^2) + 
       2*u^3*(43*v^2 + 59*v*w + 17*w^2) + u^2*(108*v^3 + 182*v^2*w + 
         67*v*w^2 - 7*w^3))))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)*(u + v + w)^2), 
  (ep*(-2*(v + w)^2*(u + v + w) + ep*(4*u^3 - 19*u*(v + w)^2 - 22*(v + w)^3 + 
       u^2*(7*v + 9*w)) + 4*ep^3*(4*u^3 + 6*u^2*(v + w) - 11*u*(v + w)^2 - 
       (v + w)^2*(13*v + 12*w)) + ep^2*(16*u^3 + 4*u^2*(6*v + 7*w) - 
       (v + w)^2*(71*v + 68*w) - u*(63*v^2 + 124*v*w + 61*w^2))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(v + w)*(u + v + w)^2), 
  -1/4*(ep^2*((8 + 38*ep + 40*ep^2)*u^5 + v^2*(v + w)^2*
       ((2 + 6*ep + 8*ep^2)*v + (2 + 9*ep + 12*ep^2)*w) + 
      u^4*((36 + 129*ep + 124*ep^2)*v + (22 + 93*ep + 92*ep^2)*w) + 
      u*v*(v + w)*((18 + 51*ep + 52*ep^2)*v^2 + (22 + 59*ep + 60*ep^2)*v*w + 
        2*(2 + 3*ep + 4*ep^2)*w^2) + u^3*((62 + 183*ep + 164*ep^2)*v^2 + 
        8*(9 + 28*ep + 25*ep^2)*v*w + (14 + 59*ep + 60*ep^2)*w^2) + 
      u^2*((50 + 137*ep + 124*ep^2)*v^3 + 4*(21 + 55*ep + 48*ep^2)*v^2*w + 
        2*(17 + 44*ep + 40*ep^2)*v*w^2 + (2 + 9*ep + 12*ep^2)*w^3)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
  (ep*(2*(v + w)^2*(u + v + w) + 4*ep^3*(10*u^3 + 15*u^2*(v + w) + 
       8*u*(v + w)^2 + (v + w)^2*(3*v + 4*w)) + 
     ep*(4*u^3 + 17*u*(v + w)^2 + 14*(v + w)^3 + u^2*(7*v + 9*w)) + 
     ep^2*(34*u^3 + (v + w)^2*(25*v + 28*w) + u^2*(51*v + 55*w) + 
       u*(42*v^2 + 86*v*w + 44*w^2))))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
    (v + w)*(u + v + w)^2), 
  -1/4*(ep^2*((8 + 44*ep + 48*ep^2)*u^5 + v^2*(v + w)^2*
       ((2 + 6*ep + 8*ep^2)*v + (2 + 9*ep + 12*ep^2)*w) + 
      2*u^4*(3*(6 + 27*ep + 28*ep^2)*v + (11 + 51*ep + 52*ep^2)*w) + 
      2*u*v*(v + w)*((9 + 30*ep + 32*ep^2)*v^2 + (11 + 37*ep + 40*ep^2)*v*w + 
        2*(1 + 3*ep + 4*ep^2)*w^2) + 2*u^3*((31 + 120*ep + 120*ep^2)*v^2 + 
        (36 + 139*ep + 136*ep^2)*v*w + (7 + 31*ep + 32*ep^2)*w^2) + 
      u^2*(2*(25 + 88*ep + 88*ep^2)*v^3 + (84 + 289*ep + 284*ep^2)*v^2*w + 
        2*(17 + 59*ep + 60*ep^2)*v*w^2 + (2 + 9*ep + 12*ep^2)*w^3)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
  -1/4*(ep*(-4*(u + v)^2*(v + w)*(u + v + w) + 3*ep*(u + v)^2*
       (4*u^2 - 3*u*(v + w) - 6*(v + w)^2) + 
      4*ep^3*(18*u^4 - v*(v + w)^2*(v + 3*w) + u^3*(41*v + 23*w) + 
        u*v*(3*v^2 + v*w - 2*w^2) + u^2*(27*v^2 + 29*v*w + 8*w^2)) + 
      3*ep^2*(22*u^4 - 3*v*(v + w)^2*(3*v + w) + u^2*v*(11*v + w) + 
        u^3*(43*v + 17*w) - u*v*(19*v^2 + 37*v*w + 18*w^2))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  -1/4*(ep*(2*u*(u + v)^3*(v + w)*(u + v + w) + 2*ep*(u + v)^3*
       (4*u^3 + 16*u*(v + w)^2 + (v + w)^3 + 4*u^2*(4*v + 5*w)) + 
      4*ep^3*(12*u^6 - v^3*(v - 3*w)*(v + w)^2 + u^5*(84*v + 34*w) + 
        u^4*(211*v^2 + 169*v*w + 24*w^2) + u^3*(248*v^3 + 298*v^2*w + 
          97*v*w^2 + 3*w^3) + 2*u^2*v*(69*v^3 + 113*v^2*w + 60*v*w^2 + 
          12*w^3) + 4*u*v*(7*v^4 + 16*v^3*w + 13*v^2*w^2 + 5*v*w^3 + w^4)) + 
      ep^2*(44*u^6 - 3*v^3*(v - 3*w)*(v + w)^2 + 2*u^5*(154*v + 75*w) + 
        u^4*(783*v^2 + 719*v*w + 110*w^2) + u^3*(938*v^3 + 1242*v^2*w + 
          405*v*w^2 + 9*w^3) + 2*u^2*v*(268*v^3 + 465*v^2*w + 237*v*w^2 + 
          36*w^3) + 2*u*v*(57*v^4 + 130*v^3*w + 97*v^2*w^2 + 30*v*w^3 + 
          6*w^4))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*
     (u + v + w)^2), 
  -1/2*(ep*(2*u*(u + v)*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 
        2*w^2) + ep*(u + v)*(8*u^5 + 3*u^4*(v - w) - 
        4*v*(v + w)^3*(4*v + w) - u*(v + w)^2*(23*v^2 - 24*v*w - 32*w^2) + 
        u^3*(-9*v^2 + 12*v*w + 9*w^2) + u^2*(-11*v^3 + 45*v^2*w + 90*v*w^2 + 
          44*w^3)) + 4*ep^3*(10*u^6 + u^5*(65*v + 3*w) + 
        u^4*(140*v^2 + 47*v*w - 11*w^2) - v^2*(v + w)^2*(28*v^2 + 27*v*w + 
          4*w^2) + u^3*(102*v^3 + 52*v^2*w + 3*v*w^2 + 7*w^3) - 
        u*v*(79*v^4 + 199*v^3*w + 145*v^2*w^2 + 13*v*w^3 - 12*w^4) + 
        u^2*(-34*v^4 - 108*v^3*w - 45*v^2*w^2 + 33*v*w^3 + 12*w^4)) + 
      ep^2*(38*u^6 + u^5*(183*v - 7*w) + u^4*(318*v^2 + 67*v*w - 41*w^2) - 
        5*v^2*(v + w)^2*(24*v^2 + 25*v*w + 4*w^2) + 
        u^3*(116*v^3 + 6*v^2*w + 45*v*w^2 + 69*w^3) - 
        u*v*(363*v^4 + 879*v^3*w + 599*v^2*w^2 + 15*v*w^3 - 68*w^4) + 
        u^2*(-300*v^4 - 582*v^3*w - 123*v^2*w^2 + 231*v*w^3 + 76*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 0, 0, 
  0, (ep*((u + v)*(v + w)*(u + v + w)^2 + 
     ep*(4*u^4 + u^3*(-3*v + w) - 2*(v + w)^3*(2*v + w) + 
       u*(v + w)^2*(3*v + 2*w) + u^2*w*(15*v + 7*w)) + 
     4*ep^3*(4*u^4 + 10*u^3*(3*v + w) + u^2*(33*v^2 + 16*v*w - w^2) - 
       2*(v + w)^2*(8*v^2 + 7*v*w + w^2) - u*(9*v^3 + 32*v^2*w + 29*v*w^2 + 
         6*w^3)) + ep^2*(16*u^4 + 24*u^3*(3*v + w) + 
       u^2*(65*v^2 + 26*v*w - 7*w^2) - 2*(v + w)^2*(32*v^2 + 31*v*w + 
         5*w^2) - u*(55*v^3 + 148*v^2*w + 115*v*w^2 + 22*w^3))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(-((v + w)^3*((-1 - ep + 25*ep^2 + 28*ep^3)*v + 
         (1 + ep)*(1 + 4*ep)^2*w)) + (1 + ep)*u^3*((3 + 16*ep + 24*ep^2)*v + 
        (3 + 18*ep + 32*ep^2)*w) + u*(v + w)^2*((6 + 37*ep + 37*ep^2)*v + 
        (1 + 9*ep + 15*ep^2 + 4*ep^3)*w) + u^2*(v + w)*
       ((8 + 55*ep + 102*ep^2 + 52*ep^3)*v + (5 + 42*ep + 92*ep^2 + 52*ep^3)*
         w)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)*(v + w)*
     (u + v + w)^2), -1/2*(ep*(1 + 4*ep)*(u + w)*(v + w))/
    ((1 + 2*ep)*u*(u + v)*(u + v + w)), 
  -1/2*(ep*((3 + 13*ep)*u + v + 5*ep*v)*(v + w))/((u + 2*ep*u)*(u + v)^2), 
  -1/2*(ep*((1 + 15*ep + 46*ep^2 + 32*ep^3)*u^4 + 
      v*(ep^2*(34*v - 19*w) + ep*(5*v - 8*w) + 4*ep^3*(8*v - 3*w) - w)*
       (v + w)^2 + u^3*((5 + 61*ep + 197*ep^2 + 144*ep^3)*v + 
        (3 + 31*ep + 105*ep^2 + 80*ep^3)*w) + 
      u*(v + w)*((3 + 41*ep + 173*ep^2 + 144*ep^3)*v^2 + 
        2*(1 + 13*ep + 53*ep^2 + 44*ep^3)*v*w + 
        (1 + 10*ep + 29*ep^2 + 20*ep^3)*w^2) + 
      u^2*((7 + 82*ep + 290*ep^2 + 224*ep^3)*v^2 + 
        (9 + 96*ep + 335*ep^2 + 260*ep^3)*v*w + 
        (3 + 29*ep + 91*ep^2 + 68*ep^3)*w^2)))/((1 + ep)*(1 + 2*ep)*
     (1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  -1/4*(ep*((1 + 15*ep + 46*ep^2 + 32*ep^3)*u^3 + 
      (v + w)^2*((2 + 24*ep + 87*ep^2 + 68*ep^3)*v + 2*ep*(1 + 5*ep + 4*ep^2)*
         w) + u*(v + w)*((5 + 56*ep + 197*ep^2 + 152*ep^3)*v + 
        (2 + 22*ep + 77*ep^2 + 60*ep^3)*w) + 
      u^2*((4 + 47*ep + 156*ep^2 + 116*ep^3)*v + 
        (3 + 32*ep + 110*ep^2 + 84*ep^3)*w)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
     u*(u + v)*(u + v + w)^2), 
  ((1 + 4*ep)*(v + w)*((-2 + 17*ep)*u^2 + ep*v*(v - 2*w) + 
     2*(-1 + 9*ep)*u*(v + w)))/(2*(1 + 2*ep)*u*(u + v)^2*(u + v + w)), 
  -1/2*(ep*((1 + 15*ep + 46*ep^2 + 32*ep^3)*u^4 + 
      ep*v*(v + w)^2*((6 + 39*ep + 36*ep^2)*v + 2*(1 + 5*ep + 4*ep^2)*w) + 
      u^3*((1 + 26*ep + 106*ep^2 + 84*ep^3)*v + 
        (-1 - 4*ep + 14*ep^2 + 20*ep^3)*w) + 
      u*(v + w)*((-1 + 8*ep + 92*ep^2 + 92*ep^3)*v^2 - 
        6*(1 + 7*ep + 11*ep^2 + 4*ep^3)*v*w - 
        2*(2 + 17*ep + 43*ep^2 + 28*ep^3)*w^2) + 
      u^2*((-1 + 13*ep + 113*ep^2 + 108*ep^3)*v^2 + 
        4*(-2 - 13*ep - 12*ep^2 + 2*ep^3)*v*w - 
        (6 + 50*ep + 115*ep^2 + 68*ep^3)*w^2)))/((1 + ep)*(1 + 2*ep)*
     (1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 0, 0, 0, 0, 
  -1/2*(ep*((v + w)^2*(u + v + w) + 4*ep^3*(4*u^3 + 6*u^2*(v + w) + 
        u*(v + w)^2 - v*(v + w)^2) + ep*(4*u^3 + 8*u*(v + w)^2 + 
        5*(v + w)^3 + u^2*(7*v + 9*w)) + ep^2*(16*u^3 + (v + w)^2*(v + 4*w) + 
        4*u^2*(6*v + 7*w) + u*(9*v^2 + 20*v*w + 11*w^2))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 
  0, 0, (ep*((4 + 28*ep + 54*ep^2 + 24*ep^3)*u^3 + (1 + 4*ep)*(v + w)^2*
      ((4 + 13*ep + 8*ep^2)*v + 2*ep*(1 + ep)*w) + 
     u*(v + w)*((12 + 88*ep + 185*ep^2 + 100*ep^3)*v + 
       (4 + 35*ep + 84*ep^2 + 48*ep^3)*w) + 
     u^2*((12 + 87*ep + 179*ep^2 + 92*ep^3)*v + 
       (8 + 63*ep + 133*ep^2 + 68*ep^3)*w)))/(4*(1 + ep)*(1 + 2*ep)*
    (1 + 4*ep)*u*(u + v)*(u + v + w)^2), 
  (ep*(-2*(u + v)*(v + w)*(u + v + w) + ep*(u + v)*(4*u^2 - 9*u*(v + w) - 
       12*(v + w)^2) + 4*ep^3*(6*u^3 - 3*v*(v + w)^2 + u^2*(5*v + 3*w) - 
       u*(4*v^2 + 5*v*w + w^2)) + ep^2*(22*u^3 + 5*u^2*(v - w) - 
       25*v*(v + w)^2 - u*(42*v^2 + 61*v*w + 19*w^2))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)), 
  (ep^2*(2*(3 + 4*ep)*u^3*(v + 9*ep*v + w + 5*ep*w) + 
     2*v*(v + w)^2*(2*(1 + 7*ep + 8*ep^2)*v - (1 + 5*ep + 4*ep^2)*w) + 
     u*(v + w)*((14 + 109*ep + 124*ep^2)*v^2 + (6 + 49*ep + 60*ep^2)*v*w - 
       2*(1 + 5*ep + 4*ep^2)*w^2) + u^2*((16 + 143*ep + 164*ep^2)*v^2 + 
       4*(5 + 39*ep + 44*ep^2)*v*w + (4 + 25*ep + 28*ep^2)*w^2)))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  -1/4*(ep*(-2*(u + v)^2*(v + w)^2*(u + v + w) + 4*ep^3*(u + v)*
       (6*u^4 - 9*v*(v + w)^3 - u*(v + w)^2*(15*v + 2*w) + 
        u^3*(15*v + 17*w) + u^2*(3*v^2 + 11*v*w + 8*w^2)) + 
      ep*(4*u^5 - 19*v^2*(v + w)^3 + 3*u^4*(9*v + 5*w) - 
        2*u*v*(v + w)^2*(24*v + 13*w) + 4*u^3*(8*v^2 + 8*v*w - w^2) - 
        u^2*(20*v^3 + 48*v^2*w + 41*v*w^2 + 13*w^3)) + 
      ep^2*(22*u^5 - 51*v^2*(v + w)^3 - u*v*(v + w)^2*(128*v + 65*w) + 
        u^4*(97*v + 69*w) + 2*u^3*(51*v^2 + 66*v*w + 10*w^2) - 
        u^2*(50*v^3 + 105*v^2*w + 77*v*w^2 + 22*w^3))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
  (ep^2*((4 + 22*ep + 24*ep^2)*u^5 + v*(v + w)^3*((9 + 45*ep + 44*ep^2)*v - 
       2*(1 + 5*ep + 4*ep^2)*w) + u^4*((29 + 115*ep + 108*ep^2)*v + 
       (21 + 107*ep + 108*ep^2)*w) + u*(v + w)^2*
      ((42 + 191*ep + 180*ep^2)*v^2 + 2*(7 + 32*ep + 32*ep^2)*v*w - 
       2*(1 + 5*ep + 4*ep^2)*w^2) + u^2*(v + w)*
      (6*(13 + 53*ep + 48*ep^2)*v^2 + 2*(32 + 141*ep + 132*ep^2)*v*w + 
       (7 + 41*ep + 44*ep^2)*w^2) + u^3*((70 + 265*ep + 236*ep^2)*v^2 + 
       2*(45 + 193*ep + 180*ep^2)*v*w + (24 + 131*ep + 132*ep^2)*w^2)))/
   (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
  (-3*ep*((1 + 9*ep + 27*ep^2 + 20*ep^3)*v^2*(v + w)^2 + 
     u^3*((1 + 9*ep + 12*ep^2)*v + (1 + ep)*(1 + 4*ep)^2*w) + 
     u^2*(v + w)*((3 + 27*ep + 60*ep^2 + 32*ep^3)*v + (1 + ep)*(1 + 4*ep)^2*
        w) + u*v*(v + w)*((3 + 27*ep + 75*ep^2 + 52*ep^3)*v + 
       (2 + 18*ep + 45*ep^2 + 28*ep^3)*w)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    u*(u + v)^2*(v + w)*(u + v + w)), 
  (ep*(2*u*(u + v)^2*(v + w)*(u + v + w) + 
     ep*(u + v)*(4*u^4 + (9*v - 2*w)*(v + w)^3 + u*(v + w)^2*(51*v + 7*w) + 
       u^3*(43*v + 39*w) + 3*u^2*(27*v^2 + 41*v*w + 14*w^2)) + 
     4*ep^3*(6*u^5 + v*(13*v - 2*w)*(v + w)^3 + u^4*(27*v + 35*w) + 
       u*(v + w)^2*(57*v^2 + 14*v*w - 2*w^2) + 
       u^3*(67*v^2 + 106*v*w + 41*w^2) + u^2*(90*v^3 + 162*v^2*w + 83*v*w^2 + 
         11*w^3)) + ep^2*(22*u^5 + v*(51*v - 10*w)*(v + w)^3 + 
       u^4*(139*v + 155*w) + u*(v + w)^2*(251*v^2 + 58*v*w - 10*w^2) + 
       u^3*(361*v^2 + 530*v*w + 179*w^2) + u^2*(444*v^3 + 792*v^2*w + 
         389*v*w^2 + 41*w^3))))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)*(u + v + w)^2), 0, 
  (ep*(-((1 + 2*ep)*u^3) + u^2*((-1 - 2*ep + 4*ep^2)*v + 4*ep^2*w) + 
     (v + w)^2*((1 + 8*ep + 24*ep^2 + 16*ep^3)*v + 2*ep*(1 + 5*ep + 4*ep^2)*
        w) + u*(v + w)*((1 + 8*ep + 28*ep^2 + 16*ep^3)*v + 
       (1 + 8*ep + 24*ep^2 + 16*ep^3)*w)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    u*(u + v)*(u + v + w)^2), 
  (ep^2*((4 + 22*ep + 24*ep^2)*u^6 + u^5*((5 + 159*ep + 220*ep^2)*v + 
       (1 + 13*ep + 20*ep^2)*w) - v^2*(v + w)^2*((6 + 51*ep + 52*ep^2)*v^2 + 
       (6 + 45*ep + 44*ep^2)*v*w + 2*ep*(3 + 4*ep)*w^2) + 
     u^4*((-18 + 325*ep + 524*ep^2)*v^2 + 5*(-3 + 23*ep + 44*ep^2)*v*w - 
       3*(3 + 12*ep + 8*ep^2)*w^2) - u*v*(v + w)*
      ((27 + 173*ep + 148*ep^2)*v^3 + (45 + 276*ep + 248*ep^2)*v^2*w + 
       (18 + 93*ep + 76*ep^2)*v*w^2 - 2*ep*(3 + 4*ep)*w^3) + 
     u^2*v*(4*(-13 - 30*ep + 4*ep^2)*v^3 - (107 + 368*ep + 168*ep^2)*v^2*w - 
       (81 + 285*ep + 164*ep^2)*v*w^2 - 3*(6 + 15*ep + 4*ep^2)*w^3) + 
     u^3*(10*(-5 + 19*ep + 44*ep^2)*v^3 + (-69 + 36*ep + 280*ep^2)*v^2*w - 
       3*(15 + 33*ep + 4*ep^2)*v*w^2 - (6 + 27*ep + 20*ep^2)*w^3)))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
  (ep*(-2*(u + v)^2*(v + w)*(u + v + w) + ep*(u + v)^2*
      (4*u^2 - 9*u*(v + w) - 12*(v + w)^2) + 
     4*ep^3*(6*u^4 - v*(v + w)^2*(3*v + 2*w) + u^3*(11*v + 7*w) + 
       u^2*(v^2 + w^2) - u*v*(7*v^2 + 15*v*w + 8*w^2)) + 
     ep^2*(22*u^4 - v*(v + w)^2*(25*v + 6*w) + u^3*(27*v + 7*w) - 
       u^2*(37*v^2 + 60*v*w + 13*w^2) - u*v*(67*v^2 + 123*v*w + 56*w^2))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  -1/4*(ep^2*(3 + 4*ep)*(v*w*(v + w)^2*(v + 5*ep*v + ep*w) + 
      2*u^4*(v + 9*ep*v + w + 3*ep*w) + u*v*(v + w)^2*
       (3*(1 + 5*ep)*v + (2 + 13*ep)*w) + u^2*(v + w)*
       ((8 + 46*ep)*v^2 + (7 + 39*ep)*v*w + (1 + 3*ep)*w^2) + 
      u^3*(7*(1 + 7*ep)*v^2 + 2*(5 + 27*ep)*v*w + 3*(1 + 3*ep)*w^2)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(u + w)*(v + w)*(u + v + w)), 
  -1/4*(ep*(2*(u + v)^3*(v + w)^2*(u + v + w) + 
      ep*(15*v^3*(v + w)^3 - 2*u^5*(11*v + 3*w) + 3*u*v*(v + w)^2*
         (18*v^2 + 7*v*w - 4*w^2) + u^4*(-57*v^2 - 54*v*w + 3*w^2) + 
        u^2*v*(50*v^3 + 81*v^2*w + 2*v*w^2 - 21*w^3) - 
        u^3*(24*v^3 + 51*v^2*w + 34*v*w^2 - 9*w^3)) + 
      4*ep^3*(u + v)*(6*u^4*(5*v - w) + u^3*(79*v^2 + 36*v*w - 7*w^2) - 
        v*(v^2 - w^2)^2 + u^2*(67*v^3 + 79*v^2*w + 19*v*w^2 - w^3) + 
        u*v*(17*v^3 + 37*v^2*w + 27*v*w^2 + 7*w^3)) + 
      ep^2*(u^5*(50*v - 26*w) + u^4*(199*v^2 - 14*v*w - 21*w^2) + 
        v^2*(v + w)^2*(13*v^2 + 22*v*w - 3*w^2) + 
        2*u^2*v*(118*v^3 + 158*v^2*w + 31*v*w^2 - 13*w^3) + 
        u^3*(310*v^3 + 165*v^2*w - 48*v*w^2 + 5*w^3) + 
        u*v*(88*v^4 + 211*v^3*w + 143*v^2*w^2 + v*w^3 - 19*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
  (ep^2*((4 + 22*ep + 24*ep^2)*u^6 + u^5*((15 + 133*ep + 164*ep^2)*v + 
       (7 + 39*ep + 44*ep^2)*w) - ep*v^2*(v + w)^2*((11 + 12*ep)*v^2 + 
       8*(1 + ep)*v*w + (3 + 4*ep)*w^2) + 
     u^4*((24 + 287*ep + 380*ep^2)*v^2 + (27 + 203*ep + 252*ep^2)*v*w + 
       3*(1 + 6*ep + 8*ep^2)*w^2) + u^3*((22 + 272*ep + 384*ep^2)*v^3 + 
       13*(3 + 24*ep + 32*ep^2)*v^2*w + (9 + 87*ep + 124*ep^2)*v*w^2 + 
       ep*(1 + 4*ep)*w^3) - u*v*(v + w)*((-3 + 13*ep + 4*ep^2)*v^3 + 
       (-3 + 24*ep + 16*ep^2)*v^2*w + 6*ep*v*w^2 - ep*(3 + 4*ep)*w^3) + 
     u^2*v*(2*(6 + 47*ep + 76*ep^2)*v^3 + (25 + 141*ep + 220*ep^2)*v^2*w + 
       (9 + 69*ep + 116*ep^2)*v*w^2 + 2*ep*(9 + 16*ep)*w^3)))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
  (ep*(3*(1 + 9*ep + 18*ep^2 + 8*ep^3)*u^3 + 
     v*(v + w)*((1 + 9*ep + 33*ep^2 + 28*ep^3)*v + 3*ep^2*(3 + 4*ep)*w) + 
     u^2*((7 + 63*ep + 159*ep^2 + 100*ep^3)*v + (1 + 9*ep + 15*ep^2 + 4*ep^3)*
        w) + u*v*((5 + 45*ep + 138*ep^2 + 104*ep^3)*v + 
       2*(1 + 9*ep + 33*ep^2 + 28*ep^3)*w)))/(2*(1 + ep)*(1 + 2*ep)*
    (1 + 4*ep)*u*(u + v)^2*(u + v + w)), 
  (ep*(u*(u + v)^3*(v + w)*(u + v + w) + 4*ep*u*(u + v)^3*
      (u^2 + 3*(v + w)^2 + u*(3*v + 4*w)) + 
     4*ep^3*(6*u^6 - 2*v^4*(v + w)^2 + u^5*(43*v + 13*w) + 
       u^4*(106*v^2 + 75*v*w + 7*w^2) + u^3*v*(118*v^2 + 135*v*w + 39*w^2) + 
       u^2*v*(58*v^3 + 93*v^2*w + 49*v*w^2 + 10*w^3) + 
       u*v*(7*v^4 + 16*v^3*w + 15*v^2*w^2 + 8*v*w^3 + 2*w^4)) + 
     ep^2*(22*u^6 - 2*v^3*(v + w)^2*(4*v + w) + u^5*(151*v + 57*w) + 
       u^4*(368*v^2 + 299*v*w + 33*w^2) + u^3*(410*v^3 + 513*v^2*w + 
         147*v*w^2 - 2*w^3) + u^2*v*(202*v^3 + 339*v^2*w + 165*v*w^2 + 
         24*w^3) + u*v*(23*v^4 + 50*v^3*w + 39*v^2*w^2 + 18*v*w^3 + 6*w^4))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 0, 
  0, 0, 0, -((ep*(2*u + v + w))/(u*(u + v + w))), 
  (ep*(v + w))/(2*u*(u + v + w)), -1/2*ep/u, (ep*(u + 2*(v + w)))/
   (4*u*(u + v + w)), 0, -1/2*(ep*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, 
 {(3*ep^2*(-(u^5*(2*(1 + 2*ep)^2*v + (2 + 11*ep + 12*ep^2)*w)) + 
     u^4*((3 - 61*ep - 92*ep^2)*v^2 - 2*(-5 + 33*ep + 56*ep^2)*v*w + 
       (7 + ep - 12*ep^2)*w^2) + v^2*(v + w)^2*((2 + 80*ep + 96*ep^2)*v^2 + 
       (3 + 79*ep + 92*ep^2)*v*w + (1 + 11*ep + 12*ep^2)*w^2) - 
     u^3*(2*(-10 + 69*ep + 112*ep^2)*v^3 + (-39 + 139*ep + 260*ep^2)*v^2*w + 
       (-12 - ep + 20*ep^2)*v*w^2 + (7 + ep - 12*ep^2)*w^3) - 
     u^2*(v + w)*((-25 + 45*ep + 108*ep^2)*v^3 - 2*(13 + 80*ep + 80*ep^2)*v^2*
        w + (5 - 67*ep - 100*ep^2)*v*w^2 - (2 + 11*ep + 12*ep^2)*w^3) + 
     u*v*(v + w)*(4*(3 + 30*ep + 32*ep^2)*v^3 + (19 + 318*ep + 368*ep^2)*v^2*
        w + 2*(3 + 79*ep + 96*ep^2)*v*w^2 + (3 + 16*ep + 16*ep^2)*w^3)))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)^2*(u + v + w)), 
  (-3*ep^2*((4 + 19*ep + 20*ep^2)*u^4 + u^3*((16 + 59*ep + 52*ep^2)*v + 
       (5 + 21*ep + 20*ep^2)*w) + v*(v + w)*((4 + 19*ep + 20*ep^2)*v^2 + 
       (4 + 25*ep + 28*ep^2)*v*w + ep*(3 + 4*ep)*w^2) + 
     u^2*(8*(3 + 10*ep + 8*ep^2)*v^2 + 2*(10 + 25*ep + 16*ep^2)*v*w + 
       (4 + 15*ep + 12*ep^2)*w^2) + u*((16 + 59*ep + 52*ep^2)*v^3 + 
       (23 + 73*ep + 60*ep^2)*v^2*w + (8 + 25*ep + 20*ep^2)*v*w^2 + 
       ep*(3 + 4*ep)*w^3)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)*(u + v + w)), (3*ep^2*((4 + 15*ep + 12*ep^2)*u^3*(v + w) + 
     v*(v + w)^2*((-1 + 3*ep + 4*ep^2)*v + (2 + 19*ep + 20*ep^2)*w) + 
     u*(v + w)*((1 + 5*ep + 4*ep^2)*v^2 + (7 + 52*ep + 56*ep^2)*v*w + 
       (4 + 19*ep + 20*ep^2)*w^2) + u^2*((6 + 17*ep + 12*ep^2)*v^2 + 
       (11 + 47*ep + 44*ep^2)*v*w + (5 + 24*ep + 24*ep^2)*w^2)))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (3*ep^2*(u^5*(2*(5 + 26*ep + 28*ep^2)*v + 5*(2 + 11*ep + 12*ep^2)*w) + 
     v^2*(v + w)^2*(2*(5 + 8*ep + 4*ep^2)*v^2 + (9 + 23*ep + 20*ep^2)*v*w - 
       (1 + 8*ep + 8*ep^2)*w^2) + u^4*((47 + 288*ep + 312*ep^2)*v^2 + 
       (59 + 368*ep + 400*ep^2)*v*w + 2*(6 + 37*ep + 40*ep^2)*w^2) + 
     u^2*(v + w)*((97 + 526*ep + 536*ep^2)*v^3 + (93 + 397*ep + 380*ep^2)*v^2*
        w + (19 + 86*ep + 80*ep^2)*v*w^2 - 2*(1 + 2*ep)^2*w^3) + 
     u*v*(v + w)*(5*(10 + 39*ep + 36*ep^2)*v^3 + (69 + 220*ep + 192*ep^2)*v^2*
        w + (21 + 79*ep + 76*ep^2)*v*w^2 + (-3 + 2*ep + 8*ep^2)*w^3) + 
     u^3*((94 + 583*ep + 620*ep^2)*v^3 + (149 + 876*ep + 920*ep^2)*v^2*w + 
       (61 + 312*ep + 312*ep^2)*v*w^2 + 2*(3 + 11*ep + 8*ep^2)*w^3)))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)^2*(u + v + w)), 
  (3*ep^2*((8 + 41*ep + 44*ep^2)*u^5 + u^4*((37 + 216*ep + 232*ep^2)*v + 
       (10 + 51*ep + 52*ep^2)*w) + v^2*(v + w)*((8 + 17*ep + 12*ep^2)*v^2 + 
       (8 + 35*ep + 36*ep^2)*v*w + ep*(3 + 4*ep)*w^2) + 
     u^3*((74 + 434*ep + 456*ep^2)*v^2 + (47 + 199*ep + 188*ep^2)*v*w + 
       8*(1 + 3*ep + 2*ep^2)*w^2) + u^2*((77 + 401*ep + 404*ep^2)*v^3 + 
       (80 + 297*ep + 268*ep^2)*v^2*w + 2*(12 + 49*ep + 44*ep^2)*v*w^2 + 
       ep*(3 + 4*ep)*w^3) + u*v*((40 + 159*ep + 148*ep^2)*v^3 + 
       (59 + 201*ep + 180*ep^2)*v^2*w + 8*(3 + 14*ep + 14*ep^2)*v*w^2 + 
       6*ep*(3 + 4*ep)*w^3)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*
    (v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  (-2*ep^2*(2*(1 + 2*ep)^2*u^4 + u^3*((-2 + 45*ep + 68*ep^2)*v + 
       (-4 + 9*ep + 20*ep^2)*w) + u^2*(3*(-3 + 35*ep + 52*ep^2)*v^2 + 
       (-9 + 9*ep + 28*ep^2)*v*w + 4*(1 - 2*ep^2)*w^2) - 
     v*(v + w)*((1 + 39*ep + 44*ep^2)*v^2 + 2*(1 + 16*ep + 16*ep^2)*v*w + 
       (1 + 5*ep + 4*ep^2)*w^2) + u*((-6 + 29*ep + 52*ep^2)*v^3 - 
       (12 + 71*ep + 68*ep^2)*v^2*w - (4 + 49*ep + 60*ep^2)*v*w^2 - 
       (2 + 5*ep + 4*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)*(u + v + w)), 
  -((ep^2*(u^5*((4 + 22*ep + 24*ep^2)*v + 4*(1 + 7*ep + 8*ep^2)*w) - 
      v^2*(v + w)^2*((-3 + 88*ep + 120*ep^2)*v^2 + (-3 + 94*ep + 128*ep^2)*v*
         w + 6*ep*(3 + 4*ep)*w^2) + u^4*((14 + 155*ep + 188*ep^2)*v^2 + 
        (16 + 193*ep + 236*ep^2)*v*w + 2*(1 + 13*ep + 16*ep^2)*w^2) + 
      u^2*(v + w)*((27 + 65*ep + 44*ep^2)*v^3 - 2*(-16 + 37*ep + 72*ep^2)*v^2*
         w + (17 - 5*ep - 36*ep^2)*v*w^2 - 3*ep*(3 + 4*ep)*w^3) - 
      u*v*(v + w)*((-15 + 155*ep + 228*ep^2)*v^3 + (-24 + 323*ep + 460*ep^2)*
         v^2*w + (-13 + 127*ep + 188*ep^2)*v*w^2 + ep*(3 + 4*ep)*w^3) + 
      u^3*((25 + 265*ep + 316*ep^2)*v^3 + (41 + 364*ep + 424*ep^2)*v^2*w + 
        (23 + 103*ep + 100*ep^2)*v*w^2 + (7 + 10*ep)*w^3)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)^2*(u + v + w))), 
  (2*ep^2*((u + v)*(v + w)*(v*(v + w)^2*(7*v + 2*w) + 4*u^3*(5*v + 4*w) + 
       u^2*(45*v^2 + 38*v*w - 7*w^2) + 2*u*(16*v^3 + 23*v^2*w + 7*v*w^2 + 
         2*w^3)) + 4*ep^2*(u^5*(2*v + w) + u^4*(-v^2 - 2*v*w + w^2) + 
       v^2*(v + w)^2*(35*v^2 + 35*v*w + 4*w^2) + 
       u^3*(-22*v^3 - 5*v^2*w + 25*v*w^2 + 7*w^3) + 
       u^2*(2*v^4 + 105*v^3*w + 161*v^2*w^2 + 62*v*w^3 + 4*w^4) + 
       2*u*v*(28*v^4 + 106*v^3*w + 123*v^2*w^2 + 50*v*w^3 + 5*w^4)) + 
     ep*(3*u^5*(2*v + w) + v^2*(v + w)^2*(123*v^2 + 127*v*w + 16*w^2) + 
       u^4*(27*v^2 + 46*v*w + 25*w^2) + u^3*(22*v^3 + 143*v^2*w + 135*v*w^2 + 
         11*w^3) + u^2*(110*v^4 + 533*v^3*w + 603*v^2*w^2 + 196*v*w^3 + 
         16*w^4) + 2*u*v*(116*v^4 + 403*v^3*w + 443*v^2*w^2 + 175*v*w^3 + 
         19*w^4))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)^2*
    (u + v + w)), 
  -((ep^2*((2 + 11*ep + 12*ep^2)*u^4 + u^3*((17 + 48*ep + 32*ep^2)*v + 
        (11 + 34*ep + 24*ep^2)*w) + u^2*((25 + 58*ep + 32*ep^2)*v^2 + 
        2*(11 + 18*ep + 4*ep^2)*v*w - (-1 + ep + 4*ep^2)*w^2) + 
      2*v*(v + w)^2*(w + 8*ep*(2*v + w) + 4*ep^2*(5*v + 2*w)) + 
      u*(v + w)*((10 + 53*ep + 52*ep^2)*v^2 + (5 + 29*ep + 28*ep^2)*v*w + 
        4*(w + 2*ep*w)^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
     (v + w)*(u + v + w))), 
  (2*ep^2*((2 + 11*ep + 12*ep^2)*u^4 + (3 + 4*ep)*u^3*
      (5*v + 8*ep*v + 3*w + 6*ep*w) + v*(v + w)^2*((2 + 25*ep + 28*ep^2)*v + 
       (1 + 8*ep + 8*ep^2)*w) + u^2*((24 + 59*ep + 36*ep^2)*v^2 + 
       (20 + 35*ep + 12*ep^2)*v*w - ep*(3 + 4*ep)*w^2) + 
     u*(v + w)*((13 + 51*ep + 44*ep^2)*v^2 + 4*(1 + 3*ep + 2*ep^2)*v*w + 
       2*(w + 2*ep*w)^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)*(u + v + w)), 0, 
  (ep^2*(-((2 + 11*ep + 12*ep^2)*u^3) + v*(v + w)*((1 + 7*ep + 4*ep^2)*v + 
       4*(1 + 8*ep + 8*ep^2)*w) + 2*(1 + 2*ep)*u^2*(3*w + 2*ep*(v + 3*w)) + 
     u*((3 + 22*ep + 24*ep^2)*v^2 + (15 + 75*ep + 76*ep^2)*v*w + 
       8*(w + 2*ep*w)^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)), (2*ep^2*((2 + 11*ep + 12*ep^2)*u^3 + 2*(3 + 10*ep + 8*ep^2)*u^2*
      v + v*(v + w)*((2 + 17*ep + 20*ep^2)*v - (1 + 8*ep + 8*ep^2)*w) + 
     u*((6 + 26*ep + 24*ep^2)*v^2 - ep*(3 + 4*ep)*v*w - 2*(w + 2*ep*w)^2)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)), 
  (ep^2*(ep*(u + v)*(6*u^3*v - 18*u^2*w*(v + w) - 36*u*w*(v + w)^2 + 
       (25*v - 17*w)*(v + w)^3) + 4*ep^2*(u + v)*(2*u^3*v - 6*u^2*w*(v + w) + 
       5*(v - w)*(v + w)^3 - 2*u*(v + w)^2*(2*v + 5*w)) + 
     (v + w)^2*(u^3 + u^2*(11*v - 4*w) + u*(16*v^2 + 3*v*w - 2*w^2) + 
       v*(6*v^2 + 5*v*w - w^2))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)^2*(u + v + w)), 
  (-2*ep^2*(4*ep^2*(u + v)*(2*u^3*v + 6*u^2*v*(v + w) + 
       u*(7*v - w)*(v + w)^2 + 14*v*(v + w)^3) + 
     (v + w)^2*(3*u^3 + 3*u^2*(4*v - w) + 4*v^2*(v + w) + u*v*(13*v + 4*w)) + 
     ep*(u + v)*(6*u^3*v + u*(31*v - 7*w)*(v + w)^2 + 50*v*(v + w)^3 + 
       u^2*(22*v^2 + 26*v*w + 4*w^2))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
    (u + v)^2*(v + w)^2*(u + v + w)), 
  -((ep^2*(v*(v + w)^3*((5 + 70*ep + 80*ep^2)*v + (1 + 11*ep + 12*ep^2)*w) + 
      u^4*((2 + 17*ep + 20*ep^2)*v + (2 + 11*ep + 12*ep^2)*w) + 
      u^2*(v + w)*(2*(15 + 61*ep + 56*ep^2)*v^2 + (26 + 101*ep + 92*ep^2)*v*
         w + 4*ep*(3 + 4*ep)*w^2) + u*(v + w)^2*
       (2*(11 + 66*ep + 68*ep^2)*v^2 + (10 + 87*ep + 100*ep^2)*v*w + 
        (2 + 11*ep + 12*ep^2)*w^2) + (3 + 4*ep)*u^3*((5 + 19*ep)*v^2 + 
        (3 + 7*ep)*w^2 + 8*v*(w + 3*ep*w))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
     u*(u + v)^2*(v + w)^2*(u + v + w))), 
  (2*ep^2*(v*(v + w)^3*((5 + 70*ep + 80*ep^2)*v + (1 + 11*ep + 12*ep^2)*w) + 
     u^4*((2 + 17*ep + 20*ep^2)*v + (2 + 11*ep + 12*ep^2)*w) + 
     u^2*(v + w)*(2*(15 + 61*ep + 56*ep^2)*v^2 + (26 + 101*ep + 92*ep^2)*v*
        w + 4*ep*(3 + 4*ep)*w^2) + u*(v + w)^2*
      (2*(11 + 66*ep + 68*ep^2)*v^2 + (10 + 87*ep + 100*ep^2)*v*w + 
       (2 + 11*ep + 12*ep^2)*w^2) + (3 + 4*ep)*u^3*((5 + 19*ep)*v^2 + 
       (3 + 7*ep)*w^2 + 8*v*(w + 3*ep*w))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
    (u + v)^2*(v + w)^2*(u + v + w)), 
  (ep^2*(2*(1 + 2*ep)^2*u^3 + u^2*(2*(2 + 9*ep + 8*ep^2)*v + w + 2*ep*w) - 
     v*(v + w)*((-1 + 12*ep + 16*ep^2)*v + (-1 + 9*ep + 12*ep^2)*w) + 
     u*((3 - 2*ep - 8*ep^2)*v^2 - 2*(-2 + 3*ep + 8*ep^2)*v*w + 
       2*(1 + 2*ep)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)*(v + w)*
    (u + v + w)), 
  -((ep^2*((4 + 19*ep + 20*ep^2)*u^4 + u^3*(2*(8 + 31*ep + 28*ep^2)*v + 
        (5 + 21*ep + 20*ep^2)*w) + v*(v + w)*(4*(v + 2*ep*v)^2 + 
        2*(2 + 11*ep + 12*ep^2)*v*w + ep*(3 + 4*ep)*w^2) + 
      u^2*((24 + 83*ep + 68*ep^2)*v^2 + 4*(5 + 14*ep + 10*ep^2)*v*w + 
        (4 + 15*ep + 12*ep^2)*w^2) + u*(8*(2 + 7*ep + 6*ep^2)*v^3 + 
        (23 + 73*ep + 60*ep^2)*v^2*w + 4*(2 + 7*ep + 6*ep^2)*v*w^2 + 
        ep*(3 + 4*ep)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
     (v + w)*(u + v + w))), 
  (ep^2*((2 + 17*ep + 20*ep^2)*u^3 - v*((-1 + 3*ep + 4*ep^2)*v - w)*(v + w) + 
     u^2*((4 + 54*ep + 64*ep^2)*v + (1 + 29*ep + 36*ep^2)*w) + 
     u*((3 + 34*ep + 40*ep^2)*v^2 + 4*(1 + 12*ep + 14*ep^2)*v*w + 
       2*(1 + 11*ep + 12*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
    (u + v)*(v + w)*(u + v + w)), 
  -((ep^2*((4 + 22*ep + 24*ep^2)*u^4 + v^2*(v + w)*(2*(2 + 5*ep + 4*ep^2)*v + 
        (4 + 13*ep + 12*ep^2)*w) + u^3*(16*(1 + 5*ep + 5*ep^2)*v + 
        (5 + 30*ep + 32*ep^2)*w) + 2*u^2*(4*(3 + 13*ep + 12*ep^2)*v^2 + 
        2*(5 + 20*ep + 18*ep^2)*v*w + (2 + 9*ep + 8*ep^2)*w^2) + 
      u*v*(8*(2 + 7*ep + 6*ep^2)*v^2 + (23 + 73*ep + 60*ep^2)*v*w + 
        (8 + 25*ep + 20*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
     (u + v)^2*(v + w)*(u + v + w))), 
  (-3*ep^2*((2 + 11*ep + 12*ep^2)*u^3 + (3 + 4*ep)*v*(v + w)*
      (v + ep*v - ep*w) + u^2*((8 + 34*ep + 32*ep^2)*v + 
       (2 + 11*ep + 12*ep^2)*w) + u*v*(3*(3 + 10*ep + 8*ep^2)*v + 
       (5 + 15*ep + 12*ep^2)*w)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)), -((ep^2*((4 + 22*ep + 24*ep^2)*u^5 + 
      4*v^3*(v + w)*((1 + ep)*v + (1 + 2*ep)^2*w) + 
      u^4*((17 + 135*ep + 156*ep^2)*v + (5 + 30*ep + 32*ep^2)*w) + 
      u^3*((34 + 292*ep + 336*ep^2)*v^2 + 2*(11 + 61*ep + 64*ep^2)*v*w + 
        (4 + 9*ep + 4*ep^2)*w^2) + u^2*v*((37 + 271*ep + 300*ep^2)*v^2 + 
        (37 + 174*ep + 176*ep^2)*v*w + (12 + 55*ep + 52*ep^2)*w^2) + 
      2*u*v*(2*(5 + 24*ep + 24*ep^2)*v^3 + (14 + 51*ep + 48*ep^2)*v^2*w + 
        (6 + 31*ep + 32*ep^2)*v*w^2 + 2*ep*(3 + 4*ep)*w^3)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w))), 
  (-2*ep^2*(u^5*((4 + 13*ep + 12*ep^2)*v + (4 + 19*ep + 20*ep^2)*w) + 
     u^4*((3 + 76*ep + 104*ep^2)*v^2 + (-5 + 79*ep + 124*ep^2)*v*w + 
       (-8 - 9*ep + 4*ep^2)*w^2) - v^2*(v + w)^2*
      ((-1 + 78*ep + 96*ep^2)*v^2 + (1 + 79*ep + 92*ep^2)*v*w + 
       2*(1 + 8*ep + 8*ep^2)*w^2) + u^2*(v + w)*
      (4*(-3 + 16*ep + 28*ep^2)*v^3 - (15 + 82*ep + 72*ep^2)*v^2*w + 
       (6 - 17*ep - 36*ep^2)*v*w^2 - 4*(1 + 2*ep)^2*w^3) + 
     u^3*((-10 + 159*ep + 236*ep^2)*v^3 + (-27 + 189*ep + 308*ep^2)*v^2*w + 
       3*(-3 + 14*ep + 24*ep^2)*v*w^2 + 2*(4 + 9*ep + 4*ep^2)*w^3) - 
     u*v*(v + w)*(2*(1 + 55*ep + 64*ep^2)*v^3 + 2*(3 + 136*ep + 160*ep^2)*v^2*
        w + (5 + 130*ep + 152*ep^2)*v*w^2 + 2*(3 + 10*ep + 8*ep^2)*w^3)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)^2*(u + v + w)), 0, 0, 
  0, (2*ep^2*(2*(1 + 2*ep)^2*u^4 + u^3*((-5 + 38*ep + 64*ep^2)*v + 
       (-7 - 4*ep + 8*ep^2)*w) + u^2*((-15 + 79*ep + 132*ep^2)*v^2 + 
       (-12 - 7*ep + 12*ep^2)*v*w + (7 + 4*ep - 8*ep^2)*w^2) - 
     v*(v + w)*((2 + 56*ep + 64*ep^2)*v^2 + (3 + 52*ep + 56*ep^2)*v*w + 
       (1 + 8*ep + 8*ep^2)*w^2) + u*((-10 - 7*ep + 12*ep^2)*v^3 - 
       (14 + 111*ep + 116*ep^2)*v^2*w - 2*(1 + 28*ep + 36*ep^2)*v*w^2 - 
       2*(1 + 2*ep)^2*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(2*v*(u + v)*(v + w)^2*(u + v + w) + 4*ep^3*(u + v)*
       (2*u^3*v - u^2*w*(v + w) - 8*v*(v + w)^3 + u*(v + w)^2*(5*v + 2*w)) + 
      ep^2*(u + v)*(18*u^3*v - 4*v*(v + w)^3 + u*(v + w)^2*(47*v + 12*w) + 
        9*u^2*(2*v^2 + v*w - w^2)) + ep*(8*u^4*v + 19*v^2*(v + w)^3 + 
        u*v*(v + w)^2*(42*v + 17*w) + u^3*(21*v^2 + 8*v*w - 3*w^2) + 
        u^2*(36*v^3 + 56*v^2*w + 26*v*w^2 + 6*w^3))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w))), 
  -((ep^3*(3 + 4*ep)*(-(v^2*w) + w^3 + u^2*(v + 2*w) + 
      u*(v^2 + 3*v*w + 3*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)*
     (u + w)*(v + w))), 
  -((ep^2*((2 + 11*ep + 12*ep^2)*u^2 + (3 + 19*ep + 20*ep^2)*u*v + 
      2*(1 + 2*ep)^2*u*w + (1 + 8*ep + 8*ep^2)*v*(v + w)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2)), 
  -((ep^2*(4*ep^2*(u + v)*(2*u^3*v + 4*u*(v + w)^2*(4*v + w) + 
        3*(v + w)^3*(7*v + w) + 4*u^2*(3*v^2 + 4*v*w + w^2)) + 
      (v + w)^2*(5*u^3 + u^2*(13*v - 2*w) + v*(2*v^2 + 3*v*w + w^2) + 
        u*(10*v^2 + 5*v*w + 2*w^2)) + ep*(u + v)*
       (6*u^3*v + 2*u*(v + w)^2*(28*v + 5*w) + (v + w)^3*(69*v + 11*w) + 
        4*u^2*(11*v^2 + 16*v*w + 5*w^2))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
     (u + v)^2*(v + w)^2*(u + v + w))), 
  -1/2*(ep*(2*u*(u + v)*(v + w)^2*(u + v + w) + 
      ep*(v + w)^2*(25*u^3 + u^2*(54*v + 20*w) + v*(3*v^2 + 5*v*w + 2*w^2) + 
        u*(32*v^2 + 29*v*w + 4*w^2)) + 4*ep^3*(u + v)*
       (2*u^3*v + 3*u*(v + w)^2*(7*v + 5*w) + (v + w)^3*(19*v + 5*w) + 
        u^2*(19*v^2 + 32*v*w + 13*w^2)) + ep^2*(u + v)*
       (6*u^3*v + (v + w)^3*(65*v + 19*w) + u*(v + w)^2*(99*v + 71*w) + 
        u^2*(91*v^2 + 164*v*w + 73*w^2))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
     (u + v)^2*(v + w)^2*(u + v + w)), 
  (2*ep*(2*v*(v + w)^2 + 18*ep*v*(v + w)^2 + 
     4*ep^3*(3*u^2*(2*v + w) + 3*u*v*(4*v + 3*w) + 
       2*v*(7*v^2 + 11*v*w + 4*w^2)) + 3*ep^2*(3*u^2*(2*v + w) + 
       3*u*v*(4*v + 3*w) + 2*v*(11*v^2 + 19*v*w + 8*w^2))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)), 
  -((ep^2*(4*ep^2*(u + v)*(2*u^3*v + 5*u*(v + w)^3 + 5*(v + w)^3*(3*v + w) + 
        u^2*(7*v^2 + 10*v*w + 3*w^2)) + (v + w)^2*(7*u^3 + 2*u^2*(9*v + w) + 
        v*(3*v^2 + 5*v*w + 2*w^2) + u*(14*v^2 + 11*v*w + 4*w^2)) + 
      ep*(u + v)*(6*u^3*v + u*(v + w)^2*(27*v + 17*w) + 
        (v + w)^3*(53*v + 19*w) + u^2*(31*v^2 + 50*v*w + 19*w^2))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w))), 0, 
  0, 0, 0, (-2*ep^2*(2*(1 + 2*ep)^2*u^3 - v*((-1 + 3*ep + 4*ep^2)*v - w)*
      (v + w) + u^2*(2*(2 + 9*ep + 8*ep^2)*v + w + 2*ep*w) + 
     u*((3 + 7*ep + 4*ep^2)*v^2 + (4 + 3*ep - 4*ep^2)*v*w + 
       2*(1 + 2*ep)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)*(v + w)*
    (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(2*v*(u + v)*(v + w)*(u + v + w) - 4*ep^3*(u + v)*
      (u^2*w - 3*(v + w)^2*(4*v + w) - u*(13*v^2 + 19*v*w + 6*w^2)) + 
     ep^2*(u + v)*(u^2*(2*v - 5*w) + (v + w)^2*(64*v + 11*w) + 
       u*(71*v^2 + 97*v*w + 26*w^2)) + 
     ep*(u^3*(v - w) + v*(v + w)^2*(22*v + w) + 
       u^2*(25*v^2 + 28*v*w + 7*w^2) + 2*u*(23*v^3 + 37*v^2*w + 15*v*w^2 + 
         w^3))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*
    (u + v + w)), (ep^2*((2 + 11*ep + 12*ep^2)*u^2 + 
     (3 + 4*ep)*(v + w)*(v + ep*w) + 2*(1 + 2*ep)*u*((3 + 4*ep)*v + w + 
       2*ep*w)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)*(v + w)), 
  (ep^2*(-(v*(v + w)*(v + 2*ep*v + w + 8*ep*w + 8*ep^2*w)) + 
     2*u^2*((-1 + 5*ep + 8*ep^2)*v - (1 + ep)*w) + 
     u*((-3 + 8*ep + 16*ep^2)*v^2 - (5 + 6*ep)*v*w - 2*(w + 2*ep*w)^2)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)), 
  -((ep^2*((2 + 11*ep + 12*ep^2)*u^4 - 2*(1 + 7*ep + 8*ep^2)*v^2*(v + w)^2 + 
      (1 + 2*ep)*u^3*(5*(3 + 4*ep)*v + (7 + 12*ep)*w) - 
      u*v*(v + w)*((-4 + 15*ep + 28*ep^2)*v + (-5 + ep + 12*ep^2)*w) + 
      u^2*((19 + 38*ep + 16*ep^2)*v^2 + 2*(11 + 24*ep + 12*ep^2)*v*w - 
        (1 + 5*ep + 4*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
     (u + v)^2*(v + w)*(u + v + w))), 
  (ep^2*((2 + 11*ep + 12*ep^2)*u^4 + v*(v + w)^2*((3 + 16*ep + 16*ep^2)*v - 
       (1 + 8*ep + 8*ep^2)*w) + u^3*((11 + 44*ep + 40*ep^2)*v + 
       (5 + 24*ep + 24*ep^2)*w) + u^2*(2*(9 + 33*ep + 28*ep^2)*v^2 + 
       3*(3 + 10*ep + 8*ep^2)*v*w - (5 + 15*ep + 12*ep^2)*w^2) + 
     u*(v + w)*((12 + 49*ep + 44*ep^2)*v^2 - (3 + 19*ep + 20*ep^2)*v*w - 
       2*(w + 2*ep*w)^2)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)*(u + v + w)), (6*ep^3*(3 + 4*ep)*v*(u^2 - 3*v*(v + w) - 
     u*(2*v + w)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)), 
  (ep^2*((2 + 11*ep + 12*ep^2)*u^4 + v*(v + w)^2*((3 + 34*ep + 40*ep^2)*v - 
       (1 + 8*ep + 8*ep^2)*w) + u^3*((11 + 38*ep + 32*ep^2)*v + 
       (5 + 24*ep + 24*ep^2)*w) + u^2*(2*(9 + 36*ep + 32*ep^2)*v^2 + 
       3*(3 + 10*ep + 8*ep^2)*v*w - (5 + 15*ep + 12*ep^2)*w^2) + 
     u*(v + w)*((12 + 79*ep + 84*ep^2)*v^2 - (3 + 13*ep + 12*ep^2)*v*w - 
       2*(w + 2*ep*w)^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)*(u + v + w)), 0, 
  (2*ep*(v*(u + v)*(u + v + w) + 8*ep^3*(u + v)*(2*v^2 + 3*v*w + w^2) + 
     2*ep^2*(u + v)*(2*u^2 + 11*v^2 + 15*v*w + 4*w^2 + u*(5*v + w)) + 
     ep*(2*u^3 + u^2*(10*v + w) + v*(7*v^2 + 8*v*w + w^2) + 
       u*(15*v^2 + 10*v*w + 2*w^2))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
    (u + v)^2*(u + v + w)), 
  (ep^2*((2 + 11*ep + 12*ep^2)*u^5 + u^4*((2 + 93*ep + 124*ep^2)*v + 
       2*(-1 + 5*ep + 8*ep^2)*w) - ep*v^2*(v + w)*((29 + 36*ep)*v^2 + 
       (23 + 28*ep)*v*w + 2*(3 + 4*ep)*w^2) + 
     u^3*((-2 + 204*ep + 280*ep^2)*v^2 + (-3 + 77*ep + 108*ep^2)*v*w + 
       (5 + 20*ep + 16*ep^2)*w^2) + u^2*v*(2*(-1 + 72*ep + 100*ep^2)*v^2 + 
       8*ep*(9 + 13*ep)*v*w + (10 + 59*ep + 60*ep^2)*w^2) + 
     u*v*(v*w*(v + 5*w) - 4*ep^2*(v^3 + 13*v^2*w - 2*v*w^2 - 2*w^3) + 
       ep*(-7*v^3 - 47*v^2*w + 10*v*w^2 + 6*w^3))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)), 
  (ep^2*((2 + 11*ep + 12*ep^2)*u^3 + (3 + 4*ep)*v*(v + w)*
      (v + ep*v - 2*ep*w) + 2*u^2*((4 + 17*ep + 16*ep^2)*v + 
       (1 + 7*ep + 8*ep^2)*w) + u*v*(3*(3 + 10*ep + 8*ep^2)*v + 
       (5 + 15*ep + 12*ep^2)*w)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*
    (v + w)), -((ep^3*(3 + 4*ep)*(u^3*(5*v - w) + 3*u*v*(v + w)^2 + 
      v*w*(v + w)^2 + u^2*(8*v^2 + 5*v*w - w^2)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^2*(u + w)*(v + w))), 
  (ep^2*(u^4*(-2*(-7 + 13*ep + 32*ep^2)*v + 2*(3 + 6*ep + 4*ep^2)*w) + 
     v^2*(v + w)*((-3 + 13*ep + 20*ep^2)*v^2 + (-3 + 4*ep + 8*ep^2)*v*w + 
       ep*(3 + 4*ep)*w^2) - u^3*((-31 + 105*ep + 204*ep^2)*v^2 - 
       2*(22 + 31*ep)*v*w + (3 + 9*ep + 4*ep^2)*w^2) + 
     u^2*v*((17 - 119*ep - 196*ep^2)*v^2 + (58 + 75*ep - 20*ep^2)*v*w + 
       (29 + 48*ep + 8*ep^2)*w^2) + u*v*(-3*(1 + 9*ep + 12*ep^2)*v^3 + 
       2*(7 + 21*ep + 8*ep^2)*v^2*w + (27 + 54*ep + 16*ep^2)*v*w^2 + 
       (14 + 29*ep + 12*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*
    (u + v)^3*(v + w)*(u + v + w)), 
  (ep*(2*u*(u + v)^2*(v + w)*(u + v + w) + ep*(u + v)^2*
      (4*u^3 + 3*v*(v + w)^2 + 4*u^2*(6*v + 5*w) + 
       u*(27*v^2 + 48*v*w + 25*w^2)) + 4*ep^3*(6*u^5 + 17*u^4*(3*v + w) + 
       u^3*(115*v^2 + 75*v*w + 14*w^2) + u^2*v*(95*v^2 + 89*v*w + 36*w^2) - 
       2*v^2*(3*v^3 + 5*v^2*w + 3*v*w^2 + w^3) + 
       u*v*(19*v^3 + 21*v^2*w + 16*v*w^2 + 2*w^3)) + 
     ep^2*(22*u^5 + u^4*(191*v + 77*w) + u^3*(445*v^2 + 339*v*w + 76*w^2) + 
       u^2*v*(389*v^2 + 421*v*w + 178*w^2) - 
       2*v^2*(8*v^3 + 13*v^2*w + 8*v*w^2 + 3*w^3) + 
       u*v*(97*v^3 + 133*v^2*w + 86*v*w^2 + 6*w^3))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)), 
  (-2*ep*(v*(u + v) + 9*ep*v*(u + v) + 4*ep^3*(3*u^2 + 4*u*v + v*(v - 3*w)) + 
     3*ep^2*(3*u^2 + 8*u*v + v*(5*v - 3*w))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    u*(u + v)^2), (ep^2*((4 + 22*ep + 24*ep^2)*u^5 - 
     v^3*(v + w)*((-3 + 10*ep + 16*ep^2)*v - (3 + 2*ep)*w) + 
     u^4*((14 + 137*ep + 164*ep^2)*v + (2 + 23*ep + 28*ep^2)*w) + 
     u^3*((25 + 289*ep + 348*ep^2)*v^2 + (16 + 129*ep + 148*ep^2)*v*w + 
       (7 + 22*ep + 16*ep^2)*w^2) + u^2*v*((27 + 245*ep + 284*ep^2)*v^2 + 
       (32 + 181*ep + 196*ep^2)*v*w + (17 + 82*ep + 80*ep^2)*w^2) + 
     u*v*((15 + 61*ep + 60*ep^2)*v^3 + (24 + 67*ep + 60*ep^2)*v^2*w + 
       (13 + 62*ep + 64*ep^2)*v*w^2 + 4*ep*(3 + 4*ep)*w^3)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)), 0, 0, 0, 
  0, (-4*ep*v)/(u*(u + v)), (2*ep*(-u + v + w))/(u*(u + v + w)), 
  -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), ep/(u + v), -(ep/(u + v)), 
  (ep*(2*u^2 + u*(v + w) - v*(v + w)))/(u*(u + v)*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {(3*ep*((1 + 4*ep)*u^5 + u^4*((2 + 31*ep)*v + (-1 + ep)*w) - 
     v^3*(v + w)*((-1 + 7*ep)*v + (-1 + 3*ep)*w) + 
     u^3*((1 + 62*ep)*v^2 + (-1 + 4*ep)*v*w + (1 - 3*ep)*w^2) + 
     u^2*v*((1 + 40*ep)*v^2 + (3 - 5*ep)*v*w + (3 - 2*ep)*w^2) + 
     u*v*(-2*(-1 + ep)*v^3 + (5 - 18*ep)*v^2*w + (3 - 2*ep)*v*w^2 + 
       2*ep*w^3)))/(2*(1 + ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)), 
  (3*ep*((2 + 7*ep)*u^4 + v^2*(v + w)*(v + 2*ep*v + w + 3*ep*w) + 
     u^3*((7 + 15*ep)*v + (3 + 8*ep)*w) + 
     u*v*(5*(1 + ep)*v^2 + (7 + 4*ep)*v*w + 2*w^2) + 
     u^2*((9 + 11*ep)*v^2 + (8 + 7*ep)*v*w + (1 + 3*ep)*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (-3*ep*(-((u + v)^2*(v + w)^2) + 2*ep*u*v*(u + v + w)^2))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (-3*ep*(5*(1 + 4*ep)*u^5 + v^3*(v + w)*(3*(1 + ep)*v + (3 + 8*ep)*w) + 
     u^3*(6*(7 + 27*ep)*v^2 + 2*(15 + 43*ep)*v*w + (3 + 8*ep)*w^2) + 
     u^2*v*(2*(19 + 64*ep)*v^2 + 3*(14 + 37*ep)*v*w + 3*(3 + 11*ep)*w^2) + 
     u*v*((17 + 42*ep)*v^3 + 2*(13 + 30*ep)*v^2*w + 3*(3 + 11*ep)*v*w^2 + 
       6*ep*w^3) + u^4*((23 + 93*ep)*v + 8*(w + 3*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)), 
  (-3*ep*((4 + 15*ep)*u^5 + v^3*(v + w)*((2 + ep)*v + 2*(1 + 3*ep)*w) + 
     u^4*(3*(6 + 23*ep)*v + (6 + 17*ep)*w) + 
     2*u^3*((16 + 59*ep)*v^2 + (11 + 28*ep)*v*w + (1 + 3*ep)*w^2) + 
     2*u^2*v*((14 + 45*ep)*v^2 + (15 + 34*ep)*v*w + (3 + 11*ep)*w^2) + 
     u*v*(3*(4 + 9*ep)*v^3 + 2*(3 + 11*ep)*v*w^2 + 4*ep*w^3 + 
       18*v^2*(w + 2*ep*w))))/(2*(1 + ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*
    (u + v + w)), 0, 0, 0, 0, 0, 
  (2*ep*((1 + 3*ep)*u^4 + 2*u^3*(v + 10*ep*v + 3*ep*w) - 
     v^2*(v + w)*((-1 + 3*ep)*v - (1 + ep)*w) + 
     2*u*v*((1 + 4*ep)*v^2 + (2 - 3*ep)*v*w - (-1 + ep)*w^2) + 
     u^2*((2 + 28*ep)*v^2 + 2*(1 + ep)*v*w + (1 + ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (ep*(2*(1 + 5*ep)*u^5 + u^4*((8 + 63*ep)*v + (2 + 5*ep)*w) + 
     u^3*((13 + 118*ep)*v^2 + (8 + 41*ep)*v*w - (-1 + ep)*w^2) - 
     v^2*(v + w)*((-1 + 11*ep)*v^2 + (-1 + 10*ep)*v*w + 3*ep*w^2) + 
     u^2*v*((11 + 76*ep)*v^2 + 2*(6 + 23*ep)*v*w + (3 + 14*ep)*w^2) + 
     u*v*(5*v^3 + (8 - 11*ep)*v^2*w + (3 + 2*ep)*v*w^2 + 5*ep*w^3)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)), 
  (-2*ep*((u + v)^3*(4*u - v - w)*(v + w) + 
     ep*(u^5 + u^4*(-9*v + 2*w) + v^3*(9*v^2 + 14*v*w + 5*w^2) + 
       u^3*(-24*v^2 + 25*v*w + 5*w^2) + u^2*(-8*v^3 + 58*v^2*w + 20*v*w^2) + 
       u*v*(15*v^3 + 49*v^2*w + 20*v*w^2 + 2*w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)), 
  (ep*((1 + 4*ep)*u^4 + (-1 + 3*ep)*v^2*(v + w)^2 + 
     u^3*(5*v + 6*ep*v + 3*w + 6*ep*w) + u*v*(v + w)*
      (v + 4*ep*v - (2 + 3*ep)*w) + u^2*(3*(2 + ep)*v^2 + (4 + ep)*v*w - 
       w^2)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (-2*ep*((1 + 4*ep)*u^4 + 2*ep*v^2*(v + w)^2 + 
     u*v*(v + w)*((3 + 4*ep)*v - 2*ep*w) + 
     u^3*((5 + 8*ep)*v + (3 + 8*ep)*w) + 
     u^2*((7 + 6*ep)*v^2 + 6*(1 + ep)*v*w + 2*ep*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 0, 
  (ep*((1 + 4*ep)*u^3 + (1 + 3*ep)*v^2*(v + w) + 
     u^2*((3 + 5*ep)*v + w + 3*ep*w) + u*v*((3 + 4*ep)*v + 2*(1 + ep)*w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)), 
  (-2*ep*((1 + 4*ep)*u^3 + (1 + 3*ep)*v^2*(v + w) + 
     u^2*((3 + 5*ep)*v + w + 3*ep*w) + u*v*((3 + 4*ep)*v + 2*(1 + ep)*w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)), 
  (ep*((-1 + 3*ep)*u + (-1 + 2*ep)*(v + w)))/((1 + ep)*(1 + 4*ep)*u*
    (u + v + w)), (2*ep*((1 + ep)*u + 2*ep*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)), 
  (ep*((1 + 4*ep)*u^4 + 5*ep*v^2*(v + w)^2 + 
     u*v*(v + w)*((3 + 14*ep)*v + 8*ep*w) + 
     u^3*((5 + 12*ep)*v + (3 + 8*ep)*w) + 
     u^2*((7 + 17*ep)*v^2 + 2*(3 + 10*ep)*v*w + 5*ep*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (-2*ep*((1 + 4*ep)*u^4 + 5*ep*v^2*(v + w)^2 + 
     u*v*(v + w)*((3 + 14*ep)*v + 8*ep*w) + 
     u^3*((5 + 12*ep)*v + (3 + 8*ep)*w) + 
     u^2*((7 + 17*ep)*v^2 + 2*(3 + 10*ep)*v*w + 5*ep*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  -((ep*((1 + 3*ep)*u^2 - ep*v*(v + w) + u*(v + 2*ep*v + w + ep*w)))/
    ((1 + ep)*(1 + 4*ep)*u*(v + w)*(u + v + w))), 
  (ep*((2 + 7*ep)*u^4 + v^2*(v + w)*(v + 2*ep*v + w + 3*ep*w) + 
     u^3*((7 + 17*ep)*v + (3 + 8*ep)*w) + 
     u*v*((5 + 7*ep)*v^2 + (7 + 8*ep)*v*w + 2*(1 + ep)*w^2) + 
     u^2*(3*(3 + 5*ep)*v^2 + (8 + 11*ep)*v*w + (1 + 3*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  -((ep*((1 + 6*ep)*u^2 - ep*v*(v + w) + u*(v + 5*ep*v + w + 4*ep*w)))/
    ((1 + ep)*(1 + 4*ep)*u*(v + w)*(u + v + w))), 
  (ep*((2 + 8*ep)*u^4 + v^2*(v + w)*(v + 2*ep*v + w + 3*ep*w) + 
     u^3*(7*v + 22*ep*v + 3*w + 9*ep*w) + 
     u*v*(5*(1 + 2*ep)*v^2 + (7 + 13*ep)*v*w + 2*(1 + 2*ep)*w^2) + 
     u^2*((9 + 22*ep)*v^2 + (8 + 17*ep)*v*w + (1 + 3*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (3*ep*(u + v + w)*((1 + 4*ep)*u^2 + (2 + 5*ep)*u*v + v*(v + ep*v - ep*w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)), 
  (ep*((2 + 8*ep)*u^5 + u^4*(9*v + 44*ep*v + 3*w + 9*ep*w) - 
     v^3*(v + w)*((-1 + ep)*v - (1 + 3*ep)*w) + 
     u^3*((16 + 83*ep)*v^2 + (11 + 35*ep)*v*w + (1 + 3*ep)*w^2) + 
     u*v*((6 + 17*ep)*v^3 + 3*(3 + 7*ep)*v^2*w + (3 + 16*ep)*v*w^2 + 
       4*ep*w^3) + u^2*v*((14 + 65*ep)*v^2 + (3 + 16*ep)*w^2 + 
       15*v*(w + 3*ep*w))))/((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*
    (u + v + w)), 
  (2*ep*((2 + 7*ep)*u^5 - v^3*(v + w)*((-2 + 6*ep)*v + (-2 + ep)*w) + 
     u^4*((6 + 43*ep)*v + ep*w) + u^3*((8 + 81*ep)*v^2 + 2*(2 + 9*ep)*v*w - 
       (-2 + ep)*w^2) + u^2*v*((8 + 55*ep)*v^2 + 2*(6 + 13*ep)*v*w + 
       (6 + 11*ep)*w^2) + u*v*((6 + 4*ep)*v^3 + 2*(6 + ep)*v^2*w + 
       (6 + 11*ep)*v*w^2 + 4*ep*w^3)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^3*
    (v + w)*(u + v + w)), 0, 0, 0, 
  (-2*ep*((1 + 3*ep)*u^2 - ((-1 + 4*ep)*v - w)*(v + w) + 
     u*((-1 + 15*ep)*v + (-1 + 3*ep)*w)))/((1 + ep)*(1 + 4*ep)*u*(v + w)*
    (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*((1 + ep)*u + (-1 + 2*ep)*(v + w)))/((1 + ep)*(1 + 4*ep)*u*
     (u + v + w))), 0, 0, (ep*((1 + ep)*u + (-1 + 2*ep)*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)), 
  (ep*((1 + ep)*u + (-1 + 2*ep)*(v + w)))/(2*(1 + ep)*(1 + 4*ep)*u*
    (u + v + w)), 0, (ep*((1 + ep)*u + (-1 + 2*ep)*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)), 0, 0, 0, 0, 
  (2*ep*((1 + 3*ep)*u^2 - ep*v*(v + w) + u*(v + 2*ep*v + w + ep*w)))/
   ((1 + ep)*(1 + 4*ep)*u*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + 4*ep*u + v + 4*ep*v + 2*ep*w))/((1 + ep)*(1 + 4*ep)*(u + v)*
    (u + v + w)), -((ep*((1 + 4*ep)*u^2 + (1 + ep)*v*(v + w) + 
      u*((2 + 5*ep)*v + w + 3*ep*w)))/((1 + ep)*(1 + 4*ep)*u*(u + v)*
     (v + w))), -((ep^2*(2*v^2*(v + w) + u^2*(5*v + w) + u*v*(7*v + 5*w)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w))), 
  (ep*((1 + 4*ep)*u^4 - (1 + 3*ep)*v^2*(v + w)^2 - 
     u*v*(v + w)*((-1 + 2*ep)*v - (2 + ep)*w) + 
     u^3*((5 + 12*ep)*v + (3 + 10*ep)*w) + 
     u^2*((6 + 9*ep)*v^2 + (8 + 15*ep)*v*w + (1 + 4*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  -1/2*(ep*((1 + 4*ep)*u^4 + (1 + 3*ep)*v^2*(v + w)^2 + 
      u*v*(v + w)*(5*v + 11*ep*v + 2*w + 4*ep*w) + 
      u^3*((5 + 13*ep)*v + (3 + 11*ep)*w) + 
      u^2*((8 + 17*ep)*v^2 + 4*(2 + 5*ep)*v*w + (1 + 5*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (-6*ep^2*v*(2*u^2 + u*(v + w) - v*(v + w)))/((1 + ep)*(1 + 4*ep)*u*
    (u + v)^2*(v + w)), 
  -((ep*((1 + 4*ep)*u^4 + (1 + 5*ep)*v^2*(v + w)^2 + 
      u*v*(v + w)*((5 + 11*ep)*v + 2*(1 + ep)*w) + 
      u^3*((5 + 9*ep)*v + (3 + 11*ep)*w) + 
      u^2*((8 + 11*ep)*v^2 + 2*(4 + 7*ep)*v*w + (1 + 5*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w))), 0, 
  (2*ep*(v + w + 2*ep*(u + v + w)))/((1 + ep)*(1 + 4*ep)*u*(u + v + w)), 
  -((ep*((1 + 4*ep)*u^5 + u^4*((3 + 33*ep)*v + ep*w) + 
      ep*u*v*w*(-7*v^2 + 3*v*w + 2*w^2) + u^3*((3 + 68*ep)*v^2 + 19*ep*v*w + 
        ep*w^2) + u^2*v*((1 + 46*ep)*v^2 + 23*ep*v*w + 11*ep*w^2) - 
      ep*v^2*(7*v^3 + 12*v^2*w + 7*v*w^2 + 2*w^3)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w))), 
  -((ep*((1 + 4*ep)*u^3 + (1 + 2*ep)*u*v*(3*v + 2*w) + 
      v*(v + w)*(v + ep*v - 2*ep*w) + u^2*((3 + 9*ep)*v + w + 5*ep*w)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w))), 
  (ep^2*(u^3*(5*v - w) + 3*u*v*(v + w)^2 + v*w*(v + w)^2 + 
     u^2*(8*v^2 + 5*v*w - w^2)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + w)*
    (v + w)), (ep*(u^4*((-2 + 19*ep)*v - (2 + 7*ep)*w) + 
     u^2*v*((-3 + 48*ep)*v^2 + 4*(-4 + 3*ep)*v*w - 11*w^2) - 
     v^2*(v + w)*((-1 + 3*ep)*v^2 - v*w + ep*w^2) + 
     u^3*((-5 + 54*ep)*v^2 - 3*(4 + ep)*v*w - (1 + 3*ep)*w^2) + 
     u*v*((1 + 10*ep)*v^3 + (-4 + 5*ep)*v^2*w + (-9 + 2*ep)*v*w^2 - 
       (4 + ep)*w^3)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)), 
  -1/2*(ep*((2 + 8*ep)*u^5 + 2*u^4*(4*(1 + 6*ep)*v + w + 4*ep*w) - 
      v^2*(v + w)*((-1 + 4*ep)*v^2 + (-1 + 2*ep)*v*w + 2*ep*w^2) + 
      u^2*v*((11 + 68*ep)*v^2 + 2*(6 + 25*ep)*v*w + 3*(1 + 6*ep)*w^2) + 
      u*v*((5 + 12*ep)*v^3 + 4*(2 + 3*ep)*v^2*w + (3 + 10*ep)*v*w^2 + 
        2*ep*w^3) + u^3*((13 + 92*ep)*v^2 + (1 + 4*ep)*w^2 + 
        8*v*(w + 5*ep*w))))/((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*
     (u + v + w)), (6*ep^2*(u^2 - v*(v + w)))/((1 + ep)*(1 + 4*ep)*u*
    (u + v)^2), -((ep*((2 + 8*ep)*u^5 + 2*u^4*((4 + 23*ep)*v + w + 3*ep*w) - 
      v^3*(v + w)*((-1 + 2*ep)*v - (1 + 2*ep)*w) + 
      u^3*((13 + 88*ep)*v^2 + 2*(4 + 17*ep)*v*w + (1 + 2*ep)*w^2) + 
      u^2*v*((11 + 68*ep)*v^2 + 2*(6 + 25*ep)*v*w + 3*(1 + 6*ep)*w^2) + 
      u*v*((5 + 16*ep)*v^3 + 2*(4 + 11*ep)*v^2*w + 3*(1 + 6*ep)*v*w^2 + 
        4*ep*w^3)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w))), 
  0, 0, 0, 0, 0, 0, (-3*ep)/(u + v + w), ep/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(3*ep*(u^4*((-5 + 3*ep)*v + (-1 + ep)*w) - 
     v^3*(v + w)*((-2 + 3*ep)*v - (2 + ep)*w) + 
     u^2*v*(-9*v^2 + (9 + 19*ep)*v*w + 2*(3 + 5*ep)*w^2) + 
     u*v*((1 - 6*ep)*v^3 + (11 + 6*ep)*v^2*w + 2*(3 + 5*ep)*v*w^2 + 
       2*ep*w^3) + u^3*((-13 + 6*ep)*v^2 + (2 + ep)*w^2 + v*(w + 12*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2), 
  (-3*ep*(-(u*(u + v)^2*w) + ep*(u^4 + 13*u^3*v + v^2*(2*v^2 + 3*v*w + w^2) + 
       u^2*(25*v^2 + 17*v*w + w^2) + u*v*(15*v^2 + 20*v*w + 8*w^2))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  (-3*ep*(u^2*(v + 12*ep*v - w)*(v + w) - v^2*(v + w)^2 + 
     u*v*(v + w)*((-1 + 6*ep)*v + 2*(-1 + ep)*w) + 
     u^3*(v + 6*ep*v + w + 4*ep*w)))/(2*(1 + ep)*(1 + 4*ep)*u*(u + v)^2*
    (u + v + w)^2), (3*ep*(v^3*((-1 + 5*ep)*v - w)*(v + w) + 
     u^4*((2 + 7*ep)*v - (3 + 4*ep)*w) + 
     u^3*((5 + 26*ep)*v^2 - (11 + 10*ep)*v*w - w^2) + 
     3*u^2*v*((1 + 12*ep)*v^2 - (5 + ep)*v*w - (1 + 3*ep)*w^2) + 
     u*v*((-1 + 22*ep)*v^3 + (-9 + 8*ep)*v^2*w - 3*(1 + 3*ep)*v*w^2 - 
       6*ep*w^3)))/(2*(1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2), 
  (3*ep*(u*(u + v)^3*(3*v - 2*w) + ep*(u^5 + u^4*(15*v - w) + 
       2*u^3*(23*v^2 + 4*v*w + w^2) + 2*u^2*v*(29*v^2 + 14*v*w + w^2) + 
       v^3*(7*v^2 + 9*v*w + 2*w^2) + u*v*(33*v^3 + 28*v^2*w + 2*v*w^2 - 
         4*w^3))))/(2*(1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2), 0, 0, 
  0, 0, 0, (-2*ep*((1 + 5*ep)*u^4 + 3*u^3*((3 + 8*ep)*v + w + 2*ep*w) + 
     ep*v^2*(7*v^2 + 10*v*w + 3*w^2) + 
     u*v*(7*(1 + 4*ep)*v^2 + (3 + 34*ep)*v*w + 10*ep*w^2) + 
     u^2*(5*(3 + 8*ep)*v^2 + 3*ep*w^2 + 6*v*(w + 5*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  (ep*(2*(1 + 5*ep)*u^5 + u^4*((7 + 59*ep)*v + (5 + 17*ep)*w) - 
     v^2*(v + w)*(3*(-1 + ep)*v^2 + (-3 + 2*ep)*v*w + 3*ep*w^2) + 
     u^3*(6*(2 + 19*ep)*v^2 + 3*(7 + 31*ep)*v*w + (3 + 7*ep)*w^2) + 
     u^2*v*(2*(7 + 44*ep)*v^2 + (33 + 130*ep)*v*w + (9 + 38*ep)*w^2) + 
     u*v*(10*(1 + 2*ep)*v^3 + (23 + 49*ep)*v^2*w + (9 + 26*ep)*v*w^2 + 
       5*ep*w^3)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2), 
  (-2*ep*((1 + 5*ep)*u^5 + v^3*(v + w)*((-2 + 5*ep)*v + (-2 + ep)*w) + 
     u^4*((12 + 23*ep)*v + (5 + 6*ep)*w) + 
     u^3*(4*(7 + 11*ep)*v^2 + (11 + 29*ep)*v*w + (-2 + ep)*w^2) + 
     u^2*v*(22*(1 + 2*ep)*v^2 + (3 + 46*ep)*v*w + 2*(-3 + 4*ep)*w^2) + 
     u*v*((3 + 23*ep)*v^3 + (-7 + 29*ep)*v^2*w + 2*(-3 + 4*ep)*v*w^2 + 
       2*ep*w^3)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2), 
  (ep*((-1 + 3*ep)*v^2*(v + w)^2 + u*v*(v + w)*((2 + 8*ep)*v - 
       (2 + 3*ep)*w) + 2*u^3*((2 + ep)*v + (2 + 5*ep)*w) + 
     u^2*(7*(1 + ep)*v^2 + 3*(2 + 3*ep)*v*w - w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  (-2*ep*((1 + 4*ep)*u^4 + 2*ep*v^2*(v + w)^2 + 
     2*u*v*(v + w)*((2 + 4*ep)*v - ep*w) + 
     2*u^3*(3*v + 6*ep*v + 2*w + 6*ep*w) + 
     u^2*((9 + 14*ep)*v^2 + 2*(4 + 7*ep)*v*w + 2*ep*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 0, 
  -((ep^2*(v^2*(v + w) + u^2*(7*v + w) + 2*u*v*(4*v + 3*w)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w))), 
  (2*ep^2*(v^2*(v + w) + u^2*(7*v + w) + 2*u*v*(4*v + 3*w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)), 
  (ep*((2 + 8*ep)*u^2 + (3 + 19*ep)*u*(v + w) + 6*ep*(v + w)^2))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2), 
  (-2*ep*(v + w)*(3*ep*u + v + w + 2*ep*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2), 
  -((ep*(u^3*((-1 + 4*ep)*v - w) + (2 + 3*ep)*v^2*(v + w)^2 + 
      u*v*(v + w)*(3*v + 10*ep*v + 4*w + 8*ep*w) + 
      u^2*(2*w*(v + w) + ep*(11*v^2 + 12*v*w + 3*w^2))))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2)), 
  (2*ep*(u^3*((-1 + 4*ep)*v - w) + (2 + 3*ep)*v^2*(v + w)^2 + 
     u*v*(v + w)*(3*v + 10*ep*v + 4*w + 8*ep*w) + 
     u^2*(2*w*(v + w) + ep*(11*v^2 + 12*v*w + 3*w^2))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  (ep*(-(u*w) + ep*(u^2 + u*(2*v - w) + v*(v + w))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2), 
  (ep*(u*(u + v)^2*w - ep*(u^4 + 11*u^3*v + v^2*(2*v^2 + 3*v*w + w^2) + 
       u^2*(21*v^2 + 13*v*w + w^2) + u*v*(13*v^2 + 16*v*w + 6*w^2))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  -((ep*(u*w + ep*(2*u^2 - v*(v + w) + u*(v + 4*w))))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2)), 
  (ep*(u*(u + v)^2*w - ep*(u^3*(6*v - w) + v^2*(2*v^2 + 3*v*w + w^2) + 
       u^2*(14*v^2 + 7*v*w + w^2) + u*v*(10*v^2 + 11*v*w + 4*w^2))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  (-3*ep^2*v*(3*u + 3*v + w))/((1 + ep)*(1 + 4*ep)*u*(u + v)^2), 
  -((ep*(u^2*v*(3*v - w)*((3 + 9*ep)*v + 4*ep*w) + 
      u^4*((3 + 4*ep)*v - (1 + ep)*w) + ep*v^3*(5*v^2 + 6*v*w + w^2) + 
      u^3*((9 + 17*ep)*v^2 - 3*(1 + ep)*v*w + ep*w^2) + 
      u*v*((3 + 19*ep)*v^3 + (-1 + 11*ep)*v^2*w - 4*ep*v*w^2 - 4*ep*w^3)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2)), 
  (-2*ep*((1 + 5*ep)*u^5 + v^3*(v + w)*((-2 + 6*ep)*v + (-2 + ep)*w) + 
     u^4*((11 + 25*ep)*v + (3 + 11*ep)*w) + 
     u^3*((25 + 51*ep)*v^2 + (5 + 18*ep)*v*w + (-2 + ep)*w^2) + 
     u^2*v*((19 + 53*ep)*v^2 + (-3 + 10*ep)*v*w - (6 + 11*ep)*w^2) + 
     u*v*((2 + 28*ep)*v^3 + (-9 + 10*ep)*v^2*w - (6 + 11*ep)*v*w^2 - 
       4*ep*w^3)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2), 0, 0, 0, 
  (2*ep*((1 + 5*ep)*u^2 + ((-1 + 4*ep)*v - w)*(v + w) + 
     u*((7 + 9*ep)*v + (3 + 5*ep)*w)))/((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -((ep*(v + w)*(u - 2*(v + w)))/
    ((u + 4*ep*u)*(u + v + w)^2)), 0, 0, (ep*(v + w)*(u - 2*(v + w)))/
   ((u + 4*ep*u)*(u + v + w)^2), (ep*(v + w)*(u - 2*(v + w)))/
   (2*(u + 4*ep*u)*(u + v + w)^2), 0, (ep*(v + w)*(u - 2*(v + w)))/
   ((u + 4*ep*u)*(u + v + w)^2), 0, 0, 0, 0, 
  (-2*ep*(-(u*w) + ep*(u^2 + u*(2*v - w) + v*(v + w))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(v + w)*((1 + 4*ep)*v*(v + w) + u*(v + 4*ep*v + w + 2*ep*w)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + v + w)^2)), 
  (ep^2*(3*v*(v + w) + u*(3*v + w)))/((1 + ep)*(1 + 4*ep)*u*(u + v)*
    (u + v + w)), (ep*((2 + 8*ep)*u^3 + 2*(1 + 3*ep)*v^2*(v + w) + 
     u^2*((6 + 19*ep)*v + (2 + 7*ep)*w) + 
     u*v*((6 + 17*ep)*v + (4 + 11*ep)*w)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^2*
    (u + v + w)), (ep*((2 + 8*ep)*u^4 - (1 + 3*ep)*v^2*(v + w)^2 + 
     u*v*(v + w)*(2*(1 + ep)*v + (2 + ep)*w) + 
     2*u^3*(4*(1 + 3*ep)*v + (2 + 7*ep)*w) + 
     u^2*(3*(3 + 7*ep)*v^2 + (10 + 23*ep)*v*w + (1 + 4*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  (ep*((u + v)^2*(v + w)^2 + ep*(5*v^2*(v + w)^2 + u^3*(7*v + w) + 
       u^2*(19*v^2 + 20*v*w + 3*w^2) + u*v*(17*v^2 + 29*v*w + 12*w^2))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 
  (-6*ep^2*v*(2*u^2 + u*(v + w) - v*(v + w)))/((1 + ep)*(1 + 4*ep)*u*
    (u + v)^2*(u + v + w)), 
  (ep*((u + v)^2*(v + w)^2 + ep*(3*v^2*(v + w)^2 + u^3*(11*v + w) + 
       u^2*(25*v^2 + 26*v*w + 3*w^2) + u*v*(17*v^2 + 31*v*w + 14*w^2))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)^2), 0, 
  (2*ep*((1 + 4*ep)*u^2 + 2*ep*u*(v + w) + (1 + 2*ep)*(v + w)^2))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2), 
  -((ep*(u^4*((-4 + 5*ep)*v + ep*w) + u^3*(4*(-3 + 2*ep)*v^2 + 19*ep*v*w + 
        ep*w^2) + u^2*v*(-6*(2 + ep)*v^2 + 23*ep*v*w + 11*ep*w^2) - 
      ep*v^2*(7*v^3 + 12*v^2*w + 7*v*w^2 + 2*w^3) + 
      u*v*(-4*(1 + 4*ep)*v^3 - 7*ep*v^2*w + 3*ep*v*w^2 + 2*ep*w^3)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2)), 
  (ep^2*(u^2*(3*v - w) + 2*u*v*(3*v + 2*w) + v*(3*v^2 + 5*v*w + 2*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)), 
  -((ep*((2 + 8*ep)*u^4 + v*w*(v + w)*(v + 3*ep*v - ep*w) + 
      u*v*(v + w)*((3 + 9*ep)*v + (2 + 5*ep)*w) + 
      u^3*((7 + 23*ep)*v + (3 + 13*ep)*w) + 
      u^2*(8*(1 + 3*ep)*v^2 + (7 + 23*ep)*v*w + (1 + 5*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + w)*(u + v + w))), 
  -((ep*((2 + 8*ep)*u^5 + u^4*(3*(5 + 11*ep)*v + (3 + 11*ep)*w) + 
      v^2*(v + w)*((-1 + 3*ep)*v^2 - v*w + ep*w^2) + 
      u^3*((32 + 54*ep)*v^2 + (19 + 31*ep)*v*w + (1 + 3*ep)*w^2) + 
      u^2*v*((26 + 44*ep)*v^2 + (27 + 32*ep)*v*w + (13 + 8*ep)*w^2) + 
      u*v*(6*(1 + 3*ep)*v^3 + 3*(3 + 5*ep)*v^2*w + (11 + 6*ep)*v*w^2 + 
        (4 + ep)*w^3)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2)), 
  (ep*v*(2*u^4 + u^3*((6 + 4*ep)*v - 4*ep*w) + 
     u^2*(6*(1 + 2*ep)*v^2 - ep*v*w - 3*ep*w^2) + 
     ep*v*(4*v^3 + 7*v^2*w + 4*v*w^2 + w^3) + 
     u*(2*(1 + 6*ep)*v^3 + 10*ep*v^2*w + ep*v*w^2 - ep*w^3)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2), 
  (-6*ep^2*(v + w)*(-u^2 + v*(v + w)))/((1 + ep)*(1 + 4*ep)*u*(u + v)^2*
    (u + v + w)), (2*ep*(u^4*((2 + ep)*v + ep*w) + 
     ep*v^3*(3*v^2 + 4*v*w + w^2) + u^2*v*(6*(1 + 2*ep)*v^2 - ep*v*w - 
       3*ep*w^2) + u^3*(6*(1 + ep)*v^2 - ep*v*w + ep*w^2) + 
     u*v*(2*(1 + 5*ep)*v^3 + 5*ep*v^2*w - 3*ep*v*w^2 - 2*ep*w^3)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 
  (2*ep*(v + w))/(u*(u + v + w)), -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-3*ep*(u*(u + v)*(2*u + 6*v - w)*(v + w)^2 + 
     ep*(u^4*v + v*(v + w)^3*(13*v + 2*w) + u*v*(v + w)^2*(21*v + 8*w) + 
       u^3*(5*v^2 + 5*v*w + w^2) + u^2*(12*v^3 + 22*v^2*w + 11*v*w^2 + 
         w^3))))/(2*(1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
  (3*ep*(2*u*w*(v + w) + ep*((v + w)^3 + 2*u^2*(2*v + w) + 
       u*(5*v^2 + 12*v*w + 7*w^2))))/(2*(1 + ep)*(1 + 4*ep)*u*(v + w)*
    (u + v + w)^2), (-3*ep*(u^3*(v + w + 2*ep*w) + 
     v*(v + w)^2*(v + 3*ep*v + w + 7*ep*w) + 
     u^2*((4 + 3*ep)*v^2 + (7 + 12*ep)*v*w + (3 + 7*ep)*w^2) + 
     u*(v + w)*((4 + 6*ep)*v^2 + (1 + 3*ep)*w^2 + 5*v*(w + 3*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)^2), 
  (3*ep*((u + v)*(v + w)^2*(4*u^2 + (v + w)^2 + u*(5*v + w)) + 
     ep*(u^4*v + v*(v + w)^3*(8*v + 5*w) + u*(v + w)^2*
        (19*v^2 + 16*v*w + 3*w^2) + u^3*(5*v^2 + 9*v*w + 5*w^2) + 
       u^2*(15*v^3 + 34*v^2*w + 22*v*w^2 + 3*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
  (-3*ep*(-(ep*(2*v - w)*(v + w)^2) + u^2*((-1 + 4*ep)*v + (-1 + 2*ep)*w) + 
     u*(v + w)*((-1 + 2*ep)*v + (3 + 8*ep)*w)))/(2*(1 + ep)*(1 + 4*ep)*u*
    (v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 
  (2*ep*(u^3*((-1 + 2*ep)*v - w) - 5*ep*v^2*(v + w)^2 + 
     u^2*((-6 + 7*ep)*v^2 + 5*(-1 + ep)*v*w + w^2) - 
     u*(v + w)*(5*v^2 - 2*ep*w^2 - v*(w + 3*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)^2), 
  -((ep*((v + w)^2*(4*u^2 + (v + w)^2 + u*(5*v + 2*w)) + 
      ep*(2*u^3*v + 3*u*(v + w)^2*(13*v + 4*w) + (v + w)^3*(24*v + 7*w) + 
        u^2*(17*v^2 + 25*v*w + 8*w^2))))/((1 + ep)*(1 + 4*ep)*u*(v + w)^2*
     (u + v + w)^2)), (-2*ep*(u*(u + v)*(u + 9*v - 2*w)*(v + w)^2 + 
     ep*(u^4*v + v*(v + w)^3*(17*v + 2*w) + u^3*(2*v^2 - v*w - 2*w^2) + 
       2*u*(v + w)^2*(9*v^2 + v*w - w^2) + u^2*(2*v^3 - 3*v*w^2 - w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
  (ep*(2*ep*v*(v + w)^2*(2*v + w) + u^3*(v + 4*ep*v + w + 2*ep*w) + 
     u*(v + w)*(3*(1 + 4*ep)*v^2 - 2*ep*w^2 + 2*v*(w + 2*ep*w)) + 
     2*u^2*((2 + 6*ep)*v^2 + (1 + ep)*w^2 + 3*v*(w + 2*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)^2), 
  (-2*ep*(ep*v*(v + w)^2*(3*v + w) + u^3*(v + 4*ep*v + w + 2*ep*w) + 
     u*(v + 5*ep*v - ep*w)*(2*v^2 + 3*v*w + w^2) + 
     u^2*((3 + 11*ep)*v^2 + 2*(2 + 5*ep)*v*w + (1 + ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)^2), 0, 
  -((ep*(4*v*(v + w)*(v + 4*ep*v + w + 5*ep*w) + 
      u^2*((3 + 6*ep)*v + (3 + 8*ep)*w) + 
      u*((7 + 22*ep)*v^2 + (11 + 36*ep)*v*w + 4*(1 + 3*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w))), 
  (2*ep*((u + v)*(v + w)^2 + ep*(-(u^2*(3*v + w)) + 
       u*(-2*v^2 + 3*v*w + 3*w^2) + v*(v^2 + 6*v*w + 5*w^2))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)), 
  -((ep*(2*u*(u + v)*(v - w)*(v + w)^2 + 
      ep*(2*u^4*v + 4*v*(v - w)*(v + w)^3 + u*(v + w)^2*
         (7*v^2 - 11*v*w - 2*w^2) + u^3*(7*v^2 + 4*v*w - w^2) + 
        u^2*(8*v^3 + 3*v^2*w - 12*v*w^2 - 7*w^3))))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2)), 
  (2*ep*(u*(u + v)*(3*v - w)*(v + w)^2 + 
     ep*(2*u^4*v + u*v*(15*v - w)*(v + w)^2 + 8*v^2*(v + w)^3 + 
       u^3*(7*v^2 + 4*v*w - w^2) + 3*u^2*(4*v^3 + 5*v^2*w - w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
  (ep*(4*u*v*(u + v)*(v + w)^2 + ep*(2*u^4*v + 2*v*(v + w)^3*(5*v + w) + 
       u*v*(v + w)^2*(19*v + 3*w) + u^3*(7*v^2 + 4*v*w - w^2) + 
       u^2*(14*v^3 + 21*v^2*w + 6*v*w^2 - w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
  (-2*ep*(4*u*v*(u + v)*(v + w)^2 + ep*(2*u^4*v + 2*v*(v + w)^3*(5*v + w) + 
       u*v*(v + w)^2*(19*v + 3*w) + u^3*(7*v^2 + 4*v*w - w^2) + 
       u^2*(14*v^3 + 21*v^2*w + 6*v*w^2 - w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
  (ep*((1 + 2*ep)*u^3 + u^2*(v + 5*ep*v + 2*ep*w) + 
     v*(v + w)*((-1 + ep)*v - (1 + 4*ep)*w) + 
     u*((-1 + 4*ep)*v^2 - (2 + ep)*v*w + (1 + 4*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + v + w)^2), 
  (ep*(2*u*w*(v + w) + ep*(w*(v + w)^2 + u^2*(3*v + 2*w) + 
       u*(3*v^2 + 10*v*w + 7*w^2))))/((1 + ep)*(1 + 4*ep)*u*(v + w)*
    (u + v + w)^2), 
  -((ep*((-1 + 4*ep)*u^3 - 2*v*(v + w)*(v + 5*ep*v + w + 4*ep*w) + 
      u^2*(-2*(2 + ep)*v + (3 + 16*ep)*w) - 
      u*((5 + 16*ep)*v^2 - 2*(1 + 4*ep)*w^2 + v*(w + 2*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + v + w)^2)), 
  -((ep*(u^2 + 2*ep*v*(v + w) + u*(v + 2*ep*v - (1 + 4*ep)*w)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2)), 0, 
  (ep*(u^2*((-1 + 2*ep)*v - w) - ep*v*(v + w)^2 + 
     u*(v + w)*((-1 + ep)*v + (1 + ep)*w)))/((1 + ep)*(1 + 4*ep)*u*(v + w)*
    (u + v + w)^2), (-2*ep*(u*(u + v)*(3*u + 8*v - w)*(v + w)^2 + 
     ep*(2*u^4*v + v*(v + w)^3*(15*v + 2*w) + 2*u*(v + w)^2*
        (16*v^2 + v*w - w^2) + 2*u^3*(5*v^2 + 5*v*w + w^2) + 
       u^2*(25*v^3 + 39*v^2*w + 9*v*w^2 - 5*w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 
  (-2*ep*(-u^3 - v*(v + w)*((-1 + 4*ep)*v - (1 + 3*ep)*w) + 
     u^2*((-5 + 4*ep)*v + (3 + 5*ep)*w) + 
     u*(-3*v^2 + (5 + 12*ep)*v*w + (1 + 5*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(2*u^4*v - 2*v*(v + w)^3*((-1 + 3*ep)*v - (1 + 4*ep)*w) + 
     u^3*(7*v^2 + (6 + 7*ep)*v*w + (1 + 3*ep)*w^2) - 
     u*(v + w)^2*((-3 + 8*ep)*v^2 - (7 + 29*ep)*v*w - 2*(1 + 4*ep)*w^2) - 
     u^2*(v + w)*(2*(-3 + ep)*v^2 - (5 + 24*ep)*v*w - (3 + 11*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
  (ep*((v + w)*(u*(-v + w) + w*(v + w)) + 
     ep*(u^2*(v + 2*w) + w*(3*v^2 + 8*v*w + 5*w^2) + 
       u*(-3*v^2 + 3*v*w + 7*w^2))))/((1 + ep)*(1 + 4*ep)*u*(u + w)*(v + w)*
    (u + v + w)), (ep*((1 + 4*ep)*u^2 + (1 + 5*ep)*v*(v + w) + 
     u*((2 + 9*ep)*v + w + 3*ep*w)))/((1 + ep)*(1 + 4*ep)*u*(u + v)*
    (u + v + w)), (ep*(4*u*v*(u + v)*(v + w)^2 + 
     ep*(2*u^4*v + 2*v*(v + w)^3*(7*v + w) + u*v*(v + w)^2*(31*v + 9*w) + 
       u^3*(11*v^2 + 10*v*w + w^2) + u^2*(26*v^3 + 45*v^2*w + 20*v*w^2 + 
         w^3))))/((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
  (ep*((u + v)*(v + w)^2*(u^2 + (v + w)^2 + 2*u*(3*v + w)) + 
     ep*(2*u^4*v + v*(v + w)^3*(15*v + 7*w) + u^3*(11*v^2 + 12*v*w + 3*w^2) + 
       u*(v + w)^2*(33*v^2 + 20*v*w + 3*w^2) + 
       3*u^2*(9*v^3 + 18*v^2*w + 11*v*w^2 + 2*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
  (-6*ep^2*(2*v*(v + w) + u*(2*v + w)))/((1 + ep)*(1 + 4*ep)*u*(v + w)*
    (u + v + w)), (ep*((u + v)*(v + w)^2*(u^2 + (v + w)^2 + 2*u*(3*v + w)) + 
     ep*(2*u^4*v + v*(v + w)^3*(11*v + 7*w) + u^3*(7*v^2 + 6*v*w + w^2) + 
       u*(v + w)^2*(21*v^2 + 14*v*w + 3*w^2) + 
       u^2*(15*v^3 + 30*v^2*w + 19*v*w^2 + 4*w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 
  (2*ep*(-((1 + 2*ep)*u^3) - u^2*(v + 2*ep*v + 2*ep*w) + 
     v*(v + w)*(v + 2*ep*v + w + 4*ep*w) + 
     u*((1 + 2*ep)*v^2 - (1 + 4*ep)*w^2 + 2*v*(w + 2*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(u^3*(v + 3*ep*v + w + 4*ep*w) + 2*v*(v + w)^2*
       (v + 3*ep*v + w + 5*ep*w) + u*(v + w)*(5*(1 + 3*ep)*v^2 + 
        2*(4 + 17*ep)*v*w + 2*(1 + 4*ep)*w^2) + 
      u^2*(4*(1 + 3*ep)*v^2 + (8 + 31*ep)*v*w + 2*(2 + 7*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)^2)), 
  -((ep*(u*(v + 3*ep*v + w + 4*ep*w) + (v + w)*(v + 3*ep*v + w + 5*ep*w)))/
    ((1 + ep)*(1 + 4*ep)*u*(v + w)*(u + v + w))), 
  (ep*((1 + 2*ep)*u^2 + (1 + 5*ep)*v*(v + w) + 
     u*((2 + 7*ep)*v + w + 3*ep*w)))/((1 + ep)*(1 + 4*ep)*u*(u + v)*
    (u + v + w)), (ep*((1 + 2*ep)*u^2 + u*v - 2*ep*v*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2), 
  (ep*((u + v)*(v + w)*((v + w)^2 + u*(v + 2*w)) + 
     ep*(-2*u^3*v + v*(v + w)^2*(3*v + 5*w) + u^2*(-v^2 + 6*v*w + 5*w^2) + 
       u*(4*v^3 + 17*v^2*w + 16*v*w^2 + 3*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)^2), 
  (6*ep^2*v*(u + 2*(v + w)))/((1 + ep)*(1 + 4*ep)*u*(v + w)*(u + v + w)), 
  (ep*((u + v)*(v + w)*((v + w)^2 + u*(v + 2*w)) + 
     ep*(-4*u^3*v - v*(v - 5*w)*(v + w)^2 + u^2*(-9*v^2 + 5*w^2) + 
       3*u*(-2*v^3 + v^2*w + 4*v*w^2 + w^3))))/((1 + ep)*(1 + 4*ep)*u*(u + v)*
    (v + w)*(u + v + w)^2), 0, 
  (-2*ep*(v + w)*((1 + ep)*u^2 + ep*v*(v + w) + u*(v + 2*ep*v - ep*w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + v + w)^2), 
  (ep*(2*(1 + ep)*u^2 + (2 + 5*ep)*u*v - (1 + ep)*u*w + 3*ep*v*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2), 0, 0, 
  -((ep*(2*(1 + ep)*u^2 + (2 + 5*ep)*u*v - (1 + ep)*u*w + 3*ep*v*(v + w)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2)), 
  (ep*(2*(1 + ep)*u^2 + (2 + 5*ep)*u*v - (1 + ep)*u*w + 3*ep*v*(v + w)))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v + w)^2), 0, 
  (ep*(2*(1 + ep)*u^2 + (2 + 5*ep)*u*v - (1 + ep)*u*w + 3*ep*v*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, ep/u, 
  (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*((v + w)^2*(u^3 + u^2*(5*v - w) - v^2*(v + w) + 
       u*(3*v^2 + 2*v*w + w^2)) + ep*(u^4*v + v*(v + w)^3*(9*v + 2*w) + 
       u^3*(v^2 - 3*v*w - 3*w^2) + u^2*w*(-2*v^2 - v*w + w^2) + 
       u*(v + w)^2*(9*v^2 + 20*v*w + 4*w^2))))/(2*(1 + ep)*(1 + 4*ep)*u*
    (u + v)^2*(v + w)^2*(u + v + w)), 
  (-3*ep*(-((v + w)^2*(v + 5*ep*v + ep*w)) + u^2*(v + w + 2*ep*w) + 
     ep*u*(-5*v^2 - 4*v*w + w^2)))/(2*(1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*
    (u + v + w)), (-3*ep*(-(ep*v*(v - 3*w)*(v + w)^2) + 
     u^3*(v + w + 2*ep*w) - u*(v + w)*(2*(-1 + ep)*v^2 - (4 + 11*ep)*v*w - 
       (2 + 7*ep)*w^2) + u^2*(-((-3 + ep)*v^2) + 2*(3 + 4*ep)*v*w + 
       (3 + 7*ep)*w^2)))/(2*(1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*
    (u + v + w)), 
  (3*ep*((v + w)^2*(3*u^3 - 2*v^2*(v + w) + 2*u^2*(2*v + w) + 
       u*(-v^2 + w^2)) + ep*(u^4*v - v*(4*v - w)*(v + w)^3 - 
       u*(v + w)^2*(9*v^2 - 4*v*w - 3*w^2) + u^3*(v^2 + v*w + w^2) + 
       u^2*(-5*v^3 - 2*v^2*w + 10*v*w^2 + 7*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
  (3*ep*(-((v + w)^2*((2 + 6*ep)*v + ep*w)) + 2*u^2*(v + w + ep*w) - 
     2*ep*u*(3*v^2 + v*w - 2*w^2)))/(2*(1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*
    (u + v + w)), 0, 0, 0, 0, 0, 
  (2*ep*(u^3*((-1 + 2*ep)*v - w) - (-1 + ep)*v^2*(v + w)^2 + 
     u^2*((-5 + 11*ep)*v^2 + 5*(-1 + ep)*v*w - 4*ep*w^2) + 
     u*(v + w)*((-3 + 8*ep)*v^2 - (3 + 13*ep)*v*w - (1 + 2*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  -((ep*((u + v)*(u - v - w)*(v + w)^2 + ep*(2*u^3*v + 19*u*v*(v + w)^2 + 
        (v + w)^3*(16*v + 3*w) + u^2*(5*v^2 + v*w - 4*w^2))))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)^2*(u + v + w))), 
  (-2*ep*((v + w)^2*(u^3 + u^2*(9*v - w) - v^2*(v + w) + 
       u*(7*v^2 + 6*v*w + 2*w^2)) + ep*(u^4*v + v*(v + w)^3*(13*v + 2*w) + 
       u^3*(2*v^2 - v*w - 2*w^2) + 2*u*(v + w)^2*(5*v^2 + 17*v*w + 3*w^2) + 
       u^2*(-2*v^3 - 4*v^2*w + v*w^2 + 3*w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
  (ep*(-2*ep*u^3*w + 2*ep*v*(v + w)^2*(2*v + w) + 
     u^2*((2 + 4*ep)*v^2 + 3*v*w + (1 - 2*ep)*w^2) + 
     u*(v + w)*((2 + 8*ep)*v^2 + (3 + 8*ep)*v*w + 2*(1 + 3*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (2*ep*(2*ep*u^3*w - ep*v*(v + w)^2*(3*v + w) - 
     u^2*((1 + 3*ep)*v^2 - 3*ep*w^2 + v*(w - 2*ep*w)) - 
     u*(v + w)*((1 + 6*ep)*v^2 + (1 + 3*ep)*w^2 + v*(w + 3*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 0, 
  (-2*ep*(2*ep*v*w*(v + w) + u^2*(2*v + 5*ep*v + 2*w + 6*ep*w) + 
     u*((2 + 5*ep)*v^2 + 2*(1 + 3*ep)*w^2 + 4*v*(w + 3*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)), 
  (2*ep*(u^2*(v + ep*v + w + 3*ep*w) + ep*v*(-3*v^2 - 2*v*w + w^2) + 
     u*((1 - 2*ep)*v^2 + (2 + 3*ep)*v*w + (1 + 3*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)), 
  -((ep*(u*(v + w)^2*(2*v^2 + 2*u*(v - w) - w^2) + 
      ep*(2*u^4*v + 4*v*(v - w)*(v + w)^3 + u*(v + w)^2*
         (7*v^2 - 3*v*w - 6*w^2) + u^3*(7*v^2 + 4*v*w - w^2) + 
        u^2*(8*v^3 + 3*v^2*w - 12*v*w^2 - 7*w^3))))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w))), 
  (2*ep*(u*(v + w)^2*(3*u*v + 3*v^2 - u*w + 2*v*w) + 
     ep*(2*u^4*v + 8*v^2*(v + w)^3 + u*v*(v + w)^2*(15*v + 11*w) + 
       u^3*(7*v^2 + 4*v*w - w^2) + 3*u^2*(4*v^3 + 5*v^2*w - w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
  (ep*(u*(v + w)^2*(4*u*v + (2*v + w)^2) + 
     ep*(2*u^4*v + 2*v*(v + w)^3*(5*v + w) + u^3*(7*v^2 + 4*v*w - w^2) + 
       u*(v + w)^2*(19*v^2 + 19*v*w + 4*w^2) + 
       u^2*(14*v^3 + 21*v^2*w + 6*v*w^2 - w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
  (-2*ep*(u*(v + w)^2*(4*u*v + (2*v + w)^2) + 
     ep*(2*u^4*v + 2*v*(v + w)^3*(5*v + w) + u^3*(7*v^2 + 4*v*w - w^2) + 
       u*(v + w)^2*(19*v^2 + 19*v*w + 4*w^2) + 
       u^2*(14*v^3 + 21*v^2*w + 6*v*w^2 - w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
  (ep*((1 + 2*ep)*u^2 + (-1 + ep)*v*(v + w) + ep*u*(3*v + 2*w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + v + w)), 
  -((ep*(-((v + w)^2*(v + 4*ep*v + ep*w)) + u^2*(v + ep*v + w + 2*ep*w) + 
      ep*u*(-3*v^2 - 2*v*w + w^2)))/((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*
     (u + v + w))), -((ep*((-1 + 4*ep)*u^2 + (1 + 2*ep)*v*(v + w) + 
      ep*u*(6*v + 4*w)))/((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + v + w))), 
  (ep*(-u^2 + 2*ep*u*v + (1 + 2*ep)*v*(v + w)))/((1 + ep)*(1 + 4*ep)*u*
    (u + v)*(u + v + w)), 0, 
  (ep*(u^2*((-1 + 2*ep)*v - w) + (1 + 3*ep)*v*(v + w)^2 + 
     ep*u*(5*v^2 + 2*v*w - 3*w^2)))/((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)*
    (u + v + w)), 
  (-2*ep*((v + w)^2*(2*u^3 + 7*u^2*v - 2*v^2*(v + w) + 
       u*(3*v^2 + 3*v*w + 2*w^2)) + ep*(2*u^4*v + 6*u*(v + w)^3*(2*v + w) + 
       v*(v + w)^3*(7*v + 2*w) + 2*u^3*(3*v^2 + v*w - w^2) + 
       u^2*(9*v^3 + 11*v^2*w + v*w^2 - w^3))))/((1 + ep)*(1 + 4*ep)*u*
    (u + v)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 
  (2*ep*(u^3 - u^2*((-5 + 4*ep)*v + w - 3*ep*w) + 
     v*(v + w)*((-1 + 4*ep)*v + ep*w) + u*(3*v^2 + (1 + 3*ep)*w^2 + 
       2*v*(w + 8*ep*w))))/((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (ep*(2*u^4*v - 2*(-1 + 3*ep)*v^2*(v + w)^3 - 
     u*v*(v + w)^2*((-3 + 8*ep)*v + (4 + 15*ep)*w) + 
     u^3*(7*v^2 - (-4 + ep)*v*w + (1 + 3*ep)*w^2) - 
     u^2*(v + w)*(2*(-3 + ep)*v^2 - (2 + 7*ep)*w^2 + 2*v*(w + 2*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
  (ep^2*(-(v^2*w) + w^3 + u^2*(v + 2*w) + u*(v^2 + 3*v*w + 3*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + w)*(v + w)), 
  (ep*((1 + 4*ep)*u^2 + ep*v*(v + w) + u*(v + 5*ep*v + w + 3*ep*w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2), 
  (ep*(u*(v + w)^2*(4*u*v + (2*v + w)^2) + 
     ep*(2*u^4*v + 2*v*(v + w)^3*(7*v + w) + u^3*(11*v^2 + 10*v*w + w^2) + 
       u*(v + w)^2*(31*v^2 + 25*v*w + 4*w^2) + 
       u^2*(26*v^3 + 45*v^2*w + 20*v*w^2 + w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
  (ep*(u*(v + w)^2*(u^2 + 5*v^2 + 6*v*w + 2*w^2 + 2*u*(3*v + w)) + 
     ep*(2*u^4*v + v*(v + w)^3*(11*v + 3*w) + u^3*(11*v^2 + 12*v*w + 3*w^2) + 
       u*(v + w)^2*(25*v^2 + 28*v*w + 7*w^2) + 
       u^2*(23*v^3 + 46*v^2*w + 29*v*w^2 + 6*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
  (-6*ep^2*(2*v*(v + w) + u*(2*v + w)))/((1 + ep)*(1 + 4*ep)*u*(u + v)*
    (v + w)), (ep*(u*(v + w)^2*(u^2 + 5*v^2 + 6*v*w + 2*w^2 + 
       2*u*(3*v + w)) + ep*(2*u^4*v + v*(v + w)^3*(7*v + 3*w) + 
       u^3*(7*v^2 + 6*v*w + w^2) + u*(v + w)^2*(13*v^2 + 22*v*w + 7*w^2) + 
       u^2*(11*v^3 + 22*v^2*w + 15*v*w^2 + 4*w^3))))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 
  (2*ep*(-((1 + 2*ep)*u^2) - 2*ep*u*w + (1 + 2*ep)*v*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(2*v*(v + w)^2*(v + 3*ep*v + ep*w) + u^3*(v + 3*ep*v + w + 4*ep*w) + 
      u*(v + w)*(5*(1 + 3*ep)*v^2 + (3 + 14*ep)*v*w + (1 + 4*ep)*w^2) + 
      u^2*(4*(1 + 3*ep)*v^2 + (5 + 19*ep)*v*w + (3 + 10*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w))), 
  (ep^2*(u*v + v^2 - w^2))/((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)), 
  (ep*((1 + 2*ep)*u^2 + (1 + 3*ep)*u*(v + w) + ep*v*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2), 
  -((ep*(u*w + 2*ep*(u^2 + 2*u*(v + w) + v*(v + w))))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v)*(u + v + w))), 
  (ep*(-(ep*v*(v - w)*(v + w)^2) + u^3*(v + 2*ep*v + w + 4*ep*w) + 
     u^2*((2 + 3*ep)*v^2 + (5 + 14*ep)*v*w + 3*(1 + 3*ep)*w^2) + 
     u*(v + w)*(v^2 + (1 + 3*ep)*w^2 + 3*v*(w + 3*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 
  (6*ep^2*v*(u + 2*(v + w)))/((1 + ep)*(1 + 4*ep)*u*(u + v)*(v + w)), 
  (ep*(-(ep*v*(5*v - w)*(v + w)^2) + u^3*(v + w + 4*ep*w) - 
     u*(v + w)*((-1 + 10*ep)*v^2 - (3 + 5*ep)*v*w - (1 + 3*ep)*w^2) + 
     u^2*((2 - 5*ep)*v^2 + (5 + 8*ep)*v*w + 3*(1 + 3*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)), 0, 
  (-2*ep*(v + w)*((1 + ep)*u^2 + ep*v*(v + w) + u*(v + 2*ep*v + w + 3*ep*w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v)^2*(u + v + w)), 
  -((ep*((-1 + 2*ep)*u + (1 + ep)*(v + w)))/((1 + ep)*(1 + 4*ep)*u*
     (u + v + w))), 0, 0, (ep*((-1 + 2*ep)*u + (1 + ep)*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*u*(u + v + w)), 
  -1/2*(ep*((-1 + 2*ep)*u + (1 + ep)*(v + w)))/((1 + ep)*(1 + 4*ep)*u*
     (u + v + w)), 0, -((ep*((-1 + 2*ep)*u + (1 + ep)*(v + w)))/
    ((1 + ep)*(1 + 4*ep)*u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v)), (ep*(v*(v + w) + u*(v + 3*w)))/(u*(u + v)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (-4*ep)/(u + v + w), 0, 0, 0, 
  0, 0, 0, 0, (-4*ep*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, (4*ep)/u, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (4*ep*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*((u + w)*(v + w)*(4*u^3 - 3*w*(v + w)^2 - 2*u*w*(4*v + w) + 
       u^2*(-2*v + 5*w)) + 3*ep*(u + w)*(8*u^4 - w*(v + w)^2*(3*v + 2*w) + 
       4*u^3*(5*v + 6*w) + u^2*(4*v^2 + 29*v*w + 22*w^2) + 
       2*u*(v^3 + v*w^2 + 2*w^3)) + 
     3*ep^2*(44*u^5 + w^2*(v + w)^2*(3*v + 2*w) + 2*u^4*(43*v + 68*w) + 
       u^3*(38*v^2 + 181*v*w + 161*w^2) + u*w*(3*v^3 + 25*v^2*w + 47*v*w^2 + 
         25*w^3) + u^2*(9*v^3 + 46*v^2*w + 135*v*w^2 + 92*w^3)) + 
     4*ep^3*(36*u^5 + 3*w^2*(v + w)^2*(3*v + 2*w) + 14*u^4*(5*v + 8*w) + 
       u*w*(v + w)^2*(9*v + 37*w) + u^3*(40*v^2 + 157*v*w + 141*w^2) + 
       u^2*(9*v^3 + 62*v^2*w + 149*v*w^2 + 96*w^3))))/
   (8*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)^2), 
  (ep*(2*u^3*((1 + ep)*(1 + 4*ep)^2*v + w + 6*ep*w - 8*ep^3*w) + 
     u^2*w*((4 + 27*ep + 24*ep^2 - 8*ep^3)*v + 2*(2 + 9*ep + 3*ep^2 - 4*ep^3)*
        w) - 3*ep*(1 + 2*ep)*w^2*(v^2 + 3*v*w + 2*w^2) - 
     u*w*(3*ep*v^2 - 2*w*(v + w) + 6*ep^2*(2*v + w)^2 + 
       8*ep^3*(3*v^2 + 2*v*w - w^2))))/(8*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
    (v + w)*(u + v + w)), 
  (ep*(2*u^4*((4 + 15*ep + 6*ep^2 - 8*ep^3)*v + 
       (4 + 9*ep - 24*ep^2 - 32*ep^3)*w) + 
     u^3*(3*(9 + 49*ep + 64*ep^2 + 16*ep^3)*v^2 + 
       2*(32 + 147*ep + 111*ep^2 - 28*ep^3)*v*w + 
       (37 + 129*ep - 6*ep^2 - 104*ep^3)*w^2) + 
     u^2*(6*(5 + 31*ep + 52*ep^2 + 20*ep^3)*v^3 + 
       3*(36 + 209*ep + 280*ep^2 + 64*ep^3)*v^2*w + 
       (131 + 660*ep + 636*ep^2 + 8*ep^3)*v*w^2 + 
       (53 + 213*ep + 96*ep^2 - 64*ep^3)*w^3) + 
     u*(v + w)*((14 + 93*ep + 174*ep^2 + 80*ep^3)*v^3 + 
       (44 + 285*ep + 402*ep^2 + 80*ep^3)*v^2*w + 
       3*(19 + 107*ep + 94*ep^2 - 24*ep^3)*v*w^2 + 
       3*(9 + 37*ep + 6*ep^2 - 24*ep^3)*w^3) - 
     3*w*(v + w)^2*(-(w*(v + w)) + 16*ep^3*(v + w)^2 + 
       ep*(v^2 - 6*v*w - 3*w^2) + 2*ep^2*(7*v^2 + 9*v*w + 6*w^2))))/
   (8*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)^2), 
  -1/8*(ep*((u + w)*(v + w)^2*(19*u^4 - 6*w^2*(v + w)^2 + 
        u^3*(12*v + 143*w) + u^2*(72*v^2 + 144*v*w + 223*w^2) + 
        u*(52*v^3 + 142*v^2*w + 120*v*w^2 + 93*w^3)) + 
      3*ep*(u + w)*(8*u^5*(2*v + 3*w) + u^4*(-37*v^2 - 42*v*w + 7*w^2) + 
        w*(v + w)^3*(-3*v^2 - 17*v*w + 15*w^2) + 
        u^3*(-8*v^3 + 4*v^2*w + 34*v*w^2 + 26*w^3) + 
        u*(v + w)^2*(133*v^3 + 329*v^2*w + 226*v*w^2 + 114*w^3) + 
        u^2*(181*v^4 + 582*v^3*w + 777*v^2*w^2 + 518*v*w^3 + 142*w^4)) - 
      4*ep^3*(v + w)*(-66*u^6 + u^5*(17*v - 415*w) + 
        3*u^4*(41*v^2 - 12*v*w - 281*w^2) + 6*w^2*(v + w)^2*
         (4*v^2 + 33*v*w + 35*w^2) - 3*u^3*(38*v^3 - 31*v^2*w - 68*v*w^2 + 
          163*w^3) + u^2*(-136*v^4 - 425*v^3*w + 362*v^2*w^2 + 1202*v*w^3 + 
          431*w^4) + u*w*(-136*v^4 - 41*v^3*w + 1022*v^2*w^2 + 1563*v*w^3 + 
          636*w^4)) + 3*ep^2*(u^6*(82*v + 98*w) - 2*w^2*(v + w)^3*
         (15*v^2 + 115*v*w + 89*w^2) + u^5*(-121*v^2 + 238*v*w + 399*w^2) + 
        u*w*(v + w)^2*(300*v^3 + 257*v^2*w - 725*v*w^2 - 562*w^3) + 
        u^4*(-181*v^3 - 517*v^2*w + 213*v*w^2 + 581*w^3) + 
        u^3*(334*v^4 + 547*v^3*w - 211*v^2*w^2 - 281*v*w^3 + 151*w^4) + 
        u^2*(306*v^5 + 1511*v^4*w + 1799*v^3*w^2 - 316*v^2*w^3 - 1423*v*w^4 - 
          513*w^5))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*
     (u + v + w)^2), 
  -1/8*(ep*((u + w)*(v + w)^2*(11*u^4 - 6*w^2*(v + w)^2 + u^3*(-5*v + 83*w) + 
        u^2*(24*v^2 + 50*v*w + 127*w^2) + u*(22*v^3 + 58*v^2*w + 43*v*w^2 + 
          49*w^3)) + 3*ep*(u + w)*(4*u^5*(2*v + 3*w) + 
        2*w*(v + w)^3*(-v^2 - 9*v*w + w^2) - u^4*(25*v^2 + 36*v*w + 5*w^2) - 
        u^3*(29*v^3 + 65*v^2*w + 47*v*w^2 + 9*w^3) + 
        u*(v + w)^2*(54*v^3 + 121*v^2*w + 51*v*w^2 + 41*w^3) + 
        u^2*(61*v^4 + 160*v^3*w + 194*v^2*w^2 + 142*v*w^3 + 47*w^4)) - 
      4*ep^3*(v + w)*(-30*u^6 + u^5*(19*v - 215*w) + 
        u^4*(83*v^2 + 19*v*w - 454*w^2) + 3*w^2*(v + w)^2*
         (4*v^2 + 39*v*w + 43*w^2) - 3*u^3*(9*v^3 - 58*v^2*w - 80*v*w^2 + 
          81*w^3) + u^2*(-52*v^4 - 107*v^3*w + 452*v^2*w^2 + 874*v*w^3 + 
          295*w^4) + u*w*(-52*v^4 + 73*v^3*w + 736*v^2*w^2 + 1009*v*w^3 + 
          398*w^4)) + 3*ep^2*(u^6*(38*v + 46*w) - w^2*(v + w)^3*
         (16*v^2 + 149*v*w + 121*w^2) + u^5*(-83*v^2 + 88*v*w + 191*w^2) - 
        u^4*(147*v^3 + 446*v^2*w + 65*v*w^2 - 250*w^3) - 
        u*w*(v + w)^2*(-116*v^3 + 31*v^2*w + 635*v*w^2 + 410*w^3) + 
        u^3*(97*v^4 - 111*v^3*w - 820*v^2*w^2 - 673*v*w^3 - 57*w^4) + 
        u^2*(120*v^5 + 495*v^4*w + 83*v^3*w^2 - 1342*v^2*w^3 - 1501*v*w^4 - 
          451*w^5))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*
     (u + v + w)^2), 0, 0, 
  -1/4*(ep*(2*ep*(6 + 27*ep + 28*ep^2)*u^5*w + w^2*(v + w)^2*
       ((2 + 17*ep + 46*ep^2 + 32*ep^3)*v^2 + (-1 + ep + 19*ep^2 + 28*ep^3)*v*
         w - (3 + 10*ep + 21*ep^2 + 12*ep^3)*w^2) + 
      u^4*(-2*(1 + ep)*(v + 4*ep*v)^2 + (-1 + 5*ep + 33*ep^2 + 52*ep^3)*v*w + 
        (1 + 41*ep + 141*ep^2 + 148*ep^3)*w^2) - 
      u^3*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + (14 + 111*ep + 286*ep^2 + 176*ep^3)*
         v^2*w + (10 + 35*ep + 114*ep^2 + 32*ep^3)*v*w^2 - 
        ep*(41 + 96*ep + 120*ep^2)*w^3) - u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + 
        (9 + 85*ep + 241*ep^2 + 164*ep^3)*v^3*w + 
        (25 + 173*ep + 487*ep^2 + 316*ep^3)*v^2*w^2 + 
        8*(3 + 13*ep + 40*ep^2 + 22*ep^3)*v*w^3 + 
        (6 + 3*ep + 36*ep^2 - 8*ep^3)*w^4) - u*w*(v + w)*
       (2*w*(v^2 + 7*v*w + 4*w^2) + 8*ep^3*w*(3*v^2 + 7*v*w + 4*w^2) + 
        ep*(v^3 + 13*v^2*w + 58*v*w^2 + 25*w^3) + 
        2*ep^2*(v^3 + 22*v^2*w + 65*v*w^2 + 33*w^3))))/
    ((1 + 2*ep)*(1 + 4*ep)*u*w*(u + w)^2*(v + w)*(u + v + w)^2), 
  (ep*((u + w)*(v + w)*(u^3 + u^2*(-v + w) - w*(v + w)^2 - u*w*(3*v + w)) + 
     ep*(u + w)*(8*u^4 + 4*u^3*(6*v + 7*w) - 
       (v + w)^2*(v^2 + 6*v*w + 4*w^2) + u^2*(8*v^2 + 39*v*w + 28*w^2) + 
       u*(v^3 - 2*v^2*w + v*w^2 + 4*w^3)) + 
     4*ep^3*(10*u^5 + w^2*(v + w)^2*(3*v + 2*w) + u*w*(v + w)^2*
        (2*v + 13*w) + u^4*(23*v + 31*w) + u^3*(15*v^2 + 50*v*w + 41*w^2) + 
       u^2*(3*v^3 + 20*v^2*w + 48*v*w^2 + 31*w^3)) + 
     ep^2*(38*u^5 + u^4*(93*v + 125*w) - w*(v + w)^2*(2*v^2 + 3*v*w + 
         2*w^2) + u^3*(51*v^2 + 202*v*w + 163*w^2) + 
       u^2*(7*v^3 + 48*v^2*w + 148*v*w^2 + 101*w^3) - 
       u*(2*v^4 + 12*v^3*w + v^2*w^2 - 32*v*w^3 - 23*w^4))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)^2), 0, 
  (ep*((v + w)*(4*u^4 - w^2*(v + w)^2 + u^2*(v + 5*w)^2 + u^3*(2*v + 19*w) + 
       u*(v^3 + 4*v^2*w + 6*v*w^2 + 9*w^3)) + 
     4*ep^3*(4*u^5 + u^4*(22*v + 38*w) - w*(v + w)^2*(2*v^2 + 11*v*w + 
         13*w^2) + u^3*(13*v^2 + 58*v*w + 81*w^2) + 
       u^2*(-3*v^3 - 9*v^2*w + 29*v*w^2 + 51*w^3) - 
       u*(2*v^4 + 22*v^3*w + 55*v^2*w^2 + 44*v*w^3 + 9*w^4)) + 
     ep*(4*u^5 + 2*u^4*(11*v + 9*w) - w*(v + w)^2*(2*v^2 + 11*v*w + 4*w^2) + 
       u^3*(22*v^2 + 86*v*w + 46*w^2) + u^2*(4*v^3 + 47*v^2*w + 103*v*w^2 + 
         50*w^3) + u*(2*v^4 + 9*v^3*w + 13*v^2*w^2 + 20*v*w^3 + 14*w^4)) + 
     ep^2*(16*u^5 + 4*u^4*(21*v + 29*w) - w*(v + w)^2*(10*v^2 + 55*v*w + 
         47*w^2) + u^3*(61*v^2 + 206*v*w + 213*w^2) + 
       u^2*(-9*v^3 - 17*v^2*w + 59*v*w^2 + 95*w^3) - 
       u*(6*v^4 + 76*v^3*w + 217*v^2*w^2 + 212*v*w^3 + 65*w^4))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)^2), 
  (ep*(6*ep*(2 + 11*ep + 12*ep^2)*u^5*w + w^2*(v + w)^2*
      ((2 + 18*ep + 39*ep^2 + 20*ep^3)*v^2 + (2 + 36*ep + 99*ep^2 + 68*ep^3)*
        v*w + 4*ep*(5 + 16*ep + 12*ep^2)*w^2) + 
     u^4*(2*(1 + ep)*(v + 4*ep*v)^2 + (1 + 33*ep + 177*ep^2 + 196*ep^3)*v*w + 
       (-1 + 43*ep + 245*ep^2 + 276*ep^3)*w^2) + 
     u*w*(v + w)*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (11 + 136*ep + 402*ep^2 + 296*ep^3)*v^2*w + 
       (5 + 161*ep + 523*ep^2 + 420*ep^3)*v*w^2 + 
       (-1 + 69*ep + 229*ep^2 + 188*ep^3)*w^3) + 
     u^3*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + (9 + 119*ep + 427*ep^2 + 372*ep^3)*
        v^2*w + 2*(1 + 72*ep + 341*ep^2 + 356*ep^3)*v*w^2 + 
       (-3 + 79*ep + 393*ep^2 + 428*ep^3)*w^3) + 
     u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + (13 + 136*ep + 411*ep^2 + 308*ep^3)*
        v^3*w + (17 + 288*ep + 1018*ep^2 + 872*ep^3)*v^2*w^2 + 
       (3 + 265*ep + 1030*ep^2 + 960*ep^3)*v*w^3 + 
       (-3 + 97*ep + 379*ep^2 + 364*ep^3)*w^4)))/(4*(1 + 2*ep)*(1 + 4*ep)*u*w*
    (u + w)^2*(v + w)*(u + v + w)^2), 
  (ep*(u^4*((1 + 24*ep + 84*ep^2 + 64*ep^3)*v + 
       (1 + 20*ep + 46*ep^2 + 24*ep^3)*w) + 
     u*w*(v + w)*((1 + 8*ep + 15*ep^2 + 4*ep^3)*v^2 + 
       (3 + 28*ep + 98*ep^2 + 80*ep^3)*v*w + (1 + 12*ep + 71*ep^2 + 76*ep^3)*
        w^2) + u^3*((3 + 34*ep + 104*ep^2 + 72*ep^3)*v^2 + 
       (6 + 96*ep + 269*ep^2 + 172*ep^3)*v*w + 
       (3 + 56*ep + 153*ep^2 + 100*ep^3)*w^2) + 
     u^2*((1 + 8*ep + 21*ep^2 + 12*ep^3)*v^3 + 
       (7 + 72*ep + 179*ep^2 + 100*ep^3)*v^2*w + 
       (9 + 116*ep + 335*ep^2 + 228*ep^3)*v*w^2 + 
       (3 + 50*ep + 173*ep^2 + 140*ep^3)*w^3) + ep*w^2*(v + w)^2*
      (-2*w + 12*ep^2*(v + w) + ep*(9*v + 5*w))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)^2), 
  (ep*(2*ep*(2 + 11*ep + 12*ep^2)*u^5*w - w^2*(v + w)^2*
      (2*(1 + 8*ep + 16*ep^2 + 8*ep^3)*v^2 + (4 + 37*ep + 57*ep^2 + 12*ep^3)*
        v*w + (2 + 23*ep + 29*ep^2 - 4*ep^3)*w^2) - 
     u^4*(2*(1 + ep)*(v + 4*ep*v)^2 + (5 + 9*ep - 21*ep^2 - 36*ep^3)*v*w - 
       (-3 + 13*ep + 57*ep^2 + 52*ep^3)*w^2) - 
     u*w*(v + w)*((6 + 42*ep + 88*ep^2 + 48*ep^3)*v^3 + 
       (21 + 156*ep + 333*ep^2 + 188*ep^3)*v^2*w + 
       (27 + 196*ep + 341*ep^2 + 140*ep^3)*v*w^2 + (13 + 90*ep + 108*ep^2)*
        w^3) - u^3*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (19 + 134*ep + 304*ep^2 + 192*ep^3)*v^2*w + 
       2*(15 + 63*ep + 104*ep^2 + 56*ep^3)*v*w^2 + 
       (15 + 30*ep + 2*ep^2 - 24*ep^3)*w^3) - 
     u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + (19 + 149*ep + 362*ep^2 + 232*ep^3)*
        v^3*w + (51 + 347*ep + 765*ep^2 + 476*ep^3)*v^2*w^2 + 
       (57 + 320*ep + 563*ep^2 + 284*ep^3)*v*w^3 + 
       (23 + 106*ep + 116*ep^2 + 8*ep^3)*w^4)))/(4*(1 + 2*ep)*(1 + 4*ep)*u*w*
    (u + w)^2*(v + w)*(u + v + w)^2), 
  -1/2*(ep*(-(u*(v + w)*(u^3 + v^3 + 2*v^2*w + 3*v*w^2 + 3*w^3 + 
         u^2*(v + 5*w) + u*(v^2 + 4*v*w + 7*w^2))) + 
      4*ep^3*(6*u^5 + 2*w*(v + w)^3*(v + 3*w) + u^4*(21*v + 17*w) + 
        2*u*(v + w)^2*(v^2 + 4*v*w + 10*w^2) + 
        2*u^3*(8*v^2 + 19*v*w + 12*w^2) + 3*u^2*(2*v^3 + 8*v^2*w + 15*v*w^2 + 
          9*w^3)) + ep*(4*u^5 + 4*u^4*(5*v + 6*w) + 
        w*(v + w)^2*(v^2 + v*w - 2*w^2) + 2*u^3*(8*v^2 + 26*v*w + 17*w^2) + 
        u^2*(3*v^3 + 26*v^2*w + 35*v*w^2 + 10*w^3) - 
        u*(3*v^4 + 2*v^3*w - 7*v^2*w^2 + 6*w^4)) + 
      ep^2*(22*u^5 + u^4*(93*v + 81*w) + 2*w*(v + w)^2*(4*v^2 + 13*v*w + 
          7*w^2) + 2*u^3*(40*v^2 + 103*v*w + 62*w^2) + 
        u^2*(28*v^3 + 136*v^2*w + 219*v*w^2 + 107*w^3) + 
        4*u*(v^4 + 11*v^3*w + 36*v^2*w^2 + 40*v*w^3 + 14*w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)^2), 0, 
  (ep*(2*ep*(2 + 11*ep + 12*ep^2)*u^4*w - w^2*(v + w)*
      (4*(1 + 10*ep + 32*ep^2 + 24*ep^3)*v^2 + 
       (4 + 50*ep + 195*ep^2 + 164*ep^3)*v*w + ep*(14 + 75*ep + 68*ep^2)*
        w^2) + u^3*(-2*(1 + ep)*(v + 4*ep*v)^2 + 
       (3 + 7*ep - 13*ep^2 - 20*ep^3)*v*w + (5 + 29*ep + 35*ep^2 + 12*ep^3)*
        w^2) - u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (2 + 68*ep + 275*ep^2 + 228*ep^3)*v^2*w + 
       2*(-4 + 17*ep + 163*ep^2 + 164*ep^3)*v*w^2 + 
       (-8 - 14*ep + 101*ep^2 + 124*ep^3)*w^3) - 
     u*w*(2*(1 + 21*ep + 80*ep^2 + 64*ep^3)*v^3 + 
       2*(2 + 62*ep + 273*ep^2 + 236*ep^3)*v^2*w + 
       (-1 + 105*ep + 571*ep^2 + 524*ep^3)*v*w^2 + 
       (-3 + 25*ep + 189*ep^2 + 180*ep^3)*w^3)))/(4*(1 + 2*ep)*(1 + 4*ep)*u*w*
    (u + w)^2*(v + w)*(u + v + w)), 
  -1/2*(ep*((v + w)*(u^3 + 5*u^2*(v + w) + w^2*(v + w) + 5*u*(v + w)^2) + 
      4*ep^3*(6*u^4 + 11*u^3*(v + w) - (2*v - 5*w)*w*(v + w)^2 + 
        u^2*(13*v^2 + 34*v*w + 23*w^2) + u*(14*v^3 + 42*v^2*w + 51*v*w^2 + 
          23*w^3)) + ep*(4*u^4 + u^3*(13*v + 17*w) + 
        u^2*(37*v^2 + 83*v*w + 44*w^2) + w*(-v^3 + 6*v^2*w + 11*v*w^2 + 
          4*w^3) + u*(39*v^3 + 119*v^2*w + 117*v*w^2 + 35*w^3)) + 
      ep^2*(22*u^4 + 47*u^3*(v + w) + u^2*(85*v^2 + 196*v*w + 109*w^2) + 
        w*(-8*v^3 + 7*v^2*w + 30*v*w^2 + 15*w^3) + 
        u*(92*v^3 + 276*v^2*w + 287*v*w^2 + 99*w^3))))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  -1/4*(ep*(-4*ep*(1 + 2*ep)*u^5*w + 2*(1 + 2*ep)*u^4*
       (2*(1 + 10*ep + 8*ep^2)*v^2 + (4 + 33*ep + 32*ep^2)*v*w + 
        2*(1 + 5*ep + 8*ep^2)*w^2) - 2*w*(v + w)^3*
       ((1 + 8*ep + 25*ep^2 + 20*ep^3)*v^2 + (2 + 11*ep + 27*ep^2 + 20*ep^3)*
         v*w + (1 + 7*ep + 10*ep^2)*w^2) - u*(v + w)^2*
       ((5 + 48*ep + 142*ep^2 + 104*ep^3)*v^3 + 
        (17 + 127*ep + 356*ep^2 + 264*ep^3)*v^2*w + 
        (14 + 59*ep + 136*ep^2 + 96*ep^3)*v*w^2 + 
        2*(3 + 2*ep - 23*ep^2 - 32*ep^3)*w^3) - 
      u^2*(v + w)*((5 + 45*ep + 148*ep^2 + 120*ep^3)*v^3 + 
        (7 + 7*ep + 82*ep^2 + 112*ep^3)*v^2*w - 
        2*(-2 + 57*ep + 159*ep^2 + 100*ep^3)*v*w^2 - 
        2*(-1 + 35*ep + 120*ep^2 + 96*ep^3)*w^3) + 
      u^3*((6 + 61*ep + 128*ep^2 + 64*ep^3)*v^3 + 
        2*(9 + 118*ep + 277*ep^2 + 160*ep^3)*v^2*w + 
        (18 + 269*ep + 684*ep^2 + 448*ep^3)*v*w^2 + 
        2*(3 + 46*ep + 127*ep^2 + 96*ep^3)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*u*
     (u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(-4*ep*(1 + 2*ep)*u^5*w + ep*w^2*(v + w)^3*((3 + 46*ep + 56*ep^2)*v + 
       (-5 + 30*ep + 56*ep^2)*w) + 
     2*u^4*((1 + 14*ep + 38*ep^2 + 24*ep^3)*v^2 + 
       (2 + 21*ep + 62*ep^2 + 48*ep^3)*v*w + (1 + 4*ep + 18*ep^2 + 24*ep^3)*
        w^2) - u^2*(v + w)*((5 + 44*ep + 106*ep^2 + 64*ep^3)*v^3 + 
       (13 + 74*ep + 56*ep^2 - 40*ep^3)*v^2*w + 
       (18 + 43*ep - 208*ep^2 - 320*ep^3)*v*w^2 + 
       (10 + 19*ep - 146*ep^2 - 216*ep^3)*w^3) - 
     u*(v + w)^2*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (12 + 89*ep + 168*ep^2 + 72*ep^3)*v^2*w - 
       2*(-5 - 27*ep + 26*ep^2 + 80*ep^3)*v*w^2 + 
       (6 + 25*ep - 92*ep^2 - 168*ep^3)*w^3) + 
     u^3*((2 + 22*ep + 74*ep^2 + 56*ep^3)*v^3 + 
       (2 + 79*ep + 320*ep^2 + 264*ep^3)*v^2*w + 
       2*(-1 + 36*ep + 189*ep^2 + 180*ep^3)*v*w^2 + 
       (-2 + 13*ep + 128*ep^2 + 152*ep^3)*w^3)))/(2*(1 + 2*ep)*(1 + 4*ep)*u*
    (u + w)^2*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep*((u + w)^2*(v + w)*(u^3 - u^2*(v - 3*w) + w*(v + w)^2 + 
        u*(-v^2 + v*w + 3*w^2)) + ep*(u + w)^2*
       (4*u^4 + w*(v + w)^2*(5*v + 6*w) + u^3*(11*v + 19*w) + 
        u^2*(-19*v^2 + v*w + 24*w^2) + u*(-15*v^3 - 23*v^2*w + 7*v*w^2 + 
          15*w^3)) + ep^2*(34*u^6 + w^3*(v + w)^2*(3*v + 11*w) + 
        u^5*(75*v + 89*w) + u^4*(-8*v^2 + 77*v*w + 55*w^2) - 
        u^2*w*(121*v^3 + 295*v^2*w + 162*v*w^2 + 4*w^3) - 
        u^3*(29*v^3 + 189*v^2*w + 128*v*w^2 + 18*w^3) - 
        u*w*(12*v^4 + 77*v^3*w + 97*v^2*w^2 + 7*v*w^3 - 25*w^4)) + 
      4*ep^3*(10*u^6 - (v - w)*w^3*(v + w)^2 + u^5*(23*v + 21*w) + 
        u^4*(10*v^2 + 29*v*w - 3*w^2) - u^2*w*(25*v^3 + 59*v^2*w + 50*v*w^2 + 
          24*w^3) - u^3*(v^3 + 21*v^2*w + 28*v*w^2 + 34*w^3) - 
        u*w*(4*v^4 + 21*v^3*w + 29*v^2*w^2 + 15*v*w^3 + 3*w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)^2), 
  (ep*(ep*w^3*(v + w)^2*((1 + 11*ep + 12*ep^2)*v + 6*ep*(3 + 4*ep)*w) + 
     u^5*((-1 + 6*ep + 36*ep^2 + 32*ep^3)*v - (1 - 12*ep + 48*ep^2 + 96*ep^3)*
        w) + u^4*((1 + 10*ep + 44*ep^2 + 40*ep^3)*v^2 + 
       (-3 + 32*ep + 18*ep^2 - 64*ep^3)*v*w - 
       2*(2 - 20*ep + 73*ep^2 + 156*ep^3)*w^2) + 
     u^2*w*((2 + 11*ep - 25*ep^2 - 52*ep^3)*v^3 + 
       (5 + 44*ep + 2*ep^2 - 80*ep^3)*v^2*w - (1 - 51*ep - 39*ep^2 + 92*ep^3)*
        v*w^2 - 4*(1 - 6*ep + 24*ep^3)*w^3) + 
     u^3*((1 + 5*ep + 15*ep^2 + 12*ep^3)*v^3 + 
       2*(2 + 18*ep + 13*ep^2 - 16*ep^3)*v^2*w - 
       (3 - 61*ep + 49*ep^2 + 236*ep^3)*v*w^2 - 
       6*(1 - 8*ep + 22*ep^2 + 56*ep^3)*w^3) - 
     u*w*(v + w)*(w*(-v^2 - v*w + w^2) - ep*w*(7*v^2 + 13*v*w + 4*w^2) + 
       ep^2*(12*v^3 + 5*v^2*w - 65*v*w^2 - 52*w^3) + 
       4*ep^3*(4*v^3 + 5*v^2*w - 15*v*w^2 - 12*w^3))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 
  (ep*(1 + ep)*(1 + 4*ep)*(-v^2 + w^2))/(2*(1 + 2*ep)*u*(u + w)*(u + v + w)), 
  (ep*((u + w)*(v + w)^2*(u^4 - u^3*(v - 12*w) - w^2*(v + w)^2 + 
       2*u^2*(3*v^2 + 5*v*w + 10*w^2) + u*(5*v^3 + 13*v^2*w + 9*v*w^2 + 
         8*w^3)) + ep*(u + w)*(-((7*v - 4*w)*w^2*(v + w)^3) + 
       4*u^5*(v + 2*w) - u^4*(25*v^2 + 36*v*w + 5*w^2) - 
       u^3*(26*v^3 + 73*v^2*w + 60*v*w^2 + 11*w^3) + 
       u*(v + w)^2*(40*v^3 + 91*v^2*w + 46*v*w^2 + 31*w^3) + 
       u^2*(46*v^4 + 115*v^3*w + 123*v^2*w^2 + 83*v*w^3 + 29*w^4)) - 
     4*ep^3*(v + w)*(-6*u^6 + 5*u^5*(3*v - 7*w) + 
       u^4*(28*v^2 + 41*v*w - 57*w^2) + w^2*(v + w)^2*(2*v^2 + 25*v*w + 
         27*w^2) + u^3*(-7*v^3 + 47*v^2*w + 102*v*w^2 + 6*w^3) + 
       u*w*(-16*v^4 + v^3*w + 147*v^2*w^2 + 223*v*w^3 + 93*w^4) + 
       u^2*(-14*v^4 - 39*v^3*w + 87*v^2*w^2 + 220*v*w^3 + 100*w^4)) + 
     ep^2*(u^6*(22*v + 30*w) - w^2*(v + w)^3*(6*v^2 + 85*v*w + 69*w^2) + 
       u^5*(-95*v^2 - 16*v*w + 99*w^2) + u*w*(v + w)^2*(100*v^3 + 49*v^2*w - 
         346*v*w^2 - 247*w^3) - u^4*(134*v^3 + 449*v^2*w + 254*v*w^2 - 
         77*w^3) + u^3*(77*v^4 - 68*v^3*w - 637*v^2*w^2 - 628*v*w^3 - 
         132*w^4) + u^2*(94*v^5 + 429*v^4*w + 272*v^3*w^2 - 705*v^2*w^3 - 
         960*v*w^4 - 318*w^5))))/(4*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*
    (v + w)^2*(u + v + w)^2), 
  (ep*((u + w)*(v + w)^2*(7*u^4 - 2*u^3*(v - 17*w) + w*(v + w)^2*(2*v + w) + 
       2*u*w*(3*v^2 + 7*v*w + 11*w^2) + u^2*(-3*v^2 + 8*v*w + 48*w^2)) + 
     ep*(u + w)*(2*u^5*(4*v + 7*w) + u^4*(-11*v^2 + 5*v*w + 25*w^2) + 
       w*(v + w)^3*(19*v^2 + 38*v*w + 51*w^2) - u*(v + w)^2*
        (9*v^3 - 13*v^2*w - 97*v*w^2 - 144*w^3) + 
       u^3*(-50*v^3 - 68*v^2*w + 29*v*w^2 + 50*w^3) - 
       2*u^2*(20*v^4 + 61*v^3*w - 6*v^2*w^2 - 113*v*w^3 - 66*w^4)) + 
     4*ep^3*(v + w)*(14*u^6 + u^5*(-3*v + 107*w) + 
       w^2*(v + w)^2*(v^2 - 47*v*w - 56*w^2) + 
       u^4*(-65*v^2 - 51*v*w + 194*w^2) - 2*u^3*(27*v^3 + 151*v^2*w + 
         176*v*w^2 - 12*w^3) - 2*u^2*(6*v^4 + 76*v^3*w + 299*v^2*w^2 + 
         361*v*w^3 + 116*w^4) - u*w*(5*v^4 + 149*v^3*w + 510*v^2*w^2 + 
         577*v*w^3 + 211*w^4)) + ep^2*(u^6*(50*v + 62*w) + 
       w^2*(v + w)^3*(29*v^2 - 83*v*w - 72*w^2) + 
       u^5*(-57*v^2 + 262*v*w + 349*w^2) - u*w*(v + w)^2*
        (3*v^3 + 338*v^2*w + 802*v*w^2 + 353*w^3) + 
       u^4*(-283*v^3 - 652*v^2*w + 145*v*w^2 + 538*w^3) - 
       2*u^3*(110*v^4 + 686*v^3*w + 1210*v^2*w^2 + 603*v*w^3 - 34*w^4) - 
       2*u^2*(25*v^5 + 284*v^4*w + 1159*v^3*w^2 + 1842*v^2*w^3 + 1174*v*w^4 + 
         232*w^5))))/(4*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*
    (u + v + w)^2), 
  (ep*((u + w)*(v + w)^2*(5*u^4 - u^3*(v - 31*w) - 2*w^2*(v + w)^2 + 
       u^2*(6*v^2 + 16*v*w + 45*w^2) + u*(6*v^3 + 16*v^2*w + 13*v*w^2 + 
         17*w^3)) + ep*(u + w)*(2*u^5*(4*v + 5*w) + 
       2*w*(v + w)^3*(-v^2 - 9*v*w + w^2) - u^4*(13*v^2 + 19*v*w + 3*w^2) - 
       u^3*(17*v^3 + 26*v^2*w + 15*v*w^2 + 5*w^3) + 
       u*(v + w)^2*(42*v^3 + 94*v^2*w + 39*v*w^2 + 35*w^3) + 
       u^2*(46*v^4 + 130*v^3*w + 176*v^2*w^2 + 133*v*w^3 + 41*w^4)) - 
     4*ep^3*(v + w)*(-10*u^6 - u^5*(5*v + 79*w) + 
       u^4*(22*v^2 - 15*v*w - 177*w^2) + w^2*(v + w)^2*
        (4*v^2 + 39*v*w + 43*w^2) - u^3*(v^3 - 82*v^2*w - 81*v*w^2 + 
         114*w^3) + u^2*(-12*v^4 + 2*v^3*w + 214*v^2*w^2 + 312*v*w^3 + 
         80*w^4) + u*w*(-10*v^4 + 52*v^3*w + 279*v^2*w^2 + 346*v*w^3 + 
         129*w^4)) + ep^2*(u^6*(38*v + 42*w) - w^2*(v + w)^3*
        (16*v^2 + 149*v*w + 121*w^2) + u^5*(-33*v^2 + 162*v*w + 205*w^2) + 
       u^4*(-110*v^3 - 299*v^2*w + 114*v*w^2 + 311*w^3) - 
       u*w*(v + w)^2*(-78*v^3 + 126*v^2*w + 691*v*w^2 + 415*w^3) + 
       u^3*(55*v^4 - 219*v^3*w - 877*v^2*w^2 - 603*v*w^3 + 2*w^4) + 
       2*u^2*(44*v^5 + 141*v^4*w - 176*v^3*w^2 - 854*v^2*w^3 - 801*v*w^4 - 
         220*w^5))))/(4*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*
    (u + v + w)^2), 
  (ep*((u + w)*(v + w)^2*(3*u^4 - 2*w^2*(v + w)^2 + u^3*(v + 19*w) + 
       u^2*(8*v^2 + 14*v*w + 27*w^2) + 3*u*(2*v^3 + 5*v^2*w + 3*v*w^2 + 
         3*w^3)) + ep*(u + w)*(4*u^5*(2*v + 3*w) + 
       w*(v + w)^3*(-2*v^2 - 13*v*w + 2*w^2) + 
       u^4*(-11*v^2 - 2*v*w + 15*w^2) + u^3*(-15*v^3 - 7*v^2*w + 39*v*w^2 + 
         33*w^3) + u*(v + w)^2*(42*v^3 + 92*v^2*w + 47*v*w^2 + 43*w^3) + 
       u^2*(51*v^4 + 145*v^3*w + 212*v^2*w^2 + 189*v*w^3 + 71*w^4)) - 
     4*ep^3*(v + w)*(-10*u^6 + u^5*(5*v - 57*w) + 
       u^4*(19*v^2 - 7*v*w - 108*w^2) + w^2*(v + w)^2*(4*v^2 + 27*v*w + 
         28*w^2) + u^3*(-7*v^3 + 21*v^2*w + 20*v*w^2 - 54*w^3) + 
       u^2*(-12*v^4 - 33*v^3*w + 69*v^2*w^2 + 164*v*w^3 + 66*w^4) + 
       u*w*(-12*v^4 + 13*v^3*w + 153*v^2*w^2 + 215*v*w^3 + 87*w^4)) + 
     ep^2*(u^6*(38*v + 46*w) - w^2*(v + w)^3*(16*v^2 + 103*v*w + 76*w^2) + 
       u^5*(-55*v^2 + 108*v*w + 183*w^2) - u*w*(v + w)^2*
        (-84*v^3 + 5*v^2*w + 382*v*w^2 + 235*w^3) + 
       u^4*(-105*v^3 - 238*v^2*w + 117*v*w^2 + 266*w^3) + 
       u^3*(75*v^4 - 283*v^2*w^2 - 128*v*w^3 + 84*w^4) + 
       u^2*(88*v^5 + 389*v^4*w + 242*v^3*w^2 - 551*v^2*w^3 - 696*v*w^4 - 
         204*w^5))))/(2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*
    (u + v + w)^2), 0, 0, 0, 0, 0, 
  (ep*(2*u^4*((1 + ep)*(v + 4*ep*v)^2 + (1 + 10*ep + 29*ep^2 + 20*ep^3)*v*w + 
       ep^2*(3 + 4*ep)*w^2) + w^2*(v + w)^2*
      (2*(1 + 9*ep + 21*ep^2 + 12*ep^3)*v^2 + (4 + 31*ep + 62*ep^2 + 24*ep^3)*
        v*w + (2 + 9*ep + 12*ep^2)*w^2) + u*w*(v + w)*
      ((5 + 40*ep + 94*ep^2 + 56*ep^3)*v^3 + 
       2*(8 + 65*ep + 148*ep^2 + 80*ep^3)*v^2*w + 
       (18 + 128*ep + 255*ep^2 + 100*ep^3)*v*w^2 + 
       (6 + 25*ep + 31*ep^2 - 4*ep^3)*w^3) + 
     u^3*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + (16 + 125*ep + 307*ep^2 + 188*ep^3)*
        v^2*w + (12 + 95*ep + 236*ep^2 + 136*ep^3)*v*w^2 + 
       (2 + 7*ep + 19*ep^2 + 12*ep^3)*w^3) + 
     u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + (18 + 143*ep + 344*ep^2 + 208*ep^3)*
        v^3*w + 4*(9 + 69*ep + 158*ep^2 + 86*ep^3)*v^2*w^2 + 
       (26 + 179*ep + 378*ep^2 + 168*ep^3)*v*w^3 + (6 + 23*ep + 32*ep^2)*
        w^4)))/(4*(1 + 2*ep)*(1 + 4*ep)*u*w*(u + w)^2*(v + w)*(u + v + w)^2), 
  -1/4*(ep*(2*ep*(2 + 11*ep + 12*ep^2)*u^3*w + 
      w*(v + w)*((2 + 17*ep + 46*ep^2 + 32*ep^3)*v^2 + 
        (1 + 17*ep + 61*ep^2 + 52*ep^3)*v*w + (-1 + 2*ep + 19*ep^2 + 20*ep^3)*
         w^2) + u^2*(2*(1 + ep)*(v + 4*ep*v)^2 + 
        (1 + 21*ep + 83*ep^2 + 76*ep^3)*v*w + (-1 + 9*ep + 49*ep^2 + 52*ep^3)*
         w^2) + u*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
        (5 + 52*ep + 161*ep^2 + 124*ep^3)*v^2*w + 
        (1 + 40*ep + 157*ep^2 + 140*ep^3)*v*w^2 + 
        (-2 + 7*ep + 46*ep^2 + 48*ep^3)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*u*w*
     (u + w)*(v + w)*(u + v + w)), 
  (ep*(w^2*(v + w)^2*((2 + 19*ep + 56*ep^2 + 40*ep^3)*v + 
       (1 + 6*ep + 8*ep^2)*w) + 2*u^3*((1 + ep)*(v + 4*ep*v)^2 + 
       (1 + 11*ep + 25*ep^2 + 12*ep^3)*v*w + ep*(2 - 11*ep - 20*ep^2)*w^2) + 
     u*w*(v + w)*((3 + 33*ep + 100*ep^2 + 72*ep^3)*v^2 + 
       (6 + 61*ep + 161*ep^2 + 100*ep^3)*v*w + (2 + 16*ep + 3*ep^2 - 28*ep^3)*
        w^2) + u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (7 + 72*ep + 199*ep^2 + 132*ep^3)*v^2*w + 
       2*(3 + 34*ep + 68*ep^2 + 24*ep^3)*v*w^2 + 
       (1 + 14*ep - 27*ep^2 - 68*ep^3)*w^3)))/(4*(1 + 2*ep)*(1 + 4*ep)*u*w*
    (u + w)^2*(v + w)*(u + v + w)), 
  (ep*(2*ep*(2 + 11*ep + 12*ep^2)*u^5*w + w^2*(v + w)^2*
      (2*(1 + ep)*(v + 4*ep*v)^2 + (2 + 19*ep + 49*ep^2 + 28*ep^3)*v*w + 
       ep*(3 + 5*ep - 4*ep^2)*w^2) + u*w^2*(v + w)*
      ((1 + 18*ep + 43*ep^2 + 20*ep^3)*v^2 - (1 - 18*ep - 35*ep^2 + 12*ep^3)*
        v*w - (3 + 2*ep + 8*ep^2 + 32*ep^3)*w^2) - 
     u^4*(2*(1 + ep)*(v + 4*ep*v)^2 + (5 + 23*ep + 27*ep^2 - 4*ep^3)*v*w - 
       (-3 + 7*ep + 49*ep^2 + 52*ep^3)*w^2) - 
     u^3*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + (13 + 104*ep + 256*ep^2 + 160*ep^3)*
        v^2*w + 2*(9 + 35*ep + 68*ep^2 + 40*ep^3)*v*w^2 + 
       (9 + 6*ep - 14*ep^2 - 8*ep^3)*w^3) - 
     u^2*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (7 + 61*ep + 158*ep^2 + 104*ep^3)*v^2*w + 
       (10 + 42*ep + 115*ep^2 + 100*ep^3)*v*w^2 + 
       (9 + 14*ep + 26*ep^2 + 48*ep^3)*w^3)))/(4*(1 + 2*ep)*(1 + 4*ep)*u*w*
    (u + w)^2*(v + w)*(u + v + w)^2), 
  -1/8*(ep*((v + w)*(u^4 + w^2*(v + w)^2 + u^3*(6*v + 4*w) + 
        u^2*(5*v^2 + 14*v*w + 6*w^2) + u*(v^3 + 6*v^2*w + 10*v*w^2 + 
          4*w^3)) + 4*ep^3*(6*u^5 + 27*u^4*(v + w) - (2*v - 11*w)*w*
         (v + w)^3 - u*(v + w)^2*(2*v^2 - 16*v*w - 45*w^2) + 
        u^3*(33*v^2 + 90*v*w + 59*w^2) + u^2*(11*v^3 + 77*v^2*w + 138*v*w^2 + 
          72*w^3)) + ep*(4*u^5 + u^4*(27*v + 31*w) + 
        w*(v + w)^2*(-v^2 + 14*v*w + 13*w^2) + 
        2*u^3*(27*v^2 + 68*v*w + 40*w^2) + u^2*(32*v^3 + 165*v^2*w + 
          231*v*w^2 + 96*w^3) + u*(3*v^4 + 48*v^3*w + 151*v^2*w^2 + 
          162*v*w^3 + 56*w^4)) + ep^2*(22*u^5 + 115*u^4*(v + w) + 
        w*(v + w)^2*(-8*v^2 + 45*v*w + 49*w^2) + 
        u^3*(167*v^2 + 438*v*w + 269*w^2) + u^2*(71*v^3 + 435*v^2*w + 
          698*v*w^2 + 330*w^3) + u*(-4*v^4 + 92*v^3*w + 411*v^2*w^2 + 
          518*v*w^3 + 203*w^4))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*
     (u + v + w)^2), 
  (ep*(3*u^3*w*((1 + ep)*(1 + 4*ep)^2*v + (1 + 7*ep + 8*ep^2)*w) - 
     w^2*(v + w)*(2*(1 + ep)*(v + 4*ep*v)^2 + (1 + 15*ep + 27*ep^2 + 4*ep^3)*
        v*w - (1 - 3*ep + 9*ep^2 + 28*ep^3)*w^2) + 
     u^2*(-2*(1 + ep)*(1 + 4*ep)^2*v^3 - 3*(1 + ep)*(v + 4*ep*v)^2*w + 
       3*(2 + 13*ep + 26*ep^2 + 16*ep^3)*v*w^2 + 
       (7 + 39*ep + 84*ep^2 + 64*ep^3)*w^3) - 
     u*w*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 3*(2 + 20*ep + 55*ep^2 + 36*ep^3)*v^2*
        w - 3*(1 - 2*ep + 2*ep^2 + 16*ep^3)*v*w^2 - 
       (5 + 15*ep + 69*ep^2 + 92*ep^3)*w^3)))/(2*(1 + 2*ep)*(1 + 4*ep)*u*w*
    (u + w)^2*(v + w)*(u + v + w)), 
  -1/4*(ep*((v + w)*(3*u^4 + w^2*(v + w)^2 + 2*u^3*(4*v + 5*w) + 
        u^2*(5*v^2 + 18*v*w + 12*w^2) + u*(v^3 + 6*v^2*w + 12*v*w^2 + 
          6*w^3)) + 4*ep^3*(6*u^5 - (2*v - 13*w)*w*(v + w)^3 + 
        u^4*(35*v + 27*w) - u*(v + w)^2*(2*v^2 - 14*v*w - 57*w^2) + 
        u^3*(41*v^2 + 106*v*w + 67*w^2) + u^2*(11*v^3 + 83*v^2*w + 
          162*v*w^2 + 90*w^3)) + ep*(4*u^5 + 45*u^4*(v + w) + 
        w*(v + w)^2*(-v^2 + 10*v*w + 5*w^2) + 
        2*u^3*(36*v^2 + 97*v*w + 57*w^2) + u^2*(32*v^3 + 187*v^2*w + 
          273*v*w^2 + 114*w^3) + u*(3*v^4 + 44*v^3*w + 139*v^2*w^2 + 
          144*v*w^3 + 46*w^4)) + ep^2*(22*u^5 + u^4*(163*v + 131*w) + 
        w*(v + w)^2*(-8*v^2 + 43*v*w + 39*w^2) + 
        u^3*(215*v^2 + 554*v*w + 325*w^2) + u^2*(71*v^3 + 473*v^2*w + 
          794*v*w^2 + 384*w^3) + u*(-4*v^4 + 78*v^3*w + 399*v^2*w^2 + 
          524*v*w^3 + 207*w^4))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*
     (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(4*ep^3*(u + w)*(4*u^3 + 6*u^2*(v + w) + u*(v + w)^2 - w*(v + w)^2) - 
     (v + w)*(-2*u^3 - 2*u*v^2 + w*(v + w)^2 - u^2*(2*v + 3*w)) + 
     ep^2*(16*u^4 + 12*u^3*(3*v + 4*w) - w*(v + w)^2*(8*v + 7*w) + 
       u^2*(23*v^2 + 68*v*w + 41*w^2) + 2*u*(8*v^3 + 12*v^2*w + 5*v*w^2 + 
         w^3)) + ep*(4*u^4 - w*(v + w)^2*(5*v + 3*w) + u^3*(17*v + 19*w) + 
       u^2*(16*v^2 + 41*v*w + 23*w^2) + u*(13*v^3 + 21*v^2*w + 13*v*w^2 + 
         5*w^3))))/(2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)^2), 
  0, 0, 0, (ep*(-4*u^5*(w + 2*ep*w) + 
     2*u^4*(2*(1 + 8*ep + 22*ep^2 + 16*ep^3)*v^2 + ep*(25 + 84*ep + 56*ep^2)*
        v*w + (-6 + ep + 40*ep^2 + 24*ep^3)*w^2) - 
     2*w*(v + w)^3*((1 + ep)*(v + 4*ep*v)^2 + (2 + 13*ep + 51*ep^2 + 44*ep^3)*
        v*w + (1 - 3*ep + 13*ep^2 + 28*ep^3)*w^2) - 
     u*(v + w)^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + ep*(17 + 118*ep + 112*ep^2)*
        v^2*w + 4*(-1 - 13*ep + 12*ep^2 + 34*ep^3)*v*w^2 + 
       4*(-1 - 21*ep - 20*ep^2 + 14*ep^3)*w^3) + 
     u^3*((4 + 51*ep + 142*ep^2 + 104*ep^3)*v^3 + 
       (28 + 249*ep + 586*ep^2 + 376*ep^3)*v^2*w + 
       2*(11 + 149*ep + 364*ep^2 + 212*ep^3)*v*w^2 + 
       4*(-1 + 25*ep + 73*ep^2 + 38*ep^3)*w^3) + 
     u^2*(v + w)*((-2 - 5*ep + 8*ep^3)*v^3 + 
       2*(9 + 71*ep + 123*ep^2 + 60*ep^3)*v^2*w + 
       2*(17 + 154*ep + 267*ep^2 + 108*ep^3)*v*w^2 + 
       2*(5 + 84*ep + 159*ep^2 + 52*ep^3)*w^3)))/(4*(1 + 2*ep)*(1 + 4*ep)*u*
    (u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(32*ep^3*(u + v)^2*(v + w)^2 + (v + w)*(u^2*(v + 3*w) + 
       v*(2*v^2 + v*w - w^2) + u*(3*v^2 + 2*v*w + w^2)) + 
     ep^2*(-4*u^3*(2*v + w) + u^2*(24*v^2 + 74*v*w + 48*w^2) + 
       2*v*(23*v^3 + 42*v^2*w + 17*v*w^2 - 2*w^3) + 
       2*u*(39*v^3 + 75*v^2*w + 39*v*w^2 + 2*w^3)) + 
     ep*(-2*u^3*(2*v + w) + u^2*(4*v^2 + 25*v*w + 20*w^2) + 
       v*(17*v^3 + 28*v^2*w + 7*v*w^2 - 4*w^3) + 
       u*(25*v^3 + 45*v^2*w + 25*v*w^2 + 4*w^3))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)*(u + w)*(v + w)*(u + v + w)), 
  (ep*(-2*(1 + 6*ep + 8*ep^2)*u^3 + w*(v + w)*
      ((2 + 19*ep + 56*ep^2 + 40*ep^3)*v + (1 + 12*ep + 46*ep^2 + 40*ep^3)*
        w) + u^2*((3 + 40*ep + 134*ep^2 + 104*ep^3)*v + 
       (1 + 24*ep + 110*ep^2 + 104*ep^3)*w) + 
     u*((5 + 51*ep + 148*ep^2 + 104*ep^3)*v^2 + 
       (10 + 107*ep + 332*ep^2 + 248*ep^3)*v*w + 
       4*(1 + 12*ep + 43*ep^2 + 36*ep^3)*w^2)))/(4*(1 + 2*ep)*(1 + 4*ep)*u*
    (u + w)^2*(u + v + w)), 
  (ep*(-4*ep*(1 + 2*ep)*u^5*w - 2*w*(v + w)^3*
      ((1 + 9*ep + 21*ep^2 + 12*ep^3)*v^2 + (1 + 12*ep + 3*ep^2 - 20*ep^3)*v*
        w + ep*(9 - 6*ep - 32*ep^2)*w^2) + 
     2*u^4*((1 + 14*ep + 44*ep^2 + 32*ep^3)*v^2 + 
       (2 + 19*ep + 70*ep^2 + 64*ep^3)*v*w + (1 + 2*ep + 20*ep^2 + 32*ep^3)*
        w^2) + u*(v + w)^2*((1 + 14*ep + 50*ep^2 + 40*ep^3)*v^3 + 
       (1 + 29*ep + 204*ep^2 + 216*ep^3)*v^2*w + 
       (2 + 21*ep + 364*ep^2 + 464*ep^3)*v*w^2 + 
       2*(-1 - 12*ep + 83*ep^2 + 144*ep^3)*w^3) + 
     u^3*((6 + 59*ep + 204*ep^2 + 160*ep^3)*v^3 + 
       2*(7 + 89*ep + 355*ep^2 + 304*ep^3)*v^2*w + 
       (10 + 153*ep + 756*ep^2 + 736*ep^3)*v*w^2 + 
       2*(1 + 16*ep + 123*ep^2 + 144*ep^3)*w^3) + 
     u^2*(v + w)*((5 + 51*ep + 172*ep^2 + 136*ep^3)*v^3 + 
       (15 + 173*ep + 734*ep^2 + 656*ep^3)*v^2*w + 
       2*(4 + 74*ep + 465*ep^2 + 484*ep^3)*v*w^2 + 
       2*(-1 + 9*ep + 176*ep^2 + 224*ep^3)*w^3)))/
   (4*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(8*ep^3*(u + w)*(v + w)^2*(8*u^3 + (v + w)^2*(2*v + 17*w) + 
       u^2*(21*v + 29*w) + u*(15*v^2 + 53*v*w + 38*w^2)) + 
     (v + w)^2*(u^3*(v - 5*w) + 3*w^2*(v + w)^2 - u^2*(v^2 + 7*w^2) + 
       u*(-2*v^3 - 2*v^2*w + 5*v*w^2 + w^3)) + 
     ep*(-4*u^5*w + 2*u^4*v*(10*v + 13*w) + w*(v + w)^3*
        (v^2 + 29*v*w + 20*w^2) - u*(v + w)^2*(7*v^3 - 32*v^2*w - 113*v*w^2 - 
         50*w^3) + u^3*(39*v^3 + 122*v^2*w + 107*v*w^2 + 22*w^3) + 
       u^2*(18*v^4 + 139*v^3*w + 278*v^2*w^2 + 205*v*w^3 + 48*w^4)) + 
     2*ep^2*(-4*u^5*w + u^4*(40*v^2 + 66*v*w + 20*w^2) + 
       w*(v + w)^3*(7*v^2 + 76*v*w + 61*w^2) + 
       u^3*(95*v^3 + 342*v^2*w + 379*v*w^2 + 130*w^3) + 
       u*(v + w)^2*(3*v^3 + 136*v^2*w + 349*v*w^2 + 200*w^3) + 
       u^2*(61*v^4 + 429*v^3*w + 926*v^2*w^2 + 803*v*w^3 + 245*w^4))))/
   (8*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (2*u*(v + w)^2*(u + v + w) + ep*(v + w)^2*(u^2 + (2*v - w)*w) - 
    16*ep^4*(v + w)^2*(17*u^2 + w*(-2*v + w) + 18*u*(v + w)) + 
    3*ep^2*(2*u^3*(v + 2*w) - u^2*(34*v^2 + 60*v*w + 23*w^2) + 
      w*(6*v^3 + 11*v^2*w + 6*v*w^2 + w^3) - 
      u*(38*v^3 + 111*v^2*w + 100*v*w^2 + 26*w^3)) + 
    2*ep^3*(6*u^3*(v + 2*w) + 6*v*w*(4*v^2 + 7*v*w + 3*w^2) - 
      u^2*(185*v^2 + 346*v*w + 152*w^2) - 
      u*(200*v^3 + 591*v^2*w + 558*v*w^2 + 164*w^3)))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (ep*(-((v + w)^2*(w^2*(v + w)^2 + u^3*(7*v + 13*w) + 
        u^2*(17*v^2 + 36*v*w + 27*w^2) + u*(10*v^3 + 30*v^2*w + 31*v*w^2 + 
          15*w^3))) + 8*ep^3*(v + w)^2*(8*u^4 + w*(v + w)^2*(2*v + 9*w) + 
       u^3*(5*v + 21*w) + u^2*(-17*v^2 + 2*v*w + 27*w^2) + 
       u*(-14*v^3 - 20*v^2*w + 17*v*w^2 + 23*w^3)) + 
     2*ep^2*(-4*u^5*w + w*(v + w)^3*(7*v^2 + 32*v*w + 21*w^2) + 
       u^4*(44*v^2 + 78*v*w + 28*w^2) - u*(v + w)^2*(93*v^3 + 194*v^2*w + 
         51*v*w^2 - 40*w^3) + u^3*(5*v^3 + 92*v^2*w + 155*v*w^2 + 66*w^3) + 
       u^2*(-129*v^4 - 357*v^3*w - 270*v^2*w^2 + 11*v*w^3 + 53*w^4)) - 
     ep*(4*u^5*w - 2*u^4*(12*v^2 + 19*v*w + 4*w^2) + 
       w*(v + w)^3*(-v^2 + 3*v*w + 8*w^2) + 
       u^3*(27*v^3 + 56*v^2*w + 45*v*w^2 + 18*w^3) + 
       u*(v + w)^2*(79*v^3 + 214*v^2*w + 179*v*w^2 + 62*w^3) + 
       u^2*(124*v^4 + 443*v^3*w + 594*v^2*w^2 + 359*v*w^3 + 84*w^4))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 
  0, 0, 0, -1/2*(ep*(4*ep*(1 + 2*ep)^2*u^5*w + w^2*(v + w)^2*
       ((2 + 17*ep + 40*ep^2 + 24*ep^3)*v^2 + (3 + 28*ep + 38*ep^2 + 8*ep^3)*
         v*w + (1 + 18*ep - 32*ep^3)*w^2) + 
      u^4*(4*(1 + ep)*(v + 4*ep*v)^2 + (11 + 77*ep + 216*ep^2 + 168*ep^3)*v*
         w + (7 + 41*ep + 184*ep^2 + 200*ep^3)*w^2) + 
      u*w*(v + w)*((5 + 39*ep + 92*ep^2 + 56*ep^3)*v^3 + 
        (21 + 170*ep + 362*ep^2 + 200*ep^3)*v^2*w + 
        (27 + 215*ep + 377*ep^2 + 172*ep^3)*v*w^2 + 
        (18 + 105*ep + 137*ep^2 + 60*ep^3)*w^3) + 
      u^3*(6*(1 + ep)*(1 + 4*ep)^2*v^3 + (25 + 233*ep + 613*ep^2 + 412*ep^3)*
         v^2*w + (49 + 330*ep + 846*ep^2 + 648*ep^3)*v*w^2 + 
        (30 + 139*ep + 457*ep^2 + 476*ep^3)*w^3) + 
      u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + (20 + 181*ep + 460*ep^2 + 296*ep^3)*
         v^3*w + (56 + 475*ep + 1124*ep^2 + 712*ep^3)*v^2*w^2 + 
        (78 + 509*ep + 1106*ep^2 + 768*ep^3)*v*w^3 + 
        (40 + 189*ep + 426*ep^2 + 384*ep^3)*w^4)))/
    ((1 + 2*ep)*(1 + 4*ep)*u*w*(u + w)^2*(v + w)*(u + v + w)^2), 
  -1/2*(ep*(-((1 + 2*ep)*u^4) - 2*u^3*(v + 3*ep*v + (2 + 5*ep)*w) + 
      u*(v + w)*((-1 - 3*ep + 4*ep^2 + 8*ep^3)*v^2 + 
        2*ep*(4 + 23*ep + 20*ep^2)*v*w + 2*ep*(3 + 20*ep + 16*ep^2)*w^2) + 
      u^2*((-1 + ep + 18*ep^2 + 16*ep^3)*v^2 + 
        (-4 - 5*ep + 38*ep^2 + 32*ep^3)*v*w + 4*(-1 - 2*ep + 5*ep^2 + 4*ep^3)*
         w^2) + w*(v + w)^2*(w + 8*ep^3*(v + 2*w) + 4*ep^2*(2*v + 5*w) + 
        ep*(v + 6*w))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(u + v + w)^2), 
  -1/4*(ep^2*((4 + 22*ep + 24*ep^2)*u^4 + (3 + 4*ep)*w*(v + w)^2*
       (-2*ep*v + 2*w + 5*ep*w) + u*w*(v + w)*(4*(3 + 10*ep + 8*ep^2)*v + 
        (21 + 77*ep + 68*ep^2)*w) + u^3*((9 + 55*ep + 60*ep^2)*v + 
        (17 + 75*ep + 76*ep^2)*w) + u^2*((6 + 35*ep + 36*ep^2)*v^2 + 
        2*(15 + 66*ep + 64*ep^2)*v*w + (28 + 107*ep + 100*ep^2)*w^2)))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  -1/4*(ep*((u + w)^3*(v + w)*(5*u^2 + (v + w)^2 + 3*u*(v + 2*w)) + 
      ep*(u + w)^3*(4*u^3 + 3*(v + w)^2*(3*v + 4*w) + u^2*(25*v + 17*w) + 
        3*u*(7*v^2 + 18*v*w + 11*w^2)) + 4*ep^3*(6*u^6 + u^5*(13*v + 63*w) - 
        w^2*(v + w)^2*(2*v^2 + 3*v*w + 5*w^2) + 
        u^4*(10*v^2 + 111*v*w + 171*w^2) + u^2*w*(21*v^3 + 79*v^2*w + 
          134*v*w^2 + 84*w^3) + u^3*(3*v^3 + 69*v^2*w + 214*v*w^2 + 
          190*w^3) + u*w*(2*v^4 + 7*v^3*w + 7*v^2*w^2 + 5*v*w^3 + 3*w^4)) + 
      ep^2*(22*u^6 + u^5*(61*v + 207*w) + w^2*(v + w)^2*
         (-6*v^2 + v*w + w^2) + u^4*(52*v^2 + 447*v*w + 569*w^2) + 
        u^2*w*(93*v^3 + 411*v^2*w + 694*v*w^2 + 384*w^3) + 
        u^3*(19*v^3 + 309*v^2*w + 894*v*w^2 + 686*w^3) + 
        u*w*(6*v^4 + 51*v^3*w + 151*v^2*w^2 + 189*v*w^3 + 83*w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)^2), 
  -1/4*(ep*(u^5*((-3 + 26*ep^2 + 24*ep^3)*v - 
        (3 - 16*ep + 50*ep^2 + 120*ep^3)*w) + 
      u^4*((1 + 21*ep + 77*ep^2 + 60*ep^3)*v^2 - 
        2*(5 - 36*ep - 57*ep^2 + 28*ep^3)*v*w - 
        (11 - 51*ep + 155*ep^2 + 404*ep^3)*w^2) + 
      u^2*w*((3 + 84*ep + 176*ep^2 + 72*ep^3)*v^3 + 
        2*(6 + 125*ep + 269*ep^2 + 100*ep^3)*v^2*w + 
        (3 + 192*ep + 398*ep^2 + 16*ep^3)*v*w^2 + 
        2*(-3 + 17*ep + 14*ep^2 - 72*ep^3)*w^3) + 
      u^3*((1 + 12*ep + 45*ep^2 + 36*ep^3)*v^3 + 
        2*(3 + 83*ep + 180*ep^2 + 72*ep^3)*v^2*w + 
        (-9 + 198*ep + 273*ep^2 - 172*ep^3)*v*w^2 - 
        2*(7 - 30*ep + 67*ep^2 + 228*ep^3)*w^3) + 
      w^2*(v + w)^2*(w*(v + w) + 3*ep*w*(2*v + w) + 4*ep^3*(v + 3*w)^2 + 
        ep^2*(3*v^2 + 28*v*w + 31*w^2)) + u*w*(v + w)*
       (w*(3*v^2 + 7*v*w + w^2) + 6*ep*(2*v^3 + 9*v^2*w + 11*v*w^2 + 2*w^3) + 
        4*ep^3*(v^3 + 16*v^2*w + 35*v*w^2 + 16*w^3) + 
        ep^2*(19*v^3 + 130*v^2*w + 215*v*w^2 + 88*w^3))))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)^2), 
  (ep*(-2*(u + v)*(u + w)^2*(v + w)^2 + 3*ep*(u + w)^2*(v + w)*
      (2*u^2 - 3*u*(v + w) - 5*v*(v + w)) + 
     4*ep^3*(-(u*(3*v - 7*w)*w*(v + w)^2) + v*(v - 3*w)*w*(v + w)^2 + 
       6*u^4*(v + 3*w) + u^3*(v^2 + 38*v*w + 41*w^2) - 
       5*u^2*(v^3 - 2*v^2*w - 9*v*w^2 - 6*w^3)) + 
     ep^2*(v*(3*v - 29*w)*w*(v + w)^2 - u*(49*v - 9*w)*w*(v + w)^2 + 
       u^4*(26*v + 62*w) + u^3*(-9*v^2 + 106*v*w + 127*w^2) + 
       u^2*(-35*v^3 - 34*v^2*w + 75*v*w^2 + 74*w^3))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*u*(u + v)*(u + w)^2*(v + w)*(u + v + w)), 
  -1/8*(ep*((u + w)^3*(v + w)*(3*u^2 - u*(v - 2*w) - (v + w)^2) + 
      ep*(u + w)^3*(8*u^3 + 12*u*w*(v + w) - 3*v*(v + w)^2 + 
        4*u^2*(5*v + 3*w)) + 8*ep^3*(6*u^6 + u^5*(11*v + 41*w) - 
        w^2*(v + w)^2*(v^2 + 2*v*w + 3*w^2) + u^4*(6*v^2 + 63*v*w + 95*w^2) + 
        u^2*w*(8*v^3 + 29*v^2*w + 55*v*w^2 + 38*w^3) + 
        u^3*(v^3 + 31*v^2*w + 104*v*w^2 + 96*w^3) + 
        u*w*(v^4 + v^3*w - 4*v^2*w^2 - 5*v*w^3 - w^4)) + 
      2*ep^2*(22*u^6 + u^5*(39*v + 133*w) - 3*w^2*(v + w)^2*
         (v^2 + 3*v*w + 3*w^2) + u^3*w*(75*v^2 + 309*v*w + 280*w^2) + 
        u^4*(14*v^2 + 201*v*w + 289*w^2) + u^2*w*(15*v^3 + 57*v^2*w + 
          144*v*w^2 + 106*w^3) - u*w*(-3*v^4 + 6*v^3*w + 34*v^2*w^2 + 
          30*v*w^3 + 5*w^4))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*
     (u + v + w)^2), (ep*(3*(1 + 9*ep + 30*ep^2 + 24*ep^3)*u^3 + 
     u*w*(2*(1 + 9*ep + 15*ep^2 + 4*ep^3)*v + 
       (5 + 45*ep + 102*ep^2 + 56*ep^3)*w) + 
     u^2*((1 + 9*ep + 33*ep^2 + 28*ep^3)*v + 
       (7 + 63*ep + 177*ep^2 + 124*ep^3)*w) + 
     w*(v + w)*(w + 9*ep*w + 4*ep^3*(-3*v + w) + ep^2*(-9*v + 15*w))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(u + v + w)), 
  -1/4*(ep*((u + w)^3*(v + w)*(u^2 - 3*u*v - (v + w)^2) + 
      ep*(u + w)^3*(8*u^3 + 2*u^2*(v - 3*w) - 3*v*(v + w)^2 - 
        6*u*(3*v^2 + 4*v*w + w^2)) + 
      2*ep^2*(22*u^6 - 3*w^3*(v + w)^2*(v + 2*w) + u^5*(9*v + 103*w) + 
        u^4*(-19*v^2 + 57*v*w + 178*w^2) + u^2*w*(21*v^3 + 9*v^2*w + 
          6*v*w^2 + 22*w^3) + u^3*(-3*v^3 - 9*v^2*w + 78*v*w^2 + 130*w^3) + 
        u*w*(6*v^4 + 15*v^3*w - 13*v^2*w^2 - 39*v*w^3 - 17*w^4)) + 
      8*ep^3*(6*u^6 - 2*w^4*(v + w)^2 + 5*u^5*(v + 7*w) + 
        u^3*w*(15*v^2 + 63*v*w + 70*w^2) + u^4*(-v^2 + 35*v*w + 74*w^2) + 
        u^2*w*(10*v^3 + 25*v^2*w + 37*v*w^2 + 26*w^3) + 
        u*w*(2*v^4 + 8*v^3*w + 7*v^2*w^2 - w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((ep*(2*u + v + w))/(u*(u + v + w))), 
  -1/2*(ep*(v + w))/(u*(u + v + w)), ep/(2*u), 
  -1/2*(ep*v)/((u + w)*(u + v + w)), 
  -1/4*(ep*(2*u^2 + 2*w*(v + w) + u*(v + 4*w)))/(u*(u + w)*(u + v + w)), 
  -1/4*(ep*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0}, 
 {(-3*ep^2*((4 + 22*ep + 24*ep^2)*u^4 + u^3*((5 + 30*ep + 32*ep^2)*v + 
       16*(1 + 5*ep + 5*ep^2)*w) + w^2*(v + w)*(4*(1 + 2*ep)^2*v + 
       (4 + 13*ep + 12*ep^2)*w) + u*w*((8 + 25*ep + 20*ep^2)*v^2 + 
       (23 + 79*ep + 68*ep^2)*v*w + 2*(8 + 31*ep + 28*ep^2)*w^2) + 
     u^2*(2*(2 + 9*ep + 8*ep^2)*v^2 + 4*(5 + 20*ep + 18*ep^2)*v*w + 
       (24 + 107*ep + 100*ep^2)*w^2)))/(2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
    (v + w)*(u + v + w)), (3*ep^3*(3 + 4*ep)*(u - w)*w*(u + v + w))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)), 
  (3*ep^2*((4 + 15*ep + 12*ep^2)*u^3*(v + w) + 
     w*(v + w)^2*((2 + 19*ep + 20*ep^2)*v + (-1 + 3*ep + 4*ep^2)*w) + 
     u*(v + w)*((4 + 19*ep + 20*ep^2)*v^2 + (7 + 52*ep + 56*ep^2)*v*w + 
       (1 + 5*ep + 4*ep^2)*w^2) + u^2*((5 + 24*ep + 24*ep^2)*v^2 + 
       (11 + 47*ep + 44*ep^2)*v*w + (6 + 17*ep + 12*ep^2)*w^2)))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (3*ep^2*(u^5*((8 + 41*ep + 44*ep^2)*v + (8 + 29*ep + 28*ep^2)*w) - 
     w^2*(v + w)^2*((4 + 35*ep + 36*ep^2)*v^2 + 2*(4 + 105*ep + 120*ep^2)*v*
        w + (4 + 211*ep + 252*ep^2)*w^2) + 
     u^4*((-19 + 2*ep + 40*ep^2)*v^2 + 2*(-9 + 115*ep + 180*ep^2)*v*w + 
       (1 + 204*ep + 288*ep^2)*w^2) - u^2*(v + w)*
      ((8 + 35*ep + 36*ep^2)*v^3 + 2*(-5 + 69*ep + 104*ep^2)*v^2*w + 
       (65 + 311*ep + 276*ep^2)*v*w^2 + (55 - 221*ep - 404*ep^2)*w^3) + 
     u^3*((19 + 16*ep - 16*ep^2)*v^3 + 2*(-15 + 37*ep + 76*ep^2)*v^2*w + 
       (-89 + 534*ep + 888*ep^2)*v*w^2 + 8*(-5 + 58*ep + 88*ep^2)*w^3) - 
     u*w*(v + w)*(2*(6 + 23*ep + 20*ep^2)*v^3 + 3*(7 + 133*ep + 156*ep^2)*v^2*
        w + (47 + 788*ep + 896*ep^2)*v*w^2 + (26 + 279*ep + 292*ep^2)*w^3)))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*(u + v + w)), 
  (3*ep^2*(u^5*((4 + 19*ep + 20*ep^2)*v + (4 + 13*ep + 12*ep^2)*w) + 
     u^4*((-14 - 11*ep + 12*ep^2)*v^2 + (-20 + 93*ep + 172*ep^2)*v*w + 
       2*(-3 + 46*ep + 72*ep^2)*w^2) - w^2*(v + w)^2*
      (2*(1 + 8*ep + 8*ep^2)*v^2 + (6 + 125*ep + 140*ep^2)*v*w + 
       (4 + 133*ep + 156*ep^2)*w^2) - u^2*(v + w)*(4*(1 + 2*ep)^2*v^3 + 
       (-10 + 59*ep + 100*ep^2)*v^2*w + (52 + 221*ep + 188*ep^2)*v*w^2 + 
       (50 - 81*ep - 204*ep^2)*w^3) - 2*u*w*(v + w)*
      ((3 + 10*ep + 8*ep^2)*v^3 + 2*(3 + 55*ep + 64*ep^2)*v^2*w + 
       (19 + 246*ep + 272*ep^2)*v*w^2 + 12*(1 + 8*ep + 8*ep^2)*w^3) + 
     u^3*(2*(7 + 10*ep)*v^3 + 2*(-12 + 11*ep + 36*ep^2)*v^2*w + 
       (-78 + 227*ep + 452*ep^2)*v*w^2 + (-40 + 219*ep + 372*ep^2)*w^3)))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 
  (ep^2*((6 + 27*ep + 28*ep^2)*u^4 + u^3*((6 + 23*ep + 20*ep^2)*v + 
       2*(11 + 44*ep + 40*ep^2)*w) + u^2*((6 + 19*ep + 12*ep^2)*v^2 + 
       (25 + 52*ep + 24*ep^2)*v*w + (31 + 99*ep + 76*ep^2)*w^2) + 
     w*(v + w)*(5*w*(v + w) + 4*ep^2*v*(v + 3*w) + 
       ep*(3*v^2 + 13*v*w + 4*w^2)) + u*(w*(11*v^2 + 29*v*w + 20*w^2) + 
       4*ep^2*(v^3 + 3*v^2*w + 4*v*w^2 + 6*w^3) + 
       ep*(3*v^3 + 23*v^2*w + 46*v*w^2 + 42*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (-2*ep^2*((4 + 19*ep + 20*ep^2)*u^4 + u^3*((5 + 21*ep + 20*ep^2)*v + 
       2*(8 + 31*ep + 28*ep^2)*w) + u^2*((4 + 15*ep + 12*ep^2)*v^2 + 
       4*(5 + 14*ep + 10*ep^2)*v*w + (24 + 83*ep + 68*ep^2)*w^2) + 
     w*(v + w)*(4*w*(v + w) + 4*ep^2*(v^2 + 6*v*w + 4*w^2) + 
       ep*(3*v^2 + 22*v*w + 16*w^2)) + u*(w*(8*v^2 + 23*v*w + 16*w^2) + 
       4*ep^2*(v^3 + 6*v^2*w + 15*v*w^2 + 12*w^3) + 
       ep*(3*v^3 + 28*v^2*w + 73*v*w^2 + 56*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 0, 
  (-2*ep^2*(2*(1 + 2*ep)^2*u^4 + u^3*((-4 + 9*ep + 20*ep^2)*v + 
       (-2 + 45*ep + 68*ep^2)*w) - w*(v + w)*((1 + 5*ep + 4*ep^2)*v^2 + 
       2*(1 + 16*ep + 16*ep^2)*v*w + (1 + 39*ep + 44*ep^2)*w^2) + 
     u^2*((4 - 8*ep^2)*v^2 + (-9 + 9*ep + 28*ep^2)*v*w + 
       3*(-3 + 35*ep + 52*ep^2)*w^2) - u*((2 + 5*ep + 4*ep^2)*v^3 + 
       (4 + 49*ep + 60*ep^2)*v^2*w + (12 + 71*ep + 68*ep^2)*v*w^2 + 
       (6 - 29*ep - 52*ep^2)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
    (v + w)*(u + v + w)), 
  -((ep^2*((6 + 33*ep + 36*ep^2)*u^4 + u*w*(v + w)*
       ((17 + 50*ep + 40*ep^2)*v + 2*(16 + 45*ep + 32*ep^2)*w) + 
      u^3*((9 + 59*ep + 68*ep^2)*v + (27 + 137*ep + 140*ep^2)*w) + 
      u^2*((9 + 46*ep + 48*ep^2)*v^2 + 2*(21 + 97*ep + 96*ep^2)*v*w + 
        (45 + 187*ep + 172*ep^2)*w^2) - w*(v + w)^2*(ep*(9*v - 7*w) - 8*w + 
        4*ep^2*(3*v + w))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*
     (u + v + w))), (-2*ep^2*((1 + 14*ep + 16*ep^2)*w^2*(v + w)^2 + 
     (3 + 4*ep)*u^3*(v + ep*v + w - 2*ep*w) - 
     u*w*(v + w)*(2*(1 + 7*ep + 8*ep^2)*v - (4 + 21*ep + 20*ep^2)*w) - 
     (3 + 4*ep)*u^2*((1 + 3*ep)*v^2 + (-1 + 6*ep)*v*w + (-2 + ep)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  -((ep^2*((2 + 11*ep + 12*ep^2)*u^4 + 2*w*(v + w)^2*((1 + 8*ep + 8*ep^2)*v + 
        4*ep*(4 + 5*ep)*w) + u^3*((11 + 34*ep + 24*ep^2)*v + 
        (17 + 48*ep + 32*ep^2)*w) + u^2*(-((-1 + ep + 4*ep^2)*v^2) + 
        2*(11 + 18*ep + 4*ep^2)*v*w + (25 + 58*ep + 32*ep^2)*w^2) + 
      u*(v + w)*(4*(v + 2*ep*v)^2 + (5 + 29*ep + 28*ep^2)*v*w + 
        (10 + 53*ep + 52*ep^2)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
     (v + w)*(u + v + w))), 
  (2*ep^2*((2 + 11*ep + 12*ep^2)*u^4 + (3 + 4*ep)*u^3*
      ((3 + 6*ep)*v + (5 + 8*ep)*w) + w*(v + w)^2*((1 + 8*ep + 8*ep^2)*v + 
       (2 + 25*ep + 28*ep^2)*w) + u*(v + w)*(2*(v + 2*ep*v)^2 + 
       4*(1 + 3*ep + 2*ep^2)*v*w + (13 + 51*ep + 44*ep^2)*w^2) + 
     u^2*(4*w*(5*v + 6*w) - 4*ep^2*(v^2 - 3*v*w - 9*w^2) + 
       ep*(-3*v^2 + 35*v*w + 59*w^2))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
    (v + w)*(u + v + w)), 0, 
  (ep^2*(-((2 + 11*ep + 12*ep^2)*u^3) + 2*(1 + 2*ep)*u^2*
      ((3 + 6*ep)*v + 2*ep*w) + w*(v + w)*(4*(1 + 8*ep + 8*ep^2)*v + 
       (1 + 7*ep + 4*ep^2)*w) + u*(8*(v + 2*ep*v)^2 + (15 + 75*ep + 76*ep^2)*
        v*w + (3 + 22*ep + 24*ep^2)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
    (v + w)), (2*ep^2*((2 + 11*ep + 12*ep^2)*u^3 + 2*(3 + 10*ep + 8*ep^2)*u^2*
      w - w*(v + w)*((1 + 8*ep + 8*ep^2)*v - (2 + 17*ep + 20*ep^2)*w) - 
     u*(2*(v + 2*ep*v)^2 + ep*(3 + 4*ep)*v*w - 2*(3 + 13*ep + 12*ep^2)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)), 
  (ep^2*(2*ep*(3 + 4*ep)*u^4*w - w*(v + w)^3*((1 + 17*ep + 20*ep^2)*v - 
       (6 + 25*ep + 20*ep^2)*w) - u*(v + w)^2*((2 + 17*ep + 20*ep^2)*v^2 + 
       (-3 + 28*ep + 40*ep^2)*v*w - (16 + 25*ep + 4*ep^2)*w^2) + 
     u^3*((1 - 18*ep - 24*ep^2)*v^2 - 2*(-1 + 9*ep + 12*ep^2)*v*w + 
       (1 + 6*ep + 8*ep^2)*w^2) - u^2*(v + w)*(4*(1 + 9*ep + 10*ep^2)*v^2 + 
       (-7 + 54*ep + 80*ep^2)*v*w + (-11 + 16*ep^2)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
  (-2*ep^2*(2*ep*(3 + 4*ep)*u^4*w + 2*(2 + 25*ep + 28*ep^2)*w^2*(v + w)^3 + 
     u*w*(v + w)^2*((4 + 43*ep + 52*ep^2)*v + (13 + 81*ep + 84*ep^2)*w) - 
     u^2*(v + w)*((3 + 7*ep + 4*ep^2)*v^2 - (9 + 28*ep + 24*ep^2)*v*w - 
       (12 + 53*ep + 52*ep^2)*w^2) + (3 + 4*ep)*u^3*(v^2 + (1 + 8*ep)*w^2 + 
       2*v*(w + 3*ep*w))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*
    (u + v + w)), (ep^2*((2 + 17*ep + 20*ep^2)*u^5 + 
     w^3*(v + w)*((2 + 11*ep + 12*ep^2)*v + (2 + 17*ep + 20*ep^2)*w) + 
     u^4*(4*(1 + 9*ep + 10*ep^2)*v + (14 + 53*ep + 44*ep^2)*w) + 
     u^3*((-1 + 18*ep + 24*ep^2)*v^2 + 3*(5 + 29*ep + 28*ep^2)*v*w + 
       2*(14 + 27*ep + 8*ep^2)*w^2) + u^2*w*(2*w*(11*v + 12*w) + 
       4*ep^2*v*(v + 20*w) + ep*(5*v^2 + 94*v*w + 34*w^2)) + 
     u*w*(w*(3*v^2 + 15*v*w + 10*w^2) - 4*ep^2*(4*v^3 + 2*v^2*w - 17*v*w^2 - 
         7*w^3) + ep*(-12*v^3 - 2*v^2*w + 71*v*w^2 + 33*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 
  (-2*ep^2*(w^3*(v + w)*(v + 11*ep*v + 12*ep^2*v + w + 20*ep*w + 24*ep^2*w) + 
     u^4*((3 + 7*ep + 4*ep^2)*v + (6 - 35*ep - 60*ep^2)*w) - 
     u^2*w*((5 + 39*ep + 44*ep^2)*v^2 + (-11 + 28*ep + 64*ep^2)*v*w + 
       (-13 + 85*ep + 140*ep^2)*w^2) - 
     u^3*((3 + 4*ep)*v^2 + (-9 + 19*ep + 44*ep^2)*v*w + 
       (-15 + 105*ep + 172*ep^2)*w^2) - u*w*(w*(v^2 - 7*v*w - 5*w^2) + 
       ep*(12*v^3 + 24*v^2*w - 29*v*w^2 - 5*w^3) + 
       4*ep^2*(4*v^3 + 8*v^2*w - 5*v*w^2 + w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 0, 0, 0, 
  (ep^2*(-(u^5*((2 + 11*ep + 12*ep^2)*v + (2 + 5*ep + 4*ep^2)*w)) + 
     u^4*((7 + 10*ep)*v^2 + (10 - 45*ep - 84*ep^2)*v*w + 
       (3 - 43*ep - 68*ep^2)*w^2) + w^2*(v + w)^2*
      ((1 + 11*ep + 12*ep^2)*v^2 + (3 + 79*ep + 92*ep^2)*v*w + 
       2*(1 + 40*ep + 48*ep^2)*w^2) + u^2*(v + w)*
      ((2 + 11*ep + 12*ep^2)*v^3 + (-5 + 28*ep + 48*ep^2)*v^2*w + 
       (26 + 139*ep + 132*ep^2)*v*w^2 + (25 + 9*ep - 36*ep^2)*w^3) - 
     u^3*((7 + 10*ep)*v^3 + (-12 + 5*ep + 28*ep^2)*v^2*w + 
       (-39 + 91*ep + 196*ep^2)*v*w^2 + 10*(-2 + 9*ep + 16*ep^2)*w^3) + 
     u*w*(v + w)*((3 + 10*ep + 8*ep^2)*v^3 + 2*(3 + 64*ep + 76*ep^2)*v^2*w + 
       (19 + 303*ep + 348*ep^2)*v*w^2 + 3*(4 + 47*ep + 52*ep^2)*w^3)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*(u + v + w)), 
  (ep^2*(-(u^5*((4 + 25*ep + 28*ep^2)*v + 4*(1 + 2*ep)^2*w)) - 
     u^4*((-14 + ep + 28*ep^2)*v^2 + (-20 + 147*ep + 244*ep^2)*v*w + 
       2*(-3 + 64*ep + 96*ep^2)*w^2) + w^2*(v + w)^2*
      ((2 + 34*ep + 40*ep^2)*v^2 + (6 + 221*ep + 268*ep^2)*v*w + 
       (4 + 211*ep + 260*ep^2)*w^2) + u^3*((-14 + ep + 28*ep^2)*v^3 + 
       8*(3 + 4*ep)*v^2*w + (78 - 221*ep - 444*ep^2)*v*w^2 + 
       (40 - 243*ep - 404*ep^2)*w^3) + u^2*(v + w)*
      ((4 + 25*ep + 28*ep^2)*v^3 + (-10 + 185*ep + 268*ep^2)*v^2*w + 
       (52 + 497*ep + 556*ep^2)*v*w^2 + (50 + 45*ep - 36*ep^2)*w^3) + 
     u*w*(v + w)*((6 + 41*ep + 44*ep^2)*v^3 + (12 + 439*ep + 548*ep^2)*v^2*
        w + (38 + 897*ep + 1084*ep^2)*v*w^2 + (24 + 387*ep + 452*ep^2)*w^3)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*(u + v + w)), 
  (ep^2*(-(u^5*((4 + 19*ep + 20*ep^2)*v + 4*(1 + 2*ep)^2*w)) - 
     2*u^4*((-7 - ep + 12*ep^2)*v^2 + (-10 + 57*ep + 100*ep^2)*v*w + 
       (-3 + 55*ep + 84*ep^2)*w^2) + w^2*(v + w)^2*
      (2*(1 + 8*ep + 8*ep^2)*v^2 + (6 + 125*ep + 140*ep^2)*v*w + 
       (4 + 133*ep + 156*ep^2)*w^2) + u^3*((-14 - 11*ep + 12*ep^2)*v^3 - 
       8*(-3 + 2*ep + 8*ep^2)*v^2*w + (78 - 275*ep - 516*ep^2)*v*w^2 + 
       (40 - 267*ep - 436*ep^2)*w^3) + u^2*(v + w)*(4*(1 + 2*ep)^2*v^3 + 
       2*(-5 + 49*ep + 76*ep^2)*v^2*w + 2*(26 + 121*ep + 108*ep^2)*v*w^2 + 
       (50 - 135*ep - 276*ep^2)*w^3) + u*w*(v + w)*
      ((6 + 26*ep + 24*ep^2)*v^3 + 2*(6 + 125*ep + 148*ep^2)*v^2*w + 
       (38 + 507*ep + 564*ep^2)*v*w^2 + (24 + 171*ep + 164*ep^2)*w^3)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*(u + v + w)), 
  (2*ep^2*(-(u^5*((4 + 19*ep + 20*ep^2)*v + (4 + 13*ep + 12*ep^2)*w)) + 
     w^2*(v + w)^2*(2*(1 + 8*ep + 8*ep^2)*v^2 + (1 + 79*ep + 92*ep^2)*v*w + 
       (-1 + 78*ep + 96*ep^2)*w^2) - u^4*((-8 - 9*ep + 4*ep^2)*v^2 + 
       (-5 + 79*ep + 124*ep^2)*v*w + (3 + 76*ep + 104*ep^2)*w^2) + 
     u^2*(v + w)*(4*(1 + 2*ep)^2*v^3 + (-6 + 17*ep + 36*ep^2)*v^2*w + 
       (15 + 82*ep + 72*ep^2)*v*w^2 - 4*(-3 + 16*ep + 28*ep^2)*w^3) + 
     u*w*(v + w)*(2*(3 + 10*ep + 8*ep^2)*v^3 + (5 + 130*ep + 152*ep^2)*v^2*
        w + 2*(3 + 136*ep + 160*ep^2)*v*w^2 + 2*(1 + 55*ep + 64*ep^2)*w^3) - 
     u^3*(2*(4 + 9*ep + 4*ep^2)*v^3 + 3*(-3 + 14*ep + 24*ep^2)*v^2*w + 
       (-27 + 189*ep + 308*ep^2)*v*w^2 + (-10 + 159*ep + 236*ep^2)*w^3)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  (ep*(2*w*(u + w)*(v + w)*(u + v + w) - 4*ep^3*(u + w)*
      (u^2*v - 3*(v + w)^2*(v + 4*w) - u*(6*v^2 + 19*v*w + 13*w^2)) + 
     ep^2*(u + w)*(u^2*(-5*v + 2*w) + (v + w)^2*(11*v + 64*w) + 
       u*(26*v^2 + 97*v*w + 71*w^2)) + 
     ep*(u^3*(-v + w) + w*(v + w)^2*(v + 22*w) + 
       u^2*(7*v^2 + 28*v*w + 25*w^2) + 2*u*(v^3 + 15*v^2*w + 37*v*w^2 + 
         23*w^3))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (ep^2*((2 + 11*ep + 12*ep^2)*u^2 + (3 + 4*ep)*(v + w)*(ep*v + w) + 
     2*(1 + 2*ep)*u*(v + 2*ep*v + (3 + 4*ep)*w)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)*(v + w)), 
  (ep^2*(-(w*(v + w)*(v + 8*ep*v + 8*ep^2*v + w + 2*ep*w)) - 
     2*u^2*(v + ep*v + w - 5*ep*w - 8*ep^2*w) - 
     u*(2*(v + 2*ep*v)^2 + (5 + 6*ep)*v*w + (3 - 8*ep - 16*ep^2)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)), 
  -((ep^2*((2 + 11*ep + 12*ep^2)*u^4 - 2*(1 + 7*ep + 8*ep^2)*w^2*(v + w)^2 + 
      (1 + 2*ep)*u^3*((7 + 12*ep)*v + 5*(3 + 4*ep)*w) - 
      u*w*(v + w)*((-5 + ep + 12*ep^2)*v + (-4 + 15*ep + 28*ep^2)*w) + 
      u^2*(-((1 + 5*ep + 4*ep^2)*v^2) + 2*(11 + 24*ep + 12*ep^2)*v*w + 
        (19 + 38*ep + 16*ep^2)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
     (v + w)*(u + v + w))), 
  (ep^2*((2 + 11*ep + 12*ep^2)*u^4 - w*(v + w)^2*((1 + 8*ep + 8*ep^2)*v - 
       (3 + 16*ep + 16*ep^2)*w) + u^3*((5 + 24*ep + 24*ep^2)*v + 
       (11 + 44*ep + 40*ep^2)*w) + u^2*(-((5 + 15*ep + 12*ep^2)*v^2) + 
       3*(3 + 10*ep + 8*ep^2)*v*w + 2*(9 + 33*ep + 28*ep^2)*w^2) - 
     u*(v + w)*(2*(v + 2*ep*v)^2 + (3 + 19*ep + 20*ep^2)*v*w - 
       (12 + 49*ep + 44*ep^2)*w^2)))/(2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
    (v + w)*(u + v + w)), (6*ep^3*(3 + 4*ep)*u^2*w - 
    2*ep*w*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v + 
      (2 + 18*ep + 75*ep^2 + 68*ep^3)*w) - 
    2*ep*u*(2*(1 + ep)*(v + 4*ep*v)^2 + (4 + 36*ep + 105*ep^2 + 76*ep^3)*v*
       w + 2*(1 + 9*ep + 33*ep^2 + 28*ep^3)*w^2))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)), 
  (ep^2*((2 + 11*ep + 12*ep^2)*u^4 + u^3*((5 + 24*ep + 24*ep^2)*v + 
       (11 + 38*ep + 32*ep^2)*w) - w*(v + w)^2*((1 + 8*ep + 8*ep^2)*v - 
       (3 + 34*ep + 40*ep^2)*w) + u^2*(-((5 + 15*ep + 12*ep^2)*v^2) + 
       3*(3 + 10*ep + 8*ep^2)*v*w + 2*(9 + 36*ep + 32*ep^2)*w^2) - 
     u*(v + w)*(2*(v + 2*ep*v)^2 + (3 + 13*ep + 12*ep^2)*v*w - 
       (12 + 79*ep + 84*ep^2)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
    (v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep^2*(2*(1 + 2*ep)^2*u^3 + w*(v + w)*(v + w - 3*ep*w - 4*ep^2*w) + 
     u^2*(v + 2*ep*v + 2*(2 + 9*ep + 8*ep^2)*w) + 
     u*((2 + 4*ep)*v^2 + (4 + 3*ep - 4*ep^2)*v*w + (3 + 7*ep + 4*ep^2)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 
  -((ep*(2*w*(u + w)*(v + w)^2*(u + v + w) + 4*ep^3*(u + w)*
       (2*u^3*w - u^2*v*(v + w) - 8*w*(v + w)^3 + u*(v + w)^2*(2*v + 5*w)) + 
      ep^2*(u + w)*(18*u^3*w - 4*w*(v + w)^3 + u*(v + w)^2*(12*v + 47*w) - 
        9*u^2*(v^2 - v*w - 2*w^2)) + ep*(8*u^4*w + 19*w^2*(v + w)^3 + 
        u*w*(v + w)^2*(17*v + 42*w) + u^3*(-3*v^2 + 8*v*w + 21*w^2) + 
        u^2*(6*v^3 + 26*v^2*w + 56*v*w^2 + 36*w^3))))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w))), 
  -((ep^3*(3 + 4*ep)*(v^3 - v*w^2 + u^2*(2*v + w) + u*(3*v^2 + 3*v*w + w^2)))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + v)*(u + w)*(v + w))), 
  -((ep^2*((2 + 11*ep + 12*ep^2)*u^2 + 2*(1 + 2*ep)^2*u*v + 
      (3 + 19*ep + 20*ep^2)*u*w + (1 + 8*ep + 8*ep^2)*w*(v + w)))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2)), 
  -((ep^2*(2*ep*(3 + 4*ep)*u^4*w + w*(v + w)^3*((1 + 11*ep + 12*ep^2)*v + 
        (2 + 69*ep + 84*ep^2)*w) + u^3*((5 + 20*ep + 16*ep^2)*v^2 + 
        2*(5 + 32*ep + 32*ep^2)*v*w + (5 + 50*ep + 56*ep^2)*w^2) + 
      u^2*(v + w)*(2*(-1 + 5*ep + 8*ep^2)*v^2 + (11 + 86*ep + 96*ep^2)*v*w + 
        (13 + 100*ep + 112*ep^2)*w^2) + u*(v + w)^2*
       ((2 + 11*ep + 12*ep^2)*v^2 + (5 + 90*ep + 112*ep^2)*v*w + 
        (10 + 125*ep + 148*ep^2)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
     (v + w)^2*(u + v + w))), 
  -1/2*(ep*(2*ep^2*(3 + 4*ep)*u^4*w + ep*w*(v + w)^3*
       ((2 + 19*ep + 20*ep^2)*v + (3 + 65*ep + 76*ep^2)*w) + 
      u^2*(v + w)*((2 + 20*ep + 71*ep^2 + 60*ep^3)*v^2 + 
        (6 + 74*ep + 243*ep^2 + 196*ep^3)*v*w + 
        2*(2 + 27*ep + 95*ep^2 + 80*ep^3)*w^2) + 
      u^3*((2 + 25*ep + 73*ep^2 + 52*ep^3)*v^2 + 
        2*(2 + 25*ep + 82*ep^2 + 64*ep^3)*v*w + 
        (2 + 25*ep + 97*ep^2 + 84*ep^3)*w^2) + 
      u*(v + w)^2*(2*w*(v + w) + ep*(4*v^2 + 29*v*w + 32*w^2) + 
        4*ep^3*(5*v^2 + 39*v*w + 40*w^2) + ep^2*(19*v^2 + 155*v*w + 
          164*w^2))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*
     (u + v + w)), (2*ep*(2*w*(v + w)^2 + 18*ep*w*(v + w)^2 + 
     4*ep^3*(3*u^2*(v + 2*w) + 3*u*w*(3*v + 4*w) + 
       2*w*(4*v^2 + 11*v*w + 7*w^2)) + 3*ep^2*(3*u^2*(v + 2*w) + 
       3*u*w*(3*v + 4*w) + 2*w*(8*v^2 + 19*v*w + 11*w^2))))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)), 
  -((ep^2*(2*ep*(3 + 4*ep)*u^4*w + w*(v + w)^3*((2 + 19*ep + 20*ep^2)*v + 
        (3 + 53*ep + 60*ep^2)*w) + u^2*(v + w)*((2 + 17*ep + 20*ep^2)*v^2 + 
        (20 + 63*ep + 52*ep^2)*v*w + 2*(9 + 29*ep + 24*ep^2)*w^2) + 
      u^3*((7 + 19*ep + 12*ep^2)*v^2 + 2*(7 + 25*ep + 20*ep^2)*v*w + 
        (7 + 37*ep + 36*ep^2)*w^2) + u*(v + w)^2*((4 + 19*ep + 20*ep^2)*v^2 + 
        (11 + 89*ep + 100*ep^2)*v*w + 2*(7 + 40*ep + 40*ep^2)*w^2)))/
    ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w))), 0, 0, 0, 0, 
  0, 0, 0, (2*ep*(2*(u + w)*(v + w)^2*(u + v + w) + 
     4*ep^3*(u + w)*(2*u^3 + 6*v^3 + 8*v^2*w - 6*v*w^2 - 8*w^3 + 
       2*u^2*(v + 7*w) + u*(6*v^2 + 17*v*w + 27*w^2)) + 
     ep^2*(u + w)*(8*u^3 + 40*v^3 + 84*v^2*w + 36*v*w^2 - 8*w^3 + 
       u^2*(-4*v + 30*w) + u*(52*v^2 + 93*v*w + 97*w^2)) + 
     ep*(2*u^4 - u^3*(7*v + 5*w) + w*(v + w)^2*(17*v + 16*w) + 
       u^2*(25*v^2 + 24*v*w + 3*w^2) + 2*u*(8*v^3 + 35*v^2*w + 38*v*w^2 + 
         13*w^3))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (2*ep*(w*(u + w)*(u + v + w) + 8*ep^3*(u + w)*(v^2 + 3*v*w + 2*w^2) + 
     2*ep^2*(u + w)*(2*u^2 + 4*v^2 + 15*v*w + 11*w^2 + u*(v + 5*w)) + 
     ep*(2*u^3 + u^2*(v + 10*w) + w*(v^2 + 8*v*w + 7*w^2) + 
       u*(2*v^2 + 10*v*w + 15*w^2))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2*
    (u + v + w)), (ep^2*((2 + 11*ep + 12*ep^2)*u^3 + 
     u*w*((5 + 15*ep + 12*ep^2)*v + 3*(3 + 10*ep + 8*ep^2)*w) + 
     2*u^2*((1 + 7*ep + 8*ep^2)*v + (4 + 17*ep + 16*ep^2)*w) + 
     (3 + 4*ep)*w*(v + w)*(w + ep*(-2*v + w))))/((1 + 2*ep)*(1 + 4*ep)*u*
    (u + w)^2*(v + w)), (ep^2*((2 + 11*ep + 12*ep^2)*u^5 + 
     u^4*(2*(-1 + 5*ep + 8*ep^2)*v + (2 + 93*ep + 124*ep^2)*w) - 
     ep*w^2*(v + w)*((6 + 8*ep)*v^2 + (23 + 28*ep)*v*w + (29 + 36*ep)*w^2) + 
     u^2*w*((10 + 59*ep + 60*ep^2)*v^2 + 8*ep*(9 + 13*ep)*v*w + 
       2*(-1 + 72*ep + 100*ep^2)*w^2) + u^3*((5 + 20*ep + 16*ep^2)*v^2 + 
       (-3 + 77*ep + 108*ep^2)*v*w + 2*(-1 + 102*ep + 140*ep^2)*w^2) + 
     u*w*(v*w*(5*v + w) + ep*(6*v^3 + 10*v^2*w - 47*v*w^2 - 7*w^3) + 
       ep^2*(8*v^3 + 8*v^2*w - 52*v*w^2 - 4*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 
  (ep^2*(2*u^4*((3 + 6*ep + 4*ep^2)*v + (7 - 13*ep - 32*ep^2)*w) + 
     u^2*w*((29 + 48*ep + 8*ep^2)*v^2 + (58 + 75*ep - 20*ep^2)*v*w + 
       (17 - 119*ep - 196*ep^2)*w^2) - u^3*((3 + 9*ep + 4*ep^2)*v^2 - 
       2*(22 + 31*ep)*v*w + (-31 + 105*ep + 204*ep^2)*w^2) + 
     u*w*((14 + 29*ep + 12*ep^2)*v^3 + (27 + 54*ep + 16*ep^2)*v^2*w + 
       2*(7 + 21*ep + 8*ep^2)*v*w^2 - 3*(1 + 9*ep + 12*ep^2)*w^3) + 
     w^2*(v + w)*(-3*w*(v + w) + 4*ep^2*(v^2 + 2*v*w + 5*w^2) + 
       ep*(3*v^2 + 4*v*w + 13*w^2))))/((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*
    (v + w)*(u + v + w)), (ep^3*(3 + 4*ep)*(u^3*(v - 5*w) - 3*u*w*(v + w)^2 - 
     v*w*(v + w)^2 + u^2*(v^2 - 5*v*w - 8*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + v)*(u + w)^2*(v + w)), 
  (ep*(2*u*(u + w)^2*(v + w)*(u + v + w) + ep*(u + w)^2*
      (4*u^3 + 3*w*(v + w)^2 + 4*u^2*(5*v + 6*w) + 
       u*(25*v^2 + 48*v*w + 27*w^2)) + 4*ep^3*(6*u^5 + 17*u^4*(v + 3*w) + 
       u^2*w*(36*v^2 + 89*v*w + 95*w^2) + u^3*(14*v^2 + 75*v*w + 115*w^2) - 
       2*w^2*(v^3 + 3*v^2*w + 5*v*w^2 + 3*w^3) + 
       u*w*(2*v^3 + 16*v^2*w + 21*v*w^2 + 19*w^3)) + 
     ep^2*(22*u^5 + u^4*(77*v + 191*w) + u^2*w*(178*v^2 + 421*v*w + 
         389*w^2) + u^3*(76*v^2 + 339*v*w + 445*w^2) - 
       2*w^2*(3*v^3 + 8*v^2*w + 13*v*w^2 + 8*w^3) + 
       u*w*(6*v^3 + 86*v^2*w + 133*v*w^2 + 97*w^3))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 
  (2*ep*(w*(u + w) + 9*ep*w*(u + w) + ep^2*(-9*u^2 + 24*u*w + 9*v*w + 
       33*w^2) - 4*ep^3*(3*u^2 - 4*u*w - w*(3*v + 7*w))))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^2), 
  (ep^2*((4 + 22*ep + 24*ep^2)*u^5 + w^3*(v + w)*((3 + 2*ep)*v + 
       (3 - 10*ep - 16*ep^2)*w) + u^4*((2 + 23*ep + 28*ep^2)*v + 
       (14 + 137*ep + 164*ep^2)*w) + u^2*w*((17 + 82*ep + 80*ep^2)*v^2 + 
       (32 + 181*ep + 196*ep^2)*v*w + (27 + 245*ep + 284*ep^2)*w^2) + 
     u^3*((7 + 22*ep + 16*ep^2)*v^2 + (16 + 129*ep + 148*ep^2)*v*w + 
       (25 + 289*ep + 348*ep^2)*w^2) + u*w*(w*(13*v^2 + 24*v*w + 15*w^2) + 
       4*ep^2*(4*v^3 + 16*v^2*w + 15*v*w^2 + 15*w^3) + 
       ep*(12*v^3 + 62*v^2*w + 67*v*w^2 + 61*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (4*ep*w)/(u*(u + w)), (2*ep*(-u + v + w))/(u*(u + v + w)), 
  -((ep*(u + 2*v + w))/((u + w)*(u + v + w))), 
  (ep*(2*u + v + 2*w))/((u + w)*(u + v + w)), (ep*(-u + w))/(u*(u + w)), 
  ep/(u + w), 0, 0, 0}, 
 {(3*ep*((2 + 8*ep)*u^4 + (1 + 3*ep)*u^3*(3*v + 7*w) + 
     w^2*(v + w)*(v + 3*ep*v + w + 2*ep*w) + 
     u*w*((2 + 3*ep)*v^2 + (7 + 11*ep)*v*w + (5 + 9*ep)*w^2) + 
     u^2*((1 + 3*ep)*v^2 + (8 + 15*ep)*v*w + (9 + 20*ep)*w^2)))/
   (2*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (-3*ep^2*w*(u + v + w))/((1 + 4*ep)*(u + w)^2*(v + w)), 
  (3*ep*(-2*ep*u^3*w - 2*(-1 + ep)*u*w*(v + w)^2 + w^2*(v + w)^2 + 
     u^2*(v + w)*(v + w - 4*ep*w)))/(2*(1 + 4*ep)*u*(u + w)^2*(v + w)*
    (u + v + w)), (-3*ep*((4 + 15*ep)*u^5 - 4*w^3*(v + w)*
      ((-1 + ep)*v + (-1 + 4*ep)*w) + u^4*((-1 + 8*ep)*v + (11 + 104*ep)*w) + 
     u^2*w*((12 + 13*ep)*v^2 + 3*(7 + 12*ep)*v*w + (13 + 144*ep)*w^2) + 
     u^3*(-4*(-1 + ep)*v^2 + (13 + 206*ep)*w^2 + 5*v*(w + 8*ep*w)) + 
     u*w*(w*(12*v^2 + 23*v*w + 11*w^2) + ep*(8*v^3 + 13*v^2*w - 16*v*w^2 + 
         11*w^3))))/(2*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 
  (-3*ep*((2 + 7*ep)*u^5 - w^3*(v + w)*((-2 + 3*ep)*v + (-2 + 11*ep)*w) + 
     u^4*((-2 + ep)*v + 2*(2 + 27*ep)*w) + 
     u^2*w*((6 + 5*ep)*v^2 + (6 + 5*ep)*v*w + (2 + 73*ep)*w^2) + 
     u^3*((2 - 3*ep)*v^2 + (-2 + 11*ep)*v*w + (2 + 109*ep)*w^2) + 
     u*w*(ep*v*(4*v^2 + 5*v*w - 19*w^2) + 2*w*(3*v^2 + 5*v*w + 2*w^2))))/
   (2*(1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 0, 0, 
  -((ep*((3 + 10*ep)*u^4 + w^2*(v + w)*(v + 3*ep*v + w + ep*w) + 
      u^3*((4 + 9*ep)*v + 5*(2 + 5*ep)*w) + 
      u^2*((1 + 3*ep)*v^2 + 2*(5 + 6*ep)*v*w + 3*(4 + 7*ep)*w^2) + 
      u*w*(2*(1 + ep)*v^2 + (8 + 7*ep)*v*w + (6 + 7*ep)*w^2)))/
    ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w))), 
  (2*ep*((2 + 7*ep)*u^4 + w^2*(v + w)*(v + 3*ep*v + w + 2*ep*w) + 
     u^3*((3 + 8*ep)*v + (7 + 17*ep)*w) + 
     u^2*((1 + 3*ep)*v^2 + (8 + 11*ep)*v*w + 3*(3 + 5*ep)*w^2) + 
     u*w*(2*(1 + ep)*v^2 + (7 + 8*ep)*v*w + (5 + 7*ep)*w^2)))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 0, 
  (2*ep*((1 + 3*ep)*u^4 + w^2*(v + w)*(v + ep*v + w - 3*ep*w) + 
     2*u^3*(3*ep*v + w + 10*ep*w) + 2*u*w*(-((-1 + ep)*v^2) + 
       (2 - 3*ep)*v*w + (1 + 4*ep)*w^2) + 
     u^2*((1 + ep)*v^2 + 2*(1 + ep)*v*w + 2*(1 + 14*ep)*w^2)))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (ep*(3*(1 + 4*ep)*u^4 + w*(v + w)^2*(-3*ep*v + 3*w + 2*ep*w) + 
     u*w*(v + w)*(6*(1 + 2*ep)*v + (11 + 21*ep)*w) + 
     u^3*((5 + 21*ep)*v + (11 + 41*ep)*w) + 
     u^2*((3 + 11*ep)*v^2 + (16 + 53*ep)*v*w + 16*(1 + 3*ep)*w^2)))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (2*ep*(-(u*(3*ep*v - w)*w*(v + w)) + ep*w^2*(v + w)^2 + 
     u^2*(v + w)*(ep*(v - 3*w) + 2*w) + u^3*(v + 3*ep*v + w - 2*ep*w)))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (ep*((1 + 4*ep)*u^4 + (-1 + 3*ep)*w^2*(v + w)^2 + 
     u*w*(v + w)*(-((2 + 3*ep)*v) + w + 4*ep*w) + 
     u^3*((3 + 6*ep)*v + (5 + 6*ep)*w) + 
     u^2*(-v^2 + (4 + ep)*v*w + 3*(2 + ep)*w^2)))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (-2*ep*((1 + 4*ep)*u^4 + 2*ep*w^2*(v + w)^2 + 
     u*w*(v + w)*(-2*ep*v + 3*w + 4*ep*w) + 
     u^3*((3 + 8*ep)*v + (5 + 8*ep)*w) + 
     u^2*(w*(6*v + 7*w) + 2*ep*(v^2 + 3*v*w + 3*w^2))))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 0, 
  (ep*((1 + 4*ep)*u^3 + (1 + 3*ep)*w^2*(v + w) + 
     u*w*(2*(1 + ep)*v + (3 + 4*ep)*w) + u^2*(v + 3*ep*v + (3 + 5*ep)*w)))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)), 
  (-2*ep*((1 + 4*ep)*u^3 + (1 + 3*ep)*w^2*(v + w) + 
     u*w*(2*(1 + ep)*v + (3 + 4*ep)*w) + u^2*(v + 3*ep*v + (3 + 5*ep)*w)))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)), 
  (ep*((-1 + 3*ep)*u + (-1 + 2*ep)*(v + w)))/((1 + 4*ep)*u*(u + v + w)), 
  (2*ep*((1 + ep)*u + 2*ep*(v + w)))/((1 + 4*ep)*u*(u + v + w)), 
  -((ep*((1 + 6*ep)*u^5 + 2*u*w^3*(v + w) + 
      u^4*((2 + 7*ep)*v + (5 + 7*ep)*w) + ep*w^3*(v^2 + 4*v*w + 3*w^2) - 
      ep*u*w*(4*v^3 + 11*v^2*w + 3*v*w^2 + 2*w^3) + 
      u^3*(3*w*(2*v + 3*w) + ep*(v^2 + 3*v*w - 12*w^2)) + 
      u^2*w*(w*(6*v + 7*w) - ep*(11*v^2 + 11*v*w + 18*w^2))))/
    ((1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w))), 
  (2*ep*(u^4*(v + 3*ep*v + w - 16*ep*w) + ep*w^3*(v^2 + 5*v*w + 4*w^2) + 
     u^3*(3*w*(v + w) + ep*(v^2 - 8*v*w - 44*w^2)) + 
     u^2*w*(3*w*(v + w) - ep*(11*v^2 + 20*v*w + 36*w^2)) + 
     u*(w^3*(v + w) - ep*w*(4*v^3 + 11*v^2*w + 4*v*w^2 + 4*w^3))))/
   ((1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 0, 0, 0, 
  (ep*((1 + 4*ep)*u^5 - w^3*(v + w)*((-1 + 3*ep)*v + (-1 + 7*ep)*w) + 
     u^2*w*((3 + 5*ep)*v^2 + (3 + 8*ep)*v*w + (1 + 37*ep)*w^2) + 
     u^3*((1 - 3*ep)*v^2 + (-1 + 6*ep)*v*w + (1 + 59*ep)*w^2) - 
     u^4*(v + 2*ep*v - 2*(w + 15*ep*w)) + 
     u*w*(w*(3*v^2 + 5*v*w + 2*w^2) + ep*(4*v^3 + 5*v^2*w - 10*v*w^2 - 
         3*w^3))))/((1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 
  (ep*((2 + 9*ep)*u^5 + u^4*(-2*v + 3*ep*v + 4*w + 72*ep*w) + 
     2*u^2*w*(-3*(-1 + ep)*v^2 + (3 - 6*ep)*v*w + (1 + 42*ep)*w^2) + 
     2*u^3*((1 - 3*ep)*v^2 + (-1 + 8*ep)*v*w + (1 + 71*ep)*w^2) - 
     w^2*(v + w)*(-2*w*(v + w) + ep*(3*v^2 + 15*v*w + 20*w^2)) + 
     u*w*(2*w*(3*v^2 + 5*v*w + 2*w^2) + 3*ep*(v^3 - 6*v^2*w - 20*v*w^2 - 
         5*w^3))))/((1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 
  (ep*((2 + 7*ep)*u^5 - w^3*(v + w)*((-2 + 3*ep)*v + (-2 + 11*ep)*w) + 
     u^4*((-2 + 4*ep)*v + (4 + 55*ep)*w) + 
     2*u^2*w*(-((-3 + ep)*v^2) + (3 - 4*ep)*v*w + (1 + 38*ep)*w^2) + 
     u^3*((2 - 3*ep)*v^2 + (-2 + 9*ep)*v*w + 2*(1 + 56*ep)*w^2) + 
     u*w*(2*w*(3*v^2 + 5*v*w + 2*w^2) + ep*(2*v^3 - 2*v^2*w - 27*v*w^2 + 
         w^3))))/((1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 
  (2*ep*((2 + 7*ep)*u^5 - w^3*(v + w)*((-2 + ep)*v + 2*(-1 + 3*ep)*w) + 
     u^2*w*((6 + 11*ep)*v^2 + 2*(6 + 13*ep)*v*w + (8 + 55*ep)*w^2) + 
     u^3*(-((-2 + ep)*v^2) + 2*(2 + 9*ep)*v*w + (8 + 81*ep)*w^2) + 
     u^4*(6*w + ep*(v + 43*w)) + u*w*(6*w*(v + w)^2 + 
       ep*(4*v^3 + 11*v^2*w + 2*v*w^2 + 4*w^3))))/
   ((1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  (ep*(u + 4*ep*u + w + 2*ep*(v + 2*w)))/((1 + 4*ep)*(u + w)*(u + v + w)), 
  -((ep*((1 + 4*ep)*u^2 + (1 + ep)*w*(v + w) + 
      u*(v + 3*ep*v + (2 + 5*ep)*w)))/((1 + 4*ep)*u*(u + w)*(v + w))), 
  -((ep^2*(2*w^2*(v + w) + u^2*(v + 5*w) + u*w*(5*v + 7*w)))/
    ((1 + 4*ep)*u*(u + w)^2*(v + w))), 
  (ep*((1 + 4*ep)*u^4 - (1 + 3*ep)*w^2*(v + w)^2 + 
     u*w*(v + w)*((2 + ep)*v + w - 2*ep*w) + 
     u^3*((3 + 10*ep)*v + (5 + 12*ep)*w) + 
     u^2*((1 + 4*ep)*v^2 + (8 + 15*ep)*v*w + 3*(2 + 3*ep)*w^2)))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  -1/2*(ep*((1 + 4*ep)*u^4 + (1 + 3*ep)*w^2*(v + w)^2 + 
      u*w*(v + w)*((2 + 4*ep)*v + (5 + 11*ep)*w) + 
      u^3*((3 + 11*ep)*v + (5 + 13*ep)*w) + 
      u^2*((1 + 5*ep)*v^2 + 4*(2 + 5*ep)*v*w + (8 + 17*ep)*w^2)))/
    ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (6*ep^2*w*(-2*u^2 - u*(v + w) + w*(v + w)))/((1 + 4*ep)*u*(u + w)^2*
    (v + w)), -((ep*((1 + 4*ep)*u^4 + (1 + 5*ep)*w^2*(v + w)^2 + 
      u^3*((3 + 11*ep)*v + (5 + 9*ep)*w) + u*w*(v + w)*
       (2*(1 + ep)*v + (5 + 11*ep)*w) + 
      u^2*((1 + 5*ep)*v^2 + 2*(4 + 7*ep)*v*w + (8 + 11*ep)*w^2)))/
    ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*((1 + 3*ep)*u^2 - ep*w*(v + w) + u*(v + ep*v + w + 2*ep*w)))/
   ((1 + 4*ep)*u*(v + w)*(u + v + w)), 0, 0, 0, 
  -((ep*((1 + ep)*u + (-1 + 2*ep)*(v + w)))/((1 + 4*ep)*u*(u + v + w))), 0, 
  0, (ep*((1 + ep)*u + (-1 + 2*ep)*(v + w)))/((1 + 4*ep)*u*(u + v + w)), 
  (ep*((1 + ep)*u + (-1 + 2*ep)*(v + w)))/(2*(1 + 4*ep)*u*(u + v + w)), 0, 
  (ep*((1 + ep)*u + (-1 + 2*ep)*(v + w)))/((1 + 4*ep)*u*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, (-2*ep*((1 + 3*ep)*u^2 + (-1 + 3*ep)*u*v + 
     (-1 + 15*ep)*u*w + (v + w)*(v + w - 4*ep*w)))/
   ((1 + 4*ep)*u*(v + w)*(u + v + w)), (2*ep*(v + w + 2*ep*(u + v + w)))/
   ((1 + 4*ep)*u*(u + v + w)), 
  -((ep*((1 + 4*ep)*u^3 + (1 + 2*ep)*u*w*(2*v + 3*w) + 
      u^2*(v + 5*ep*v + 3*w + 9*ep*w) + w*(v + w)*(w + ep*(-2*v + w))))/
    ((1 + 4*ep)*u*(u + w)^2*(v + w))), 
  -((ep*((1 + 4*ep)*u^5 + ep*u*v*w*(2*v^2 + 3*v*w - 7*w^2) - 
      ep*w^2*(2*v^3 + 7*v^2*w + 12*v*w^2 + 7*w^3) + 
      u^4*(3*w + ep*(v + 33*w)) + 
      u^2*(w^3 + ep*w*(11*v^2 + 23*v*w + 46*w^2)) + 
      u^3*(3*w^2 + ep*(v^2 + 19*v*w + 68*w^2))))/((1 + 4*ep)*u*(u + w)^3*
     (v + w)*(u + v + w))), 
  -((ep*(u^4*((2 + 7*ep)*v + (2 - 19*ep)*w) + 
      u^3*((1 + 3*ep)*v^2 + 3*(4 + ep)*v*w + (5 - 54*ep)*w^2) + 
      u^2*w*(11*v^2 - 4*(-4 + 3*ep)*v*w + 3*(1 - 16*ep)*w^2) + 
      u*w*((4 + ep)*v^3 + (9 - 2*ep)*v^2*w + (4 - 5*ep)*v*w^2 - 
        (1 + 10*ep)*w^3) + w^2*(v + w)*(-(w*(v + w)) + ep*(v^2 + 3*w^2))))/
    ((1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w))), 
  -((ep^2*(u^3*(v - 5*w) - 3*u*w*(v + w)^2 - v*w*(v + w)^2 + 
      u^2*(v^2 - 5*v*w - 8*w^2)))/((1 + 4*ep)*u*(u + v)*(u + w)^2*(v + w))), 
  -1/2*(ep*((2 + 8*ep)*u^5 + u^2*w*(3*(1 + 6*ep)*v^2 + 2*(6 + 25*ep)*v*w + 
        (11 + 68*ep)*w^2) + u^3*((1 + 4*ep)*v^2 + (13 + 92*ep)*w^2 + 
        8*v*(w + 5*ep*w)) + 2*u^4*(v + 4*ep*v + 4*(w + 6*ep*w)) - 
      w^2*(v + w)*(-(w*(v + w)) + 2*ep*(v^2 + v*w + 2*w^2)) + 
      u*w*(w*(3*v^2 + 8*v*w + 5*w^2) + 2*ep*(v^3 + 5*v^2*w + 6*v*w^2 + 
          6*w^3))))/((1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w)), 
  (6*ep^2*(u^2 - w*(v + w)))/((u + 4*ep*u)*(u + w)^2), 
  -((ep*((2 + 8*ep)*u^5 + w^3*(v + w)*(v + 2*ep*v + w - 2*ep*w) + 
      2*u^4*(v + 3*ep*v + (4 + 23*ep)*w) + 
      u^2*w*(3*(1 + 6*ep)*v^2 + 2*(6 + 25*ep)*v*w + (11 + 68*ep)*w^2) + 
      u^3*((1 + 2*ep)*v^2 + 2*(4 + 17*ep)*v*w + (13 + 88*ep)*w^2) + 
      u*w*(w*(3*v^2 + 8*v*w + 5*w^2) + 2*ep*(2*v^3 + 9*v^2*w + 11*v*w^2 + 
          8*w^3))))/((1 + 4*ep)*u*(u + w)^3*(v + w)*(u + v + w))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(u + v + w), 0, 0, ep/u, 0, 0, 0}, 
 {(3*ep*(4*ep*u*w*(v + w) + (1 + 3*ep)*w*(v + w)^2 - u^2*(v + w - ep*w)))/
   (2*(1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)), 
  (3*ep^2*w*(u + v + w))/(2*(1 + 4*ep)*u*(u + w)*(v + w)), 
  (-3*ep*(ep*(3*v - w)*w*(v + w)^2 + u^3*(v + 2*ep*v + w) + 
     u^2*((3 + 7*ep)*v^2 + 2*(3 + 4*ep)*v*w - (-3 + ep)*w^2) + 
     u*(v + w)*((2 + 7*ep)*v^2 + (4 + 11*ep)*v*w - 2*(-1 + ep)*w^2)))/
   (2*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (3*ep*(4*ep*u^4*w + w*(v + w)^3*(5*ep*v - 3*w + 22*ep*w) + 
     u^3*((4 - 6*ep)*v^2 - 2*(-4 + ep)*v*w + 4*(1 + 2*ep)*w^2) + 
     u^2*(v + w)*((-1 + 4*ep)*v^2 + 16*v*w + (17 + 6*ep)*w^2) + 
     u*(v + w)^2*((4 + 13*ep)*v^2 + (8 + 55*ep)*v*w + 2*(5 + 12*ep)*w^2)))/
   (2*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
  (3*ep*(2*ep*u^4*w - u^2*(v + w)*((2 + ep)*v^2 + (-8 + 5*ep)*v*w - 
       2*(5 + ep)*w^2) + 2*u^3*((1 - 2*ep)*v^2 - (-2 + ep)*v*w + 
       (1 + 2*ep)*w^2) + u*(v + w)^2*((2 + 6*ep)*v^2 + (4 + 29*ep)*v*w + 
       6*(1 + 2*ep)*w^2) + 2*w*(v + w)^3*(-w + ep*(v + 6*w))))/
   (2*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 
  (ep*(3*ep*u*v*(v + w) + u^2*((2 + 4*ep)*v + (2 + 3*ep)*w) - 
     (v + w)^2*(2*w + ep*(v + 3*w))))/((1 + 4*ep)*u*(u + w)*(v + w)*
    (u + v + w)), (2*ep*(-(u^2*(v + 2*ep*v + w + ep*w)) + 
     ep*u*(-v^2 + 2*v*w + 3*w^2) + (v + w)^2*(w + ep*(v + 4*w))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)), 0, 
  (2*ep*(-((-1 + ep)*w^2*(v + w)^2) - u^3*(v + w - 2*ep*w) - 
     u*(v + w)*((1 + 2*ep)*v^2 + (3 + 13*ep)*v*w + (3 - 8*ep)*w^2) + 
     u^2*(-5*w*(v + w) + ep*(-4*v^2 + 5*v*w + 11*w^2))))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (ep*(u*v*(v + w) + 2*ep*(u^2*v - w*(v + w)^2 + u*(2*v^2 + v*w - w^2))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)), 
  (-2*ep*(u*v*(v + w) + 2*ep*(u^2*v - w*(v + w)^2 + u*(2*v^2 + v*w - w^2))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)), 
  (ep*(u*(v + w)*(2*v^2 + 3*v*w + 2*w^2 + u*(v + 2*w)) + 
     2*ep*(-(u^3*v) + w*(v + w)^2*(v + 2*w) - u^2*(v^2 - 2*w^2) + 
       u*(3*v^3 + 7*v^2*w + 8*v*w^2 + 4*w^3))))/((1 + 4*ep)*u*(u + w)^2*
    (v + w)*(u + v + w)), (2*ep*(-(u*(v + w)*(v^2 + v*w + w*(u + w))) + 
     ep*(2*u^3*v - w*(v + w)^2*(v + 3*w) + u^2*(3*v^2 + 2*v*w - 3*w^2) - 
       3*u*(v^3 + 2*v^2*w + 3*v*w^2 + 2*w^3))))/((1 + 4*ep)*u*(u + w)^2*
    (v + w)*(u + v + w)), 0, 
  (-2*ep*(2*ep*v*w*(v + w) + u^2*((2 + 6*ep)*v + (2 + 5*ep)*w) + 
     u*((2 + 6*ep)*v^2 + (2 + 5*ep)*w^2 + 4*v*(w + 3*ep*w))))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)), 
  (2*ep*(u^2*(v + 3*ep*v + w + ep*w) + ep*w*(v^2 - 2*v*w - 3*w^2) + 
     u*((1 + 3*ep)*v^2 + (2 + 3*ep)*v*w + (1 - 2*ep)*w^2)))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)), 
  (ep*(u*(v + w)^2*(v^2 + 2*u*(v - w) - 2*w^2) + 
     ep*(-2*u^4*w + 4*(v - w)*w*(v + w)^3 + u^3*(v^2 - 4*v*w - 7*w^2) + 
       u*(v + w)^2*(6*v^2 + 3*v*w - 7*w^2) + 
       u^2*(7*v^3 + 12*v^2*w - 3*v*w^2 - 8*w^3))))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
  (2*ep*(u*(v + w)^2*(-(u*v) + 3*u*w + 2*v*w + 3*w^2) + 
     ep*(2*u^4*w + 8*w^2*(v + w)^3 + u*w*(v + w)^2*(11*v + 15*w) + 
       u^3*(-v^2 + 4*v*w + 7*w^2) - 3*u^2*(v^3 - 5*v*w^2 - 4*w^3))))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
  -((ep*((-1 + 2*ep)*u^2 + (-1 + 3*ep)*u*v + 5*ep*u*w + 
      (1 + 3*ep)*w*(v + w)))/((1 + 4*ep)*u*(u + w)*(u + v + w))), 
  (-2*ep*(u*v + ep*(2*u^2 + u*(v + w) - w*(v + w))))/
   ((1 + 4*ep)*u*(u + w)*(u + v + w)), 0, 0, 0, 
  -((ep*(2*ep*u^4*w + w*(v + w)^3*(2*ep*v - w + 9*ep*w) + 
      u^3*((1 - 3*ep)*v^2 + 2*v*w + (1 + 5*ep)*w^2) + 
      u*(v + w)^2*((1 + 4*ep)*v^2 + (2 + 17*ep)*v*w + 3*(1 + 5*ep)*w^2) - 
      u^2*(v + w)*((1 + 2*ep)*v^2 - (4 + ep)*v*w - (5 + 9*ep)*w^2)))/
    ((1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w))), 
  -((ep*(3*ep*u^4*w + w*(v + w)^3*(5*ep*v - 2*w + 29*ep*w) + 
      u^3*((2 - 6*ep)*v^2 + 4*v*w + (2 + 9*ep)*w^2) + 
      u^2*(v + w)*((-2 + 3*ep)*v^2 + (8 + 13*ep)*v*w + 2*(5 + 11*ep)*w^2) + 
      u*(v + w)^2*((2 + 9*ep)*v^2 + (4 + 53*ep)*v*w + 3*(2 + 15*ep)*w^2)))/
    ((1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w))), 
  -((ep*(ep*u^4*w + u^3*((2 - 4*ep)*v^2 + (4 - 5*ep)*v*w + 2*w^2) + 
      u^2*(v + w)*(2*(-1 + ep)*v^2 - 8*(-1 + ep)*v*w + (10 - 7*ep)*w^2) + 
      2*w*(v + w)^3*(-w + ep*(v + 6*w)) + 2*u*(v + w)^2*
       ((1 + 3*ep)*v^2 + 3*(1 + ep)*w^2 + 2*v*(w + 8*ep*w))))/
    ((1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w))), 
  (-2*ep*(2*ep*u^4*w + w*(v + w)^3*(2*ep*v - 2*w + 7*ep*w) + 
     2*u^3*(-((-1 + ep)*v^2) + (2 + ep)*v*w + (1 + 3*ep)*w^2) + 
     u*(v + w)^2*((2 + 6*ep)*v^2 + 3*(1 + 4*ep)*w^2 + 3*v*(w + 6*ep*w)) - 
     u^2*(v + w)*(-7*w*(v + w) + ep*(v^2 - 2*v*w - 9*w^2))))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  -((ep*(u^3*(v + 4*ep*v + w + 3*ep*w) + 
      u^2*((3 + 10*ep)*v^2 + (5 + 19*ep)*v*w + 4*(1 + 3*ep)*w^2) + 
      u*(v + w)*((1 + 4*ep)*v^2 + (3 + 14*ep)*v*w + 5*(1 + 3*ep)*w^2) + 
      2*w*(v + w)^2*(w + ep*(v + 3*w))))/((1 + 4*ep)*u*(u + w)^2*(v + w)*
     (u + v + w))), (ep^2*(-v^2 + w*(u + w)))/((1 + 4*ep)*u*(u + w)*(v + w)), 
  (ep*((1 + 2*ep)*u^2 + (1 + 3*ep)*u*(v + w) + ep*w*(v + w)))/
   ((u + 4*ep*u)*(u + w)^2), 
  -((ep*(u*v + 2*ep*(u^2 + 2*u*(v + w) + w*(v + w))))/
    ((1 + 4*ep)*u*(u + w)*(u + v + w))), 
  (ep*(ep*(v - w)*w*(v + w)^2 + u^3*(v + 4*ep*v + w + 2*ep*w) + 
     u^2*((3 + 9*ep)*v^2 + (5 + 14*ep)*v*w + (2 + 3*ep)*w^2) + 
     u*(v + w)*((1 + 3*ep)*v^2 + w^2 + 3*v*(w + 3*ep*w))))/
   (2*(1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 
  (6*ep^2*w*(u + 2*(v + w)))/((1 + 4*ep)*u*(u + w)*(v + w)), 
  (ep*(ep*(v - 5*w)*w*(v + w)^2 + u^3*(v + 4*ep*v + w) + 
     u*(v + w)*((1 + 3*ep)*v^2 + (3 + 5*ep)*v*w + (1 - 10*ep)*w^2) + 
     u^2*((3 + 9*ep)*v^2 + (5 + 8*ep)*v*w + (2 - 5*ep)*w^2)))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(-((1 + 2*ep)*u^2) - 2*ep*u*v + (1 + 2*ep)*w*(v + w)))/
   ((1 + 4*ep)*u*(u + w)*(u + v + w)), 0, 0, 0, 
  (ep*(2*u^4*w - 2*(-1 + 3*ep)*w^2*(v + w)^3 - 
     u*w*(v + w)^2*((4 + 15*ep)*v + (-3 + 8*ep)*w) + 
     u^3*((1 + 3*ep)*v^2 - (-4 + ep)*v*w + 7*w^2) + 
     u^2*(v + w)*((2 + 7*ep)*v^2 - 2*(-3 + ep)*w^2 - 2*v*(w + 2*ep*w))))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
  (ep^2*(v^3 - v*w^2 + u^2*(2*v + w) + u*(3*v^2 + 3*v*w + w^2)))/
   ((1 + 4*ep)*u*(u + v)*(u + w)*(v + w)), 
  (ep*((1 + 4*ep)*u^2 + ep*w*(v + w) + u*(v + 3*ep*v + w + 5*ep*w)))/
   ((u + 4*ep*u)*(u + w)^2), 
  (ep*(u*(v + w)^2*(v^2 + 4*v*w + 4*w*(u + w)) + 
     ep*(2*u^4*w + 2*w*(v + w)^3*(v + 7*w) + u^3*(v^2 + 10*v*w + 11*w^2) + 
       u*(v + w)^2*(4*v^2 + 25*v*w + 31*w^2) + 
       u^2*(v^3 + 20*v^2*w + 45*v*w^2 + 26*w^3))))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
  (ep*(2*ep*u^4*w + ep*w*(v + w)^3*(3*v + 11*w) + 
     u*(v + w)^2*((2 + 7*ep)*v^2 + 2*(3 + 14*ep)*v*w + 5*(1 + 5*ep)*w^2) + 
     u^2*(v + w)*((2 + 6*ep)*v^2 + (8 + 23*ep)*v*w + (6 + 23*ep)*w^2) + 
     u^3*((1 + 3*ep)*v^2 + (1 + 11*ep)*w^2 + 2*v*(w + 6*ep*w))))/
   (2*(1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
  (-6*ep^2*(2*w*(v + w) + u*(v + 2*w)))/((1 + 4*ep)*u*(u + w)*(v + w)), 
  (ep*(2*ep*u^4*w + ep*w*(v + w)^3*(3*v + 7*w) + 
     u^2*(v + w)*((2 + 4*ep)*v^2 + (8 + 11*ep)*v*w + (6 + 11*ep)*w^2) + 
     u*(v + w)^2*((2 + 7*ep)*v^2 + 2*(3 + 11*ep)*v*w + (5 + 13*ep)*w^2) + 
     u^3*((1 + ep)*v^2 + (1 + 7*ep)*w^2 + 2*v*(w + 3*ep*w))))/
   ((1 + 4*ep)*u*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(u^3 + u^2*((-1 + 3*ep)*v + (5 - 4*ep)*w) + 
     w*(v + w)*(-w + ep*(v + 4*w)) + u*((1 + 3*ep)*v^2 + 3*w^2 + 
       2*v*(w + 8*ep*w))))/((1 + 4*ep)*u*(u + w)^2*(u + v + w)), 
  (-2*ep*(v + w)*((1 + ep)*u^2 + ep*w*(v + w) + u*(v + 3*ep*v + w + 2*ep*w)))/
   ((1 + 4*ep)*u*(u + w)^2*(u + v + w)), 0, 
  -((ep*((-1 + 2*ep)*u + (1 + ep)*(v + w)))/((1 + 4*ep)*u*(u + v + w))), 
  (ep*((-1 + 2*ep)*u + (1 + ep)*(v + w)))/((1 + 4*ep)*u*(u + v + w)), 0, 
  -1/2*(ep*((-1 + 2*ep)*u + (1 + ep)*(v + w)))/((1 + 4*ep)*u*(u + v + w)), 0, 
  -((ep*((-1 + 2*ep)*u + (1 + ep)*(v + w)))/((1 + 4*ep)*u*(u + v + w))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(w*(v + w) + u*(3*v + w)))/
   (u*(u + w)*(u + v + w)), -(ep/(u + w)), 0, 0, 0, 0}, 
 {(3*ep*(u*(v + 4*ep*v - w)*(v + w) - ep*w*(v + w)^2 - u^2*(v + w - ep*w)))/
   (2*(1 + 4*ep)*u*(v + w)*(u + v + w)^2), 
  (3*ep^2*w)/(2*(1 + 4*ep)*u*(v + w)), 
  (-3*ep*(u^3*(v + 2*ep*v + w) + w*(v + w)^2*(v + 7*ep*v + w + 3*ep*w) + 
     u^2*((3 + 7*ep)*v^2 + (7 + 12*ep)*v*w + (4 + 3*ep)*w^2) + 
     u*(v + w)*((1 + 3*ep)*v^2 + 2*(2 + 3*ep)*w^2 + 5*v*(w + 3*ep*w))))/
   (2*(1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)^2), 
  (3*ep*(4*ep*u^4*w + w*(v + w)^3*(v + 9*ep*v + w + 38*ep*w) + 
     u^3*((7 + 6*ep)*v^2 + 2*(7 + 11*ep)*v*w + (7 + 20*ep)*w^2) + 
     u^2*(v + w)*((-1 + 4*ep)*v^2 + 2*(13 + 20*ep)*v*w + (27 + 46*ep)*w^2) + 
     u*(v + w)^2*((1 + ep)*v^2 + (21 + 68*ep)*w^2 + v*(w + 27*ep*w))))/
   (2*(1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
  (3*ep*(2*ep*u^4*w + 2*ep*w*(v + w)^3*(v + 10*w) + 
     u^3*(3*v^2 + 6*(1 + ep)*v*w + (3 + 8*ep)*w^2) - 
     u^2*(v + w)*((3 + 5*ep)*v^2 - (11 + 7*ep)*v*w - 2*(7 + 9*ep)*w^2) - 
     u*(v + w)^2*((3*v - 11*w)*w + ep*(2*v^2 - v*w - 32*w^2))))/
   (2*(1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 
  -((ep*(-(u^3*(v + w - ep*w)) + w*(v + w)^2*(v + 5*ep*v + w - ep*w) - 
      u*(v + w)*((1 + 3*ep)*v^2 - (4 + 9*ep)*v*w + (-1 + ep)*w^2) + 
      u^2*((2 + 5*ep)*v^2 + (-1 + ep)*w^2 + v*(w + 5*ep*w))))/
    ((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)^2)), 
  (2*ep*(2*u*v*(v + w) + ep*(v*(v + w)^2 + u^2*(2*v + 3*w) + 
       u*(7*v^2 + 10*v*w + 3*w^2))))/((1 + 4*ep)*u*(v + w)*(u + v + w)^2), 0, 
  (2*ep*(-5*ep*w^2*(v + w)^2 - u^3*(v + w - 2*ep*w) + 
     u^2*(v^2 + 5*(-1 + ep)*v*w + (-6 + 7*ep)*w^2) + 
     u*(v + w)*((v - 5*w)*w + ep*v*(2*v + 3*w))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)^2), 
  -((ep*((1 + 6*ep)*u*w*(v + w) + 2*ep*w*(v + w)^2 + 
      u^2*(v + 2*ep*v + w + 4*ep*w)))/((1 + 4*ep)*u*(v + w)*(u + v + w)^2)), 
  (2*ep*((1 + 6*ep)*u*w*(v + w) + 2*ep*w*(v + w)^2 + 
     u^2*(v + 2*ep*v + w + 4*ep*w)))/((1 + 4*ep)*u*(v + w)*(u + v + w)^2), 
  (ep*(2*ep*w*(v + w)^2*(v + 2*w) + u^3*(v + 2*ep*v + w + 4*ep*w) + 
     2*u^2*((1 + ep)*v^2 + 2*(1 + 3*ep)*w^2 + 3*v*(w + 2*ep*w)) - 
     u*(v + w)*(-(w*(2*v + 3*w)) + 2*ep*(v^2 - 2*v*w - 6*w^2))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)^2), 
  (-2*ep*(ep*w*(v + w)^2*(v + 3*w) + u^3*(v + 2*ep*v + w + 4*ep*w) - 
     u*(ep*(v - 5*w) - w)*(v^2 + 3*v*w + 2*w^2) + 
     u^2*((1 + ep)*v^2 + 2*(2 + 5*ep)*v*w + (3 + 11*ep)*w^2)))/
   ((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)^2), 0, 
  -((ep*(4*w*(v + w)*(v + 5*ep*v + w + 4*ep*w) + 
      u^2*(3*v + 8*ep*v + 3*w + 6*ep*w) + 
      u*(4*(1 + 3*ep)*v^2 + (11 + 36*ep)*v*w + (7 + 22*ep)*w^2)))/
    ((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w))), 
  (2*ep*((u + w)*(v + w)^2 + ep*(-(u^2*(v + 3*w)) + 
       u*(3*v^2 + 3*v*w - 2*w^2) + w*(5*v^2 + 6*v*w + w^2))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)), 
  (ep*(2*u*(v - w)*(u + w)*(v + w)^2 + ep*(-2*u^4*w + 4*(v - w)*w*(v + w)^3 + 
       u^3*(v^2 - 4*v*w - 7*w^2) + u*(v + w)^2*(2*v^2 + 11*v*w - 7*w^2) + 
       u^2*(7*v^3 + 12*v^2*w - 3*v*w^2 - 8*w^3))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
  (2*ep*(-(u*(v - 3*w)*(u + w)*(v + w)^2) + 
     ep*(2*u^4*w - u*(v - 15*w)*w*(v + w)^2 + 8*w^2*(v + w)^3 + 
       u^3*(-v^2 + 4*v*w + 7*w^2) - 3*u^2*(v^3 - 5*v*w^2 - 4*w^3))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
  -((ep*(u^2*(3*v - 2*w) - 2*w*(v + w)^2 + u*(2*v^2 - v*w - 4*w^2) + 
      ep*(6*u^3 + u^2*(19*v + 3*w) + 2*u*(4*v^2 + v*w - 6*w^2) - 
        w*(8*v^2 + 17*v*w + 9*w^2))))/((1 + 4*ep)*u*(u + w)*(u + v + w)^2)), 
  (2*ep*((1 + 2*ep)*u^2 + ep*w*(v + w) + u*(w + 3*ep*(v + w))))/
   ((u + 4*ep*u)*(u + v + w)^2), 0, 0, 0, 
  -((ep*(2*ep*u^4*w + ep*w*(v + w)^3*(2*v + 13*w) + 
      u*w*(v + w)^2*((-1 + 5*ep)*v + 3*(2 + 9*ep)*w) - 
      u^2*(v + w)*((1 + 2*ep)*v^2 - (7 + 13*ep)*v*w - (8 + 21*ep)*w^2) + 
      u^3*((2 + ep)*v^2 + (2 + 9*ep)*w^2 + 4*v*(w + 2*ep*w))))/
    ((1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2)), 
  -((ep*(3*ep*u^4*w + w*(v + w)^3*(v + 9*ep*v + w + 41*ep*w) + 
      u^3*((5 + 6*ep)*v^2 + 2*(5 + 12*ep)*v*w + (5 + 21*ep)*w^2) + 
      u*(v + w)^2*((1 + 5*ep)*v^2 + (2 + 45*ep)*v*w + 3*(5 + 27*ep)*w^2) + 
      u^2*(v + w)*(19*w*(v + w) + ep*(11*v^2 + 57*v*w + 58*w^2))))/
    ((1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2)), 
  -((ep*(ep*u^4*w + 2*ep*w*(v + w)^3*(v + 10*w) + 
      u^3*(3*v^2 + 3*(2 + ep)*v*w + (3 + 4*ep)*w^2) - 
      u^2*(v + w)*((3 + 2*ep)*v^2 - (11 + 4*ep)*v*w - (14 + 9*ep)*w^2) - 
      u*(v + w)^2*((3*v - 11*w)*w + 2*ep*(v^2 - 2*v*w - 13*w^2))))/
    ((1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2)), 
  (-2*ep*(2*ep*u^4*w + ep*w*(v + w)^3*(2*v + 15*w) + 
     u^3*((3 + 2*ep)*v^2 + 2*(3 + 5*ep)*v*w + (3 + 10*ep)*w^2) - 
     u^2*(v + w)*((1 + 5*ep)*v^2 - 2*(5 + 7*ep)*v*w - (11 + 25*ep)*w^2) - 
     u*(v + w)^2*((v - 8*w)*w + 2*ep*(v^2 - v*w - 16*w^2))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 
  -((ep*(u^3*(v + 4*ep*v + w + 3*ep*w) + 2*w*(v + w)^2*
       (v + 5*ep*v + w + 3*ep*w) + u^2*(2*(2 + 7*ep)*v^2 + (8 + 31*ep)*v*w + 
        4*(1 + 3*ep)*w^2) + u*(v + w)*((2 + 8*ep)*v^2 + 2*(4 + 17*ep)*v*w + 
        5*(1 + 3*ep)*w^2)))/((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)^2)), 
  -((ep*(u*(v + 4*ep*v + w + 3*ep*w) + (v + w)*(v + 5*ep*v + w + 3*ep*w)))/
    ((1 + 4*ep)*u*(v + w)*(u + v + w))), 
  (ep*((1 + 2*ep)*u^2 + (1 + 5*ep)*w*(v + w) + 
     u*(v + 3*ep*v + (2 + 7*ep)*w)))/((1 + 4*ep)*u*(u + w)*(u + v + w)), 
  (ep*((1 + 2*ep)*u^2 + u*w - 2*ep*w*(v + w)))/((u + 4*ep*u)*(u + v + w)^2), 
  (ep*(-2*ep*u^3*w + w*(v + w)^2*(v + 5*ep*v + w + 3*ep*w) + 
     u*(v + w)*((1 + 3*ep)*v^2 + (4 + 13*ep)*v*w + 2*(1 + 2*ep)*w^2) + 
     u^2*((2 + 5*ep)*v^2 - (-1 + ep)*w^2 + 3*v*(w + 2*ep*w))))/
   (2*(1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)^2), 
  (6*ep^2*w*(u + 2*(v + w)))/((1 + 4*ep)*u*(v + w)*(u + v + w)), 
  (ep*(-4*ep*u^3*w + w*(v + w)^2*(v + 5*ep*v + w - ep*w) + 
     u^2*((2 + 5*ep)*v^2 + 3*v*w + (1 - 9*ep)*w^2) + 
     u*(v + w)*((1 + 3*ep)*v^2 + (4 + 9*ep)*v*w + 2*(1 - 3*ep)*w^2)))/
   ((1 + 4*ep)*u*(u + w)*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(-((1 + 2*ep)*u^3) + w*(v + w)*(v + 4*ep*v + w + 2*ep*w) - 
     u^2*(w + 2*ep*(v + w)) + u*(-((1 + 4*ep)*v^2) + (1 + 2*ep)*w^2 + 
       2*v*(w + 2*ep*w))))/((1 + 4*ep)*u*(u + w)*(u + v + w)^2), 0, 0, 0, 
  (ep*(2*u^4*w + 2*w*(v + w)^3*(v + 4*ep*v + w - 3*ep*w) + 
     u^3*((1 + 3*ep)*v^2 + (6 + 7*ep)*v*w + 7*w^2) + 
     u*(v + w)^2*((2 + 8*ep)*v^2 + (7 + 29*ep)*v*w + (3 - 8*ep)*w^2) + 
     u^2*(v + w)*((3 + 11*ep)*v^2 + (5 + 24*ep)*v*w - 2*(-3 + ep)*w^2)))/
   ((1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
  (ep*((v + w)*(u*(v - w) + v*(v + w)) + 
     ep*(u^2*(2*v + w) + u*(7*v^2 + 3*v*w - 3*w^2) + 
       v*(5*v^2 + 8*v*w + 3*w^2))))/((1 + 4*ep)*u*(u + v)*(v + w)*
    (u + v + w)), (ep*((1 + 4*ep)*u^2 + (1 + 5*ep)*w*(v + w) + 
     u*(v + 3*ep*v + (2 + 9*ep)*w)))/((1 + 4*ep)*u*(u + w)*(u + v + w)), 
  (ep*(4*u*w*(u + w)*(v + w)^2 + ep*(2*u^4*w + 2*w*(v + w)^3*(v + 7*w) + 
       u*w*(v + w)^2*(9*v + 31*w) + u^3*(v^2 + 10*v*w + 11*w^2) + 
       u^2*(v^3 + 20*v^2*w + 45*v*w^2 + 26*w^3))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
  (ep*(2*ep*u^4*w + w*(v + w)^3*(v + 7*ep*v + w + 15*ep*w) + 
     u^2*(v + w)*((2 + 6*ep)*v^2 + (7 + 27*ep)*w^2 + 9*v*(w + 3*ep*w)) + 
     u*(v + w)^2*((1 + 3*ep)*v^2 + (7 + 33*ep)*w^2 + 4*v*(w + 5*ep*w)) + 
     u^3*((1 + 3*ep)*v^2 + (1 + 11*ep)*w^2 + 2*v*(w + 6*ep*w))))/
   (2*(1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
  (-6*ep^2*(2*w*(v + w) + u*(v + 2*w)))/((1 + 4*ep)*u*(v + w)*(u + v + w)), 
  (ep*(2*ep*u^4*w + w*(v + w)^3*(v + 7*ep*v + w + 11*ep*w) + 
     u*(v + w)^2*((1 + 3*ep)*v^2 + 2*(2 + 7*ep)*v*w + 7*(1 + 3*ep)*w^2) + 
     u^2*(v + w)*((2 + 4*ep)*v^2 + 3*(3 + 5*ep)*v*w + (7 + 15*ep)*w^2) + 
     u^3*((1 + ep)*v^2 + (1 + 7*ep)*w^2 + 2*v*(w + 3*ep*w))))/
   ((1 + 4*ep)*u*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(-u^3 + w*(v + w)*(v + 3*ep*v + w - 4*ep*w) + 
     u^2*((3 + 5*ep)*v + (-5 + 4*ep)*w) + 
     u*((1 + 5*ep)*v^2 + (5 + 12*ep)*v*w - 3*w^2)))/
   ((1 + 4*ep)*u*(u + w)*(u + v + w)^2), 
  (-2*ep*(v + w)*((1 + ep)*u^2 + ep*w*(v + w) + u*(-(ep*v) + w + 2*ep*w)))/
   ((1 + 4*ep)*u*(u + w)*(u + v + w)^2), 0, 
  (ep*(2*(1 + ep)*u^2 + 3*ep*w*(v + w) - u*(v + ep*v - 2*w - 5*ep*w)))/
   ((u + 4*ep*u)*(u + v + w)^2), 
  -((ep*(2*(1 + ep)*u^2 + 3*ep*w*(v + w) - u*(v + ep*v - 2*w - 5*ep*w)))/
    ((u + 4*ep*u)*(u + v + w)^2)), 0, 
  (ep*(2*(1 + ep)*u^2 + 3*ep*w*(v + w) - u*(v + ep*v - 2*w - 5*ep*w)))/
   (2*(u + 4*ep*u)*(u + v + w)^2), 0, 
  (ep*(2*(1 + ep)*u^2 + 3*ep*w*(v + w) - u*(v + ep*v - 2*w - 5*ep*w)))/
   ((u + 4*ep*u)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/(u + v + w), ep/u, 0, 0, 0, 0}, 
 {(-3*ep*(-(u^3*(v + ep*v - 7*ep*w)) + ep*w^2*(v^2 + 3*v*w + 2*w^2) + 
     u*w*(-(v*w) + ep*(5*v^2 + 13*v*w + 11*w^2)) + 
     u^2*(-2*v*w + ep*(v^2 + 9*v*w + 16*w^2))))/(2*(u + 4*ep*u)*(u + w)^2*
    (u + v + w)^2), (-3*ep^2*w)/((1 + 4*ep)*(u + w)^2), 
  (-3*ep*(-(w^2*(v + w)^2) + u^3*(v + 4*ep*v + w + 6*ep*w) + 
     u*w*(v + w)*(2*(-1 + ep)*v + (-1 + 6*ep)*w) - 
     u^2*(v + w)*(v - (1 + 12*ep)*w)))/(2*(u + 4*ep*u)*(u + w)^2*
    (u + v + w)^2), 
  (3*ep*((1 + 5*ep)*u^5 + u^4*((5 + 8*ep)*v + 20*(1 + ep)*w) + 
     w^3*(v + w)*(-5*v + (-5 + 12*ep)*w) + 
     u^3*(-5*v^2 + 5*v*w + 7*(7 + 6*ep)*w^2) - 
     u^2*w*(5*(3 + 5*ep)*v^2 + 3*(5 + 4*ep)*v*w - (37 + 56*ep)*w^2) + 
     u*w*(w*(-15*v^2 - 25*v*w + 2*w^2) + ep*(-8*v^3 - 25*v^2*w + 8*v*w^2 + 
         41*w^3))))/(2*(u + 4*ep*u)*(u + w)^3*(u + v + w)^2), 
  (3*ep*((1 + 5*ep)*u^5 + w^3*(v + w)*((-2 + 3*ep)*v + (-2 + 11*ep)*w) + 
     u^4*((5 + 11*ep)*v + 2*(8 + 13*ep)*w) + 
     u^3*((-2 + 3*ep)*v^2 + (11 + 25*ep)*v*w + (40 + 59*ep)*w^2) + 
     u^2*w*(-((6 + 5*ep)*v^2) + (3 + 31*ep)*v*w + (34 + 71*ep)*w^2) + 
     u*w*(w*(-6*v^2 - 7*v*w + 7*w^2) + ep*(-4*v^3 - 5*v^2*w + 31*v*w^2 + 
         44*w^3))))/(2*(u + 4*ep*u)*(u + w)^3*(u + v + w)^2), 0, 0, 
  (ep*(-2*u*v*(u + w)^2 + ep*(2*u^4 - u^3*(v - 15*w) + 
       w^2*(v^2 + 4*v*w + 3*w^2) + u*w*(6*v^2 + 17*v*w + 17*w^2) + 
       u^2*(v^2 + 12*v*w + 27*w^2))))/((u + 4*ep*u)*(u + w)^2*(u + v + w)^2), 
  (-2*ep*(-(u*v*(u + w)^2) + ep*(u^4 + 11*u^3*w + w^2*(v^2 + 3*v*w + 2*w^2) + 
       u*w*(6*v^2 + 16*v*w + 13*w^2) + u^2*(v^2 + 13*v*w + 21*w^2))))/
   ((u + 4*ep*u)*(u + w)^2*(u + v + w)^2), 0, 
  (-2*ep*((1 + 5*ep)*u^4 + 3*u^3*(v + 2*ep*v + (3 + 8*ep)*w) + 
     ep*w^2*(3*v^2 + 10*v*w + 7*w^2) + 
     u*w*(w*(3*v + 7*w) + 2*ep*(5*v^2 + 17*v*w + 14*w^2)) + 
     u^2*(3*w*(2*v + 5*w) + ep*(3*v^2 + 30*v*w + 40*w^2))))/
   ((u + 4*ep*u)*(u + w)^2*(u + v + w)^2), 
  -((ep*(ep*w*(v + w)^2*(3*v + 10*w) + u^3*(v + 3*ep*v + w + 7*ep*w) + 
      u*w*(v + w)*(w + 3*ep*(4*v + 9*w)) + 
      u^2*(2*w*(v + w) + ep*(v^2 + 19*v*w + 24*w^2))))/
    ((u + 4*ep*u)*(u + w)^2*(u + v + w)^2)), 
  (2*ep*(-(u*(3*ep*v - w)*w*(v + w)) + ep*w^2*(v + w)^2 + 
     u^2*(v + w)*(ep*(v - 3*w) + 2*w) + u^3*(v + 3*ep*v + w - 2*ep*w)))/
   ((u + 4*ep*u)*(u + w)^2*(u + v + w)^2), 
  (ep*((-1 + 3*ep)*w^2*(v + w)^2 + u*w*(v + w)*(-2*v - 3*ep*v + 2*w + 
       8*ep*w) + 2*u^3*((2 + 5*ep)*v + (2 + ep)*w) + 
     u^2*(-v^2 + 3*(2 + 3*ep)*v*w + 7*(1 + ep)*w^2)))/
   ((u + 4*ep*u)*(u + w)^2*(u + v + w)^2), 
  (-2*ep*((1 + 4*ep)*u^4 + 2*ep*w^2*(v + w)^2 + 
     2*u*w*(v + w)*(-(ep*v) + 2*w + 4*ep*w) + 
     2*u^3*(2*v + 6*ep*v + 3*w + 6*ep*w) + 
     u^2*(w*(8*v + 9*w) + 2*ep*(v^2 + 7*v*w + 7*w^2))))/
   ((u + 4*ep*u)*(u + w)^2*(u + v + w)^2), 0, 
  -((ep^2*(w^2*(v + w) + 2*u*w*(3*v + 4*w) + u^2*(v + 7*w)))/
    ((1 + 4*ep)*u*(u + w)^2*(u + v + w))), 
  (2*ep^2*(w^2*(v + w) + 2*u*w*(3*v + 4*w) + u^2*(v + 7*w)))/
   ((1 + 4*ep)*u*(u + w)^2*(u + v + w)), 
  (ep*((2 + 8*ep)*u^2 + (3 + 19*ep)*u*(v + w) + 6*ep*(v + w)^2))/
   ((u + 4*ep*u)*(u + v + w)^2), 
  (-2*ep*(v + w)*(3*ep*u + v + w + 2*ep*(v + w)))/
   ((u + 4*ep*u)*(u + v + w)^2), 
  -((ep*(2*u*(u + w)^3*(v + 2*w) + ep*(2*u^5 + u^3*v*(v + 3*w) + 
        u^4*(7*v + 3*w) + u^2*w*(-11*v^2 - 11*v*w + 2*w^2) + 
        w^3*(v^2 + 4*v*w + 3*w^2) + u*w*(-4*v^3 - 11*v^2*w - 3*v*w^2 + 
          6*w^3))))/((u + 4*ep*u)*(u + w)^3*(u + v + w)^2)), 
  (2*ep*(u^4*(v + 3*ep*v - 4*(-1 + ep)*w) + ep*w^3*(v^2 + 5*v*w + 4*w^2) + 
     u^2*w*(3*w*(v + 4*w) - ep*v*(11*v + 20*w)) + 
     u^3*(3*w*(v + 4*w) + ep*(v^2 - 8*v*w - 8*w^2)) + 
     u*(w^3*(v + 4*w) + ep*w*(-4*v^3 - 11*v^2*w - 4*v*w^2 + 8*w^3))))/
   ((u + 4*ep*u)*(u + w)^3*(u + v + w)^2), 0, 0, 0, 
  (ep*(w^3*(v + w)*((2 + ep)*v + (2 - 3*ep)*w) - 
     u^4*(v + 2*ep*v + (5 - 2*ep)*w) + u^2*w*((6 + 17*ep)*v^2 + 
       (9 + 32*ep)*v*w - 3*(3 + ep)*w^2) + 
     u^3*((2 + ep)*v^2 + (-13 + 3*ep)*w^2 + v*(w + 14*ep*w)) + 
     u*w*(w*(6*v^2 + 11*v*w + w^2) + ep*(4*v^3 + 17*v^2*w + 14*v*w^2 - 
         7*w^3))))/((u + 4*ep*u)*(u + w)^3*(u + v + w)^2), 
  (ep*((1 + 5*ep)*u^5 + u^4*(11*ep*v - 5*w + 36*ep*w) + 
     u^2*w*(15*(1 + 2*ep)*v^2 + 6*(5 + 14*ep)*v*w + 4*(-2 + 11*ep)*w^2) + 
     u^3*((5 + 6*ep)*v^2 + 2*(5 + 32*ep)*v*w + 2*(-8 + 35*ep)*w^2) - 
     w^2*(v + w)*(-5*w*(v + w) + ep*(3*v^2 + 3*v*w + 8*w^2)) + 
     u*w*(w*(15*v^2 + 30*v*w + 7*w^2) + ep*(3*v^3 + 18*v^2*w + 20*v*w^2 - 
         3*w^3))))/((u + 4*ep*u)*(u + w)^3*(u + v + w)^2), 
  -((ep*((1 + 5*ep)*u^5 + w^3*(v + w)*((-2 + 3*ep)*v + (-2 + 11*ep)*w) + 
      u^4*((5 + 8*ep)*v + (16 + 25*ep)*w) + 
      u^2*w*(2*(-3 + ep)*v^2 + (3 + 44*ep)*v*w + 34*(1 + 2*ep)*w^2) + 
      u^3*((-2 + 3*ep)*v^2 + (11 + 27*ep)*v*w + 8*(5 + 7*ep)*w^2) + 
      u*w*(w*(-6*v^2 - 7*v*w + 7*w^2) + ep*(-2*v^3 + 2*v^2*w + 39*v*w^2 + 
          43*w^3))))/((u + 4*ep*u)*(u + w)^3*(u + v + w)^2)), 
  (-2*ep*((1 + 5*ep)*u^5 + w^3*(v + w)*((-2 + ep)*v + 2*(-1 + 3*ep)*w) + 
     u^4*((3 + 11*ep)*v + (11 + 25*ep)*w) + 
     u^3*((-2 + ep)*v^2 + (5 + 18*ep)*v*w + (25 + 51*ep)*w^2) + 
     u^2*w*(-((6 + 11*ep)*v^2) + (-3 + 10*ep)*v*w + (19 + 53*ep)*w^2) + 
     u*w*(w*(-6*v^2 - 9*v*w + 2*w^2) + ep*(-4*v^3 - 11*v^2*w + 10*v*w^2 + 
         28*w^3))))/((u + 4*ep*u)*(u + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 
  -((ep*(v + w)*((1 + 4*ep)*w*(v + w) + u*(v + 2*ep*v + w + 4*ep*w)))/
    ((1 + 4*ep)*u*(u + w)*(u + v + w)^2)), (ep^2*(3*w*(v + w) + u*(v + 3*w)))/
   ((1 + 4*ep)*u*(u + w)*(u + v + w)), 
  (ep*((2 + 8*ep)*u^3 + 2*(1 + 3*ep)*w^2*(v + w) + 
     u*w*((4 + 11*ep)*v + (6 + 17*ep)*w) + 
     u^2*((2 + 7*ep)*v + (6 + 19*ep)*w)))/((1 + 4*ep)*u*(u + w)^2*
    (u + v + w)), (ep*((2 + 8*ep)*u^4 - (1 + 3*ep)*w^2*(v + w)^2 + 
     u*w*(v + w)*((2 + ep)*v + 2*(1 + ep)*w) + 
     u^2*((1 + 4*ep)*v^2 + (10 + 23*ep)*v*w + 3*(3 + 7*ep)*w^2) + 
     2*u^3*((2 + 7*ep)*v + 4*(w + 3*ep*w))))/((u + 4*ep*u)*(u + w)^2*
    (u + v + w)^2), 
  (ep*((u + w)^2*(v + w)^2 + ep*(5*w^2*(v + w)^2 + u^3*(v + 7*w) + 
       u*w*(12*v^2 + 29*v*w + 17*w^2) + u^2*(3*v^2 + 20*v*w + 19*w^2))))/
   (2*(u + 4*ep*u)*(u + w)^2*(u + v + w)^2), 
  (6*ep^2*w*(-2*u^2 - u*(v + w) + w*(v + w)))/((1 + 4*ep)*u*(u + w)^2*
    (u + v + w)), (ep*((u + w)^2*(v + w)^2 + 
     ep*(3*w^2*(v + w)^2 + u^3*(v + 11*w) + u*w*(14*v^2 + 31*v*w + 17*w^2) + 
       u^2*(3*v^2 + 26*v*w + 25*w^2))))/((u + 4*ep*u)*(u + w)^2*
    (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(-(u*v) + ep*(u^2 - u*(v - 2*w) + w*(v + w))))/
   ((u + 4*ep*u)*(u + v + w)^2), 0, 0, 0, 
  -((ep*(1 + ep)*(v + w)*(u - 2*(v + w)))/((u + 4*ep*u)*(u + v + w)^2)), 0, 
  0, (ep*(1 + ep)*(v + w)*(u - 2*(v + w)))/((u + 4*ep*u)*(u + v + w)^2), 
  (ep*(1 + ep)*(v + w)*(u - 2*(v + w)))/(2*(u + 4*ep*u)*(u + v + w)^2), 0, 
  (ep*(1 + ep)*(v + w)*(u - 2*(v + w)))/((u + 4*ep*u)*(u + v + w)^2), 0, 0, 
  0, 0, 0, 0, 0, (2*ep*((1 + 5*ep)*u^2 + (3 + 5*ep)*u*v + (7 + 9*ep)*u*w - 
     (v + w)*(v + w - 4*ep*w)))/((u + 4*ep*u)*(u + v + w)^2), 
  (2*ep*((1 + 4*ep)*u^2 + 2*ep*u*(v + w) + (1 + 2*ep)*(v + w)^2))/
   ((u + 4*ep*u)*(u + v + w)^2), 
  (ep^2*(-(u^2*(v - 3*w)) + 2*u*w*(2*v + 3*w) + w*(2*v^2 + 5*v*w + 3*w^2)))/
   ((1 + 4*ep)*u*(u + w)^2*(u + v + w)), 
  (ep*(4*u*w*(u + w)^3 - ep*(u^4*(v + 5*w) + 
       u^2*w*(11*v^2 + 23*v*w - 6*w^2) + u^3*(v^2 + 19*v*w + 8*w^2) + 
       u*w*(2*v^3 + 3*v^2*w - 7*v*w^2 - 16*w^3) - 
       w^2*(2*v^3 + 7*v^2*w + 12*v*w^2 + 7*w^3))))/
   ((u + 4*ep*u)*(u + w)^3*(u + v + w)^2), 
  -((ep*((2 + 8*ep)*u^5 + u^4*((3 + 11*ep)*v + 3*(5 + 11*ep)*w) + 
      u^2*w*((13 + 8*ep)*v^2 + (27 + 32*ep)*v*w + 2*(13 + 22*ep)*w^2) + 
      u^3*((1 + 3*ep)*v^2 + (19 + 31*ep)*v*w + 2*(16 + 27*ep)*w^2) + 
      u*w*((4 + ep)*v^3 + (11 + 6*ep)*v^2*w + 3*(3 + 5*ep)*v*w^2 + 
        6*(1 + 3*ep)*w^3) + w^2*(v + w)*(-(w*(v + w)) + ep*(v^2 + 3*w^2))))/
    ((u + 4*ep*u)*(u + w)^3*(u + v + w)^2)), 
  -((ep*((2 + 8*ep)*u^4 - v*(ep*(v - 3*w) - w)*w*(v + w) + 
      u*w*(v + w)*(2*v + 5*ep*v + 3*w + 9*ep*w) + 
      u^3*((3 + 13*ep)*v + (7 + 23*ep)*w) + 
      u^2*((1 + 5*ep)*v^2 + (7 + 23*ep)*v*w + 8*(1 + 3*ep)*w^2)))/
    ((1 + 4*ep)*u*(u + v)*(u + w)^2*(u + v + w))), 
  (ep*w*(2*u^4 + u^3*(-4*ep*v + 6*w + 4*ep*w) + 
     ep*w*(v^3 + 4*v^2*w + 7*v*w^2 + 4*w^3) + 
     u^2*(6*w^2 - ep*(3*v^2 + v*w - 12*w^2)) + 
     u*(2*w^3 + ep*(-v^3 + v^2*w + 10*v*w^2 + 12*w^3))))/
   ((u + 4*ep*u)*(u + w)^3*(u + v + w)^2), 
  (-6*ep^2*(v + w)*(-u^2 + w*(v + w)))/((1 + 4*ep)*u*(u + w)^2*(u + v + w)), 
  (2*ep*(2*u*w*(u + w)^3 + ep*(u^4*(v + w) + w^3*(v^2 + 4*v*w + 3*w^2) + 
       u^3*(v^2 - v*w + 6*w^2) + u^2*w*(-3*v^2 - v*w + 12*w^2) + 
       u*w*(-2*v^3 - 3*v^2*w + 5*v*w^2 + 10*w^3))))/
   ((u + 4*ep*u)*(u + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*ep*(v + w))/(u*(u + v + w)), 0, 0, -(ep/u), 0, 0, 0}, 
 {(-3*(-(v^2*w*(v + w)^2*(10*v + w)) + 2*u^5*(v + 2*w) + 
     u^4*(3*v^2 + 34*v*w + 12*w^2) + u^3*(-3*v^3 + 54*v^2*w + 37*v*w^2 + 
       6*w^3) + u^2*(-7*v^4 + 27*v^3*w + 28*v^2*w^2 + v*w^3 - 2*w^4) - 
     u*v*(3*v^4 + 7*v^3*w + 10*v^2*w^2 + 7*v*w^3 + w^4)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (6*(u + v)*(v + w)*(u + v + w)^2 + 
    3*ep*(-8*u^4 - 8*u^3*v + 2*v*(v + w)^2*(5*v + 4*w) + 
      2*u^2*(6*v^2 + 15*v*w + 8*w^2) + u*(22*v^3 + 53*v^2*w + 39*v*w^2 + 
        8*w^3)))/(ep^3*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)^2), 
  (-3*(2*u^5 - 2*v^2*(v + w)^3 + u^4*(7*v + 8*w) + 
     u^3*(7*v^2 + 16*v*w + 2*w^2) + u^2*(-v^3 + 6*v^2*w + v*w^2 - 4*w^3) - 
     u*v*(5*v^3 + 8*v^2*w + 5*v*w^2 + 2*w^3)))/(ep^2*(1 + 4*ep)*u*(u + v)^2*w*
    (u + v + w)^2), 
  (3*(2 + (ep*(u^5*(22*v + 38*w) - v^2*(v + w)^2*(4*v^2 + 22*v*w - 7*w^2) + 
        6*u^4*(8*v^2 + 25*v*w + 8*w^2) + u^3*(8*v^3 + 165*v^2*w + 113*v*w^2 + 
          16*w^3) + u^2*(-44*v^4 + 5*v^3*w + 53*v^2*w^2 + 32*v*w^3 + 6*w^4) + 
        u*v*(-30*v^4 - 78*v^3*w - 53*v^2*w^2 + 10*v*w^3 + 15*w^4)))/
      ((u + v)^2*w*(v + w)*(u + v + w)^2)))/(ep^3*(u + 4*ep*u)), 
  (42*u^4*(v + 2*w) - 6*v^2*(v + w)^2*(v + 10*w) + 
    18*u^2*v*(-2*v^2 + 5*v*w + 4*w^2) + 6*u^3*(8*v^2 + 39*v*w + 14*w^2) - 
    3*u*v*(16*v^3 + 41*v^2*w + 39*v*w^2 + 14*w^3))/
   (ep^2*(1 + 4*ep)*u*(u + v)*w*(v + w)*(u + v + w)^2), 0, 0, 
  (4*w*(v + w)*(u + v + w) + 2*ep*(u^2*(5*v + 2*w) + 
      4*w*(v^2 + 3*v*w + 2*w^2) + u*(-5*v^2 + 7*v*w + 10*w^2)))/
   (ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)), 
  (-4*(2*w*(v + w)*(u + v + w) + ep*(2*u^2*v + 2*w*(3*v^2 + 7*v*w + 4*w^2) + 
       u*(-3*v^2 + 6*v*w + 8*w^2))))/(ep^3*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)), 0, 
  (-4*(u^5*(5*v + 8*w) - v^2*(v + w)^2*(v^2 + 14*v*w + w^2) + 
     u^4*(11*v^2 + 49*v*w + 14*w^2) + u^3*(2*v^3 + 66*v^2*w + 35*v*w^2 + 
       4*w^3) + u^2*(-10*v^4 + 15*v^3*w + 7*v^2*w^2 - 8*v*w^3 - 2*w^4) - 
     u*v*(7*v^4 + 26*v^3*w + 36*v^2*w^2 + 18*v*w^3 + w^4)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (-4*(u + v)*w*(v + w)*(u + v + w)^2 + 
    2*ep*(u^4*(v - 4*w) - 4*v*w*(v + w)^2*(v + 2*w) + 
      u^3*(7*v^2 - 18*v*w - 8*w^2) + u^2*(11*v^3 - 24*v^2*w - 39*v*w^2 - 
        12*w^3) + u*(5*v^4 - 18*v^3*w - 51*v^2*w^2 - 36*v*w^3 - 8*w^4)))/
   (ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)*(u + v + w)^2), 
  (8*((u + v)^2*w*(v + w)*(u + v + w)^2 + 
     ep*(u^5*(v + w) + 5*v^2*w*(v + w)^2*(2*v + w) + 
       2*u^4*(v^2 - 4*v*w - w^2) + u^3*w*(-13*v^2 + 2*v*w + 3*w^2) + 
       u^2*(-2*v^4 - v^3*w + 26*v^2*w^2 + 27*v*w^3 + 6*w^4) + 
       u*v*(-v^4 + 13*v^3*w + 39*v^2*w^2 + 34*v*w^3 + 9*w^4))))/
   (ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (2*(4 + (ep*(3*u^5*v - 2*v^2*(v + w)^2*(v^2 - 5*v*w - 7*w^2) + 
        4*u^4*(2*v^2 + 8*v*w + 7*w^2) + u^3*(4*v^3 + 89*v^2*w + 126*v*w^2 + 
          40*w^3) + u^2*(-6*v^4 + 97*v^3*w + 207*v^2*w^2 + 116*v*w^3 + 
          12*w^4) + u*v*(-7*v^4 + 46*v^3*w + 145*v^2*w^2 + 122*v*w^3 + 
          30*w^4)))/((u + v)^2*w*(v + w)*(u + v + w)^2)))/
   (ep^3*(u + 4*ep*u)), (4*(-3*u^5*v + v^2*(v + w)^2*(v^2 + 4*v*w + w^2) - 
     2*u^4*(4*v^2 + 5*v*w + 3*w^2) - u^3*(5*v^3 + 15*v^2*w + 15*v*w^2 + 
       4*w^3) + u*v*(4*v^4 + 12*v^3*w + 11*v^2*w^2 + 4*v*w^3 + w^4) + 
     u^2*(3*v^4 + v^3*w - 6*v^2*w^2 - 2*v*w^3 + 2*w^4)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 0, 
  (8*(u + v)^2*w*(v + w)*(u + v + w) + 2*ep*(4*v^2*(v + w)^2*(v + 5*w) - 
      u^4*(7*v + 10*w) + u^3*(-17*v^2 - 7*v*w + 14*w^2) + 
      u^2*(-9*v^3 + 35*v^2*w + 69*v*w^2 + 24*w^3) + 
      u*v*(5*v^3 + 60*v^2*w + 91*v*w^2 + 36*w^3)))/
   (ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)), 
  (4*(-(v^2*(v + w)^3) + u^4*(v + 4*w) + u^2*w*(4*v^2 + v*w - 2*w^2) + 
     2*u^3*(v^2 + 4*v*w + w^2) - u*v*(2*v^3 + 3*v^2*w + 2*v*w^2 + w^3)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)), 
  (-2*(4*(u + v)^2*w*(u + v + w)^2 + ep*(2*u^5 + 4*u^4*(v + 5*w) + 
       u^3*(v^2 + 68*v*w + 36*w^2) + v^2*(v^3 + 11*v^2*w + 27*v*w^2 + 
         17*w^3) + u^2*(-v^3 + 90*v^2*w + 98*v*w^2 + 18*w^3) + 
       u*v*(v^3 + 53*v^2*w + 93*v*w^2 + 33*w^3))))/
   (ep^3*(1 + 4*ep)*u*(u + v)^2*w*(u + v + w)^2), 
  (4*(2*u^5 - 8*v^3*w*(v + w) + 2*u^4*(2*v + 5*w) + u^3*w*(15*v + 8*w) - 
     u^2*v*(4*v^2 + v*w - 6*w^2) - 2*u*v^2*(v^2 + 7*v*w + 2*w^2)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^2*w*(u + v + w)^2), 
  (2*(u^5*(v - 4*w) - v^2*w*(v + w)^2*(6*v + w) + 
     u^4*(3*v^2 + 3*v*w + 10*w^2) - u*v*w*(2*v^3 - 2*v^2*w - 3*v*w^2 + w^3) + 
     u^3*(3*v^3 + 17*v^2*w + 33*v*w^2 + 12*w^3) + 
     u^2*(v^4 + 14*v^3*w + 30*v^2*w^2 + 13*v*w^3 - 2*w^4)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (4*(v^2*w*(v + w)^2*(4*v + w) + 2*u^5*(v + 3*w) + 
     u^4*(4*v^2 + 7*v*w - 6*w^2) - 2*u^3*w*(3*v^2 + 12*v*w + 5*w^2) - 
     u^2*(4*v^4 + 16*v^3*w + 28*v^2*w^2 + 11*v*w^3 - 2*w^4) - 
     u*v*(2*v^4 + 5*v^3*w + 9*v^2*w^2 + 5*v*w^3 - w^4)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (8*u^4 + 12*u^3*v - 4*v^2*(v + w)^2 + u^2*(6*v^2 - 6*v*w - 8*w^2) - 
    2*u*v*(v^2 + 3*v*w + 2*w^2))/(ep^2*(1 + 4*ep)*u*(u + v)*(v + w)*
    (u + v + w)^2), (4*(u + v)*(v + w)*(u + v + w)^2 + 
    2*ep*(-8*u^4 - 8*u^3*v + 2*v*(v + w)^2*(5*v + 4*w) + 
      2*u^2*(6*v^2 + 15*v*w + 8*w^2) + u*(22*v^3 + 53*v^2*w + 39*v*w^2 + 
        8*w^3)))/(ep^3*(1 + 4*ep)*u*(u + v)*(v + w)*(u + v + w)^2), 
  (2*(4*u^4 + 6*u^3*v - 2*v^2*(v + w)^2 + u^2*(3*v^2 - 3*v*w - 4*w^2) - 
     u*v*(v^2 + 3*v*w + 2*w^2)))/(ep^2*(1 + 4*ep)*u*(u + v)*(v + w)*
    (u + v + w)^2), (-2*(7*u^4*(v + 2*w) - v^2*(v + w)^2*(v + 10*w) + 
     6*u^2*v*(-v^2 + v*w + w^2) + u^3*(8*v^2 + 33*v*w + 14*w^2) - 
     u*v*(8*v^3 + 25*v^2*w + 24*v*w^2 + 7*w^3)))/(ep^2*(1 + 4*ep)*u*(u + v)*w*
    (v + w)*(u + v + w)^2), (-4*u^3*(7*v + 12*w) - 
    4*u^2*(v^2 + 13*v*w + 6*w^2) + 2*u*v*(14*v^2 + 13*v*w + 7*w^2) + 
    4*v^2*(v^2 + 9*v*w + 8*w^2))/(ep^2*(1 + 4*ep)*u*(u + v)*w*(v + w)*
    (u + v + w)), (-2*(2*(u + v)*w*(v + w)*(u + v + w)^2 + 
     ep*(2*u^4*(7*v + 10*w) - 2*v*(v + w)^2*(v^2 + 5*v*w - 4*w^2) + 
       2*u^3*(8*v^2 + 35*v*w + 14*w^2) + u^2*(-12*v^3 + 42*v^2*w + 54*v*w^2 + 
         16*w^3) + u*(-16*v^4 - 19*v^3*w + 14*v^2*w^2 + 25*v*w^3 + 8*w^4))))/
   (ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)*(u + v + w)^2), 
  (-4*(2*u^5*(5*v + 8*w) - 2*v^2*(v + w)^2*(v^2 + 11*v*w + w^2) + 
     u^4*(22*v^2 + 83*v*w + 28*w^2) + 2*u^3*(2*v^3 + 51*v^2*w + 32*v*w^2 + 
       4*w^3) + u^2*(-20*v^4 + 12*v^3*w + 14*v^2*w^2 - 7*v*w^3 - 4*w^4) - 
     u*v*(14*v^4 + 49*v^3*w + 60*v^2*w^2 + 27*v*w^3 + 2*w^4)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (4*(v + w))/(ep^3*u*(u + v + w)), 4/(ep^3*u), 8/(ep^3*u), 
  (4*(4*u^5 - v^2*(v + w)^2*(8*v + w) + 2*u^4*(17*v + 6*w) + 
     u^3*(61*v^2 + 41*v*w + 6*w^2) + u^2*(43*v^3 + 40*v^2*w + 3*v*w^2 - 
       2*w^3) + u*v*(4*v^3 + 2*v^2*w - 3*v*w^2 - w^3)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 8/(ep^3*u), 
  (-4*w*(v + w)*(u + v + w) + 2*ep*(v^3 + 4*u^2*w - 9*v^2*w - 18*v*w^2 - 
      8*w^3 - u*(3*v^2 + 11*v*w + 6*w^2)))/(ep^3*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)), (-2*(v + 2*w))/(ep^2*(1 + 4*ep)*w*(v + w)), 
  (4*ep*u - 2*ep*v - 4*w - 16*ep*w)/(ep^3*u*w + 4*ep^4*u*w), 
  (-2*v*w^2*(v + w) + u^3*(6*v + 8*w) - 4*u*w*(2*v^2 + 3*v*w + w^2) + 
    u^2*(-2*v^2 + 4*v*w + 4*w^2))/(ep^2*(1 + 4*ep)*u*w*(u + w)*(v + w)*
    (u + v + w)), 
  -((2*w*(v + w)^2 + ep*(v^3 + 9*v^2*w + 16*v*w^2 + 8*w^3 - 2*u*v*(v + w) + 
       u^2*(v + 2*w)))/(ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w))), 
  -8/(ep^3*w), (4*w*(v + w)*(u + v + w) - 
    2*ep*(v^3 - 7*v^2*w - 16*v*w^2 - 8*w^3 + u^2*(v + 2*w) - 
      2*u*(v^2 + 5*v*w + 4*w^2)))/(ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)), 
  -8/(ep^3*u), (-4*(u + v)*(v + w)^2*(u^3 + 2*u^2*(v + w) + v*(v + w)^2 + 
      u*(2*v^2 + 3*v*w + w^2)) + 2*ep*(4*u^5*v - 8*v^2*w*(v + w)^3 - 
      2*u^4*(v^2 + 12*v*w + 10*w^2) - u*v*(v + w)^2*(11*v^2 + 41*v*w + 
        16*w^2) - 2*u^3*(8*v^3 + 36*v^2*w + 41*v*w^2 + 14*w^3) - 
      u^2*(21*v^4 + 95*v^3*w + 127*v^2*w^2 + 61*v*w^3 + 8*w^4)))/
   (ep^3*(u + 4*ep*u)*(u + v)^2*(v + w)^2*(u + v + w)^2), 0, 
  (2*((6 + 22*ep)*u^2 + (12 + 47*ep)*u*v + (6 + 23*ep)*v^2))/
   (ep^3*(u + 4*ep*u)*(u + v)^2), 
  (2*(10*u^4 + u^3*(17*v + 8*w) + u^2*(10*v^2 + 7*v*w - 2*w^2) - 
     u*v*(2*v^2 - v*w + w^2) - v^2*(5*v^2 + 6*v*w + w^2)))/
   (ep^2*(u + 4*ep*u)*(u + v)^2*(u + v + w)^2), 
  ((6 + 32*ep)*u^4 + 2*v^2*(v + w)*(v + ep*v + w + 3*ep*w) + 
    2*u^3*((9 + 42*ep)*v + 2*(2 + 9*ep)*w) + 
    u^2*(5*(4 + 17*ep)*v^2 + (18 + 73*ep)*v*w + 2*(1 + 2*ep)*w^2) + 
    u*v*(5*(2 + 7*ep)*v^2 + (14 + 53*ep)*v*w + 2*(2 + 7*ep)*w^2))/
   (ep^3*(u + 4*ep*u)*(u + v)^2*(u + v + w)^2), 
  (-8*(2*u^2 + 3*v*(v + w) + 2*u*(2*v + w)))/(ep^3*(u + v)^2*(u + v + w)), 
  (-2*(2*u^4 + 4*u^3*((2 + 5*ep)*v + w + 3*ep*w) + 
     2*v^2*(v + w)*(v + 7*ep*v + w + 5*ep*w) + 
     u^2*((12 + 43*ep)*v^2 + (12 + 47*ep)*v*w + 2*(1 + 6*ep)*w^2) + 
     u*v*((8 + 37*ep)*v^2 + 3*(4 + 17*ep)*v*w + 2*(2 + 9*ep)*w^2)))/
   (ep^3*(u + 4*ep*u)*(u + v)^2*(u + v + w)^2), -8/(ep^3*u), 
  (-4*(u + w)*(-2*v*(v + w) + u*(3*v + 2*w)))/(ep^2*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)), 4/(ep^3*u), 12/(ep^3*u), 
  (4*(-4*u^4 - 6*u^3*v + 2*v^2*(v + w)^2 + u*v*(v^2 + 3*v*w + 2*w^2) + 
     u^2*(-3*v^2 + 3*v*w + 4*w^2)))/(ep^2*(1 + 4*ep)*u*(u + v)*(v + w)*
    (u + v + w)^2), (4*w*(v + w)^2*(u + v + w) + 
    2*ep*(-4*u^3*w + 8*w*(v + w)^2*(2*v + w) - 2*u^2*w*(5*v + 6*w) + 
      u*(3*v^3 + 10*v^2*w + 5*v*w^2 - 2*w^3)))/(ep^3*(1 + 4*ep)*u*w*(v + w)^2*
    (u + v + w)), 0, (4*ep*u - 2*ep*v - 4*w - 16*ep*w)/
   (ep^3*u*w + 4*ep^4*u*w), (4*(2 + 9*ep)*u^2 + 4*(2 + 7*ep)*u*v - 
    2*ep*v*(v + 5*w) + 8*u*(w + 5*ep*w))/(ep^3*(1 + 4*ep)*u*w*(u + v + w)), 
  (4*(1 + 5*ep)*u^2 + (6 + 23*ep)*u*v - 2*w*(v + w) + 2*u*(w + 7*ep*w) - 
    2*ep*(v^2 + 7*v*w + 4*w^2))/(ep^3*(1 + 4*ep)*u*w*(u + v + w)), 
  16/(ep^3*(u + w)), (4*w*(u + v + w) + 2*ep*(4*u^2 - u*v - 2*v^2 + 14*u*w + 
      2*v*w + 8*w^2))/(ep^3*(1 + 4*ep)*u*w*(u + v + w)), 
  (2*(2*u^4*(v + 4*ep*v + w + 6*ep*w) + v^2*(v + w)^2*
      ((2 + 6*ep)*v + (2 + 9*ep)*w) + 2*u^3*(3*(1 + 4*ep)*v^2 + 
       (5 + 24*ep)*v*w + (2 + 11*ep)*w^2) + 
     u*v*(v + w)*(3*(2 + 7*ep)*v^2 + (10 + 43*ep)*v*w + (4 + 17*ep)*w^2) + 
     u^2*((8 + 31*ep)*v^3 + (18 + 79*ep)*v^2*w + 4*(3 + 14*ep)*v*w^2 + 
       2*(1 + 5*ep)*w^3)))/(ep^3*(1 + 4*ep)*u*(u + v)^2*(v + w)*
    (u + v + w)^2), (8*u^2 + 6*v*(v + w) + 4*u*(3*v + 2*w))/
   (ep^2*(1 + 4*ep)*(u + v)*(v + w)*(u + v + w)), 
  (-2*(2*(1 + 5*ep)*u^2 + (4 + 17*ep)*u*v + (2 + 9*ep)*v^2))/
   (ep^3*(u + 4*ep*u)*(u + v)^2), 
  (-2*(4*u^5 + v^3*(v + w)^2 + u^4*(4*v + 6*w) - 2*u^3*(3*v^2 + v*w - w^2) - 
     5*u^2*v*(2*v^2 + 3*v*w + w^2) - u*v^2*(3*v^2 + 7*v*w + 4*w^2)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
  (-2*(u + v)^2*(v + w)*(u + v + w)^2 + 
    ep*(4*u^5 + 2*u^4*(v - 2*w) - v^2*(v + w)^2*(8*v + 9*w) - 
      u^3*(23*v^2 + 43*v*w + 18*w^2) - u^2*(45*v^3 + 96*v^2*w + 61*v*w^2 + 
        10*w^3) - u*v*(32*v^3 + 82*v^2*w + 67*v*w^2 + 17*w^3)))/
   (ep^3*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 0, 
  (-4*(u + v)^2*(v + w)*(u + v + w)^2 + 
    2*ep*(4*u^5 + 2*u^4*(v - 2*w) - v^2*(v + w)^2*(8*v + 9*w) - 
      u^3*(23*v^2 + 43*v*w + 18*w^2) - u^2*(45*v^3 + 96*v^2*w + 61*v*w^2 + 
        10*w^3) - u*v*(32*v^3 + 82*v^2*w + 67*v*w^2 + 17*w^3)))/
   (ep^3*(1 + 4*ep)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
  (-4*ep*v*(v^2 + 9*v*w + 8*w^2) + 8*u*((1 + ep)*v^2 + (2 + 7*ep)*v*w + 
      (1 + 4*ep)*w^2) + u^2*((8 + 60*ep)*v + 8*(w + 7*ep*w)))/
   (ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)), 
  (-4*(u*v*(u + v)*w*(u + v + w) + ep*(6*u^4*w - v^2*(v + w)^3 + 
       u^3*(-v^2 + 15*v*w + 4*w^2) + u^2*(-3*v^3 + 13*v^2*w + 8*v*w^2 - 
         2*w^3) + u*v*(-3*v^3 + v^2*w + 3*v*w^2 - w^3))))/
   (ep^3*(1 + 4*ep)*u*(u + v)^2*w*(u + v + w)^2), 
  (-2*(u^4*(v - 2*w) + 3*v^2*w*(v + w)^2 + u^3*(3*v^2 - 12*v*w + 2*w^2) + 
     u*v*(v^3 - 5*v^2*w - 4*v*w^2 + 2*w^3) + 
     u^2*(3*v^3 - 14*v^2*w - 5*v*w^2 + 4*w^3)))/(ep^2*(1 + 4*ep)*u*(u + v)*w*
    (v + w)*(u + v + w)^2), 
  (-2*(3*ep*v^2*w*(v + w) + u^3*(4*v + 11*ep*v + 4*w + 8*ep*w) + 
     u^2*((8 + 31*ep)*v^2 + 6*(2 + 7*ep)*v*w + 4*(1 + 4*ep)*w^2) + 
     4*u*v*((1 + 5*ep)*v^2 + (2 + 9*ep)*v*w + (1 + 5*ep)*w^2)))/
   (ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)*(u + v + w)), 
  (2*(-6*u^4*(v + w) + 3*v*w^3*(v + w) + u^3*(3*v^2 - 7*v*w - 2*w^2) + 
     u^2*w*(15*v^2 + 19*v*w + 14*w^2) + u*w*(2*v^3 + 19*v^2*w + 23*v*w^2 + 
       10*w^3)))/(ep^2*(1 + 4*ep)*u*w*(u + w)^2*(v + w)*(u + v + w)), 
  (-2*(u^5*(26*v - 6*w) - 3*v^4*(v + w)^2 + u^4*(91*v^2 + 29*v*w - 6*w^2) + 
     u^3*v*(122*v^2 + 103*v*w + 17*w^2) + 
     3*u*v^2*(4*v^3 + 7*v^2*w + 5*v*w^2 + 2*w^3) + 
     u^2*v*(72*v^3 + 95*v^2*w + 39*v*w^2 + 8*w^3)))/
   (ep^2*(1 + 4*ep)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
  -((6*ep*v^2*w*(v + w)^2 + 2*u^4*((2 + 6*ep)*v + (2 + 3*ep)*w) + 
     u*v*(v + w)*((6 + 29*ep)*v^2 + (12 + 49*ep)*v*w + 6*(1 + 5*ep)*w^2) + 
     u^3*((14 + 53*ep)*v^2 + (26 + 73*ep)*v*w + 6*(2 + 7*ep)*w^2) + 
     u^2*(2*(8 + 35*ep)*v^3 + (40 + 143*ep)*v^2*w + (32 + 121*ep)*v*w^2 + 
       4*(2 + 9*ep)*w^3))/(ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)*
     (u + v + w)^2)), (4*(4*u^2 + 5*v*(v + w) + 4*u*(2*v + w)))/
   (ep^3*(u + v)*(v + w)*(u + v + w)), 
  (2*(-6*v^2*w*(v + w)^2 + 2*u^4*(2*v + 5*w) + u^3*(3*v^2 + 31*v*w + 6*w^2) + 
     u^2*(-6*v^3 + 17*v^2*w + 7*v*w^2 - 4*w^3) - 
     u*v*(5*v^3 + 6*v^2*w + 7*v*w^2 + 6*w^3)))/(ep^2*(1 + 4*ep)*u*(u + v)*w*
    (v + w)*(u + v + w)^2), 0, (-4*(u^2 + 2*u*(v + w) + w*(v + w)))/
   (ep^3*u*(u + w)*(u + v + w)), -4/(ep^3*(u + v)), (-4*v)/(ep^3*u*w), 
  (8*(1 + 2*ep)*v)/(ep^3*(1 + 4*ep)*(u + v)*(u + v + w)), 
  (-2*(1 + 2*ep)*(v + w + 2*ep*(-u + v + w)))/
   (ep^4*(1 + 4*ep)*(u + v + w)^2), 
  (2*((4 + 26*ep + 24*ep^2)*u^3 + 2*(1 + 5*ep + 4*ep^2)*v*(v + w)^2 + 
     u*(v + w)*((4 + 31*ep + 28*ep^2)*v + 2*(1 + 5*ep + 4*ep^2)*w) + 
     u^2*((6 + 47*ep + 44*ep^2)*v + (4 + 25*ep + 20*ep^2)*w)))/
   (ep^3*(1 + 4*ep)*u*(u + v)*(u + v + w)^2), 
  (-2*(3*(1 + 5*ep + 4*ep^2)*u^2 + (4 + 23*ep + 20*ep^2)*u*v + 
     2*(1 + 5*ep + 4*ep^2)*u*w + 2*(1 + 5*ep + 4*ep^2)*v*(v + w)))/
   (ep^3*(1 + 4*ep)*u*(u + v)*(u + v + w)), 
  (-2*(1 + ep)*(v*(v + w) + u*(2*v + w)))/(ep^3*u*(u + v)*(u + v + w)), 
  (-2*((2 + 4*ep)*u^2 + (4 + 9*ep + 4*ep^2)*u*v + (4 + 15*ep + 12*ep^2)*u*w + 
     (2 + 5*ep + 4*ep^2)*v*(v + w)))/(ep^3*(1 + 4*ep)*(u + v)*(u + v + w)^2), 
  0, (16*(1 + 2*ep))/(ep^3*(1 + ep)*(1 + 4*ep)*(v + w)), 
  (2*(1 + 2*ep)*(-(v*(v + w)) + 2*ep*(2*u^2 + 3*u*v - v^2 + 4*u*w + v*w + 
       2*w^2)))/(ep^4*(1 + ep)*(1 + 4*ep)*w*(u + v + w)^2), 
  (2*v*((u - v - w)*(v + w) + 4*ep^2*u*(4*u + 7*(v + w)) + 
     ep*u*(12*u + 23*(v + w))))/(ep^3*(1 + ep)*(1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), (4*u^3*w - 2*w*(v + w)^3 - 2*u*(v + w)^2*(4*v + w) - 
    4*u^2*(v^2 - w^2) - 8*ep^2*(v + w)*(-4*u^3 + w*(v + w)^2 - 
      2*u^2*(2*v + 3*w) + u*(3*v^2 + 2*v*w - w^2)) + 
    2*ep*(-(u*(15*v - w)*(v + w)^2) - 5*w*(v + w)^3 + 4*u^3*(3*v + 4*w) + 
      u^2*(8*v^2 + 30*v*w + 22*w^2)))/(ep^3*(1 + ep)*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)^2), (2*((1 + 5*ep + 4*ep^2)*w*(v + w)^2 + 
     2*u^2*((1 + 5*ep + 4*ep^2)*v + (2 + 7*ep + 4*ep^2)*w) + 
     u*(v + w)*(3*(1 + 5*ep + 4*ep^2)*v + 2*(3 + 12*ep + 8*ep^2)*w)))/
   (ep^3*(1 + ep)*(1 + 4*ep)*u*w*(v + w)*(u + v + w)), 
  (-2*(2*u*(v + 5*ep*v + 4*ep^2*v + w + 2*ep*w) + 
     (v + w)*(3*(1 + 5*ep + 4*ep^2)*v + 2*(1 + 2*ep)*w)))/
   (ep^3*(1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)), (2*ep)/u, (-12*ep)/u, 
  (16*ep)/u}, 
 {(3*(u^3*(-2*v + w) + 2*w*(v + w)^3 + u^2*(-v^2 + 12*v*w + 10*w^2) + 
     u*(v^3 + 22*v^2*w + 35*v*w^2 + 14*w^3)))/(2*ep^2*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)^2), (3*(4*ep*u^3*w + (1 + 4*ep)*(v + w)^4 + 
     u*(v + w)*((2 + 8*ep)*v^2 + (5 + 28*ep)*v*w + (3 + 16*ep)*w^2) + 
     u^2*((1 + 4*ep)*v^2 + 2*(1 + 9*ep)*w^2 + 3*v*(w + 8*ep*w))))/
   (4*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (3*((v + w)^2*(v + 8*ep*v + (5 + 24*ep)*w) + 
     2*u*(v + w)*(v + 5*ep*v + (4 + 25*ep)*w) + 
     u^2*(v + 2*ep*v + 3*(w + 6*ep*w))))/(4*ep^3*(1 + 4*ep)*u*w*
    (u + v + w)^2), (-3*(w*(v + w)*(u^2 + 5*u*(v + w) + 4*(v + w)^2) + 
     2*ep*(u^3*(-4*v + 5*w) + (v + w)^3*(4*v + 33*w) + 
       u^2*(-4*v^2 + 21*v*w + 32*w^2) + u*(4*v^3 + 73*v^2*w + 148*v*w^2 + 
         79*w^3))))/(4*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (-3*(-2*u^3*(v - 2*w) + 2*(v + w)^3*(v + 8*w) + 
     u^2*(-2*v^2 + 15*v*w + 20*w^2) + 2*u*(v^3 + 21*v^2*w + 42*v*w^2 + 
       22*w^3)))/(2*ep^2*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  -((v^2 + u*(v - w) + 4*v*w + 3*w^2)/(ep^3*u*w*(u + v + w))), 
  (v^2 + 6*v*w + 5*w^2 + u*(v + 3*w))/(ep^3*u*w*(u + v + w)), 
  (w*(v + w)*(-u^2 + (v + w)^2) + 2*ep*(3*u^3*v - 2*w*(v + w)^3 - 
      u^2*w*(7*v + 9*w) - u*(3*v^3 + 13*v^2*w + 21*v*w^2 + 11*w^3)))/
   (2*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (u*w*(v + w)*(u + v + w) + 2*ep*(-2*u^3*v + 2*w*(v + w)^3 + 
      u^2*(-v^2 + 4*v*w + 6*w^2) + u*(v^3 + 8*v^2*w + 15*v*w^2 + 8*w^3)))/
   (ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), (v + 3*w)/(ep^3*u*w), 
  (2*(u^3*(-v + w) + (v + w)^3*(v + 7*w) + u*(v + w)^2*(v + 23*w) + 
     u^2*(-v^2 + 8*v*w + 9*w^2)))/(ep^2*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)^2), (w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
    2*ep*(3*w*(v + w)^3 + u^3*(-3*v + 2*w) + u^2*(-6*v^2 + 12*v*w + 14*w^2) + 
      u*(-3*v^3 + 18*v^2*w + 37*v*w^2 + 16*w^3)))/
   (2*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (-2*ep*(v + w)^3 + u^2*((-1 + 14*ep)*v + (-1 + 6*ep)*w) + 
    u*(v + w)*((-1 + 30*ep)*v + (-1 + 14*ep)*w))/(ep^3*(1 + 4*ep)*u*(v + w)*
    (u + v + w)^2), ((v + w)*(u^2*(v - 5*w) + (v - w)*(v + w)^2 + 
      2*u*(v^2 - 2*v*w - 3*w^2)) - 
    ep*(u^3*(v - w) - u*(9*v - 40*w)*(v + w)^2 - (2*v - 7*w)*(v + w)^3 + 
      u^2*(-6*v^2 + 16*v*w + 22*w^2)))/(ep^3*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)^2), (2*(u^3*(v - w) + 9*u*w*(v + w)^2 + (v + w)^3*(v + 2*w)))/
   (ep^2*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (2*(v + w))/(ep^3*u*(u + v + w)), 
  ((v + w)*(7*u*v + 7*v^2 + 9*u*w + 18*v*w + 11*w^2) + 
    2*ep*(u^2*(-v + w) + 2*(v + w)^2*(9*v + 13*w) + 
      u*(17*v^2 + 42*v*w + 25*w^2)))/(2*ep^3*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)), (-((v + w)*(v^2 + 6*v*w + 5*w^2 + u*(v + 3*w))) + 
    2*ep*(u^2*(v - w) - (v + w)^2*(3*v + 11*w) - 2*u*(v^2 + 6*v*w + 5*w^2)))/
   (ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)), 
  (2*w*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
    ep*(-((v - 11*w)*(v + w)^2) + 2*u^2*(v + 8*w) + 
      u*(v^2 + 26*v*w + 25*w^2)))/(ep^3*(1 + 4*ep)*u*w*(u + v + w)^2), 
  (-4*(u^2 + 4*u*(v + w) + 2*(v + w)^2))/(ep^2*(u + 4*ep*u)*(u + v + w)^2), 
  (-(w*(v + w)^2*(u + v + w)) + ep*(u^3*(v + w) - 5*w*(v + w)^3 - 
      u^2*(v^2 + 5*v*w + 2*w^2) - u*(2*v^3 + 15*v^2*w + 20*v*w^2 + 7*w^3)))/
   (ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (-2*(u^3 + u^2*(-2*v + w) + (v + w)^3 - 2*u*(2*v^2 + v*w - w^2)))/
   (ep^2*(1 + 4*ep)*u*(v + w)*(u + v + w)^2), 
  ((v + w)^2*(u + v + w) + ep*(-2*u^3 + 4*u*w*(v + w) + 4*(v + w)^3 - 
      2*u^2*(3*v + 2*w)))/(2*ep^3*(1 + 4*ep)*u*(v + w)*(u + v + w)^2), 
  (4*ep*u^3*w + (1 + 4*ep)*(v + w)^4 + 
    u*(v + w)*((2 + 8*ep)*v^2 + (5 + 28*ep)*v*w + (3 + 16*ep)*w^2) + 
    u^2*((1 + 4*ep)*v^2 + 2*(1 + 9*ep)*w^2 + 3*v*(w + 8*ep*w)))/
   (2*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  -(((v + w)^2*(u + v + w) + ep*(u^3 + 4*(v + w)^3 + u^2*(3*v + 2*w) + 
       2*u*(3*v^2 + 5*v*w + 2*w^2)))/(ep^3*(1 + 4*ep)*u*(v + w)*
     (u + v + w)^2)), (-(u^3*(v - 2*w)) + (v + w)^3*(v + 8*w) + 
    u^2*(-v^2 + 6*v*w + 10*w^2) + u*(v^3 + 18*v^2*w + 39*v*w^2 + 22*w^3))/
   (ep^2*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  ((u + v + w)^2*(v^2 + 3*v*w + 2*w^2) + 
    2*ep*(u^3*(-2*v + 3*w) + 4*(v + w)^3*(v + 5*w) + u^2*w*(15*v + 23*w) + 
      u*(6*v^3 + 50*v^2*w + 98*v*w^2 + 54*w^3)))/
   (2*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (-((v + w)*((v + w)^3 + u^2*(v + 2*w) + u*(2*v^2 + 5*v*w + 3*w^2))) + 
    ep*(-4*u^3*(v - w) + 28*w*(v + w)^3 + u^2*(-8*v^2 + 6*v*w + 22*w^2) + 
      u*(-4*v^3 + 48*v^2*w + 124*v*w^2 + 72*w^3)))/
   (2*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (-4*u^3*(v - w) + 2*(v + w)^3*(2*v + 11*w) + 4*u*(v + w)^2*(v + 20*w) - 
    4*u^2*(v^2 - 8*v*w - 9*w^2))/(ep^2*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  -(1/(ep^3*(u + v + w))), 0, (2*(v + w))/(ep^3*u*w), 
  ((v + w)*(u + v + w)^2 - 2*ep*(u^3 - 2*(v + w)^3 + 4*u^2*(2*v + w) + 
      4*u*(3*v^2 + 4*v*w + w^2)))/(ep^3*(1 + 4*ep)*u*(v + w)*(u + v + w)^2), 
  (v - w)/(ep^3*u*w), (w*(7*u^2 + 10*u*(v + w) + 3*(v + w)^2) + 
    2*ep*((v + w)^2*(v + 4*w) + u^2*(v + 12*w) + 
      u*(2*v^2 + 17*v*w + 15*w^2)))/(2*ep^3*(1 + 4*ep)*u*w*(u + v + w)^2), 
  (-(w*(v + w)*(u + v + w)) + 2*ep*(u^2*v - 2*w*(v + w)^2 + 
      u*(v^2 - 2*v*w - 3*w^2)))/(2*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)), 
  -((v + w)/(ep^2*u*w + 4*ep^3*u*w)), 
  -((u^4*v + 5*u*w^2*(v + w)^2 + w^2*(v + w)^3 + u^3*v*(2*v + w) + 
     u^2*(v^3 + 2*v^2*w + 5*v*w^2 + 4*w^3))/(ep^2*(1 + 4*ep)*u*w*(u + w)*
     (v + w)*(u + v + w)^2)), (u^3*v - u*v*(v + w)^2 - v*(v + w)^3 + 
    u^2*(v^2 - w^2))/(2*ep^2*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (-4*(v + w))/(ep^3*w*(u + v + w)), 
  (-(w*(v + w)*(u + v + w)^2) + ep*(u^3*v - (v + w)^3*(v + 4*w) - 
      u*(v + w)^2*(v + 8*w) + u^2*(v^2 - 4*v*w - 5*w^2)))/
   (ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 0, 
  -1/2*((8 + 26*ep)*u^2 + (11 + 32*ep)*u*(v + w) + 3*(1 + 4*ep)*(v + w)^2)/
    (ep^3*(u + 4*ep*u)*(u + v + w)^2), (v + w)/(2*ep^3*u*(u + v + w)), 0, 
  (-3*(u + 2*(v + w)))/(ep^2*(1 + 4*ep)*(u + v + w)^2), 
  -1/2*(4*(v + w)*(u + v + w) + ep*(3*u^2 + 22*u*(v + w) + 16*(v + w)^2))/
    (ep^3*(u + 4*ep*u)*(u + v + w)^2), 
  (4*(v + w))/(ep^3*(u + v)*(u + v + w)), 
  -(((v + w)*(u + v + w) + ep*(3*u^2 + 10*u*(v + w) + 4*(v + w)^2))/
    (ep^3*(u + 4*ep*u)*(u + v + w)^2)), (2*(4*u + v + w))/
   (ep^3*u*(u + v + w)), (-(w*(v + w)^2*(u + v + w)) + 
    2*ep*u*(-(u^2*v) + 2*v^3 + 5*v^2*w + 6*v*w^2 + 3*w^3 + 
      u*(v^2 + 3*v*w + 3*w^2)))/(ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  ((v + w)^2 + u*(v + 2*w))/(ep^3*u*w*(u + v + w)), (3*(v + w))/(ep^3*u*w), 
  (-((v + w)^2*(u + v + w)) + 2*ep*(u^3 - 2*u*w*(v + w) - 2*(v + w)^3 + 
      u^2*(3*v + 2*w)))/(ep^3*(1 + 4*ep)*u*(v + w)*(u + v + w)^2), 
  (-(w*(v + w)*(8*u^2 + 11*u*(v + w) + 3*(v + w)^2)) + 
    2*ep*(2*u^3*w + 2*w*(v + w)^3 - u*(v + w)^2*(3*v + 5*w) - 
      u^2*(3*v^2 + 11*v*w + 8*w^2)))/(2*ep^3*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)^2), (v + w)/(2*ep^3*u*(u + v + w)), 
  -((v + w)/(ep^2*u*w + 4*ep^3*u*w)), 
  (u^2*(2*v - w) - (v + w)^2*(v + 5*w) + u*(v^2 - 8*v*w - 9*w^2))/
   (ep^2*(1 + 4*ep)*u*w*(u + v + w)^2), 
  (-2*ep*(v + w)^2*(v + 3*w) + u*(v + w)*((2 + 7*ep)*v + (2 - 3*ep)*w) + 
    u^2*(2*v + 9*ep*v + 2*w + 6*ep*w))/(2*ep^3*(1 + 4*ep)*u*w*(u + v + w)^2), 
  (4*(v + w))/(ep^3*(u + w)*(u + v + w)), 
  (-(w*(v + w)*(u + v + w)) + ep*(u^2*(v - 2*w) - 2*(v + w)^2*(v + 5*w) - 
      u*(v^2 + 16*v*w + 15*w^2)))/(ep^3*(1 + 4*ep)*u*w*(u + v + w)^2), 
  -1/2*((1 + 4*ep)*(v - 2*w)*(v + w)^2 + 2*u*(v + w)*
      (v + 4*ep*v - 2*(2 + 7*ep)*w) + u^2*(v + 4*ep*v - 2*(3 + 11*ep)*w))/
    (ep^3*(1 + 4*ep)*u*w*(u + v + w)^2), 
  -1/2*(2*ep*u^2*w + (1 + 4*ep)*(v + w)^2*(v + 2*w) + 
     u*(v + w)*(v + 4*ep*v + 2*(w + 6*ep*w)))/(ep^3*(1 + 4*ep)*u*w*(v + w)*
     (u + v + w)), (-2*(v + w))/(ep^3*u*w), 
  (u^3 - 4*u*v*(v + w) - 4*v*(v + w)^2 + u^2*(v + 2*w))/
   (ep^2*(1 + 4*ep)*(u + v)*(v + w)*(u + v + w)^2), 
  -1/2*(ep*u^3*w + 2*(1 + 4*ep)*(v + w)^4 + 2*(1 + 4*ep)*u*(v + w)^2*
      (2*v + 3*w) + 2*u^2*(v + w)*(v + 4*ep*v + (2 + 9*ep)*w))/
    (ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 0, 
  -((ep*u^3*w + 2*(1 + 4*ep)*u*(v + w)^2*(v + 2*w) + 
     (1 + 4*ep)*(v + w)^3*(v + 2*w) + u^2*(v + w)*
      (v + 4*ep*v + 2*(w + 5*ep*w)))/(ep^3*(1 + 4*ep)*u*w*(v + w)*
     (u + v + w)^2)), 
  ((v + w)*((v + w)^2*(v + 2*w) + u^2*(5*v + 6*w) + 
      2*u*(3*v^2 + 7*v*w + 4*w^2)) + 2*ep*(u^3*v + (v - 4*w)*(v + w)^3 + 
      u^2*(11*v^2 + 22*v*w + 7*w^2) + u*(11*v^3 + 26*v^2*w + 11*v*w^2 - 
        4*w^3)))/(ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (2*(-2*u^2*(v - w) + (v + w)^3 + u*(-v^2 + 6*v*w + 7*w^2)))/
   (ep^2*(1 + 4*ep)*u*w*(u + v + w)^2), 
  (v^3 + u^2*(v - w) - 9*v^2*w - 13*v*w^2 - 3*w^3 + 
    2*u*(v^2 - 3*v*w - 2*w^2))/(ep^2*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  -((u^3*(-v + w) + 3*w*(v + w)^3 + u^2*(v^2 + 4*v*w + 7*w^2) + 
     u*(2*v^3 + 9*v^2*w + 20*v*w^2 + 13*w^3))/(ep^2*(1 + 4*ep)*u*w*(v + w)*
     (u + v + w)^2)), (3*w^3*(v + w)^3 + u^4*(3*v^2 - 2*v*w + 3*w^2) + 
    u^3*(3*v^3 + 4*v^2*w + 11*v*w^2 + 20*w^3) + 
    u^2*w*(v^3 + 14*v^2*w + 43*v*w^2 + 34*w^3) + 
    u*w*(-2*v^4 + 3*v^3*w + 24*v^2*w^2 + 39*v*w^3 + 20*w^4))/
   (ep^2*(1 + 4*ep)*u*w*(u + w)^2*(v + w)*(u + v + w)^2), 
  (2*v*(4*u^3 + u^2*(16*v + 11*w) + u*(20*v^2 + 25*v*w + 7*w^2) + 
     2*(4*v^3 + 7*v^2*w + 4*v*w^2 + w^3)))/(ep^2*(1 + 4*ep)*(u + v)^2*(v + w)*
    (u + v + w)^2), (-2*u*(v + w)^2*(u + v + w) + 
    ep*(2*u^3*(v - w) - 3*w*(v + w)^3 - 3*u*(v + w)^2*(3*v + 8*w) - 
      u^2*(7*v^2 + 26*v*w + 19*w^2)))/(2*ep^3*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)^2), 0, (2*u^3*(v - w) - 3*w*(v + w)^3 - 
    u*(v + w)^2*(v + 16*w) + u^2*(v^2 - 10*v*w - 11*w^2))/
   (ep^2*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), -(1/(ep^3*u)), 
  -((v + w)/(ep^3*u*(u + v + w))), (v + w)/(ep^3*u*(u + v + w)), 
  -(v/(ep^3*u*w)), (-4*(1 + 2*ep))/(ep^3*(1 + 4*ep)*(u + v + w)), 0, 
  -(((1 + 11*ep + 12*ep^2)*u + 2*(1 + 5*ep + 4*ep^2)*(v + w))/
    (ep^3*(1 + 4*ep)*u*(u + v + w))), 
  ((1 + 8*ep + 8*ep^2)*u + 2*(1 + 5*ep + 4*ep^2)*(v + w))/
   (ep^3*(1 + 4*ep)*u*(u + v + w)), 0, 0, 0, 
  (4 + 8*ep)/(ep^3*(1 + ep)*(1 + 4*ep)*(u + v + w)), 
  -(((1 + 2*ep)*(v + w)*(v - 2*ep*(u - v + w)))/(ep^4*(1 + ep)*(1 + 4*ep)*w*
     (u + v + w)^2)), (v*(u + 11*ep*u + 12*ep^2*u - v - w))/
   (ep^3*(1 + ep)*(1 + 4*ep)*w*(u + v + w)^2), 
  -(((1 + 5*ep + 4*ep^2)*w*(v + w)^2 + (1 + 2*ep)*u^2*(2*v + w) + 
     u*(v + w)*((4 + 15*ep + 12*ep^2)*v + (2 + 7*ep + 4*ep^2)*w))/
    (ep^3*(1 + ep)*(1 + 4*ep)*u*w*(u + v + w)^2)), 
  ((1 + 5*ep + 4*ep^2)*v + (2 + 7*ep + 4*ep^2)*w)/
   (ep^3*(1 + ep)*(1 + 4*ep)*w*(u + v + w)), 
  -((v + 5*ep*v + 4*ep^2*v + w + 2*ep*w)/(ep^3*(1 + ep)*(1 + 4*ep)*w*
     (u + v + w))), 0, 0, 0}, 
 {(-((v + w)*(2*u^5*w - 2*v^2*w*(v + w)^3 + u*v*(v + w)^2*
        (3*v^2 - 8*v*w - 4*w^2) + u^4*(3*v^2 + 11*v*w + 4*w^2) + 
       u^3*(9*v^3 + 18*v^2*w + 15*v*w^2 + 8*w^3) + 
       u^2*(9*v^4 + 9*v^3*w + 6*v*w^3 + 6*w^4))) + 
    ep*(-12*u^6*v + 2*v^2*w*(v + w)^3*(10*v + 13*w) - 
      2*u^5*(27*v^2 + 19*v*w + w^2) - u^4*(87*v^3 + 164*v^2*w + 66*v*w^2 - 
        11*w^3) + u*v*(v + w)^2*(3*v^3 + 116*v^2*w + 204*v*w^2 + 58*w^3) + 
      u^3*(-57*v^4 - 132*v^3*w + 69*v^2*w^2 + 178*v*w^3 + 40*w^4) + 
      3*u^2*v*(-3*v^4 + 32*v^3*w + 162*v^2*w^2 + 193*v*w^3 + 66*w^4)))/
   (8*ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  (2*(1 + 4*ep)*(3*v - w)*(v + w)^3 + 2*u^2*(3*v + w)*
     (v + 4*ep*v + w + ep*w) - 2*u^3*(w + 16*ep*w) + 
    u*(v + w)*(12*(1 + 4*ep)*v^2 + 2*(7 + 31*ep)*v*w + (2 + 17*ep)*w^2))/
   (8*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (u^5*((3 - 9*ep)*v + w - 5*ep*w) + 2*v^2*(v + w)^3*
     (3*(1 + 6*ep)*v + (2 + 17*ep)*w) - 
    u^4*(3*(-5 + 3*ep)*v^2 + 3*(-2 + 7*ep)*v*w + 5*(1 + 4*ep)*w^2) + 
    u*v*(v + w)^2*(6*(4 + 21*ep)*v^2 + (22 + 199*ep)*v*w + 
      8*(1 + 10*ep)*w^2) + u^3*((33 + 63*ep)*v^3 + 6*(-1 + 15*ep)*v*w^2 + 
      (-10 + 17*ep)*w^3 + 35*v^2*(w + 4*ep*w)) + 
    u^2*(v + w)*(3*(13 + 51*ep)*v^3 + 6*(1 + 32*ep)*v*w^2 + 
      2*(-2 + 7*ep)*w^3 + 39*v^2*(w + 8*ep*w)))/
   (8*ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  ((v + w)*(12*v^2*w*(v + w)^3 - 3*u^5*(9*v + 7*w) + 
      3*u*v*(v + w)^2*(9*v^2 + 20*v*w + 8*w^2) + 
      u^4*(-54*v^2 - 31*v*w + 11*w^2) + u^3*w*(91*v^2 + 145*v*w + 60*w^2) + 
      u^2*(54*v^4 + 203*v^3*w + 269*v^2*w^2 + 148*v*w^3 + 28*w^4)) + 
    ep*(24*u^6*v + 3*u^5*(49*v^2 + 64*v*w + 7*w^2) - 
      3*v^2*(v + w)^3*(8*v^2 + 46*v*w + 59*w^2) + 
      4*u^4*(81*v^3 + 167*v^2*w - 2*v*w^2 - 58*w^3) - 
      3*u*v*(v + w)^2*(15*v^3 + 169*v^2*w + 360*v*w^2 + 120*w^3) + 
      u^3*(306*v^4 + 583*v^3*w - 796*v^2*w^2 - 1355*v*w^3 - 354*w^4) + 
      u^2*(84*v^5 - 280*v^4*w - 2243*v^3*w^2 - 3117*v^2*w^3 - 1357*v*w^4 - 
        119*w^5)))/(8*ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  (2*(v + w)*(-(u^2*w*(v + w)) + 6*w*(v + w)^3 + 3*u*(v + w)^2*(3*v + 4*w) - 
      u^3*(9*v + 7*w)) + ep*(12*u^4*v + 3*u*(v + w)^2*
       (2*v^2 - 33*v*w - 94*w^2) + 2*u^3*(27*v^2 + 65*v*w + 14*w^2) - 
      6*(v + w)^3*(2*v^2 + 11*v*w + 16*w^2) + 
      4*u^2*(15*v^3 + 43*v^2*w - 16*v*w^2 - 44*w^3)))/
   (8*ep^3*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)^2), 
  (u*(-v + w) - (v + w)^2)/(ep^3*u*w*(u + v + w)), 
  (u*v + (v + w)^2)/(ep^3*u*w*(u + v + w)), 
  (-((v + w)^2*(3*u^2 + u*(v + w) - 2*w*(v + w))) + 
    ep*(6*u^3*v - 4*w^2*(v + w)^2 - u^2*(v^2 + 15*v*w + 18*w^2) - 
      u*(13*v^3 + 38*v^2*w + 47*v*w^2 + 22*w^3)))/
   (4*ep^3*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)), 
  (-((v + w)^2*(2*w*(v + w) + u*(v + 2*w))) + 
    ep*(-4*u^3*v - 2*w*(v + w)^2*(2*v + w) - 2*u^2*(3*v^2 + v*w - 3*w^2) + 
      u*(v^3 + v^2*w + 4*v*w^2 + 4*w^3)))/(2*ep^3*(1 + 4*ep)*u*w*(v + w)^2*
    (u + v + w)), v/(ep^3*u*w), 
  (2*(u + v)*(v + w)*(u^3*v - u^2*w*(v + w) - w*(v + w)^3 - 
      u*(v + w)^2*(v + 2*w)) + ep*(-2*u^5*v - u^4*(10*v^2 + 23*v*w + 7*w^2) + 
      v*(v + w)^3*(2*v^2 + 9*v*w + 13*w^2) - 
      u^3*(16*v^3 + 71*v^2*w + 35*v*w^2 - 12*w^3) + 
      u*(v + w)^2*(2*v^3 + 27*v^2*w + 70*v*w^2 + 15*w^3) + 
      u^2*(-8*v^4 - 32*v^3*w + 44*v^2*w^2 + 108*v*w^3 + 40*w^4)))/
   (2*ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  -1/4*((v + w)*(6*v^2*w*(v + w)^3 + 2*u^5*(3*v + w) + 
       u^4*(26*v^2 + 25*v*w + 7*w^2) + u*v*(v + w)^2*(8*v^2 + 29*v*w + 
         14*w^2) + u^3*(42*v^3 + 77*v^2*w + 44*v*w^2 + 5*w^3) + 
       3*u^2*v*(10*v^3 + 31*v^2*w + 33*v*w^2 + 12*w^3)) + 
     ep*(6*u^6*v + v^2*w*(v + w)^3*(22*v + 21*w) + 
       u^5*(50*v^2 + 39*v*w + w^2) + u^4*(140*v^3 + 203*v^2*w + 62*v*w^2 - 
         7*w^3) + u*v*(v + w)^2*(26*v^3 + 112*v^2*w + 131*v*w^2 + 50*w^3) + 
       u^3*(180*v^4 + 409*v^3*w + 272*v^2*w^2 + 32*v*w^3 - 11*w^4) + 
       u^2*(110*v^5 + 387*v^4*w + 505*v^3*w^2 + 302*v^2*w^3 + 71*v*w^4 - 
         3*w^5)))/(ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  (u^5*((-1 + ep)*v - (1 + ep)*w) + v^2*w*(v + w)^2*
     (2*(2 + 7*ep)*v + (4 + 13*ep)*w) + u*v*(v + w)*
     ((1 + ep)*v^3 + (17 + 69*ep)*v^2*w + (24 + 101*ep)*v*w^2 + 
      2*(4 + 15*ep)*w^3) + u^2*((2 + 4*ep)*v^4 + (25 + 71*ep)*v^3*w + 
      41*(1 + 4*ep)*v^2*w^2 + 2*(9 + 41*ep)*v*w^3 + ep*w^4) + 
    u^4*((-2 + 4*ep)*v^2 + (1 - 13*ep)*w^2 - v*(w + 29*ep*w)) + 
    u^3*(w*(11*v^2 + 13*v*w + 2*w^2) + ep*(6*v^3 - 13*v^2*w + 22*v*w^2 + 
        7*w^3)))/(2*ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  -1/4*((u + v)*(v + w)^2*(2*u^3 - 4*v*(v + w)^2 + u^2*(-4*v + 9*w) + 
       u*(-10*v^2 - 3*v*w + 7*w^2)) + ep*(2*u^5*v + u^4*w*(v + 3*w) - 
       u^2*(v + w)^2*(64*v^2 - 52*v*w - 57*w^2) - 
       v*(v + w)^3*(12*v^2 + 4*v*w - 9*w^2) - u*(v + w)^2*
        (48*v^3 - 4*v^2*w - 66*v*w^2 - 13*w^3) + 
       u^3*(-30*v^3 - 23*v^2*w + 39*v*w^2 + 32*w^3)))/
    (ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  (u*(2*u^2 + u*v - v^2)*(v + w)^2*(u + v + w) + 
    ep*(2*u^5*v - u^2*(v + w)^2*(4*v^2 - 18*v*w - 17*w^2) + 
      u^4*(4*v^2 + 5*v*w + 3*w^2) + v*(v + w)^3*(2*v^2 + 7*v*w + 6*w^2) + 
      u^3*(-v^3 + 2*v^2*w + 6*v*w^2 + 3*w^3) + 
      u*(v + w)^2*(v^3 + 24*v^2*w + 32*v*w^2 + 8*w^3)))/
   (2*ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  (v + w)/(ep^3*u*(u + v + w)), 
  ((v + w)^2*(u^3 + u^2*(16*v - 5*w) + u*(29*v^2 - v*w - 6*w^2) + 
      2*v*(7*v^2 + 3*v*w - 4*w^2)) + 
    ep*(-2*u^4*v + 4*v*(16*v - 5*w)*(v + w)^3 + 
      u*(v + w)^2*(121*v^2 + 29*v*w - 4*w^2) - 
      u^3*(11*v^2 + 15*v*w + 6*w^2) + u^2*(48*v^3 + 92*v^2*w + 37*v*w^2 - 
        7*w^3)))/(4*ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)^2*(u + v + w)), 
  (-2*(v + w)^2*(u^3*(v - w) + v^2*(v + w)^2 + u^2*(3*v^2 + v*w - w^2) + 
      u*v*(3*v^2 + 4*v*w + 2*w^2)) + 
    ep*(2*u^5*v - v^2*(v + w)^3*(10*v + 11*w) + u^4*(8*v^2 + 5*v*w + w^2) - 
      u*v*(v + w)^2*(28*v^2 + 49*v*w + 24*w^2) + 
      u^3*(2*v^3 - 5*v^2*w - 4*v*w^2 + w^3) - 
      u^2*(22*v^4 + 74*v^3*w + 76*v^2*w^2 + 21*v*w^3 - 3*w^4)))/
   (2*ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)^2*(u + v + w)), 
  (u^5*((3 + 11*ep)*v + (7 + 25*ep)*w) + 
    u^4*((11 + 45*ep)*v^2 + 4*(10 + 37*ep)*v*w + 3*(7 + 25*ep)*w^2) + 
    u^2*(v + w)*((9 + 41*ep)*v^3 + (71 + 280*ep)*v^2*w + 
      4*(11 + 47*ep)*v*w^2 + 7*ep*w^3) + 
    u^3*((15 + 67*ep)*v^3 + (83 + 321*ep)*v^2*w + 6*(13 + 49*ep)*v*w^2 + 
      2*(7 + 27*ep)*w^3) + 2*u*v*(v + w)*((1 + 3*ep)*v^3 + 
      (17 + 70*ep)*v^2*w + (21 + 97*ep)*v*w^2 + (5 + 28*ep)*w^3) - 
    v^2*(v + w)^2*(-6*w*(v + w) + ep*(2*v^2 - 27*v*w - 33*w^2)))/
   (4*ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (-2*v^2*w*(v + w)^2*(v + 8*ep*v + w + 10*ep*w) + 
    2*u^4*((-1 + 2*ep)*v^2 - 2*(3 + 8*ep)*v*w - (3 + 8*ep)*w^2) + 
    2*u^2*(v + w)*((1 + 2*ep)*v^3 - 5*(2 + 11*ep)*v^2*w - (6 + 47*ep)*v*w^2 + 
      (1 - 2*ep)*w^3) + u*v*(v + w)*((1 + ep)*v^3 - (10 + 71*ep)*v^2*w - 
      (15 + 116*ep)*v*w^2 - 4*(1 + 10*ep)*w^3) + 
    u^5*((-1 + ep)*v - 3*(w + 3*ep*w)) - 
    u^3*(w*(20*v^2 + 19*v*w + w^2) + ep*(-6*v^3 + 75*v^2*w + 85*v*w^2 + 
        14*w^3)))/(2*ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (-((v + w)*(-2*u^5*v + 6*v^2*w*(v + w)^3 - u*v*(v + w)^2*
        (v^2 - 26*v*w - 10*w^2) + u^4*(-7*v^2 + v*w + 4*w^2) + 
       u^3*(-9*v^3 + 14*v^2*w + 25*v*w^2 + 4*w^3) + 
       u^2*v*(-5*v^3 + 31*v^2*w + 64*v*w^2 + 28*w^3))) + 
    ep*(2*u^6*v - v^2*w*(v + w)^3*(26*v + 27*w) + 
      u^5*(14*v^2 - v*w - 7*w^2) + u*v*(v + w)^2*(3*v^3 - 107*v^2*w - 
        149*v*w^2 - 48*w^3) + u^4*(33*v^3 + 10*v^2*w - 9*v*w^2 + 4*w^3) + 
      u^3*(35*v^4 - 26*v^3*w - 107*v^2*w^2 - 53*v*w^3 - 3*w^4) + 
      u^2*(17*v^5 - 112*v^4*w - 360*v^3*w^2 - 335*v^2*w^3 - 109*v*w^4 - 
        5*w^5)))/(4*ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  (v^2*w*(v + w)^3*(2*(2 + 7*ep)*v + (4 + 13*ep)*w) + 
    u^5*((-1 + ep)*v^2 + 18*ep*v*w + (1 + 11*ep)*w^2) + 
    u^4*((-2 + 4*ep)*v^3 + (6 + 59*ep)*v^2*w + (14 + 41*ep)*v*w^2 - 
      2*(-3 + ep)*w^3) + u*v*(v + w)^2*((1 + ep)*v^3 + 10*(2 + 7*ep)*v^2*w + 
      27*(1 + 3*ep)*v*w^2 + 4*(2 + 7*ep)*w^3) + 
    u^2*(v + w)*((2 + 4*ep)*v^4 + (36 + 121*ep)*v^3*w + 
      29*(2 + 5*ep)*v^2*w^2 + 24*(1 + 2*ep)*v*w^3 - ep*w^4) + 
    u^3*(w*(26*v^3 + 55*v^2*w + 34*v*w^2 + 5*w^3) + 
      ep*(6*v^4 + 108*v^3*w + 129*v^2*w^2 + 28*v*w^3 - 5*w^4)))/
   (2*ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  (-4*(v + w)*(u + v + w) + ep*(4*u^2 - 15*u*v - 19*v^2 - 19*u*w - 39*v*w - 
      20*w^2))/(4*ep^3*(1 + 4*ep)*(v + w)*(u + v + w)^2), 
  (-8*ep*u^3*w + 2*(1 + 4*ep)*v*(v + w)^3 + 
    2*u^2*((1 + 4*ep)*v^2 + (2 + 5*ep)*v*w + (1 + 3*ep)*w^2) + 
    u*(v + w)*(4*(1 + 4*ep)*v^2 + 2*(3 + 13*ep)*v*w + (2 + 11*ep)*w^2))/
   (4*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)^2), 
  (6*(v + w)*(u + v + w) + ep*(4*u^2 + 25*u*v + 21*v^2 + 21*u*w + 41*v*w + 
      20*w^2))/(4*ep^3*(1 + 4*ep)*(v + w)*(u + v + w)^2), 
  (-((v + w)^2*(-3*u^3 - u^2*w + 2*w*(v + w)^2 + 
       u*(3*v^2 + 7*v*w + 4*w^2))) + 
    ep*(-2*u^4*v - u*(v + w)^2*(v^2 - 18*v*w - 47*w^2) - 
      u^3*(9*v^2 + 19*v*w + 2*w^2) + (v + w)^3*(2*v^2 + 11*v*w + 16*w^2) + 
      u^2*(-10*v^3 - 20*v^2*w + 22*v*w^2 + 32*w^3)))/
   (4*ep^3*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)^2), 
  (2*(v + w)*(v*(v + w)^2 + u^2*(3*v + 4*w) + u*(-2*v^2 - v*w + w^2)) + 
    ep*(-4*u^3*v - 2*u^2*(7*v^2 + 11*v*w - 4*w^2) + 
      2*(v + w)^2*(6*v^2 + 23*v*w + 24*w^2) + 
      u*(2*v^3 + 41*v^2*w + 116*v*w^2 + 77*w^3)))/
   (4*ep^3*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)), 
  (-2*(v + w)*(u^2*(v + w)^2 + 5*u*(v + w)^3 + (v + w)^3*(v + 2*w) - 
      u^3*(3*v + 2*w)) + ep*(-4*u^4*v - u*(v + w)^2*(18*v^2 - 7*v*w - 
        83*w^2) - 2*(v + w)^3*(2*v^2 - 7*v*w - 16*w^2) - 
      2*u^3*(9*v^2 + 19*v*w + 2*w^2) + u^2*(-28*v^3 - 78*v^2*w + 50*w^3)))/
   (4*ep^3*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)^2), 
  (-2*u*(v + w)^2*(-2*u^4 + 3*u^2*w^2 + 2*v^3*(v + w) - u^3*(4*v + w) + 
      u*(4*v^3 + 3*v^2*w + 3*v*w^2 + 2*w^3)) + 
    ep*(-4*u^6*v + u^5*(-24*v^2 - 24*v*w + 2*w^2) + 
      v^2*(v + w)^3*(4*v^2 + 28*v*w + 33*w^2) + 
      u^4*(-52*v^3 - 96*v^2*w + 11*v*w^2 + 39*w^3) + 
      u*v*(v + w)^2*(8*v^3 + 125*v^2*w + 226*v*w^2 + 70*w^3) + 
      u^3*(-48*v^4 - 59*v^3*w + 208*v^2*w^2 + 279*v*w^3 + 70*w^4) + 
      u^2*(-12*v^5 + 114*v^4*w + 554*v^3*w^2 + 684*v^2*w^3 + 277*v*w^4 + 
        21*w^5)))/(2*ep^3*(1 + 4*ep)*u*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  0, 1/(ep^3*u), (2*v)/(ep^3*u*w), 
  (4*u^3 + u^2*(29*v + 9*w) + u*(17*v^2 - 5*v*w - 6*w^2) - 
    2*(4*v^3 + 11*v^2*w + 8*v*w^2 + w^3))/(2*ep^2*(1 + 4*ep)*(u + v)*(v + w)*
    (u + v + w)^2), v/(ep^3*u*w), 
  (2*u^2*w + 4*w*(v + w)^2 + u*(2*v^2 + 9*v*w + 7*w^2) + 
    ep*(2*v^3 + 17*v^2*w + 25*v*w^2 + 10*w^3 + 2*u^2*(v + 7*w) + 
      u*(4*v^2 + 28*v*w + 22*w^2)))/(4*ep^3*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)), (3*v^2 + 4*v*w + w^2 + ep*(2*u*v + 11*v^2 + 9*v*w - 2*w^2))/
   (4*ep^3*(v + w)^2*(w + 4*ep*w)), 
  -((u + ep*u + 2*ep*v + 3*ep*w)/(4*ep^3*u*w + 16*ep^4*u*w)), 
  ((v + w)^2*(2*w^2*(v + w) + u^2*(2*v + 5*w) + u*w*(6*v + 7*w)) + 
    ep*(-2*u^4*v + w^2*(v + w)^2*(6*v + 5*w) + u*w*(v + w)^2*(18*v + 13*w) + 
      u^3*(4*v^2 + 15*v*w + 9*w^2) + u^2*(6*v^3 + 38*v^2*w + 49*v*w^2 + 
        17*w^3)))/(4*ep^3*(1 + 4*ep)*u*w*(u + w)*(v + w)^2*(u + v + w)), 
  (u*(u - v)*(v + w)^2 + ep*(2*u^3*v - u*v*(v + w)^2 - 
      v*(v + w)^2*(2*v + 3*w) + u^2*(3*v^2 + v*w - 2*w^2)))/
   (8*ep^3*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)), 
  ((-3*ep)/u + (v - 2*ep*v + w - 5*ep*w)/(v*w + w^2))/(2*ep^4), 
  (ep*(2*u^3*v - u*(v - 16*w)*(v + w)^2 - (v + w)^2*(2*v^2 - 5*v*w - 8*w^2) + 
      3*u^2*(v^2 + 3*v*w + 2*w^2)) + (v + w)*(2*w*(v + w)^2 + u^2*(v + 3*w) + 
      u*(-v^2 + 3*v*w + 4*w^2)))/(4*ep^3*(1 + 4*ep)*u*w*(v + w)^2*
    (u + v + w)), -((2*u + v + w)/(ep^3*u*(u + v + w))), 
  ((1 + 6*ep + 8*ep^2)*(-2*(v + w)^2*(4*u^3 + 5*u*v*(v + w) + v*(v + w)^2 + 
       4*u^2*(2*v + w)) + ep*(4*u^4*v - 27*u*v*(v + w)^3 - 8*v*(v + w)^4 - 
       u^2*(v + w)^2*(51*v + 35*w) - 4*u^3*(7*v^2 + 18*v*w + 11*w^2))))/
   (4*ep^3*(1 + 2*ep)*(1 + 4*ep)^2*u*(u + v)*(v + w)^2*(u + v + w)^2), 
  (v*(2*u + v + w))/(2*ep^3*u*(u + v)*(u + v + w)), 
  ((4 + 15*ep)*u^3 + 5*(1 + 4*ep)*v^2*(v + w) + 
    u^2*((15 + 58*ep)*v + (2 + 7*ep)*w) + 
    u*v*((16 + 63*ep)*v + (9 + 35*ep)*w))/(2*ep^3*(1 + 4*ep)*u*(u + v)^2*
    (u + v + w)), (2*v*(3*u + v)*(u + v + w)^2 + 
    ep*(10*u^4 + u^3*(37*v - w) + 8*v^2*(v + w)^2 + 
      u^2*(52*v^2 + 38*v*w - 2*w^2) + 11*u*v*(3*v^2 + 5*v*w + 2*w^2)))/
   (4*ep^3*(u + 4*ep*u)*(u + v)^2*(u + v + w)^2), 
  ((6 + 32*ep)*u^2 + (v + w)*(3*(2 + 5*ep)*v - 4*ep*w) + 
    u*((12 + 47*ep)*v + (6 + 19*ep)*w))/(8*ep^3*(1 + 4*ep)*(u + v)*
    (u + v + w)^2), (2*u*v*(u + v + w) - 
    ep*(5*u^3 + 4*u^2*(6*v - w) + 6*v^2*(v + w) + u*v*(25*v + 22*w)))/
   (2*ep^4*u*(u + v)^2*(u + v + w)), 
  -1/4*(2*u^4 + 8*(1 + 4*ep)*v^2*(v + w)^2 + 
     u^3*((18 + 65*ep)*v + (2 + 13*ep)*w) + 
     u*v*(v + w)*(3*(10 + 43*ep)*v + 4*(4 + 17*ep)*w) + 
     2*u^2*((19 + 81*ep)*v^2 + (16 + 73*ep)*v*w + 2*ep*w^2))/
    (ep^3*(u + 4*ep*u)*(u + v)^2*(u + v + w)^2), 
  (4*u + v + w)/(ep^3*u*(u + v + w)), 
  ((v + w)^2*(2*u^2 + u*(v + w) - w*(v + w)) + 
    ep*(-2*u^3*v + 2*w^2*(v + w)^2 + u^2*(3*v^2 + 9*v*w + 8*w^2) + 
      u*(8*v^3 + 21*v^2*w + 23*v*w^2 + 10*w^3)))/
   (2*ep^3*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)), 
  ((u + v)*(v + w))/(ep^3*u*w*(u + v + w)), (3*v)/(ep^3*u*w), 
  ((v + w)*(u + v + w) + ep*(-4*u^2 + 3*u*v + 7*v^2 + 7*u*w + 15*v*w + 
      8*w^2))/(2*ep^3*(1 + 4*ep)*(v + w)*(u + v + w)^2), 
  -1/4*(-2*(1 + ep)*u^3*w + 4*w*(v + w)^2*(v + w - 2*ep*w) + 
     u*(v + w)*((5 + 17*ep)*v^2 + (14 + 47*ep)*v*w + 3*(3 + 8*ep)*w^2) + 
     2*u^2*((1 + 7*ep)*v^2 + (1 + 10*ep)*w^2 + 2*v*(w + 9*ep*w)))/
    (ep^3*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)), -1/2*1/(ep^3*(u + v + w)), 
  (u + 7*ep*u - 2*ep*v - 3*ep*w)/(4*ep^3*u*w + 16*ep^4*u*w), 
  (-2*u*(v + w)*(v + 4*ep*v + ep^2*v + w + 8*ep*w + 19*ep^2*w) + 
    u^2*((-2 - 7*ep + 13*ep^2)*v - (2 + 9*ep + ep^2)*w) - 
    ep*(v + w)*(2*w*(v + w) + ep*(2*v^2 + 21*v*w + 23*w^2)))/
   (4*ep^4*(1 + 4*ep)*u*w*(v + w)*(u + v + w)), 
  (u*(v + w)*((-2 - ep + 27*ep^2)*v - (2 + 7*ep + 2*ep^2)*w) + 
    2*u^2*((-1 - 2*ep + 14*ep^2)*v + (-1 - 3*ep + 7*ep^2)*w) - 
    2*ep^2*(2*v^3 + 11*v^2*w + 18*v*w^2 + 9*w^3))/
   (8*ep^4*(1 + 4*ep)*u*w*(v + w)*(u + v + w)), 
  (-2*u*w + ep*(-3*u^2 + 16*u*w + 3*w^2))/(2*ep^4*u*w*(u + w)), 
  (u*(v + w)*(v + 3*ep*v + w - 2*ep*w) + 
    2*u^2*((-1 + 2*ep)*v - (2 + 5*ep)*w) - 
    2*(v + w)*(-(w*(v + w)) + ep*(2*v^2 + 5*v*w + 5*w^2)))/
   (4*ep^3*(1 + 4*ep)*u*w*(v + w)*(u + v + w)), 
  -1/4*(2*(1 + 4*ep)*v^2*(v + w)^3 + u*(v + w)^2*(6*(1 + 4*ep)*v^2 - 
       3*(2 + 7*ep)*v*w - 2*ep*w^2) + u^2*(v + w)*(6*(1 + 4*ep)*v^2 - 
       3*(4 + 15*ep)*v*w - (8 + 35*ep)*w^2) - 
     u^3*(-2*(1 + 4*ep)*v^2 + 4*(2 + 9*ep)*w^2 + 6*v*(w + 4*ep*w)))/
    (ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)*(u + v + w)^2), 
  -1/4*(-4*ep*u^2*w + 2*(1 + 4*ep)*v*(v + w)^2 + 
     u*(v + w)*((2 + 8*ep)*v - ep*w))/(ep^3*(1 + 4*ep)*u*w*(v + w)*
     (u + v + w)), -1/2*(4*(1 + 4*ep)*u*v + 4*(1 + 4*ep)*v^2 + ep*u*w)/
    (ep^3*(1 + 4*ep)*u*(u + v)*w), (2*(u + v)*(v + w)*(u + v + w) + 
    ep*(-4*u^3 + 8*v*(v + w)^2 + u^2*(9*v + 5*w) + 
      3*u*(7*v^2 + 9*v*w + 2*w^2)))/(4*ep^3*(1 + 4*ep)*(u + v)*(v + w)*
    (u + v + w)^2), -1/8*(-4*ep*u^4*w + 8*(1 + 4*ep)*v^2*(v + w)^3 + 
     u^2*(v + w)*(24*(1 + 4*ep)*v^2 + (32 + 127*ep)*v*w + 
       2*(4 + 17*ep)*w^2) + u^3*(8*(1 + 4*ep)*v^2 + (16 + 59*ep)*v*w + 
       (8 + 31*ep)*w^2) + 2*u*(v + w)^2*(12*(1 + 4*ep)*v^2 + ep*w^2 + 
       8*v*(w + 4*ep*w)))/(ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)*
     (u + v + w)^2), 0, -1/4*(-4*ep*u^4*w + 4*(1 + 4*ep)*v^2*(v + w)^3 + 
     u^2*(v + w)*(12*(1 + 4*ep)*v^2 + (12 + 47*ep)*v*w + 2*(1 + 5*ep)*w^2) + 
     u^3*(4*(1 + 4*ep)*v^2 + (6 + 19*ep)*v*w + (2 + 7*ep)*w^2) + 
     2*u*(v + w)^2*(6*(1 + 4*ep)*v^2 + ep*w^2 + 3*v*(w + 4*ep*w)))/
    (ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)*(u + v + w)^2), 
  (-(u*(v + w)^2*(u + v + w)) + ep*(v + w)*(-(u^2*(3*v + 2*w)) + 
      (v + w)^2*(2*v + 3*w) + u*(5*v^2 + 9*v*w + 4*w^2)) + 
    ep^2*(2*u^3*v + (v + w)^2*(6*v^2 + v*w - 12*w^2) + 
      u^2*(23*v^2 + 45*v*w + 14*w^2) + u*(27*v^3 + 70*v^2*w + 39*v*w^2 - 
        4*w^3)))/(2*ep^4*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)), 
  (u^4*v + ep*v*(v + w)^3*(2*v + 3*w) + 
    u^3*(-((-2 + ep)*v^2) + (1 + 5*ep)*w^2 + 2*v*(w + 2*ep*w)) + 
    u^2*(v + w)*(v^2 + (1 + 16*ep)*w^2 + 2*v*(w + 11*ep*w)) + 
    u*(v + w)^2*(v*w + ep*(3*v^2 + 21*v*w + 5*w^2)))/
   (2*ep^3*(1 + 4*ep)*u*(u + v)*w*(v + w)*(u + v + w)^2), 
  ((u + v + w)^2*(3*v^2 + 4*v*w + w^2) + 
    ep*(2*u^3*v + (v + w)^2*(11*v^2 + 8*v*w - 7*w^2) + 
      u^2*(15*v^2 + 17*v*w + 2*w^2) + u*(24*v^3 + 59*v^2*w + 30*v*w^2 - 
        5*w^3)))/(4*ep^3*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (2*u*(v + w)^2*(u + v + w) + ep*(v + w)^2*(4*u^2 + 2*w*(v + w) + 
      u*(11*v + 14*w)) + ep^2*(2*u^3*v + (2*v - w)*w*(v + w)^2 - 
      u^2*(6*v^2 + 7*v*w + 9*w^2) + 5*u*(v^3 + 5*v^2*w + 3*v*w^2 - w^3)))/
   (4*ep^4*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)), 
  -1/4*(w^3*(v + w)^2*(2*(1 + ep)*v - (-2 + ep)*w) + 
     u^4*((-1 + 5*ep)*v^2 + 2*(-1 + 13*ep)*v*w + (-1 + 5*ep)*w^2) + 
     u^2*w*(4*(3 + 7*ep)*v^3 + (43 + 90*ep)*v^2*w + 50*(1 + ep)*v*w^2 + 
       (19 - 20*ep)*w^3) + u*w*(v + w)*((2 + 6*ep)*v^3 + 
       2*(7 + 10*ep)*v^2*w + 5*(5 + 4*ep)*v*w^2 + (13 - 14*ep)*w^3) + 
     u^3*(2*(1 + ep)*v^3 + (11 + 54*ep)*v^2*w + 2*(8 + 35*ep)*v*w^2 + 
       (7 - 2*ep)*w^3))/(ep^3*(1 + 4*ep)*u*w*(u + w)^2*(v + w)^2*
     (u + v + w)), -1/2*(u^3*(v + 17*ep*v + w + ep*w) + 
     u*v*(3*(1 + 9*ep)*v^2 + (5 + 28*ep)*v*w + (2 + 9*ep)*w^2) + 
     v*(v + w)*((1 + 5*ep)*v^2 + ep*w^2 + v*(w + 4*ep*w)) + 
     u^2*((3 + 39*ep)*v^2 + (1 + ep)*w^2 + 4*v*(w + 5*ep*w)))/
    (ep^3*(1 + 4*ep)*(u + v)^2*(v + w)*(u + v + w)^2), 
  ((1 + 3*ep + 2*ep^2)*(2*u*(v + w)^2*(u + v + w)^2 + 
     ep*(v + w)^2*(5*u^3 + 2*w*(v + w)^2 + u^2*(13*v + 16*w) + 
       u*(8*v^2 + 21*v*w + 13*w^2)) + ep^2*(4*u^4*v + (2*v - w)*w*(v + w)^3 + 
       u^3*(3*v^2 + 4*v*w - 7*w^2) - u*(v + w)^2*(8*v^2 + 10*v*w + 29*w^2) - 
       u^2*(9*v^3 + 9*v^2*w + 35*v*w^2 + 35*w^3))))/
   (8*ep^4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)^2), 
  -1/2*(2*w*(u + v + w) + ep*(3*u*v + 3*v^2 - 4*u*w + 5*v*w + 2*w^2))/
    (ep^4*w*(v + w)*(u + v + w)), 
  ((v + w)*(u^3*(-v + w) + 2*w*(v + w)^3 + u*(v + w)^2*(2*v + 7*w) + 
      u^2*(v^2 + 7*v*w + 6*w^2)) + 
    ep*(4*u^4*v + 3*u*(2*v - 7*w)*w*(v + w)^2 + (2*v - w)*w*(v + w)^3 + 
      u^3*(11*v^2 + 28*v*w + 9*w^2) + u^2*(7*v^3 + 47*v^2*w + 29*v*w^2 - 
        11*w^3)))/(4*ep^3*(1 + 4*ep)*u*w*(v + w)^2*(u + v + w)^2), 0, 
  -(1/(ep^3*u)), -(1/(ep^3*(u + v + w))), -(v/(ep^3*u*w)), 
  (-3*(1 + 2*ep))/(ep^3*(1 + 4*ep)*(u + v + w)), 
  (1 + 2*ep)/(2*ep^3*(1 + 4*ep)*(u + v + w)), 
  (1 + 2*ep)/(ep^3*(1 + 4*ep)*(u + v + w)), 
  (-3*(1 + 2*ep))/(4*ep^3*(1 + 4*ep)*(u + v + w)), 0, 
  -1/2*(1 + 2*ep)/(ep^3*(1 + 4*ep)*(u + v + w)), 0, 
  (-1 + 4*ep^2)/(ep^4*(1 + ep)*(1 + 4*ep)*(v + w)), 
  ((1 + 2*ep)*((-1 + 2*ep)*u - (1 + 2*ep)*v + (-1 + 2*ep)*w))/
   (2*ep^4*(1 + ep)*(1 + 4*ep)*w*(u + v + w)), 
  (v*((-2 + 7*ep + 12*ep^2)*u + ep*(5 + 4*ep)*(v + w)))/
   (2*ep^3*(1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)), 
  -1/4*(u*w*(u + v + w) + 2*ep*(4*u + w)*(v + w)*(u + v + w) + 
     8*ep^3*(v + w)*(-u^2 + 3*u*v + w*(v + w)) + 
     2*ep^2*(5*w*(v + w)^2 + u^2*(3*v + w) + 3*u*(5*v^2 + 7*v*w + 2*w^2)))/
    (ep^4*(1 + ep)*(1 + 4*ep)*u*w*(v + w)*(u + v + w)), 
  ((-1 - 4*ep + ep^2 + 4*ep^3)*u*v + (-2 - 4*ep + 5*ep^2 + 4*ep^3)*u*w - 
    ep*(1 + 5*ep + 4*ep^2)*w*(v + w))/(4*ep^4*(1 + ep)*(1 + 4*ep)*u*w*
    (v + w)), ((1 + 2*ep - 11*ep^2 - 12*ep^3)*v + w - 4*ep^2*w)/
   (4*ep^4*(1 + ep)*(1 + 4*ep)*w*(v + w)), 0, 0, 0}}


==> anc/nbox/Av0.m <==
{{(-2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*(ep*(6*u + 5*(v + w)))/((v + w)*(u + v + w)), 0, 
  (ep*(2*u - v - w))/(4*(v + w)*(u + v + w)), 0, 
  (ep*u)/((v + w)*(u + v + w)), (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*(ep*(3*u + 4*(v + w)))/((v + w)*(u + v + w)), 0, 
  (ep*(u - 2*(v + w)))/(4*(v + w)*(u + v + w)), 0, 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), (ep*u)/((v + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*(ep*(u - 2*v + w))/(v*(u + v + w)), (ep*(3*u + 2*v + 3*w))/
   (4*v*(u + v + w)), 0, 0, 0, 0, 0, -((ep*(u + 3*v + w))/(v*(u + v + w))), 
  -((ep*(u + w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(4*v), (ep*(3*u + v + 3*w))/(4*v*(u + v + w)), 0, 0, 0, 0, 0, -(ep/v), 
  -(ep/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(5*ep)/(4*v), 0, 0, -1/4*ep/v, 0, 0, 0, 0, 0, 0, 0, 0, ep/v, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {ep/v, 0, 0, -1/2*ep/v, 0, 0, 0, 0, 0, 0, 0, ep/v, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -1/4*(ep*(4*u + 5*(v + w)))/((v + w)*(u + v + w)), 
  -1/4*(ep*(4*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*ep*u)/((v + w)*(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*(ep*(u + 2*(v + w)))/((v + w)*(u + v + w)), -1/2*ep/(v + w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ep/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*(ep*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
  -1/2*(ep*(u + 2*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
  (-2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/4*(ep*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
  -1/4*(ep*(u + 2*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((ep*(u + 2*(v + w)))/((v + w)*(u + v + w))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(u + 3*v + w))/(4*v*(u + v + w)), 0, 0, 
  (ep*(3*u + v + 3*w))/(4*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -((ep*(2*u + 3*v + 2*w))/(v*(u + v + w))), ep/v, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(2*u + 3*v + 2*w))/(4*v*(u + v + w)), 0, 0, -1/4*ep/(u + v + w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*(ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, -(ep/(u + v)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + v + 4*w))/(2*(u + v)*(u + v + w)), ep/(2*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*ep)/(2*(u + v + w)), -1/2*ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (ep*(u + v + 2*w))/(2*(u + v)*(u + v + w)), ep/(2*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + v + 2*w))/((u + v)*(u + v + w)), -(ep/(u + v)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (3*ep)/(2*(u + v + w)), (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(u + v), -(ep/(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(3*ep*(2*u + v + 2*w))/(4*v*(u + v + w)), (3*ep)/(4*v), 0, 
  (-3*ep*(u + w))/(4*v*(u + v + w)), 0, 
  -1/2*(ep*(5*v^2 + 6*v*w + w^2 + u*(7*v + w)))/(v*(v + w)*(u + v + w)), 
  -((ep*(2*u + v + 2*w))/(v*(u + v + w))), 
  -1/2*(ep*(u - 3*v + w))/(v*(u + v + w)), (ep*(u + w))/(v*(u + v + w)), 0, 
  0, (5*ep)/(2*v), ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*ep)/(2*v), (3*ep)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, -1/2*ep/v, 0, ep/(2*v), 0, 0, 0, ep/(2*v), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/v, -1/2*ep/v, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep/v), 0, 0, -(ep/v), 0, 0, 0, 0, 0, 0, 
  (-2*ep)/v, (2*ep)/v, (-4*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(v + w), -1/2*ep/(v + w), -1/2*ep/(v + w), 0, ep/(v + w), 
  (-2*ep)/(v + w), 0, 0, (-2*ep)/(v + w), 0, 0, 0, ep/(v + w), 
  (-2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(2*u + v + w))/(4*(v + w)*(u + v + w)), 
  (3*ep*(2*u + v + w))/(4*(v + w)*(u + v + w)), (3*ep)/(2*(v + w)), 
  (-3*ep)/(2*(v + w)), 0, 0, 0, 
  -1/2*(ep*(5*u*v + v^2 + 3*u*w + 4*v*w + 3*w^2))/(v*(v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  -((ep*(2*u + v + w))/((v + w)*(u + v + w))), 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), (-2*ep*(2*u + v + w))/
   ((v + w)*(u + v + w)), 0, (ep*(5*v + 3*w))/(2*v*(v + w)), (-2*ep)/(v + w), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u - v + w))/(2*v*(u + v + w)), (ep*(3*v + w))/(2*v*(v + w)), -(ep/v), 
  (ep*(u + w))/(v*(u + v + w)), -1/2*(ep*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/
    (v*(v + w)*(u + v + w)), (3*ep*(v - w))/(v*(v + w)), 
  -((ep*(4*u + 3*(v + w)))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(4*v), (-3*ep)/(4*v), (-3*ep)/(2*v), (3*ep)/(2*v), 0, 0, 0, 
  (5*ep)/(2*v), (-5*ep)/v, 0, (-4*ep)/v, ep/v, (-2*ep)/v, -(ep/v), (2*ep)/v, 
  0, (-7*ep)/(2*v), (4*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(3*v + w))/(2*v*(v + w)), -1/2*ep/v, ep/v, 0, ep/v, (-3*ep)/v, 
  (3*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep)/(2*v), 0, (3*ep)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(ep/v), ep/v, ep/(2*v), -1/2*ep/v, ep/(2*v), (3*ep)/v, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-3*ep)/(4*v), (-3*ep)/(4*(u + v + w)), 
  (-3*ep)/(4*(u + v + w)), (3*ep)/(4*v), 0, 0, 0, ep/v, (-2*ep)/v, 0, 
  (-2*ep)/(u + v + w), (ep*(u + 3*v + w))/(2*v*(u + v + w)), 
  -((ep*(u + 3*v + w))/(v*(u + v + w))), 
  -1/2*(ep*(5*u + 3*v + 5*w))/(v*(u + v + w)), 
  (ep*(2*u + 3*v + 2*w))/(v*(u + v + w)), 0, -(ep/v), (2*ep)/v, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(u + w))/(v*(u + v + w)), 0, 
  -1/2*ep/v, -1/2*(ep*(u + 3*v + w))/(v*(u + v + w)), ep/(2*(u + v + w)), 
  (-3*ep)/v, (ep*(u + 2*v + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(2*u + v + 2*w))/(2*v*(u + v + w)), (3*ep)/(2*v), 
  (3*ep*(2*u + v + 2*w))/(2*v*(u + v + w)), (-3*ep)/(2*v), 0, 0, 0, 
  (-2*ep*(u - v + w))/(v*(u + v + w)), (2*ep*(2*u + v + 2*w))/
   (v*(u + v + w)), 0, (2*ep*(2*u + v + 2*w))/(v*(u + v + w)), 
  (ep*(4*u + 5*v + 4*w))/(v*(u + v + w)), (2*ep*(2*u + v + 2*w))/
   (v*(u + v + w)), -((ep*(5*v^2 + 7*v*w + 2*w^2 + 2*u*(4*v + w)))/
    (v*(v + w)*(u + v + w))), (-2*ep)/v, 0, (4*ep)/v, (-2*ep)/v, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
  (-2*ep)/v, -(ep/v), -(ep/(u + v + w)), 
  -1/2*(ep*(7*u + 6*v + 7*w))/(v*(u + v + w)), 0, 
  -((ep*(3*u + 2*v + 3*w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -1/2*ep/v, 0, 0, 0, -1/2*ep/v, 0, 
  (ep*(v - w))/(2*v*(v + w)), 0, 0, ep/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (ep*(-v + w))/(2*v*(v + w)), ep/(2*v), -1/2*ep/v, 
  ep/(2*v), 0, (-2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep*(u + w))/(4*v*(u + v + w)), (3*ep)/(4*(u + v + w)), (-3*ep)/(4*v), 
  0, 0, 0, (-3*ep)/(2*v), 0, 0, ep/(u + v + w), 
  -1/2*(ep*(3*u + 4*v + 3*w))/(v*(u + v + w)), ep/(u + v + w), 
  (ep*(4*v^2 + 5*v*w + w^2 + u*(7*v + w)))/(2*v*(v + w)*(u + v + w)), 
  -(ep/v), 0, ep/(2*v), -(ep/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/2*(ep*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), (3*ep)/(2*v), 0, 
  (ep*(u + 2*v + w))/(2*v*(u + v + w)), (ep*(3*u + 2*v + 3*w))/
   (4*v*(u + v + w)), 0, -1/2*(ep*(u + 2*v + w))/(v*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(3*ep*(2*u + v + w))/(4*(v + w)*(u + v + w)), 0, 
  (-3*ep)/(4*(u + v + w)), (-3*ep*u)/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, (ep*(7*u*v + 8*v^2 + 3*u*w + 11*v*w + 3*w^2))/
   (2*v*(v + w)*(u + v + w)), (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 
  0, (ep*(3*u + 2*v + 3*w))/(2*v*(u + v + w)), ep/(u + v + w), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), (-2*ep*(2*u + v + w))/
   ((v + w)*(u + v + w)), -((ep*(2*u + v + w))/((v + w)*(u + v + w))), 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(u + w))/(2*v*(u + v + w)), -1/2*(ep*(u + w))/(v*(u + v + w)), 
  -(ep/v), -((ep*(3*v + w))/(v*(v + w))), 
  -1/2*(ep*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
  (3*ep*(u + 2*v + w))/(v*(u + v + w)), (-2*ep*u)/((v + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(u + w))/(4*v*(u + v + w)), 0, (-3*ep)/(4*(u + v + w)), 
  (-3*ep*(u - v + w))/(4*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(u - 2*v + w))/(v*(u + v + w)), (ep*(u - 2*v + w))/
   (v*(u + v + w)), 0, 0, 0, -1/2*(ep*(u + 4*v + w))/(v*(u + v + w)), 
  (ep*(-2*u + v - 2*w))/(v*(u + v + w)), (ep*(u + w))/(v*(u + v + w)), 
  (-2*ep*(u + w))/(v*(u + v + w)), -((ep*(u + w))/(v*(u + v + w))), 
  (2*ep*(u + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(ep*(u + w))/(v*(u + v + w)), 
  -1/2*(ep*(u + 2*v + w))/(v*(u + v + w)), ep/v, 0, ep/(2*(u + v + w)), 
  (-3*ep*(u + w))/(v*(u + v + w)), -((ep*(u - v + w))/(v*(u + v + w))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*v), 0, 
  (-3*ep)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(ep/v), ep/v, (ep*(u - v + w))/(2*v*(u + v + w)), -1/2*ep/v, ep/(2*v), 
  (3*ep*(-u + v))/(v*(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*ep)/(4*v), 0, (-3*ep)/(2*v), (9*ep)/(4*v), 
  0, 0, 0, 0, 0, 0, 0, ep/v, (-2*ep)/v, 0, 0, 0, -(ep/v), (2*ep)/v, 
  (ep*(5*v - w))/(2*v*(v + w)), (4*ep)/v, (5*ep)/(2*v), (-5*ep)/v, 0, 0, 0, 
  0, 0, 0, (-4*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(3*v + w))/(v*(v + w))), 0, -1/2*ep/v, 
  -1/2*(ep*(u + 3*v + w))/(v*(u + v + w)), ep/v, 
  (3*ep*(u + 3*v))/(v*(u + v)), (3*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(2*u + v + 2*w))/(2*v*(u + v + w)), 0, 
  (3*ep*(2*u + v + 2*w))/(2*v*(u + v + w)), (-3*ep*(u + w))/(v*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, (ep*(4*u + 5*v + 4*w))/(v*(u + v + w)), 
  (2*ep*(2*u + v + 2*w))/(v*(u + v + w)), 0, 0, 0, 
  (ep*(4*u + 3*v + 4*w))/(v*(u + v + w)), (-2*ep*(u + w))/(v*(u + v + w)), 
  (-2*ep*(3*v^2 + 4*v*w + w^2 + u*(4*v + w)))/(v*(v + w)*(u + v + w)), 
  (-2*ep*(u + w))/(v*(u + v + w)), (-2*ep*(u - v + w))/(v*(u + v + w)), 
  (2*ep*(2*u + v + 2*w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (2*ep*(2*u + v + 2*w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (ep*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
  -(ep/(u + v + w)), -(ep/v), (-2*ep)/v, 
  -1/2*(ep*(7*u + 5*v + 7*w))/(v*(u + v + w)), 0, 
  -((ep*(3*u + v + 3*w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*(ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 
  -1/2*(ep*(u + v + 2*w))/((u + v)*(u + v + w)), 
  (ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u^2 + u*(5*v + w) + v*(4*v + 5*w)))/(2*v*(u + v)*(u + v + w)), 
  -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 
  -1/2*(ep*(u + w))/(v*(u + v + w)), (ep*(u + v + 2*w))/
   ((u + v)*(u + v + w)), (ep*(u^2 + v*(v - w) + u*(2*v + w)))/
   (2*v*(u + v)*(u + v + w)), (ep*(u + v + 2*w))/((u + v)*(u + v + w)), 
  (ep*(-u + v))/(2*v*(u + v)), -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), 
  0, 0, 0, 0, 0, 0, -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(ep*(u + 2*v + w))/(v*(u + v + w)), 
  (ep*(u + w))/(2*v*(u + v + w)), (ep*(u - v))/(2*v*(u + v)), 
  -1/2*(ep*(u + 3*v))/(v*(u + v)), 0, 
  (ep*(-2*u^2 + 3*u*v + 5*v^2 - 2*u*w + 8*v*w))/(v*(u + v)*(u + v + w)), 
  (ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-3*ep)/(2*v), 0, 0, 0, 0, 
  0, 0, 0, (-3*ep)/(2*v), 0, 0, 0, 0, ep/(2*v), -(ep/v), 
  (ep*(3*v^2 + 4*v*w + w^2 + u*(7*v + w)))/(2*v*(v + w)*(u + v + w)), 
  -((ep*(u + w))/(v*(u + v + w))), (ep*(3*u + v + 3*w))/(2*v*(u + v + w)), 
  -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -((ep*u)/((v + w)*(u + v + w))), 
  -1/2*(ep*(u - v + w))/(v*(u + v + w)), 0, (3*ep)/(2*v), 
  (ep*(3*u + v + 3*w))/(4*v*(u + v + w)), (-3*ep*(u + v + 2*w))/
   ((u + v)*(u + v + w)), -1/2*ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/4*ep/(u + v + w), ep/(4*(u + v + w)), 
  ep/(2*(u + v + w)), 0, -(ep/(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, ep/(u + v + w), 0, 0, 0, ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*ep/(u + v + w), ep/(4*(u + v + w)), 0, 
  -1/4*ep/(u + v + w), 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ep/(u + v + w), -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, (-3*ep)/(4*(u + v + w)), 0, (3*ep)/(4*(u + v + w)), 0, 
  -1/2*(ep*(v^2 + 3*u*(v - w) - 2*v*w - 3*w^2))/(v*(v + w)*(u + v + w)), 
  ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*(u^2 - v*w + u*(v + w)))/(2*v*(u + v)*(u + v + w)), 
  -1/2*ep/(u + v + w), 0, 0, (-3*ep)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*v), (3*ep)/(2*v), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -1/2*ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-u + v))/(2*v*(u + v)), 0, 0, 0, ep/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/v, -1/2*ep/v, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (ep*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 
  -1/2*(ep*(u + v + 2*w))/((u + v)*(u + v + w)), 
  -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*ep/(u + v + w), (ep*(u + v + 2*w))/
   (2*(u + v)*(u + v + w)), ep/(2*(u + v + w)), 
  (ep*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 
  (ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep*w)/((u + v)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep)/(4*(u + v + w)), (-3*ep*(8*u + 3*(v + w)))/
   (4*(v + w)*(u + v + w)), (-3*ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(ep*(3*u + 4*v + 3*w))/(v*(u + v + w)), 
  ep/(u + v + w), (ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  (-2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), (3*ep*(v - w))/(2*v*(v + w)), 
  (ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + w))/(2*v*(u + v + w)), (ep*(u + 2*v + w))/(2*v*(u + v + w)), ep/v, 
  (ep*(-v + w))/(v*(v + w)), (ep*(u*(-v + w) + w*(v + w)))/
   (2*v*(v + w)*(u + v + w)), (-3*ep*(u + w))/(v*(u + v + w)), 
  (-2*ep*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
  (3*ep*(u + v - 6*w))/(4*(u + v)*(u + v + w)), 
  (-3*ep*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(3*u^2 + u*(v + 3*w) - v*(2*v + 5*w)))/(v*(u + v)*(u + v + w)), 
  (ep*(u + v - 2*w))/((u + v)*(u + v + w)), -(ep/(u + v + w)), 
  (2*ep)/(u + v + w), 0, 0, 0, 0, 0, -(ep/(u + v + w)), (-3*ep)/(2*v), 
  (ep*(u + v + 4*w))/(2*(u + v)*(u + v + w)), 
  (2*ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + 2*v + w))/(2*v*(u + v + w)), (ep*(u + w))/(2*v*(u + v + w)), 
  (ep*(u - v))/(v*(u + v)), ep/v, (ep*(u^2 - v*w + u*(v + w)))/
   (2*v*(u + v)*(u + v + w)), (-3*ep*(u + w))/(v*(u + v + w)), 
  (-2*ep*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*v), 0, 0, 
  0, 0, 0, (3*ep*(-u + v))/(2*v*(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/v, 
  (ep*(u - v))/(v*(u + v)), (ep*(u - v + w))/(2*v*(u + v + w)), ep/(2*v), 
  -1/2*ep/v, (-3*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*(v - w))/(2*v*(v + w)), 0, 0, 0, 0, 0, (-3*ep)/(2*v), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-v + w))/(v*(v + w)), ep/v, ep/(2*v), 
  (ep*(u - v + w))/(2*v*(u + v + w)), -1/2*ep/v, (-3*ep)/v, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, (-3*ep)/(2*(u + v + w)), (6*ep)/(u + v + w), 
  (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(3*u + 4*v + 3*w))/(v*(u + v + w))), (2*ep)/(u + v + w), 
  (ep*(-3*u*v - v^2 + 3*u*w + 2*v*w + 3*w^2))/(v*(v + w)*(u + v + w)), 
  (2*ep)/(u + v + w), 0, 0, 0, 0, (3*ep*(u^2 - v*w + u*(v + w)))/
   (v*(u + v)*(u + v + w)), -(ep/(u + v + w)), (-3*ep)/v, -(ep/(u + v + w)), 
  (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (ep*(u*(v - w) - w*(v + w)))/(v*(v + w)*(u + v + w)), 
  -((ep*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w))), ep/v, ep/v, 
  (ep*(2*u + 3*v + 2*w))/(v*(u + v + w)), 0, (2*ep)/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, ep/(2*(u + v + w)), (-5*ep)/(2*(u + v + w)), 
  -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(u + w))/(v*(u + v + w)), -(ep/(u + v + w)), 
  -1/2*(ep*(u - v + w))/(v*(u + v + w)), -(ep/(u + v + w)), 0, 0, 0, 0, 
  -1/2*(ep*(u + w))/(v*(u + v + w)), ep/(2*(u + v + w)), -1/2*ep/v, 
  ep/(2*(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(u + w))/(2*v*(u + v + w)), 
  (ep*(u + w))/(2*v*(u + v + w)), ep/(2*v), ep/(2*v), 0, 
  -((ep*(2*u + 5*v + 2*w))/(v*(u + v + w))), -(ep/(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (3*ep)/(4*(u + v + w)), 
  (3*ep)/(4*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(3*u + v + w))/((v + w)*(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 
  (-3*ep)/(2*(u + v + w)), -1/2*ep/(u + v + w), 0, 0, -(ep/(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*u)/((v + w)*(u + v + w))), -((ep*w)/((u + v)*(u + v + w))), 0, 0, 
  -1/2*ep/(u + v + w), (3*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (3*ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), (3*ep)/(2*(v + w)), 
  (-3*ep*(3*u + 2*(v + w)))/(2*(v + w)*(u + v + w)), 
  (-3*ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), (-2*ep*(2*u + v + w))/
   ((v + w)*(u + v + w)), 0, -1/2*(ep*(v + 3*w))/(v*(v + w)), 
  (-2*ep)/(v + w), 0, 0, 0, 0, (3*ep*(u + 2*v + w))/(2*v*(u + v + w)), 
  (ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u - v + w))/(2*v*(u + v + w)), (ep*(v - w))/(2*v*(v + w)), ep/v, 
  -((ep*(u + 2*v + w))/(v*(u + v + w))), (ep*(u*(-v + w) + w*(v + w)))/
   (2*v*(v + w)*(u + v + w)), (3*ep*(3*v + w))/(v*(v + w)), 
  -((ep*(4*u + 3*(v + w)))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*v), 0, 0, 0, 0, 
  0, (-3*ep)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(v - w))/(2*v*(v + w)), ep/(2*v), -(ep/v), ep/v, -1/2*ep/v, (-3*ep)/v, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*v), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/v, -(ep/v), ep/(2*v), (ep*(-u + v))/(2*v*(u + v)), -1/2*ep/v, (-3*ep)/v, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, (3*ep*(5*u + 5*v + 6*w))/(4*(u + v)*(u + v + w)), 
  (3*ep*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
  (-3*ep*(3*u + 3*v + 4*w))/(2*(u + v)*(u + v + w)), 
  (-3*ep*(3*u + 3*v + 4*w))/(2*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 
  (2*ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 
  (ep*(3*u^2 + 14*u*v + 11*v^2 + 3*u*w + 9*v*w))/(2*v*(u + v)*(u + v + w)), 
  -((ep*(5*u + 5*v + 6*w))/((u + v)*(u + v + w))), 0, (2*ep)/(u + v), 
  (-4*ep)/(u + v), 0, 0, 0, 0, 0, (2*ep)/(u + v), 0, 0, (-3*ep)/(2*v), 
  (ep*(2*u + 2*v + 3*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(u + 2*v + w))/(v*(u + v + w))), ep/v, (ep*(-u + v))/(2*v*(u + v)), 
  (ep*(u - v + w))/(2*v*(u + v + w)), (ep*(u^2 - v*w + u*(v + w)))/
   (2*v*(u + v)*(u + v + w)), (3*ep*(u + 3*v))/(v*(u + v)), 
  -((ep*(3*u + 3*v + 4*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*ep)/(2*(u + v + w)), (-3*ep)/(2*(u + v + w)), 
  (3*ep)/(2*(u + v + w)), (3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 0, 
  (-2*ep)/(u + v + w), 0, 0, (3*ep*(u*(-v + w) + w*(v + w)))/
   (v*(v + w)*(u + v + w)), 0, 0, (-3*ep)/v, 0, 0, 0, 0, 0, 
  (3*ep*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w)), -(ep/(u + v + w)), 
  0, 0, (-3*ep)/v, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u*(v - w) - w*(v + w)))/(v*(v + w)*(u + v + w)), ep/v, ep/v, 
  -((ep*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w))), 
  (ep*(4*u + 5*v + 4*w))/(2*v*(u + v + w)), 0, ep/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (5*ep)/(2*v), ep/v, (-5*ep)/(2*v), (-2*ep)/v, 0, 0, 0, 0, 0, (2*ep)/v, 
  0, 0, (ep*(5*v + 3*w))/(2*v*(v + w)), (-2*ep)/v, 0, ep/(2*v), (-2*ep)/v, 0, 
  0, 0, 0, (ep*(u + 3*v))/(2*v*(u + v)), ep/v, 0, 0, -1/2*ep/v, ep/v, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*(ep*(3*v + w))/(v*(v + w)), ep/(2*v), ep/(2*v), 
  -1/2*(ep*(u + 3*v))/(v*(u + v)), 0, (8*ep)/v, (-2*ep)/v, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*ep)/(4*(u + v + w)), (3*ep)/(4*(u + v + w)), 
  (-3*ep)/(4*(u + v + w)), (-3*ep)/(4*(u + v + w)), 0, 0, 0, 0, 0, 
  ep/(u + v + w), 0, 0, (3*ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, (3*ep)/(u + v), 0, 0, 0, 0, ep/(2*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*(ep*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), 0, 0, 
  -1/2*(ep*(3*u + 3*v + 4*w))/((u + v)*(u + v + w)), -1/4*ep/(u + v + w), 
  (6*ep)/v, -1/2*ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*(ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/(4*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(v + w)), (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
  -((ep*u)/((v + w)*(u + v + w))), (ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep*u)/((v + w)*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(4*v), 0, 0, (27*ep)/(4*v), (3*ep)/v, 0, 0, 0, 0, 0, 0, (-2*ep)/v, 
  (4*ep)/v, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/v, ep/v, 0, 0, 
  (3*ep*(u + 3*v))/(2*v*(u + v)), -(ep/v), 0, (-2*ep)/v, (-4*ep)/v, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(u + 3*v + w))/(v*(u + v + w)), -1/2*ep/v, 0, 
  -((ep*(u + 3*v))/(v*(u + v))), ep/v, (3*ep*(3*v + w))/(v*(v + w)), 
  (3*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*v), 
  0, 0, 0, (3*ep)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*ep/v, (ep*(u - v + w))/(2*v*(u + v + w)), ep/v, -(ep/v), 
  ep/(2*v), (3*ep*(v - w))/(v*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*ep*(u + w))/(4*v*(u + v + w)), 0, 0, 
  (-3*ep*(u - 4*v + w))/(4*v*(u + v + w)), (3*ep)/(2*(u + v + w)), 0, 0, 0, 
  0, 0, 0, (ep*(u + w))/(2*v*(u + v + w)), -((ep*(u + w))/(v*(u + v + w))), 
  0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), (2*ep)/(u + v + w), 0, 0, 0, 
  -(ep/(u + v + w)), (-3*ep)/(2*v), -1/2*ep/(u + v + w), (-2*ep)/(u + v + w), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/v, 
  -1/2*(ep*(u + 2*v + w))/(v*(u + v + w)), -1/2*(ep*(u + w))/(v*(u + v + w)), 
  ep/(2*(u + v + w)), (-3*ep*(u + w))/(v*(u + v + w)), 
  -((ep*(u - v + w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(3*ep*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 0, 0, 
  (3*ep*(u + v - 6*w))/(4*(u + v)*(u + v + w)), 
  (-3*ep*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (ep*(3*u^2 + 11*u*v + 8*v^2 + 3*u*w + 11*v*w))/(2*v*(u + v)*(u + v + w)), 
  (ep*(u + v - 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v + w)), (2*ep)/(u + v + w), 0, 0, 0, -(ep/(u + v + w)), 
  (3*ep)/(2*v), (ep*(u + v + 4*w))/(2*(u + v)*(u + v + w)), 
  (2*ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((ep*(u + 3*v))/(v*(u + v))), -(ep/v), 
  -1/2*(ep*(u + w))/(v*(u + v + w)), (ep*(u + w))/(2*v*(u + v + w)), 
  -1/2*(ep*(u^2 + u*(3*v + w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w)), 
  (3*ep*(u + 2*v + w))/(v*(u + v + w)), (-2*ep*w)/((u + v)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(2*u + v + 2*w))/(2*v*(u + v + w)), 0, 0, 
  (-3*ep*(3*u + v + 3*w))/(v*(u + v + w)), (-3*ep*(2*u + v + 2*w))/
   (2*v*(u + v + w)), 0, 0, 0, 0, 0, 0, (ep*(7*u + 6*v + 7*w))/
   (v*(u + v + w)), (-2*ep*(u + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + 3*v + w))/(v*(u + v + w)), (-2*ep*(u + w))/(v*(u + v + w)), 0, 0, 
  (-3*ep*(u^2 + u*(3*v + w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w)), 
  (ep*(2*u + v + 2*w))/(v*(u + v + w)), (3*ep)/v, 
  (ep*(2*u + v + 2*w))/(v*(u + v + w)), (2*ep*(2*u + v + 2*w))/
   (v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/v, -(ep/v), -(ep/(u + v + w)), 
  (ep*(u^2 + u*(3*v + w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w)), 
  -1/2*(ep*(7*u + 5*v + 7*w))/(v*(u + v + w)), 0, 
  -((ep*(3*u + v + 3*w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  0, 0, (5*ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (ep*(u + 2*v + w))/(2*v*(u + v + w)), (ep*(2*u + v + w))/
   ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*((v + w)^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 
  (ep*(u + 2*v + w))/(2*v*(u + v + w)), 
  -1/2*(ep*(2*u + v + w))/((v + w)*(u + v + w)), (ep*(v - w))/(2*v*(v + w)), 
  -1/2*(ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  -((ep*(2*u + v + w))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*(ep*(3*v + w))/(v*(v + w)), 
  (ep*(-v + w))/(2*v*(v + w)), (ep*(u + w))/(2*v*(u + v + w)), 
  -1/2*(ep*(u + 2*v + w))/(v*(u + v + w)), 0, 
  (ep*(8*u*v + 5*v^2 - 2*u*w + 3*v*w - 2*w^2))/(v*(v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*ep)/(2*v), 0, 0, (3*ep)/(4*(u + v + w)), 
  (3*ep)/(4*(u + v + w)), 0, 0, 0, 0, 0, 0, (-3*ep)/v, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*ep)/(u + v + w), ep/(u + v + w), 0, 0, (-3*ep)/(2*(u + v + w)), 
  -1/2*ep/(u + v + w), 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*ep)/(2*v), 0, -1/2*(ep*(u - v + w))/(v*(u + v + w)), 
  -((ep*w)/((u + v)*(u + v + w))), (ep*(3*u + v + 3*w))/(4*v*(u + v + w)), 
  (-3*ep*(2*u + v + w))/((v + w)*(u + v + w)), -1/2*ep/v, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep)/(2*v), (-3*ep)/(2*v), 0, (ep*(v - w))/(2*v*(v + w)), (2*ep)/v, 
  -(ep/v), (2*ep)/v, (2*ep)/v, 0, (5*ep)/(2*v), (-2*ep)/v, 
  -((ep*(3*v + w))/(v*(v + w))), 0, 0, (5*ep)/(2*v), (-2*ep)/v, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*v), (-3*ep)/(2*v), ep/v, (3*ep)/v, 
  -((ep*(3*v + w))/(v*(v + w))), (ep*(3*v + w))/(2*v*(v + w)), (-3*ep)/(2*v), 
  -(ep/v), 0, (-3*ep)/(2*v), 0, (-2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep)/(4*(u + v + w)), (-3*ep)/(4*(u + v + w)), 0, -1/2*ep/v, 
  ep/(u + v + w), (ep*(u + 3*v + w))/(2*v*(u + v + w)), -(ep/(u + v + w)), 0, 
  0, -1/2*ep/(u + v + w), ep/(u + v + w), 0, 0, ep/(u + v + w), 
  (ep*(3*u + 4*v + 3*w))/(2*v*(u + v + w)), -(ep/(u + v + w)), 
  (ep*(u + w))/(v*(u + v + w)), 0, -((ep*(u + 2*v + w))/(v*(u + v + w))), 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*(ep*(u - v + w))/(v*(u + v + w)), (-3*ep)/(2*v), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/v, -1/2*(ep*(u + w))/(v*(u + v + w)), 
  (ep*(u + 2*v + w))/(2*v*(u + v + w)), -(ep/v), 0, 
  (ep*(u - v + w))/(2*v*(u + v + w)), 0, -(ep/(u + v + w)), 
  (ep*(u + w))/(v*(u + v + w)), -((ep*(u + 2*v + w))/(v*(u + v + w))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (3*ep*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
  (-3*ep*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
  (3*ep*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 
  (ep*(u + 3*v))/(2*v*(u + v)), -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), 
  0, 0, 0, 0, 0, 0, 0, 0, -((ep*(u + v + 2*w))/((u + v)*(u + v + w))), 
  -1/2*(ep*(-3*u^2 + u*(v - 3*w) + v*(4*v + 5*w)))/(v*(u + v)*(u + v + w)), 
  (ep*(u + v + 2*w))/((u + v)*(u + v + w)), 
  -((ep*(u + 2*v + w))/(v*(u + v + w))), 0, 0, 0, 
  (ep*(u^2 + u*(-v + w) - v*(2*v + 3*w)))/(2*v*(u + v)*(u + v + w)), 
  (ep*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 
  (ep*(-u^2 + u*(v - w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w)), 0, 0, 
  -1/2*(ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (ep*(u - v))/(v*(u + v)), 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(u + 2*v + w))/(v*(u + v + w))), 0, 
  (ep*(u^2 + v*(v - w) + u*(2*v + w)))/(2*v*(u + v)*(u + v + w)), 
  (3*ep*(u - v))/(2*v*(u + v)), (ep*(-u^2 + u*(v - w) + v*(2*v + 3*w)))/
   (v*(u + v)*(u + v + w)), (ep*(u + 2*v + w))/(2*v*(u + v + w)), 
  (ep*(u^2 + u*(-v + w) - v*(2*v + 3*w)))/(2*v*(u + v)*(u + v + w)), 
  (ep*(-u + v))/(v*(u + v)), 0, -1/2*(ep*(u^2 + v*(v - w) + u*(2*v + w)))/
    (v*(u + v)*(u + v + w)), 0, (ep*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u^2 + u*(-v + w) - v*(2*v + w)))/(v*(u + v)*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (ep*(v - w))/(2*v*(v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-v + w))/(v*(v + w)), 0, 0, (-3*ep)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*ep/v, 0, 0, 0, 0, -(ep/v), 0, (ep*(-v + w))/(v*(v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/v, (-3*ep)/(2*v), 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(v - w))/(2*v*(v + w)), ep/(2*v), ep/v, 0, ep/(2*v), 0, 
  0, -(ep/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(2*v*(u + v)*(v + w)*(2*u^4 + u^3*(7*v + 3*w) + 
       u^2*(7*v^2 + 4*v*w - w^2) - (v + w)^2*(v^2 + 6*v*w + 4*w^2) + 
       u*(v^3 - 7*v^2*w - 14*v*w^2 - 6*w^3)) - 4*ep^3*(v + w)*
      (6*u^6 + 2*u^5*(64*v + 9*w) + 3*u^4*(214*v^2 + 93*v*w + 5*w^2) + 
       u^3*(1409*v^3 + 1132*v^2*w + 200*v*w^2 + 9*w^3) + 
       u^2*(1565*v^4 + 1941*v^3*w + 735*v^2*w^2 + 111*v*w^3 + 6*w^4) + 
       v^2*(191*v^4 + 442*v^3*w + 391*v^2*w^2 + 184*v*w^3 + 44*w^4) + 
       u*v*(867*v^4 + 1512*v^3*w + 941*v^2*w^2 + 292*v*w^3 + 44*w^4)) - 
     3*ep^2*(v + w)*(2*u^6 + 2*u^5*(64*v - 3*w) + 
       u^4*(696*v^2 + 233*v*w - 5*w^2) + u^3*(1591*v^3 + 1270*v^2*w + 
         216*v*w^2 + 13*w^3) + u^2*(1847*v^4 + 2455*v^3*w + 1035*v^2*w^2 + 
         195*v*w^3 + 10*w^4) + v^2*(251*v^4 + 638*v^3*w + 631*v^2*w^2 + 
         324*v*w^3 + 80*w^4) + u*v*(1077*v^4 + 2062*v^3*w + 1445*v^2*w^2 + 
         512*v*w^3 + 84*w^4)) + 3*ep*(u + v)*(2*u^5*(2*v + w) + 
       u^4*(13*v^2 + 18*v*w + 17*w^2) + u^2*w*(-34*v^3 - 13*v^2*w + 
         16*v*w^2 + 3*w^3) + u^3*(24*v^3 + 46*v^2*w + 60*v*w^2 + 20*w^3) - 
       v*(v + w)^2*(25*v^3 + 74*v^2*w + 67*v*w^2 + 26*w^3) - 
       2*u*(20*v^5 + 94*v^4*w + 136*v^3*w^2 + 83*v^2*w^3 + 22*v*w^4 + w^5))))/
   (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)^2), 
  (ep*(2*v*(u + v)^2*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
     3*ep^2*(v + w)*(8*u^5 + 2*u^4*(16*v - 7*w) + 
       u^3*(73*v^2 - 92*v*w - 45*w^2) + u*v*(35*v^3 - 26*v^2*w - 103*v*w^2 - 
         46*w^3) + u^2*(83*v^3 - 102*v^2*w - 158*v*w^2 - 23*w^3) + 
       v^2*(v^3 - 2*v^2*w - 8*v*w^2 - 5*w^3)) + 
     6*ep*(u + v)^2*(2*u^3*(2*v + w) + (v + w)^2*(v^2 - 2*v*w - 2*w^2) + 
       u^2*(13*v^2 + 13*v*w + w^2) + u*(10*v^3 + 14*v^2*w + v*w^2 - 3*w^3)) - 
     4*ep^3*(v + w)*(2*u^4*(4*v + 9*w) + u^3*(-5*v^2 + 96*v*w + 33*w^2) - 
       v^2*(5*v^3 + 16*v^2*w + 14*v*w^2 + 3*w^3) + 
       u^2*(-39*v^3 + 80*v^2*w + 112*v*w^2 + 15*w^3) + 
       u*v*(-31*v^3 - 14*v^2*w + 47*v*w^2 + 30*w^3))))/
   (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(2*u^4*((2 + 27*ep + 63*ep^2 + 44*ep^3)*v + 3*ep*(4 + 15*ep + 12*ep^2)*
        w) + u^3*((14 + 213*ep + 540*ep^2 + 416*ep^3)*v^2 + 
       3*(2 + 59*ep + 170*ep^2 + 136*ep^3)*v*w + 6*ep*(4 + 13*ep + 12*ep^2)*
        w^2) + v*(v + w)^2*((-2 - 3*ep - 12*ep^2 + 16*ep^3)*v^2 - 
       6*(2 + 21*ep + 62*ep^2 + 40*ep^3)*v*w - 
       4*(2 + 21*ep + 63*ep^2 + 44*ep^3)*w^2) + 
     u*(v + w)*((2 + 99*ep + 264*ep^2 + 272*ep^3)*v^3 - 
       4*(4 + 30*ep + 93*ep^2 + 40*ep^3)*v^2*w - 
       6*(2 + 25*ep + 87*ep^2 + 60*ep^3)*v*w^2 - 12*ep*(1 + 5*ep + 4*ep^2)*
        w^3) + u^2*((14 + 261*ep + 690*ep^2 + 584*ep^3)*v^3 + 
       4*(2 + 66*ep + 177*ep^2 + 164*ep^3)*v^2*w + 
       (-2 + 21*ep - 18*ep^2 + 40*ep^3)*v*w^2 - 12*ep*(1 + 6*ep + 4*ep^2)*
        w^3)))/(8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*
    (u + v + w)^2), 
  (ep*(-2*v*(u + v)*(v + w)*(6*u^4 + 3*u^3*(7*v + 3*w) + 
       u^2*(23*v^2 + 16*v*w - w^2) - (v + w)^2*(v^2 + 12*v*w + 8*w^2) + 
       u*(7*v^3 - 7*v^2*w - 26*v*w^2 - 12*w^3)) + 
     4*ep^3*(v + w)*(-18*u^6 - 12*u^5*(6*v + w) + 
       u^4*(-33*v^2 + 45*v*w + 30*w^2) + u^3*(257*v^3 + 436*v^2*w + 
         227*v*w^2 + 30*w^3) + 3*u^2*(173*v^4 + 335*v^3*w + 254*v^2*w^2 + 
         66*v*w^3 + 2*w^4) + u*v*(387*v^4 + 942*v^3*w + 1000*v^2*w^2 + 
         497*v*w^3 + 76*w^4) + v^2*(104*v^4 + 316*v^3*w + 435*v^2*w^2 + 
         311*v*w^3 + 88*w^4)) + 3*ep^2*(v + w)*(-38*u^6 - 28*u^5*(7*v + w) - 
       u^4*(327*v^2 + v*w - 54*w^2) + u^3*(-41*v^3 + 508*v^2*w + 397*v*w^2 + 
         54*w^3) + u^2*(449*v^4 + 1433*v^3*w + 1324*v^2*w^2 + 374*v*w^3 + 
         10*w^4) + u*v*(465*v^4 + 1478*v^3*w + 1774*v^2*w^2 + 905*v*w^3 + 
         148*w^4) + v^2*(144*v^4 + 526*v^3*w + 793*v^2*w^2 + 567*v*w^3 + 
         156*w^4)) - 3*ep*(u + v)*(10*u^5*(2*v + w) + 
       3*u^4*(37*v^2 + 30*v*w + 3*w^2) + u^3*(227*v^3 + 240*v^2*w + 
         33*v*w^2 - 10*w^3) - v*(v + w)^2*(16*v^3 + 109*v^2*w + 133*v*w^2 + 
         50*w^3) + u^2*(185*v^4 + 181*v^3*w - 62*v^2*w^2 - 79*v*w^3 - 
         11*w^4) + u*(33*v^5 - 120*v^4*w - 405*v^3*w^2 - 350*v^2*w^3 - 
         100*v*w^4 - 2*w^5))))/(8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*
    (v + w)^2*(u + v + w)^2), 
  (ep*(-4*v*(u + v)^3*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
     3*ep*(u + v)^3*(8*u^3*(2*v + w) + (v + w)^2*(v^2 - 17*v*w - 8*w^2) + 
       u^2*(46*v^2 + 40*v*w + 4*w^2) + u*(37*v^3 + 32*v^2*w - 17*v*w^2 - 
         12*w^3)) + 4*ep^3*(v + w)*(4*u^5*(10*v + 9*w) + 
       3*u^4*(77*v^2 + 91*v*w + 22*w^2) + u^3*(527*v^3 + 748*v^2*w + 
         311*v*w^2 + 30*w^3) + 3*u*v^2*(111*v^3 + 204*v^2*w + 143*v*w^2 + 
         42*w^3) + u^2*v*(595*v^3 + 972*v^2*w + 555*v*w^2 + 90*w^3) + 
       v^2*(74*v^4 + 151*v^3*w + 119*v^2*w^2 + 54*v*w^3 + 12*w^4)) + 
     3*ep^2*(v + w)*(-16*u^6 + u^5*(-44*v + 28*w) + 
       u^4*(63*v^2 + 281*v*w + 90*w^2) + u^3*(381*v^3 + 874*v^2*w + 
         439*v*w^2 + 46*w^3) + u^2*v*(565*v^3 + 1222*v^2*w + 795*v*w^2 + 
         138*w^3) + u*v^2*(363*v^3 + 806*v^2*w + 621*v*w^2 + 174*w^3) + 
       v^2*(88*v^4 + 205*v^3*w + 175*v^2*w^2 + 70*v*w^3 + 12*w^4))))/
   (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)^2), 0, 
  0, 0, 0, 0, 
  -1/2*(ep*(-2*v*(u + v)^2*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
      2*ep*(u + v)*(u^4*(2*v + w) + u^3*(17*v^2 + 16*v*w + 4*w^2) - 
        (v + w)^2*(v^3 + 11*v^2*w + 7*v*w^2 + w^3) + 
        u^2*(37*v^3 + 49*v^2*w + 18*v*w^2 + 2*w^3) + 
        u*(21*v^4 + 25*v^3*w - 3*v^2*w^2 - 9*v*w^3 - 2*w^4)) + 
      4*ep^3*(v + w)*(4*u^5 + u^4*(31*v + 21*w) + 
        2*u^3*(53*v^2 + 59*v*w + 14*w^2) + u^2*(176*v^3 + 244*v^2*w + 
          115*v*w^2 + 13*w^3) + 2*u*(69*v^4 + 117*v^3*w + 74*v^2*w^2 + 
          19*v*w^3 + w^4) + v*(41*v^4 + 87*v^3*w + 65*v^2*w^2 + 21*v*w^3 + 
          2*w^4)) + ep^2*(v + w)*(8*u^5 + u^4*(61*v + 51*w) + 
        4*u^3*(61*v^2 + 81*v*w + 21*w^2) + u^2*(486*v^3 + 780*v^2*w + 
          403*v*w^2 + 51*w^3) + 2*u*(222*v^4 + 428*v^3*w + 298*v^2*w^2 + 
          81*v*w^3 + 5*w^4) + v*(149*v^4 + 349*v^3*w + 289*v^2*w^2 + 
          99*v*w^3 + 10*w^4))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*
     (v + w)^2*(u + v + w)^2), 
  (ep*(-2*(u + v)*(v + w)*(u^4*(3*v + w) + u^3*(11*v^2 + 8*v*w + w^2) - 
       v*(v + w)^2*(v^2 + 8*v*w + 5*w^2) + u^2*(12*v^3 + 10*v^2*w - v*w^2 - 
         w^3) + u*(3*v^4 - 7*v^3*w - 20*v^2*w^2 - 11*v*w^3 - w^4)) + 
     4*ep^3*(v + w)*(6*u^6 + u^5*(-21*v + 19*w) + 
       u^4*(-234*v^2 - 8*v*w + 28*w^2) + u^3*(-556*v^3 - 264*v^2*w + 
         91*v*w^2 + 23*w^3) + u^2*(-564*v^4 - 451*v^3*w + 132*v^2*w^2 + 
         123*v*w^3 + 8*w^4) + v^2*(-40*v^4 - 23*v^3*w + 95*v^2*w^2 + 
         107*v*w^3 + 29*w^4) + u*v*(-255*v^4 - 237*v^3*w + 164*v^2*w^2 + 
         199*v*w^3 + 45*w^4)) + ep^2*(v + w)*(26*u^6 + u^5*(-111*v + 57*w) - 
       2*u^4*(513*v^2 + 86*v*w - 42*w^2) + u^3*(-2260*v^3 - 1188*v^2*w + 
         341*v*w^2 + 101*w^3) + u^2*(-2124*v^4 - 1485*v^3*w + 960*v^2*w^2 + 
         681*v*w^3 + 48*w^4) + v^2*(-108*v^4 + 147*v^3*w + 809*v^2*w^2 + 
         761*v*w^3 + 207*w^4) + u*v*(-861*v^4 - 379*v^3*w + 1512*v^2*w^2 + 
         1317*v*w^3 + 279*w^4)) + ep*(u + v)*(4*u^5*(2*v + w) - 
       u^4*(25*v^2 + 42*v*w + w^2) - u^3*(151*v^3 + 270*v^2*w + 95*v*w^2 - 
         4*w^3) + v*(v + w)^2*(18*v^3 + 163*v^2*w + 243*v*w^2 + 90*w^3) + 
       u^2*(-177*v^4 - 325*v^3*w - 68*v^2*w^2 + 99*v*w^3 + 27*w^4) + 
       u*(-41*v^5 + 98*v^4*w + 541*v^3*w^2 + 618*v^2*w^3 + 234*v*w^4 + 
         18*w^5))))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*
    (u + v + w)^2), 
  -1/2*(ep*(2*v*(u + v)*(v + w)^3*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 
        2*w^2) + 4*ep^3*(v + w)*(8*u^6 + u^5*(94*v + 26*w) + 
        u^4*(376*v^2 + 226*v*w + 26*w^2) + 2*u^3*(368*v^3 + 347*v^2*w + 
          90*v*w^2 + 6*w^3) + u^2*(772*v^4 + 1031*v^3*w + 453*v^2*w^2 + 
          84*v*w^3 + 4*w^4) + v^2*(92*v^4 + 217*v^3*w + 192*v^2*w^2 + 
          85*v*w^3 + 18*w^4) + u*v*(418*v^4 + 754*v^3*w + 491*v^2*w^2 + 
          155*v*w^3 + 24*w^4)) + ep^2*(v + w)*(24*u^6 + u^5*(330*v + 46*w) + 
        2*u^4*(676*v^2 + 323*v*w + 23*w^2) + u^3*(2700*v^3 + 2410*v^2*w + 
          576*v*w^2 + 44*w^3) + u^2*(2928*v^4 + 4053*v^3*w + 1875*v^2*w^2 + 
          396*v*w^3 + 20*w^4) + v^2*(384*v^4 + 987*v^3*w + 972*v^2*w^2 + 
          479*v*w^3 + 110*w^4) + u*v*(1658*v^4 + 3230*v^3*w + 2317*v^2*w^2 + 
          825*v*w^3 + 136*w^4)) + ep*(u + v)*(u^4*(21*v^2 + 6*v*w - 23*w^2) + 
        u^3*(59*v^3 + 40*v^2*w - 65*v*w^2 - 30*w^3) + 
        v*(v + w)^2*(50*v^3 + 125*v^2*w + 107*v*w^2 + 40*w^3) + 
        u^2*(105*v^4 + 217*v^3*w + 96*v^2*w^2 - 11*v*w^3 - 3*w^4) + 
        u*(117*v^5 + 408*v^4*w + 509*v^3*w^2 + 290*v^2*w^3 + 76*v*w^4 + 
          4*w^5))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*
     (u + v + w)^2), (ep^2*(2*u^5*(2*(1 + ep)*v + w + 2*ep*w) + 
     v*(v + w)^3*((-2 + 56*ep + 64*ep^2)*v^2 + (5 + 61*ep + 60*ep^2)*v*w + 
       4*(1 + 5*ep + 4*ep^2)*w^2) + u^4*((23 + 77*ep + 60*ep^2)*v^2 + 
       2*(3 + 12*ep + 8*ep^2)*v*w - (13 + 53*ep + 44*ep^2)*w^2) + 
     u*(v + w)^2*((-9 + 221*ep + 260*ep^2)*v^3 + 2*(-8 + 77*ep + 92*ep^2)*v^2*
        w + (10 + 77*ep + 60*ep^2)*v*w^2 + 4*(1 + 5*ep + 4*ep^2)*w^3) + 
     u^2*(v + w)*((3 + 343*ep + 388*ep^2)*v^3 + (-62 + 147*ep + 228*ep^2)*v^2*
        w - 4*(9 + 12*ep + 8*ep^2)*v*w^2 + (1 + 14*ep + 8*ep^2)*w^3) + 
     u^3*((29 + 251*ep + 252*ep^2)*v^3 + (-22 + 143*ep + 180*ep^2)*v^2*w - 
       (67 + 171*ep + 124*ep^2)*v*w^2 - (18 + 63*ep + 52*ep^2)*w^3)))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 
  -1/2*(ep^2*(2*u^5*(2*(1 + ep)*v + w + 2*ep*w) + 
      v*(v + w)^3*((1 + 38*ep + 40*ep^2)*v^2 + 2*(1 + 16*ep + 16*ep^2)*v*w + 
        2*(1 + 5*ep + 4*ep^2)*w^2) + u^4*((22 + 43*ep + 20*ep^2)*v^2 + 
        2*(6 + 7*ep - 4*ep^2)*v*w - (6 + 29*ep + 28*ep^2)*w^2) + 
      u^2*(v + w)*((21 + 209*ep + 204*ep^2)*v^3 + (-18 + 73*ep + 76*ep^2)*v^2*
         w - (19 + 56*ep + 64*ep^2)*v*w^2 + 4*ep*w^3) + 
      u*(v + w)^2*((5 + 144*ep + 152*ep^2)*v^3 + (-6 + 85*ep + 92*ep^2)*v^2*
         w + 4*(1 + 7*ep + 4*ep^2)*v*w^2 + 2*(1 + 5*ep + 4*ep^2)*w^3) + 
      u^3*((35 + 142*ep + 112*ep^2)*v^3 + (14 + 65*ep + 28*ep^2)*v^2*w - 
        (29 + 116*ep + 120*ep^2)*v*w^2 - (10 + 39*ep + 36*ep^2)*w^3)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 0, 
  -1/4*(ep*(2*(u + v)*(u + w)*(v + w)^3 + 4*ep^3*(v + w)*
       (u^3*(7*v + 9*w) + u^2*(23*v^2 + 64*v*w + 25*w^2) + 
        v*(7*v^3 + 36*v^2*w + 45*v*w^2 + 16*w^3) + 
        u*(23*v^3 + 87*v^2*w + 74*v*w^2 + 16*w^3)) - 
      ep*(u + v)*(2*u^3*(2*v + w) + u^2*(4*v^2 - 4*v*w - 6*w^2) - 
        (v + w)^2*(11*v^2 + 42*v*w + 26*w^2) - 
        u*(29*v^3 + 98*v^2*w + 103*v*w^2 + 34*w^3)) + 
      ep^2*(v + w)*(-4*u^4 + 3*u^3*(7*v + 13*w) + 
        u^2*(131*v^2 + 322*v*w + 131*w^2) + v*(47*v^3 + 206*v^2*w + 
          247*v*w^2 + 88*w^3) + u*(153*v^3 + 477*v^2*w + 390*v*w^2 + 
          88*w^3))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*
     (u + v + w)), (ep*(2*v*(v + w)^3*(u + v + 2*w) + 
     4*ep^3*(v + w)*(u^3*(v + 3*w) + u^2*(-9*v^2 + 12*v*w + 5*w^2) + 
       u*(-7*v^3 + 19*v^2*w + 22*v*w^2 + 2*w^3) + 
       3*v*(v^3 + 10*v^2*w + 15*v*w^2 + 6*w^3)) + 
     ep^2*(v + w)*(-4*u^4 - 9*u^3*(v - w) + u^2*(-37*v^2 + 46*v*w + 23*w^2) + 
       u*(3*v^3 + 129*v^2*w + 114*v*w^2 + 10*w^3) + 
       v*(35*v^3 + 200*v^2*w + 271*v*w^2 + 106*w^3)) + 
     ep*(-2*u^4*(2*v + w) - 2*u^3*v*(7*v + 5*w) + 
       v*(v + w)^2*(17*v^2 + 60*v*w + 38*w^2) + 
       u^2*(-17*v^3 - 12*v^2*w + 7*v*w^2 + 4*w^3) + 
       2*u*(5*v^4 + 27*v^3*w + 37*v^2*w^2 + 16*v*w^3 + w^4))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  -1/4*(ep*(2*u^4*((2 + 33*ep + 110*ep^2 + 88*ep^3)*v + 
        ep*(5 + 32*ep + 32*ep^2)*w) + v*(v + w)^2*
       ((-2 + 17*ep + 120*ep^2 + 120*ep^3)*v^2 + 8*ep*(1 + 6*ep + 6*ep^2)*v*
         w + 2*(1 + 8*ep + 19*ep^2 + 12*ep^3)*w^2) + 
      u^3*((10 + 213*ep + 774*ep^2 + 648*ep^3)*v^2 + 
        ep*(99 + 516*ep + 496*ep^2)*v*w + 2*(-1 - ep + 27*ep^2 + 36*ep^3)*
         w^2) + u^2*((6 + 245*ep + 1008*ep^2 + 888*ep^3)*v^3 + 
        2*(-4 + 85*ep + 506*ep^2 + 504*ep^3)*v^2*w + 
        (-14 - 51*ep + 92*ep^2 + 200*ep^3)*v*w^2 - 
        4*(1 + 8*ep + 17*ep^2 + 8*ep^3)*w^3) + 
      u*(v + w)*((-2 + 115*ep + 574*ep^2 + 536*ep^3)*v^3 + 
        2*(-5 + 4*ep + 137*ep^2 + 164*ep^3)*v^2*w - 
        2*(3 + 22*ep + 39*ep^2 + 12*ep^3)*v*w^2 - 
        2*(1 + 10*ep + 29*ep^2 + 20*ep^3)*w^3)))/((1 + ep)*(1 + 2*ep)*
     (1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
  (ep*(u^4*((2 + 20*ep + 64*ep^2 + 48*ep^3)*v - ep*(3 + 4*ep)*w) + 
     u^3*((7 + 72*ep + 248*ep^2 + 192*ep^3)*v^2 + 
       (3 + 21*ep + 103*ep^2 + 92*ep^3)*v*w - ep*(5 + 9*ep + 4*ep^2)*w^2) + 
     u*v*(v + w)*((7 + 82*ep + 306*ep^2 + 240*ep^3)*v^2 + 
       (7 + 71*ep + 254*ep^2 + 192*ep^3)*v*w + 
       (3 + 26*ep + 77*ep^2 + 52*ep^3)*w^2) + 
     u^2*((10 + 109*ep + 397*ep^2 + 312*ep^3)*v^3 + 
       (10 + 99*ep + 399*ep^2 + 324*ep^3)*v^2*w + 
       (2 + 11*ep + 65*ep^2 + 56*ep^3)*v*w^2 - ep*(2 + 5*ep + 4*ep^2)*w^3) + 
     v*(v + w)^2*((2 + 25*ep + 93*ep^2 + 72*ep^3)*v^2 + 
       (3 + 28*ep + 82*ep^2 + 56*ep^3)*v*w + 2*(1 + ep)*(w + 4*ep*w)^2)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
  (ep*((v + w)*(u + v + w)^2*(u^2*(v - w) + u*(v^2 - 4*v*w - w^2) + 
       v*(2*v^2 + v*w + w^2)) + ep*(u^5*(2*v + w) + u^4*(17*v^2 - 15*w^2) + 
       v*(v + w)^3*(23*v^2 + 10*v*w + 10*w^2) + 
       u^3*(37*v^3 - 23*v^2*w - 97*v*w^2 - 38*w^3) + 
       u*(v + w)^2*(55*v^3 - 12*v^2*w - 28*v*w^2 - 8*w^3) + 
       u^2*(54*v^4 - 3*v^3*w - 170*v^2*w^2 - 143*v*w^3 - 30*w^4)) + 
     ep^2*(v + w)*(5*u^5 + u^4*(55*v - 38*w) + 
       u^3*(165*v^2 - 122*v*w - 104*w^2) + v*(v + w)^2*
        (95*v^2 + 39*v*w + 29*w^2) + u^2*(280*v^3 - 8*v^2*w - 279*v*w^2 - 
         80*w^3) + u*(260*v^4 + 305*v^3*w - 18*v^2*w^2 - 82*v*w^3 - 
         19*w^4)) + 4*ep^3*(v + w)*(u^5 + u^4*(11*v - 6*w) + 
       u^3*(36*v^2 - 17*v*w - 18*w^2) + v*(v + w)^2*(19*v^2 + 7*v*w + 
         5*w^2) + u^2*(62*v^3 + 12*v^2*w - 47*v*w^2 - 14*w^3) + 
       u*(55*v^4 + 68*v^3*w + 2*v^2*w^2 - 14*v*w^3 - 3*w^4))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 
  -((ep*(v*(v + w)*(2*u^4 + u^3*(7*v + 3*w) + 2*u^2*(5*v^2 + 5*v*w + w^2) + 
        (v + w)^2*(2*v^2 + 3*v*w + 2*w^2) + u*(7*v^3 + 14*v^2*w + 10*v*w^2 + 
          3*w^3)) + ep*(u^5*(2*v + w) + 2*u^4*(13*v^2 + 9*v*w - 3*w^2) + 
        v*(v + w)^3*(23*v^2 + 28*v*w + 19*w^2) + 
        u^3*(73*v^3 + 76*v^2*w - 7*v*w^2 - 11*w^3) + 
        u*(v + w)^2*(73*v^3 + 60*v^2*w + 26*v*w^2 + w^3) + 
        u^2*(99*v^4 + 168*v^3*w + 64*v^2*w^2 - 8*v*w^3 - 3*w^4)) + 
      4*ep^3*(v + w)*(u^5 + u^4*(15*v - 2*w) + 
        u^3*(52*v^2 + 11*v*w - 6*w^2) + v*(v + w)^2*(19*v^2 + 15*v*w + 
          9*w^2) + u^2*(82*v^3 + 68*v^2*w + v*w^2 - 2*w^3) + 
        u*(63*v^4 + 108*v^3*w + 58*v^2*w^2 + 14*v*w^3 + w^4)) + 
      ep^2*(v + w)*(5*u^5 + u^4*(79*v - 14*w) + 
        u^3*(261*v^2 + 46*v*w - 32*w^2) + v*(v + w)^2*(95*v^2 + 87*v*w + 
          53*w^2) + u^2*(400*v^3 + 328*v^2*w + 9*v*w^2 - 8*w^3) + 
        u*(308*v^4 + 545*v^3*w + 318*v^2*w^2 + 86*v*w^3 + 5*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)^2)), 
  (ep*(2*(v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
     4*ep^3*(v + w)*(28*v^3 + 67*v^2*w + 51*v*w^2 + 12*w^3 + 
       u^2*(17*v + 13*w) + 5*u*(9*v^2 + 14*v*w + 5*w^2)) + 
     ep^2*(v + w)*(-4*u^3 + 150*v^3 + 367*v^2*w + 285*v*w^2 + 68*w^3 + 
       u^2*(79*v + 67*w) + u*(233*v^2 + 376*v*w + 139*w^2)) + 
     ep*(-2*u^3*(2*v + w) + 2*u^2*(8*v^2 + 19*v*w + 10*w^2) + 
       (v + w)^2*(45*v^2 + 69*v*w + 22*w^2) + 
       u*(65*v^3 + 180*v^2*w + 159*v*w^2 + 44*w^3))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep^2*(-4*u^5*(2*(1 + ep)*v + w + 2*ep*w) + 
      v^2*(v + w)^2*((4 + 21*ep + 12*ep^2)*v^2 + (10 + 31*ep + 12*ep^2)*v*w + 
        (4 + 11*ep + 4*ep^2)*w^2) + 2*u^4*((-15 + 16*ep^2)*v^2 + 
        (-11 + 7*ep + 28*ep^2)*v*w + (-1 + 7*ep + 12*ep^2)*w^2) + 
      u*v*(v + w)*((6 + 69*ep + 44*ep^2)*v^3 + 2*(19 + 93*ep + 60*ep^2)*v^2*
         w + (34 + 159*ep + 116*ep^2)*v*w^2 + 2*(4 + 23*ep + 20*ep^2)*w^3) + 
      u^3*((-38 + 51*ep + 84*ep^2)*v^3 + (-24 + 191*ep + 244*ep^2)*v^2*w + 
        (12 + 185*ep + 204*ep^2)*v*w^2 + (6 + 45*ep + 44*ep^2)*w^3) + 
      u^2*(7*(-2 + 13*ep + 12*ep^2)*v^4 + (20 + 351*ep + 316*ep^2)*v^3*w + 
        2*(29 + 217*ep + 196*ep^2)*v^2*w^2 + (30 + 197*ep + 180*ep^2)*v*w^3 + 
        (4 + 23*ep + 20*ep^2)*w^4)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
     (u + v)^2*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep*(2*(v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
      4*ep^3*(v + w)*(v^3 + 7*v^2*w + 10*v*w^2 + 4*w^3 + u^2*(-7*v + 3*w) + 
        u*(-6*v^2 + v*w + 7*w^2)) + ep^2*(v + w)*(4*u^3 + 33*v^3 - 
        u^2*(v - 29*w) + 95*v^2*w + 90*v*w^2 + 28*w^3 + 
        u*(28*v^2 + 77*v*w + 53*w^2)) + 
      ep*(2*u^3*(2*v + w) + 2*u^2*(10*v^2 + 17*v*w + 8*w^2) + 
        (v + w)^2*(27*v^2 + 39*v*w + 14*w^2) + 
        u*(43*v^3 + 108*v^2*w + 93*v*w^2 + 28*w^3))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep^2*(-2*u^5*((4 + 7*ep + 4*ep^2)*v + (2 + 7*ep + 4*ep^2)*w) + 
      u^4*((-30 - 21*ep + 4*ep^2)*v^2 + 2*(-11 - 11*ep + 4*ep^2)*v*w + 
        (-2 - ep + 4*ep^2)*w^2) + v^2*(v + w)^2*((4 + 27*ep + 20*ep^2)*v^2 + 
        2*(5 + 20*ep + 12*ep^2)*v*w + 2*(2 + 7*ep + 4*ep^2)*w^2) + 
      u*v*(v + w)*((6 + 90*ep + 72*ep^2)*v^3 + (38 + 213*ep + 156*ep^2)*v^2*
         w + (34 + 159*ep + 116*ep^2)*v*w^2 + 8*(1 + 5*ep + 4*ep^2)*w^3) + 
      u^3*((-38 + 36*ep + 64*ep^2)*v^3 + (-24 + 131*ep + 164*ep^2)*v^2*w + 
        4*(3 + 32*ep + 32*ep^2)*v*w^2 + (6 + 33*ep + 28*ep^2)*w^3) + 
      2*u^2*((-7 + 53*ep + 52*ep^2)*v^4 + 2*(5 + 87*ep + 78*ep^2)*v^3*w + 
        (29 + 193*ep + 164*ep^2)*v^2*w^2 + (15 + 82*ep + 68*ep^2)*v*w^3 + 
        2*(1 + 5*ep + 4*ep^2)*w^4)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
     (u + v)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(-4*(u + v)^2*(u + v + w)*(v^2 - w^2) + 3*ep*(u + v)^2*
      (-((7*v - 12*w)*(v + w)^2) + 2*u^2*(2*v + w) + 
       u*(-4*v^2 + 10*v*w + 14*w^2)) + 4*ep^3*(v + w)*
      (6*u^4 + u^3*(-4*v + 22*w) - 2*u*v*(18*v^2 + v*w - 7*w^2) + 
       u^2*(-36*v^2 + 26*v*w + 16*w^2) + v*(-10*v^3 - 6*v^2*w + v*w^2 - 
         3*w^3)) + 3*ep^2*(v + w)*(10*u^4 + u^3*(-4*v + 42*w) + 
       u^2*(-58*v^2 + 72*v*w + 32*w^2) + u*(-64*v^3 + 30*v^2*w + 46*v*w^2) + 
       v*(-20*v^3 + 17*v*w^2 - 3*w^3))))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)^2*(u + v + w)), 
  (ep*(2*v*(u + v)^3*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
     ep*(u + v)^3*(4*u^3*(2*v + w) + (v + w)^2*(11*v^2 - v*w - 4*w^2) + 
       2*u^2*(22*v^2 + 19*v*w + w^2) + u*(53*v^3 + 76*v^2*w + 17*v*w^2 - 
         6*w^3)) - 4*ep^3*(v + w)*(6*u^5*w + u^4*(22*v^2 + 37*v*w + 11*w^2) + 
       u^3*(84*v^3 + 117*v^2*w + 50*v*w^2 + 5*w^3) + 
       u^2*v*(120*v^3 + 183*v^2*w + 104*v*w^2 + 15*w^3) + 
       u*v^2*(76*v^3 + 133*v^2*w + 95*v*w^2 + 30*w^3) + 
       2*v^2*(9*v^4 + 18*v^3*w + 15*v^2*w^2 + 8*v*w^3 + 2*w^4)) - 
     ep^2*(v + w)*(-8*u^6 + u^5*(-68*v + 14*w) + 
       u^4*(-138*v^2 + 79*v*w + 45*w^2) + u^3*(-38*v^3 + 283*v^2*w + 
         204*v*w^2 + 23*w^3) + u^2*v*(154*v^3 + 497*v^2*w + 402*v*w^2 + 
         69*w^3) + u*v^2*(162*v^3 + 391*v^2*w + 351*v*w^2 + 114*w^3) + 
       4*v^2*(12*v^4 + 28*v^3*w + 27*v^2*w^2 + 14*v*w^3 + 3*w^4))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)^2), 
  -1/2*(ep*(2*v*(u + v)*(v + w)^3*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 
        2*w^2) + 4*ep^3*(v + w)*(u^5*(34*v - 4*w) + 
        u^4*(199*v^2 + 50*v*w - 3*w^2) + u^3*(464*v^3 + 344*v^2*w + 
          51*v*w^2 + 5*w^3) + u^2*(538*v^4 + 704*v^3*w + 293*v^2*w^2 + 
          57*v*w^3 + 4*w^4) + v^2*(71*v^4 + 182*v^3*w + 184*v^2*w^2 + 
          97*v*w^3 + 24*w^4) + u*v*(310*v^4 + 596*v^3*w + 423*v^2*w^2 + 
          153*v*w^3 + 24*w^4)) + ep^2*(v + w)*(-8*u^6 + 2*u^5*(53*v - 22*w) + 
        u^4*(721*v^2 + 122*v*w - 25*w^2) + u^3*(1750*v^3 + 1346*v^2*w + 
          237*v*w^2 + 31*w^3) + u^2*(2104*v^4 + 2994*v^3*w + 1419*v^2*w^2 + 
          327*v*w^3 + 20*w^4) + v^2*(303*v^4 + 844*v^3*w + 924*v^2*w^2 + 
          511*v*w^3 + 128*w^4) + u*v*(1264*v^4 + 2658*v^3*w + 2081*v^2*w^2 + 
          819*v*w^3 + 136*w^4)) - 2*ep*(u + v)*(2*u^5*(2*v + w) + 
        u^4*(8*v^2 + 10*v*w + 11*w^2) + u^3*(3*v^3 + 7*v^2*w + 26*v*w^2 + 
          10*w^3) - v*(v + w)^2*(20*v^3 + 58*v^2*w + 53*v*w^2 + 20*w^3) - 
        u^2*(22*v^4 + 74*v^3*w + 54*v^2*w^2 + 8*v*w^3 + w^4) - 
        u*(41*v^5 + 171*v^4*w + 240*v^3*w^2 + 148*v^2*w^3 + 40*v*w^4 + 
          2*w^5))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*
     (u + v + w)^2), 0, 0, 0, 
  (ep*(-((u + v)*(u + v + w)^2*(3*v^2 + 4*v*w + w^2)) + 
     4*ep^3*(v + w)*(4*u^4 + 3*u^3*(13*v + 5*w) + 
       u^2*(113*v^2 + 94*v*w + 17*w^2) + u*(126*v^3 + 171*v^2*w + 69*v*w^2 + 
         8*w^3) + 2*(24*v^4 + 50*v^3*w + 35*v^2*w^2 + 10*v*w^3 + w^4)) - 
     2*ep*(u^4*(2*v + w) + u^3*(9*v^2 + 14*v*w + 10*w^2) + 
       (v + w)^2*(v^3 - 4*v^2*w - 2*v*w^2 - w^3) + 
       u^2*(24*v^3 + 48*v^2*w + 41*v*w^2 + 13*w^3) + 
       u*(18*v^4 + 37*v^3*w + 35*v^2*w^2 + 19*v*w^3 + 3*w^4)) + 
     ep^2*(v + w)*(8*u^4 + u^3*(113*v + 17*w) + 
       u^2*(337*v^2 + 240*v*w + 23*w^2) + u*(400*v^3 + 555*v^2*w + 
         211*v*w^2 + 24*w^3) + 2*(84*v^4 + 186*v^3*w + 139*v^2*w^2 + 
         42*v*w^3 + 5*w^4))))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)*
    (v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(ep*(2*ep^2*(10*u^4*v + u^3*(13*v^2 - 26*v*w - 29*w^2) + 
        (v + w)^3*(86*v^2 + 89*v*w + 24*w^2) + u*(v + w)^2*
         (118*v^2 + 113*v*w + 25*w^2) + u^2*(35*v^3 + 20*v^2*w - 43*v*w^2 - 
          28*w^3)) + 8*ep^3*(2*u^4*v + u^3*(5*v^2 - 2*v*w - 5*w^2) + 
        u*(v + w)^2*(27*v^2 + 20*v*w + 3*w^2) + 
        (v + w)^3*(17*v^2 + 15*v*w + 4*w^2) + 
        u^2*(13*v^3 + 14*v^2*w - 5*v*w^2 - 6*w^3)) + 
      2*(v + w)*(-2*u^3*v + u^2*(-4*v^2 - v*w + w^2) + 
        (v + w)^2*(v^2 + 3*v*w + w^2) + u*(-v^3 + 3*v^2*w + 6*v*w^2 + 
          2*w^3)) + ep*(4*u^4*v - 2*u^3*(9*v^2 + 20*v*w + 9*w^2) + 
        (v + w)^3*(35*v^2 + 58*v*w + 18*w^2) + u*(v + w)^2*
         (12*v^2 + 59*v*w + 24*w^2) - u^2*(45*v^3 + 94*v^2*w + 61*v*w^2 + 
          12*w^3))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*
     (u + v + w)^2), (ep*(1 + 4*ep)*(u + w)*(u + 2*v + w))/
   (2*(1 + 2*ep)*v*(u + v)*(u + v + w)), 
  (ep*((u - v)*(v + w) + ep*(u^2 + 7*u*v - 2*v^2 + 5*u*w - 3*v*w)))/
   (2*(u + v)^2*(v + 2*ep*v)), 
  (ep*(2*(1 + ep)*u^4*((3 + 22*ep + 56*ep^2)*v + w) + 
     u^3*((22 + 177*ep + 582*ep^2 + 424*ep^3)*v^2 + 
       (16 + 75*ep + 244*ep^2 + 176*ep^3)*v*w - 
       2*(-1 + 3*ep + 13*ep^2 + 12*ep^3)*w^2) + 
     u*(v + w)*((10 + 87*ep + 398*ep^2 + 312*ep^3)*v^3 - 
       2*(5 + 54*ep + 89*ep^2 + 52*ep^3)*v^2*w - 
       2*(7 + 64*ep + 159*ep^2 + 108*ep^3)*v*w^2 - 
       2*(1 + 8*ep + 19*ep^2 + 12*ep^3)*w^3) + 
     u^2*((26 + 209*ep + 760*ep^2 + 568*ep^3)*v^3 + 
       2*(12 + 65*ep + 276*ep^2 + 208*ep^3)*v^2*w - 
       ep*(55 + 116*ep + 88*ep^2)*v*w^2 - 2*(1 + 12*ep + 32*ep^2 + 24*ep^3)*
        w^3) + v*(v + w)^2*(-2*w*(5*v + 3*w) + 
       2*ep^2*(32*v^2 - 108*v*w - 67*w^2) + ep*(5*v^2 - 88*v*w - 52*w^2) + 
       8*ep^3*(7*v^2 - 18*v*w - 11*w^2))))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    v*(u + v)^2*(v + w)*(u + v + w)^2), 
  (ep*(-2*(u + v)*(2*u^2*w - (v - 2*w)*(v + w)^2 + 
       u*(-v^2 + 3*v*w + 4*w^2)) + 2*ep^2*(u^3*(11*v - 67*w) + 
       u^2*(65*v^2 - 131*v*w - 118*w^2) + (v + w)^2*(66*v^2 - 21*v*w + 
         10*w^2) + u*(120*v^3 + 27*v^2*w - 134*v*w^2 - 41*w^3)) + 
     8*ep^3*(u^3*(3*v - 11*w) + u^2*(15*v^2 - 19*v*w - 20*w^2) + 
       (v + w)^2*(13*v^2 - 3*v*w + 2*w^2) + u*(25*v^3 + 11*v^2*w - 21*v*w^2 - 
         7*w^3)) - ep*(2*u^3*(v + 25*w) - (v + w)^2*(27*v^2 - 28*v*w + 
         4*w^2) + u^2*(-9*v^2 + 129*v*w + 90*w^2) + 
       u*(-38*v^3 + 61*v^2*w + 135*v*w^2 + 36*w^3))))/
   (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)*(v + w)*(u + v + w)^2), 
  -1/2*((1 + 4*ep)*(-2*v*(u - w)*(u + v + w) + 
      ep*(3*u^3 + 9*u^2*(2*v + w) + u*(11*v^2 + 8*v*w + 6*w^2) - 
        v*(4*v^2 + 21*v*w + 14*w^2))))/((1 + 2*ep)*v*(u + v)^2*(u + v + w)), 
  (ep*(2*(1 + ep)*u^4*((2 + 15*ep + 44*ep^2)*v - ep*(7 + 12*ep)*w) + 
     u^3*((14 + 115*ep + 440*ep^2 + 336*ep^3)*v^2 + 
       (6 + ep + 84*ep^2 + 80*ep^3)*v*w - 2*ep*(9 + 22*ep + 16*ep^2)*w^2) + 
     v*(v + w)^2*(3*(2 + 21*ep + 76*ep^2 + 56*ep^3)*v^2 + 
       2*(6 + 58*ep + 171*ep^2 + 116*ep^3)*v*w + 
       4*(2 + 19*ep + 53*ep^2 + 36*ep^3)*w^2) + 
     u^2*((22 + 191*ep + 754*ep^2 + 576*ep^3)*v^3 + 
       2*(12 + 85*ep + 376*ep^2 + 288*ep^3)*v^2*w + 
       3*(2 + 9*ep + 56*ep^2 + 40*ep^3)*v*w^2 + 2*ep^2*(7 + 4*ep)*w^3) + 
     u*(v + w)*((18 + 173*ep + 660*ep^2 + 496*ep^3)*v^3 + 
       8*(3 + 28*ep + 96*ep^2 + 68*ep^3)*v^2*w + 
       4*(3 + 30*ep + 94*ep^2 + 64*ep^3)*v*w^2 + 4*ep*(1 + 5*ep + 4*ep^2)*
        w^3)))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*
    (u + v + w)^2), 0, 0, 0, 0, 
  (ep*((v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) - 
     4*ep^3*(v + w)*(u^2*(5*v + w) + u*(9*v^2 + 10*v*w + w^2) + 
       v*(4*v^2 + 7*v*w + 3*w^2)) + ep^2*(v + w)*(4*u^3 - 6*v^3 - 7*v^2*w + 
       3*v*w^2 + 4*w^3 + u^2*(-7*v + 5*w) + u*(-17*v^2 - 16*v*w + 5*w^2)) + 
     ep*(2*u^3*(2*v + w) + (v + w)^2*(9*v^2 + 12*v*w + 5*w^2) + 
       u^2*(11*v^2 + 16*v*w + 7*w^2) + 2*u*(8*v^3 + 18*v^2*w + 15*v*w^2 + 
         5*w^3))))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(v + w)^2*
    (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(ep*(u^3*((4 + 30*ep + 72*ep^2 + 48*ep^3)*v + 4*ep*(2 + 9*ep + 8*ep^2)*
         w) + (v + w)^2*((4 + 30*ep + 70*ep^2 + 48*ep^3)*v^2 + 
        ep*(6 + 35*ep + 36*ep^2)*v*w + 2*ep*(1 + 5*ep + 4*ep^2)*w^2) + 
      u*(v + w)*((12 + 92*ep + 223*ep^2 + 156*ep^3)*v^2 + 
        2*(2 + 26*ep + 93*ep^2 + 80*ep^3)*v*w + ep*(10 + 49*ep + 44*ep^2)*
         w^2) + u^2*((12 + 92*ep + 225*ep^2 + 156*ep^3)*v^2 + 
        2*(4 + 43*ep + 132*ep^2 + 104*ep^3)*v*w + ep*(16 + 75*ep + 68*ep^2)*
         w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)*(v + w)*
     (u + v + w)^2), (ep*(2*(u + v)*(u + v + w)*(v^2 - w^2) + 
     4*ep^3*(v + w)*(u^2*(11*v - 7*w) + u*(18*v^2 - 3*v*w - 7*w^2) + 
       v*(7*v^2 + 2*v*w - 5*w^2)) - ep*(u + v)*(-((13*v - 18*w)*(v + w)^2) + 
       2*u^2*(2*v + w) - 10*u*(v^2 - v*w - 2*w^2)) - 
     ep^2*(v + w)*(4*u^3 + u^2*(-45*v + 49*w) + 39*v*(-v^2 + w^2) + 
       u*(-88*v^2 + 43*v*w + 45*w^2))))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)*(v + w)^2*(u + v + w)), 
  (ep^2*(v*(v + w)^2*((7 + 39*ep + 36*ep^2)*v + 2*(1 + 5*ep + 4*ep^2)*w) + 
     u^3*((5 + 14*ep + 8*ep^2)*v + (5 + 26*ep + 24*ep^2)*w) + 
     u^2*(v + w)*((17 + 76*ep + 64*ep^2)*v + (7 + 36*ep + 32*ep^2)*w) + 
     u*(v + w)*((19 + 101*ep + 92*ep^2)*v^2 + (16 + 79*ep + 68*ep^2)*v*w + 
       2*(1 + 5*ep + 4*ep^2)*w^2)))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)*(u + v + w)), 
  -1/4*(ep*(2*(u + v)^2*(v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + 
        w^2) + 4*ep^3*(u + v)*(v + w)*(u^3*(13*v + 11*w) + 
        v*(v + w)^2*(22*v + 15*w) + u^2*(48*v^2 + 71*v*w + 21*w^2) + 
        u*(57*v^3 + 118*v^2*w + 71*v*w^2 + 10*w^3)) + 
      ep^2*(v + w)*(-4*u^5 + u^4*(39*v + 53*w) + v^2*(v + w)^2*
         (118*v + 77*w) + u^3*(265*v^2 + 388*v*w + 111*w^2) + 
        u^2*(515*v^3 + 939*v^2*w + 460*v*w^2 + 54*w^3) + 
        u*v*(411*v^3 + 917*v^2*w + 629*v*w^2 + 123*w^3)) + 
      ep*(-2*u^5*(2*v + w) + v^2*(v + w)^3*(42*v + 25*w) + 
        u^4*(-v^2 + 16*v*w + 17*w^2) + u*v*(v + w)^2*(143*v^2 + 166*v*w + 
          38*w^2) + u^3*(69*v^3 + 178*v^2*w + 149*v*w^2 + 38*w^3) + 
        u^2*(167*v^4 + 461*v^3*w + 438*v^2*w^2 + 163*v*w^3 + 19*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 
  -1/8*(ep^2*(2*u^5*(2*(1 + ep)*v + w + 2*ep*w) + 
      v*(v + w)^3*((3 + 19*ep + 20*ep^2)*v^2 - 2*(5 + 23*ep + 20*ep^2)*v*w - 
        2*(1 + 5*ep + 4*ep^2)*w^2) + u^4*((22 + 27*ep + 4*ep^2)*v^2 - 
        2*(-7 + 2*ep + 16*ep^2)*v*w - (4 + 31*ep + 36*ep^2)*w^2) + 
      u*(v + w)^2*((17 + 79*ep + 76*ep^2)*v^3 - (28 + 143*ep + 132*ep^2)*v^2*
         w - 2*(11 + 60*ep + 56*ep^2)*v*w^2 - 2*(1 + 5*ep + 4*ep^2)*w^3) + 
      u^2*(v + w)*(3*(13 + 40*ep + 32*ep^2)*v^3 - (14 + 159*ep + 180*ep^2)*
         v^2*w - (45 + 269*ep + 268*ep^2)*v*w^2 - 2*(5 + 26*ep + 24*ep^2)*
         w^3) + u^3*((43 + 83*ep + 44*ep^2)*v^3 + (30 - 51*ep - 116*ep^2)*v^2*
         w - (25 + 211*ep + 236*ep^2)*v*w^2 - (14 + 77*ep + 76*ep^2)*w^3)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 
  (3*ep*(u^3*((3 + 27*ep + 78*ep^2 + 56*ep^3)*v + (1 + ep)*(1 + 4*ep)^2*w) + 
     v^2*(v + w)*((3 + 27*ep + 84*ep^2 + 64*ep^3)*v + 
       (1 + 9*ep + 33*ep^2 + 28*ep^3)*w) + 
     u*v*((9 + 81*ep + 255*ep^2 + 196*ep^3)*v^2 + 
       3*(3 + 27*ep + 84*ep^2 + 64*ep^3)*v*w + 
       (2 + 18*ep + 51*ep^2 + 36*ep^3)*w^2) + 
     u^2*((9 + 81*ep + 249*ep^2 + 188*ep^3)*v^2 + 
       3*(2 + 18*ep + 51*ep^2 + 36*ep^3)*v*w + (1 + ep)*(w + 4*ep*w)^2)))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)), 
  -1/4*(ep*(2*v*(u + v)^2*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
      ep*(u + v)*(2*u^4*(2*v + w) + u*(v + w)^2*(86*v^2 - 3*v*w - 10*w^2) + 
        u^3*(54*v^2 + 48*v*w - 4*w^2) + (v + w)^3*(21*v^2 - 10*v*w - 2*w^2) + 
        u^2*(115*v^3 + 162*v^2*w + 33*v*w^2 - 14*w^3)) + 
      ep^2*(v + w)*(4*u^5 + u^4*(135*v - 31*w) + 
        u^3*(497*v^2 + 40*v*w - 77*w^2) + v*(v + w)^2*(91*v^2 - 28*v*w - 
          10*w^2) + u^2*(696*v^3 + 381*v^2*w - 197*v*w^2 - 52*w^3) + 
        u*(421*v^4 + 464*v^3*w - 71*v^2*w^2 - 124*v*w^3 - 10*w^4)) + 
      4*ep^3*(v + w)*(3*u^4*(7*v - 3*w) + u^3*(93*v^2 - 6*v*w - 19*w^2) + 
        v*(v + w)^2*(21*v^2 - 4*v*w - 2*w^2) + 
        u^2*(144*v^3 + 71*v^2*w - 51*v*w^2 - 12*w^3) + 
        u*(93*v^4 + 106*v^3*w - 13*v^2*w^2 - 28*v*w^3 - 2*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 0, 
  -1/2*(ep*(u^3*(-((1 + 8*ep + 8*ep^2)*v) + w + 2*ep*w) + 
      (v + w)^2*((1 + 6*ep + 24*ep^2 + 16*ep^3)*v^2 + 
        (1 + 12*ep + 44*ep^2 + 32*ep^3)*v*w + 2*ep*(1 + 5*ep + 4*ep^2)*w^2) + 
      u^2*(-((1 + 16*ep + 12*ep^2)*v^2) + (3 + 4*ep + 20*ep^2 + 16*ep^3)*v*
         w + 2*(1 + 5*ep + 12*ep^2 + 8*ep^3)*w^2) + 
      u*(v + w)*((1 - 2*ep + 20*ep^2 + 16*ep^3)*v^2 + 
        2*(2 + 13*ep + 41*ep^2 + 28*ep^3)*v*w + 
        (1 + 10*ep + 34*ep^2 + 24*ep^3)*w^2)))/((1 + ep)*(1 + 2*ep)*
     (1 + 4*ep)*v*(u + v)*(v + w)*(u + v + w)^2), 
  (ep^2*(-2*u^6*(2*(1 + ep)*v + w + 2*ep*w) + 
     u^5*((-1 + 103*ep + 116*ep^2)*v^2 + 4*(3 + 28*ep + 32*ep^2)*v*w + 
       (-1 + 9*ep + 12*ep^2)*w^2) + v^2*(v + w)^2*
      ((14 + 171*ep + 188*ep^2)*v^3 + (25 + 226*ep + 240*ep^2)*v^2*w + 
       (3 + 89*ep + 108*ep^2)*v*w^2 + 6*ep*(3 + 4*ep)*w^3) + 
     u^4*((42 + 663*ep + 716*ep^2)*v^3 + 2*(59 + 491*ep + 516*ep^2)*v^2*w + 
       (50 + 349*ep + 340*ep^2)*v*w^2 + 2*(2 + 15*ep + 12*ep^2)*w^3) + 
     u*v*(v + w)*((63 + 843*ep + 932*ep^2)*v^4 + (166 + 1567*ep + 1676*ep^2)*
        v^3*w + (88 + 915*ep + 988*ep^2)*v^2*w^2 + (9 + 189*ep + 220*ep^2)*v*
        w^3 + 2*ep*(3 + 4*ep)*w^4) + u^3*(2*(53 + 751*ep + 820*ep^2)*v^4 + 
       (315 + 2886*ep + 3056*ep^2)*v^3*w + (223 + 1681*ep + 1692*ep^2)*v^2*
        w^2 + (43 + 314*ep + 288*ep^2)*v*w^3 + (3 + 17*ep + 12*ep^2)*w^4) + 
     u^2*v*(2*(58 + 809*ep + 892*ep^2)*v^4 + (387 + 3862*ep + 4144*ep^2)*v^3*
        w + (359 + 3111*ep + 3252*ep^2)*v^2*w^2 + (105 + 954*ep + 976*ep^2)*v*
        w^3 + 3*(3 + 29*ep + 28*ep^2)*w^4)))/(4*(1 + ep)*(1 + 2*ep)*
    (1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep*(-2*(u + v)^2*(u + v + w)*(v^2 - w^2) + 
      ep*(u + v)^2*(-((13*v - 18*w)*(v + w)^2) + 2*u^2*(2*v + w) - 
        10*u*(v^2 - v*w - 2*w^2)) + 8*ep^3*(v + w)*(u^4 + u^3*(-2*v + 5*w) + 
        u*v*(-10*v^2 - 2*v*w + 3*w^2) + u^2*(-10*v^2 + 5*v*w + 4*w^2) - 
        v*(3*v^3 + 2*v^2*w + w^3)) + 2*ep^2*(v + w)*
       (5*u^4 + u^3*(-10*v + 29*w) + u^2*(-53*v^2 + 46*v*w + 24*w^2) + 
        u*v*(-56*v^2 + 14*v*w + 33*w^2) - 3*v*(6*v^3 + v^2*w - 4*v*w^2 + 
          w^3))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*
     (u + v + w)), (ep^2*(3 + 4*ep)*((u + v)^2*(v + w) + 
     ep*(6*u^3 + 5*v^3 + 7*v^2*w + 3*v*w^2 + w^3 + u^2*(15*v + 13*w) + 
       u*(14*v^2 + 19*v*w + 5*w^2))))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    (u + v)^2*(v + w)*(u + v + w)), 
  -1/4*(ep*(-2*(u + v)^3*(v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + 
        w^2) + 4*ep^3*(u + v)*(v + w)*(2*u^5 + u^4*(17*v - w) + 
        u^3*(71*v^2 + 7*v*w - 8*w^2) + u^2*(121*v^3 + 67*v^2*w - 15*v*w^2 - 
          5*w^3) + u*v*(87*v^3 + 98*v^2*w + 17*v*w^2 - 2*w^3) + 
        v*(22*v^4 + 39*v^3*w + 23*v^2*w^2 + 9*v*w^3 + 3*w^4)) + 
      ep^2*(v + w)*(6*u^6 + u^5*(73*v - 19*w) + 
        u^4*(288*v^2 - 30*v*w - 56*w^2) + u^2*v*(496*v^3 + 203*v^2*w - 
          198*v*w^2 - 37*w^3) + u^3*(528*v^3 + 70*v^2*w - 157*v*w^2 - 
          31*w^3) + v^2*(42*v^4 + 49*v^3*w - 11*v^2*w^2 - 17*v*w^3 + w^4) + 
        u*v*(231*v^4 + 171*v^3*w - 108*v^2*w^2 - 39*v*w^3 + 17*w^4)) + 
      ep*(u^5*(v^2 + 2*v*w - 15*w^2) - v^2*(v + w)^2*(28*v^3 + 45*v^2*w + 
          31*v*w^2 + 6*w^3) - 2*u^4*(20*v^3 + 25*v^2*w + 38*v*w^2 + 15*w^3) - 
        u^3*(154*v^4 + 293*v^3*w + 255*v^2*w^2 + 103*v*w^3 + 15*w^4) - 
        u^2*v*(212*v^4 + 529*v^3*w + 525*v^2*w^2 + 219*v*w^3 + 19*w^4) - 
        u*v*(127*v^5 + 389*v^4*w + 480*v^3*w^2 + 271*v^2*w^3 + 47*v*w^4 - 
          6*w^5))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*
     (u + v + w)^2), 
  (ep^2*(-2*u^6*((4 + 7*ep + 4*ep^2)*v + (2 + 7*ep + 4*ep^2)*w) + 
     u^5*((-25 + 43*ep + 68*ep^2)*v^2 + 2*(-5 + 16*ep + 32*ep^2)*v*w - 
       (5 + 11*ep + 4*ep^2)*w^2) + v^2*(v + w)^2*
      (3*(3 + 47*ep + 52*ep^2)*v^3 + 10*(2 + 19*ep + 20*ep^2)*v^2*w + 
       (3 + 83*ep + 100*ep^2)*v*w^2 + 6*ep*(3 + 4*ep)*w^3) + 
     u^4*((-19 + 481*ep + 556*ep^2)*v^3 + 4*(9 + 173*ep + 196*ep^2)*v^2*w + 
       (21 + 231*ep + 244*ep^2)*v*w^2 + 2*(1 + 10*ep + 8*ep^2)*w^3) + 
     u*v*(v + w)*((35 + 691*ep + 772*ep^2)*v^4 + (121 + 1303*ep + 1396*ep^2)*
        v^3*w + (71 + 797*ep + 860*ep^2)*v^2*w^2 + (9 + 183*ep + 212*ep^2)*v*
        w^3 + 2*ep*(3 + 4*ep)*w^4) + u^3*(2*(11 + 593*ep + 668*ep^2)*v^4 + 
       2*(83 + 1141*ep + 1244*ep^2)*v^3*w + (145 + 1345*ep + 1388*ep^2)*v^2*
        w^2 + 2*(16 + 133*ep + 124*ep^2)*v*w^3 + (3 + 17*ep + 12*ep^2)*w^4) + 
     u^2*v*(2*(25 + 656*ep + 736*ep^2)*v^4 + 2*(121 + 1579*ep + 1716*ep^2)*
        v^3*w + (259 + 2599*ep + 2740*ep^2)*v^2*w^2 + 
       12*(7 + 70*ep + 72*ep^2)*v*w^3 + 3*(3 + 29*ep + 28*ep^2)*w^4)))/
   (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)^2), 
  -1/2*(ep*(u^3*((7 + 63*ep + 186*ep^2 + 136*ep^3)*v - 
        3*(1 + ep)*(1 + 4*ep)^2*w) + v*(v + w)*
       ((5 + 45*ep + 147*ep^2 + 116*ep^3)*v^2 - 3*(1 + 9*ep + 12*ep^2)*v*w + 
        3*ep^2*(3 + 4*ep)*w^2) + u*v*((17 + 153*ep + 498*ep^2 + 392*ep^3)*
         v^2 + (1 + 9*ep + 159*ep^2 + 196*ep^3)*v*w - 
        3*(2 + 18*ep + 33*ep^2 + 12*ep^3)*w^2) + 
      u^2*((19 + 171*ep + 537*ep^2 + 412*ep^3)*v^2 + 
        (-4 - 36*ep - 33*ep^2 + 20*ep^3)*v*w - 3*(1 + ep)*(w + 4*ep*w)^2)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)), 
  (ep*(-2*v*(u + v)^3*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
     ep*(u + v)^3*(4*u^3*(2*v + w) + (v + w)^2*(9*v^2 - 2*v*w - 3*w^2) + 
       u^2*(37*v^2 + 34*v*w + 5*w^2) + 2*u*(23*v^3 + 33*v^2*w + 9*v*w^2 - 
         w^3)) + 4*ep^3*(v + w)*(-2*u^6 - u^5*(3*v + w) + 
       u^4*(41*v^2 + 15*v*w + 4*w^2) + u^3*(146*v^3 + 120*v^2*w + 27*v*w^2 + 
         3*w^3) + u^2*v*(192*v^3 + 244*v^2*w + 97*v*w^2 + 9*w^3) + 
       u*v^2*(113*v^3 + 193*v^2*w + 117*v*w^2 + 29*w^3) + 
       v^2*(25*v^4 + 53*v^3*w + 43*v^2*w^2 + 19*v*w^3 + 4*w^4)) + 
     ep^2*(v + w)*(-14*u^6 - u^5*(65*v + 11*w) + 
       u^4*(-29*v^2 + 13*v*w + 20*w^2) + u^3*(238*v^3 + 328*v^2*w + 
         129*v*w^2 + 17*w^3) + u^2*v*(448*v^3 + 748*v^2*w + 387*v*w^2 + 
         51*w^3) + u*v^2*(307*v^3 + 619*v^2*w + 431*v*w^2 + 111*w^3) + 
       v^2*(75*v^4 + 175*v^3*w + 153*v^2*w^2 + 65*v*w^3 + 12*w^4))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)^2), 0, 
  0, 0, 0, (ep*(u + w))/(v*(u + v + w)), 
  -1/2*(ep*(u + 2*v + w))/(v*(u + v + w)), (ep*(v - w))/(2*v*(v + w)), 
  (ep*(-v^2 + v*w + 2*w*(u + w)))/(4*v*(v + w)*(u + v + w)), 0, 
  (ep*(u + 2*v + w))/(2*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep^2*(u^5*((-2 + 7*ep + 12*ep^2)*v^2 + (-1 + 12*ep + 16*ep^2)*v*w + 
       (1 + 11*ep + 12*ep^2)*w^2) + v^2*(v + w)^2*
      ((2 + 294*ep + 360*ep^2)*v^3 + (19 + 410*ep + 464*ep^2)*v^2*w + 
       (9 + 161*ep + 172*ep^2)*v*w^2 + ep*(17 + 20*ep)*w^3) + 
     u^4*(2*(-6 + 45*ep + 64*ep^2)*v^3 + 2*(-6 + 113*ep + 144*ep^2)*v^2*w + 
       (-9 + 169*ep + 212*ep^2)*v*w^2 + 3*(-3 + 7*ep + 12*ep^2)*w^3) + 
     u^3*((-25 + 439*ep + 580*ep^2)*v^4 + (-28 + 1235*ep + 1548*ep^2)*v^3*w + 
       (-35 + 1084*ep + 1352*ep^2)*v^2*w^2 + (-41 + 303*ep + 412*ep^2)*v*
        w^3 + 3*(-3 + 7*ep + 12*ep^2)*w^4) + 
     u^2*(v + w)*(2*(-10 + 465*ep + 592*ep^2)*v^4 + 
       (23 + 1908*ep + 2296*ep^2)*v^3*w + ep*(1051 + 1252*ep)*v^2*w^2 + 
       (-3 + 193*ep + 228*ep^2)*v*w^3 + (1 + 11*ep + 12*ep^2)*w^4) + 
     u*v*(v + w)*((-3 + 868*ep + 1080*ep^2)*v^4 + (46 + 1947*ep + 2308*ep^2)*
        v^3*w + (51 + 1361*ep + 1548*ep^2)*v^2*w^2 + (15 + 344*ep + 376*ep^2)*
        v*w^3 + (1 + 22*ep + 24*ep^2)*w^4)))/(2*(1 + ep)*(1 + 2*ep)*
    (1 + 4*ep)*v*(u + v)^3*(v + w)^3*(u + v + w)), 
  (3*ep^2*(2*u^4*(2*(1 + ep)*v - (1 + 8*ep + 8*ep^2)*w) + 
     v^2*(v + w)*(4*(1 + 6*ep + 8*ep^2)*v^2 + (2 + 39*ep + 60*ep^2)*v*w + 
       2*ep*(7 + 12*ep)*w^2) + u^3*((16 + 19*ep + 4*ep^2)*v^2 - 
       (1 + 67*ep + 76*ep^2)*v*w - 2*(1 + 12*ep + 12*ep^2)*w^2) + 
     u^2*((24 + 50*ep + 40*ep^2)*v^3 + (12 - 59*ep - 68*ep^2)*v^2*w - 
       ep*(65 + 68*ep)*v*w^2 - 8*ep*(1 + ep)*w^3) + 
     u*v*((16 + 59*ep + 68*ep^2)*v^3 + (17 + 55*ep + 84*ep^2)*v^2*w + 
       2*(2 - 3*ep + 8*ep^2)*v*w^2 - 4*ep*(3 + 2*ep)*w^3)))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  (3*ep^2*(u^3*((3 + 14*ep + 16*ep^2)*v^2 + 3*v*w - ep*(5 + 4*ep)*w^2) + 
     v*(v + w)^2*(4*v^2 - 32*ep*(1 + ep)*v*w - ep*(13 + 12*ep)*w^2) + 
     u^2*((11 + 44*ep + 48*ep^2)*v^3 + 2*(7 + ep)*v^2*w + 
       (1 - 51*ep - 52*ep^2)*v*w^2 - 2*(1 + 9*ep + 8*ep^2)*w^3) + 
     u*(v + w)*(2*(6 + 15*ep + 16*ep^2)*v^3 - 2*(-3 + 30*ep + 32*ep^2)*v^2*
        w - (5 + 69*ep + 68*ep^2)*v*w^2 - (2 + 13*ep + 12*ep^2)*w^3)))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  (3*ep^2*(u^5*(-((10 + 13*ep + 4*ep^2)*v^2) + (-5 + 12*ep + 16*ep^2)*v*w + 
       (5 + 31*ep + 28*ep^2)*w^2) + v^2*(v + w)^2*
      ((-7 + 99*ep + 124*ep^2)*v^3 + (3 + 124*ep + 128*ep^2)*v^2*w + 
       2*ep*(31 + 32*ep)*v*w^2 + 4*ep*(5 + 6*ep)*w^3) + 
     u^4*((-47 - 32*ep + 16*ep^2)*v^3 + (-27 + 169*ep + 212*ep^2)*v^2*w + 
       3*(9 + 90*ep + 88*ep^2)*v*w^2 + (7 + 57*ep + 52*ep^2)*w^3) + 
     u^2*(v + w)*((-88 + 275*ep + 428*ep^2)*v^4 + 2*(1 + 489*ep + 548*ep^2)*
        v^3*w + (37 + 594*ep + 584*ep^2)*v^2*w^2 + (8 + 93*ep + 76*ep^2)*v*
        w^3 + (1 + 2*ep)*w^4) + u*v*(v + w)*((-41 + 289*ep + 388*ep^2)*v^4 + 
       2*(-5 + 374*ep + 424*ep^2)*v^3*w + 2*(10 + 267*ep + 268*ep^2)*v^2*
        w^2 + (5 + 129*ep + 116*ep^2)*v*w^3 + (1 + 4*ep)*w^4) + 
     u^3*((-91 + 66*ep + 184*ep^2)*v^4 + (-68 + 695*ep + 860*ep^2)*v^3*w + 
       2*(25 + 469*ep + 488*ep^2)*v^2*w^2 + (30 + 331*ep + 316*ep^2)*v*w^3 + 
       (3 + 28*ep + 24*ep^2)*w^4)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^3*(v + w)^3*(u + v + w)), 
  (3*ep^2*(u^5*(-8*(1 + ep)*v + 4*(1 + 8*ep + 8*ep^2)*w) + 
     u^4*((-37 - 7*ep + 36*ep^2)*v^2 + 2*(9 + 116*ep + 124*ep^2)*v*w + 
       (4 + 57*ep + 60*ep^2)*w^2) + v^2*(v + w)*((-5 + 75*ep + 92*ep^2)*v^3 + 
       (5 + 78*ep + 72*ep^2)*v^2*w + 32*ep*(1 + ep)*v*w^2 + 
       4*ep*(3 + 4*ep)*w^3) + u^3*((-71 + 87*ep + 188*ep^2)*v^3 + 
       2*(13 + 324*ep + 360*ep^2)*v^2*w + 4*(4 + 73*ep + 78*ep^2)*v*w^2 + 
       ep*(25 + 28*ep)*w^3) + u^2*v*((-68 + 238*ep + 360*ep^2)*v^3 + 
       (14 + 881*ep + 988*ep^2)*v^2*w + (25 + 511*ep + 532*ep^2)*v*w^2 + 
       2*ep*(35 + 36*ep)*w^3) + u*v^2*((-31 + 227*ep + 300*ep^2)*v^3 + 
       2*(1 + 293*ep + 324*ep^2)*v^2*w + 2*(9 + 193*ep + 192*ep^2)*v*w^2 + 
       ep*(77 + 76*ep)*w^3)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*
    (v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  (-2*ep^2*(u^4*((-2 + 4*ep + 8*ep^2)*v + (1 + 14*ep + 16*ep^2)*w) + 
     u^3*((-9 + 50*ep + 72*ep^2)*v^2 + 4*(1 + 42*ep + 50*ep^2)*v*w + 
       (-5 + 46*ep + 64*ep^2)*w^2) + v*(v + w)*(4*(1 + 54*ep + 64*ep^2)*v^3 + 
       (21 + 300*ep + 320*ep^2)*v^2*w + (9 + 126*ep + 128*ep^2)*v*w^2 + 
       2*ep*(7 + 8*ep)*w^3) + u^2*(2*(-5 + 113*ep + 144*ep^2)*v^3 + 
       6*(3 + 105*ep + 124*ep^2)*v^2*w + 4*(-1 + 87*ep + 108*ep^2)*v*w^2 + 
       (-5 + 46*ep + 64*ep^2)*w^3) + u*((1 + 396*ep + 480*ep^2)*v^4 + 
       4*(11 + 248*ep + 284*ep^2)*v^3*w + 4*(10 + 185*ep + 208*ep^2)*v^2*
        w^2 + 2*(5 + 99*ep + 112*ep^2)*v*w^3 + (1 + 14*ep + 16*ep^2)*w^4)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  -((ep^2*(u^5*(4*(-1 + 2*ep + 4*ep^2)*v^2 + (-2 + 3*ep + 4*ep^2)*v*w + 
        (2 + 7*ep + 4*ep^2)*w^2) + v^2*(v + w)^2*
       (3*(-1 + 89*ep + 116*ep^2)*v^3 + (5 + 374*ep + 472*ep^2)*v^2*w + 
        6*ep*(25 + 32*ep)*v*w^2 + 9*ep*(3 + 4*ep)*w^3) + 
      u^4*(2*(-9 + 62*ep + 92*ep^2)*v^3 + 8*(-1 + 28*ep + 35*ep^2)*v^2*w + 
        (8 + 117*ep + 116*ep^2)*v*w^2 - (2 + 7*ep + 12*ep^2)*w^3) + 
      u^2*(v + w)*((-39 + 1069*ep + 1436*ep^2)*v^4 + 
        (4 + 1817*ep + 2292*ep^2)*v^3*w + (-7 + 682*ep + 840*ep^2)*v^2*w^2 + 
        (-8 + 17*ep + 20*ep^2)*v*w^3 - 2*ep*(3 + 4*ep)*w^4) + 
      u*v*(v + w)*((-19 + 881*ep + 1164*ep^2)*v^4 + (2 + 1815*ep + 2316*ep^2)*
         v^3*w + (5 + 1087*ep + 1364*ep^2)*v^2*w^2 + 
        2*(-2 + 95*ep + 120*ep^2)*v*w^3 - ep*(3 + 4*ep)*w^4) + 
      u^3*((-37 + 571*ep + 788*ep^2)*v^4 + (-25 + 1319*ep + 1692*ep^2)*v^3*
         w + (3 + 872*ep + 1048*ep^2)*v^2*w^2 + (-13 + 92*ep + 104*ep^2)*v*
         w^3 - 4*(1 + 5*ep + 6*ep^2)*w^4)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
     (u + v)^3*(v + w)^3*(u + v + w))), 
  (-2*ep^2*(-((u + v)*(v + w)*(2*u^3*(3*v^2 + 5*v*w + 8*w^2) + 
        u^2*(7*v^3 + 8*v^2*w + 39*v*w^2 + 14*w^3) - 
        v^2*(7*v^3 + 40*v^2*w + 51*v*w^2 + 18*w^3) - 
        2*u*(3*v^4 + 25*v^3*w + 23*v^2*w^2 + 8*v*w^3 + w^4))) + 
     4*ep^2*(u^5*(6*v^2 + 8*v*w + 4*w^2) + v^2*(v + w)^2*
        (129*v^3 + 171*v^2*w + 63*v*w^2 + 5*w^3) + 
       u^4*(51*v^3 + 113*v^2*w + 84*v*w^2 + 18*w^3) + 
       u^3*(204*v^4 + 564*v^3*w + 533*v^2*w^2 + 192*v*w^3 + 21*w^4) + 
       2*u*v*(189*v^5 + 610*v^4*w + 725*v^3*w^2 + 387*v^2*w^3 + 90*v*w^4 + 
         7*w^5) + u^2*(408*v^5 + 1250*v^4*w + 1369*v^3*w^2 + 644*v^2*w^3 + 
         124*v*w^4 + 7*w^5)) + ep*(6*u^5*(3*v^2 + 4*v*w + 2*w^2) + 
       v^2*(v + w)^2*(429*v^3 + 617*v^2*w + 247*v*w^2 + 19*w^3) + 
       u^4*(155*v^3 + 345*v^2*w + 242*v*w^2 + 40*w^3) + 
       u^3*(640*v^4 + 1790*v^3*w + 1653*v^2*w^2 + 550*v*w^3 + 53*w^4) + 
       2*u*v*(621*v^5 + 2061*v^4*w + 2520*v^3*w^2 + 1386*v^2*w^3 + 
         331*v*w^4 + 25*w^5) + u^2*(1316*v^5 + 4116*v^4*w + 4553*v^3*w^2 + 
         2146*v^2*w^3 + 418*v*w^4 + 25*w^5))))/((1 + ep)*(1 + 2*ep)*
    (1 + 4*ep)*v*(u + v)^3*(v + w)^3*(u + v + w)), 
  (ep^2*(u^4*(2*(1 + ep)*v - (1 + 8*ep + 8*ep^2)*w) + 
     v*(v + w)^2*(8*(-1 + 8*ep + 11*ep^2)*v^2 + ep*(73 + 84*ep)*v*w + 
       16*ep*(1 + ep)*w^2) + u*(v + w)*((-23 + 83*ep + 132*ep^2)*v^3 + 
       2*(-14 + 49*ep + 72*ep^2)*v^2*w + (-1 + 63*ep + 68*ep^2)*v*w^2 + 
       2*(1 + 8*ep + 8*ep^2)*w^3) + u^2*((-17 + 13*ep + 36*ep^2)*v^3 - 
       2*(25 + 40*ep + 24*ep^2)*v^2*w - (35 + 79*ep + 68*ep^2)*v*w^2 - 
       (5 + 8*ep + 8*ep^2)*w^3) - 2*u^3*(w*(7*v + 4*w) + 
       4*ep^2*(v^2 + 9*v*w + 4*w^2) + 2*ep*(v^2 + 17*v*w + 8*w^2))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  (2*ep^2*(u^4*(-2*(1 + ep)*v + (1 + 8*ep + 8*ep^2)*w) - 
     2*v*(v + w)^2*((-2 + 21*ep + 28*ep^2)*v^2 + 3*ep*(7 + 8*ep)*v*w + 
       4*ep*(1 + ep)*w^2) + u^3*((-4 - 3*ep + 4*ep^2)*v^2 + 
       (9 + 61*ep + 68*ep^2)*v*w + (7 + 32*ep + 32*ep^2)*w^2) - 
     u*(v + w)*(2*(-5 + 31*ep + 44*ep^2)*v^3 + (-19 + 31*ep + 52*ep^2)*v^2*
        w + (-3 + 16*ep + 16*ep^2)*v*w^2 + (1 + 8*ep + 8*ep^2)*w^3) + 
     u^2*((4 - 21*ep - 28*ep^2)*v^3 + 2*(15 + 43*ep + 40*ep^2)*v^2*w + 
       (28 + 101*ep + 100*ep^2)*v*w^2 + (5 + 16*ep + 16*ep^2)*w^3)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 0, 
  -((ep^2*(u^3*((-2 + 7*ep + 12*ep^2)*v + (1 + 8*ep + 8*ep^2)*w) + 
      v*(v + w)*((-2 + 15*ep + 12*ep^2)*v^2 + 2*ep*(29 + 28*ep)*v*w + 
        4*ep*(5 + 4*ep)*w^2) + u^2*((-3 + 48*ep + 64*ep^2)*v^2 + 
        8*(1 + 12*ep + 13*ep^2)*v*w + (5 + 28*ep + 24*ep^2)*w^2) + 
      u*((-3 + 56*ep + 64*ep^2)*v^3 + (9 + 173*ep + 180*ep^2)*v^2*w + 
        (13 + 118*ep + 112*ep^2)*v*w^2 + 4*(1 + 5*ep + 4*ep^2)*w^3)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2)), 
  (2*ep^2*(u^3*(-2*(1 + ep)*v + (1 + 8*ep + 8*ep^2)*w) - 
     v*(v + w)*((2 + 27*ep + 36*ep^2)*v^2 + ep*(-1 + 4*ep)*v*w - 
       ep*(5 + 4*ep)*w^2) + u^2*(-2*(3 + 6*ep + 4*ep^2)*v^2 + 
       2*(1 + 15*ep + 16*ep^2)*v*w + (2 + 13*ep + 12*ep^2)*w^2) + 
     u*(-((6 + 37*ep + 44*ep^2)*v^3) + 8*ep*v^2*w + (4 + 31*ep + 28*ep^2)*v*
        w^2 + (1 + 5*ep + 4*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)^2), 
  -((ep^2*(ep*(u + v)*(12*u^3*v^2 + u*(v + w)^2*(107*v^2 + 18*v*w - 15*w^2) + 
        (v + w)^3*(95*v^2 + 25*v*w - 8*w^2) + 
        u^2*(43*v^3 + 37*v^2*w - 13*v*w^2 - 7*w^3)) + 
      4*ep^2*(u + v)*(4*u^3*v^2 + u*(v + w)^2*(27*v^2 + 2*v*w - 3*w^2) + 
        (v + w)^3*(25*v^2 + 3*v*w - 2*w^2) + u^2*(13*v^3 + 11*v^2*w - 
          3*v*w^2 - w^3)) + (v + w)^2*(3*u^3*(v - w) + 
        4*u^2*(5*v^2 + v*w - w^2) + v^2*(11*v^2 + 20*v*w + 9*w^2) + 
        u*(28*v^3 + 29*v^2*w + 6*v*w^2 - w^3))))/((1 + ep)*(1 + 2*ep)*
     (1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w))), 
  (2*ep^2*((v + w)^2*(-(u^3*(v + 4*w)) + u^2*(7*v^2 - 3*v*w - 4*w^2) + 
       u*v*(15*v^2 + 20*v*w + 8*w^2) + v^2*(7*v^2 + 16*v*w + 9*w^2)) + 
     ep*(u + v)*(12*u^3*v^2 + 14*v*(v + w)^3*(9*v + 4*w) + 
       u*(v + w)^2*(124*v^2 + 41*v*w - 7*w^2) + 
       u^2*(45*v^3 + 41*v^2*w - 11*v*w^2 - 7*w^3)) + 
     4*ep^2*(u + v)*(4*u^3*v^2 + 12*v*(v + w)^3*(3*v + w) + 
       u*(v + w)^2*(36*v^2 + 11*v*w - w^2) + u^2*(15*v^3 + 15*v^2*w - v*w^2 - 
         w^3))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*
    (u + v + w)), 
  (ep^2*(v*(v + w)^3*((5 + 153*ep + 180*ep^2)*v^2 + 3*(3 + 29*ep + 28*ep^2)*v*
        w + 8*ep*(1 + ep)*w^2) + u^4*((2 + 17*ep + 20*ep^2)*v^2 + v*w - 
       (1 + 5*ep + 4*ep^2)*w^2) + u^2*(v + w)*((8 + 189*ep + 228*ep^2)*v^3 + 
       (-6 + 163*ep + 204*ep^2)*v^2*w + 2*(-8 + 11*ep + 20*ep^2)*v*w^2 - 
       (5 + 4*ep)*w^3) + u*(v + w)^2*((11 + 290*ep + 344*ep^2)*v^3 + 
       (14 + 283*ep + 316*ep^2)*v^2*w + (9 + 85*ep + 84*ep^2)*v*w^2 + 
       (1 + 8*ep + 8*ep^2)*w^3) + u^3*((4 + 69*ep + 84*ep^2)*v^3 + 
       (-5 + 35*ep + 52*ep^2)*v^2*w - (16 + 39*ep + 28*ep^2)*v*w^2 - 
       (7 + 17*ep + 12*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)^3*(u + v + w)), 
  (-2*ep^2*(v*(v + w)^3*((5 + 153*ep + 180*ep^2)*v^2 + 
       3*(3 + 29*ep + 28*ep^2)*v*w + 8*ep*(1 + ep)*w^2) + 
     u^4*((2 + 17*ep + 20*ep^2)*v^2 + v*w - (1 + 5*ep + 4*ep^2)*w^2) + 
     u^2*(v + w)*((8 + 189*ep + 228*ep^2)*v^3 + (-6 + 163*ep + 204*ep^2)*v^2*
        w + 2*(-8 + 11*ep + 20*ep^2)*v*w^2 - (5 + 4*ep)*w^3) + 
     u*(v + w)^2*((11 + 290*ep + 344*ep^2)*v^3 + (14 + 283*ep + 316*ep^2)*v^2*
        w + (9 + 85*ep + 84*ep^2)*v*w^2 + (1 + 8*ep + 8*ep^2)*w^3) + 
     u^3*((4 + 69*ep + 84*ep^2)*v^3 + (-5 + 35*ep + 52*ep^2)*v^2*w - 
       (16 + 39*ep + 28*ep^2)*v*w^2 - (7 + 17*ep + 12*ep^2)*w^3)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  (ep^2*(u^3*(-2*(1 + ep)*v + (1 + 8*ep + 8*ep^2)*w) + 
     u^2*((-5 + 14*ep + 24*ep^2)*v^2 + (1 + 42*ep + 48*ep^2)*v*w + 
       8*ep*(1 + ep)*w^2) + v*(v + w)*((-2 + 32*ep + 40*ep^2)*v^2 + 
       4*ep*(11 + 12*ep)*v*w + ep*(13 + 12*ep)*w^2) + 
     u*((-5 + 48*ep + 64*ep^2)*v^3 + (-3 + 97*ep + 116*ep^2)*v^2*w + 
       (-2 + 39*ep + 44*ep^2)*v*w^2 - w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    v*(u + v)*(v + w)^2*(u + v + w)), 
  (ep^2*(2*u^4*(2*(1 + ep)*v - (1 + 8*ep + 8*ep^2)*w) + 
     v^2*(v + w)*(4*(1 + 3*ep + 4*ep^2)*v^2 + (2 + 21*ep + 36*ep^2)*v*w + 
       8*ep*(1 + 2*ep)*w^2) - u^3*((-16 - 13*ep + 4*ep^2)*v^2 + 
       (1 + 67*ep + 76*ep^2)*v*w + 2*(1 + 12*ep + 12*ep^2)*w^2) + 
     u^2*((24 + 26*ep + 8*ep^2)*v^3 + (12 - 77*ep - 92*ep^2)*v^2*w - 
       ep*(65 + 68*ep)*v*w^2 - 8*ep*(1 + ep)*w^3) + 
     u*v*((16 + 29*ep + 28*ep^2)*v^3 + (17 + 7*ep + 20*ep^2)*v^2*w - 
       4*(-1 + 6*ep + 2*ep^2)*v*w^2 - 4*ep*(3 + 2*ep)*w^3)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  (ep^2*(u^3*(-2*(1 + ep)*v + (1 + 8*ep + 8*ep^2)*w) + 
     u^2*((-5 + 14*ep + 24*ep^2)*v^2 + (1 + 42*ep + 48*ep^2)*v*w + 
       8*ep*(1 + ep)*w^2) + v*(v + w)*((-2 + 41*ep + 52*ep^2)*v^2 + 
       2*ep*(31 + 36*ep)*v*w + 2*ep*(11 + 12*ep)*w^2) + 
     u*((-5 + 57*ep + 76*ep^2)*v^3 + (-3 + 115*ep + 140*ep^2)*v^2*w + 
       2*(-1 + 24*ep + 28*ep^2)*v*w^2 - w^3)))/((1 + ep)*(1 + 2*ep)*
    (1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)), 
  -((ep^2*(u^4*(-((4 + 7*ep + 4*ep^2)*v) + (2 + 13*ep + 12*ep^2)*w) + 
      v^2*(v + w)*((-4 + 9*ep + 12*ep^2)*v^2 + 2*(-1 + 6*ep + 4*ep^2)*v*w + 
        4*ep*w^2) + u^3*(-16*(1 + ep)*v^2 + (1 + 52*ep + 56*ep^2)*v*w + 
        2*(1 + 9*ep + 8*ep^2)*w^2) + u^2*((-24 - 2*ep + 24*ep^2)*v^3 + 
        (-12 + 89*ep + 108*ep^2)*v^2*w + 56*ep*(1 + ep)*v*w^2 + 
        ep*(5 + 4*ep)*w^3) + u*v*(16*(-1 + ep + 2*ep^2)*v^3 + 
        (-17 + 71*ep + 84*ep^2)*v^2*w + 4*(-1 + 15*ep + 14*ep^2)*v*w^2 + 
        3*ep*(5 + 4*ep)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*
     (v + w)^2*(u + v + w))), 
  (-3*ep^2*(u^3*(-((2 + 5*ep + 4*ep^2)*v) + (1 + 5*ep + 4*ep^2)*w) + 
     v*(v + w)*((-2 + 4*ep + 8*ep^2)*v^2 + 4*ep*(3 + 4*ep)*v*w + 
       ep*(3 + 4*ep)*w^2) + u^2*(-((7 + 11*ep + 4*ep^2)*v^2) + 
       2*ep*(7 + 8*ep)*v*w + (1 + 5*ep + 4*ep^2)*w^2) + 
     u*v*((-7 - 2*ep + 8*ep^2)*v^2 + (-3 + 25*ep + 36*ep^2)*v*w + 
       (1 + 17*ep + 20*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)^2), 
  -((ep^2*(u^5*(-4*(1 + ep)*v + 2*(1 + 8*ep + 8*ep^2)*w) + 
      u^4*((-17 + 4*ep + 24*ep^2)*v^2 + (15 + 149*ep + 156*ep^2)*v*w + 
        (2 + 33*ep + 36*ep^2)*w^2) + v^2*(v + w)*
       ((-1 + 78*ep + 96*ep^2)*v^3 + (7 + 87*ep + 92*ep^2)*v^2*w + 
        ep*(37 + 44*ep)*v*w^2 + 4*ep*(3 + 4*ep)*w^3) + 
      u*v^2*((-11 + 235*ep + 300*ep^2)*v^3 + (25 + 569*ep + 644*ep^2)*v^2*w + 
        4*(6 + 91*ep + 98*ep^2)*v*w^2 + 10*ep*(7 + 8*ep)*w^3) + 
      u^3*((-31 + 99*ep + 156*ep^2)*v^3 + (37 + 489*ep + 532*ep^2)*v^2*w + 
        (14 + 203*ep + 220*ep^2)*v*w^2 + ep*(17 + 20*ep)*w^3) + 
      u^2*v*(4*(-7 + 62*ep + 84*ep^2)*v^3 + (43 + 760*ep + 848*ep^2)*v^2*w + 
        (29 + 410*ep + 440*ep^2)*v*w^2 + 2*ep*(25 + 28*ep)*w^3)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w))), 
  (-2*ep^2*(2*u^5*((-2 + 4*ep + 8*ep^2)*v^2 + (-1 + 6*ep + 8*ep^2)*v*w + 
       (1 + 8*ep + 8*ep^2)*w^2) + v^2*(v + w)^2*
      (4*(-1 + 69*ep + 84*ep^2)*v^3 + 3*(5 + 138*ep + 152*ep^2)*v^2*w + 
       (9 + 183*ep + 188*ep^2)*v*w^2 + 4*ep*(7 + 8*ep)*w^3) + 
     u^4*((-25 + 69*ep + 116*ep^2)*v^3 + (-27 + 160*ep + 208*ep^2)*v^2*w + 
       3*(-4 + 39*ep + 44*ep^2)*v*w^2 + 2*(-5 + ep + 4*ep^2)*w^3) + 
     u^3*((-59 + 348*ep + 496*ep^2)*v^4 + (-87 + 936*ep + 1184*ep^2)*v^3*w + 
       10*(-7 + 74*ep + 88*ep^2)*v^2*w^2 + 2*(-26 + 71*ep + 92*ep^2)*v*w^3 + 
       2*(-5 + ep + 4*ep^2)*w^4) + u^2*(v + w)*
      ((-63 + 797*ep + 1044*ep^2)*v^4 + (-26 + 1609*ep + 1892*ep^2)*v^3*w + 
       (-18 + 829*ep + 916*ep^2)*v^2*w^2 + (-2 + 161*ep + 164*ep^2)*v*w^3 + 
       2*(1 + 8*ep + 8*ep^2)*w^4) + u*v*(v + w)*
      ((-29 + 786*ep + 984*ep^2)*v^4 + (9 + 1798*ep + 2088*ep^2)*v^3*w + 
       2*(19 + 644*ep + 696*ep^2)*v^2*w^2 + (17 + 358*ep + 360*ep^2)*v*w^3 + 
       2*(1 + 16*ep + 16*ep^2)*w^4)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^3*(v + w)^3*(u + v + w)), 0, 0, 0, 
  (2*ep^2*(u^4*((-2 + 4*ep + 8*ep^2)*v + (1 + 14*ep + 16*ep^2)*w) + 
     u^3*((-10 + 59*ep + 84*ep^2)*v^2 + (-1 + 149*ep + 180*ep^2)*v*w + 
       3*(-3 + 10*ep + 16*ep^2)*w^2) + 
     v*(v + w)*((2 + 240*ep + 288*ep^2)*v^3 + (19 + 338*ep + 368*ep^2)*v^2*
        w + (9 + 140*ep + 144*ep^2)*v*w^2 + 2*ep*(7 + 8*ep)*w^3) + 
     u^2*((-15 + 263*ep + 340*ep^2)*v^3 + 2*(-1 + 301*ep + 364*ep^2)*v^2*w + 
       (-23 + 279*ep + 364*ep^2)*v*w^2 + 3*(-3 + 10*ep + 16*ep^2)*w^3) + 
     u*((-5 + 448*ep + 552*ep^2)*v^4 + 5*(5 + 209*ep + 244*ep^2)*v^3*w + 
       (23 + 727*ep + 828*ep^2)*v^2*w^2 + 2*(3 + 92*ep + 104*ep^2)*v*w^3 + 
       (1 + 14*ep + 16*ep^2)*w^4)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(-2*v*(u + v)*(v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
      ep^2*(u + v)*(u^3*v*(11*v + 27*w) + (v + w)^3*(58*v^2 + 45*v*w + 
          3*w^2) - u*(v + w)^2*(v^2 - 7*v*w + 9*w^2) + 
        u^2*(3*v^3 + 13*v^2*w - 2*v*w^2 - 12*w^3)) + 
      4*ep^3*(u + v)*(v + w)*(5*u^3*v + u^2*(11*v^2 + 2*v*w - 2*w^2) + 
        (v + w)^2*(28*v^2 + 11*v*w + w^2) + u*(19*v^3 + 24*v^2*w + 4*v*w^2 - 
          w^3)) - ep*(4*u^4*v*(v - 2*w) + 3*v^2*(v + w)^3*(11*v + w) + 
        u*v*(v + w)^2*(91*v^2 + 50*v*w + w^2) + 
        2*u^3*(17*v^3 + 13*v^2*w + 5*v*w^2 + 3*w^3) + 
        2*u^2*(44*v^4 + 84*v^3*w + 54*v^2*w^2 + 17*v*w^3 + 3*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w))), 
  (ep^3*(3 + 4*ep)*(u^2 + 2*u*v + v^2 + 3*u*w + 4*v*w + 3*w^2))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*(v + w)^2), 
  (ep^2*(u*(v + w)^2*(u + v + w) + 4*ep^2*(u + v)*
      (2*u^2*v + (v + w)^2*(4*v + w) + u*(7*v^2 + 8*v*w + w^2)) + 
     ep*(u + v)*(6*u^2*v + (v + w)^2*(14*v + 5*w) + 
       u*(23*v^2 + 28*v*w + 5*w^2))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)^2), 
  (ep^2*((v + w)^3*(-5*u^3 - 2*u^2*(3*v + 2*w) + 3*v^2*(v + 3*w) + 
       u*(2*v^2 + 9*v*w + w^2)) + ep*(u + v)*(6*u^3*v*(3*v + w) + 
       u*(v + w)^2*(153*v^2 + 70*v*w + w^2) + 
       (v + w)^3*(157*v^2 + 87*v*w + 8*w^2) + 
       u^2*(65*v^3 + 75*v^2*w + 3*v*w^2 - 7*w^3)) + 
     4*ep^2*(u + v)*(2*u^3*v*(3*v + w) + u*(v + w)^2*(49*v^2 + 22*v*w + 
         w^2) + (v + w)^3*(47*v^2 + 21*v*w + 2*w^2) + 
       u^2*(23*v^3 + 29*v^2*w + 5*v*w^2 - w^3))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  (ep*(-2*v*(u + v)*(v + w)^3*(u + v + w) - ep*(v + w)^3*
      (4*u^3 + 2*u^2*(11*v + w) + 3*v^2*(5*v + 3*w) + 
       u*(33*v^2 + 7*v*w - 2*w^2)) + 4*ep^3*(u + v)*(2*u^3*v*(3*v + w) + 
       (v + w)^3*(37*v^2 + 16*v*w + 3*w^2) + u*(v + w)^2*
        (38*v^2 + 19*v*w + 3*w^2) + 2*u^2*v*(11*v^2 + 15*v*w + 4*w^2)) + 
     ep^2*(u + v)*(6*u^3*v*(3*v + w) + u*(v + w)^2*(100*v^2 + 45*v*w + 
         11*w^2) + (v + w)^3*(105*v^2 + 52*v*w + 13*w^2) + 
       2*u^2*(32*v^3 + 42*v^2*w + 9*v*w^2 - w^3))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  (-2*ep*(2*(v + w)^2*(u + 2*v + w) + 18*ep*(v + w)^2*(u + 2*v + w) + 
     4*ep^3*(3*u^3 + 25*v^3 + 52*v^2*w + 35*v*w^2 + 8*w^3 + 
       3*u^2*(5*v + 3*w) + u*(29*v^2 + 37*v*w + 11*w^2)) + 
     3*ep^2*(3*u^3 + 41*v^3 + 92*v^2*w + 67*v*w^2 + 16*w^3 + 
       3*u^2*(5*v + 3*w) + u*(37*v^2 + 53*v*w + 19*w^2))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*(v + w)^2), 
  (ep^2*((v + w)^3*(-4*u^3 - 2*u^2*(2*v + w) + 3*v^2*(v + 3*w) + 
       u*(3*v^2 + 11*v*w + 2*w^2)) + 4*ep^2*(u + v)*
      (4*u^3*v^2 + 12*u^2*v^2*(v + w) + u*(v + w)^2*(32*v^2 + 19*v*w + 
         3*w^2) + (v + w)^3*(39*v^2 + 22*v*w + 3*w^2)) + 
     ep*(u + v)*(12*u^3*v^2 + u*(v + w)^2*(106*v^2 + 69*v*w + 11*w^2) + 
       (v + w)^3*(135*v^2 + 94*v*w + 13*w^2) + 
       u^2*(34*v^3 + 30*v^2*w - 6*v*w^2 - 2*w^3))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 0, 0, 
  0, 0, (-2*ep^2*(u^3*(-2*(1 + ep)*v + (1 + 8*ep + 8*ep^2)*w) + 
     v*(v + w)*(2*(-1 + 7*ep + 8*ep^2)*v^2 + ep*(17 + 12*ep)*v*w + 
       4*ep*w^2) + u^2*((-5 + 5*ep + 12*ep^2)*v^2 + (1 + 33*ep + 36*ep^2)*v*
        w + 8*ep*(1 + ep)*w^2) + u*((-5 + 21*ep + 28*ep^2)*v^3 + 
       (-3 + 52*ep + 56*ep^2)*v^2*w + (-2 + 21*ep + 20*ep^2)*v*w^2 - w^3)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 
  -((ep*(2*v*(v + w)^2*((2 + 22*ep + 66*ep^2 + 52*ep^3)*v^2 + 
        (1 + 9*ep + 38*ep^2 + 36*ep^3)*v*w + 4*ep^2*(1 + ep)*w^2) + 
      u^3*((2 + 24*ep + 75*ep^2 + 60*ep^3)*v^2 + 
        (2 + 23*ep + 91*ep^2 + 84*ep^3)*v*w + ep*(5 + 24*ep + 24*ep^2)*w^2) + 
      u*(v + w)*((10 + 113*ep + 344*ep^2 + 272*ep^3)*v^3 + 
        (10 + 108*ep + 395*ep^2 + 348*ep^3)*v^2*w + 
        (2 + 23*ep + 116*ep^2 + 112*ep^3)*v*w^2 + ep*(1 + 8*ep + 8*ep^2)*
         w^3) + u^2*((8 + 93*ep + 287*ep^2 + 228*ep^3)*v^3 + 
        2*(6 + 69*ep + 245*ep^2 + 212*ep^3)*v^2*w + 
        (4 + 57*ep + 243*ep^2 + 228*ep^3)*v*w^2 + 2*ep*(3 + 16*ep + 16*ep^2)*
         w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*
     (u + v + w))), 
  (ep^2*(v*(v + w)*(2*(-1 + 5*ep + 8*ep^2)*v + ep*(3 + 4*ep)*w) + 
     u^2*(-2*(1 + ep)*v + (1 + 8*ep + 8*ep^2)*w) + 
     u*((-5 + 3*ep + 12*ep^2)*v^2 + (-1 + 15*ep + 20*ep^2)*v*w + 
       (1 + 8*ep + 8*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)*
    (v + w)^2), (ep^2*((1 + 8*ep + 8*ep^2)*u^2*(v + w) + 
     4*ep*v*(v + w)*((5 + 6*ep)*v + 2*(1 + ep)*w) + 
     u*((1 + 28*ep + 32*ep^2)*v^2 + 2*(1 + 15*ep + 16*ep^2)*v*w + 
       (1 + 8*ep + 8*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*
    (v + w)), -((ep^2*(u^4*(-2*(1 + ep)*v + (1 + 8*ep + 8*ep^2)*w) + 
      2*u^3*(v + w)*(2*(-1 + 6*ep + 10*ep^2)*v + (3 + 16*ep + 16*ep^2)*w) + 
      v^2*(v + w)^2*(2*(5 + 23*ep + 24*ep^2)*v + (6 + 27*ep + 28*ep^2)*w) + 
      u*v*(v + w)*((23 + 135*ep + 148*ep^2)*v^2 + 2*(12 + 77*ep + 88*ep^2)*v*
         w + (3 + 33*ep + 44*ep^2)*w^2) + u^2*((11 + 115*ep + 140*ep^2)*v^3 + 
        4*(5 + 52*ep + 64*ep^2)*v^2*w + (17 + 127*ep + 148*ep^2)*v*w^2 + 
        (5 + 24*ep + 24*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
     (u + v)^2*(v + w)^2*(u + v + w))), 
  (ep^2*(u^4*(-2*(1 + ep)*v + (1 + 8*ep + 8*ep^2)*w) - 
     ep*v*(v + w)^2*((6 + 8*ep)*v^2 - (17 + 20*ep)*v*w - 8*(1 + ep)*w^2) + 
     u^3*((-7 - 2*ep + 8*ep^2)*v^2 + 2*(3 + 35*ep + 40*ep^2)*v*w + 
       (7 + 40*ep + 40*ep^2)*w^2) - u*(v + w)*((2 + 5*ep + 4*ep^2)*v^3 - 
       (13 + 116*ep + 128*ep^2)*v^2*w - (8 + 77*ep + 84*ep^2)*v*w^2 - 
       (1 + 8*ep + 8*ep^2)*w^3) + u^2*((-7 + ep + 12*ep^2)*v^3 + 
       8*(2 + 21*ep + 24*ep^2)*v^2*w + (27 + 185*ep + 196*ep^2)*v*w^2 + 
       (7 + 40*ep + 40*ep^2)*w^3)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)^2*(u + v + w)), 
  (12*ep^3*(3 + 4*ep)*(u^2*(2*v + w) + 2*v*(2*v^2 + 3*v*w + w^2) + 
     u*(6*v^2 + 6*v*w + w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*
    (v + w)^2), (ep^2*(u^4*(-2*(1 + ep)*v + (1 + 8*ep + 8*ep^2)*w) - 
     ep*v*(v + w)^2*(18*(3 + 4*ep)*v^2 + (7 + 12*ep)*v*w - 8*(1 + ep)*w^2) + 
     u^3*(-((7 + 26*ep + 24*ep^2)*v^2) + 2*(3 + 29*ep + 32*ep^2)*v*w + 
       (7 + 40*ep + 40*ep^2)*w^2) - u*(v + w)*((2 + 125*ep + 164*ep^2)*v^3 - 
       (13 + 20*ep)*v^2*w - (8 + 65*ep + 68*ep^2)*v*w^2 - 
       (1 + 8*ep + 8*ep^2)*w^3) + u^2*(-((7 + 95*ep + 116*ep^2)*v^3) + 
       4*(4 + 15*ep + 12*ep^2)*v^2*w + (27 + 161*ep + 164*ep^2)*v*w^2 + 
       (7 + 40*ep + 40*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)^2*(u + v + w)), 0, 
  (-2*ep*(u^3*(v + 5*ep*v + 8*ep^2*v - ep*w) + 
     u^2*((4 + 23*ep + 52*ep^2 + 24*ep^3)*v^2 + 
       (2 + 11*ep + 44*ep^2 + 32*ep^3)*v*w + 8*ep^2*(1 + ep)*w^2) + 
     v*(v + w)*(2*(1 + 7*ep + 26*ep^2 + 20*ep^3)*v^2 + 
       (1 + 9*ep + 46*ep^2 + 40*ep^3)*v*w + 8*ep^2*(1 + ep)*w^2) + 
     u*((5 + 32*ep + 96*ep^2 + 64*ep^3)*v^3 + 
       (5 + 36*ep + 142*ep^2 + 112*ep^3)*v^2*w + 
       (1 + 11*ep + 62*ep^2 + 56*ep^3)*v*w^2 + ep*(1 + 8*ep + 8*ep^2)*w^3)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)), 
  (ep^2*(u^5*(-2*(1 + ep)*v + (1 + 8*ep + 8*ep^2)*w) + 
     u^4*((-7 + 31*ep + 44*ep^2)*v^2 + 2*(5 + 51*ep + 52*ep^2)*v*w + 
       (-4 + ep + 4*ep^2)*w^2) + v^2*(v + w)*((-1 + 137*ep + 172*ep^2)*v^3 + 
       (7 + 193*ep + 228*ep^2)*v^2*w + 2*ep*(45 + 56*ep)*v*w^2 + 
       6*ep*(3 + 4*ep)*w^3) + u^3*(2*(-7 + 111*ep + 144*ep^2)*v^3 + 
       (23 + 469*ep + 524*ep^2)*v^2*w + (-13 + 90*ep + 112*ep^2)*v*w^2 - 
       (5 + 7*ep + 4*ep^2)*w^3) + u^2*v*(8*(-2 + 60*ep + 77*ep^2)*v^3 + 
       2*(13 + 497*ep + 584*ep^2)*v^2*w + (-7 + 412*ep + 488*ep^2)*v*w^2 + 
       2*(-5 + 14*ep + 20*ep^2)*w^3) + u*v*((-8 + 428*ep + 544*ep^2)*v^4 + 
       (18 + 949*ep + 1140*ep^2)*v^3*w + 3*(3 + 202*ep + 240*ep^2)*v^2*w^2 + 
       (-5 + 131*ep + 164*ep^2)*v*w^3 + 2*ep*(3 + 4*ep)*w^4)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
  (ep^2*(u^3*(-((2 + 5*ep + 4*ep^2)*v) + (1 + 5*ep + 4*ep^2)*w) + 
     2*v*(v + w)*((-1 + 2*ep + 4*ep^2)*v^2 + 3*ep*(3 + 4*ep)*v*w + 
       ep*(3 + 4*ep)*w^2) + u^2*(-((7 + 11*ep + 4*ep^2)*v^2) + 
       2*ep*(7 + 8*ep)*v*w + (1 + 5*ep + 4*ep^2)*w^2) + 
     u*v*((-7 - 2*ep + 8*ep^2)*v^2 + (-3 + 31*ep + 44*ep^2)*v*w + 
       (1 + 23*ep + 28*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)^2), (ep^3*(3 + 4*ep)*(3*u^2 + (v + w)^2 + 
     u*(4*v + 3*w)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*(v + w)), 
  -((ep^2*(2*u^4*(v^2 + 10*v*w - 3*w^2) + u^3*(-9*v^3 + 62*v^2*w + 11*v*w^2 - 
        6*w^3) + u^2*v*(-31*v^3 + 42*v^2*w + 45*v*w^2 + 14*w^3) - 
      v^2*(7*v^4 + 16*v^3*w + 25*v^2*w^2 + 22*v*w^3 + 6*w^4) + 
      u*v*(-27*v^4 - 16*v^3*w + v^2*w^2 + 10*v*w^3 + 8*w^4) + 
      4*ep^2*(u^5*(v + w) + u^4*(9*v^2 + 24*v*w - w^2) + 
        u^3*(47*v^3 + 111*v^2*w + 26*v*w^2 - 2*w^3) + 
        u^2*v*(105*v^3 + 220*v^2*w + 101*v*w^2 + 14*w^3) + 
        v^2*(34*v^4 + 72*v^3*w + 53*v^2*w^2 + 18*v*w^3 + 3*w^4) + 
        u*v*(100*v^4 + 204*v^3*w + 125*v^2*w^2 + 34*v*w^3 + 5*w^4)) + 
      ep*(3*u^5*(v + w) + u^4*(37*v^2 + 108*v*w - 9*w^2) + 
        u^3*(157*v^3 + 467*v^2*w + 118*v*w^2 - 12*w^3) + 
        u^2*v*(319*v^3 + 814*v^2*w + 431*v*w^2 + 76*w^3) + 
        v^2*(104*v^4 + 222*v^3*w + 149*v^2*w^2 + 32*v*w^3 + w^4) + 
        u*v*(300*v^4 + 674*v^3*w + 443*v^2*w^2 + 136*v*w^3 + 27*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w))), 
  (ep*(2*v*(u + v)^2*(v + w)^2*(u + v + w) - ep*(u + v)^2*
      (u^3*(4*v - 2*w) + 2*u^2*(5*v^2 - 3*v*w + w^2) - 
       u*(5*v^3 + 34*v^2*w + 13*v*w^2 - 4*w^3) - 
       v*(15*v^3 + 56*v^2*w + 59*v*w^2 + 18*w^3)) + 
     4*ep^3*(-(u^5*(v - 3*w)) + u^4*(6*v^2 + 29*v*w + 3*w^2) + 
       u^3*v*(67*v^2 + 145*v*w + 42*w^2) + u^2*v*(159*v^3 + 329*v^2*w + 
         162*v*w^2 + 20*w^3) + 2*u*v*(73*v^4 + 162*v^3*w + 112*v^2*w^2 + 
         28*v*w^3 + w^4) + v^2*(47*v^4 + 114*v^3*w + 101*v^2*w^2 + 40*v*w^3 + 
         6*w^4)) + ep^2*(u^5*(-7*v + 13*w) + u^4*(4*v^2 + 115*v*w + 11*w^2) + 
       u^3*(205*v^3 + 553*v^2*w + 166*v*w^2 - 2*w^3) + 
       u^2*v*(541*v^3 + 1253*v^2*w + 658*v*w^2 + 86*w^3) + 
       2*u*v*(259*v^4 + 621*v^3*w + 452*v^2*w^2 + 113*v*w^3 + 3*w^4) + 
       v^2*(171*v^4 + 440*v^3*w + 401*v^2*w^2 + 150*v*w^3 + 18*w^4))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
  (2*ep*((1 + 9*ep + 15*ep^2 + 4*ep^3)*u^2 + 3*(1 + 9*ep + 12*ep^2)*u*v + 
     (2 + 18*ep + 21*ep^2 - 4*ep^3)*v^2 + (1 + 9*ep - 3*ep^2 - 20*ep^3)*u*w + 
     (1 + 9*ep - 12*ep^2 - 32*ep^3)*v*w - 3*ep^2*(3 + 4*ep)*w^2))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*(v + w)), 
  (ep^2*(u^5*(-((4 + 7*ep + 4*ep^2)*v) + (2 + 13*ep + 12*ep^2)*w) + 
     u^4*(2*(-9 - ep + 8*ep^2)*v^2 + (10 + 109*ep + 108*ep^2)*v*w + 
       (-2 + 11*ep + 12*ep^2)*w^2) + u^3*((-37 + 121*ep + 188*ep^2)*v^3 + 
       (12 + 397*ep + 436*ep^2)*v^2*w + (-9 + 94*ep + 104*ep^2)*v*w^2 - 
       2*(2 + ep)*w^3) + v^2*(v + w)*(3*(-1 + 35*ep + 44*ep^2)*v^3 + 
       (5 + 131*ep + 148*ep^2)*v^2*w + 2*ep*(27 + 32*ep)*v*w^2 + 
       4*ep*(3 + 4*ep)*w^3) + u^2*v*((-39 + 325*ep + 444*ep^2)*v^3 + 
       (4 + 755*ep + 876*ep^2)*v^2*w + (-7 + 304*ep + 336*ep^2)*v*w^2 + 
       2*(-4 + 7*ep + 8*ep^2)*w^3) + u*v^2*((-19 + 314*ep + 408*ep^2)*v^3 + 
       2*(1 + 345*ep + 408*ep^2)*v^2*w + (5 + 406*ep + 456*ep^2)*v*w^2 + 
       2*(-2 + 35*ep + 40*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + v)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 
  (4*ep*(u + 2*v + w))/((u + v)*(v + w)), (-2*ep*(u + 3*v + w))/
   (v*(u + v + w)), (ep*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w)), 
  ep/(u + v), -(ep/(u + v)), (ep*(u^2 + u*(5*v + w) + v*(4*v + 3*w)))/
   (v*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(-(u^5*(v - 2*ep*w)) + u^4*((-6 + 7*ep)*v^2 + 2*(-1 + 11*ep)*v*w + 
       (-3 + ep)*w^2) + v^2*(v + w)*((-5 + 29*ep)*v^3 + (-4 + 25*ep)*v^2*w + 
       3*(-1 + 2*ep)*v*w^2 + 2*ep*w^3) + 
     u^2*v*((-25 + 108*ep)*v^3 + (-33 + 190*ep)*v^2*w + (-30 + 53*ep)*v*w^2 - 
       3*(3 + ep)*w^3) + u^3*((-17 + 50*ep)*v^3 + (-15 + 97*ep)*v^2*w + 
       16*(-1 + ep)*v*w^2 - (3 + ep)*w^3) + 
     u*v^2*(2*(-9 + 47*ep)*v^3 + (-29 + 167*ep)*v^2*w + 
       3*(-8 + 23*ep)*v*w^2 + (-9 + 4*ep)*w^3)))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
  (-3*ep*(2*u^4*(v + ep*v - ep*w) + u^3*((7 + 3*ep)*v^2 + 2*(1 - 5*ep)*v*w - 
       3*ep*w^2) + v^2*(v + w)*((1 + 5*ep)*v^2 + 10*ep*v*w + 5*ep*w^2) + 
     u*v*((5 + 9*ep)*v^3 + 2*(2 + 5*ep)*v^2*w + ep*v*w^2 - 2*ep*w^3) + 
     u^2*((9 + 5*ep)*v^3 + (5 - 13*ep)*v^2*w - 11*ep*v*w^2 - ep*w^3)))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  (-3*ep*((1 + 2*ep)*u^3*(2*v + w) + v^2*(v + w)*((3 + 6*ep)*v + w + 
       4*ep*w) + (1 + 2*ep)*u*v*(8*v^2 + 9*v*w + 2*w^2) + 
     u^2*(7*(1 + 2*ep)*v^2 + 2*(3 + 5*ep)*v*w + (1 + 2*ep)*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)), 
  (-3*ep*(u^5*(-((5 + 8*ep)*v) + 2*ep*w) + 
     u^4*(-((23 + 26*ep)*v^2) + (-3 + 16*ep)*v*w + 2*ep*w^2) - 
     2*u^3*v*(7*(3 + ep)*v^2 + (5 - 32*ep)*v*w - (1 + 9*ep)*w^2) + 
     u^2*v^2*((-38 + 34*ep)*v^2 + (-12 + 119*ep)*v*w + 3*(2 + 15*ep)*w^2) + 
     v^2*(v + w)*((-3 + 16*ep)*v^3 + (2 + 15*ep)*v^2*w + 9*ep*v*w^2 + 
       6*ep*w^3) + u*v^2*((-17 + 46*ep)*v^3 + 2*(-3 + 50*ep)*v^2*w + 
       (6 + 53*ep)*v*w^2 + 9*ep*w^3)))/(2*(1 + ep)*(1 + 4*ep)*v*(u + v)^3*
    (v + w)^2*(u + v + w)), 
  (-3*ep*(-4*u^5*(v + ep*v - ep*w) + u^3*(4*(-8 + 3*ep)*v^3 + 
       (-2 + 99*ep)*v^2*w + (3 + 35*ep)*v*w^2 + 2*ep*w^3) + 
     v^2*(v + w)*((-2 + 15*ep)*v^3 + (3 + 13*ep)*v^2*w + 6*ep*v*w^2 + 
       4*ep*w^3) + u^2*v*((-28 + 50*ep)*v^3 + 149*ep*v^2*w + 
       (9 + 67*ep)*v*w^2 + 6*ep*w^3) + u*v^2*(12*(-1 + 4*ep)*v^3 + 
       (2 + 105*ep)*v^2*w + 3*(3 + 19*ep)*v*w^2 + 10*ep*w^3) - 
     u^4*(9*(2 + ep)*v^2 - 6*ep*w^2 + v*(w - 31*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  (2*ep*(u^4*((-1 + ep)*v + 3*ep*w) + v^2*(v + w)*(2*(-2 + 9*ep)*v^2 + 
       (-2 + 9*ep)*v*w - (2 + ep)*w^2) + 
     u^3*((-5 + 7*ep)*v^2 + (-1 + 25*ep)*v*w + 2*(-1 + 3*ep)*w^2) + 
     u^2*((-11 + 29*ep)*v^3 + 4*(-2 + 19*ep)*v^2*w + 8*(-1 + 4*ep)*v*w^2 + 
       (-2 + 3*ep)*w^3) + u*v*((-11 + 41*ep)*v^3 + (-13 + 81*ep)*v^2*w + 
       2*(-5 + 19*ep)*v*w^2 + 2*(-2 + 3*ep)*w^3)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  -((ep*(u^5*((2 + 5*ep)*v + ep*w) + u^4*((9 + 8*ep)*v^2 - 6*ep*v*w + 
        (1 + 6*ep)*w^2) + u^2*v*((17 - 154*ep)*v^3 + (3 - 271*ep)*v^2*w + 
        (3 - 86*ep)*v*w^2 + 3*(1 + ep)*w^3) + 
      u*v*((9 - 145*ep)*v^4 + (3 - 301*ep)*v^3*w + (1 - 186*ep)*v^2*w^2 + 
        (3 - 41*ep)*v*w^3 - 3*ep*w^4) + u^3*((17 - 52*ep)*v^3 + 
        3*(1 + ep)*v*w^2 + (1 + 5*ep)*w^3 + v^2*(w - 90*ep*w)) - 
      v^2*(v + w)*((-2 + 46*ep)*v^3 + (-1 + 36*ep)*v*w^2 + 11*ep*w^3 + 
        v^2*(w + 67*ep*w))))/((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*
     (u + v + w))), 
  (2*ep*(-((u + v)^3*(8*v^3 + 17*v^2*w + 14*v*w^2 + 5*w^3 + 
        u*(3*v^2 + 4*v*w + 5*w^2))) + 
     ep*(4*u^5*(v + w) + u^4*(24*v^2 + 38*v*w + 6*w^2) + 
       2*u^3*(39*v^3 + 71*v^2*w + 21*v*w^2 + w^3) + 
       u*v^2*(102*v^3 + 172*v^2*w + 63*v*w^2 + w^3) + 
       u^2*v*(130*v^3 + 233*v^2*w + 85*v*w^2 + 6*w^3) + 
       v^2*(30*v^4 + 47*v^3*w + 14*v^2*w^2 - 5*v*w^3 - 2*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
  (ep*(v^2*(v + w)^2*(6*v - (-3 + ep)*w) - u^4*(v + ep*v - ep*w) + 
     u*v*(v + w)*(2*(7 + 4*ep)*v^2 + 3*(7 + 8*ep)*v*w + (6 + 13*ep)*w^2) + 
     u^2*(3*(3 + 5*ep)*v^3 + (25 + 51*ep)*v^2*w + 6*(3 + 7*ep)*v*w^2 + 
       (3 + 8*ep)*w^3) + u^3*(w*(5*v + 3*w) + ep*(6*v^2 + 19*v*w + 9*w^2))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  (-2*ep*(v^2*(v + w)^2*(3*v + 2*w) - u^4*(v + ep*v - ep*w) + 
     u*v*(v + w)*((6 + 5*ep)*v^2 + 3*(4 + 7*ep)*v*w + 4*(1 + 3*ep)*w^2) + 
     u^2*((2 + 9*ep)*v^3 + 3*(4 + 13*ep)*v^2*w + (11 + 34*ep)*v*w^2 + 
       2*(1 + 3*ep)*w^3) + u^3*((-2 + 3*ep)*v^2 + (2 + 7*ep)*w^2 + 
       2*v*(w + 7*ep*w))))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*
    (u + v + w)), 0, 
  -((ep*(u^3*(v + ep*v - ep*w) + v^2*(v + w)*(v + 6*ep*v + 3*ep*w) + 
      u*v*((3 + 7*ep)*v^2 + (2 + 3*ep)*v*w - 2*ep*w^2) + 
      u^2*((3 + 2*ep)*v^2 - ep*w^2 + v*(w - 3*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2)), 
  (2*ep*(u^3*(v + ep*v - ep*w) + v^2*(v + w)*(v + 6*ep*v + 3*ep*w) + 
     u*v*((3 + 7*ep)*v^2 + (2 + 3*ep)*v*w - 2*ep*w^2) + 
     u^2*((3 + 2*ep)*v^2 - ep*w^2 + v*(w - 3*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2), 
  (ep*(2*u*(v + ep*v + ep*w) + (v + w)*((2 + 3*ep)*v + 2*ep*w)))/
   ((1 + ep)*(1 + 4*ep)*v*(v + w)*(u + v + w)), 
  (-2*ep*(-v^2 - 2*v*w - w*(u + w) + ep*v*(2*u + 3*(v + w))))/
   ((1 + ep)*(1 + 4*ep)*v*(v + w)*(u + v + w)), 
  (ep*(-(u^4*(v + 2*ep*v)) - v^2*((-3 + 4*ep)*v - 2*w)*(v + w)^2 - 
     u*v*(v + w)*((-6 + 9*ep)*v^2 - 12*v*w - 4*(1 + ep)*w^2) + 
     u^3*(-((2 + 5*ep)*v^2) + (2 + ep)*v*w + 2*(1 + ep)*w^2) + 
     u^2*((2 - 8*ep)*v^3 + 12*v^2*w + (11 + 8*ep)*v*w^2 + 2*(1 + ep)*w^3)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  (2*ep*(u^4*(v + 2*ep*v) + v^2*((-3 + 4*ep)*v - 2*w)*(v + w)^2 + 
     u*v*(v + w)*((-6 + 9*ep)*v^2 - 12*v*w - 4*(1 + ep)*w^2) + 
     u^3*((2 + 5*ep)*v^2 - (2 + ep)*v*w - 2*(1 + ep)*w^2) + 
     u^2*((-2 + 8*ep)*v^3 - 12*v^2*w - (11 + 8*ep)*v*w^2 - 2*(1 + ep)*w^3)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  -((ep*(-(u^2*(v + ep*v - ep*w)) + u*((-1 + 2*ep)*v^2 + 5*ep*v*w + ep*w^2) + 
      v*(v + w)*(w + 3*ep*(v + w))))/((1 + ep)*(1 + 4*ep)*v*(v + w)^2*
     (u + v + w))), 
  -((ep*(2*u^4*(v + ep*v - ep*w) + u^3*((7 + 3*ep)*v^2 + 2*(1 - 5*ep)*v*w - 
        3*ep*w^2) + v^2*(v + w)*((1 + 3*ep)*v^2 + 6*ep*v*w + 3*ep*w^2) + 
      u*v*(5*(1 + ep)*v^3 + 2*(2 + ep)*v^2*w - 3*ep*v*w^2 - 2*ep*w^3) + 
      u^2*(3*(3 + ep)*v^3 + 5*(1 - 3*ep)*v^2*w - 11*ep*v*w^2 - ep*w^3)))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w))), 
  -((ep*(-(u^2*(v + ep*v - ep*w)) + u*((-1 + 5*ep)*v^2 + 8*ep*v*w + ep*w^2) + 
      v*(v + w)*(w + 6*ep*(v + w))))/((1 + ep)*(1 + 4*ep)*v*(v + w)^2*
     (u + v + w))), 
  -((ep*(u^4*((2 + 3*ep)*v - ep*w) + u^2*v*((9 + 4*ep)*v^2 + (5 - 9*ep)*v*w - 
        5*ep*w^2) + u^3*((7 + 6*ep)*v^2 + (2 - 5*ep)*v*w - ep*w^2) + 
      u*v^2*((5 + 2*ep)*v^2 - (-4 + ep)*v*w - ep*w^2) + 
      v^2*(v + w)*((1 + ep)*v^2 + 3*ep*v*w + 2*ep*w^2)))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w))), 
  (-3*ep*(u + v + w)*((1 + 2*ep)*u^2 + (2 + ep)*u*v - (-1 + ep)*v^2 - 
     3*ep*u*w - 4*ep*v*w - ep*w^2))/((1 + ep)*(1 + 4*ep)*(u + v)^2*
    (v + w)^2), (ep*(-2*u^5*(v + ep*v - ep*w) + 
     u^3*((-16 + 17*ep)*v^3 + (5 + 73*ep)*v^2*w + 3*(1 + 7*ep)*v*w^2 + 
       ep*w^3) + u^2*v*((-14 + 55*ep)*v^3 + (9 + 131*ep)*v^2*w + 
       3*(3 + 17*ep)*v*w^2 + 3*ep*w^3) + v^2*(v + w)*
      ((-1 + 17*ep)*v^3 + (3 + 17*ep)*v^2*w + 8*ep*v*w^2 + 4*ep*w^3) + 
     u*v^2*((-6 + 53*ep)*v^3 + (7 + 109*ep)*v^2*w + (9 + 58*ep)*v*w^2 + 
       10*ep*w^3) + u^4*(-((9 + 4*ep)*v^2) + 3*ep*w^2 + v*(w + 19*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
  (-2*ep*(2*u^5*(v + ep*v - ep*w) + u^4*(3*(4 + 3*ep)*v^2 + (5 - 8*ep)*v*w + 
       (4 + 5*ep)*w^2) - v^2*(v + w)*(4*(-2 + 5*ep)*v^3 + 
       (-7 + 19*ep)*v^2*w + (-4 + 7*ep)*v*w^2 + 4*ep*w^3) + 
     u^3*((32 - 5*ep)*v^3 + (30 - 29*ep)*v^2*w + (23 + 25*ep)*v*w^2 + 
       (4 + 7*ep)*w^3) + u^2*v*((44 - 49*ep)*v^3 + (60 - 81*ep)*v^2*w + 
       (45 + 23*ep)*v*w^2 + 3*(4 + 7*ep)*w^3) + 
     u*v^2*((30 - 57*ep)*v^3 + (50 - 97*ep)*v^2*w + (37 - 23*ep)*v*w^2 + 
       (12 + 7*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*
    (u + v + w)), 0, 0, 0, 
  (-2*ep*(u^2*((-1 + ep)*v + 3*ep*w) + (v + w)*(5*(-1 + 4*ep)*v^2 + 
       4*(-1 + 3*ep)*v*w - 3*w^2) + u*((-3 + 5*ep)*v^2 + 2*(-1 + 8*ep)*v*w + 
       3*(-1 + ep)*w^2)))/((1 + ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -((ep*(2*(1 + ep)*u + (4 + ep)*v + 2*(1 + ep)*w))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v + w))), 0, 0, 
  (ep*(2*(1 + ep)*u + (4 + ep)*v + 2*(1 + ep)*w))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v + w)), 
  (ep*(2*(1 + ep)*u + (4 + ep)*v + 2*(1 + ep)*w))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v + w)), 0, 
  (ep*(2*(1 + ep)*u + (4 + ep)*v + 2*(1 + ep)*w))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v + w)), 0, 0, 0, 0, 
  (2*ep*(-(u^2*(v + ep*v - ep*w)) + u*((-1 + 2*ep)*v^2 + 5*ep*v*w + ep*w^2) + 
     v*(v + w)*(w + 3*ep*(v + w))))/((1 + ep)*(1 + 4*ep)*v*(v + w)^2*
    (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*((u + v)*(v^2 + 2*v*w + w*(u + w)) + 
     ep*(5*v*(v + w)^2 + u^2*(v + 3*w) + u*(6*v^2 + 11*v*w + 3*w^2))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)*(u + v + w)), 
  (ep*(u^2*(v + ep*v - ep*w) - v*(v + w)*((-1 + 2*ep)*v + 3*ep*w) - 
     u*((-2 + ep)*v^2 + (-1 + 4*ep)*v*w + ep*w^2)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2), 
  (ep^2*(2*u^2 + u*(v + w) - v*(v + w)))/((1 + ep)*(1 + 4*ep)*(u + v)^2*
    (v + w)), (ep*((1 + 3*ep)*v^2*(v + w)^2*(4*v + 3*w) - 
     u^4*(v + ep*v - ep*w) + u^3*(v + w)*((-2 + 6*ep)*v + w + 5*ep*w) + 
     u*v*(v + w)*(8*(1 + 4*ep)*v^2 + 3*(3 + 14*ep)*v*w + (2 + 13*ep)*w^2) + 
     u^2*(3*(1 + 9*ep)*v^3 + (5 + 51*ep)*v^2*w + 2*(2 + 15*ep)*v*w^2 + 
       (1 + 4*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*
    (u + v + w)), (ep*(v^2*(ep*(v - 2*w) - w)*(v + w)^2 + 
     u^4*(v + ep*v - ep*w) + u^2*((5 + 2*ep)*v^3 - (4 + 23*ep)*v*w^2 - 
       (1 + 4*ep)*w^3 + v^2*(w - 19*ep*w)) + 
     u^3*(2*(2 + ep)*v^2 - (1 + 5*ep)*w^2 + v*(w - 7*ep*w)) + 
     u*v*(v + w)*(2*(1 + ep)*v^2 - 2*(1 + 5*ep)*w^2 - 3*v*(w + 5*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  (-6*ep^2*(u^2 + u*(5*v + w) + v*(4*v + 3*w)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*(v + w)), 
  (ep*(u^4*(v + ep*v - ep*w) + v^2*(v + w)^2*(9*ep*v - w + 4*ep*w) + 
     u*v*(v + w)*((2 + 20*ep)*v^2 + 3*(-1 + ep)*v*w - 2*(1 + 4*ep)*w^2) + 
     u^3*(4*(1 + ep)*v^2 - (1 + 5*ep)*w^2 + v*(w - 5*ep*w)) + 
     u^2*((5 + 14*ep)*v^3 - (4 + 19*ep)*v*w^2 - (1 + 4*ep)*w^3 + 
       v^2*(w - 3*ep*w))))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*
    (u + v + w)), 0, (-2*ep*(u*((2 + 6*ep)*v + w + 2*ep*w) + 
     (1 + 2*ep)*(3*v^2 + 4*v*w + w^2)))/((1 + ep)*(1 + 4*ep)*v*(v + w)*
    (u + v + w)), 
  -((ep*(-(u^5*(v + ep*v - ep*w)) + v^2*(v + w)*((-1 + 30*ep)*v^3 + 
        (2 + 41*ep)*v^2*w + (-1 + 21*ep)*v*w^2 + 6*ep*w^3) + 
      u^2*v*((-7 + 104*ep)*v^3 + (9 + 191*ep)*v^2*w + 60*ep*v*w^2 - 
        (3 + ep)*w^3) + u^3*(7*(-1 + 6*ep)*v^3 + (7 + 79*ep)*v^2*w + 
        2*(-1 + 2*ep)*v*w^2 - (1 + 3*ep)*w^3) + 
      u*v*((-4 + 95*ep)*v^4 + (5 + 196*ep)*v^3*w + 2*(1 + 58*ep)*v^2*w^2 + 
        (-3 + 25*ep)*v*w^3 + 2*ep*w^4) + 
      u^4*(2*(-2 + ep)*v^2 - (1 + 2*ep)*w^2 + 2*v*(w + 7*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w))), 
  (ep*((1 + 2*ep)*u^3 + u^2*(3*(1 + ep)*v + w - ep*w) + 
     u*(3*v^2 + (2 - 8*ep)*v*w - 6*ep*w^2) - 
     (v + w)*((-1 + ep)*v^2 + 6*ep*v*w + 2*ep*w^2)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*(v + w)^2), 
  -((ep^2*(3*u^2 + (v + w)^2 + u*(4*v + 3*w)))/((1 + ep)*(1 + 4*ep)*(u + v)^2*
     (v + w))), (ep*(-(u^4*(v^2 - 6*v*w + w^2)) - 
     u^3*(7*v^3 - 17*v^2*w - 5*v*w^2 + w^3) + 
     u^2*v*(-15*v^3 + 7*v^2*w + 11*v*w^2 + 3*w^3) - 
     u*v*(13*v^4 + 13*v^3*w + 7*v^2*w^2 + v*w^3 - 2*w^4) - 
     v^2*(4*v^4 + 9*v^3*w + 12*v^2*w^2 + 9*v*w^3 + 2*w^4) + 
     ep*(u + v)*(u^4*(v + w) - u^3*(v^2 - 13*v*w + 2*w^2) + 
       u*v^2*(33*v^2 + 60*v*w + 19*w^2) + u^2*(13*v^3 + 37*v^2*w + v*w^2 - 
         3*w^3) + v*(18*v^4 + 35*v^3*w + 23*v^2*w^2 + 9*v*w^3 + 3*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
  (ep*(u^5*((2 + 3*ep)*v - ep*w) + u^4*((9 + 7*ep)*v^2 - 11*ep*v*w + 
       (1 + 2*ep)*w^2) + u^2*v*((17 - 78*ep)*v^3 + (3 - 158*ep)*v^2*w + 
       3*(1 - 17*ep)*v*w^2 + (3 + ep)*w^3) + 
     u*v*((9 - 77*ep)*v^4 + (3 - 163*ep)*v^3*w + (1 - 99*ep)*v^2*w^2 + 
       (3 - 23*ep)*v*w^3 - 2*ep*w^4) + 
     u^3*((17 - 22*ep)*v^3 - 3*(-1 + ep)*v*w^2 + (1 + 3*ep)*w^3 + 
       v^2*(w - 64*ep*w)) - v^2*(v + w)*((-2 + 25*ep)*v^3 + 
       (-1 + 19*ep)*v*w^2 + 6*ep*w^3 + v^2*(w + 34*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
  (6*ep^2*(u^2 + 4*u*v + 3*v^2 + 3*u*w + 4*v*w + w^2))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*(v + w)), 
  (ep*(u^5*((2 + 3*ep)*v - ep*w) + u^4*(9*(1 + ep)*v^2 - 9*ep*v*w + 
       (1 + 2*ep)*w^2) + u*v^2*((9 - 57*ep)*v^3 + (3 - 107*ep)*v^2*w + 
       (1 - 45*ep)*v*w^2 - 3*(-1 + ep)*w^3) + 
     u^2*v*((17 - 54*ep)*v^3 + (3 - 104*ep)*v^2*w + (3 - 13*ep)*v*w^2 + 
       3*(1 + 3*ep)*w^3) + u^3*((17 - 10*ep)*v^3 + (3 + 5*ep)*v*w^2 + 
       (1 + 3*ep)*w^3 + v^2*(w - 44*ep*w)) - 
     v^2*(v + w)*((-2 + 19*ep)*v^3 + (-1 + 9*ep)*v*w^2 + 4*ep*w^3 + 
       v^2*(w + 20*ep*w))))/((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)^2*
    (u + v + w)), 0, 0, 0, 0, 0, 0, -((ep*(2*v^2 + 3*v*w + w^2 + u*(-v + w)))/
    (v*(v + w)*(u + v + w))), -(ep/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-3*ep*(u^5*(v + w + 2*ep*w) + u*v^2*((6 - 142*ep)*v^3 + 
       (8 - 251*ep)*v^2*w + 5*(1 - 29*ep)*v*w^2 + (3 - 28*ep)*w^3) + 
     u^3*(-((3 + 130*ep)*v^3) + (3 - 145*ep)*v^2*w + (7 - 52*ep)*v*w^2 + 
       (1 - 7*ep)*w^3) + u^2*v*((1 - 204*ep)*v^3 + 7*(1 - 42*ep)*v^2*w + 
       (9 - 137*ep)*v*w^2 + 3*(1 - 7*ep)*w^3) - 
     v^2*(v + w)*((-3 + 37*ep)*v^3 + 41*ep*v^2*w + (-1 + 14*ep)*v*w^2 + 
       2*ep*w^3) + u^4*(2*w*(v + w) - ep*(31*v^2 + 22*v*w + 5*w^2))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
  (3*ep*(v*(u + v)^2*w*(v + w) + ep*(2*u^4*(3*v + w) - 
       v^2*(v + w)^2*(v + 5*w) + u^3*(25*v^2 + 18*v*w + 3*w^2) + 
       u^2*(31*v^3 + 37*v^2*w + 15*v*w^2 + w^3) + 
       u*v*(11*v^3 + 14*v^2*w + 7*v*w^2 + 2*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
  (3*ep*((-1 + 2*ep)*v^3*(v + w) + u^3*(v + 8*ep*v + 2*ep*w) + 
     u^2*((1 + 18*ep)*v^2 + (-1 + 10*ep)*v*w + 2*ep*w^2) + 
     u*v*((-1 + 12*ep)*v^2 + 2*(-1 + 5*ep)*v*w + 4*ep*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^2*(u + v + w)^2), 
  (-3*ep*(u^5*(v + 16*ep*v + w + 6*ep*w) + 
     u^4*((7 + 94*ep)*v^2 + (9 + 64*ep)*v*w + 2*(1 + 5*ep)*w^2) + 
     u^3*((15 + 214*ep)*v^3 + (27 + 212*ep)*v^2*w + (13 + 62*ep)*v*w^2 + 
       (1 + 4*ep)*w^3) + u^2*v*((13 + 238*ep)*v^3 + (37 + 315*ep)*v^2*w + 
       3*(9 + 43*ep)*v*w^2 + 3*(1 + 4*ep)*w^3) + 
     u*v^2*(2*(2 + 65*ep)*v^3 + 4*(6 + 55*ep)*v^2*w + (23 + 121*ep)*v*w^2 + 
       3*(1 + 7*ep)*w^3) + v^2*(v + w)*(v*w*(6*v + w) + 
       ep*(28*v^3 + 31*v^2*w + 13*v*w^2 + 6*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
  (-3*ep*(v*(u + v)^3*(v + w)*(3*u + 5*w) + 
     ep*(4*u^5*(3*v + w) + u^4*(75*v^2 + 47*v*w + 6*w^2) + 
       u^3*(176*v^3 + 163*v^2*w + 43*v*w^2 + 2*w^3) + 
       u^2*v*(198*v^3 + 245*v^2*w + 91*v*w^2 + 6*w^3) + 
       u*v^2*(108*v^3 + 169*v^2*w + 81*v*w^2 + 10*w^3) + 
       v^2*(23*v^4 + 44*v^3*w + 27*v^2*w^2 + 10*v*w^3 + 4*w^4))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 
  (-2*ep*(u^4*((2 + 3*ep)*v + (2 + 5*ep)*w) - 
     v^2*(v + w)*((-3 + 22*ep)*v^2 + (-1 + 13*ep)*v*w - (2 + ep)*w^2) + 
     u^3*((3 - 15*ep)*v^2 - (-7 + ep)*v*w + 2*(2 + ep)*w^2) + 
     u^2*((3 - 61*ep)*v^3 + 12*(1 - 5*ep)*v^2*w + (11 - 20*ep)*v*w^2 + 
       (2 - 3*ep)*w^3) + u*v*((5 - 65*ep)*v^3 + (11 - 89*ep)*v^2*w + 
       2*(5 - 19*ep)*v*w^2 + 2*(2 - 3*ep)*w^3)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
  (ep*(u^5*(3*(1 + 5*ep)*v + (3 + 11*ep)*w) + 
     2*u^4*((9 + 50*ep)*v^2 + 3*(4 + 17*ep)*v*w + (3 + 11*ep)*w^2) + 
     u^2*v*(6*(6 + 61*ep)*v^3 + (81 + 607*ep)*v^2*w + 2*(27 + 157*ep)*v*w^2 + 
       9*(1 + 5*ep)*w^3) + u^3*((38 + 272*ep)*v^3 + (65 + 354*ep)*v^2*w + 
       3*(10 + 43*ep)*v*w^2 + (3 + 11*ep)*w^3) + 
     u*v*((15 + 241*ep)*v^4 + (48 + 505*ep)*v^3*w + 2*(21 + 179*ep)*v^2*w^2 + 
       (9 + 89*ep)*v*w^3 + 3*ep*w^4) + v^2*(v + w)*((2 + 62*ep)*v^3 + 
       (3 + 52*ep)*v*w^2 + 11*ep*w^3 + 9*v^2*(w + 11*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
  (-2*ep*((3 + 8*ep)*u^5*(v + w) + u^4*(-4*(-2 + ep)*v^2 + 2*(7 + ep)*v*w - 
       2*(-3 + ep)*w^2) + u*v^2*((17 - 142*ep)*v^3 + (38 - 240*ep)*v^2*w + 
       (30 - 131*ep)*v*w^2 + (9 - 25*ep)*w^3) + 
     u^3*((12 - 98*ep)*v^3 + (35 - 118*ep)*v^2*w + 2*(13 - 27*ep)*v*w^2 + 
       (3 - 10*ep)*w^3) + u^2*v*(-2*(-9 + 95*ep)*v^3 + (51 - 281*ep)*v^2*w + 
       (42 - 145*ep)*v*w^2 + 3*(3 - 10*ep)*w^3) - 
     v^2*(v + w)*((-6 + 38*ep)*v^3 + (-5 + 33*ep)*v^2*w + (-3 + 5*ep)*v*w^2 - 
       2*ep*w^3)))/((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
  (ep*(v^2*(v + w)^2*(6*v - (-3 + ep)*w) + 
     u^4*((5 + 23*ep)*v + (3 + 13*ep)*w) + 
     u^3*(2*(8 + 35*ep)*v^2 + (18 + 71*ep)*v*w + 3*(2 + 7*ep)*w^2) + 
     u*v*(v + w)*(6*(3 + 4*ep)*v^2 + 12*(2 + 3*ep)*v*w + (6 + 13*ep)*w^2) + 
     u^2*((23 + 71*ep)*v^3 + 7*(6 + 17*ep)*v^2*w + 6*(4 + 11*ep)*v*w^2 + 
       (3 + 8*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*
    (u + v + w)^2), (-2*ep*(v^2*(v + w)^2*(3*v + 2*w) + 
     u^4*((2 + 11*ep)*v + (2 + 9*ep)*w) + u*v*(v + w)*
      ((8 + 13*ep)*v^2 + (14 + 29*ep)*v*w + 4*(1 + 3*ep)*w^2) + 
     u^3*((6 + 35*ep)*v^2 + 2*(5 + 23*ep)*v*w + (4 + 15*ep)*w^2) + 
     u^2*((9 + 37*ep)*v^3 + (22 + 79*ep)*v^2*w + 5*(3 + 10*ep)*v*w^2 + 
       2*(1 + 3*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*
    (u + v + w)^2), 0, (ep^2*(u^3*(3*v + w) + u^2*(10*v^2 + 7*v*w + w^2) + 
     u*v*(5*v^2 + 5*v*w + 2*w^2) - v^2*(2*v^2 + 5*v*w + 3*w^2)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)), 
  (-2*ep^2*(u^3*(3*v + w) + u^2*(10*v^2 + 7*v*w + w^2) + 
     u*v*(5*v^2 + 5*v*w + 2*w^2) - v^2*(2*v^2 + 5*v*w + 3*w^2)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)), 
  -((ep*(2*(1 + 4*ep)*u^2*(3*v + w) + (v + w)^2*(4*v + 21*ep*v + 2*w + 
        6*ep*w) + u*(v + w)*((11 + 50*ep)*v + 2*(2 + 7*ep)*w)))/
    ((1 + ep)*(1 + 4*ep)*v*(v + w)*(u + v + w)^2)), 
  (-2*ep*(-(v*(v + w)) + ep*(3*v^2 + 7*v*w + 4*w^2 + 2*u*(v + 2*w))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v + w)^2), 
  -((ep*(v*(u + v)^2*(v + w)*(u - 2*(v + w)) + 
      ep*(-2*u^4*v + 8*v^2*(v + w)^3 + 2*u^2*(2*v + w)^2*(2*v + 3*w) + 
        u^3*(v^2 + 11*v*w + 6*w^2) + u*v*(21*v^3 + 53*v^2*w + 44*v*w^2 + 
          12*w^3))))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*
     (u + v + w)^2)), (2*ep*(v*(u + v)^2*(v + w)*(u - 2*(v + w)) + 
     ep*(-2*u^4*v + 8*v^2*(v + w)^3 + 2*u^2*(2*v + w)^2*(2*v + 3*w) + 
       u^3*(v^2 + 11*v*w + 6*w^2) + u*v*(21*v^3 + 53*v^2*w + 44*v*w^2 + 
         12*w^3))))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
  -((ep*(v*w*(v + w) + ep*(3*v*(v + w)^2 + u^2*(3*v + w) + 
        u*(6*v^2 + 5*v*w + w^2))))/((1 + ep)*(1 + 4*ep)*v*(v + w)*
     (u + v + w)^2)), 
  (ep*(v*(u + v)^2*w*(v + w) + ep*(v^2*(v - 3*w)*(v + w)^2 + 
       2*u^4*(3*v + w) + u^3*(25*v^2 + 18*v*w + 3*w^2) + 
       u^2*(33*v^3 + 39*v^2*w + 15*v*w^2 + w^3) + 
       u*v*(15*v^3 + 22*v^2*w + 11*v*w^2 + 2*w^3))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
  -((ep*(v*w*(v + w) + ep*(6*v*(v + w)^2 + u^2*(3*v + w) + 
        u*(9*v^2 + 8*v*w + w^2))))/((1 + ep)*(1 + 4*ep)*v*(v + w)*
     (u + v + w)^2)), 
  (ep*(v*(u + v)^2*w*(v + w) + ep*(v^2*(3*v - 2*w)*(v + w)^2 + 
       u^4*(5*v + w) + u^3*(22*v^2 + 13*v*w + w^2) + 
       u*v^2*(18*v^2 + 25*v*w + 9*w^2) + u^2*v*(32*v^2 + 33*v*w + 9*w^2))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
  (3*ep^2*(2*u^2 + 7*u*v + 5*v^2 + 3*u*w + 4*v*w + w^2))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*(v + w)), 
  (ep*(v*(u + v)^3*(v + w)*(3*u + 4*w) + 
     ep*(2*u^5*(3*v + w) + u^4*(44*v^2 + 27*v*w + 3*w^2) + 
       u^3*(117*v^3 + 105*v^2*w + 25*v*w^2 + w^3) + 
       u^2*v*(147*v^3 + 179*v^2*w + 63*v*w^2 + 3*w^3) + 
       u*v^2*(89*v^3 + 141*v^2*w + 70*v*w^2 + 10*w^3) + 
       v^2*(21*v^4 + 42*v^3*w + 29*v^2*w^2 + 12*v*w^3 + 4*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
  (-2*ep*(2*u^5*(v + ep*v + w + 3*ep*w) + 
     u^4*((4 - 23*ep)*v^2 + 4*(2 + ep)*v*w + (4 + 5*ep)*w^2) + 
     u*v^2*((13 - 125*ep)*v^3 + (23 - 205*ep)*v^2*w + (16 - 107*ep)*v*w^2 + 
       (6 - 17*ep)*w^3) + u^2*v*((11 - 181*ep)*v^3 + (29 - 205*ep)*v^2*w + 
       (24 - 61*ep)*v*w^2 - 3*(-2 + ep)*w^3) + 
     u^3*((5 - 113*ep)*v^3 + (19 - 73*ep)*v^2*w + (16 - 3*ep)*v*w^2 - 
       (-2 + ep)*w^3) - v^2*(v + w)*((-5 + 32*ep)*v^3 + (-2 + 39*ep)*v^2*w + 
       (-2 + 15*ep)*v*w^2 + 4*ep*w^3)))/((1 + ep)*(1 + 4*ep)*v*(u + v)^3*
    (v + w)*(u + v + w)^2), 0, 0, 0, 
  (2*ep*(u^2*(3*v + 7*ep*v + 3*w + 9*ep*w) - 
     (v + w)*(5*(-1 + 4*ep)*v^2 + 4*(-1 + 3*ep)*v*w - 3*w^2) + 
     u*((1 - 13*ep)*v^2 + (7 + 4*ep)*v*w + 3*(2 + 3*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*v*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u*(v + 10*ep*v + 6*ep*w) + (v + w)*((-2 + 7*ep)*v + 6*ep*w)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v + w)^2), 0, 0, 
  -((ep*(u*(v + 10*ep*v + 6*ep*w) + (v + w)*((-2 + 7*ep)*v + 6*ep*w)))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v + w)^2)), 
  -1/2*(ep*(u*(v + 10*ep*v + 6*ep*w) + (v + w)*((-2 + 7*ep)*v + 6*ep*w)))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v + w)^2), 0, 
  -((ep*(u*(v + 10*ep*v + 6*ep*w) + (v + w)*((-2 + 7*ep)*v + 6*ep*w)))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v + w)^2)), 0, 0, 0, 0, 
  (2*ep*(v*w*(v + w) + ep*(3*v*(v + w)^2 + u^2*(3*v + w) + 
       u*(6*v^2 + 5*v*w + w^2))))/((1 + ep)*(1 + 4*ep)*v*(v + w)*
    (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(v*(u + v)*(v + w) + ep*(u^2*(v - w) + u*(6*v^2 + 3*v*w - w^2) + 
       v*(5*v^2 + 6*v*w + w^2))))/((1 + ep)*(1 + 4*ep)*v*(u + v)*
    (u + v + w)^2), -((ep^2*(u^2*(3*v + w) + 3*v*(2*v^2 + 3*v*w + w^2) + 
      u*(9*v^2 + 8*v*w + w^2)))/((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)*
     (u + v + w))), (ep*((1 + 4*ep)*u^3 + (1 + 3*ep)*v^2*(v + w) + 
     u^2*((3 + 14*ep)*v + w + 4*ep*w) + u*v*((3 + 13*ep)*v + (2 + 9*ep)*w)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(u + v + w)), 
  (ep*((1 + 3*ep)*v^2*(v + w)^2*(4*v + 3*w) + u^4*(v + 7*ep*v + w + 5*ep*w) + 
     u^3*(v + w)*((4 + 30*ep)*v + (2 + 9*ep)*w) + 
     u*v*(v + w)*(10*(1 + 4*ep)*v^2 + 6*(2 + 9*ep)*v*w + (2 + 13*ep)*w^2) + 
     u^2*((9 + 51*ep)*v^3 + (16 + 95*ep)*v^2*w + 2*(4 + 23*ep)*v*w^2 + 
       (1 + 4*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*
    (u + v + w)^2), 
  -1/2*(ep*(v*(u + v)^2*(v + w)^2 + ep*(v^2*(3*v - 2*w)*(v + w)^2 + 
        u^4*(3*v + w) + u^3*(14*v^2 + 11*v*w + w^2) + 
        u^2*v*(22*v^2 + 31*v*w + 11*w^2) + u*v*(14*v^3 + 25*v^2*w + 
          13*v*w^2 + 2*w^3))))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*
     (u + v + w)^2), (-6*ep^2*(u^2 + u*(5*v + w) + v*(4*v + 3*w)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*(u + v + w)), 
  -((ep*(v*(u + v)^2*(v + w)^2 + ep*(u^4*(3*v + w) - 
        v^2*(v + w)^2*(5*v + 8*w) + u^3*(12*v^2 + 9*v*w + w^2) - 
        u*v^2*(4*v^2 + 11*v*w + 7*w^2) + u^2*v*(10*v^2 + 15*v*w + 7*w^2))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)^2)), 0, 
  (-2*ep*((1 + 4*ep)*u^2*(3*v + w) + (1 + 2*ep)*(v + w)^2*(3*v + w) + 
     2*u*(v + w)*((2 + 7*ep)*v + w + 3*ep*w)))/((1 + ep)*(1 + 4*ep)*v*(v + w)*
    (u + v + w)^2), (ep*(u^5*(v + ep*v + w + 3*ep*w) - 
     v^2*(v + w)*((-1 + 30*ep)*v^3 + (2 + 41*ep)*v^2*w + (-1 + 21*ep)*v*w^2 + 
       6*ep*w^3) + u^2*v*(-2*(1 + 70*ep)*v^3 - (2 + 163*ep)*v^2*w + 
       3*(1 - 16*ep)*v*w^2 + (3 + ep)*w^3) + 
     u^3*(-2*(1 + 39*ep)*v^3 + (2 - 43*ep)*v^2*w + (5 + 8*ep)*v*w^2 + 
       (1 + 3*ep)*w^3) - u*v*((-1 + 107*ep)*v^4 + (3 + 188*ep)*v^3*w + 
       (1 + 112*ep)*v^2*w^2 + (-3 + 25*ep)*v*w^3 + 2*ep*w^4) + 
     u^4*((1 - 14*ep)*v^2 + 2*(1 + 3*ep)*w^2 + 3*v*(w + 2*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
  -((ep^2*(2*u^3 + 5*v^3 + 11*v^2*w + 8*v*w^2 + 2*w^3 + u^2*(9*v + 5*w) + 
      2*u*(6*v^2 + 8*v*w + 3*w^2)))/((1 + ep)*(1 + 4*ep)*(u + v)^2*(v + w)*
     (u + v + w))), (ep*((1 + ep)*u^2 + (2 + 4*ep)*u*v + (1 + 3*ep)*v^2 - 
     3*ep*u*w - 2*ep*v*w - ep*w^2))/((1 + ep)*(1 + 4*ep)*(u + v)^2*
    (u + v + w)), 
  -((ep*((1 + 3*ep)*u^5*(v + w) - v^2*(v + w)*(2*(-2 + 9*ep)*v^3 + 
        (-5 + 17*ep)*v^2*w + (-7 + 6*ep)*v*w^2 + (-2 + 3*ep)*w^3) + 
      u^3*(-2*(1 + 24*ep)*v^3 + 3*(-1 + 2*ep)*v^2*w + 21*ep*v*w^2 + 
        (1 + 3*ep)*w^3) + u*v*((9 - 67*ep)*v^4 + 7*(2 - 13*ep)*v^3*w + 
        2*(4 - 19*ep)*v^2*w^2 + (1 - 9*ep)*v*w^3 - (2 + 3*ep)*w^4) + 
      u^2*v*((4 - 90*ep)*v^3 - 6*v*w^2 + 3*(-1 + ep)*w^3 + 
        v^2*(w - 65*ep*w)) + 2*u^4*(w*(v + w) + 
        ep*(-2*v^2 + 9*v*w + 3*w^2))))/((1 + ep)*(1 + 4*ep)*v*(u + v)^3*
     (v + w)*(u + v + w)^2)), 
  -1/2*(ep*(u^5*((-1 + ep)*v - (1 + 3*ep)*w) + 
      u^4*((-1 + 25*ep)*v^2 - (3 + ep)*v*w - 2*(1 + 3*ep)*w^2) + 
      u^3*((2 + 98*ep)*v^3 + 2*(-1 + 30*ep)*v^2*w - 5*(1 + ep)*v*w^2 - 
        (1 + 3*ep)*w^3) + u*v*((-1 + 109*ep)*v^4 + (3 + 187*ep)*v^3*w + 
        (1 + 107*ep)*v^2*w^2 + (-3 + 23*ep)*v*w^3 + 2*ep*w^4) + 
      v^2*(v + w)*((-1 + 29*ep)*v^3 + (-1 + 19*ep)*v*w^2 + 6*ep*w^3 + 
        2*v^2*(w + 19*ep*w)) + u^2*v*(2*(1 + 77*ep)*v^3 + 
        3*(-1 + 17*ep)*v*w^2 - (3 + ep)*w^3 + 2*v^2*(w + 89*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
  (6*ep^2*(u^2 + 4*u*v + 3*v^2 + 3*u*w + 4*v*w + w^2))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*(u + v + w)), 
  -((ep*(u^5*((-1 + ep)*v - (1 + 3*ep)*w) + 
      u^4*((-1 + 23*ep)*v^2 - 3*(1 + ep)*v*w - 2*(1 + 3*ep)*w^2) + 
      u*v^2*((-1 + 89*ep)*v^3 + (3 + 131*ep)*v^2*w + (1 + 53*ep)*v*w^2 + 
        3*(-1 + ep)*w^3) + u^3*((2 + 86*ep)*v^3 + 2*(-1 + 20*ep)*v^2*w - 
        (5 + 13*ep)*v*w^2 - (1 + 3*ep)*w^3) + 
      v^2*(v + w)*((-1 + 23*ep)*v^3 + (-1 + 9*ep)*v*w^2 + 4*ep*w^3 + 
        2*v^2*(w + 12*ep*w)) + u^2*v*(2*(1 + 65*ep)*v^3 + 
        (-3 + 13*ep)*v*w^2 - 3*(1 + 3*ep)*w^3 + 2*v^2*(w + 62*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)^3*(v + w)*(u + v + w)^2)), 0, 0, 0, 0, 0, 
  0, (-2*ep)/(u + v + w), -(ep/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(-((u + v)*(v + w)^3*(u^2 + 3*v^2 + 2*u*w - 3*v*w + w^2)) + 
     ep*(2*u^4*v^2 + v^2*(v + w)^3*(37*v + 31*w) + 
       u*(v + w)^2*(78*v^3 + 95*v^2*w + 26*v*w^2 - 2*w^3) + 
       u^3*(16*v^3 + 28*v^2*w + 21*v*w^2 + 7*w^3) + 
       u^2*(55*v^4 + 145*v^3*w + 137*v^2*w^2 + 52*v*w^3 + 5*w^4))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
  (-3*ep*((v + w)^2*((2 + 7*ep)*v^2 + (2 + 7*ep)*v*w + 2*(1 + 4*ep)*w^2) + 
     u*(v + w)*((4 + 17*ep)*v^2 + (8 + 23*ep)*v*w + 2*(2 + 7*ep)*w^2) + 
     2*u^2*((1 + 5*ep)*v^2 + (1 + 3*ep)*w^2 + 2*v*(w + 3*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)^2), 
  (3*ep*(u*v*(u + v)*(v + w)^2 + 
     ep*(-3*u^3*v^2 + v*(v + w)^2*(2*v^2 + 12*v*w + 5*w^2) + 
       u^2*(-4*v^3 + 7*v^2*w + 9*v*w^2 + w^3) + 
       u*(v^4 + 21*v^3*w + 32*v^2*w^2 + 13*v*w^3 + w^4))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)^2), 
  (-3*ep*((u + v)*(v + w)^3*(u^2 - u*v - 2*v^2 + 2*u*w + 3*v*w + w^2) + 
     ep*(2*u^4*v^2 + v*(v + w)^3*(12*v^2 + 25*v*w + 5*w^2) + 
       u^2*(v + w)^2*(30*v^2 + 48*v*w + 13*w^2) + 
       u*(v + w)^2*(32*v^3 + 75*v^2*w + 41*v*w^2 + 3*w^3) + 
       2*u^3*(6*v^3 + 15*v^2*w + 15*v*w^2 + 5*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
  (3*ep*(u^2*((2 + 5*ep)*v^2 + 2*(2 + ep)*v*w + (2 + ep)*w^2) - 
     (v + w)^2*((-3 + ep)*v^2 + (-1 + 2*ep)*v*w - 2*(1 + 4*ep)*w^2) + 
     u*(v + w)*((5 + 4*ep)*v^2 + (9 + 5*ep)*v*w + (4 + 9*ep)*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 
  (-2*ep*(u^3*((2 + ep)*v^2 + (4 - 6*ep)*v*w + (2 - 3*ep)*w^2) + 
     u^2*((3 - 12*ep)*v^3 + 2*(5 - 19*ep)*v^2*w + (11 - 20*ep)*v*w^2 + 
       2*(2 + ep)*w^3) - u*(v + w)*((-4 + 35*ep)*v^3 + (-7 + 54*ep)*v^2*w + 
       (-5 + 6*ep)*v*w^2 - (2 + 5*ep)*w^3) - 
     v*(v + w)^2*((-3 + 22*ep)*v^2 - (2 + 3*ep)*w^2 + v*(w + 21*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)^2), 
  (ep*((v + w)^3*(4*u^2 + 5*u*v + v^2 + 8*u*w + 8*v*w + 4*w^2) + 
     ep*(u^3*v*(7*v + 3*w) + (v + w)^3*(46*v^2 + 45*v*w + 14*w^2) + 
       u*(v + w)^2*(88*v^2 + 91*v*w + 34*w^2) + 
       u^2*(49*v^3 + 101*v^2*w + 72*v*w^2 + 20*w^3))))/
   ((1 + ep)*(1 + 4*ep)*v*(v + w)^3*(u + v + w)^2), 
  (2*ep*(-((u + v)*(v + w)^3*(4*u^2 + 5*v^2 - 2*v*w + 4*w^2 + u*(v + 8*w))) + 
     ep*(2*u^4*v^2 + v*(v + w)^3*(54*v^2 + 38*v*w - 7*w^2) + 
       u*(v + w)^2*(98*v^3 + 99*v^2*w + v*w^2 - 11*w^3) + 
       u^3*(10*v^3 + 10*v^2*w + 3*v*w^2 + w^3) + 
       u^2*(52*v^4 + 121*v^3*w + 83*v^2*w^2 + 4*v*w^3 - 10*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
  -((ep*(v*(u^2 - v^2)*(v + w)^2 + ep*(u^3*(5*v^2 + 2*v*w + w^2) + 
        v*(v + w)^2*(9*v^2 + 13*v*w + 6*w^2) + 
        u^2*(19*v^3 + 25*v^2*w + 13*v*w^2 + 3*w^3) + 
        u*(23*v^4 + 50*v^3*w + 41*v^2*w^2 + 16*v*w^3 + 2*w^4))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)^2)), 
  (2*ep*(-(v^2*(u + v)*(v + w)^2) + ep*(u^3*(5*v^2 + 2*v*w + w^2) + 
       v*(v + w)^2*(6*v^2 + 7*v*w + 3*w^2) + 
       2*u^2*(8*v^3 + 9*v^2*w + 4*v*w^2 + w^3) + 
       u*(17*v^4 + 33*v^3*w + 24*v^2*w^2 + 9*v*w^3 + w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)^2), 0, 
  (ep*(-((u + v)*(u + w)*(v + w)^2) + 
     ep*(3*u^3*v + 4*u^2*(2*v^2 + v*w - w^2) + 
       u*(17*v^3 + 29*v^2*w + 5*v*w^2 - 4*w^3) + 
       v*(12*v^3 + 33*v^2*w + 25*v*w^2 + 4*w^3))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)), 
  (2*ep*(u*((1 + 10*ep)*v^3 + (3 + 13*ep)*v^2*w + (3 + 10*ep)*v*w^2 + 
       (1 + 4*ep)*w^3) + u^2*((1 + 7*ep)*v^2 + (1 + 4*ep)*w^2 + 
       2*v*(w + 4*ep*w)) + v*(v + w)*(w*(v + w) + ep*(3*v^2 + 2*w^2))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)), 
  (ep*(-((u + v)*(v + w)^3*(u^2 + (v - w)^2 + 2*u*w)) + 
     ep*(4*u^4*v^2 + v*(v + w)^3*(14*v^2 - v*w - 7*w^2) + 
       u*(v + w)^2*(31*v^3 - 4*v^2*w - 18*v*w^2 - 5*w^3) + 
       u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
       u^2*(28*v^4 + 26*v^3*w - 26*v^2*w^2 - 32*v*w^3 - 8*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
  (-2*ep*(-((u + v)*(u^2 - u*(v - 2*w) + (v - w)^2)*(v + w)^3) + 
     ep*(4*u^4*v^2 + 4*v*(v + w)^3*(5*v^2 + 2*v*w - w^2) + 
       u*(v + w)^2*(43*v^3 + 16*v^2*w - 9*v*w^2 - 4*w^3) + 
       u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
       u^2*(34*v^4 + 45*v^3*w - 5*v^2*w^2 - 23*v*w^3 - 7*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
  (ep*((u + v)*(u - v + w)^2*(v + w)^3 - 
     ep*(4*u^4*v^2 + v*(v + w)^3*(24*v^2 + 15*v*w - w^2) + 
       u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
       u*(v + w)^2*(51*v^3 + 30*v^2*w - 2*v*w^2 - 3*w^3) + 
       2*u^2*(19*v^4 + 29*v^3*w + 5*v^2*w^2 - 8*v*w^3 - 3*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
  (2*ep*(-((u + v)*(u - v + w)^2*(v + w)^3) + 
     ep*(4*u^4*v^2 + v*(v + w)^3*(24*v^2 + 15*v*w - w^2) + 
       u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
       u*(v + w)^2*(51*v^3 + 30*v^2*w - 2*v*w^2 - 3*w^3) + 
       2*u^2*(19*v^4 + 29*v^3*w + 5*v^2*w^2 - 8*v*w^3 - 3*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
  -((ep*(u^3*((-1 + ep)*v - (1 + 2*ep)*w) + 
      u^2*((-5 + 2*ep)*v^2 - (7 + 10*ep)*v*w - 2*(1 + 3*ep)*w^2) - 
      v*(v + w)*(3*v^2 + (4 + 11*ep)*v*w + 3*(1 + 4*ep)*w^2) + 
      u*((-7 + ep)*v^3 - (13 + 19*ep)*v^2*w - 7*(1 + 3*ep)*v*w^2 - 
        (1 + 4*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)*
     (u + v + w)^2)), 
  -((ep*((v + w)^2*((2 + 5*ep)*v^2 + (2 + 7*ep)*v*w + 2*(1 + 4*ep)*w^2) + 
      u*(v + w)*((4 + 13*ep)*v^2 + (8 + 23*ep)*v*w + 2*(2 + 7*ep)*w^2) + 
      2*u^2*((1 + 4*ep)*v^2 + (1 + 3*ep)*w^2 + 2*v*(w + 3*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)^2)), 
  -((ep*(2*(1 + 5*ep)*u^3 + u^2*((7 + 44*ep)*v + 2*(2 + 9*ep)*w) + 
      u*((8 + 58*ep)*v^2 + 5*(3 + 14*ep)*v*w + 2*(1 + 4*ep)*w^2) + 
      v*(3*v + 2*w)*(v + 8*ep*v + 3*(w + 4*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)*(u + v + w)^2)), 
  (ep*(-(v*(u + v - w)) + 2*ep*(u^2 + u*(3*v + w) + 2*v*(v + 2*w))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v + w)^2), 0, 
  (ep*(-(v*(u + v - w)*(v + w)^2) + ep*(v*(v + w)^2*(4*v + 9*w) + 
       u^2*(v^2 + 10*v*w + 5*w^2) + u*(5*v^3 + 23*v^2*w + 23*v*w^2 + 
         5*w^3))))/((1 + ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)^2), 
  (2*ep*(-((u + v)*(v + w)^3*(2*u^2 + 5*v^2 - 2*v*w + 2*w^2 + 
        2*u*(v + 2*w))) + ep*(4*u^4*v^2 + v*(v + w)^3*(32*v^2 + 29*v*w - 
         2*w^2) + u*(v + w)^2*(71*v^3 + 63*v^2*w + 8*v*w^2 - 6*w^3) + 
       u^3*(19*v^3 + 17*v^2*w + 3*v*w^2 + w^3) + 
       u^2*(54*v^4 + 107*v^3*w + 61*v^2*w^2 + 3*v*w^3 - 5*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 
  (-2*ep*(-3*u^3 + u^2*((-7 + 12*ep)*v - 3*(2 + 3*ep)*w) + 
     u*((-9 + 32*ep)*v^2 - (7 + 4*ep)*v*w - 3*(1 + 3*ep)*w^2) + 
     v*(5*(-1 + 4*ep)*v^2 + (-1 + 13*ep)*v*w - (3 + 7*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u^4*v*((-2 + 3*ep)*v + (2 + 3*ep)*w) + 
     v*(v + w)^3*(2*(-2 + 9*ep)*v^2 + (3 + 13*ep)*v*w - (1 + 3*ep)*w^2) + 
     u^3*(9*(-1 + ep)*v^3 + (-1 + 9*ep)*v^2*w - 3*(-1 + ep)*v*w^2 - 
       (1 + 3*ep)*w^3) + u*(v + w)^2*((-9 + 35*ep)*v^3 + (4 + 21*ep)*v^2*w - 
       12*ep*v*w^2 - (1 + 3*ep)*w^3) + u^2*((-12 + 23*ep)*v^4 + 
       2*(-4 + 19*ep)*v^3*w + 6*v^2*w^2 - 21*ep*v*w^3 - 2*(1 + 3*ep)*w^4)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
  (ep*((v + w)^2 + ep*(-u^2 - 2*u*v + 3*v^2 - 3*u*w + 4*v*w + w^2)))/
   ((1 + ep)*(1 + 4*ep)*(v + w)^2*(u + v + w)), 
  -((ep^2*(2*u^3 + (v + w)^2*(5*v + 2*w) + u^2*(8*v + 6*w) + 
      u*(11*v^2 + 16*v*w + 5*w^2)))/((1 + ep)*(1 + 4*ep)*(u + v)*(v + w)^2*
     (u + v + w))), (ep*((u + v)*(u - v + w)^2*(v + w)^3 - 
     ep*(2*u^4*v*(3*v + w) + v*(v + w)^3*(30*v^2 + 17*v*w - w^2) + 
       u*(v + w)^2*(71*v^3 + 46*v^2*w - 3*w^3) + 
       u^3*(27*v^3 + 25*v^2*w - v*w^2 - 3*w^3) + 
       2*u^2*(31*v^4 + 56*v^3*w + 24*v^2*w^2 - 4*v*w^3 - 3*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
  (ep*((u + v)*(u - v + w)^2*(v + w)^3 - 
     ep*(2*u^4*v*(3*v + w) + v*(v + w)^3*(29*v^2 + 22*v*w + w^2) + 
       u^3*(25*v^3 + 23*v^2*w - v*w^2 - 3*w^3) + 
       u*(v + w)^2*(67*v^3 + 53*v^2*w + 5*v*w^2 - 3*w^3) + 
       u^2*(57*v^4 + 107*v^3*w + 51*v^2*w^2 - 5*v*w^3 - 6*w^4))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
  (6*ep^2*(u^2 + 4*u*v + 3*v^2 + 3*u*w + 4*v*w + w^2))/
   ((1 + ep)*(1 + 4*ep)*(v + w)^2*(u + v + w)), 
  (ep*((u + v)*(u - v + w)^2*(v + w)^3 - 
     ep*(4*u^4*v^2 + v*(v + w)^3*(23*v^2 + 20*v*w + w^2) + 
       u^3*(13*v^3 + 3*v^2*w - 9*v*w^2 - 3*w^3) + 
       u*(v + w)^2*(47*v^3 + 37*v^2*w + 3*v*w^2 - 3*w^3) + 
       u^2*(33*v^4 + 53*v^3*w + 13*v^2*w^2 - 13*v*w^3 - 6*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 
  (-2*ep*((1 + 2*ep)*u^3 + u^2*(5*v + 10*ep*v + 2*w + 6*ep*w) + 
     u*(7*(1 + 2*ep)*v^2 + 2*(3 + 10*ep)*v*w + (1 + 4*ep)*w^2) + 
     v*((3 + 6*ep)*v^2 + 2*(2 + 7*ep)*v*w + 3*(1 + 4*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u^3*((3 + 9*ep)*v^2 + (2 + 13*ep)*v*w + (1 + 4*ep)*w^2) + 
     u*(v + w)*(11*(1 + 3*ep)*v^3 + (11 + 61*ep)*v^2*w + (5 + 34*ep)*v*w^2 + 
       (1 + 5*ep)*w^3) + u^2*(10*(1 + 3*ep)*v^3 + (14 + 67*ep)*v^2*w + 
       2*(4 + 23*ep)*v*w^2 + (2 + 9*ep)*w^3) + 
     v*(v + w)^2*(4*(1 + 3*ep)*v^2 + (1 + 7*ep)*w^2 + 2*v*(w + 8*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)^2), 
  (ep*(u*((1 + 3*ep)*v^2 + (2 + 9*ep)*v*w + (1 + 4*ep)*w^2) + 
     (v + w)*((1 + 3*ep)*v^2 + (1 + 4*ep)*w^2 + 2*v*(w + 5*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)), 
  -((ep^2*(u^2*(3*v + w) + 3*v*(2*v^2 + 3*v*w + w^2) + 
      u*(9*v^2 + 8*v*w + w^2)))/((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)*
     (u + v + w))), 
  (ep*(v*(u + v)*(v + w) + ep*(u^2*(v - w) + u*(6*v^2 + 3*v*w - w^2) + 
       v*(5*v^2 + 6*v*w + w^2))))/((1 + ep)*(1 + 4*ep)*v*(v + w)*
    (u + v + w)^2), 
  -1/2*(ep*(v*(u + v)^2*(v + w)^2 + ep*(-2*u^3*v*(v - w) + 
        v*(v + w)^2*(3*v^2 + 8*v*w + 3*w^2) + 
        u^2*(-v^3 + 13*v^2*w + 11*v*w^2 + w^3) + 
        u*(4*v^4 + 25*v^3*w + 31*v^2*w^2 + 11*v*w^3 + w^4))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)^2), 
  (-6*ep^2*(4*v^2 + 5*v*w + w^2 + u*(3*v + w)))/
   ((1 + ep)*(1 + 4*ep)*(v + w)^2*(u + v + w)), 
  (ep*(-(v*(u + v)^2*(v + w)^2) + 
     ep*(8*u^3*v^2 + v*(v + w)^2*(5*v^2 - 6*v*w - 3*w^2) + 
       u^2*(21*v^3 + 7*v^2*w - 7*v*w^2 - w^3) + 
       u*(18*v^4 + 11*v^3*w - 15*v^2*w^2 - 9*v*w^3 - w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)^2), 0, 
  (2*ep*(3*ep*v*(v + w)^2 + u^2*(v + 3*ep*v + ep*w) + 
     u*((1 + 6*ep)*v^2 + 5*ep*v*w + ep*w^2)))/((1 + ep)*(1 + 4*ep)*v*(u + v)*
    (u + v + w)^2), 
  -((ep*(v*(-2*u - 2*v + w) + ep*(6*u^2 + 13*u*v + 7*v^2 + 6*u*w + 10*v*w)))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v + w)^2)), 0, 0, 
  (ep*(v*(-2*u - 2*v + w) + ep*(6*u^2 + 13*u*v + 7*v^2 + 6*u*w + 10*v*w)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v + w)^2), 
  -1/2*(ep*(v*(-2*u - 2*v + w) + ep*(6*u^2 + 13*u*v + 7*v^2 + 6*u*w + 
        10*v*w)))/((1 + ep)*(1 + 4*ep)*v*(u + v + w)^2), 0, 
  -((ep*(v*(-2*u - 2*v + w) + ep*(6*u^2 + 13*u*v + 7*v^2 + 6*u*w + 10*v*w)))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v + w)^2)), 0, 0, 0, 0, 0, 0, 0, 0, -(ep/v), 
  (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(-((v + w)^3*(3*u^3 + u*v*(9*v + 2*w) + u^2*(7*v + 3*w) + 
        v*(5*v^2 + 3*v*w + w^2))) + 
     ep*(2*u^4*v^2 + v^2*(v + w)^3*(29*v + 7*w) + 
       u^3*(8*v^3 + 4*v^2*w - 3*v*w^2 - w^3) + u*(v + w)^2*
        (54*v^3 + 59*v^2*w + 18*v*w^2 + 2*w^3) + 
       u^2*(31*v^4 + 69*v^3*w + 53*v^2*w^2 + 16*v*w^3 + w^4))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  (-3*ep*(v*(v + w)^2*((3 + 11*ep)*v + (2 + 7*ep)*w) + 
     u*(v + w)*((4 + 17*ep)*v^2 + (5 + 11*ep)*v*w + (1 + 2*ep)*w^2) + 
     u^2*((1 + 6*ep)*v^2 + (1 + 2*ep)*w^2 + 2*v*(w + 2*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)), 
  (-3*ep*(v*(v + w)^2*(u + v + w)*(v + 2*w) + 
     ep*(3*u^3*v^2 + v*(v + w)^2*(2*v^2 + 3*w^2) + 
       u^2*(8*v^3 + v^2*w - 5*v*w^2 - w^3) + u*(7*v^4 + 3*v^3*w - 8*v^2*w^2 - 
         5*v*w^3 - w^4))))/(2*(1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*
    (u + v + w)), 
  (3*ep*((v + w)^3*(2*u^3 + 8*u*v*(2*v + w) + u^2*(11*v + 2*w) + 
       v*(7*v^2 + 6*v*w + w^2)) + ep*(-2*u^4*v^2 + v*(v + w)^4*(8*v + 3*w) + 
       2*u^3*w*(3*v^2 + 3*v*w + w^2) + u^2*(v + w)^2*(14*v^2 + 12*v*w + 
         3*w^2) + u*(v + w)^2*(20*v^3 + 29*v^2*w + 15*v*w^2 + w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  (3*ep*(v*(v + w)^2*((6 + 11*ep)*v + 2*(2 + 5*ep)*w) + 
     u^2*((2 + 5*ep)*v^2 + 2*(2 + ep)*v*w + (2 + ep)*w^2) + 
     u*(v + w)*(8*(1 + 2*ep)*v^2 + (10 + 9*ep)*v*w + (2 + ep)*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  (-2*ep*(u^3*((2 + ep)*v^2 + (4 - 6*ep)*v*w + (2 - 3*ep)*w^2) - 
     v*(v + w)^2*(2*(-2 + 9*ep)*v^2 + (-3 + 5*ep)*v*w + (-1 + ep)*w^2) + 
     2*u^2*((2 - 4*ep)*v^3 + (5 - 19*ep)*v^2*w + 4*(1 - 4*ep)*v*w^2 + 
       (1 - 3*ep)*w^3) - u*(v + w)*(3*(-2 + 9*ep)*v^3 + (-7 + 54*ep)*v^2*w + 
       (-1 + 22*ep)*v*w^2 + 3*ep*w^3)))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*
    (v + w)^2*(u + v + w)), 
  (ep*(-2*(u + v)*(v + w)^3*(u + 2*v + w) + 
     ep*(u^3*v*(7*v + 3*w) + u*(v + w)^2*(44*v^2 + 7*v*w - 6*w^2) + 
       (v + w)^3*(26*v^2 + 5*v*w - 2*w^2) + 
       u^2*(25*v^3 + 29*v^2*w - 4*w^3))))/((1 + ep)*(1 + 4*ep)*v*(u + v)*
    (v + w)^3*(u + v + w)), 
  (2*ep*(-2*(v + w)^3*(2*u^3 + 4*u*v^2 + u^2*(3*v + 2*w) + 
       v*(3*v^2 + 2*v*w + w^2)) + 
     ep*(2*u^4*v^2 + v*(v + w)^3*(50*v^2 + 14*v*w + w^2) + 
       u^3*(10*v^3 + 10*v^2*w + 3*v*w^2 + w^3) + 
       u*(v + w)^2*(90*v^3 + 115*v^2*w + 41*v*w^2 + 5*w^3) + 
       u^2*(48*v^4 + 125*v^3*w + 119*v^2*w^2 + 48*v*w^3 + 6*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  -((ep*(v*(v + w)^2*((-1 + 9*ep)*v^2 + (-2 + 5*ep)*v*w - 2*(1 + ep)*w^2) + 
      u*(v + w)*((-1 + 19*ep)*v^3 + (-2 + 19*ep)*v^2*w + (-1 + 10*ep)*v*w^2 + 
        2*ep*w^3) + u^2*((-1 + 11*ep)*v^3 + (-3 + 5*ep)*v^2*w - 
        3*(1 + ep)*v*w^2 - (1 + ep)*w^3) + 
      u^3*((-1 + ep)*v^2 - (1 + 3*ep)*w^2 - 2*v*(w + 3*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w))), 
  (2*ep*(v*(v + w)^2*((-1 + 6*ep)*v^2 + (-1 + 3*ep)*v*w - (1 + ep)*w^2) + 
     u*(v + w)*((-2 + 13*ep)*v^3 + (-3 + 8*ep)*v^2*w + (-1 + 4*ep)*v*w^2 + 
       ep*w^3) + u^2*((-2 + 8*ep)*v^3 - (5 + 2*ep)*v^2*w - 
       4*(1 + 2*ep)*v*w^2 - (1 + 2*ep)*w^3) + 
     u^3*((-1 + ep)*v^2 - (1 + 3*ep)*w^2 - 2*v*(w + 3*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 0, 
  (ep*(-4*(v + w)^2*(u + v + w) + ep*(3*u^3 - 4*v^3 - 11*v^2*w - 15*v*w^2 - 
       8*w^3 + 12*u^2*(v + w) + u*(5*v^2 + 9*v*w + w^2))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*(v + w)^2), 
  (2*ep*((v + w)^2*(u + v + w) + ep*(3*u^2*v + 7*v^3 + 11*v^2*w + 6*v*w^2 + 
       2*w^3 + u*(10*v^2 + 9*v*w + 2*w^2))))/((1 + ep)*(1 + 4*ep)*(u + v)^2*
    (v + w)^2), 
  (ep*(-((v + w)^3*(u^3 + u*v*(v - 2*w) + u^2*(v + w) + 
        v*(v^2 - v*w - w^2))) + 
     ep*(4*u^4*v^2 + v*(v + w)^3*(14*v^2 - 5*v*w + w^2) + 
       u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
       u*(v + w)^2*(31*v^3 + 4*v^2*w - 6*v*w^2 - w^3) + 
       2*u^2*(14*v^4 + 15*v^3*w - 7*v^2*w^2 - 10*v*w^3 - 2*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  (-2*ep*(-((v + w)^3*(u^3 + v^3 + u^2*w - 2*u*v*w)) + 
     ep*(4*u^4*v^2 + 20*v^3*(v + w)^3 + u*v*(v + w)^2*(43*v^2 + 24*v*w + 
         3*w^2) + u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
       u^2*(34*v^4 + 49*v^3*w + 7*v^2*w^2 - 11*v*w^3 - 3*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  (ep*((v + w)^3*(u^3 + u^2*(-v + w) - u*v*(v + 2*w) + v*(v^2 + v*w + w^2)) - 
     ep*(4*u^4*v^2 + v*(v + w)^3*(24*v^2 + 3*v*w - w^2) + 
       u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
       u*(v + w)^2*(51*v^3 + 38*v^2*w + 10*v*w^2 + w^3) + 
       u^2*(38*v^4 + 62*v^3*w + 22*v^2*w^2 - 4*v*w^3 - 2*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  (2*ep*(-((v + w)^3*(u^3 + u^2*(-v + w) - u*v*(v + 2*w) + 
        v*(v^2 + v*w + w^2))) + 
     ep*(4*u^4*v^2 + v*(v + w)^3*(24*v^2 + 3*v*w - w^2) + 
       u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
       u*(v + w)^2*(51*v^3 + 38*v^2*w + 10*v*w^2 + w^3) + 
       u^2*(38*v^4 + 62*v^3*w + 22*v^2*w^2 - 4*v*w^3 - 2*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  -((ep*(u^2*((-1 + ep)*v - (1 + 2*ep)*w) - v*(v + w)*(3*v + (2 + 3*ep)*w) + 
      u*((-4 + ep)*v^2 - (5 + 4*ep)*v*w - (1 + 2*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)*(u + v + w))), 
  -((ep*(v*(v + w)^2*((3 + 9*ep)*v + (2 + 7*ep)*w) + 
      u*(v + w)*((4 + 13*ep)*v^2 + (5 + 11*ep)*v*w + (1 + 2*ep)*w^2) + 
      u^2*((1 + 4*ep)*v^2 + (1 + 2*ep)*w^2 + 2*v*(w + 2*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w))), 
  (ep*((1 + 2*ep)*u^2 + v*(3*v + 2*w) + u*(2*(2 + ep)*v + w + 2*ep*w)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)*(u + v + w)), 
  -((ep*((1 + 2*ep)*u^2 + u*((4 + 6*ep)*v + w + 2*ep*w) + 
      v*(3*v + 4*ep*v + 2*w + 4*ep*w)))/((1 + ep)*(1 + 4*ep)*v*(u + v)*
     (u + v + w))), 0, 
  -((ep*(v*(v + w)^2*((3 + 4*ep)*v + (2 + 3*ep)*w) + 
      u*(v + w)*((4 + 7*ep)*v^2 + (5 - 2*ep)*v*w - (-1 + ep)*w^2) + 
      u^2*((1 + 3*ep)*v^2 - 2*(-1 + ep)*v*w - (-1 + ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w))), 
  (2*ep*(-((v + w)^3*(4*u^3 + 5*u*v*(3*v + w) + u^2*(11*v + 4*w) + 
        2*v*(4*v^2 + 3*v*w + w^2))) + 
     ep*(4*u^4*v^2 + v*(v + w)^3*(20*v^2 - 3*v*w - 2*w^2) + 
       u^3*(11*v^3 - 7*v^2*w - 21*v*w^2 - 7*w^3) + 
       u*(v + w)^2*(39*v^3 + 19*v^2*w + 4*v*w^2 + 2*w^3) + 
       u^2*(26*v^4 + 23*v^3*w - 23*v^2*w^2 - 25*v*w^3 - 5*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 0, 0, 0, 
  (-2*ep*(-3*u^3 + u^2*((-7 + 12*ep)*v + 3*(-1 + ep)*w) + 
     v*(5*(-1 + 4*ep)*v^2 + (-3 + 5*ep)*v*w + (-1 + ep)*w^2) + 
     u*((-9 + 32*ep)*v^2 + 2*(-1 + 8*ep)*v*w + 3*ep*w^2)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u^4*v*((-2 + 3*ep)*v + (2 + 3*ep)*w) + 
     u^2*(v + w)*((-12 + 23*ep)*v^3 + (5 + 19*ep)*v^2*w + (6 + ep)*v*w^2 - 
       (1 + 2*ep)*w^3) + u^3*(9*(-1 + ep)*v^3 + (-1 + 9*ep)*v^2*w - 
       3*(-1 + ep)*v*w^2 - (1 + 3*ep)*w^3) + 
     v*(v + w)^3*(2*(-2 + 9*ep)*v^2 + ep*w^2 - v*(w + 3*ep*w)) + 
     u*(v + w)^2*((-9 + 35*ep)*v^3 + 6*(1 + 2*ep)*v*w^2 + ep*w^3 + 
       5*v^2*(w + 5*ep*w))))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*
    (u + v + w)), -((ep^2*(u^2 + 2*u*v + v^2 + 3*u*w + 4*v*w + 3*w^2))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*(v + w)^2)), 
  (ep*((v + w)^2*(u + v + w) - ep*(2*u^3 + (v - 2*w)*(v + w)^2 + 
       u^2*(8*v + 6*w) + u*(7*v^2 + 8*v*w + w^2))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*(v + w)^2), 
  (ep*((v + w)^3*(u^3 + u^2*(-v + w) - u*v*(v + 2*w) + v*(v^2 + v*w + w^2)) - 
     ep*(2*u^4*v*(3*v + w) + v*(v + w)^3*(30*v^2 + 5*v*w - w^2) + 
       u^3*(27*v^3 + 25*v^2*w - v*w^2 - 3*w^3) + 
       u*(v + w)^2*(71*v^3 + 54*v^2*w + 12*v*w^2 + w^3) + 
       2*u^2*(31*v^4 + 58*v^3*w + 30*v^2*w^2 + 2*v*w^3 - w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  (ep*((v + w)^3*(u^3 + u*v^2 + u^2*w + v*(2*v^2 + 3*v*w + 2*w^2)) - 
     ep*(2*u^4*v*(3*v + w) + v*(v + w)^3*(25*v^2 + 2*v*w - 3*w^2) + 
       u^3*(25*v^3 + 23*v^2*w - v*w^2 - 3*w^3) + 
       u*(v + w)^2*(59*v^3 + 45*v^2*w + 9*v*w^2 + w^3) + 
       u^2*(53*v^4 + 99*v^3*w + 51*v^2*w^2 + 3*v*w^3 - 2*w^4))))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
  (6*ep^2*(u^2 + 4*u*v + 3*v^2 + 3*u*w + 4*v*w + w^2))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*(v + w)^2), 
  (ep*((v + w)^3*(u^3 + u*v^2 + u^2*w + v*(2*v^2 + 3*v*w + 2*w^2)) - 
     ep*(4*u^4*v^2 + v*(v + w)^3*(19*v^2 - 3*w^2) + 
       u^3*(13*v^3 + 3*v^2*w - 9*v*w^2 - 3*w^3) + 
       u*(v + w)^2*(39*v^3 + 29*v^2*w + 7*v*w^2 + w^3) + 
       u^2*(29*v^4 + 45*v^3*w + 13*v^2*w^2 - 5*v*w^3 - 2*w^4))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 
  (-2*ep*((1 + 2*ep)*u^2 + (1 + 2*ep)*u*(4*v + w) + 
     v*(3*v + 6*ep*v + 2*w + 6*ep*w)))/((1 + ep)*(1 + 4*ep)*v*(u + v)*
    (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(v*(v + w)^2*(4*(1 + 3*ep)*v^2 + 8*ep*v*w - (1 + ep)*w^2) + 
     u^3*((3 + 9*ep)*v^2 + (2 + 13*ep)*v*w + (1 + 4*ep)*w^2) + 
     u*(v + w)*(11*(1 + 3*ep)*v^3 + (6 + 41*ep)*v^2*w + (-1 + 10*ep)*v*w^2 + 
       ep*w^3) + u^2*(10*(1 + 3*ep)*v^3 + 2*(2 + 15*ep)*v*w^2 + 
       (1 + 5*ep)*w^3 + 11*v^2*(w + 5*ep*w))))/((1 + ep)*(1 + 4*ep)*v*
    (u + v)^2*(v + w)^2*(u + v + w)), 
  -((ep^2*(v^2 + u*(v - w) - v*w - 2*w^2))/((1 + ep)*(1 + 4*ep)*(u + v)*
     (v + w)^2)), (ep*(v*(v + w)*(u + v + w) - 
     ep*(u^2*(3*v + w) + v*(2*v^2 + v*w - w^2) + u*(5*v^2 + 4*v*w + w^2))))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)), 
  (ep*(v*(v + w)*(v + 5*ep*v + ep*w) + u^2*(v + 5*ep*v + w + 3*ep*w) + 
     u*(2*v + w)*(v + 5*ep*v + w + 3*ep*w)))/((1 + ep)*(1 + 4*ep)*v*(u + v)*
    (v + w)*(u + v + w)), 
  -1/2*(ep*(u*(v + w)*(v^3 + 13*ep*v^2*w + (-1 + 6*ep)*v*w^2 + ep*w^3) + 
      u^3*((1 + 2*ep)*v^2 + (1 + 4*ep)*w^2 + 2*v*(w + 5*ep*w)) + 
      u^2*((2 + 3*ep)*v^3 + (4 + 23*ep)*v*w^2 + (1 + 5*ep)*w^3 + 
        5*v^2*(w + 5*ep*w)) - v*(v + w)^2*(w*(2*v + w) + ep*(v^2 + w^2))))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
  (-6*ep^2*(4*v^2 + 5*v*w + w^2 + u*(3*v + w)))/((1 + ep)*(1 + 4*ep)*(u + v)*
    (v + w)^2), 
  (ep*(u*(v + w)*((-1 + 22*ep)*v^3 + ep*v^2*w + (1 - 4*ep)*v*w^2 - ep*w^3) + 
     u^2*((-2 + 17*ep)*v^3 - 5*(1 + ep)*v^2*w - (4 + 19*ep)*v*w^2 - 
       (1 + 5*ep)*w^3) + u^3*((-1 + 4*ep)*v^2 - (1 + 4*ep)*w^2 - 
       2*v*(w + 4*ep*w)) + v*(v + w)^2*(w*(2*v + w) + 
       ep*(9*v^2 + 2*v*w + w^2))))/((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(v + w)^2*
    (u + v + w)), 0, (2*ep*(v*(v + w)*(3*ep*v - w - ep*w) + 
     u^2*(v + 3*ep*v + ep*w) + u*((1 + 6*ep)*v^2 + 5*ep*v*w + ep*w^2)))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v)^2*(u + v + w)), 
  (ep*(2*(1 + ep)*u + (4 + ep)*v + 2*(1 + ep)*w))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v + w)), 0, 0, 
  -((ep*(2*(1 + ep)*u + (4 + ep)*v + 2*(1 + ep)*w))/
    ((1 + ep)*(1 + 4*ep)*v*(u + v + w))), 
  (ep*(2*(1 + ep)*u + (4 + ep)*v + 2*(1 + ep)*w))/
   (2*(1 + ep)*(1 + 4*ep)*v*(u + v + w)), 0, 
  (ep*(2*(1 + ep)*u + (4 + ep)*v + 2*(1 + ep)*w))/
   ((1 + ep)*(1 + 4*ep)*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(u + v)), -((ep*(u^2 + v*(2*v - w) + u*(3*v + w)))/
    (v*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (4*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, (4*ep)/(u + v + w), 0, 0, 0, 0, (-8*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (8*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-4*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-4*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-2*(u + w)*(v + w)*(-v^3 - 2*v^2*w + 2*v*w^2 + 3*w^3 + u^2*(v + 3*w) + 
       u*(-3*v^2 + 3*v*w + 6*w^2)) + 4*ep^3*(v + w)*
      (-6*u^4 - u^3*(5*v + 3*w) + u^2*(9*v^2 + 28*v*w + 15*w^2) + 
       w*(11*v^3 + 28*v^2*w + 20*v*w^2 + 3*w^3) + 
       u*(5*v^3 + 43*v^2*w + 53*v*w^2 + 15*w^3)) + 
     3*ep*(4*u^4*w + u^2*(13*v - 3*w)*(v + w)^2 + 
       w*(v + w)^2*(6*v^2 + 9*v*w - 5*w^2) + u^3*(-v^2 + 4*v*w + 7*w^2) + 
       u*(4*v^4 + 34*v^3*w + 43*v^2*w^2 + 2*v*w^3 - 11*w^4)) + 
     3*ep^2*(2*u^4*(v + w) + w*(v + w)^2*(21*v^2 + 33*v*w - w^2) + 
       u^3*(11*v^2 + 36*v*w + 17*w^2) + u^2*(33*v^3 + 117*v^2*w + 115*v*w^2 + 
         27*w^3) + u*(11*v^4 + 108*v^3*w + 198*v^2*w^2 + 112*v*w^3 + 
         11*w^4))))/(8*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*
    (u + v + w)^2), 
  -1/8*(ep*(w*(v + w)*((2 + 12*ep + 27*ep^2 + 20*ep^3)*v^2 + 
        2*(1 + 3*ep + 3*ep^2 + 4*ep^3)*v*w - 3*ep^2*(3 + 4*ep)*w^2) + 
      2*u^2*(2*(1 + ep)*(v + 4*ep*v)^2 + (2 + 12*ep + 27*ep^2 + 20*ep^3)*v*
         w - 3*ep^2*(3 + 4*ep)*w^2) + u*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
        (8 + 54*ep + 129*ep^2 + 92*ep^3)*v^2*w + 
        6*(1 + 5*ep + 7*ep^2 + 4*ep^3)*v*w^2 - 9*ep^2*(3 + 4*ep)*w^3)))/
    ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  -1/8*(ep*(-(u^3*((-7 - 18*ep + 42*ep^2 + 56*ep^3)*v^2 + 
         2*(-5 + 6*ep + 87*ep^2 + 76*ep^3)*v*w + 
         3*(-1 + 4*ep + 32*ep^2 + 32*ep^3)*w^2)) + 
      (v + w)^2*(2*(5 + 36*ep + 72*ep^2 + 32*ep^3)*v^3 + 
        (25 + 174*ep + 351*ep^2 + 172*ep^3)*v^2*w + 
        3*(6 + 29*ep + 50*ep^2 + 24*ep^3)*v*w^2 - 3*(-1 + 9*ep^2 + 12*ep^3)*
         w^3) + 3*u*(v + w)*((7 + 50*ep + 96*ep^2 + 40*ep^3)*v^3 + 
        (20 + 111*ep + 172*ep^2 + 64*ep^3)*v^2*w + 
        (16 + 49*ep + 10*ep^2 - 32*ep^3)*v*w^2 - 
        (-3 + 4*ep + 50*ep^2 + 56*ep^3)*w^3) + 
      u^2*(3*(7 + 40*ep + 48*ep^2 + 8*ep^3)*v^3 + 
        (55 + 189*ep - 9*ep^2 - 164*ep^3)*v^2*w + 
        (43 + 36*ep - 390*ep^2 - 416*ep^3)*v*w^2 - 
        3*(-3 + 8*ep + 73*ep^2 + 76*ep^3)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*v*
     (u + w)*(v + w)^2*(u + v + w)^2), 
  (ep*((u + w)*(v + w)^2*(32*v^4 - u^3*(v - 27*w) + 64*v^3*w - 4*v^2*w^2 - 
       9*v*w^3 + 27*w^4 + u^2*(-48*v^2 + 5*v*w + 81*w^2) + 
       3*u*(4*v^3 - 24*v^2*w - v*w^2 + 27*w^3)) + 
     3*ep*(u + w)*(8*u^4*(v - w)*w + u*(v + w)^2*(38*v^3 - 34*v^2*w + 
         43*v*w^2 + 7*w^3) + (v + w)^3*(83*v^3 + 149*v^2*w + 79*v*w^2 + 
         19*w^3) - u^3*(139*v^3 + 235*v^2*w + 135*v*w^2 + 47*w^3) - 
       u^2*(187*v^4 + 543*v^3*w + 527*v^2*w^2 + 222*v*w^3 + 51*w^4)) + 
     4*ep^3*(v + w)^2*(6*u^5 + u^4*(-265*v + 81*w) + 
       u^3*(-414*v^2 - 797*v*w + 375*w^2) - u^2*(45*v^3 + 768*v^2*w + 
         586*v*w^2 - 699*w^3) + w*(92*v^4 + 157*v^3*w + 110*v^2*w^2 + 
         213*v*w^3 + 168*w^4) + u*(80*v^4 + 124*v^3*w - 244*v^2*w^2 + 
         159*v*w^3 + 567*w^4)) - 3*ep^2*(2*u^5*(5*v^2 - 6*v*w + 5*w^2) + 
       u^4*(533*v^3 + 1001*v^2*w + 471*v*w^2 + 51*w^3) - 
       w*(v + w)^3*(202*v^3 + 301*v^2*w + 235*v*w^2 + 184*w^3) - 
       u*(v + w)^3*(190*v^3 + 334*v^2*w - 132*v*w^2 + 531*w^3) + 
       u^3*(710*v^4 + 2875*v^3*w + 3363*v^2*w^2 + 1091*v*w^3 - 91*w^4) + 
       u^2*(-9*v^5 + 1026*v^4*w + 3021*v^3*w^2 + 2399*v^2*w^3 - 66*v*w^4 - 
         479*w^5))))/(8*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^3*
    (u + v + w)^2), 
  (ep*((u + w)*(v + w)^2*(14*v^4 + 23*v^3*w - 26*v^2*w^2 - 23*v*w^3 + 
       12*w^4 + 4*u^3*(v + 3*w) + u^2*(-27*v^2 + v*w + 36*w^2) + 
       u*(v^3 - 61*v^2*w - 26*v*w^2 + 36*w^3)) - 
     3*ep*(u + w)*(4*u^4*w*(-v + w) - 2*u*(v + w)^2*(6*v^3 - 15*v^2*w + 
         7*v*w^2 - 7*w^3) - (v + w)^3*(35*v^3 + 68*v^2*w + 32*v*w^2 + 
         6*w^3) + 2*u^3*(35*v^3 + 61*v^2*w + 41*v*w^2 + 17*w^3) + 
       2*u^2*(48*v^4 + 136*v^3*w + 138*v^2*w^2 + 75*v*w^3 + 25*w^4)) + 
     4*ep^3*(v + w)^2*(u^4*(-140*v + 30*w) + 
       u^3*(-201*v^2 - 391*v*w + 198*w^2) - 2*u^2*(10*v^3 + 173*v^2*w + 
         107*v*w^2 - 207*w^3) + 2*w*(19*v^4 + 34*v^3*w + 35*v^2*w^2 + 
         74*v*w^3 + 54*w^4) + u*(32*v^4 + 54*v^3*w - 75*v^2*w^2 + 185*v*w^3 + 
         354*w^4)) - 3*ep^2*(8*u^5*(v^2 + w^2) + 
       u^4*(280*v^3 + 550*v^2*w + 300*v*w^2 + 54*w^3) - 
       2*w*(v + w)^3*(42*v^3 + 72*v^2*w + 69*v*w^2 + 56*w^3) + 
       u^3*(355*v^4 + 1443*v^3*w + 1731*v^2*w^2 + 637*v*w^3 + 2*w^4) - 
       u*(v + w)^2*(78*v^4 + 232*v^3*w + 143*v^2*w^2 + 299*v*w^3 + 306*w^4) + 
       2*u^2*(v^5 + 249*v^4*w + 697*v^3*w^2 + 518*v^2*w^3 - 50*v*w^4 - 
         119*w^5))))/(8*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^3*
    (u + v + w)^2), 0, 0, 
  -1/4*(ep*(u^3*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
        (2 + 13*ep + 57*ep^2 + 28*ep^3)*v^2*w + 2*(-1 + ep + 26*ep^2)*v*w^2 + 
        (-2 + 13*ep + 35*ep^2 + 4*ep^3)*w^3) + 
      w*(v + w)^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
        (6 + 49*ep + 139*ep^2 + 100*ep^3)*v^2*w + 
        (6 + 37*ep + 94*ep^2 + 64*ep^3)*v*w^2 - 
        (2 + 5*ep + 13*ep^2 + 12*ep^3)*w^3) + 
      u^2*(4*(1 + ep)*(1 + 4*ep)^2*v^4 + 2*(9 + 67*ep + 172*ep^2 + 112*ep^3)*
         v^3*w + (18 + 128*ep + 377*ep^2 + 228*ep^3)*v^2*w^2 + 
        (-2 + 31*ep + 154*ep^2 + 64*ep^3)*v*w^3 + 
        (-6 + 3*ep + 21*ep^2 - 4*ep^3)*w^4) + 
      u*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + 
        (12 + 101*ep + 273*ep^2 + 188*ep^3)*v^3*w + 
        (24 + 168*ep + 443*ep^2 + 300*ep^3)*v^2*w^2 + 
        (8 + 65*ep + 197*ep^2 + 124*ep^3)*v*w^3 - 
        (6 + 9*ep + 15*ep^2 + 20*ep^3)*w^4) + 6*ep*u^4*w*(w + 2*ep*(v + w))))/
    ((1 + 2*ep)*(1 + 4*ep)*v*w*(u + w)*(v + w)^2*(u + v + w)^2), 
  (ep*(v*(u + w)*(v + w)^2*(3*u + v + 3*w) + 4*ep^3*(v + w)*
      (u^3*(-4*v + 6*w) + u^2*(-4*v^2 + 4*v*w + 14*w^2) + 
       w*(v^3 + 5*v^2*w + 6*v*w^2 + 2*w^3) + u*(-v^3 + 3*v^2*w + 14*v*w^2 + 
         10*w^3)) + ep*(4*u^4*w + w*(v + w)^2*(3*v^2 + 12*v*w + w^2) + 
       u^3*(-7*v^2 + 4*v*w + 13*w^2) + u^2*(4*v^3 + 11*v^2*w + 22*v*w^2 + 
         15*w^3) + u*(v^4 + 22*v^3*w + 46*v^2*w^2 + 32*v*w^3 + 7*w^4)) + 
     ep^2*(8*u^4*(v + w) + w*(v + w)^2*(7*v^2 + 26*v*w + 6*w^2) + 
       u^3*(-8*v^2 + 42*v*w + 42*w^2) + u^2*(-6*v^3 + 40*v^2*w + 116*v*w^2 + 
         66*w^3) + u*(-3*v^4 + 34*v^3*w + 119*v^2*w^2 + 120*v*w^3 + 
         38*w^4))))/(2*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*
    (u + v + w)^2), 0, 
  -1/2*(ep*((v + w)*(v^4 + 3*v^3*w - 2*v^2*w^2 - 3*v*w^3 + w^4 + 
        u^3*(5*v + w) + u^2*(4*v^2 + 11*v*w + 3*w^2) + 
        u*(2*v^3 + 2*v^2*w + 3*v*w^2 + 3*w^3)) + 4*ep^3*(v + w)*
       (-2*u^4 + 10*u^3*(v - w) + u^2*(15*v^2 + 10*v*w - 3*w^2) + 
        w*(5*v^3 + 9*v^2*w + 15*v*w^2 + 11*w^3) + 
        u*(7*v^3 + 22*v^2*w + 15*v*w^2 + 16*w^3)) + 
      ep*(-2*u^4*w + 2*u^3*(11*v^2 + 3*v*w - 9*w^2) + 
        v*(v + w)^2*(5*v^2 + 32*v*w + 21*w^2) + 
        u^2*(43*v^3 + 98*v^2*w + 29*v*w^2 - 30*w^3) + 
        2*u*(12*v^4 + 52*v^3*w + 69*v^2*w^2 + 22*v*w^3 - 7*w^4)) + 
      ep^2*(-10*u^4*(v + w) + u^3*(42*v^2 - 40*v*w - 66*w^2) + 
        u^2*(97*v^3 + 139*v^2*w - 35*v*w^2 - 69*w^3) + 
        (v + w)^2*(6*v^3 + 65*v^2*w + 60*v*w^2 + 33*w^3) + 
        u*(55*v^4 + 239*v^3*w + 285*v^2*w^2 + 121*v*w^3 + 20*w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep*(w*(v + w)^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 - 
        (3 + 15*ep + 26*ep^2 + 8*ep^3)*v^2*w - 
        (5 + 38*ep + 93*ep^2 + 60*ep^3)*v*w^2 - 
        (-1 + 5*ep + 23*ep^2 + 20*ep^3)*w^3) + 
      u^3*(2*(1 + ep)*(1 + 4*ep)^2*v^3 - (3 + 41*ep + 157*ep^2 + 92*ep^3)*v^2*
         w - 2*(2 + 35*ep + 126*ep^2 + 72*ep^3)*v*w^2 - 
        (-1 + 25*ep + 63*ep^2 + 20*ep^3)*w^3) + 
      u*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + 
        (3 + 35*ep + 104*ep^2 + 80*ep^3)*v^3*w - 
        (15 + 111*ep + 289*ep^2 + 164*ep^3)*v^2*w^2 - 
        (13 + 143*ep + 414*ep^2 + 272*ep^3)*v*w^3 - 
        (-3 + 23*ep + 85*ep^2 + 60*ep^3)*w^4) + 
      u^2*(4*(1 + ep)*(1 + 4*ep)^2*v^4 - (1 + 8*ep + 40*ep^2 + 8*ep^3)*v^3*
         w - (19 + 199*ep + 631*ep^2 + 388*ep^3)*v^2*w^2 - 
        (11 + 188*ep + 600*ep^2 + 376*ep^3)*v*w^3 - 
        (-3 + 37*ep + 113*ep^2 + 60*ep^3)*w^4) - 
      6*ep*u^4*w*(w + 2*ep*(v + w))))/((1 + 2*ep)*(1 + 4*ep)*v*w*(u + w)*
     (v + w)^2*(u + v + w)^2), 
  -1/2*(ep*(u^3*((3 + 44*ep + 142*ep^2 + 104*ep^3)*v^2 + 
        2*(1 + 17*ep + 57*ep^2 + 44*ep^3)*v*w - 
        (1 + 2*ep + 12*ep^2 + 16*ep^3)*w^2) + 
      w*(v + w)^2*((3 + 21*ep + 50*ep^2 + 32*ep^3)*v^2 + 
        (3 + 17*ep + 30*ep^2 + 16*ep^3)*v*w - (1 + 4*ep + 16*ep^2 + 16*ep^3)*
         w^2) + u^2*((7 + 71*ep + 205*ep^2 + 140*ep^3)*v^3 + 
        (15 + 160*ep + 472*ep^2 + 336*ep^3)*v^2*w + 
        (5 + 77*ep + 219*ep^2 + 148*ep^3)*v*w^2 - 
        (3 + 8*ep + 40*ep^2 + 48*ep^3)*w^3) + 
      u*(v + w)*((3 + 25*ep + 64*ep^2 + 40*ep^3)*v^3 + 
        (13 + 105*ep + 271*ep^2 + 180*ep^3)*v^2*w + 
        (7 + 62*ep + 147*ep^2 + 92*ep^3)*v*w^2 - 
        (3 + 10*ep + 44*ep^2 + 48*ep^3)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*v*
     (u + w)*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep*(-(w*(v + w)^2*(4*(1 + 7*ep + 15*ep^2 + 8*ep^3)*v^3 + 
         (5 + 35*ep + 77*ep^2 + 44*ep^3)*v^2*w + 
         (-1 - 13*ep - 7*ep^2 + 12*ep^3)*v*w^2 - (1 + 20*ep + 28*ep^2)*
          w^3)) + u^3*(-2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
        (-3 + 18*ep + 114*ep^2 + 104*ep^3)*v^2*w + 
        2*ep*(27 + 103*ep + 84*ep^2)*v*w^2 + (1 + 24*ep + 60*ep^2 + 32*ep^3)*
         w^3) - u*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + 
        (11 + 83*ep + 200*ep^2 + 128*ep^3)*v^3*w + 
        (11 + 39*ep + 44*ep^2 + 24*ep^3)*v^2*w^2 - 
        (1 + 86*ep + 204*ep^2 + 88*ep^3)*v*w^3 - 
        (3 + 68*ep + 112*ep^2 + 16*ep^3)*w^4) + 
      u^2*(-4*(1 + ep)*(1 + 4*ep)^2*v^4 - (13 + 69*ep + 105*ep^2 + 52*ep^3)*
         v^3*w + (-11 + 52*ep + 314*ep^2 + 248*ep^3)*v^2*w^2 + 
        (1 + 155*ep + 457*ep^2 + 276*ep^3)*v*w^3 + 
        (3 + 74*ep + 142*ep^2 + 40*ep^3)*w^4) + 
      2*ep*u^4*w*(-w + ep*(v + w) + 4*ep^2*(v + w))))/
    ((1 + 2*ep)*(1 + 4*ep)*v*w*(u + w)*(v + w)^2*(u + v + w)^2), 
  (ep*(-((v + w)^2*(u^3 + v^3 + v^2*w + w^3 + u^2*(v + 3*w) + 
        u*(v^2 + v*w + 3*w^2))) + 4*ep^3*(v + w)*(2*u^4 + 2*u^3*(11*v + w) - 
       w*(v + w)^2*(v + 5*w) + u^2*(19*v^2 + 28*v*w - 7*w^2) + 
       u*(2*v^3 + 9*v^2*w - 5*v*w^2 - 12*w^3)) + 
     ep^2*(2*u^4*(v + w) + u^3*(98*v^2 + 88*v*w + 6*w^2) + 
       u^2*(95*v^3 + 217*v^2*w + 105*v*w^2 - 9*w^3) - 
       (v + w)^2*(6*v^3 + 11*v^2*w + 24*v*w^2 + 15*w^3) + 
       u*(8*v^4 + 53*v^3*w + 38*v^2*w^2 - 35*v*w^3 - 28*w^4)) - 
     ep*(2*u^4*w + u^3*(-21*v^2 - 14*v*w + w^2) + 
       (v + w)^3*(5*v^2 + v*w + w^2) - u^2*(19*v^3 + 41*v^2*w + 21*v*w^2 + 
         3*w^3) + u*(v^4 - 7*v^3*w - 10*v^2*w^2 - 3*v*w^3 - w^4))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)^2), 0, 
  (ep*(u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + (3 + 27*ep + 87*ep^2 + 68*ep^3)*v^2*
        w + ep*(39 + 134*ep + 80*ep^2)*v*w^2 + 
       (-1 + 29*ep + 89*ep^2 + 44*ep^3)*w^3) + 
     w*(v + w)*(2*(-1 - 3*ep + 8*ep^2 + 16*ep^3)*v^3 + 
       (-4 + 4*ep + 85*ep^2 + 100*ep^3)*v^2*w + 
       (-1 + 46*ep + 172*ep^2 + 128*ep^3)*v*w^2 + 
       (1 + 31*ep + 93*ep^2 + 60*ep^3)*w^3) + 
     u*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + (4 + 50*ep + 179*ep^2 + 156*ep^3)*v^3*
        w + (2 + 93*ep + 360*ep^2 + 296*ep^3)*v^2*w^2 + 
       ep*(116 + 401*ep + 276*ep^2)*v*w^3 + 2*ep*(26 + 83*ep + 52*ep^2)*
        w^4) + 4*ep*u^3*w*(2*w + ep*(v + 4*w))))/(4*(1 + 2*ep)*(1 + 4*ep)*v*w*
    (u + w)*(v + w)^2*(u + v + w)), 
  (ep*(v*(v + w)^2*(2*u + 3*v + 4*w) + 4*ep^3*(v + w)*
      (8*v^3 + u^2*(v - 9*w) + 17*v^2*w + 4*v*w^2 - 5*w^3 + 
       u*(3*v^2 - 5*v*w - 14*w^2)) + ep^2*(56*v^4 + 175*v^3*w + 157*v^2*w^2 + 
       23*v*w^3 - 15*w^4 - 4*u^3*(v + w) + u^2*(3*v^2 - 44*v*w - 35*w^2) + 
       u*(31*v^3 + 12*v^2*w - 71*v*w^2 - 46*w^3)) + 
     ep*(24*v^4 - 2*u^3*w + 77*v^3*w + 76*v^2*w^2 + 22*v*w^3 - w^4 + 
       u^2*(3*v^2 - 6*v*w - 5*w^2) + u*(16*v^3 + 21*v^2*w - 2*v*w^2 - 
         4*w^3))))/(2*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (ep*(-8*ep*(1 + 2*ep)*u^4*v*w + 2*u^3*((2 + 21*ep + 41*ep^2 + 20*ep^3)*
        v^3 + (4 + 19*ep + 13*ep^2 + 4*ep^3)*v^2*w - 
       (-2 + 11*ep + 69*ep^2 + 52*ep^3)*v*w^2 - ep*(7 + 37*ep + 36*ep^2)*
        w^3) - (v + w)^3*((1 + 10*ep + 36*ep^2 + 32*ep^3)*v^3 + 
       (-1 + 8*ep + 35*ep^2 + 20*ep^3)*v^2*w + 
       2*(-4 - 4*ep + 23*ep^2 + 20*ep^3)*v*w^2 + 
       (-2 - 6*ep + 31*ep^2 + 52*ep^3)*w^3) + 
     u*(v + w)^2*((3 + 28*ep + 49*ep^2 + 12*ep^3)*v^3 + 
       (21 + 104*ep + 148*ep^2 + 72*ep^3)*v^2*w + 
       (22 + 52*ep - 81*ep^2 - 116*ep^3)*v*w^2 - 
       2*(-2 + ep + 68*ep^2 + 88*ep^3)*w^3) + 
     u^2*(v + w)*((10 + 90*ep + 189*ep^2 + 100*ep^3)*v^3 + 
       (26 + 156*ep + 239*ep^2 + 116*ep^3)*v^2*w + 
       (18 + 30*ep - 157*ep^2 - 180*ep^3)*v*w^2 - 
       (-2 + 22*ep + 179*ep^2 + 196*ep^3)*w^3)))/(4*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + w)*(v + w)^3*(u + v + w)^2), 
  -1/2*(ep*(-8*ep*(1 + 2*ep)*u^4*v*w - (v + w)^3*
       (2*(1 + ep)*(1 + 4*ep)^2*v^3 + (1 + 28*ep + 53*ep^2 + 4*ep^3)*v^2*w + 
        (-5 + 10*ep + 48*ep^2 + 8*ep^3)*v*w^2 + 9*ep^2*(3 + 4*ep)*w^3) + 
      u^2*(v + w)*((8 + 77*ep + 223*ep^2 + 156*ep^3)*v^3 + 
        (20 + 146*ep + 435*ep^2 + 356*ep^3)*v^2*w + 
        (12 + 59*ep + 153*ep^2 + 148*ep^3)*v*w^2 + ep*(4 - 31*ep - 52*ep^2)*
         w^3) + 2*u^3*((2 + 24*ep + 67*ep^2 + 44*ep^3)*v^3 + 
        (4 + 33*ep + 101*ep^2 + 84*ep^3)*v^2*w + 
        (2 + 8*ep + 29*ep^2 + 36*ep^3)*v*w^2 - ep*(-1 + ep + 4*ep^2)*w^3) + 
      u*(v + w)^2*((1 + 9*ep + 33*ep^2 + 28*ep^3)*v^3 + 
        2*(7 + 27*ep + 82*ep^2 + 88*ep^3)*v^2*w + 
        (13 + 25*ep + 31*ep^2 + 68*ep^3)*v*w^2 - 2*ep*(-1 + 28*ep + 40*ep^2)*
         w^3)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)^2), 
  (ep*((u + w)^2*(v + w)^2*(u^2 - u*v - v^2 + 2*u*w - v*w + w^2) - 
     ep*(u + w)^2*(2*u^3*w - 4*u^2*v*(3*v + 2*w) + 
       (v + w)^2*(12*v^2 + 27*v*w + 4*w^2) + 
       u*(11*v^3 + 36*v^2*w + 27*v*w^2 + 2*w^3)) + 
     8*ep^3*(v + w)*(3*u^5 + u^4*(12*v + 11*w) + 
       u^3*(9*v^2 + 34*v*w + 14*w^2) - u*w*(3*v^3 - 4*v^2*w - 10*v*w^2 + 
         w^3) + u^2*(v^3 + 14*v^2*w + 32*v*w^2 + 6*w^3) - 
       w*(v^4 + 3*v^3*w + v^2*w^2 + w^4)) - 2*ep^2*(v + w)*
      (-7*u^5 - u^4*(40*v + 27*w) - u^3*(16*v^2 + 89*v*w + 30*w^2) + 
       u^2*(7*v^3 + 13*v^2*w - 29*v*w^2 + 2*w^3) + 
       u*w*(29*v^3 + 65*v^2*w + 49*v*w^2 + 21*w^3) + 
       w*(3*v^4 + 19*v^3*w + 36*v^2*w^2 + 29*v*w^3 + 9*w^4))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(u^4*(-((-1 + 8*ep + 46*ep^2 + 40*ep^3)*v^2) - 2*(-1 + 3*ep + 14*ep^2)*
        v*w + (1 - 4*ep + 18*ep^2 + 40*ep^3)*w^2) - 
     u^3*((1 + 11*ep + 49*ep^2 + 44*ep^3)*v^3 + 
       2*(-1 + 10*ep + 63*ep^2 + 44*ep^3)*v^2*w - 
       (7 - 5*ep + 11*ep^2 + 116*ep^3)*v*w^2 - 
       4*(1 - 2*ep + 22*ep^2 + 40*ep^3)*w^3) + 
     u*w*(v + w)*(2*(-1 - 4*ep + 5*ep^2 + 12*ep^3)*v^3 + 
       (-5 - 9*ep + 31*ep^2 + 52*ep^3)*v^2*w + 
       (1 + 25*ep + 129*ep^2 + 156*ep^3)*v*w^2 + 
       4*(1 + 2*ep + 30*ep^2 + 40*ep^3)*w^3) - 
     u^2*((1 + 4*ep + 10*ep^2 + 8*ep^3)*v^4 + (5 + 25*ep + 59*ep^2 + 36*ep^3)*
        v^3*w + (1 + 6*ep + 8*ep^2 - 64*ep^3)*v^2*w^2 - 
       (9 + 21*ep + 197*ep^2 + 332*ep^3)*v*w^3 - 6*(1 + 26*ep^2 + 40*ep^3)*
        w^4) + w*(v + w)^2*(w*(-v^2 - v*w + w^2) + 
       ep*w*(-4*v^2 + 5*v*w + 4*w^2) + 4*ep^3*(2*v^3 + 4*v^2*w + 5*v*w^2 + 
         10*w^3) + ep^2*(6*v^3 + 8*v^2*w + 23*v*w^2 + 34*w^3))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 0, 0, 
  -1/2*(ep*(1 + ep)*(1 + 4*ep)*(2*u + 3*v + w))/((1 + 2*ep)*v*(u + v + w)), 
  -1/4*(ep*((u + w)*(v + w)^2*(3*v^4 - u^3*(v - 3*w) + 5*v^3*w - 3*v^2*w^2 - 
        2*v*w^3 + 3*w^4 - 3*u*w*(4*v^2 + v*w - 3*w^2) + 
        u^2*(-7*v^2 - 2*v*w + 9*w^2)) - ep*(u + w)*(2*u^4*w*(-3*v + w) - 
        2*u*w*(v + w)^2*(-21*v^2 + 3*v*w + w^2) - 
        (v + w)^3*(24*v^3 + 38*v^2*w + 19*v*w^2 + 6*w^3) + 
        2*u^3*(28*v^3 + 42*v^2*w + 19*v*w^2 + 7*w^3) + 
        u^2*(83*v^4 + 227*v^3*w + 199*v^2*w^2 + 71*v*w^3 + 16*w^4)) + 
      4*ep^3*(v + w)^2*(2*u^5 + 18*u^4*(-2*v + w) + 
        u^3*(-55*v^2 - 94*v*w + 63*w^2) - u^2*(9*v^3 + 99*v^2*w + 51*v*w^2 - 
          101*w^3) + w*(10*v^4 + 15*v^3*w + 13*v^2*w^2 + 29*v*w^3 + 21*w^4) + 
        u*(8*v^4 + 8*v^3*w - 31*v^2*w^2 + 36*v*w^3 + 75*w^4)) + 
      ep^2*(2*u^5*(v^2 + 10*v*w + w^2) - 2*u^4*(104*v^3 + 169*v^2*w + 
          46*v*w^2 - 7*w^3) + w*(v + w)^3*(62*v^3 + 79*v^2*w + 78*v*w^2 + 
          67*w^3) - u^3*(293*v^4 + 1088*v^3*w + 1108*v^2*w^2 + 208*v*w^3 - 
          97*w^4) + u*(v + w)^2*(56*v^4 + 120*v^3*w - 5*v^2*w^2 + 176*v*w^3 + 
          209*w^4) - u^2*(27*v^5 + 509*v^4*w + 1200*v^3*w^2 + 726*v^2*w^3 - 
          219*v*w^4 - 227*w^5))))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*
     (v + w)^3*(u + v + w)^2), 
  (ep*(-((u + w)*(v + w)^3*(7*u^3 + u^2*(-2*v + 19*w) + 
        w*(-5*v^2 - 14*v*w + 5*w^2) + u*(-3*v^2 - 16*v*w + 17*w^2))) + 
     4*ep^3*(v + w)^2*(-6*u^5 + u^4*(29*v - 61*w) + 
       u^3*(71*v^2 + 59*v*w - 188*w^2) + 2*u^2*(19*v^3 + 84*v^2*w + v*w^2 - 
         129*w^3) + u*(8*v^4 + 74*v^3*w + 143*v^2*w^2 - 57*v*w^3 - 166*w^4) + 
       w*(5*v^4 + 39*v^3*w + 46*v^2*w^2 - 29*v*w^3 - 41*w^4)) + 
     ep*(u + w)*(-2*u^4*(v - 5*w)*w + (v + w)^3*(5*v^3 - 2*v*w^2 + 15*w^3) + 
       u^3*(37*v^3 + 52*v^2*w + 64*v*w^2 + 55*w^3) + 
       u*(v + w)^2*(24*v^3 + 45*v^2*w - 4*v*w^2 + 65*w^3) + 
       u^2*(56*v^4 + 111*v^3*w + 109*v^2*w^2 + 149*v*w^3 + 95*w^4)) + 
     ep^2*(-2*u^5*(5*v^2 + 16*v*w - w^2) + w*(v + w)^3*(21*v^3 + 68*v^2*w - 
         32*v*w^2 - 87*w^3) + u^4*(187*v^3 + 213*v^2*w - 45*v*w^2 - 35*w^3) + 
       u*(v + w)^2*(30*v^4 + 220*v^3*w + 319*v^2*w^2 - 193*v*w^3 - 302*w^4) + 
       u^3*(313*v^4 + 1003*v^3*w + 701*v^2*w^2 - 205*v*w^3 - 204*w^4) + 
       2*u^2*(70*v^5 + 438*v^4*w + 724*v^3*w^2 + 199*v^2*w^3 - 348*v*w^4 - 
         191*w^5))))/(4*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^3*
    (u + v + w)^2), 
  -1/4*(ep*((u + w)*(v + w)^3*(4*u^3 + 4*v^3 + 3*v^2*w - 11*v*w^2 + 4*w^3 + 
        u^2*(-5*v + 12*w) + u*(v^2 - 16*v*w + 12*w^2)) - 
      ep*(u + w)*(4*u^4*w^2 - u*(v + w)^2*(21*v^3 + 18*v^2*w + 42*v*w^2 - 
          14*w^3) - (v + w)^3*(29*v^3 + 69*v^2*w + 40*v*w^2 + 6*w^3) + 
        u^3*(46*v^3 + 90*v^2*w + 76*v*w^2 + 34*w^3) + 
        u^2*(54*v^4 + 151*v^3*w + 167*v^2*w^2 + 120*v*w^3 + 50*w^4)) + 
      4*ep^3*(v + w)^2*(10*u^4*(-3*v + w) - 6*u^3*(8*v^2 + 15*v*w - 11*w^2) - 
        2*u^2*(2*v^3 + 42*v^2*w + 22*v*w^2 - 69*w^3) + 
        w*(9*v^4 + 16*v^3*w + 17*v^2*w^2 + 46*v*w^3 + 36*w^4) + 
        u*(8*v^4 + 13*v^3*w - 19*v^2*w^2 + 62*v*w^3 + 118*w^4)) + 
      ep^2*(-8*u^5*(v^2 + v*w + w^2) - 2*u^4*(99*v^3 + 209*v^2*w + 
          131*v*w^2 + 27*w^3) + w*(v + w)^3*(65*v^3 + 137*v^2*w + 140*v*w^2 + 
          112*w^3) - 2*u^3*(119*v^4 + 511*v^3*w + 643*v^2*w^2 + 250*v*w^3 + 
          w^4) + u*(v + w)^2*(62*v^4 + 225*v^3*w + 239*v^2*w^2 + 340*v*w^3 + 
          306*w^4) + u^2*(20*v^5 - 236*v^4*w - 792*v^3*w^2 - 544*v^2*w^3 + 
          230*v*w^4 + 238*w^5))))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*
     (v + w)^3*(u + v + w)^2), 
  -1/2*(ep*((u + w)*(v + w)^2*(4*v^4 + 4*u^3*w + 7*v^3*w - 3*v^2*w^2 - 
        2*v*w^3 + 4*w^4 + u^2*(-7*v^2 + v*w + 12*w^2) + 
        u*(v^3 - 12*v^2*w - v*w^2 + 12*w^3)) - 
      ep*(u + w)*(4*u^4*w*(-v + w) - u*(v + w)^2*(6*v^3 - 43*v^2*w - v*w^2 - 
          4*w^3) - (v + w)^3*(29*v^3 + 45*v^2*w + 15*v*w^2 + 6*w^3) + 
        u^3*(58*v^3 + 94*v^2*w + 56*v*w^2 + 24*w^3) + 
        2*u^2*(43*v^4 + 119*v^3*w + 112*v^2*w^2 + 51*v*w^3 + 15*w^4)) + 
      4*ep^3*(v + w)^2*(u^4*(-44*v + 6*w) + u^3*(-59*v^2 - 120*v*w + 
          39*w^2) - u^2*(8*v^3 + 106*v^2*w + 79*v*w^2 - 81*w^3) + 
        w*(10*v^4 + 16*v^3*w + 14*v^2*w^2 + 29*v*w^3 + 21*w^4) + 
        u*(8*v^4 + 10*v^3*w - 33*v^2*w^2 + 26*v*w^3 + 69*w^4)) + 
      ep^2*(-8*u^5*(v^2 + w^2) - 2*u^4*(124*v^3 + 239*v^2*w + 126*v*w^2 + 
          23*w^3) + w*(v + w)^3*(68*v^3 + 90*v^2*w + 74*v*w^2 + 67*w^3) - 
        u^3*(319*v^4 + 1272*v^3*w + 1518*v^2*w^2 + 580*v*w^3 + 23*w^4) + 
        u*(v + w)^2*(62*v^4 + 146*v^3*w - 19*v^2*w^2 + 116*v*w^3 + 179*w^4) - 
        u^2*(18*v^5 + 538*v^4*w + 1433*v^3*w^2 + 1169*v^2*w^3 + 129*v*w^4 - 
          127*w^5))))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^3*
     (u + v + w)^2), 0, 0, 0, 0, 0, 
  -1/4*(ep*(w*(v + w)^2*((3 + 24*ep + 56*ep^2 + 32*ep^3)*v^3 + 
        (8 + 52*ep + 117*ep^2 + 68*ep^3)*v^2*w + 
        (8 + 41*ep + 89*ep^2 + 60*ep^3)*v*w^2 + 2*ep*(2 + 11*ep + 12*ep^2)*
         w^3) + 2*u^3*((1 + ep)*(1 + 4*ep)^2*v^3 + 
        (2 + 21*ep + 63*ep^2 + 44*ep^3)*v^2*w + 
        (3 + 19*ep + 58*ep^2 + 48*ep^3)*v*w^2 + ep*(3 + 19*ep + 20*ep^2)*
         w^3) + u*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + 
        (14 + 112*ep + 273*ep^2 + 164*ep^3)*v^3*w + 
        (30 + 193*ep + 452*ep^2 + 280*ep^3)*v^2*w^2 + 
        (22 + 122*ep + 311*ep^2 + 236*ep^3)*v*w^3 + 
        2*ep*(7 + 41*ep + 44*ep^2)*w^4) + u^2*(4*(1 + ep)*(1 + 4*ep)^2*v^4 + 
        2*(9 + 75*ep + 195*ep^2 + 124*ep^3)*v^3*w + 
        (32 + 219*ep + 572*ep^2 + 392*ep^3)*v^2*w^2 + 
        (20 + 125*ep + 376*ep^2 + 312*ep^3)*v*w^3 + 
        2*ep*(8 + 49*ep + 52*ep^2)*w^4)))/((1 + 2*ep)*(1 + 4*ep)*v*w*(u + w)*
     (v + w)^2*(u + v + w)^2), 
  (ep*(w*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + (-2 - 5*ep - ep^2 + 4*ep^3)*
        v^2*w - (6 + 31*ep + 64*ep^2 + 40*ep^3)*v*w^2 - 
       (2 + 11*ep + 21*ep^2 + 12*ep^3)*w^3) + 
     u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 - (2 + 9*ep + 19*ep^2 + 4*ep^3)*v^2*w - 
       2*(3 + 18*ep + 44*ep^2 + 24*ep^3)*v*w^2 - 
       (2 + 15*ep + 29*ep^2 + 12*ep^3)*w^3) + 
     u*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + (2 + 27*ep + 87*ep^2 + 68*ep^3)*v^3*w - 
       (10 + 47*ep + 88*ep^2 + 40*ep^3)*v^2*w^2 - 
       (14 + 78*ep + 169*ep^2 + 100*ep^3)*v*w^3 - 
       2*(2 + 12*ep + 23*ep^2 + 12*ep^3)*w^4) - 
     2*ep*u^3*w*(w + 2*ep*(v + w))))/(4*(1 + 2*ep)*(1 + 4*ep)*v*w*(u + w)*
    (v + w)^2*(u + v + w)), 
  -1/4*(ep*(2*ep^2*(3 + 4*ep)*u^3*w + w*(v + w)*
       ((1 + 12*ep + 40*ep^2 + 32*ep^3)*v^2 + (2 + 22*ep + 57*ep^2 + 36*ep^3)*
         v*w + (1 + 13*ep + 23*ep^2 + 4*ep^3)*w^2) + 
      u^2*(2*(1 + ep)*(v + 4*ep*v)^2 + (3 + 27*ep + 69*ep^2 + 44*ep^3)*v*w + 
        (1 + 13*ep + 29*ep^2 + 12*ep^3)*w^2) + 
      2*u*((1 + ep)*(1 + 4*ep)^2*v^3 + (3 + 28*ep + 76*ep^2 + 52*ep^3)*v^2*
         w + (3 + 31*ep + 73*ep^2 + 40*ep^3)*v*w^2 + 
        (1 + 13*ep + 23*ep^2 + 4*ep^3)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*v*w*
     (u + w)*(v + w)*(u + v + w)), 
  (ep*(u^2*(v + w)*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (11 + 91*ep + 233*ep^2 + 148*ep^3)*v^2*w + 
       (10 + 47*ep + 41*ep^2 - 12*ep^3)*v*w^2 + (3 - 66*ep^2 - 88*ep^3)*
        w^3) + u^3*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (5 + 30*ep + 62*ep^2 + 24*ep^3)*v^2*w - 
       2*(-2 - 8*ep + 9*ep^2 + 28*ep^3)*v*w^2 + 
       (1 + 2*ep - 32*ep^2 - 48*ep^3)*w^3) + 
     w*(v + w)^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (5 + 43*ep + 113*ep^2 + 76*ep^3)*v^2*w + 
       (3 + 21*ep + 49*ep^2 + 28*ep^3)*v*w^2 + (1 + 2*ep - 8*ep^2 - 16*ep^3)*
        w^3) + u*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + 
       11*(1 + ep)*(1 + 4*ep)^2*v^3*w + (17 + 135*ep + 332*ep^2 + 216*ep^3)*
        v^2*w^2 + (11 + 54*ep + 68*ep^2 + 8*ep^3)*v*w^3 + 
       (3 + 2*ep - 44*ep^2 - 64*ep^3)*w^4) - 
     2*ep*u^4*w*(-w + ep*(v + w) + 4*ep^2*(v + w))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*v*w*(u + w)*(v + w)^2*(u + v + w)^2), 
  (ep*(v*(v + w)^2*(2*u + v + 2*w)^2 + 4*ep^3*(v + w)*
      (u^3*(13*v - 5*w) + (8*v - 5*w)*w*(v + w)^2 + 
       u^2*(22*v^2 + 21*v*w - 15*w^2) + u*(10*v^3 + 31*v^2*w + 6*v*w^2 - 
         15*w^3)) + ep^2*(-4*u^4*(v + w) + u^3*(55*v^2 + 8*v*w - 31*w^2) + 
       u^2*(122*v^3 + 197*v^2*w - 6*v*w^2 - 73*w^3) + 
       (v + w)^2*(8*v^3 + 54*v^2*w + 19*v*w^2 - 23*w^3) + 
       u*(72*v^4 + 253*v^3*w + 205*v^2*w^2 - 45*v*w^3 - 69*w^4)) + 
     ep*(-2*u^4*w + (v + w)^3*(6*v^2 + 19*v*w - 5*w^2) + 
       3*u^3*(5*v^2 - 3*w^2) + u^2*(42*v^3 + 67*v^2*w + 4*v*w^2 - 17*w^3) + 
       u*(31*v^4 + 108*v^3*w + 100*v^2*w^2 + 8*v*w^3 - 15*w^4))))/
   (8*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)^2), 
  (w*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
      (4 + 31*ep + 57*ep^2 - 35*ep^3 - 68*ep^4)*v^2*w + 
      (2 + 14*ep + 21*ep^2 - 19*ep^3 - 28*ep^4)*v*w^2 + 
      ep*(1 + 3*ep + 30*ep^2 + 40*ep^3)*w^3) + 
    u^2*(-2*(1 + 4*ep)^2*(-1 + ep^2)*v^3 - (-4 + 5*ep + 9*ep^2)*
       (v + 4*ep*v)^2*w + 2*(1 + 6*ep - 32*ep^3 - 24*ep^4)*v*w^2 + 
      ep*(1 + 3*ep + 48*ep^2 + 64*ep^3)*w^3) + 
    u*(2*(1 + ep)*(1 + 4*ep)^2*v^4 - (1 + 4*ep)^2*(-8 - ep + 7*ep^2)*v^3*w + 
      (10 + 72*ep + 93*ep^2 - 206*ep^3 - 240*ep^4)*v^2*w^2 + 
      (4 + 27*ep + 24*ep^2 - 44*ep^3 - 24*ep^4)*v*w^3 + 
      2*ep*(1 + 3*ep + 39*ep^2 + 52*ep^3)*w^4))/(2*(1 + 2*ep)*(1 + 4*ep)*v*w*
    (u + w)*(v + w)^2*(u + v + w)), 
  (ep*(v*(v + w)*(4*u^3 + v^3 + 7*v^2*w + 12*v*w^2 + 6*w^3 + 
       2*u^2*(5*v + 7*w) + 2*u*(3*v^2 + 11*v*w + 8*w^2)) + 
     4*ep^3*(v + w)*(u^3*(29*v - 13*w) + (14*v - 9*w)*w*(v + w)^2 + 
       u^2*(46*v^2 + 45*v*w - 35*w^2) + u*(18*v^3 + 61*v^2*w + 12*v*w^2 - 
         31*w^3)) + ep^2*(-4*u^4*(v + w) + u^3*(151*v^2 + 72*v*w - 47*w^2) + 
       u^2*(266*v^3 + 505*v^2*w + 114*v*w^2 - 109*w^3) + 
       (v + w)^2*(8*v^3 + 88*v^2*w + 37*v*w^2 - 27*w^3) + 
       3*u*(40*v^4 + 161*v^3*w + 159*v^2*w^2 + 7*v*w^3 - 31*w^4)) + 
     ep*(-2*u^4*w + u^3*(51*v^2 + 32*v*w - 5*w^2) + 
       u^2*(96*v^3 + 197*v^2*w + 88*v*w^2 - 5*w^3) + 
       (v + w)^2*(6*v^3 + 39*v^2*w + 26*v*w^2 - w^3) + 
       u*(49*v^4 + 202*v^3*w + 236*v^2*w^2 + 80*v*w^3 - 3*w^4))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*(ep*(4*ep^3*(u + w)^2*(v + w)^2 + 
      (v + w)^2*(u^2 + v^2 + 2*u*w + w^2) + ep^2*(v + w)*
       (-4*u^3 + 12*v^3 + u^2*(7*v - w) + 22*v^2*w + 17*v*w^2 + 7*w^3 + 
        2*u*(5*v^2 + 12*v*w + 5*w^2)) + 
      ep*(-2*u^3*w + u^2*(7*v^2 + 8*v*w - w^2) + 
        (v + w)^2*(8*v^2 + 5*v*w + 3*w^2) + u*(5*v^3 + 20*v^2*w + 19*v*w^2 + 
          4*w^3))))/((1 + 2*ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)^2), 0, 0, 
  0, (ep*(-2*u^4*w*((-4 - 7*ep + 8*ep^2 + 8*ep^3)*v + ep*(1 + 8*ep + 8*ep^2)*
        w) + w*(v + w)^3*((4 + 11*ep^2 + 36*ep^3)*v^2 + 
       2*(6 + 12*ep + 5*ep^2 + 12*ep^3)*v*w + ep*(10 + 3*ep - 12*ep^2)*w^2) + 
     u^3*(2*(1 + 17*ep + 58*ep^2 + 40*ep^3)*v^3 + 
       (32 + 145*ep + 286*ep^2 + 192*ep^3)*v^2*w + 
       (36 + 147*ep + 218*ep^2 + 128*ep^3)*v*w^2 + 
       2*(1 + 14*ep + 24*ep^2 + 8*ep^3)*w^3) + 
     u*(v + w)^2*((4 + 26*ep + 63*ep^2 + 36*ep^3)*v^3 + 
       2*(14 + 46*ep + 99*ep^2 + 88*ep^3)*v^2*w + 
       (38 + 137*ep + 211*ep^2 + 164*ep^3)*v*w^2 + 
       2*(1 + 26*ep + 43*ep^2 + 12*ep^3)*w^3) + 
     u^2*(v + w)*((6 + 54*ep + 173*ep^2 + 116*ep^3)*v^3 + 
       (44 + 205*ep + 475*ep^2 + 348*ep^3)*v^2*w + 
       (54 + 248*ep + 451*ep^2 + 300*ep^3)*v*w^2 + 
       (4 + 72*ep + 147*ep^2 + 68*ep^3)*w^3)))/(4*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + w)*(v + w)^3*(u + v + w)^2), 
  (ep*(-2*ep*(1 + 2*ep)*u^4*w + u^2*(v + w)*
      ((7 + 57*ep + 126*ep^2 + 64*ep^3)*v^2 + 
       (11 + 70*ep + 156*ep^2 + 96*ep^3)*v*w + 
       4*(1 + 6*ep + 13*ep^2 + 8*ep^3)*w^2) + 
     u^3*((3 + 26*ep + 60*ep^2 + 32*ep^3)*v^2 + 
       (6 + 41*ep + 98*ep^2 + 64*ep^3)*v*w + (3 + 18*ep + 44*ep^2 + 32*ep^3)*
        w^2) + u*((4 + 31*ep + 66*ep^2 + 32*ep^3)*v^4 + 
       (18 + 119*ep + 246*ep^2 + 128*ep^3)*v^3*w + 
       (25 + 148*ep + 296*ep^2 + 160*ep^3)*v^2*w^2 + 
       (12 + 65*ep + 122*ep^2 + 64*ep^3)*v*w^3 + (1 + 2*ep)^2*w^4) + 
     v*w*(v + w)*((4 + 25*ep + 54*ep^2 + 32*ep^3)*v^2 + 
       (7 + 35*ep + 62*ep^2 + 32*ep^3)*v*w + 3*(w + 2*ep*w)^2)))/
   (4*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)*(u + w)*(v + w)^2*(u + v + w)), 
  -1/4*(ep*(4*ep*(1 + 2*ep)*u^3*w + ep*u*(v + w)*((3 + 20*ep + 24*ep^2)*v^2 + 
        (15 + 52*ep + 40*ep^2)*v*w + 2*(9 + 22*ep + 8*ep^2)*w^2) - 
      u^2*((1 + 10*ep + 22*ep^2 + 8*ep^3)*v^2 + 
        2*(1 + 3*ep + 8*ep^2 + 8*ep^3)*v*w + (1 - 6*ep - 10*ep^2 + 8*ep^3)*
         w^2) + (v + w)^2*((1 + 12*ep + 40*ep^2 + 32*ep^3)*v^2 + 
        (2 + 25*ep + 76*ep^2 + 56*ep^3)*v*w + (1 + 16*ep + 42*ep^2 + 24*ep^3)*
         w^2)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  -1/4*(ep*(-4*ep*(1 + 2*ep)*u^4*(v - w)*w + 
      (v + w)^3*((1 + 12*ep + 40*ep^2 + 32*ep^3)*v^3 + 
        (7 + 46*ep + 165*ep^2 + 156*ep^3)*v^2*w + 
        2*(5 + 20*ep + 51*ep^2 + 52*ep^3)*v*w^2 + ep*(10 + ep - 20*ep^2)*
         w^3) + u^2*(v + w)*((6 + 68*ep + 249*ep^2 + 196*ep^3)*v^3 + 
        (12 + 122*ep + 515*ep^2 + 468*ep^3)*v^2*w + 
        (2 + 56*ep + 255*ep^2 + 236*ep^3)*v*w^2 + 
        (-4 + 18*ep + 21*ep^2 - 36*ep^3)*w^3) + 
      u*(v + w)^2*((5 + 48*ep + 157*ep^2 + 124*ep^3)*v^3 + 
        (21 + 134*ep + 464*ep^2 + 424*ep^3)*v^2*w + 
        (14 + 80*ep + 259*ep^2 + 252*ep^3)*v*w^2 + 
        2*(-1 + 11*ep + 4*ep^2 - 24*ep^3)*w^3) + 
      2*u^3*((1 + 19*ep + 69*ep^2 + 52*ep^3)*v^3 + 
        (1 + 24*ep + 111*ep^2 + 100*ep^3)*v^2*w + 
        (-1 + 8*ep + 49*ep^2 + 44*ep^3)*v*w^2 + 
        (-1 + 5*ep + 11*ep^2 - 4*ep^3)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*v*
     (u + w)*(v + w)^3*(u + v + w)^2), 
  -1/8*(ep*(-4*ep*(1 + 2*ep)*u^4*(v - w)*w - 
      (v + w)^3*(2*(1 + 6*ep + 8*ep^2)*v^3 - (6 + 49*ep + 189*ep^2 + 
          180*ep^3)*v^2*w - (15 + 101*ep + 272*ep^2 + 216*ep^3)*v*w^2 - 
        (3 + 40*ep + 83*ep^2 + 36*ep^3)*w^3) + 
      u^3*((7 + 86*ep + 268*ep^2 + 192*ep^3)*v^3 + 
        (17 + 196*ep + 620*ep^2 + 464*ep^3)*v^2*w + 
        (13 + 164*ep + 496*ep^2 + 352*ep^3)*v*w^2 + 
        (3 + 58*ep + 152*ep^2 + 80*ep^3)*w^3) + 
      u*(v + w)^2*((6 + 65*ep + 221*ep^2 + 180*ep^3)*v^3 + 
        (36 + 307*ep + 960*ep^2 + 768*ep^3)*v^2*w + 
        (39 + 350*ep + 997*ep^2 + 740*ep^3)*v*w^2 + 
        (9 + 130*ep + 302*ep^2 + 152*ep^3)*w^3) + 
      u^2*(v + w)*((15 + 157*ep + 499*ep^2 + 372*ep^3)*v^3 + 
        (43 + 440*ep + 1385*ep^2 + 1052*ep^3)*v^2*w + 
        (37 + 413*ep + 1221*ep^2 + 876*ep^3)*v*w^2 + 
        (9 + 144*ep + 363*ep^2 + 196*ep^3)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*v*
     (u + w)*(v + w)^3*(u + v + w)^2), 
  -1/2*(2*v*(v + w)^2*(u + v + w) + 16*ep^4*(v + w)^2*
      (3*u^2 - 2*u*v - 6*v^2 + 4*u*w - 8*v*w + w^2) + 
     ep*(v + w)^2*(3*u^2 + 12*v^2 + 10*v*w + w^2 + 4*u*(4*v + w)) - 
     2*ep^3*(56*v^4 + 6*u^3*w + 189*v^3*w + 198*v^2*w^2 + 59*v*w^3 - 6*w^4 - 
       3*u^2*(14*v^2 + 23*v*w + 6*w^2) + u*(5*v^3 - 44*v^2*w - 82*v*w^2 - 
         30*w^3)) + 3*ep^2*(-2*v^4 - 2*u^3*w - 11*v^3*w - 13*v^2*w^2 - 
       3*v*w^3 + w^4 + u^2*(11*v^2 + 17*v*w + 3*w^2) + 
       u*(11*v^3 + 36*v^2*w + 32*v*w^2 + 6*w^3)))/((1 + 2*ep)*(1 + 4*ep)*v*
     (u + w)*(v + w)^2*(u + v + w)), 
  (ep*(8*ep*(1 + 2*ep)*u^4*v*w - u^2*(v + w)*
      ((3 + 55*ep + 223*ep^2 + 180*ep^3)*v^3 + 
       (7 + 126*ep + 541*ep^2 + 476*ep^3)*v^2*w + 
       (1 + 71*ep + 321*ep^2 + 300*ep^3)*v*w^2 + 
       (-3 + 12*ep + 27*ep^2 + 4*ep^3)*w^3) - 
     u^3*((3 + 54*ep + 180*ep^2 + 128*ep^3)*v^3 + 
       (5 + 86*ep + 328*ep^2 + 272*ep^3)*v^2*w + 
       (1 + 34*ep + 164*ep^2 + 160*ep^3)*v*w^2 + 
       (-1 + 6*ep + 24*ep^2 + 16*ep^3)*w^3) + 
     (v + w)^3*(2*(3 + 24*ep + 56*ep^2 + 32*ep^3)*v^3 + 
       (10 + 93*ep + 191*ep^2 + 76*ep^3)*v^2*w + 
       (1 + 41*ep + 108*ep^2 + 40*ep^3)*v*w^2 + (1 + 21*ep^2 + 28*ep^3)*
        w^3) + u*(v + w)^2*((6 + 41*ep + 63*ep^2 + 12*ep^3)*v^3 + 
       (4 + 43*ep - 20*ep^2 - 128*ep^3)*v^2*w + 
       (1 + 12*ep - 33*ep^2 - 100*ep^3)*v*w^2 + 
       (3 - 6*ep + 18*ep^2 + 40*ep^3)*w^3)))/(4*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + w)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(w*(v + w)^2*((2 + 21*ep + 79*ep^2 + 122*ep^3 + 64*ep^4)*v^3 + 
       (4 + 46*ep + 165*ep^2 + 260*ep^3 + 152*ep^4)*v^2*w + 
       (2 + 33*ep + 110*ep^2 + 166*ep^3 + 104*ep^4)*v*w^2 + 
       ep*(1 + 18*ep - 32*ep^3)*w^3) + u^3*(2*(1 + 5*ep + 4*ep^2)^2*v^3 + 
       (4 + 39*ep + 158*ep^2 + 249*ep^3 + 108*ep^4)*v^2*w + 
       2*(1 + 10*ep + 60*ep^2 + 127*ep^3 + 52*ep^4)*v*w^2 + 
       ep*(1 + 38*ep + 85*ep^2 + 28*ep^3)*w^3) + 
     u*(v + w)*(2*(1 + 4*ep)^2*(1 + 3*ep + 2*ep^2)*v^4 + 
       (10 + 110*ep + 411*ep^2 + 620*ep^3 + 312*ep^4)*v^3*w + 
       (14 + 168*ep + 627*ep^2 + 988*ep^3 + 528*ep^4)*v^2*w^2 + 
       (6 + 83*ep + 346*ep^2 + 605*ep^3 + 308*ep^4)*v*w^3 + 
       ep*(3 + 70*ep + 77*ep^2 - 36*ep^3)*w^4) + 
     u^2*(2*(1 + 4*ep)^2*(2 + 5*ep + 3*ep^2)*v^4 + 
       (14 + 151*ep + 556*ep^2 + 826*ep^3 + 400*ep^4)*v^3*w + 
       (16 + 177*ep + 716*ep^2 + 1226*ep^3 + 616*ep^4)*v^2*w^2 + 
       (6 + 71*ep + 390*ep^2 + 766*ep^3 + 336*ep^4)*v*w^3 + 
       ep*(3 + 88*ep + 158*ep^2 + 24*ep^3)*w^4) + 
     2*ep^2*u^4*w*(w + 2*ep*(v + w)))/((1 + 2*ep)*(1 + 4*ep)*v*w*(u + w)*
     (v + w)^2*(u + v + w)^2), 
  -1/2*(ep*(u^3*((3 + 12*ep + 8*ep^2)*v + w + 2*ep*w) + 
      (v + w)^2*((1 + 5*ep + 6*ep^2)*v^2 + (2 + 15*ep + 36*ep^2 + 24*ep^3)*v*
         w + (1 + 6*ep + 20*ep^2 + 16*ep^3)*w^2) + 
      u^2*((6 + 34*ep + 56*ep^2 + 32*ep^3)*v^2 + 
        (11 + 54*ep + 84*ep^2 + 48*ep^3)*v*w + 
        (3 + 10*ep + 20*ep^2 + 16*ep^3)*w^2) + 
      u*(v + w)*((3 + 19*ep + 40*ep^2 + 24*ep^3)*v^2 + 
        (9 + 55*ep + 112*ep^2 + 72*ep^3)*v*w + 
        (3 + 14*ep + 40*ep^2 + 32*ep^3)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*v*
     (u + w)*(v + w)*(u + v + w)^2), 
  (ep^2*(-2*u^2*w + (2*v - 3*w)*(v + w)^2 + 
     ep*(v + w)*(-4*u^2 + 5*u*v + 11*v^2 - 17*u*w - 2*v*w - 13*w^2) + 
     u*(v^2 - 4*v*w - 5*w^2) + 12*ep^2*(u + v + w)*(v^2 - w^2)))/
   (4*(1 + 2*ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)), 
  (ep*((u + w)^2*(v + w)*(v^3 + w^3 + u^2*(5*v + w) + 
       u*(3*v^2 + 5*v*w + 2*w^2)) - ep*(u + w)^2*
      (2*u^3*w - 2*u^2*(11*v^2 + 6*v*w - 9*w^2) - 
       (v + w)^2*(14*v^2 + 7*v*w - 6*w^2) - u*(27*v^3 + 56*v^2*w + 7*v*w^2 - 
         22*w^3)) + 8*ep^3*(v + w)*(u^5 + u^4*(5*v + 12*w) + 
       u^3*(8*v^2 + 35*v*w + 36*w^2) + u*w*(14*v^3 + 46*v^2*w + 55*v*w^2 + 
         27*w^3) + u^2*(4*v^3 + 37*v^2*w + 70*v*w^2 + 46*w^3) + 
       w*(v^4 + 9*v^3*w + 17*v^2*w^2 + 15*v*w^3 + 6*w^4)) + 
     2*ep^2*(v + w)*(u^5 + u^4*(23*v + 14*w) + 
       u^3*(41*v^2 + 124*v*w + 48*w^2) + u*w*(62*v^3 + 185*v^2*w + 
         166*v*w^2 + 47*w^3) + u^2*(22*v^3 + 160*v^2*w + 223*v*w^2 + 
         70*w^3) + w*(3*v^4 + 37*v^3*w + 66*v^2*w^2 + 44*v*w^3 + 12*w^4))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(-(u^4*((3 + 6*ep + 4*ep^2)*v^2 + 2*(3 + 6*ep + 3*ep^2 + 20*ep^3)*v*w + 
        (3 - 10*ep + 2*ep^2 + 40*ep^3)*w^2)) + 
     u^3*((1 + 9*ep + 17*ep^2 + 12*ep^3)*v^3 - 2*(5 + ep - 33*ep^2 + 4*ep^3)*
        v^2*w - (23 + 7*ep - 3*ep^2 + 188*ep^3)*v*w^2 - 
       2*(6 - 12*ep + 23*ep^2 + 84*ep^3)*w^3) + 
     u*w*(v + w)*((2 + 46*ep + 111*ep^2 + 52*ep^3)*v^3 + 
       (5 + 101*ep + 234*ep^2 + 88*ep^3)*v^2*w + 
       (-9 + 23*ep + 9*ep^2 - 116*ep^3)*v*w^2 - 
       2*(6 + 4*ep + 61*ep^2 + 92*ep^3)*w^3) + 
     u^2*((1 + 6*ep + 15*ep^2 + 12*ep^3)*v^4 + 
       (5 + 77*ep + 198*ep^2 + 88*ep^3)*v^3*w + 
       (-11 + 88*ep + 269*ep^2 - 12*ep^3)*v^2*w^2 - 
       (33 - 21*ep + 40*ep^2 + 352*ep^3)*v*w^3 - 
       6*(3 - 2*ep + 21*ep^2 + 44*ep^3)*w^4) + 
     w*(v + w)^2*(w*(v^2 + v*w - 3*w^2) + 2*ep^2*(9*v^3 + 26*v^2*w + 
         8*v*w^2 - 20*w^3) + 8*ep^3*(v^3 + 3*v^2*w - 6*w^3) + 
       ep*(8*v^3 + 24*v^2*w + 11*v*w^2 - 6*w^3))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(2*(u + v)*(u + w)*(v + w)*(u + 2*v + w) + 3*ep*(u + w)*(v + w)*
      (5*u^2 + 17*u*v + 12*v^2 + 5*u*w + 7*v*w) + 
     4*ep^3*(2*u^4 + u^3*(11*v + 5*w) + u^2*(27*v^2 + 37*v*w + 6*w^2) + 
       v*w*(17*v^2 + 30*v*w + 13*w^2) + u*(18*v^3 + 55*v^2*w + 40*v*w^2 + 
         3*w^3)) + ep^2*(6*u^4 + u^3*(53*v + 35*w) + 
       u^2*(149*v^2 + 219*v*w + 58*w^2) + v*w*(99*v^2 + 166*v*w + 67*w^2) + 
       u*(102*v^3 + 309*v^2*w + 236*v*w^2 + 29*w^3))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*v*(u + v)*(u + w)*(v + w)*(u + v + w)), 
  (ep*((u + w)^2*(v + w)^2*(3*u^2 - u*v - v^2 + 6*u*w - v*w + 3*w^2) - 
     ep*(u + w)^2*(4*u^3*w + (v + w)^2*(2*v^2 - 6*v*w - 9*w^2) + 
       u^2*(-5*v^2 - 6*v*w + 7*w^2) + 6*u*(v^3 - 3*v^2*w - 5*v*w^2 - w^3)) + 
     4*ep^3*(v + w)*(2*u^5 + u^4*(v + 21*w) + 2*u^3*w*(15*v + 32*w) + 
       2*u*w*(6*v^3 + 20*v^2*w + 37*v*w^2 + 27*w^3) + 
       u^2*(v^3 + 23*v^2*w + 80*v*w^2 + 86*w^3) + 
       w*(2*v^4 + 9*v^3*w + 17*v^2*w^2 + 23*v*w^3 + 13*w^4)) + 
     ep^2*(v + w)*(-2*u^5 + u^4*(-13*v + 23*w) + 
       u^3*(-16*v^2 + 50*v*w + 128*w^2) + 2*u*w*(16*v^3 + 58*v^2*w + 
         123*v*w^2 + 85*w^3) + u^2*(v^3 + 43*v^2*w + 224*v*w^2 + 226*w^3) + 
       w*(6*v^4 + 25*v^3*w + 57*v^2*w^2 + 85*v*w^3 + 47*w^4))))/
   (8*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  -1/2*(ep*(w*(v + w)*((7 + 63*ep + 186*ep^2 + 136*ep^3)*v + 
        (-1 - 9*ep - 6*ep^2 + 8*ep^3)*w) + 
      u^2*(3*(3 + 27*ep + 78*ep^2 + 56*ep^3)*v + 
        (-1 - 9*ep + 12*ep^2 + 32*ep^3)*w) + 
      u*((7 + 63*ep + 177*ep^2 + 124*ep^3)*v^2 + 
        3*(5 + 45*ep + 141*ep^2 + 108*ep^3)*v*w + 
        2*(-1 - 9*ep + 3*ep^2 + 20*ep^3)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*v*
     (u + w)*(v + w)*(u + v + w)), 
  (ep*(-((u + w)^2*(v + w)*(u^2*(v - 3*w) + u*(7*v^2 + v*w - 6*w^2) + 
        3*(v^3 + 2*v^2*w - w^3))) - ep*(u + w)^2*
      (4*u^3*w + (v + w)^2*(20*v^2 + 12*v*w - 9*w^2) + 
       u^2*(31*v^2 + 30*v*w + 7*w^2) + 6*u*(10*v^3 + 15*v^2*w + 4*v*w^2 - 
         w^3)) + 4*ep^3*(v + w)*(2*u^5 + u^4*(-19*v + 13*w) + 
       u^3*(-30*v^2 - 56*v*w + 36*w^2) - u^2*(9*v^3 + 67*v^2*w + 52*v*w^2 - 
         50*w^3) - 2*u*w*(5*v^3 + 24*v^2*w + 6*v*w^2 - 17*w^3) + 
       w*(2*v^4 - 3*v^3*w - 11*v^2*w^2 + 3*v*w^3 + 9*w^4)) - 
     ep^2*(v + w)*(2*u^5 + u^4*(121*v + w) + 
       2*u^3*(89*v^2 + 188*v*w - 22*w^2) + u^2*(53*v^3 + 419*v^2*w + 
         388*v*w^2 - 118*w^3) + 2*u*w*(41*v^3 + 158*v^2*w + 66*v*w^2 - 
         55*w^3) - w*(6*v^4 - 35*v^3*w - 75*v^2*w^2 + v*w^3 + 35*w^4))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -((ep*(u + 2*v + w))/(v*(u + v + w))), 
  -1/2*(ep*(u + w))/(v*(u + v + w)), -1/2*(ep*(3*v + w))/(v*(v + w)), 
  -1/4*(ep*(u - v + w))/(v*(u + v + w)), 
  -1/4*(ep*(u + 2*v + w))/(v*(u + v + w)), 
  (ep*(5*v^2 + 7*v*w + 2*w^2 + 2*u*(2*v + w)))/(4*v*(v + w)*(u + v + w)), 0, 
  0, 0}, {(3*ep^2*(u^3*((4 + 19*ep + 20*ep^2)*v + (-2 - ep + 4*ep^2)*w) + 
     w*(v + w)*((4 + 15*ep + 12*ep^2)*v^2 + (5 + 17*ep + 12*ep^2)*v*w + 
       (-1 + 3*ep + 4*ep^2)*w^2) + u^2*((5 + 24*ep + 24*ep^2)*v^2 + 
       (9 + 61*ep + 68*ep^2)*v*w + (-5 + ep + 12*ep^2)*w^2) + 
     u*((4 + 15*ep + 12*ep^2)*v^3 + 2*(7 + 31*ep + 28*ep^2)*v^2*w + 
       (9 + 62*ep + 64*ep^2)*v*w^2 + (-4 + 5*ep + 12*ep^2)*w^3)))/
   (2*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (3*ep^3*(3 + 4*ep)*(v - w)*w*(u + v + w))/(2*(1 + 2*ep)*(1 + 4*ep)*v*
    (u + w)*(v + w)^2), 
  (-3*ep^2*((v + w)^2*((4 + 22*ep + 24*ep^2)*v^2 + 4*(1 + 2*ep)^2*v*w + 
       (4 + 13*ep + 12*ep^2)*w^2) + u^2*(2*(2 + 9*ep + 8*ep^2)*v^2 + 
       (11 + 40*ep + 32*ep^2)*v*w + (7 + 31*ep + 28*ep^2)*w^2) + 
     u*(v + w)*((5 + 30*ep + 32*ep^2)*v^2 + (13 + 40*ep + 32*ep^2)*v*w + 
       (11 + 44*ep + 40*ep^2)*w^2)))/(2*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)*
    (v + w)^2*(u + v + w)), 
  (-3*ep^2*(u^4*((8 + 35*ep + 36*ep^2)*v^2 + 2*(2 + 3*ep + 4*ep^2)*v*w + 
       (-4 - 5*ep + 4*ep^2)*w^2) - u^2*(v + w)*((-19 + 2*ep + 40*ep^2)*v^3 + 
       (-28 - 13*ep + 44*ep^2)*v^2*w - (27 + 436*ep + 528*ep^2)*v*w^2 - 
       6*(-11 + 36*ep + 68*ep^2)*w^3) + u^3*((-19 - 16*ep + 16*ep^2)*v^3 + 
       (-19 + 88*ep + 176*ep^2)*v^2*w + (-41 + 75*ep + 212*ep^2)*v*w^2 + 
       (-41 - 5*ep + 84*ep^2)*w^3) - w*(v + w)^2*((8 + 29*ep + 28*ep^2)*v^3 + 
       (-23 + 106*ep + 200*ep^2)*v^2*w + (-59 - 62*ep + 48*ep^2)*v*w^2 - 
       (4 + 211*ep + 252*ep^2)*w^3) - u*(v + w)*((8 + 41*ep + 44*ep^2)*v^4 + 
       (-34 + 149*ep + 284*ep^2)*v^3*w + (-129 + 15*ep + 308*ep^2)*v^2*w^2 - 
       2*(49 + 320*ep + 304*ep^2)*v*w^3 + (25 - 427*ep - 580*ep^2)*w^4)))/
   (2*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^3*(u + v + w)), 
  (-3*ep^2*(2*u^4*(2*(v + 2*ep*v)^2 + v*w - (1 + 2*ep)*w^2) - 
     u^2*(v + w)*((-14 - 11*ep + 12*ep^2)*v^3 + (-20 - 17*ep + 20*ep^2)*v^2*
        w - (22 + 263*ep + 308*ep^2)*v*w^2 + (38 - 119*ep - 228*ep^2)*w^3) + 
     u^3*(-2*(7 + 10*ep)*v^3 + (-16 + 25*ep + 76*ep^2)*v^2*w + 
       2*(-13 + 10*ep + 48*ep^2)*v*w^2 + (-24 - 13*ep + 36*ep^2)*w^3) - 
     w*(v + w)^2*((4 + 13*ep + 12*ep^2)*v^3 + 2*(-9 + 23*ep + 52*ep^2)*v^2*
        w + 2*(-21 - 28*ep + 8*ep^2)*v*w^2 - (4 + 133*ep + 156*ep^2)*w^3) - 
     u*(v + w)*((4 + 19*ep + 20*ep^2)*v^4 + 2*(-14 + 27*ep + 68*ep^2)*v^3*w + 
       (-94 - 47*ep + 140*ep^2)*v^2*w^2 - (74 + 423*ep + 388*ep^2)*v*w^3 - 
       3*(-4 + 87*ep + 116*ep^2)*w^4)))/(2*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*
    (v + w)^3*(u + v + w)), 0, 0, 
  -((ep^2*(3*(1 + 2*ep)*u^3*((2 + 4*ep)*v - w) + 
      u^2*(2*(3 + 7*ep + 4*ep^2)*v^2 + (13 + 61*ep + 60*ep^2)*v*w + 
        (-8 - 9*ep + 4*ep^2)*w^2) + w*(v + w)*(2*(3 + 5*ep)*v^2 + 
        (8 + 11*ep - 4*ep^2)*v*w + (-2 + 3*ep + 4*ep^2)*w^2) + 
      u*(2*(3 + 5*ep)*v^3 + (20 + 41*ep + 12*ep^2)*v^2*w + 
        (13 + 51*ep + 36*ep^2)*v*w^2 + (-7 + 8*ep^2)*w^3)))/
    ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w))), 
  (2*ep^2*(2*(1 + 2*ep)*u^3*((2 + 4*ep)*v - w) + 
     w*(v + w)*((4 + 6*ep)*v^2 + (5 - 4*ep - 16*ep^2)*v*w - 
       (1 + 9*ep + 12*ep^2)*w^2) + u^2*((5 + 12*ep + 8*ep^2)*v^2 + 
       (9 + 31*ep + 28*ep^2)*v*w - (5 + 17*ep + 12*ep^2)*w^2) + 
     u*((4 + 6*ep)*v^3 + 2*(7 + 10*ep)*v^2*w + (9 + 2*ep - 16*ep^2)*v*w^2 - 
       2*(2 + 11*ep + 12*ep^2)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*
    (v + w)^2*(u + v + w)), 0, 
  (2*ep^2*(u^3*((2 + 5*ep + 4*ep^2)*v - (1 + 5*ep + 4*ep^2)*w) + 
     u^2*((-4 + 8*ep^2)*v^2 + ep*(29 + 44*ep)*v*w - (11 + 33*ep + 20*ep^2)*
        w^2) + u*((4 - 9*ep - 20*ep^2)*v^3 + (13 + 11*ep - 12*ep^2)*v^2*w + 
       (12 + 71*ep + 68*ep^2)*v*w^2 + (-9 + 11*ep + 28*ep^2)*w^3) - 
     (v + w)*(2*(1 + 2*ep)^2*v^3 + (-6 + 27*ep + 52*ep^2)*v^2*w + 
       (-17 + 8*ep + 48*ep^2)*v*w^2 - (1 + 39*ep + 44*ep^2)*w^3)))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (ep^2*(3*(1 + 2*ep)*u^3*((2 + 4*ep)*v - w) + 
     w*(v + w)^2*((9 + 31*ep + 28*ep^2)*v + (1 + 26*ep + 32*ep^2)*w) + 
     u^2*((9 + 41*ep + 44*ep^2)*v^2 + 4*(3 + 17*ep + 20*ep^2)*v*w + 
       (-6 + 9*ep + 28*ep^2)*w^2) + u*(v + w)*((9 + 37*ep + 36*ep^2)*v^2 + 
       (19 + 86*ep + 88*ep^2)*v*w + (-2 + 41*ep + 60*ep^2)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (-2*ep^2*(w*(v + w)^2*((3 + 7*ep + 4*ep^2)*v + (1 + 17*ep + 20*ep^2)*w) - 
     (3 + 4*ep)*u^2*((1 + ep)*v^2 + (1 + ep)*v*w - 4*ep*w^2) + 
     u*(v + w)*((3 + 13*ep + 12*ep^2)*v^2 + (1 + 5*ep + 4*ep^2)*v*w + 
       (1 + 29*ep + 36*ep^2)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*
    (v + w)^2*(u + v + w)), 
  (ep^2*(u^3*((2 + 11*ep + 12*ep^2)*v + (-1 + ep + 4*ep^2)*w) + 
     u^2*((11 + 34*ep + 24*ep^2)*v^2 + 2*(11 + 37*ep + 28*ep^2)*v*w + 
       2*(4 + 9*ep + 4*ep^2)*w^2) - u*(v + w)*((-1 + ep + 4*ep^2)*v^2 - 
       (15 + 23*ep + 4*ep^2)*v*w + 4*(-3 + 2*ep + 8*ep^2)*w^2) + 
     (v + w)^2*(4*(v + 2*ep*v)^2 + (3 - 25*ep - 36*ep^2)*w^2 - 
       v*(w + 2*ep*w))))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*
    (u + v + w)), 
  (-2*ep^2*(u^3*((2 + 11*ep + 12*ep^2)*v + (-1 + ep + 4*ep^2)*w) + 
     (3 + 4*ep)*u^2*((3 + 6*ep)*v^2 + (5 + 13*ep)*v*w + (1 + ep)*w^2) + 
     (v + w)^2*(2*(v + 2*ep*v)^2 + (1 - 18*ep - 24*ep^2)*w^2 - 
       v*(w + 2*ep*w)) - u*(v + w)*(-5*w*(2*v + w) + 
       3*ep*(v^2 - 8*v*w + 4*w^2) + 4*ep^2*(v^2 - 4*v*w + 6*w^2))))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 
  (ep^2*(u^2*(2*(1 + 2*ep)^2*v + (-1 + 7*ep + 12*ep^2)*w) - 
     (v + w)*((8 + 44*ep + 48*ep^2)*v^2 + (14 + 47*ep + 44*ep^2)*v*w + 
       2*(4 + 13*ep + 12*ep^2)*w^2) - u*((6 + 39*ep + 44*ep^2)*v^2 + 
       3*(4 + 13*ep + 12*ep^2)*v*w + (9 + 19*ep + 12*ep^2)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2), 
  (2*ep^2*(-((1 + 2*ep)*u^2*((2 + 4*ep)*v - w)) + 
     (v + w)*((2 + 11*ep + 12*ep^2)*v^2 + 2*(1 + 2*ep)^2*v*w + 
       2*(1 + 10*ep + 12*ep^2)*w^2) + (3 + 4*ep)*u*
      (w^2 + ep*(2*v^2 + 3*v*w + 6*w^2))))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*
    (v + w)^2), (ep^2*(-4*ep*(3 + 4*ep)*u^3*v*w + 
     u^2*(v + w)*((-1 + 18*ep + 24*ep^2)*v^2 + 2*(2 + ep - 4*ep^2)*v*w + 
       (5 + 26*ep + 24*ep^2)*w^2) + (v + w)^3*((2 + 17*ep + 20*ep^2)*v^2 - 
       2*(-3 + 4*ep + 12*ep^2)*v*w + (6 + 37*ep + 36*ep^2)*w^2) + 
     u*(v + w)^2*(4*(1 + 9*ep + 10*ep^2)*v^2 + (9 + 25*ep + 12*ep^2)*v*w + 
       (11 + 63*ep + 60*ep^2)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*
    (v + w)^3*(u + v + w)), 
  (-2*ep^2*(-4*ep*(3 + 4*ep)*u^3*v*w + w*(v + w)^3*((6 - 35*ep - 60*ep^2)*v + 
       (4 + 35*ep + 36*ep^2)*w) + u*(v + w)^2*((3 + 7*ep + 4*ep^2)*v^2 - 
       4*(-1 + 7*ep + 12*ep^2)*v*w + (4 + 41*ep + 44*ep^2)*w^2) - 
     (3 + 4*ep)*u^2*(v + w)*(v^2 - 2*ep*w^2 + v*(w + 12*ep*w))))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)), 
  -((ep^2*(u^4*((2 + 17*ep + 20*ep^2)*v + (-1 + 7*ep + 12*ep^2)*w) + 
      u^3*(v + w)*(4*(1 + 9*ep + 10*ep^2)*v + (-1 + 36*ep + 48*ep^2)*w) + 
      u*w*(2*(-1 + 9*ep + 12*ep^2)*v^3 + 12*(-1 + 7*ep + 10*ep^2)*v^2*w + 
        (-19 + 58*ep + 96*ep^2)*v*w^2 + (-3 + 12*ep + 16*ep^2)*w^3) + 
      u^2*((-1 + 18*ep + 24*ep^2)*v^3 + 3*ep*(35 + 44*ep)*v^2*w + 
        (-9 + 103*ep + 140*ep^2)*v*w^2 + (-1 + 46*ep + 56*ep^2)*w^3) - 
      w*(v + w)*(w*(v^2 + 7*v*w + 2*w^2) + 4*ep^2*(2*v^3 - 7*v*w^2 + w^3) + 
        ep*(6*v^3 - 15*v*w^2 + 5*w^3))))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*
     (v + w)^2*(u + v + w))), 
  (-2*ep^2*(u^3*(-((3 + 7*ep + 4*ep^2)*v^2) + (3 + 38*ep + 48*ep^2)*v*w + 
       (-3 + 15*ep + 28*ep^2)*w^2) + u^2*((3 + 4*ep)*v^3 + 
       (7 + 26*ep + 24*ep^2)*v^2*w + (17 + 147*ep + 172*ep^2)*v*w^2 + 
       5*(-1 + 13*ep + 20*ep^2)*w^3) + u*w*((6 + 26*ep + 24*ep^2)*v^3 + 
       (23 + 91*ep + 84*ep^2)*v^2*w + 5*(5 + 36*ep + 40*ep^2)*v*w^2 + 
       (-1 + 85*ep + 116*ep^2)*w^3) + w*(v + w)*(w*(3*v^2 + 10*v*w + w^2) + 
       4*ep^2*(2*v^3 + 6*v^2*w + 8*v*w^2 + 11*w^3) + 
       ep*(6*v^3 + 22*v^2*w + 36*v*w^2 + 35*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 
  (ep^2*(u^4*((2 + 11*ep + 12*ep^2)*v^2 + v*w + (-1 + ep + 4*ep^2)*w^2) + 
     u^3*(-((7 + 10*ep)*v^3) + 2*(-4 + 7*ep + 20*ep^2)*v^2*w + 
       (-13 + 28*ep + 72*ep^2)*v*w^2 + 4*(-3 + 4*ep + 12*ep^2)*w^3) - 
     w*(v + w)^2*((2 + 5*ep + 4*ep^2)*v^3 + (-9 + 23*ep + 52*ep^2)*v^2*w - 
       (21 + 46*ep + 16*ep^2)*v*w^2 - 2*(1 + 40*ep + 48*ep^2)*w^3) + 
     u^2*(v + w)*((7 + 10*ep)*v^3 + 2*(5 + 5*ep - 4*ep^2)*v^2*w + 
       (11 + 157*ep + 188*ep^2)*v*w^2 + (-19 + 109*ep + 180*ep^2)*w^3) - 
     u*(v + w)*((2 + 11*ep + 12*ep^2)*v^4 + 2*(-7 + 12*ep + 32*ep^2)*v^3*w + 
       (-47 - 43*ep + 44*ep^2)*v^2*w^2 - (37 + 270*ep + 272*ep^2)*v*w^3 - 
       2*(-3 + 87*ep + 116*ep^2)*w^4)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*
    (v + w)^3*(u + v + w)), 
  (ep^2*(u^4*((4 + 25*ep + 28*ep^2)*v^2 + (2 + 21*ep + 28*ep^2)*v*w + 
       2*(-1 + 7*ep + 12*ep^2)*w^2) - u^2*(v + w)*((-14 + ep + 28*ep^2)*v^3 - 
       (20 + 83*ep + 68*ep^2)*v^2*w - (22 + 599*ep + 756*ep^2)*v*w^2 + 
       (38 - 407*ep - 612*ep^2)*w^3) + u^3*((-14 + ep + 28*ep^2)*v^3 + 
       16*(-1 + 10*ep + 16*ep^2)*v^2*w + 26*(-1 + 10*ep + 16*ep^2)*v*w^2 + 
       (-24 + 119*ep + 212*ep^2)*w^3) - w*(v + w)^2*(4*(1 + 2*ep)^2*v^3 + 
       2*(-9 + 38*ep + 72*ep^2)*v^2*w - (42 + 95*ep + 36*ep^2)*v*w^2 - 
       (4 + 211*ep + 260*ep^2)*w^3) - u*(v + w)*((4 + 25*ep + 28*ep^2)*v^4 + 
       2*(-14 + 51*ep + 100*ep^2)*v^3*w + (-94 - 101*ep + 68*ep^2)*v^2*w^2 - 
       (74 + 771*ep + 852*ep^2)*v*w^3 - 3*(-4 + 171*ep + 228*ep^2)*w^4)))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^3*(u + v + w)), 
  (ep^2*(2*u^4*(2*(v + 2*ep*v)^2 + (1 + 3*ep + 4*ep^2)*v*w - 
       (1 + 2*ep)*w^2) - u^2*(v + w)*(2*(-7 - ep + 12*ep^2)*v^3 - 
       4*(5 + 8*ep)*v^2*w - 2*(11 + 154*ep + 184*ep^2)*v*w^2 + 
       (38 - 119*ep - 228*ep^2)*w^3) + u^3*((-14 - 11*ep + 12*ep^2)*v^3 + 
       16*(-1 + 4*ep + 8*ep^2)*v^2*w + 2*(-13 + 28*ep + 72*ep^2)*v*w^2 + 
       (-24 - 13*ep + 36*ep^2)*w^3) - w*(v + w)^2*(4*(1 + 2*ep)^2*v^3 + 
       2*(-9 + 29*ep + 60*ep^2)*v^2*w + (-42 - 35*ep + 44*ep^2)*v*w^2 - 
       (4 + 133*ep + 156*ep^2)*w^3) - u*(v + w)*((4 + 19*ep + 20*ep^2)*v^4 + 
       (-28 + 75*ep + 164*ep^2)*v^3*w + 2*(-47 - 10*ep + 88*ep^2)*v^2*w^2 - 
       (74 + 417*ep + 380*ep^2)*v*w^3 - 3*(-4 + 87*ep + 116*ep^2)*w^4)))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^3*(u + v + w)), 
  (2*ep^2*(2*u^4*(2*(v + 2*ep*v)^2 + v*w - (1 + 2*ep)*w^2) - 
     u^2*(v + w)*((-8 - 9*ep + 4*ep^2)*v^3 + (-9 + 11*ep + 36*ep^2)*v^2*w - 
       2*ep*(55 + 72*ep)*v*w^2 + (37 - 52*ep - 136*ep^2)*w^3) - 
     w*(v + w)^2*((4 + 13*ep + 12*ep^2)*v^3 + (-9 + 30*ep + 64*ep^2)*v^2*w - 
       2*(11 + 22*ep + 4*ep^2)*v*w^2 + (1 - 78*ep - 96*ep^2)*w^3) - 
     u^3*(2*(4 + 9*ep + 4*ep^2)*v^3 + (10 + 7*ep - 20*ep^2)*v^2*w + 
       (23 + 20*ep - 32*ep^2)*v*w^2 + (21 + 19*ep - 20*ep^2)*w^3) - 
     u*(v + w)*((4 + 19*ep + 20*ep^2)*v^4 + (-13 + 40*ep + 88*ep^2)*v^3*w + 
       3*(-16 - 7*ep + 28*ep^2)*v^2*w^2 - (27 + 237*ep + 236*ep^2)*v*w^3 + 
       (19 - 145*ep - 212*ep^2)*w^4)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*
    (v + w)^3*(u + v + w)), 0, 0, 0, 0, 0, 
  (ep*(2*w*(u + w)*(v + w)*(u + v + w) + 4*ep^3*(v + w)*
      (-3*v^3 - 5*v^2*w + 9*v*w^2 + 11*w^3 + u^2*(v + 12*w) + 
       u*(-6*v^2 + 10*v*w + 23*w^2)) + 
     ep*(-((v + w)^2*(2*v^2 + 9*v*w - 19*w^2)) + 
       u^2*(v^2 + 15*v*w + 20*w^2) + u*(-7*v^3 - 2*v^2*w + 44*v*w^2 + 
         39*w^3)) + ep^2*(-((v + w)^2*(11*v^2 + 18*v*w - 57*w^2)) + 
       u^2*(5*v^2 + 59*v*w + 62*w^2) + u*(-26*v^3 + 10*v^2*w + 155*v*w^2 + 
         119*w^3))))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (ep^2*(-((1 + 2*ep)*u^2*((2 + 4*ep)*v - w)) + 
     w*(v + w)*(2*(-1 + 5*ep + 8*ep^2)*v + ep*(3 + 4*ep)*w) + 
     u*(-2*(1 + ep)*v^2 + (-4 - ep + 4*ep^2)*v*w + (1 + 5*ep + 4*ep^2)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2), 
  (ep^2*(2*(v + w)*(u + v + w) + 4*ep^2*(u^2 + 2*u*v + 3*v^2 + 2*v*w - w^2) + 
     ep*(3*u^2 + 11*v^2 + 10*v*w - w^2 + 2*u*(4*v + w))))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)), 
  (ep^2*(u^3*((2 + 11*ep + 12*ep^2)*v + (-1 + ep + 4*ep^2)*w) + 
     w*(v + w)^2*(v + 2*ep*v + (5 + 21*ep + 20*ep^2)*w) + 
     u^2*((7 + 26*ep + 24*ep^2)*v^2 + 2*(5 + 27*ep + 28*ep^2)*v*w + 
       2*(3 + 19*ep + 20*ep^2)*w^2) - u*(v + w)*((1 + 5*ep + 4*ep^2)*v^2 - 
       3*(3 + 13*ep + 12*ep^2)*v*w - 2*(6 + 29*ep + 28*ep^2)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (ep^2*(-((1 + 2*ep)*u^3*((2 + 4*ep)*v - w)) - 
     u^2*((5 + 15*ep + 12*ep^2)*v^2 + 2*(2 + 11*ep + 12*ep^2)*v*w - 
       (4 + 15*ep + 12*ep^2)*w^2) + (v + w)^2*((2 + 11*ep + 12*ep^2)*v^2 + 
       (5 + 12*ep + 8*ep^2)*v*w + (3 + 16*ep + 16*ep^2)*w^2) + 
     u*(v + w)*((5 + 24*ep + 24*ep^2)*v^2 + (3 + ep - 4*ep^2)*v*w + 
       (6 + 29*ep + 28*ep^2)*w^2)))/(2*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)*
    (v + w)^2*(u + v + w)), 
  (-2*ep*(w*(v + w)*((2 + 18*ep + 39*ep^2 + 20*ep^3)*v + 
       (2 + 18*ep + 75*ep^2 + 68*ep^3)*w) + 
     u*(2*(1 + ep)*(v + 4*ep*v)^2 + (4 + 36*ep + 105*ep^2 + 76*ep^3)*v*w + 
       (2 + 18*ep + 75*ep^2 + 68*ep^3)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*v*
    (u + w)*(v + w)^2), (ep^2*(-((1 + 2*ep)*u^3*((2 + 4*ep)*v - w)) - 
     u^2*((5 + 15*ep + 12*ep^2)*v^2 + 4*(1 + 2*ep)^2*v*w - 
       (4 + 33*ep + 36*ep^2)*w^2) + (v + w)^2*((2 + 11*ep + 12*ep^2)*v^2 + 
       (5 + 6*ep)*v*w + (3 + 34*ep + 40*ep^2)*w^2) + 
     u*(v + w)*((5 + 24*ep + 24*ep^2)*v^2 + (3 + ep - 4*ep^2)*v*w + 
       (6 + 65*ep + 76*ep^2)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*
    (v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep^2*((1 + 2*ep)*u^2*((2 + 4*ep)*v - w) + 
     u*((1 + 2*ep)*v^2 + (2 + 13*ep + 12*ep^2)*v*w + (-2 + ep + 4*ep^2)*
        w^2) + (v + w)*((2 + 4*ep)*v^2 + (-1 + 3*ep + 4*ep^2)*w^2 + 
       3*v*(w + 2*ep*w))))/((1 + 2*ep)*(1 + 4*ep)*v*(v + w)^2*(u + v + w)), 
  0, 0, 0, (ep*(-2*w*(u + w)*(v + w)^2*(u + v + w) - 
     4*ep^3*(v + w)*(-3*u^3*w + 2*(8*v - w)*w*(v + w)^2 + 
       u^2*(v^2 + 11*v*w + 3*w^2) + u*(-2*v^3 + 13*v^2*w + 19*v*w^2 + 
         4*w^3)) + ep*(2*(7*v - 8*w)*w*(v + w)^3 + 2*u^3*w*(7*v + w) + 
       u*(v + w)^2*(6*v^2 + 11*v*w - 37*w^2) - 
       u^2*(3*v^3 - 5*v^2*w + 11*v*w^2 + 19*w^3)) + 
     ep^2*(-2*w*(v + w)^3*(13*v + 5*w) + u^3*w*(29*v + 13*w) + 
       u*(v + w)^2*(12*v^2 - 25*v*w - 54*w^2) - 
       u^2*(9*v^3 + 30*v^2*w + 52*v*w^2 + 31*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)), 
  -((ep^3*(3 + 4*ep)*(u^3*w + u^2*(-v^2 + 3*v*w + 2*w^2) + 
      v*w*(5*v^2 + 8*v*w + 3*w^2) + u*(-v^3 + 5*v^2*w + 6*v*w^2 + w^3)))/
    ((1 + 2*ep)*(1 + 4*ep)*v*(u + v)*(u + w)*(v + w)^2)), 
  (ep^2*(-2*ep*(3 + 4*ep)*u^2*w + 2*u*(v + w)*(v + 7*ep*v + 8*ep^2*v + w - 
       2*ep*w - 4*ep^2*w) + (v + w)^2*((2 + 11*ep + 12*ep^2)*v + 
       2*(1 + ep)*w)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2), 
  (ep^2*(2*ep*(3 + 4*ep)*u^3*(v - w)*w + u*(v + w)^2*
      (2*(-1 + 5*ep + 8*ep^2)*v^2 + (1 + 57*ep + 76*ep^2)*v*w + 
       (3 - 37*ep - 52*ep^2)*w^2) + u^2*(v + w)*((5 + 20*ep + 16*ep^2)*v^2 + 
       2*(5 + 32*ep + 32*ep^2)*v*w + (5 - 4*ep - 16*ep^2)*w^2) + 
     (v + w)^3*((2 + 11*ep + 12*ep^2)*v^2 + 2*(-3 + 25*ep + 40*ep^2)*v*w - 
       (2 + 39*ep + 44*ep^2)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*
    (v + w)^3*(u + v + w)), 
  (ep*(2*ep^2*(3 + 4*ep)*u^3*(v - w)*w + u^2*(v + w)*
      ((2 + 25*ep + 76*ep^2 + 56*ep^3)*v^2 + 
       2*(2 + 25*ep + 85*ep^2 + 68*ep^3)*v*w + 
       (2 + 25*ep + 52*ep^2 + 24*ep^3)*w^2) + 
     u*(v + w)^2*((2 + 20*ep + 77*ep^2 + 68*ep^3)*v^2 + 
       (6 + 63*ep + 218*ep^2 + 184*ep^3)*v*w + 
       (4 + 43*ep + 75*ep^2 + 28*ep^3)*w^2) + 
     (v + w)^3*(2*w*(v + w) + 4*ep^3*(6*v^2 + 29*v*w - w^2) + 
       2*ep*(2*v^2 + 8*v*w + 9*w^2) + ep^2*(22*v^2 + 105*v*w + 17*w^2))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)), 
  (2*ep*(2*w*(v + w)^2 + 18*ep*w*(v + w)^2 + 
     4*ep^3*(-3*u*v^2 + 3*u^2*w + 5*v^2*w + 6*u*w^2 + 16*v*w^2 + 11*w^3) + 
     3*ep^2*(-3*u*v^2 + 3*u^2*w + 13*v^2*w + 6*u*w^2 + 32*v*w^2 + 19*w^3)))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2), 
  (ep^2*(4*ep*(3 + 4*ep)*u^3*v*w + (v + w)^3*((4 + 22*ep + 24*ep^2)*v^2 + 
       (-2 + 51*ep + 76*ep^2)*v*w - ep*(25 + 28*ep)*w^2) + 
     u*(v + w)^2*((2 + 23*ep + 28*ep^2)*v^2 + (9 + 68*ep + 80*ep^2)*v*w + 
       (7 - 3*ep - 12*ep^2)*w^2) + u^2*(v + w)*((7 + 22*ep + 16*ep^2)*v^2 + 
       2*(7 + 40*ep + 40*ep^2)*v*w + (7 + 22*ep + 16*ep^2)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  0, (2*ep*(2*(u + w)*(v + w)^2*(u + v + w) + 
     ep*(2*v^4 + 11*v^3*w + 24*v^2*w^2 + 31*v*w^3 + 16*w^4 + u^3*(-2*v + w) + 
       u^2*(25*v^2 + 39*v*w + 29*w^2) + u*(11*v^3 + 55*v^2*w + 76*v*w^2 + 
         44*w^3)) + ep^2*(8*v^4 + 76*v^3*w + 148*v^2*w^2 + 72*v*w^3 - 8*w^4 + 
       u^3*(-8*v + 2*w) + u^2*(52*v^2 + 65*v*w + 63*w^2) + 
       u*(44*v^3 + 160*v^2*w + 129*v*w^2 + 53*w^3)) + 
     4*ep^3*(-2*u^3*v + u^2*(6*v^2 + 3*v*w + 7*w^2) + 
       u*(10*v^3 + 30*v^2*w + 11*v*w^2 - w^3) + 
       2*(v^4 + 11*v^3*w + 21*v^2*w^2 + 7*v*w^3 - 4*w^4))))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (2*ep*(w*(u + w)*(u + v + w) - 8*ep^3*(v + w)*(v^2 - 2*w*(u + w)) + 
     ep^2*(-8*v^3 - 4*u^2*(v - w) - 8*v^2*w + 22*v*w^2 + 22*w^3 - 
       2*u*(v^2 - 8*v*w - 13*w^2)) + ep*(-2*v^3 - 2*u^2*(v - 2*w) - 2*v^2*w + 
       7*v*w^2 + 7*w^3 + u*(-v^2 + 4*v*w + 11*w^2))))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)), 
  -((ep^2*((1 + 2*ep)*u*((2 + 4*ep)*v - w) + 
      (v + w)*((2 + 11*ep + 12*ep^2)*v + ep*(3 + 4*ep)*w)))/
    ((1 + 2*ep)*(1 + 4*ep)*v*(v + w)^2)), 
  -((ep^2*(u^4*((2 + 11*ep + 12*ep^2)*v + (-1 + ep + 4*ep^2)*w) + 
      u^3*(2*(-1 + 5*ep + 8*ep^2)*v^2 + (9 + 112*ep + 136*ep^2)*v*w + 
        (-7 + 42*ep + 72*ep^2)*w^2) + u^2*((5 + 20*ep + 16*ep^2)*v^3 + 
        (14 + 121*ep + 132*ep^2)*v^2*w + (25 + 331*ep + 396*ep^2)*v*w^2 + 
        (-11 + 140*ep + 208*ep^2)*w^3) + u*w*(2*(5 + 32*ep + 32*ep^2)*v^3 + 
        2*(17 + 118*ep + 124*ep^2)*v^2*w + (31 + 370*ep + 432*ep^2)*v*w^2 + 
        (-5 + 158*ep + 216*ep^2)*w^3) + w*(v + w)*(v*w*(5*v + 13*w) + 
        ep*(6*v^3 + 44*v^2*w + 81*v*w^2 + 59*w^3) + 
        ep^2*(8*v^3 + 48*v^2*w + 84*v*w^2 + 76*w^3))))/
    ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w))), 
  (ep^2*(u^3*(-2*(3 + 6*ep + 4*ep^2)*v^2 + (4 + 55*ep + 68*ep^2)*v*w + 
       (-14 - 13*ep + 12*ep^2)*w^2) - w*(v + w)*(2*(4 + 9*ep + 4*ep^2)*v^3 + 
       (15 + 28*ep + 8*ep^2)*v^2*w - (-5 + ep + 12*ep^2)*v*w^2 + 
       (6 - 27*ep - 44*ep^2)*w^3) + u^2*((3 + 9*ep + 4*ep^2)*v^3 + 
       2*(-1 + 8*ep + 12*ep^2)*v^2*w + 3*(-3 + 36*ep + 56*ep^2)*v*w^2 + 
       (-34 + ep + 68*ep^2)*w^3) + u*w*((-8 - 9*ep + 4*ep^2)*v^3 + 
       (-18 - 9*ep + 28*ep^2)*v^2*w + 3*(-8 + 27*ep + 52*ep^2)*v*w^2 + 
       (-26 + 41*ep + 100*ep^2)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*
    (v + w)^2*(u + v + w)), 
  -((ep^3*(3 + 4*ep)*(u^3 + 3*u^2*v + v*w*(v + w) + u*(2*v^2 + 3*v*w - w^2)))/
    ((1 + 2*ep)*(1 + 4*ep)*v*(u + v)*(u + w)*(v + w))), 
  -1/2*(ep*(2*(u + w)^2*(v + w)^2*(u + v + w) + 
      ep*(u + w)^2*(25*v^3 + u^2*(4*v - 2*w) + 76*v^2*w + 69*v*w^2 + 18*w^3 + 
        4*u*(5*v^2 + 11*v*w + 3*w^2)) + 4*ep^3*(u^4*(5*v + w) + 
        u^3*(15*v^2 + 54*v*w + 23*w^2) + u^2*(13*v^3 + 76*v^2*w + 150*v*w^2 + 
          67*w^3) + u*w*(32*v^3 + 113*v^2*w + 158*v*w^2 + 69*w^3) + 
        w*(2*v^4 + 21*v^3*w + 52*v^2*w^2 + 57*v*w^3 + 24*w^4)) + 
      ep^2*(u^4*(19*v - w) + u^3*(71*v^2 + 226*v*w + 75*w^2) + 
        u^2*(73*v^3 + 382*v^2*w + 660*v*w^2 + 251*w^3) + 
        u*w*(164*v^3 + 569*v^2*w + 718*v*w^2 + 273*w^3) + 
        w*(6*v^4 + 97*v^3*w + 258*v^2*w^2 + 265*v*w^3 + 98*w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
  (2*ep*(w*(u + w) + 9*ep*w*(u + w) + 4*ep^3*(3*u*v + 10*u*w + 6*v*w + 
       10*w^2) + 3*ep^2*(3*u*v + 14*u*w + 6*v*w + 14*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)*(v + w)), 
  -((ep^2*(u^4*((4 + 19*ep + 20*ep^2)*v + (-2 - ep + 4*ep^2)*w) + 
      u^3*((2 + 17*ep + 20*ep^2)*v^2 + 16*(1 + 7*ep + 8*ep^2)*v*w + 
        (-10 + 15*ep + 44*ep^2)*w^2) + u*w*(2*(7 + 25*ep + 20*ep^2)*v^3 + 
        (46 + 161*ep + 132*ep^2)*v^2*w + 2*(19 + 122*ep + 128*ep^2)*v*w^2 + 
        3*(-2 + 31*ep + 44*ep^2)*w^3) + u^2*((7 + 19*ep + 12*ep^2)*v^3 + 
        2*(13 + 50*ep + 44*ep^2)*v^2*w + 7*(5 + 36*ep + 40*ep^2)*v*w^2 + 
        (-14 + 71*ep + 124*ep^2)*w^3) + w*(v + w)*(v*w*(7*v + 15*w) + 
        4*ep^2*(2*v^3 + 7*v^2*w + 9*v*w^2 + 12*w^3) + 
        ep*(6*v^3 + 31*v^2*w + 47*v*w^2 + 38*w^3))))/
    ((1 + 2*ep)*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (4*ep*w)/(v*(v + w)), 
  (2*ep*(u - v + w))/(v*(u + v + w)), (ep*(u + 2*v + w))/(v*(u + v + w)), 
  -((ep*((v + w)^2 + u*(2*v + w)))/(v*(v + w)*(u + v + w))), 
  (ep*(v + 2*w))/(v*(v + w)), -(ep/v), 0, 0, 0}, 
 {(-3*ep*(u^3*((2 + 7*ep)*v + 3*ep*w) + w*(v + w)*(v^2 - (-2 + ep)*v*w - 
       ep*w^2) + u*((1 + 2*ep)*v^3 + 2*(3 + 4*ep)*v^2*w + 
       3*(2 + 3*ep)*v*w^2 + ep*w^3) + u^2*((3 + 7*ep)*v^2 + 5*ep*w^2 + 
       6*v*(w + 3*ep*w))))/(2*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (3*ep^2*w*(u + v + w))/(2*(1 + 4*ep)*v*(u + w)*(v + w)), 
  (3*ep*(u^2*(w + 3*ep*w) + w*(v + w)*((-1 + ep)*v + w + 3*ep*w) + 
     u*(-v^2 + 4*ep*v*w + 2*(1 + 3*ep)*w^2)))/(2*(1 + 4*ep)*v*(u + w)*(v + w)*
    (u + v + w)), (3*ep*(u^4*((4 + 13*ep)*v + 5*ep*w) + 
     u^3*((-1 + 4*ep)*v^2 + (16 + 81*ep)*v*w + (-3 + 37*ep)*w^2) + 
     u^2*((4 - 6*ep)*v^3 + (15 + 4*ep)*v^2*w + 3*(10 + 49*ep)*v*w^2 + 
       9*(-1 + 9*ep)*w^3) + u*w*(-2*(-4 + ep)*v^3 + 3*(11 + 2*ep)*v^2*w + 
       (28 + 103*ep)*v*w^2 + (-9 + 71*ep)*w^3) + 
     w*(v + w)*(w*(4*v^2 + 13*v*w - 3*w^2) + 2*ep*(2*v^3 + 2*v^2*w + v*w^2 + 
         11*w^3))))/(2*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
  (3*ep*(2*u^4*(v + 3*ep*v + ep*w) + u^3*(-((2 + ep)*v^2) + (8 + 41*ep)*v*w + 
       2*(-1 + 9*ep)*w^2) + u^2*((2 - 4*ep)*v^3 - 6*(-1 + ep)*v^2*w + 
       4*(4 + 19*ep)*v*w^2 + 6*(-1 + 7*ep)*w^3) + 
     u*w*(-2*(-2 + ep)*v^3 - 3*(-6 + ep)*v^2*w + (16 + 53*ep)*v*w^2 + 
       2*(-3 + 19*ep)*w^3) + 2*w*(v + w)*(w*(v^2 + 4*v*w - w^2) + 
       ep*(v^3 + v^2*w + 6*w^3))))/(2*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*
    (u + v + w)), 0, 0, 
  (ep*(3*u^3*(v + 3*ep*v + ep*w) + w*(v + w)*(v^2 - (-3 + ep)*v*w - ep*w^2) + 
     u^2*((4 + 7*ep)*v^2 + (9 + 22*ep)*v*w + 5*ep*w^2) + 
     u*((1 + 2*ep)*v^3 + 8*(1 + ep)*v^2*w + (9 + 11*ep)*v*w^2 + ep*w^3)))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (-2*ep*(2*u^3*(v + 3*ep*v + ep*w) + w*(v + w)*(v^2 - 2*(-1 + ep)*v*w - 
       2*ep*w^2) + u^2*((3 + 6*ep)*v^2 + 2*(3 + 7*ep)*v*w + 2*ep*w^2) + 
     u*((1 + 2*ep)*v^3 + 6*(1 + ep)*v^2*w + 2*(3 + 2*ep)*v*w^2 - 2*ep*w^3)))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 
  (-2*ep*(u^3*(v + 2*ep*v) + w*(v + w)*((1 - 2*ep)*v^2 + (4 - 9*ep)*v*w + 
       (-1 + ep)*w^2) + u*(v^3 - 5*(-1 + ep)*v^2*w + (6 + 5*ep)*v*w^2 + 
       2*(-1 + ep)*w^3) + u^2*((4*v - w)*w + ep*(4*v^2 + 15*v*w + w^2))))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  -((ep*(3*u^3*(v + 3*ep*v + ep*w) + w*(v + w)^2*((3 + 10*ep)*v + 5*ep*w) + 
      u*(v + w)*((3 + 8*ep)*v^2 + 2*(4 + 15*ep)*v*w + 13*ep*w^2) + 
      u^2*(5*(1 + 3*ep)*v^2 + 11*ep*w^2 + 8*v*(w + 4*ep*w))))/
    ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w))), 
  (-2*ep*(u*v*w + u^2*(v + 3*ep*v - 2*ep*w) + ep*u*(v^2 - 4*w^2) - 
     ep*w*(v^2 + 3*v*w + 2*w^2)))/((1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)), 
  -((ep*(-(w*(v + w)^2*(v + 3*ep*v + 2*(-1 + ep)*w)) + 
      u^3*(v + 4*ep*v + 2*ep*w) - u*(v + w)*(v^2 - (4 + ep)*v*w + 
        2*(-2 + ep)*w^2) + u^2*((3 + 6*ep)*v^2 + 2*(3 + 5*ep)*v*w + 
        2*(1 + ep)*w^2)))/((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w))), 
  (2*ep*(u^3*(v + 4*ep*v + 2*ep*w) + u^2*((3 + 8*ep)*v^2 + (5 + 13*ep)*v*w + 
       (1 + 3*ep)*w^2) + w*(v + w)^2*(w - ep*(v + w)) + 
     2*u*(v + w)*(w*(2*v + w) + ep*v*(v + 3*w))))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 
  -((ep*(w*(v + w)*(v - 3*ep*w) + u^2*(v + 3*ep*v + ep*w) + 
      u*((1 + 2*ep)*v^2 + 2*(1 + ep)*v*w - 2*ep*w^2)))/
    ((1 + 4*ep)*v*(u + w)*(v + w)^2)), 
  (2*ep*(w*(v + w)*(v - 3*ep*w) + u^2*(v + 3*ep*v + ep*w) + 
     u*((1 + 2*ep)*v^2 + 2*(1 + ep)*v*w - 2*ep*w^2)))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2), 
  -((ep*((v + w)*((-1 + 2*ep)*v + w + 3*ep*w) + 
      u*((-1 + 3*ep)*v + w + 3*ep*w)))/((1 + 4*ep)*v*(v + w)*(u + v + w))), 
  (-2*ep*(u*(v + ep*v - ep*w) + ep*(2*v^2 + v*w - w^2)))/
   ((1 + 4*ep)*v*(v + w)*(u + v + w)), 
  (ep*(u^4*(v + 6*ep*v + 4*ep*w) + u^3*(v + w)*((2 + 7*ep)*v + 8*ep*w) + 
     u^2*v*((2*v - w)*w + ep*(v^2 + 12*v*w + 5*w^2)) - 
     w*(v + w)*(2*v*w^2 + ep*(2*v^3 + 5*v^2*w + 3*v*w^2 + 4*w^3)) - 
     u*w*(2*v*w*(v + 2*w) + ep*(4*v^3 + 3*v^2*w + 11*v*w^2 + 8*w^3))))/
   ((1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
  (2*ep*(u^3*(-((1 + 3*ep)*v^2) + (2 + 11*ep)*v*w + 8*ep*w^2) + 
     w*(v + w)*(3*v*w^2 + ep*(2*v^3 + 5*v^2*w + 7*v*w^2 + 8*w^3)) + 
     u^2*(v*w*(v + 7*w) + ep*(-v^3 + 37*v*w^2 + 24*w^3)) + 
     u*w*(v*w*(5*v + 8*w) + ep*(4*v^3 + 15*v^2*w + 41*v*w^2 + 24*w^3))))/
   ((1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 
  -((ep*(u^4*(v + 4*ep*v + 2*ep*w) - u^3*((1 + 2*ep)*v^2 - (4 + 25*ep)*v*w + 
        (1 - 15*ep)*w^2) + u^2*((1 - 3*ep)*v^3 - (-3 + ep)*v^2*w + 
        (8 + 53*ep)*v*w^2 + 3*(-1 + 11*ep)*w^3) + 
      u*w*(2*v^3 + (9 + 10*ep)*v^2*w + (8 + 47*ep)*v*w^2 + 
        (-3 + 29*ep)*w^3) + w*(v + w)*(w*(v^2 + 4*v*w - w^2) + 
        ep*(2*v^3 + 3*v^2*w + 6*v*w^2 + 9*w^3))))/((1 + 4*ep)*v*(u + w)^2*
     (v + w)^2*(u + v + w))), 
  -((ep*(u^4*((2 + 9*ep)*v + 5*ep*w) + u^3*((-2 + 3*ep)*v^2 + 
        (8 + 71*ep)*v*w + 2*(-1 + 22*ep)*w^2) + 
      2*u^2*((1 - 3*ep)*v^3 + (3 + 8*ep)*v^2*w + 8*(1 + 10*ep)*v*w^2 + 
        3*(-1 + 17*ep)*w^3) + u*w*(4*v^3 + (18 + 35*ep)*v^2*w + 
        (16 + 143*ep)*v*w^2 + 2*(-3 + 46*ep)*w^3) + 
      w*(v + w)*(2*w*(v^2 + 4*v*w - w^2) + ep*(3*v^3 + 6*v^2*w + 16*v*w^2 + 
          29*w^3))))/((1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w))), 
  -((ep*(2*u^4*(v + 3*ep*v + ep*w) + 2*u^3*((-1 + ep)*v^2 + 
        2*(2 + 11*ep)*v*w + (-1 + 9*ep)*w^2) + 
      u^2*((2 - 4*ep)*v^3 - 6*(-1 + ep)*v^2*w + 4*(4 + 19*ep)*v*w^2 + 
        6*(-1 + 7*ep)*w^3) + u*w*((4 - 5*ep)*v^3 - 3*(-6 + 5*ep)*v^2*w + 
        4*(4 + 11*ep)*v*w^2 + 2*(-3 + 19*ep)*w^3) + 
      w*(v + w)*(2*w*(v^2 + 4*v*w - w^2) + ep*(v^3 - v^2*w - 6*v*w^2 + 
          12*w^3))))/((1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w))), 
  (-2*ep*(2*u^4*(v + 3*ep*v + ep*w) + u^2*(-2*(-1 + ep)*v^3 + 
       (7 + ep)*v^2*w + (11 + 54*ep)*v*w^2 + 3*(-2 + 9*ep)*w^3) + 
     u*w*(2*(2 + ep)*v^3 + (14 + 11*ep)*v^2*w + 3*(3 + 14*ep)*v*w^2 + 
       (-6 + 23*ep)*w^3) + u^3*((7*v - 2*w)*w + 
       ep*(-v^2 + 30*v*w + 13*w^2)) + w*(v + w)*(w*(2*v^2 + 5*v*w - 2*w^2) + 
       ep*(2*v^3 + 4*v^2*w + 5*v*w^2 + 7*w^3))))/
   ((1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  -((ep*(2*ep*(v + w)^2 + u*(v + 4*ep*v + 2*ep*w)))/
    ((1 + 4*ep)*v*(v + w)*(u + v + w))), 
  (ep*((v + w)*(v + 2*ep*v + ep*w) + u*(v + 3*ep*v + ep*w)))/
   ((v + 4*ep*v)*(v + w)^2), (ep^2*(-u^2 + w*(v + w)))/
   ((1 + 4*ep)*v*(u + w)*(v + w)), 
  -((ep*((1 + 3*ep)*w*(v + w)^2*(v + 2*w) + u^3*(v + 4*ep*v + 2*ep*w) + 
      u*(v + 4*ep*v + (2 + 7*ep)*w)*(v^2 + 3*v*w + 2*w^2) + 
      u^2*((3 + 10*ep)*v^2 + 2*(2 + 9*ep)*v*w + 2*(1 + 5*ep)*w^2)))/
    ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w))), 
  (ep*(w*(v + w)^2*(v + 2*ep*v - ep*w) + u^3*(v + 3*ep*v + ep*w) + 
     u*(v + w)*((1 + 4*ep)*v^2 + 2*(2 + 5*ep)*v*w - ep*w^2) + 
     u^2*((3 + 9*ep)*v^2 + ep*w^2 + 4*v*(w + 3*ep*w))))/
   (2*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (6*ep^2*w*(2*u + v + 2*w))/((1 + 4*ep)*v*(u + w)*(v + w)), 
  (ep*(w*(v + w)^2*(v - 5*ep*w) + u^3*(v + 3*ep*v + ep*w) + 
     u*(v + w)*((1 + 4*ep)*v^2 + 4*(1 + ep)*v*w - 9*ep*w^2) + 
     u^2*((3 + 9*ep)*v^2 - 3*ep*w^2 + 4*v*(w + 2*ep*w))))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(u + w)*((v + w)*(v + ep*v + ep*w) + u*(v + 3*ep*v + ep*w)))/
   ((1 + 4*ep)*v*(v + w)^2*(u + v + w)), 0, 0, 0, 
  (ep*(u + ep*u - v + 2*ep*v + w + ep*w))/((1 + 4*ep)*v*(u + v + w)), 0, 0, 
  -((ep*(u + ep*u - v + 2*ep*v + w + ep*w))/((1 + 4*ep)*v*(u + v + w))), 
  -1/2*(ep*(u + ep*u - v + 2*ep*v + w + ep*w))/((1 + 4*ep)*v*(u + v + w)), 0, 
  -((ep*(u + ep*u - v + 2*ep*v + w + ep*w))/((1 + 4*ep)*v*(u + v + w))), 0, 
  0, 0, 0, 0, 0, 0, (2*ep*(u^2*(v + 3*ep*v + ep*w) + 
     (v + w)*(v^2 - 4*(-1 + ep)*v*w + (-1 + 4*ep)*w^2) + 
     u*((-1 + 3*ep)*v^2 + (-1 + 5*ep)*w^2 + 2*v*(w + 8*ep*w))))/
   ((1 + 4*ep)*v*(v + w)^2*(u + v + w)), 
  (-2*ep*(v^2 - w*(u + w) + 2*ep*(v - w)*(u + v + w)))/
   ((1 + 4*ep)*v*(v + w)*(u + v + w)), 
  (ep*(u*(v + 3*ep*v + ep*w) + (v + w)*(v + 4*ep*v + ep*w)))/
   ((v + 4*ep*v)*(v + w)^2), 
  (ep*(u^4*(v + 4*ep*v + 2*ep*w) + u^3*(6*v*w + ep*(v^2 + 33*v*w + 20*w^2)) + 
     w*(v + w)*(4*v*w^2 + ep*(2*v^3 + 9*v^2*w + 17*v*w^2 + 14*w^3)) + 
     u*w*(4*v*w*(2*v + 3*w) + ep*(10*v^3 + 45*v^2*w + 87*v*w^2 + 44*w^3)) + 
     u^2*(v*w*(4*v + 13*w) + ep*(v^3 + 20*v^2*w + 85*v*w^2 + 48*w^3))))/
   ((1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
  (ep*(u^3*((2 + 7*ep)*v^2 - (4 + 15*ep)*v*w + 2*(1 - 3*ep)*w^2) + 
     w*(v + w)*(2*v^3 + 5*v^2*w + (1 - 2*ep)*v*w^2 + 2*(1 - 3*ep)*w^3) + 
     u*w*(-((-4 + ep)*v^3) + (4 - 6*ep)*v^2*w + (2 - 31*ep)*v*w^2 + 
       6*(1 - 3*ep)*w^3) + u^2*((1 + 3*ep)*v^3 + 3*ep*v^2*w - 
       (5 + 38*ep)*v*w^2 + 6*(1 - 3*ep)*w^3)))/((1 + 4*ep)*v*(u + w)^2*
    (v + w)^2*(u + v + w)), 
  (ep^2*(u^3 + 3*u^2*v + v*w*(v + w) + u*(2*v^2 + 3*v*w - w^2)))/
   ((1 + 4*ep)*v*(u + v)*(u + w)*(v + w)), 
  (ep*(u^4*((2 + 7*ep)*v + 3*ep*w) + 2*u^3*((1 + 3*ep)*v^2 + 
       (5 + 21*ep)*v*w + 10*ep*w^2) + 2*u*w*((1 + 6*ep)*v^3 + 
       (7 + 23*ep)*v^2*w + (8 + 39*ep)*v*w^2 + 18*ep*w^3) + 
     u^2*((1 + 3*ep)*v^3 + (10 + 29*ep)*v^2*w + (19 + 88*ep)*v*w^2 + 
       42*ep*w^3) + w*(v + w)*(v*w*(v + 5*w) + 
       ep*(2*v^3 + 9*v^2*w + 14*v*w^2 + 11*w^3))))/
   (2*(1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
  (-6*ep^2*(2*w*(v + w) + u*(v + 2*w)))/((1 + 4*ep)*v*(u + w)*(v + w)), 
  (ep*(u^4*((2 + 7*ep)*v + 3*ep*w) + 2*u^3*((1 + 2*ep)*v^2 + 
       (5 + 18*ep)*v*w + 8*ep*w^2) + 2*u*w*((1 + 3*ep)*v^3 + 
       (7 + 11*ep)*v^2*w + 8*(1 + 3*ep)*v*w^2 + 12*ep*w^3) + 
     u^2*((1 + ep)*v^3 + 5*(2 + 3*ep)*v^2*w + (19 + 64*ep)*v*w^2 + 
       30*ep*w^3) + w*(v + w)*(v*w*(v + 5*w) + 
       ep*(2*v^3 + 5*v^2*w + 6*v*w^2 + 7*w^3))))/
   ((1 + 4*ep)*v*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (ep*(w*(v + w) + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 0, 0, 
  -(ep/(v + w)), 0, 0, 0}, 
 {(-3*ep*(2*u*((-1 + 2*ep)*v - w)*w*(v + w) + (2*ep*v - w)*w*(v + w)^2 - 
     u^2*(v^2 - 2*(-1 + ep)*v*w + w^2)))/(2*(1 + 4*ep)*v*(u + w)*(v + w)^2*
    (u + v + w)), (-3*ep^2*w*(u + v + w))/((1 + 4*ep)*(u + w)*(v + w)^2), 
  (3*ep*((v + w)^2*((2 + 8*ep)*v^2 + (3 + 5*ep)*v*w + (1 + 2*ep)*w^2) + 
     u^2*((1 + 3*ep)*v^2 + (2 + 3*ep)*v*w + (1 + 3*ep)*w^2) + 
     u*(v + w)*((3 + 9*ep)*v^2 + (5 + 6*ep)*v*w + (2 + 5*ep)*w^2)))/
   (2*(1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (-3*ep*(8*ep*u^3*v*w + u*(v + w)^2*((-1 + 8*ep)*v^2 + (7 + 24*ep)*v*w + 
       4*(2 - 5*ep)*w^2) + (v + w)^3*((4 + 15*ep)*v^2 + (-1 + 59*ep)*v*w + 
       4*(1 - 4*ep)*w^2) - u^2*(v + w)*(4*(-1 + ep)*v^2 - (8 + 17*ep)*v*w + 
       4*(-1 + ep)*w^2)))/(2*(1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)), 
  (-3*ep*(4*ep*u^3*v*w + (v + w)^3*((2 + 7*ep)*v^2 + (-2 + 33*ep)*v*w + 
       (2 - 11*ep)*w^2) + u*(v + w)^2*((-2 + ep)*v^2 + (2 + 9*ep)*v*w + 
       2*(2 - 7*ep)*w^2) - u^2*(v + w)*((-2 + 3*ep)*v^2 + (-2 + 3*ep)*w^2 - 
       4*v*(w + 2*ep*w))))/(2*(1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)), 0, 
  0, -((ep*(w*(v + w)^2*(3*ep*v + 2*w + 2*ep*w) + 
      u^2*((2 + 5*ep)*v^2 + (4 + 5*ep)*v*w + 2*(1 + ep)*w^2) + 
      u*(v + w)*(4*w*(v + w) + ep*(5*v^2 + 8*v*w + 4*w^2))))/
    ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w))), 
  (2*ep*(w*(v + w)^2*(w + ep*(v + 3*w)) + 
     u^2*((1 + 3*ep)*v^2 + (1 + 3*ep)*w^2 + 2*v*(w + 2*ep*w)) + 
     u*(v + w)*(2*w*(v + w) + ep*(3*v^2 + 5*v*w + 6*w^2))))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 
  (2*ep*((v + w)^2*((1 + 3*ep)*v^2 + 14*ep*v*w + (1 - 3*ep)*w^2) + 
     u^2*((1 + ep)*v^2 - 2*(-1 + ep)*v*w + (1 + ep)*w^2) + 
     2*u*(v + w)*(w*(v + w) + ep*(3*v^2 - 2*v*w - w^2))))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  -((ep*(v*(u + w)*(v + w)^2 + 2*ep*(w^2*(v + w)^2 + u^2*(v^2 + w^2) + 
        2*u*(v^3 + v^2*w + v*w^2 + w^3))))/((1 + 4*ep)*v*(u + w)*(v + w)^2*
     (u + v + w))), (2*ep*(v*(u + w)*(v + w)^2 + 
     2*ep*(w^2*(v + w)^2 + u^2*(v^2 + w^2) + 
       2*u*(v^3 + v^2*w + v*w^2 + w^3))))/((1 + 4*ep)*v*(u + w)*(v + w)^2*
    (u + v + w)), 
  -((ep*(v*(v + w)^2*(u + 2*v + w) - 
      2*ep*(-((v + w)^2*(3*v^2 + 2*v*w - 2*w^2)) + u^2*(v^2 + w^2) + 
        u*(v^3 + v^2*w + 3*v*w^2 + 3*w^3))))/((1 + 4*ep)*v*(u + w)*(v + w)^2*
     (u + v + w))), 
  (2*ep*(v^2*(v + w)^2 + ep*(v + w)^2*(3*v^2 + 2*v*w - 3*w^2) - 
     2*ep*u^2*(v^2 + w^2) - ep*u*(3*v^3 + 3*v^2*w + 5*v*w^2 + 5*w^3)))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 
  (ep*(-3*ep*u^2*w + u*(4*(1 + 4*ep)*v^2 + (8 + 17*ep)*v*w + 
       4*(1 + ep)*w^2) + (v + w)*(4*(1 + 4*ep)*v^2 + 2*(4 + 9*ep)*v*w + 
       (4 + 7*ep)*w^2)))/((1 + 4*ep)*v*(u + w)*(v + w)^2), 
  (-2*ep*((v + w)*((1 + 4*ep)*v^2 + (2 + 3*ep)*v*w + (1 + 4*ep)*w^2) + 
     u*((1 + 4*ep)*v^2 + (2 + 5*ep)*v*w + (1 + 4*ep)*w^2)))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2), 
  -((ep*(v*(v + w)^3*(2*u + v + 2*w) + 
      ep*(-4*u^3*v*w + (v + w)^3*(6*v^2 - 11*v*w + 3*w^2) + 
        u*(v + w)^2*(7*v^2 - 11*v*w + 4*w^2) + 
        u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + 4*ep)*v*(u + w)*
     (v + w)^3*(u + v + w))), 
  (2*ep*(v*(u + w)*(v + w)^3 + ep*(-4*u^3*v*w - 4*(4*v - w)*w*(v + w)^3 + 
       u*(v + w)^2*(3*v^2 - 14*v*w + 5*w^2) + 
       u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + 4*ep)*v*(u + w)*
    (v + w)^3*(u + v + w)), 
  (ep*((-1 + 2*ep)*u + (-1 + 3*ep)*v + (-1 + 2*ep)*w))/
   ((1 + 4*ep)*v*(u + v + w)), (2*ep*(v + ep*(2*u + v + 2*w)))/
   ((1 + 4*ep)*v*(u + v + w)), 0, 0, 0, 
  (ep*(4*ep*u^3*v*w + (v + w)^3*((1 + 4*ep)*v^2 + (-1 + 18*ep)*v*w + 
       (1 - 7*ep)*w^2) - u^2*(v + w)*((-1 + 3*ep)*v^2 + (-1 + 3*ep)*w^2 - 
       2*v*(w + 4*ep*w)) - u*(v + w)^2*((1 + 2*ep)*v^2 + 2*(-1 + 5*ep)*w^2 - 
       v*(w + 10*ep*w))))/((1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)), 
  (ep*(3*ep*u^3*(v - w)*w + (v + w)^3*((2 + 9*ep)*v^2 + (-2 + 45*ep)*v*w + 
       2*(1 - 10*ep)*w^2) - 2*u^2*(v + w)*((-1 + 3*ep)*v^2 - 2*v*w + 
       (-1 + 9*ep)*w^2) + u*(v + w)^2*((-2 + 3*ep)*v^2 + (4 - 35*ep)*w^2 + 
       2*v*(w + 5*ep*w))))/((1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)), 
  (ep*(2*ep*u^3*v*w + (v + w)^3*((2 + 7*ep)*v^2 + 2*(-1 + 17*ep)*v*w + 
       (2 - 11*ep)*w^2) + u*(v + w)^2*((-2 + 4*ep)*v^2 + (2 + ep)*v*w + 
       2*(2 - 7*ep)*w^2) - u^2*(v + w)*((-2 + 3*ep)*v^2 - (4 + ep)*v*w + 
       (-2 + 3*ep)*w^2)))/((1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)), 
  (2*ep*(4*ep*u^3*v*w + (v + w)^3*((2 + 7*ep)*v^2 + 22*ep*v*w + 
       2*(1 - 3*ep)*w^2) - u^2*(v + w)*((-2 + ep)*v^2 + (-2 + ep)*w^2 - 
       4*v*(w + 3*ep*w)) + u*(v + w)^2*(4*w*(v + w) + 
       ep*(v^2 + 16*v*w - 7*w^2))))/((1 + 4*ep)*v*(u + w)*(v + w)^3*
    (u + v + w)), 0, 0, 0, 0, 0, 
  (ep*(u*(v + w)*((3 + 10*ep)*v^2 + 5*(1 + ep)*v*w - 2*(1 + 3*ep)*w^2) + 
     u^2*((1 + 4*ep)*v^2 + (2 + ep)*v*w - (1 + 3*ep)*w^2) + 
     (v + w)^2*((1 + 4*ep)*v^2 + (3 + 4*ep)*v*w - (1 + 3*ep)*w^2)))/
   ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  -((ep^2*(u*(v^2 + 5*v*w + 2*w^2) + w*(5*v^2 + 7*v*w + 2*w^2)))/
    ((1 + 4*ep)*v*(u + w)*(v + w)^2)), 
  -((ep*(u*(v + 3*ep*v + w + ep*w) + (v + w)*(v + 4*ep*v + w + ep*w)))/
    ((1 + 4*ep)*v*(u + w)*(v + w))), (ep*(v + w + 2*ep*(u + 2*(v + w))))/
   ((1 + 4*ep)*(v + w)*(u + v + w)), 
  -1/2*(ep*((v + w)^2*((1 + 4*ep)*v^2 + (3 + 5*ep)*v*w + (1 + 3*ep)*w^2) + 
      u*(v + w)*((3 + 11*ep)*v^2 + (5 + 9*ep)*v*w + 2*(1 + 3*ep)*w^2) + 
      u^2*((1 + 5*ep)*v^2 + (1 + 3*ep)*w^2 + 2*v*(w + 2*ep*w))))/
    ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w)), 
  (6*ep^2*w*(-2*v^2 - v*w + w^2 + u*(-v + w)))/((1 + 4*ep)*v*(u + w)*
    (v + w)^2), 
  -((ep*(u^2*((1 + 5*ep)*v^2 + 2*(1 + ep)*v*w + (1 + 5*ep)*w^2) + 
      (v + w)^2*((1 + 4*ep)*v^2 + (3 + ep)*v*w + (1 + 5*ep)*w^2) + 
      u*(v + w)*((3 + 11*ep)*v^2 + (5 + 3*ep)*v*w + 2*(1 + 5*ep)*w^2)))/
    ((1 + 4*ep)*v*(u + w)*(v + w)^2*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(u + 2*ep*u + w + 2*ep*(v + w)))/((1 + 4*ep)*v*(u + v + w)), 0, 0, 0, 
  -((ep*(u^3*w*((4 + ep)*v + ep*w) + w*(v + w)^3*((2 - 19*ep)*v + 
        (-1 + 3*ep)*w) + u^2*(v + w)*((1 + 3*ep)*v^2 + (10 - 3*ep)*v*w + 
        (-1 + ep)*w^2) + u*(v + w)^2*((2 + 7*ep)*v^2 + (8 - 11*ep)*v*w + 
        (-2 + 3*ep)*w^2)))/((1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w))), 
  (ep^2*(u^3*w + u^2*(-v^2 + 3*v*w + 2*w^2) + v*w*(5*v^2 + 8*v*w + 3*w^2) + 
     u*(-v^3 + 5*v^2*w + 6*v*w^2 + w^3)))/((1 + 4*ep)*v*(u + v)*(u + w)*
    (v + w)^2), -((ep*(-2*ep*u^2*w + u*(v + w)*(v + 5*ep*v + w - ep*w) + 
      (v + w)^2*(v + 4*ep*v + w + ep*w)))/((1 + 4*ep)*v*(u + w)*(v + w)^2)), 
  -((ep*(v^2*(v + w)^3 + ep*(2*u^3*(v - w)*w + u*(v + w)^2*
         (v^2 + 17*v*w - 12*w^2) + (v + w)^3*(4*v^2 + 21*v*w - 7*w^2) + 
        u^2*(v^3 + 11*v^2*w + 3*v*w^2 - 7*w^3))))/
    ((1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w))), 
  -1/2*(ep*(2*ep*u^3*(v - w)*w + 2*u*(v + w)^2*((1 + 4*ep)*v^2 + 
        (1 - 3*ep)*w^2 + 2*v*(w + 6*ep*w)) + u^2*(v + w)*
       ((1 + 4*ep)*v^2 + (1 - 4*ep)*w^2 + 2*v*(w + 7*ep*w)) + 
      (v + w)^3*((2 + 8*ep)*v^2 + (1 - 4*ep)*w^2 + 2*v*(w + 12*ep*w))))/
    ((1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w)), 
  (6*ep^2*(v^2 - w*(u + w)))/((v + 4*ep*v)*(v + w)^2), 
  -((ep*(4*ep*u^3*v*w + 2*u*(v + w)^2*((1 + 3*ep)*v^2 + (2 + 11*ep)*v*w + 
        w^2) + u^2*(v + w)*((1 + 2*ep)*v^2 + (1 + 2*ep)*w^2 + 
        2*v*(w + 8*ep*w)) + (v + w)^3*((2 + 8*ep)*v^2 + (1 - 2*ep)*w^2 + 
        2*v*(w + 11*ep*w))))/((1 + 4*ep)*v*(u + w)*(v + w)^3*(u + v + w))), 
  0, 0, 0, 0, 0, 0, 0, (-2*ep*(u^2 + (1 + 3*ep)*v^2 + (-1 + 15*ep)*v*w + 
     (1 - 4*ep)*w^2 + u*((-1 + 3*ep)*v + 2*w - 4*ep*w)))/
   ((1 + 4*ep)*v*(u + w)*(u + v + w)), 
  (2*ep*(u*(v + ep*v - ep*w) + (v + w)*(v + 3*ep*v - ep*w)))/
   ((1 + 4*ep)*v*(u + w)*(u + v + w)), 0, 
  (ep*((-1 + 2*ep)*u + v + ep*v - w + 2*ep*w))/((1 + 4*ep)*v*(u + v + w)), 
  -((ep*((-1 + 2*ep)*u + v + ep*v - w + 2*ep*w))/((1 + 4*ep)*v*(u + v + w))), 
  0, (ep*((-1 + 2*ep)*u + v + ep*v - w + 2*ep*w))/
   (2*(1 + 4*ep)*v*(u + v + w)), 0, 
  (ep*((-1 + 2*ep)*u + v + ep*v - w + 2*ep*w))/((1 + 4*ep)*v*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(u + v + w), ep/v, 0, 0, 0, 
  0}, {(-3*ep*((v + 6*ep*v - w)*w*(v + w)^2 + 
     u*(v + w)*((1 + 4*ep)*v^2 + (-1 + 8*ep)*v*w - 2*w^2) - 
     u^2*(v^2 - 2*(-1 + ep)*v*w + w^2)))/(2*(v + 4*ep*v)*(v + w)^2*
    (u + v + w)^2), (-3*ep^2*w)/((1 + 4*ep)*(v + w)^2), 
  (-3*ep*(-(u*v*(v + w)^2) + ep*(w*(v + w)^2*(7*v + 2*w) + 
       u^2*(v^2 + 5*v*w + w^2) + u*(-v^3 + 9*v^2*w + 13*v*w^2 + 3*w^3))))/
   (2*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (3*ep*(-8*ep*u^3*v*w - 5*u^2*(v + w)*(v^2 + (2 + 5*ep)*v*w + w^2) + 
     u*(v + w)^2*((5 + 8*ep)*v^2 - (5 + 16*ep)*v*w + 2*(-5 + 6*ep)*w^2) + 
     (v + w)^3*((1 + 5*ep)*v^2 + (17 + 5*ep)*v*w + (-5 + 12*ep)*w^2)))/
   (2*(v + 4*ep*v)*(v + w)^3*(u + v + w)^2), 
  (3*ep*(-4*ep*u^3*v*w + (v + w)^3*((1 + 5*ep)*v^2 + (13 + 11*ep)*v*w + 
       (-2 + 11*ep)*w^2) + u^2*(v + w)*((-2 + 3*ep)*v^2 + (-2 + 3*ep)*w^2 - 
       4*v*(w + 2*ep*w)) + u*(v + w)^2*((5 + 11*ep)*v^2 + 2*(-2 + 7*ep)*w^2 + 
       v*(w + 3*ep*w))))/(2*(v + 4*ep*v)*(v + w)^3*(u + v + w)^2), 0, 0, 
  (ep*(4*v*(u + w)*(v + w)^2 + ep*(w*(v + w)^2*(13*v + 6*w) + 
       u^2*(3*v^2 + 11*v*w + 6*w^2) + u*(11*v^3 + 35*v^2*w + 36*v*w^2 + 
         12*w^3))))/((v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (-2*ep*((v + w)^2*((1 + 4*ep)*v^2 + (4 + 15*ep)*v*w + (1 + 5*ep)*w^2) + 
     u*(v + w)*((4 + 13*ep)*v^2 + 3*(2 + 9*ep)*v*w + 2*(1 + 5*ep)*w^2) + 
     u^2*((1 + 5*ep)*v^2 + (1 + 5*ep)*w^2 + 2*v*(w + 6*ep*w))))/
   ((v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 0, 
  (-2*ep*(v*(v + w)^2*(3*u + v + 7*w) + ep*(u^2*(3*v^2 + 10*v*w + 3*w^2) + 
       (v + w)^2*(5*v^2 + 14*v*w + 7*w^2) + 
       2*u*(3*v^3 + 15*v^2*w + 17*v*w^2 + 5*w^3))))/
   ((v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (ep*(2*u*w*(v + w)*(v + 6*ep*v + w + 2*ep*w) + 
     w*(v + w)^2*(w + 2*ep*(2*v + w)) + 
     u^2*((1 + 2*ep)*v^2 + (1 + 2*ep)*w^2 + 2*v*(w + 4*ep*w))))/
   ((v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (-2*ep*(2*u*w*(v + w)*(v + 6*ep*v + w + 2*ep*w) + 
     w*(v + w)^2*(w + 2*ep*(2*v + w)) + 
     u^2*((1 + 2*ep)*v^2 + (1 + 2*ep)*w^2 + 2*v*(w + 4*ep*w))))/
   ((v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  -((ep*(-((v + w)^2*(2*ep*v^2 - w^2)) + 2*u*(v + w)*
       ((1 + ep)*v^2 + (1 + ep)*w^2 + 2*v*(w + 3*ep*w)) + 
      u^2*((1 + 2*ep)*v^2 + (1 + 2*ep)*w^2 + 2*v*(w + 4*ep*w))))/
    ((v + 4*ep*v)*(v + w)^2*(u + v + w)^2)), 
  (2*ep*(u^2*((1 + 2*ep)*v^2 + (1 + 2*ep)*w^2 + 2*v*(w + 4*ep*w)) + 
     u*(v + w)*((1 + ep)*v^2 + (2 + 3*ep)*w^2 + 3*v*(w + 4*ep*w)) - 
     (v + w)^2*(-w^2 + ep*(v^2 - 2*v*w - w^2))))/
   ((v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 0, 
  -((ep*(3*ep*u^2*w + w*(v + w)*(v + 18*ep*v + w + 13*ep*w) + 
      u*((1 + 4*ep)*v^2 + (2 + 23*ep)*v*w + (1 + 16*ep)*w^2)))/
    ((1 + 4*ep)*v*(v + w)^2*(u + v + w))), 
  (2*ep*(w*(v + w)*(v + 9*ep*v + w + 4*ep*w) + 
     u*((1 + 4*ep)*v^2 + (2 + 11*ep)*v*w + (1 + 4*ep)*w^2)))/
   ((1 + 4*ep)*v*(v + w)^2*(u + v + w)), 
  -((ep*(2*v*(v + w)^3*(u + 2*w) + 
      ep*(-4*u^3*v*w + (v + w)^3*(2*v^2 - 3*v*w + 3*w^2) + 
        u*(v + w)^2*(7*v^2 - 11*v*w + 4*w^2) + 
        u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((v + 4*ep*v)*(v + w)^3*
     (u + v + w)^2)), (-2*ep*(-(v*(v + w)^3*(u + 4*w)) + 
     ep*(4*u^3*v*w + 4*(v - w)*w*(v + w)^3 - u*(v + w)^2*
        (3*v^2 - 14*v*w + 5*w^2) - u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/
   ((v + 4*ep*v)*(v + w)^3*(u + v + w)^2), 
  (ep*(v*(3*u + 2*v + 3*w) + ep*(6*u^2 + 19*u*v + 8*v^2 + 12*u*w + 19*v*w + 
       6*w^2)))/((v + 4*ep*v)*(u + v + w)^2), 
  (-2*ep*(u + w)*(u + 2*ep*u + 3*ep*v + w + 2*ep*w))/
   ((v + 4*ep*v)*(u + v + w)^2), 0, 0, 0, 
  (ep*(4*ep*u^3*v*w + w*(v + w)^3*((-5 + 2*ep)*v + (2 - 3*ep)*w) + 
     u^2*(v + w)*((2 + ep)*v^2 + (2 + ep)*w^2 + 4*v*(w + 4*ep*w)) - 
     u*(v + w)^2*((1 + 2*ep)*v^2 + 2*(-2 + ep)*w^2 - 3*v*(w + 6*ep*w))))/
   ((v + 4*ep*v)*(v + w)^3*(u + v + w)^2), 
  (ep*(3*ep*u^3*(v - w)*w + (v + w)^3*((1 + 5*ep)*v^2 + (-8 + 21*ep)*v*w + 
       (5 - 8*ep)*w^2) + u^2*(v + w)*((5 + 6*ep)*v^2 + 2*(5 + 12*ep)*v*w + 
       (5 - 6*ep)*w^2) + u*(v + w)^2*(10*w*(v + w) + 
       ep*(11*v^2 + 42*v*w - 11*w^2))))/((v + 4*ep*v)*(v + w)^3*
    (u + v + w)^2), 
  -((ep*(-2*ep*u^3*v*w + u^2*(v + w)*((-2 + 3*ep)*v^2 - (4 + ep)*v*w + 
        (-2 + 3*ep)*w^2) + (v + w)^3*((1 + 5*ep)*v^2 + (13 + 10*ep)*v*w + 
        (-2 + 11*ep)*w^2) + u*(v + w)^2*((5 + 8*ep)*v^2 + 2*(-2 + 7*ep)*w^2 + 
        v*(w + 11*ep*w))))/((v + 4*ep*v)*(v + w)^3*(u + v + w)^2)), 
  (-2*ep*(-4*ep*u^3*v*w + (v + w)^3*((1 + 5*ep)*v^2 + 2*(4 + 5*ep)*v*w + 
       2*(-1 + 3*ep)*w^2) + u^2*(v + w)*((-2 + ep)*v^2 + (-2 + ep)*w^2 - 
       4*v*(w + 3*ep*w)) + u*(v + w)^2*((3 + 11*ep)*v^2 + (-4 + 7*ep)*w^2 - 
       v*(w + 4*ep*w))))/((v + 4*ep*v)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 
  0, (ep*(u*(v + w)*(2*(2 + 7*ep)*v^2 + 3*(2 + 3*ep)*v*w - 
       2*(1 + 3*ep)*w^2) + u^2*((1 + 4*ep)*v^2 + (2 + ep)*v*w - 
       (1 + 3*ep)*w^2) + (v + w)^2*((2 + 8*ep)*v^2 - (1 + 3*ep)*w^2 + 
       4*v*(w + 2*ep*w))))/((v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (ep*(u*((2 + 7*ep)*v^2 + (4 + 11*ep)*v*w + 2*(1 + 3*ep)*w^2) + 
     (v + w)*((2 + 8*ep)*v^2 + (4 + 11*ep)*v*w + 2*(1 + 3*ep)*w^2)))/
   ((1 + 4*ep)*v*(v + w)^2*(u + v + w)), (ep^2*(3*w*(v + w) + u*(v + 3*w)))/
   ((1 + 4*ep)*v*(v + w)*(u + v + w)), 
  -((ep*(u + w)*((1 + 4*ep)*w*(v + w) + u*(v + 2*ep*v + w + 4*ep*w)))/
    ((1 + 4*ep)*v*(v + w)*(u + v + w)^2)), 
  (ep*(w*(v + w)^2*(7*ep*v + w + 5*ep*w) + 
     u^2*((1 + 3*ep)*v^2 + (1 + 5*ep)*w^2 + 2*v*(w + 6*ep*w)) + 
     u*(v + w)*(2*w*(v + w) + ep*(v^2 + 19*v*w + 10*w^2))))/
   (2*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (6*ep^2*w*(-2*v^2 - v*w + w^2 + u*(-v + w)))/((1 + 4*ep)*v*(v + w)^2*
    (u + v + w)), (ep*(w*(v + w)^2*(11*ep*v + w + 3*ep*w) + 
     u^2*((1 + 3*ep)*v^2 + (1 + 3*ep)*w^2 + 2*v*(w + 7*ep*w)) + 
     u*(v + w)*(2*w*(v + w) + ep*(v^2 + 25*v*w + 6*w^2))))/
   ((v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*((1 + 2*ep)*u^2 + (1 + 4*ep)*v^2 + 2*ep*v*w + (1 + 2*ep)*w^2 + 
     2*u*(w + ep*(v + 2*w))))/((v + 4*ep*v)*(u + v + w)^2), 0, 0, 0, 
  -((ep*(u^3*w*((4 + ep)*v + ep*w) + u^2*(v + w)*((1 + 3*ep)*v^2 + 
        (12 + 5*ep)*v*w + (-1 + ep)*w^2) + u*(v + w)^2*
       ((3 + 11*ep)*v^2 + (13 + 9*ep)*v*w + (-2 + 3*ep)*w^2) + 
      (v + w)^3*((2 + 8*ep)*v^2 + 9*(1 + ep)*v*w + (-1 + 3*ep)*w^2)))/
    ((v + 4*ep*v)*(v + w)^3*(u + v + w)^2)), 
  -((ep*(-(ep*u^3*w) + u^2*((1 + 5*ep)*v^2 + (2 + 5*ep)*v*w + 
        (1 + 2*ep)*w^2) + u*((3 + 13*ep)*v^3 + (7 + 23*ep)*v^2*w + 
        (5 + 14*ep)*v*w^2 + (1 + 3*ep)*w^3) + 
      v*(v + w)*((2 + 8*ep)*v^2 + 3*(1 + 3*ep)*w^2 + 5*v*(w + 3*ep*w))))/
    ((1 + 4*ep)*v*(u + v)*(v + w)^2*(u + v + w))), 
  (ep^2*(2*u^2*w + 3*w*(v + w)^2 + u*(-v^2 + 4*v*w + 5*w^2)))/
   ((1 + 4*ep)*v*(v + w)^2*(u + v + w)), 
  -((ep*(-4*v*w*(v + w)^3 + ep*(2*u^3*(v - w)*w + (5*v - 7*w)*w*(v + w)^3 + 
        u*(v + w)^2*(v^2 + 17*v*w - 12*w^2) + u^2*(v^3 + 11*v^2*w + 3*v*w^2 - 
          7*w^3))))/((v + 4*ep*v)*(v + w)^3*(u + v + w)^2)), 
  (ep*w*(2*v*(v + w)^3 + ep*(u^3*(-v + w) - u*(4*v - 7*w)*(v + w)^2 + 
       4*w*(v + w)^3 + u^2*(-3*v^2 + v*w + 4*w^2))))/
   ((v + 4*ep*v)*(v + w)^3*(u + v + w)^2), 
  (-6*ep^2*(u + w)*(-v^2 + w*(u + w)))/((1 + 4*ep)*v*(v + w)^2*(u + v + w)), 
  (2*ep*(2*v*w*(v + w)^3 + ep*(-2*u^3*v*w + w*(v + w)^3*(v + 3*w) + 
       u*(v + w)^2*(v^2 - 3*v*w + 4*w^2) + u^2*(v^3 - 3*v^2*w - 3*v*w^2 + 
         w^3))))/((v + 4*ep*v)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(-u^2 + (1 + 5*ep)*v^2 + (7 + 9*ep)*v*w + (-1 + 4*ep)*w^2 + 
     u*(3*v + 5*ep*v - 2*w + 4*ep*w)))/((v + 4*ep*v)*(u + v + w)^2), 
  (-2*ep*(ep*(v + w)^2 - u*(v + ep*v - ep*w)))/((v + 4*ep*v)*(u + v + w)^2), 
  0, (ep*(1 + ep)*(-2*u + v - 2*w)*(u + w))/((v + 4*ep*v)*(u + v + w)^2), 
  (ep*(1 + ep)*(u + w)*(2*u - v + 2*w))/((v + 4*ep*v)*(u + v + w)^2), 0, 
  (ep*(1 + ep)*(-2*u + v - 2*w)*(u + w))/(2*(v + 4*ep*v)*(u + v + w)^2), 0, 
  (ep*(1 + ep)*(-2*u + v - 2*w)*(u + w))/((v + 4*ep*v)*(u + v + w)^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep*(u + w))/(v*(u + v + w)), 
  -(ep/v), 0, 0, 0, 0}, 
 {(-3*ep*(u^3*(v + 3*ep*v + w + 7*ep*w) + 
     w*(v + w)*(v^2 + 3*(1 + ep)*v*w + (1 + 3*ep)*w^2) + 
     u*((1 + 2*ep)*v^3 + (7 + 12*ep)*v^2*w + 3*(3 + 7*ep)*v*w^2 + 
       (3 + 13*ep)*w^3) + u^2*((3 + 7*ep)*v^2 + (3 + 17*ep)*w^2 + 
       6*v*(w + 3*ep*w))))/(2*(1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)^2), 
  (3*ep^2*w)/(2*(1 + 4*ep)*v*(u + w)), 
  (3*ep*(u^2*(v + 4*ep*v - ep*w) - w*(v + w)*(v - ep*v + ep*w) - 
     u*(v^2 - 4*ep*v*w + 2*ep*w^2)))/(2*(1 + 4*ep)*v*(u + w)*(u + v + w)^2), 
  (3*ep*(u^4*(v + ep*v + w + 9*ep*w) + 
     u^3*((-1 + 4*ep)*v^2 + (3 + 29*ep)*v*w + (4 + 65*ep)*w^2) + 
     u^2*((7 + 6*ep)*v^3 + (25 + 44*ep)*v^2*w + 3*(8 + 41*ep)*v*w^2 + 
       3*(2 + 47*ep)*w^3) + u*w*(2*(7 + 11*ep)*v^3 + (53 + 86*ep)*v^2*w + 
       (43 + 163*ep)*v*w^2 + (4 + 123*ep)*w^3) + 
     w*(v + w)*(w*(7*v^2 + 20*v*w + w^2) + 2*ep*(2*v^3 + 8*v^2*w + 15*v*w^2 + 
         19*w^3))))/(2*(1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2), 
  (3*ep*(v*(u + w)^2*(v + w)*(-3*u + 3*v + 11*w) + 
     ep*(-2*u^4*(v - w) + u^3*(-5*v^2 - 3*v*w + 26*w^2) + 
       2*u^2*w*(v^2 + 16*v*w + 33*w^2) + u*w*(6*v^3 + 25*v^2*w + 65*v*w^2 + 
         62*w^3) + 2*w*(v^4 + 4*v^3*w + 9*v^2*w^2 + 16*v*w^3 + 10*w^4))))/
   (2*(1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2), 0, 0, 
  (ep*(u^3*(v + ep*v + w + 7*ep*w) + w*(v + w)*(v^2 + (4 + 3*ep)*v*w + 
       (1 + 3*ep)*w^2) + u*((1 + 2*ep)*v^3 + 3*(3 + 4*ep)*v^2*w + 
       (11 + 19*ep)*v*w^2 + (3 + 13*ep)*w^3) + 
     u^2*((4 + 7*ep)*v^2 + (3 + 17*ep)*w^2 + 7*v*(w + 2*ep*w))))/
   ((1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)^2), 
  (-2*ep*(u^3*(v + 2*ep*v + w + 6*ep*w) + 
     w*(v + w)*(v^2 + (3 + 2*ep)*v*w + (1 + 2*ep)*w^2) + 
     u^2*((3 + 6*ep)*v^2 + 2*(3 + 7*ep)*v*w + (3 + 14*ep)*w^2) + 
     u*((1 + 2*ep)*v^3 + (7 + 10*ep)*v^2*w + (9 + 16*ep)*v*w^2 + 
       (3 + 10*ep)*w^3)))/((1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)^2), 0, 
  (2*ep*(v*(u - v - 5*w)*(u + w)*(v + w) + 
     ep*(2*u^3*v + 5*u^2*(v - w)*w + u*w*(5*v^2 + 3*v*w - 10*w^2) + 
       w*(2*v^3 + 7*v^2*w - 5*w^3))))/((1 + 4*ep)*v*(u + w)*(v + w)*
    (u + v + w)^2), 
  -((ep*(3*u^3*(v + 3*ep*v + w + 5*ep*w) + w*(v + w)^2*
       ((3 + 10*ep)*v + (3 + 17*ep)*w) + u*(v + w)*((3 + 8*ep)*v^2 + 
        (11 + 42*ep)*v*w + (9 + 49*ep)*w^2) + 
      u^2*(5*(1 + 3*ep)*v^2 + (9 + 47*ep)*w^2 + 14*v*(w + 4*ep*w))))/
    ((1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)^2)), 
  (-2*ep*(u*v*w + u^2*(v + 3*ep*v - 2*ep*w) + ep*u*(v^2 - 4*w^2) - 
     ep*w*(v^2 + 3*v*w + 2*w^2)))/((1 + 4*ep)*v*(u + w)*(u + v + w)^2), 
  (ep*(w*(v + w)^2*(v + 3*ep*v + 2*(-1 + ep)*w) - 2*u^3*(w + 5*ep*w) + 
     u*(v + w)*(v^2 - 5*(1 + ep)*v*w - 6*(1 + ep)*w^2) - 
     2*u^2*((2 + 5*ep)*v^2 + (4 + 9*ep)*v*w + 3*(1 + 3*ep)*w^2)))/
   ((1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)^2), 
  (2*ep*(u^3*(v + 4*ep*v + w + 6*ep*w) + w*(v + w)^2*(w - ep*(v + w)) + 
     u^2*(4*(1 + 3*ep)*v^2 + (3 + 11*ep)*w^2 + 7*v*(w + 3*ep*w)) + 
     u*(v + w)*(w*(5*v + 3*w) + 2*ep*(v^2 + 5*v*w + 2*w^2))))/
   ((1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)^2), 0, 
  -((ep*(w*(v + w)*(v + w + ep*w) + u^2*(v + 3*ep*v + w + 5*ep*w) + 
      u*((1 + 2*ep)*v^2 + 2*(1 + 3*ep)*w^2 + 3*v*(w + 2*ep*w))))/
    ((1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w))), 
  (2*ep*(w*(v + w)*(v + w + ep*w) + u^2*(v + 3*ep*v + w + 5*ep*w) + 
     u*((1 + 2*ep)*v^2 + 2*(1 + 3*ep)*w^2 + 3*v*(w + 2*ep*w))))/
   ((1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)), 
  -((ep*(2*(1 + 4*ep)*u^2*(v - w) + (v + w)^2*(6*ep*v - 2*w - 9*ep*w) + 
      u*(v + w)*((3 + 19*ep)*v - (4 + 17*ep)*w)))/
    ((1 + 4*ep)*v*(v + w)*(u + v + w)^2)), 
  (2*ep*(v*(v + w) + ep*(2*v^2 + 3*v*w + w^2 + u*(3*v + w))))/
   ((v + 4*ep*v)*(u + v + w)^2), 
  (ep*(2*v*(u - w)*(u + w)^2*(v + w) + 
     ep*(2*u^4*(v + 2*w) + u^3*(7*v^2 + 15*v*w + 8*w^2) + 
       u^2*v*(v^2 + 12*v*w + 17*w^2) - u*w*(4*v^3 + 3*v^2*w + 3*v*w^2 + 
         8*w^3) - w*(2*v^4 + 7*v^3*w + 8*v^2*w^2 + 7*v*w^3 + 4*w^4))))/
   ((1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2), 
  (2*ep*(-(u^3*((1 + 3*ep)*v^2 + (1 + ep)*v*w - 8*ep*w^2)) + 
     w*(v + w)*(3*v*w^2 + ep*(2*v^3 + 5*v^2*w + 7*v*w^2 + 8*w^3)) + 
     u^2*(v*w*(v + w) + ep*(-v^3 + 13*v*w^2 + 24*w^3)) + 
     u*w*(5*v*w*(v + w) + ep*(4*v^3 + 15*v^2*w + 29*v*w^2 + 24*w^3))))/
   ((1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2), 0, 0, 0, 
  -((ep*(2*ep*u^4*w + u*w*((4 + 8*ep)*v^3 + (15 + 34*ep)*v^2*w + 
        (11 + 59*ep)*v*w^2 + 41*ep*w^3) + 
      u^2*((2 + ep)*v^3 + (6 + 11*ep)*v^2*w + (4 + 37*ep)*v*w^2 + 
        45*ep*w^3) - u^3*((1 + 2*ep)*v^2 - 19*ep*w^2 + v*(w - 5*ep*w)) + 
      w*(v + w)*(2*v*w*(v + 3*w) + ep*(2*v^3 + 7*v^2*w + 14*v*w^2 + 
          13*w^3))))/((1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2)), 
  -((ep*(u^4*(v + 5*ep*v + w + 9*ep*w) + 
      u^2*((5 + 6*ep)*v^3 + (19 + 68*ep)*v^2*w + 4*(5 + 44*ep)*v*w^2 + 
        6*(1 + 25*ep)*w^3) + u*w*(2*(5 + 12*ep)*v^3 + (38 + 115*ep)*v^2*w + 
        (32 + 207*ep)*v*w^2 + 4*(1 + 33*ep)*w^3) + 
      u^3*(4*w*(v + w) + ep*(11*v^2 + 55*v*w + 68*w^2)) + 
      w*(v + w)*(w*(5*v^2 + 14*v*w + w^2) + ep*(3*v^3 + 18*v^2*w + 40*v*w^2 + 
          41*w^3))))/((1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2)), 
  -((ep*(v*(u + w)^2*(v + w)*(-3*u + 3*v + 11*w) + 
      ep*(-2*u^4*(v - w) - 2*u^3*(v^2 - 13*w^2) + 
        2*u^2*w*(v^2 + 16*v*w + 33*w^2) + u*w*(3*v^3 + 13*v^2*w + 56*v*w^2 + 
          62*w^3) + w*(v^4 + 4*v^3*w + 9*v^2*w^2 + 26*v*w^3 + 20*w^4))))/
    ((1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2)), 
  (-2*ep*(v*(u + w)^2*(v + w)*(-u + 3*v + 8*w) + 
     ep*(-2*u^4*(v - w) + u^3*(-5*v^2 - 2*v*w + 21*w^2) + 
       u*w*(10*v^3 + 39*v^2*w + 66*v*w^2 + 47*w^3) + 
       u^2*(2*v^3 + 9*v^2*w + 34*v*w^2 + 51*w^3) + 
       w*(2*v^4 + 10*v^3*w + 25*v^2*w^2 + 32*v*w^3 + 15*w^4))))/
   ((1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 
  (ep*((1 + 2*ep)*v^2 + v*w - 2*ep*w*(u + w)))/((v + 4*ep*v)*(u + v + w)^2), 
  (ep*((v + w)*(v + 2*ep*v + w + 5*ep*w) + u*(v + 3*ep*v + w + 5*ep*w)))/
   ((1 + 4*ep)*v*(v + w)*(u + v + w)), 
  -((ep*((1 + 5*ep)*u^2 + (1 + 3*ep)*w*(v + w) + (1 + 4*ep)*u*(v + 2*w)))/
    ((1 + 4*ep)*v*(u + w)*(u + v + w))), 
  -((ep*((1 + 3*ep)*w*(v + w)^2*(v + 2*w) + 2*u^3*(v + 4*ep*v + w + 5*ep*w) + 
      u*(v + w)*((1 + 4*ep)*v^2 + (7 + 27*ep)*v*w + 2*(3 + 11*ep)*w^2) + 
      2*u^2*((2 + 7*ep)*v^2 + (5 + 21*ep)*v*w + (3 + 13*ep)*w^2)))/
    ((1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)^2)), 
  (ep*(w*(v + w)^2*(-2*ep*v + w + 3*ep*w) + u^3*(v + 3*ep*v + w + 5*ep*w) + 
     u*w*(v + w)*((3 + 6*ep)*v + (3 + 11*ep)*w) + 
     u^2*((2 + 5*ep)*v^2 + (5 + 16*ep)*v*w + (3 + 13*ep)*w^2)))/
   (2*(1 + 4*ep)*v*(u + w)*(v + w)*(u + v + w)^2), 
  (6*ep^2*w*(2*u + v + 2*w))/((1 + 4*ep)*v*(u + w)*(u + v + w)), 
  (ep*(3*u*w*(v + w)*(v + w + ep*w) + u^3*(v + 3*ep*v + w + 5*ep*w) + 
     u^2*((2 + 5*ep)*v^2 + (5 + 12*ep)*v*w + 3*(1 + 3*ep)*w^2) - 
     w*(v + w)^2*(-w + ep*(4*v + w))))/((1 + 4*ep)*v*(u + w)*(v + w)*
    (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(u + w)*(v*(v + w) + ep*(u*(-v + w) + (v + w)^2)))/
   ((1 + 4*ep)*v*(v + w)*(u + v + w)^2), 0, 0, 0, 
  (ep*(u*(v + ep*v - 3*ep*w) - (v + w)*(2*(1 + ep)*v + 3*ep*w)))/
   ((v + 4*ep*v)*(u + v + w)^2), 0, 0, 
  (ep*(-(u*(v + ep*v - 3*ep*w)) + (v + w)*(2*(1 + ep)*v + 3*ep*w)))/
   ((v + 4*ep*v)*(u + v + w)^2), 
  (ep*(-(u*(v + ep*v - 3*ep*w)) + (v + w)*(2*(1 + ep)*v + 3*ep*w)))/
   (2*(v + 4*ep*v)*(u + v + w)^2), 0, 
  (ep*(-(u*(v + ep*v - 3*ep*w)) + (v + w)*(2*(1 + ep)*v + 3*ep*w)))/
   ((v + 4*ep*v)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(u^2*(v + 5*ep*v + w + 3*ep*w) + 
     u*((3 + 5*ep)*v^2 + (5 + 12*ep)*v*w - (-2 + ep)*w^2) - 
     (v + w)*(v^2 - 4*(-1 + ep)*v*w + (-1 + 4*ep)*w^2)))/
   ((1 + 4*ep)*v*(v + w)*(u + v + w)^2), 
  (-2*ep*((1 + 4*ep)*u^2*(v - w) + 2*u*(ep*(v - 3*w) - w)*(v + w) + 
     (1 + 2*ep)*(v - w)*(v + w)^2))/((1 + 4*ep)*v*(v + w)*(u + v + w)^2), 
  (ep*(u*(v + 3*ep*v + w + 5*ep*w) + (v + w)*(v + 4*ep*v + w + 5*ep*w)))/
   ((1 + 4*ep)*v*(v + w)*(u + v + w)), 
  (ep*(4*v*w*(u + w)^2*(v + w) + ep*(2*u^4*w + u^3*(v^2 + 9*v*w + 20*w^2) + 
       u*w*(10*v^3 + 45*v^2*w + 71*v*w^2 + 44*w^3) + 
       u^2*(v^3 + 20*v^2*w + 49*v*w^2 + 48*w^3) + 
       w*(2*v^4 + 11*v^3*w + 26*v^2*w^2 + 31*v*w^3 + 14*w^4))))/
   ((1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2), 
  (ep*(2*(1 + 4*ep)*u^4*(v + w) + u^3*((3 + 11*ep)*v^2 + (11 + 45*ep)*v*w + 
       2*(4 + 9*ep)*w^2) + w*(v + w)*(2*v^3 + 5*v^2*w + (1 - 2*ep)*v*w^2 + 
       2*(1 - 3*ep)*w^3) + u^2*((1 + 3*ep)*v^3 + (8 + 35*ep)*v^2*w + 
       (19 + 58*ep)*v*w^2 + 6*(2 + ep)*w^3) + 
     u*w*((6 + 7*ep)*v^3 + 13*(1 + ep)*v*w^2 + 2*(4 - 5*ep)*w^3 + 
       11*v^2*(w + 2*ep*w))))/((1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2), 
  (ep*((1 + 5*ep)*u^3 + v*(ep*(v - 3*w) - w)*w + 
     u^2*(v + 7*ep*v + 2*w + 8*ep*w) + u*(w^2 + ep*(2*v^2 + 3*v*w + 3*w^2))))/
   ((1 + 4*ep)*v*(u + v)*(u + w)*(u + v + w)), 
  (ep*(u^4*(v + 3*ep*v + w + 7*ep*w) + 
     2*u^3*((1 + 3*ep)*v^2 + (3 + 13*ep)*v*w + 2*(1 + 9*ep)*w^2) + 
     2*u*w*((1 + 6*ep)*v^3 + (8 + 27*ep)*v^2*w + (9 + 43*ep)*v*w^2 + 
       2*(1 + 13*ep)*w^3) + u^2*((1 + 3*ep)*v^3 + 4*(4 + 19*ep)*v*w^2 + 
       6*(1 + 11*ep)*w^3 + 11*v^2*(w + 3*ep*w)) + 
     w*(v + w)*(w*(v^2 + 6*v*w + w^2) + ep*(2*v^3 + 9*v^2*w + 18*v*w^2 + 
         15*w^3))))/(2*(1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2), 
  (-6*ep^2*(2*w*(v + w) + u*(v + 2*w)))/((1 + 4*ep)*v*(u + w)*(u + v + w)), 
  (ep*(u^4*(v + 3*ep*v + w + 7*ep*w) + 
     2*u^3*((1 + 2*ep)*v^2 + (3 + 10*ep)*v*w + 2*(1 + 8*ep)*w^2) + 
     u^2*((1 + ep)*v^3 + (11 + 19*ep)*v^2*w + 4*(4 + 13*ep)*v*w^2 + 
       6*(1 + 9*ep)*w^3) + 2*u*w*((1 + 3*ep)*v^3 + (8 + 15*ep)*v^2*w + 
       (9 + 28*ep)*v*w^2 + 2*(1 + 10*ep)*w^3) + 
     w*(v + w)*(w*(v^2 + 6*v*w + w^2) + ep*(2*v^3 + 5*v^2*w + 10*v*w^2 + 
         11*w^3))))/((1 + 4*ep)*v*(u + w)^2*(v + w)*(u + v + w)^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 0, ep/v, 0, 0, 0}, 
 {(3*(2*u^5*(v - w) - 2*v^3*w*(v + w)^2 + 2*u^4*(3*v^2 - 8*v*w - 3*w^2) + 
     u^3*(6*v^3 - 34*v^2*w - 21*v*w^2 - 3*w^3) + 
     u*v*w*(3*v^3 + 10*v^2*w + 14*v*w^2 + 3*w^3) + 
     u^2*(2*v^4 - 15*v^3*w - 9*v^2*w^2 + 3*v*w^3 + w^4)))/
   (ep^2*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (3*((u + v)*(v + w)*(u + v + w)^2 + ep*(-4*u^4 - 8*u^3*v + 4*v*(v + w)^3 + 
       u^2*(6*v^2 + 15*v*w + 8*w^2) + u*(14*v^3 + 32*v^2*w + 23*v*w^2 + 
         4*w^3))))/(ep^3*(1 + 4*ep)*v*(u + v)*(v + w)*(u + v + w)^2), 
  (-3*(u^5 + 2*v^3*(v + w)^2 + 2*u^4*(v + 2*w) + u^3*(2*v^2 + 11*v*w + w^2) + 
     u*v*(5*v^3 + 7*v^2*w - 2*v*w^2 - 6*w^3) + 
     u^2*(4*v^3 + 10*v^2*w - v*w^2 - 2*w^3)))/(ep^2*(1 + 4*ep)*v*(u + v)^2*w*
    (u + v + w)^2), (3*((u + v)^2*w*(v + w)*(u + v + w)^2 + 
     ep*(u^5*(5*v + 19*w) + v^2*(v + w)^2*(4*v^2 + 29*v*w + 4*w^2) + 
       u^4*(6*v^2 + 61*v*w + 24*w^2) + u^3*(-8*v^3 + 76*v^2*w + 77*v*w^2 + 
         8*w^3) + u^2*(-10*v^4 + 79*v^3*w + 136*v^2*w^2 + 43*v*w^3 + 3*w^4) + 
       u*v*(3*v^4 + 82*v^3*w + 149*v^2*w^2 + 70*v*w^3 + 5*w^4))))/
   (ep^3*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (6*u^4*(2*v + 7*w) + 6*v^2*(v + w)^2*(v + 8*w) + 
    6*u^3*(v^2 + 16*v*w + 7*w^2) + 9*u^2*v*(-2*v^2 + 7*v*w + 8*w^2) + 
    3*u*v*(-2*v^3 + 20*v^2*w + 37*v*w^2 + 10*w^3))/
   (ep^2*(1 + 4*ep)*v*(u + v)*w*(v + w)*(u + v + w)^2), 0, 0, 
  (2*(w*(v + w)*(u + v + w) + ep*(u^2*(-2*v + w) + 
       4*w*(2*v^2 + 3*v*w + w^2) + u*(2*v^2 + 5*v*w + 5*w^2))))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)*(u + v + w)), 
  (-4*(w*(v + w)*(u + v + w) + ep*(-2*u^2*v + u*w*(3*v + 4*w) + 
       2*w*(3*v^2 + 5*v*w + 2*w^2))))/(ep^3*(1 + 4*ep)*v*w*(v + w)*
    (u + v + w)), 0, (-4*(u^5*(v + 4*w) + v^3*(v + w)^2*(v + 7*w) + 
     u^4*(v^2 + 19*v*w + 7*w^2) + u^3*(-2*v^3 + 33*v^2*w + 22*v*w^2 + 
       2*w^3) + u*v*(v^4 + 11*v^3*w + 13*v^2*w^2 - 4*v*w^3 - 3*w^4) + 
     u^2*(-2*v^4 + 20*v^3*w + 21*v^2*w^2 + v*w^3 - w^4)))/
   (ep^2*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (-2*(u + v)*w*(v + w)*(u + v + w)^2 + 
    2*ep*(u^4*(5*v - 2*w) - v*w*(v + w)^2*(5*v + 4*w) + 
      u^3*(17*v^2 - 4*v*w - 4*w^2) + u^2*(19*v^3 - v^2*w - 16*v*w^2 - 
        6*w^3) + u*(7*v^4 - 22*v^2*w^2 - 15*v*w^3 - 4*w^4)))/
   (ep^3*(1 + 4*ep)*v*(u + v)*w*(v + w)*(u + v + w)^2), 
  (4*((u + v)^2*w*(v + w)*(u + v + w)^2 + 
     ep*(u^5*(v + w) + v^2*w*(v + w)^2*(5*v + 4*w) + 
       2*u^4*(v^2 - 4*v*w - w^2) + u^3*w*(-19*v^2 + 4*v*w + 3*w^2) + 
       u^2*(-2*v^4 + 21*v^3*w + 62*v^2*w^2 + 37*v*w^3 + 6*w^4) + 
       u*v*(-v^4 + 36*v^3*w + 86*v^2*w^2 + 67*v*w^3 + 14*w^4))))/
   (ep^3*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (4*(u + v)^2*w*(u + v + w)^2*(3*v + w) + 
    2*ep*(3*u^5*v + v^2*(v + w)^2*(2*v^2 + 27*v*w + 8*w^2) + 
      u^4*(4*v^2 + 27*v*w + 14*w^2) + u^3*(-4*v^3 + 104*v^2*w + 99*v*w^2 + 
        20*w^3) + u^2*(-6*v^4 + 149*v^3*w + 209*v^2*w^2 + 77*v*w^3 + 6*w^4) + 
      u*v*(v^4 + 103*v^3*w + 184*v^2*w^2 + 92*v*w^3 + 10*w^4)))/
   (ep^3*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (-4*(3*u^5*v + v^3*(v + w)^2*(v + 2*w) + u^4*(7*v^2 + 3*v*w + 3*w^2) + 
     u^2*w*(6*v^3 + 8*v^2*w + 2*v*w^2 - w^3) + 
     u^3*(4*v^3 + 8*v^2*w + 9*v*w^2 + 2*w^3) + 
     u*v*(v^4 + 5*v^3*w + 5*v^2*w^2 - 2*v*w^3 - 3*w^4)))/
   (ep^2*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 0, 
  (4*(u + v)^2*w*(v + w)*(u + v + w) + 2*ep*(-4*v^2*(v - 2*w)*(v + w)^2 - 
      u^4*(2*v + 5*w) + u^3*(-10*v^2 - 10*v*w + 7*w^2) + 
      u^2*(-18*v^3 + 4*v^2*w + 37*v*w^2 + 12*w^3) + 
      u*v*(-14*v^3 + 9*v^2*w + 50*v*w^2 + 28*w^3)))/
   (ep^3*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)), 
  (4*(-(u^4*(v - 2*w)) + v^3*(v + w)^2 + u^2*w*(5*v^2 + v*w - w^2) + 
     u^3*(-2*v^2 + 6*v*w + w^2) + u*v*(2*v^3 + 3*v^2*w - v*w^2 - 3*w^3)))/
   (ep^2*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)), 
  (-2*(2*(u + v)^2*w*(u + v + w)^2*(3*v + w) + 
     ep*(u^5*(v + w) - v^2*(v + w)^2*(v^2 - 27*v*w - 8*w^2) + 
       u^4*(5*v^2 + 31*v*w + 10*w^2) + u^3*(8*v^3 + 109*v^2*w + 87*v*w^2 + 
         18*w^3) + u^2*(4*v^4 + 151*v^3*w + 199*v^2*w^2 + 77*v*w^3 + 9*w^4) + 
       u*v*(-v^4 + 97*v^3*w + 179*v^2*w^2 + 100*v*w^3 + 19*w^4))))/
   (ep^3*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (4*(u^5 + 4*v^3*w*(v + w) + u^3*w*(13*v + 4*w) + u^4*(2*v + 5*w) - 
     2*u^2*v*(v^2 - 4*v*w - 4*w^2) + u*v^2*(-v^2 + 4*v*w + 2*w^2)))/
   (ep^2*(1 + 4*ep)*v*(u + v)^2*w*(u + v + w)^2), 
  (2*(v^3*w*(v + w)^2 - u^5*(v + 2*w) + u^4*w*(4*v + 5*w) + 
     3*u^3*(2*v^3 + 9*v^2*w + 8*v*w^2 + 2*w^3) + 
     u*v*(3*v^4 + 4*v^3*w - 5*v^2*w^2 - 9*v*w^3 - 3*w^4) + 
     u^2*(8*v^4 + 24*v^3*w + 20*v^2*w^2 + 6*v*w^3 - w^4)))/
   (ep^2*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (4*(v^3*w*(v + w)^2 + u^5*(v + 3*w) - u*v*(v + w)^2*(v^2 - 8*v*w - 3*w^2) + 
     u^4*(2*v^2 + v*w - 3*w^2) - u^3*w*(14*v^2 + 15*v*w + 5*w^2) + 
     u^2*(-2*v^4 - 7*v^3*w - 4*v^2*w^2 - 2*v*w^3 + w^4)))/
   (ep^2*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (2*u*(2*u^3 + 5*u^2*v - u*(v^2 + 5*v*w + 2*w^2) - 
     v*(4*v^2 + 9*v*w + 6*w^2)))/(ep^2*(1 + 4*ep)*v*(u + v)*(v + w)*
    (u + v + w)^2), (2*((u + v)*(v + w)*(u + v + w)^2 + 
     ep*(-4*u^4 - 8*u^3*v + 4*v*(v + w)^3 + u^2*(6*v^2 + 15*v*w + 8*w^2) + 
       u*(14*v^3 + 32*v^2*w + 23*v*w^2 + 4*w^3))))/
   (ep^3*(1 + 4*ep)*v*(u + v)*(v + w)*(u + v + w)^2), 
  (2*u*(2*u^3 + 5*u^2*v - u*(v^2 + 5*v*w + 2*w^2) - 
     v*(4*v^2 + 9*v*w + 6*w^2)))/(ep^2*(1 + 4*ep)*v*(u + v)*(v + w)*
    (u + v + w)^2), (-2*(u^4*(2*v + 7*w) + v^2*(v + w)^2*(v + 8*w) + 
     3*u^2*v*(-v^2 + v*w + 3*w^2) + u^3*(v^2 + 13*v*w + 7*w^2) + 
     u*v*(-v^3 + 7*v^2*w + 14*v*w^2 + 5*w^3)))/(ep^2*(1 + 4*ep)*v*(u + v)*w*
    (v + w)*(u + v + w)^2), 
  (-2*(4*u^3*(v + 3*w) + u^2*(-2*v^2 + 7*v*w + 6*w^2) + 
     2*v^2*(v^2 + 9*v*w + 8*w^2) + u*v*(-4*v^2 + 10*v*w + 25*w^2)))/
   (ep^2*(1 + 4*ep)*v*(u + v)*w*(v + w)*(u + v + w)), 
  (-2*((u + v)*w*(v + w)*(u + v + w)^2 + 
     ep*(2*u^4*(2*v + 5*w) + 2*v*(v + w)^2*(v^2 + 10*v*w + 2*w^2) + 
       2*u^3*(v^2 + 12*v*w + 7*w^2) + u^2*(-6*v^3 + 27*v^2*w + 39*v*w^2 + 
         8*w^3) + u*(-2*v^4 + 34*v^3*w + 69*v^2*w^2 + 33*v*w^3 + 4*w^4))))/
   (ep^3*(1 + 4*ep)*v*(u + v)*w*(v + w)*(u + v + w)^2), 
  (-4*(2*u^5*(v + 4*w) + v^3*(v + w)^2*(2*v + 11*w) + 
     u^4*(2*v^2 + 35*v*w + 14*w^2) + u^3*(-4*v^3 + 54*v^2*w + 41*v*w^2 + 
       4*w^3) + u*v*(2*v^4 + 19*v^3*w + 23*v^2*w^2 - 5*v*w^3 - 6*w^4) + 
     u^2*(-4*v^4 + 31*v^3*w + 36*v^2*w^2 + 2*v*w^3 - 2*w^4)))/
   (ep^2*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (6*(v + w)^2 + 2*u*(5*v + 3*w))/(ep^3*v*(v + w)*(u + v + w)), 2/(ep^3*v), 
  4/(ep^3*v), (4*u*(2*u^4 + u^3*(19*v + 6*w) + 
     u^2*(39*v^2 + 20*v*w + 3*w^2) + u*(14*v^3 + 3*v^2*w - 5*v*w^2 - w^3) - 
     v*(8*v^3 + 19*v^2*w + 18*v*w^2 + 3*w^3)))/(ep^2*(1 + 4*ep)*v*(u + v)^2*
    (v + w)*(u + v + w)^2), (4*(3*v + w))/(ep^3*v*(v + w)), 
  (-2*(w*(u + v + w)*(5*v + w) + ep*(v^3 - 2*u^2*w + 19*v^2*w + 22*v*w^2 + 
       4*w^3 + u*(3*v^2 + 20*v*w + 3*w^2))))/(ep^3*(1 + 4*ep)*v*w*(v + w)*
    (u + v + w)), (-2*u*(2*v + w))/(ep^2*(1 + 4*ep)*v*w*(v + w)), 
  (2*ep*u + 2*ep*v - 2*w - 8*ep*w)/(ep^3*v*w + 4*ep^4*v*w), 
  (2*(v*w^2*(v + w) + u^3*(3*v + 2*w) + u^2*(v^2 + v*w + w^2) - 
     u*w*(2*v^2 + 3*v*w + w^2)))/(ep^2*(1 + 4*ep)*v*w*(u + w)*(v + w)*
    (u + v + w)), -((w*(3*(v + w)^2 + u*(5*v + 3*w)) + 
     ep*(-v^3 + 11*v^2*w + 24*v*w^2 + 12*w^3 + u^2*(2*v + w) + 
       u*(-v^2 + 19*v*w + 12*w^2)))/(ep^3*(1 + 4*ep)*v*w*(v + w)*
     (u + v + w))), (-4*(u - 4*v))/(ep^3*v*w), 
  (2*(w*(v + w)*(u + v + w) + ep*(-(u^2*(2*v + w)) + (v + w)*(v + 2*w)^2 + 
       u*(v^2 + 5*v*w + 4*w^2))))/(ep^3*(1 + 4*ep)*v*w*(v + w)*(u + v + w)), 
  -4/(ep^3*v), (2*((u + v)*(v + w)*(u^3*(v - w) + v*(3*v - w)*(v + w)^2 + 
       u^2*(3*v^2 - v*w - 2*w^2) + u*(5*v^3 + 3*v^2*w - 3*v*w^2 - w^3)) + 
     ep*(2*u^5*v + 4*v^2*(3*v - w)*(v + w)^3 + u*v*(v + w)^2*
        (50*v^2 + 15*v*w - 8*w^2) + 2*u^4*(6*v^2 - 2*v*w - 5*w^2) + 
       u^3*(33*v^3 + 12*v^2*w - 35*v*w^2 - 14*w^3) + 
       u^2*(61*v^4 + 91*v^3*w + 3*v^2*w^2 - 31*v*w^3 - 4*w^4))))/
   (ep^3*(u + v)^2*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 0, 
  ((6 + 22*ep)*u^2 + 6*(2 + 7*ep)*u*v + 6*(1 + 4*ep)*v^2)/
   (ep^3*(u + v)^2*(v + 4*ep*v)), 
  (-2*u*(-5*u^3 - 4*u^2*(3*v + w) + u*(2*v^2 - 3*v*w + w^2) + 
     3*v*(3*v^2 + 3*v*w + w^2)))/(ep^2*(u + v)^2*(v + 4*ep*v)*(u + v + w)^2), 
  ((3 + 16*ep)*u^4 + u^3*(16*v + 71*ep*v + 6*w + 26*ep*w) + 
    (1 + 4*ep)*v^2*(5*v^2 + 8*v*w + 3*w^2) + 
    u*v*(4*(5 + 17*ep)*v^2 + 3*(8 + 27*ep)*v*w + 6*(1 + 3*ep)*w^2) + 
    u^2*((28 + 103*ep)*v^2 + (22 + 83*ep)*v*w + (3 + 10*ep)*w^2))/
   (ep^3*(u + v)^2*(v + 4*ep*v)*(u + v + w)^2), 
  (-8*(u^3 + 2*v^2*(v + w) + u^2*(3*v + w) + u*v*(3*v + 2*w)))/
   (ep^3*v*(u + v)^2*(u + v + w)), 
  (-2*(u^4 + (1 + 4*ep)*v^2*(v + w)^2 + u^3*(4*v + 9*ep*v + 2*w + 6*ep*w) + 
     u^2*((6 + 33*ep)*v^2 + (6 + 29*ep)*v*w + (1 + 6*ep)*w^2) + 
     u*v*(4*(1 + 7*ep)*v^2 + 3*(2 + 13*ep)*v*w + 2*(1 + 7*ep)*w^2)))/
   (ep^3*(u + v)^2*(v + 4*ep*v)*(u + v + w)^2), 
  (-4*(3*v + w))/(ep^3*v*(v + w)), (-4*(u + w)*(2*v^2 + u*w + 2*v*w))/
   (ep^2*(1 + 4*ep)*v*w*(v + w)*(u + v + w)), (-2*(v - w))/(ep^3*v*(v + w)), 
  6/(ep^3*v), (-4*u*(2*u^3 + 5*u^2*v - u*(v^2 + 5*v*w + 2*w^2) - 
     v*(4*v^2 + 9*v*w + 6*w^2)))/(ep^2*(1 + 4*ep)*v*(u + v)*(v + w)*
    (u + v + w)^2), (2*(w*(u + v + w)*(5*v^2 + 6*v*w + w^2) + 
     ep*(-2*u^3*w + 4*w*(v + w)^2*(3*v + w) - 2*u^2*w*(4*v + 3*w) + 
       u*(6*v^3 + 21*v^2*w + 14*v*w^2 - w^3))))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)), 0, 
  (2*ep*u + 2*ep*v - 2*w - 8*ep*w)/(ep^3*v*w + 4*ep^4*v*w), 
  (2*((2 + 9*ep)*u^2 + ep*v*(v + 5*w) + 2*u*(v + 2*ep*v + w + 5*ep*w)))/
   (ep^3*(1 + 4*ep)*v*w*(u + v + w)), 
  (2*(1 + 5*ep)*u^2 - w*(3*v + w) + u*(-2*ep*v + w + 7*ep*w) + 
    2*ep*(v^2 - 3*v*w - 2*w^2))/(ep^3*(1 + 4*ep)*v*w*(u + v + w)), 
  (8*(u - 2*v))/(ep^3*v*(u + w)), 
  (2*(w*(u + v + w) + ep*(2*u^2 - 2*u*v + 2*v^2 + 7*u*w + 10*v*w + 4*w^2)))/
   (ep^3*(1 + 4*ep)*v*w*(u + v + w)), 
  (-2*((1 + 4*ep)*v^2*(3*v - w)*(v + w)^2 + u^4*(v + 4*ep*v - (1 + 6*ep)*w) + 
     u*v*(v + w)*(4*(2 + 9*ep)*v^2 - (2 + 11*ep)*w^2) + 
     u^2*((8 + 39*ep)*v^3 - (5 + 28*ep)*v*w^2 - (1 + 5*ep)*w^3 + 
       2*v^2*(w + 4*ep*w)) + u^3*((4 + 19*ep)*v^2 - (2 + 11*ep)*w^2 - 
       2*v*(w + 7*ep*w))))/(ep^3*(1 + 4*ep)*v*(u + v)^2*(v + w)*
    (u + v + w)^2), (2*u*(2*u^2 + 5*u*v + 2*v^2 + 2*u*w + 3*v*w))/
   (ep^2*(1 + 4*ep)*v*(u + v)*(v + w)*(u + v + w)), 
  (-2*((1 + 5*ep)*u^2 + (2 + 11*ep)*u*v + (1 + 4*ep)*v^2))/
   (ep^3*(u + v)^2*(v + 4*ep*v)), 
  (-2*u*(2*u^4 + u^3*(4*v + 3*w) - u*v^2*(5*v + 6*w) + 
     u^2*(-2*v^2 + 3*v*w + w^2) - v^2*(v^2 + 4*v*w + 3*w^2)))/
   (ep^2*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
  ((u + v)^2*(v - w)*(u + v + w)^2 + ep*(2*u^5 + u^4*(11*v - 2*w) + 
      4*v^2*(v - w)*(v + w)^2 + u^3*(23*v^2 - 4*v*w - 9*w^2) + 
      u*v*(16*v^3 + 5*v^2*w - 22*v*w^2 - 11*w^3) + 
      u^2*(26*v^3 - v^2*w - 25*v*w^2 - 5*w^3)))/(ep^3*(1 + 4*ep)*v*(u + v)^2*
    (v + w)*(u + v + w)^2), 0, 
  (-2*((u + v)^2*(v + w)*(u + v + w)^2 + ep*(-2*u^5 + 4*v^2*(v + w)^3 + 
       u^4*(-3*v + 2*w) + u*v*(v + w)^2*(16*v + 11*w) + 
       u^3*(9*v^2 + 20*v*w + 9*w^2) + u^2*(22*v^3 + 49*v^2*w + 33*v*w^2 + 
         5*w^3))))/(ep^3*(1 + 4*ep)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
  (4*(u^2*(v + 6*ep*v + w + 7*ep*w) - v*(v + w)*(4*v + 15*ep*v + 4*w + 
       8*ep*w) + u*(-3*(1 + 5*ep)*v^2 - (2 + 15*ep)*v*w + (1 + 4*ep)*w^2)))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)*(u + v + w)), 
  (-4*(v*(u + v)*w*(3*u^3 + 4*v*(v + w)^2 + u^2*(9*v + 6*w) + 
       u*(10*v^2 + 13*v*w + 3*w^2)) + ep*(v^3*(v + w)^2*(v + 17*w) - 
       3*u^4*(v^2 - 4*v*w - w^2) + u*v*w*(58*v^3 + 87*v^2*w + 26*v*w^2 - 
         3*w^3) + u^3*(-8*v^3 + 48*v^2*w + 34*v*w^2 + 2*w^3) + 
       u^2*(-6*v^4 + 75*v^3*w + 85*v^2*w^2 + 15*v*w^3 - w^4))))/
   (ep^3*(1 + 4*ep)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (-2*u*(u^3*(2*v - w) + u^2*(6*v^2 - 5*v*w + w^2) + 
     u*(6*v^3 - 4*v^2*w + 3*v*w^2 + 2*w^3) + 
     v*(2*v^3 + 4*v^2*w + 5*v*w^2 + 7*w^3)))/(ep^2*(1 + 4*ep)*v*(u + v)*w*
    (v + w)*(u + v + w)^2), 
  (-2*(-3*ep*v^2*w*(v + w) + 2*u^2*(v + w)*((2 + 7*ep)*v + w + 4*ep*w) + 
     u^3*(2*v + 7*ep*v + 2*w + 4*ep*w) + 
     u*v*((2 + 7*ep)*v^2 + 2*(1 + 2*ep)*w^2 + 4*v*(w + 4*ep*w))))/
   (ep^3*(1 + 4*ep)*v*(u + v)*w*(v + w)*(u + v + w)), 
  (2*(-3*u^4*(v + w) - 3*v*w^3*(v + w) - u^3*(3*v^2 - 4*v*w + w^2) + 
     u^2*w*(3*v^2 + 20*v*w + 7*w^2) + u*w*(4*v^3 + 5*v^2*w + 10*v*w^2 + 
       5*w^3)))/(ep^2*(1 + 4*ep)*v*w*(u + w)^2*(v + w)*(u + v + w)), 
  (-2*u*(u^4*(13*v - 3*w) + u^3*(54*v^2 + 7*v*w - 3*w^2) + 
     u^2*v*(76*v^2 + 47*v*w + w^2) + u*v*(42*v^3 + 55*v^2*w + 19*v*w^2 + 
       4*w^3) + v^2*(7*v^3 + 18*v^2*w + 13*v*w^2 + 6*w^3)))/
   (ep^2*(1 + 4*ep)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
  -((-3*ep*v^2*w*(v + w)^2 + u^4*((2 + 9*ep)*v + (2 + 3*ep)*w) + 
     u^3*((4 + 19*ep)*v^2 + 4*(2 + 5*ep)*v*w + (4 + 13*ep)*w^2) + 
     u^2*((2 + 11*ep)*v^3 + 2*(5 + 16*ep)*v^2*w + (10 + 37*ep)*v*w^2 + 
       2*(1 + 5*ep)*w^3) + u*v*(4*w*(v + w)^2 + 
       ep*(v^3 + 16*v^2*w + 30*v*w^2 + 19*w^3)))/(ep^3*(1 + 4*ep)*v*(u + v)*w*
     (v + w)*(u + v + w)^2)), (4*u*(2*u^2 + 3*u*v + 2*u*w + v*w))/
   (ep^3*v*(u + v)*(v + w)*(u + v + w)), 
  (-2*u^4*(v - 5*w) + 6*v^2*w*(v + w)^2 - 6*u^3*(v^2 - 4*v*w - w^2) + 
    u^2*(-6*v^3 + 16*v^2*w + 6*v*w^2 - 4*w^3) - 
    2*u*v*(v^3 - 2*v*w^2 + 3*w^3))/(ep^2*(1 + 4*ep)*v*(u + v)*w*(v + w)*
    (u + v + w)^2), (2*(5*v + 3*w))/(ep^3*v*(v + w)), 
  (-2*(u - v + w))/(ep^3*v*(u + v + w)), (-2*(u + 3*v))/(ep^3*v*(u + v)), 
  (2*(v - w))/(ep^3*w*(v + w)), 
  (8*(1 + 2*ep)*(u^2 + 2*v*(v + w) + u*(2*v + w)))/
   (ep^3*(1 + 4*ep)*(u + v)*(v + w)*(u + v + w)), 
  (2*(1 + 2*ep)*(u*v + ep*(u^2 - 2*v*(v + w) + u*(3*v + w))))/
   (ep^4*(v + 4*ep*v)*(u + v + w)^2), 
  (2*(v*(v + w)^2*((4 + 26*ep + 24*ep^2)*v + 3*(1 + 5*ep + 4*ep^2)*w) + 
     u^3*((2 + 19*ep + 20*ep^2)*v + (2 + 13*ep + 12*ep^2)*w) + 
     u*(v + w)*(2*(7 + 43*ep + 40*ep^2)*v^2 + (14 + 73*ep + 60*ep^2)*v*w + 
       3*(1 + 5*ep + 4*ep^2)*w^2) + u^2*((12 + 79*ep + 76*ep^2)*v^2 + 
       (17 + 101*ep + 92*ep^2)*v*w + (5 + 28*ep + 24*ep^2)*w^2)))/
   (ep^3*(1 + 4*ep)*v*(u + v)*(v + w)*(u + v + w)^2), 
  (-2*(u^2*((4 + 23*ep + 20*ep^2)*v + 3*(1 + 5*ep + 4*ep^2)*w) + 
     v*(v + w)*((4 + 26*ep + 24*ep^2)*v + 3*(1 + 5*ep + 4*ep^2)*w) + 
     u*((9 + 51*ep + 44*ep^2)*v^2 + (11 + 58*ep + 48*ep^2)*v*w + 
       3*(1 + 5*ep + 4*ep^2)*w^2)))/(ep^3*(1 + 4*ep)*v*(u + v)*(v + w)*
    (u + v + w)), (2*(1 + ep)*u)/(ep^3*(u + v)*(u + v + w)), 
  (-2*((1 + 2*ep)*u^3 + 2*ep*(3 + 4*ep)*v^2*(v + w) + 
     u^2*((2 + 9*ep + 4*ep^2)*v + w + 2*ep*w) + 
     u*v*((1 + 13*ep + 12*ep^2)*v + (3 + 18*ep + 16*ep^2)*w)))/
   (ep^3*(1 + 4*ep)*v*(u + v)*(u + v + w)^2), -4/(ep^3*(v + w)), 
  (8*(1 + 2*ep)*(u - 2*v))/(ep^3*(1 + ep)*(1 + 4*ep)*v*(v + w)), 
  (2*(1 + 2*ep)*(u + w)*(-(u*v) + 2*ep*(u^2 + u*(-2*v + w) - v*(v + w))))/
   (ep^4*(1 + ep)*(1 + 4*ep)*v*w*(u + v + w)^2), 
  (-2*(2*(u + w)*(v + w)*(2*u + v + w) + 4*ep^2*u*(-2*u^2 + 4*v^2 + 7*v*w + 
       3*w^2 + u*(5*v + w)) + ep*(-6*u^3 + 4*w*(v + w)^2 + 
       3*u^2*(7*v + 3*w) + u*(16*v^2 + 35*v*w + 19*w^2))))/
   (ep^3*(1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  (-2*(-(u^3*w) + v*w*(v + w)^2 + u^2*(v^2 + v*w - 2*w^2) - 
     u*(v^3 - 2*v^2*w - 2*v*w^2 + w^3) - 4*ep^2*(u + w)*(v + w)*
      (2*u^2 - 2*u*(v - w) - v*(v + w)) + 
     ep*(5*v*w*(v + w)^2 - 2*u^3*(3*v + 4*w) + 
       2*u^2*(3*v^2 - 3*v*w - 8*w^2) + u*(v^3 + 14*v^2*w + 5*v*w^2 - 
         8*w^3))))/(ep^3*(1 + ep)*(1 + 4*ep)*v*w*(v + w)*(u + v + w)^2), 
  (2*(-2*(1 + 2*ep)*v*w*(v + w) + u^2*((1 + 5*ep + 4*ep^2)*v + 
       (2 + 7*ep + 4*ep^2)*w) + u*w*(2*w + 4*ep^2*(v + w) + ep*(3*v + 7*w))))/
   (ep^3*(1 + ep)*(1 + 4*ep)*v*w*(v + w)*(u + v + w)), 
  (-2*(-2*(1 + 2*ep)*v*w*(v + w) + u*w*(3*ep*v + 4*ep^2*v + w + 2*ep*w) + 
     u^2*(v + 5*ep*v + 4*ep^2*v + w + 2*ep*w)))/(ep^3*(1 + ep)*(1 + 4*ep)*v*w*
    (v + w)*(u + v + w)), -(ep/v), (-2*ep*(5*v + 3*w))/(v*(v + w)), 
  (8*ep)/v}, {(-3*(2*v*w*(v + w)^3 + u^3*(-2*v^2 + 5*v*w + w^2) + 
     u*w*(36*v^3 + 67*v^2*w + 35*v*w^2 + 4*w^3) + 
     u^2*(-2*v^3 + 31*v^2*w + 32*v*w^2 + 5*w^3)))/
   (2*ep^2*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (3*(v + w)*(2*u^2*w + (v + w)^2*(v + 2*w) + u*(v^2 + 5*v*w + 4*w^2)) + 
    6*ep*(-2*u^3*(3*v + w) + 2*(v + w)^3*(v + 2*w) + 
      u^2*(-14*v^2 - 11*v*w + w^2) + u*(-6*v^3 - 2*v^2*w + 11*v*w^2 + 
        7*w^3)))/(4*ep^3*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (-3*(v*w*(2*u^2 + 5*u*(v + w) + 3*(v + w)^2) + 
     ep*(u^3*(v + w) + u^2*w*(19*v + 3*w) + 2*v*(v + w)^2*(v + 7*w) + 
       u*(v^3 + 36*v^2*w + 37*v*w^2 + 2*w^3))))/(2*ep^3*(1 + 4*ep)*v*w*
    (v + w)*(u + v + w)^2), 
  (3*w*(v + w)*(2*u^2*(2*v + w) + (v + w)^2*(7*v + 2*w) + 
      u*(11*v^2 + 15*v*w + 4*w^2)) + 
    6*ep*((v + w)^3*(4*v^2 + 39*v*w + 4*w^2) + 
      u^3*(5*v^2 + 37*v*w + 14*w^2) + u^2*(-4*v^3 + 79*v^2*w + 118*v*w^2 + 
        21*w^3) + u*(-5*v^4 + 87*v^3*w + 221*v^2*w^2 + 140*v*w^3 + 11*w^4)))/
   (4*ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (3*(2*v*(v + w)^3*(v + 8*w) + 2*u^3*(2*v^2 + 13*v*w + 5*w^2) + 
     u^2*(-2*v^3 + 53*v^2*w + 73*v*w^2 + 12*w^3) + 
     u*(-4*v^4 + 46*v^3*w + 115*v^2*w^2 + 67*v*w^3 + 2*w^4)))/
   (2*ep^2*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (v^3 + 5*v^2*w + 3*v*w^2 - w^3 + u*(v^2 - 4*v*w - w^2))/
   (2*ep^3*v*w*(v + w)*(u + v + w)), (-4*u - 6*(v + w))/
   (ep^3*(v + w)*(u + v + w)), 
  (w*(v + w)*(3*(v + w)^3 + u^2*(5*v + 3*w) + 2*u*(4*v^2 + 7*v*w + 3*w^2)) + 
    2*ep*(2*w*(v + w)^3*(5*v + 3*w) + u^3*(-2*v^2 + 5*v*w + w^2) + 
      u^2*w*(21*v^2 + 33*v*w + 8*w^2) + u*(2*v^4 + 28*v^3*w + 69*v^2*w^2 + 
        56*v*w^3 + 13*w^4)))/(2*ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (-(w*(v + w)*(2*u^2*(2*v + w) + (v + w)^2*(3*v + 2*w) + 
       u*(7*v^2 + 11*v*w + 4*w^2))) + 
    2*ep*(2*u^3*v*(v - w) - 4*w*(v + w)^3*(2*v + w) + 
      u^2*(2*v^3 - 11*v^2*w - 19*v*w^2 - 4*w^3) - 
      u*w*(18*v^3 + 47*v^2*w + 37*v*w^2 + 8*w^3)))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), -4/(ep^3*(v + w)), 
  (-2*(v*(v + w)^3*(v + 7*w) - u*(v + w)^2*(v^2 - 38*v*w - 3*w^2) + 
     u^3*(v^2 + 8*v*w + 3*w^2) + u^2*(-v^3 + 30*v^2*w + 37*v*w^2 + 6*w^3)))/
   (ep^2*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (-(w*(v + w)*(3*(v + w)^2*(2*v + w) + u^2*(7*v + 3*w) + 
       u*(13*v^2 + 19*v*w + 6*w^2))) + 
    2*ep*(5*u^3*v*(v - w) - w*(v + w)^3*(13*v + 6*w) + 
      u^2*(12*v^3 - 28*v^2*w - 37*v*w^2 - 5*w^3) + 
      u*(7*v^4 - 39*v^3*w - 98*v^2*w^2 - 63*v*w^3 - 11*w^4)))/
   (2*ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (w*(v + w)*(2*u^2*(2*v + w) + (v + w)^2*(3*v + 2*w) + 
      u*(7*v^2 + 11*v*w + 4*w^2)) + 
    2*ep*(u^3*(v + w)^2 + w*(v + w)^3*(7*v + 4*w) - 
      u^2*w*(19*v^2 + 12*v*w + w^2) - u*(v^4 + 25*v^3*w + 33*v^2*w^2 + 
        7*v*w^3 - 2*w^4)))/(ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (-((v + w)*(u^2*(v^2 - 8*v*w - w^2) + (v + w)^2*(v^2 - 4*v*w - w^2) + 
       2*u*(v^3 - 5*v^2*w - 7*v*w^2 - w^3))) + 
    ep*(-(u*(v + w)^2*(11*v^2 - 73*v*w - 11*w^2)) - 
      (v + w)^3*(2*v^2 - 19*v*w - 4*w^2) + u^3*(3*v^2 + w^2) + 
      u^2*(-6*v^3 + 38*v^2*w + 52*v*w^2 + 8*w^3)))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (-2*(v*(v + w)^3*(v + 2*w) - u*(v + w)^2*(v^2 - 14*v*w - 2*w^2) + 
     u^3*(3*v^2 + w^2) + u^2*(v^3 + 7*v^2*w + 9*v*w^2 + 3*w^3)))/
   (ep^2*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), -2/(ep^3*(u + v + w)), 
  -1/2*((v + w)*(3*v^3 + 11*v^2*w + 7*v*w^2 - w^3 + 
       u*(3*v^2 + 6*v*w - w^2)) + 4*ep*((v + w)^2*(5*v^2 + 10*v*w - w^2) + 
       u^2*(v^2 + 5*v*w + 2*w^2) + u*(6*v^3 + 20*v^2*w + 15*v*w^2 + w^3)))/
    (ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)), 
  (2*(v*w*(v + w)*(2*u + 3*(v + w)) + ep*(v*(v + w)^2*(v + 13*w) + 
       u^2*(-v^2 + 4*v*w + w^2) + u*w*(15*v^2 + 16*v*w + w^2))))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)), 
  -((2*v*w*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
     ep*(u^3*(v + w) - v*(v - 11*w)*(v + w)^2 + 
       u^2*(3*v^2 + 19*v*w + 4*w^2) + u*(v^3 + 27*v^2*w + 29*v*w^2 + 3*w^3)))/
    (ep^3*(1 + 4*ep)*v*w*(v + w)*(u + v + w)^2)), 
  (2*(u^3*(v + w) + 4*v*w*(v + w)^2 + u^2*w*(9*v + 5*w) + 
     u*(-v^3 + 12*v^2*w + 17*v*w^2 + 4*w^3)))/(ep^2*(1 + 4*ep)*v*w*(v + w)*
    (u + v + w)^2), (-(w*(u + w)*(v + w)^2*(u + v + w)) + 
    ep*(-(u^3*(v + w)^2) + (v - 4*w)*w*(v + w)^3 + 
      u^2*(2*v^3 + 9*v^2*w + 4*v*w^2 + w^3) + 
      u*(3*v^4 + 17*v^3*w + 17*v^2*w^2 + v*w^3 - 2*w^4)))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (2*(v*w*(v + w)^3 + u^3*(v^2 + 5*v*w + 2*w^2) - 
     u^2*w*(5*v^2 + 2*v*w + 3*w^2) - u*(v^4 + 13*v^3*w + 19*v^2*w^2 + 
       12*v*w^3 + 5*w^4)))/(ep^2*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (-((v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2)) + 
    2*ep*(-2*(v + w)^3*(2*v + w) + u^3*(3*v + w) + 
      u^2*(5*v^2 + 2*v*w - w^2) - u*(2*v^3 + 11*v^2*w + 13*v*w^2 + 4*w^3)))/
   (2*ep^3*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  ((v + w)*(2*u^2*w + (v + w)^2*(v + 2*w) + u*(v^2 + 5*v*w + 4*w^2)) + 
    2*ep*(-2*u^3*(3*v + w) + 2*(v + w)^3*(v + 2*w) + 
      u^2*(-14*v^2 - 11*v*w + w^2) + u*(-6*v^3 - 2*v^2*w + 11*v*w^2 + 
        7*w^3)))/(2*ep^3*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  ((v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
    ep*(4*(v + w)^3*(2*v + w) + u^3*(3*v + w) + 
      u^2*(11*v^2 + 14*v*w + 5*w^2) + u*(16*v^3 + 37*v^2*w + 29*v*w^2 + 
        8*w^3)))/(ep^3*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (-(v*(v + w)^3*(v + 8*w)) - u^3*(2*v^2 + 13*v*w + 5*w^2) + 
    u^2*(v^3 - 22*v^2*w - 35*v*w^2 - 6*w^3) + 
    u*(2*v^4 - 17*v^3*w - 50*v^2*w^2 - 32*v*w^3 - w^4))/
   (ep^2*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  -1/2*(v*(u + v + w)^2*(v^2 + 4*v*w + 3*w^2) + 
     2*ep*(2*v*(v + w)^3*(2*v + 11*w) + u^3*(4*v^2 + 23*v*w + 9*w^2) + 
       u^2*w*(45*v^2 + 73*v*w + 12*w^2) + u*w*(50*v^3 + 127*v^2*w + 
         80*v*w^2 + 3*w^3)))/(ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  -1/2*(w*(v + w)*(2*u^2*w + (v + w)^2*(v + 2*w) + u*(v^2 + 5*v*w + 4*w^2)) + 
     2*ep*(4*u^3*(v^2 + 5*v*w + 2*w^2) + 2*(v + w)^3*(v^2 + 9*v*w + 2*w^2) + 
       u^2*(-2*v^3 + 39*v^2*w + 62*v*w^2 + 13*w^3) + 
       u*(-4*v^4 + 40*v^3*w + 113*v^2*w^2 + 78*v*w^3 + 9*w^4)))/
    (ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (-2*(v*(v + w)^3*(2*v + 11*w) - 2*u*(v + w)^2*(v^2 - 32*v*w - 3*w^2) + 
     2*u^3*(v^2 + 8*v*w + 3*w^2) + u^2*(-2*v^3 + 54*v^2*w + 68*v*w^2 + 
       12*w^3)))/(ep^2*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (2*v^2 + 3*v*w + w^2 + u*(3*v + w))/(ep^3*v*(v + w)*(u + v + w)), 
  1/(ep^3*v), (-v + w)/(ep^3*v*w), (-((u + v + w)^2*(3*v^2 + 4*v*w + w^2)) + 
    2*ep*(u^3*(3*v + w) - 2*(v + w)^3*(3*v + w) + 
      4*u*v*(5*v^2 + 7*v*w + 2*w^2) + u^2*(22*v^2 + 17*v*w + 3*w^2)))/
   (ep^3*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (-v^2 + 4*v*w + w^2)/(ep^3*v*w*(v + w)), 
  (-(w*((v + w)^2*(5*v + w) + u^2*(9*v + w) + 2*u*(7*v^2 + 8*v*w + w^2))) + 
    2*ep*(2*u^3*w + u^2*(-3*v^2 - 14*v*w + w^2) - 
      (v + w)^2*(v^2 + 8*v*w + 2*w^2) - u*(4*v^3 + 27*v^2*w + 26*v*w^2 + 
        3*w^3)))/(2*ep^3*(1 + 4*ep)*v*w*(v + w)*(u + v + w)^2), 
  (w*(u + v + w)*(3*v^2 + 4*v*w + w^2) + 
    ep*(4*w*(v + w)^2*(3*v + w) - 2*u^2*(2*v^2 + v*w + w^2) + 
      2*u*(-2*v^3 + 4*v^2*w + 7*v*w^2 + w^3)))/(2*ep^3*(1 + 4*ep)*v*w*
    (v + w)^2*(u + v + w)), (u + v)/(ep^2*v*w + 4*ep^3*v*w), 
  (v*w^2*(v + w)^3 - u*w*(v + w)^2*(2*v^2 - 4*v*w + w^2) + 
    u^4*(3*v^2 + 3*v*w + 2*w^2) + u^3*(4*v^3 + 7*v^2*w + 8*v*w^2 + 3*w^3) + 
    u^2*v*(v^3 + v^2*w + 6*v*w^2 + 6*w^3))/(ep^2*(1 + 4*ep)*v*w*(u + w)*
    (v + w)^2*(u + v + w)^2), (v^2*(v + w)^3 + u*v*(v + w)^2*(2*v + w) - 
    u^3*(2*v^2 + v*w + w^2) - u^2*(v^3 + w^3))/(2*ep^2*(1 + 4*ep)*v*w*
    (v + w)^2*(u + v + w)^2), (-2*u*(u - v + w))/(ep^3*v*w*(u + v + w)), 
  (w*(u + v + w)^2*(3*v^2 + 4*v*w + w^2) + 
    ep*(-(u^3*(2*v^2 + v*w + w^2)) + (v + w)^3*(v^2 + 12*v*w + 4*w^2) + 
      u*(v + w)^2*(2*v^2 + 25*v*w + 8*w^2) + 
      u^2*(-v^3 + 12*v^2*w + 16*v*w^2 + 3*w^3)))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), -2/(ep^3*v), 
  (-3*(1 + 4*ep)*w*(v + w)^2 - u*(v + w)*((-5 + 4*ep)*v + 6*(w + 5*ep*w)) + 
    u^2*((5 + 2*ep)*v - 3*(w + 6*ep*w)))/(2*ep^3*(1 + 4*ep)*v*(v + w)*
    (u + v + w)^2), (u + w)/(2*ep^3*v*(u + v + w)), 2/(ep^3*v), 
  (3*u*(4*v^2 + 5*v*w + w^2 + u*(3*v + w)))/(ep^2*(1 + 4*ep)*v*(v + w)*
    (u + v + w)^2), (4*v*(v + w)*(u + v + w) + 
    ep*(16*v*(v + w)^2 + 3*u^2*(3*v + w) + u*(28*v^2 + 31*v*w + 3*w^2)))/
   (2*ep^3*(1 + 4*ep)*v*(v + w)*(u + v + w)^2), 
  (-4*u*(u + 2*v + w))/(ep^3*v*(u + v)*(u + v + w)), 
  (-((1 + 4*ep)*w*(v + w)^2) + u^2*((-1 + 5*ep)*v - (1 + ep)*w) + 
    u*(v + w)*((-1 + 8*ep)*v - (2 + 5*ep)*w))/(ep^3*(1 + 4*ep)*v*(v + w)*
    (u + v + w)^2), (-2*(4*u + v + w))/(ep^3*(v + w)*(u + v + w)), 
  -(((u + w)*(w*(v + w)^2*(u + v + w) + 2*ep*(2*(v + w)^4 + u^2*w*(3*v + w) + 
        u*(2*v^3 + 10*v^2*w + 11*v*w^2 + 3*w^3))))/
    (ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2)), 
  (-v^3 - 3*v^2*w - v*w^2 + w^3 + u*(-v^2 - 4*v*w + w^2))/
   (2*ep^3*v*w*(v + w)*(u + v + w)), (-3*(v - w))/(2*ep^3*v*w), 
  ((v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
    ep*(4*(v + w)^3*(2*v + w) - 2*u^3*(3*v + w) - 
      2*u^2*(5*v^2 + 2*v*w - w^2) + u*(4*v^3 + 22*v^2*w + 26*v*w^2 + 8*w^3)))/
   (ep^3*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (w*(v + w)*((v + w)^2*(4*v + w) + u^2*(9*v + w) + 
      u*(13*v^2 + 15*v*w + 2*w^2)) - 2*ep*(2*u^4*w - 2*w^2*(v + w)^3 + 
      2*u^3*w*(5*v + 4*w) - u*(v + w)^2*(6*v^2 + 4*v*w - w^2) + 
      u^2*(-6*v^3 - 5*v^2*w + 10*v*w^2 + 9*w^3)))/
   (2*ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  -1/2*(u + 2*v + w)/(ep^3*v*(u + v + w)), (u + v)/(ep^2*v*w + 4*ep^3*v*w), 
  ((2 + 9*ep)*u^3*(v + w) + ep*v*(v + w)^2*(v + 5*w) + 
    u^2*((4 + 13*ep)*v^2 + 2*(4 + 19*ep)*v*w + (4 + 19*ep)*w^2) + 
    u*(v + w)*((2 + 5*ep)*v^2 + 2*(1 + 5*ep)*w^2 + 4*v*(w + 7*ep*w)))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)*(u + v + w)^2), 
  (2*(1 + 5*ep)*u^3*(v + w) + 2*ep*v*(v + w)^2*(v + 3*w) + 
    u*w*(v + w)*((2 + 24*ep)*v + (2 + 11*ep)*w) + 
    u^2*((2 + 8*ep)*v^2 + (6 + 35*ep)*v*w + (4 + 21*ep)*w^2))/
   (2*ep^3*(1 + 4*ep)*v*w*(v + w)*(u + v + w)^2), (4*u)/(ep^3*v*(u + v + w)), 
  (w*(v + w)*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
    ep*(2*u^3*(v + w) + 3*u^2*w*(5*v + 3*w) + 
      2*(v + w)^2*(v^2 + 7*v*w + 2*w^2) + u*w*(28*v^2 + 39*v*w + 11*w^2)))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)*(u + v + w)^2), 
  ((1 + 4*ep)*(v + w)^2*(v^2 - v*w + 2*w^2) + 
    u^2*((1 + 4*ep)*v^2 - (5 + 14*ep)*v*w + 2*(1 + 5*ep)*w^2) + 
    2*u*(v + w)*((1 + 4*ep)*v^2 - (3 + 8*ep)*v*w + (2 + 9*ep)*w^2))/
   (2*ep^3*(1 + 4*ep)*v*w*(v + w)*(u + v + w)^2), 
  (2*ep*u^2*w*(3*v + w) + (1 + 4*ep)*v*(v + w)^2*(v + 3*w) + 
    u*(v + w)*((1 + 4*ep)*v^2 + (3 + 20*ep)*v*w + 2*ep*w^2))/
   (2*ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)), (v - w)/(ep^3*v*w), 
  (u*(-(u^3*(3*v + w)) + 2*v*(v + w)^2*(4*v + w) - u^2*(v^2 + 4*v*w + w^2) + 
     u*v*(10*v^2 + 13*v*w + 3*w^2)))/(ep^2*(1 + 4*ep)*v*(u + v)*(v + w)^2*
    (u + v + w)^2), (ep*u^3*w*(3*v + w) + (1 + 4*ep)*(v + w)^3*
     (v^2 + 2*v*w - w^2) + 2*(1 + 4*ep)*u*(v + w)^2*(v^2 + 3*v*w - w^2) + 
    u^2*(v + w)*((1 + 4*ep)*v^2 - (1 + 3*ep)*w^2 + 4*v*(w + 5*ep*w)))/
   (2*ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 0, 
  ((u + v + w)^2*(v^2 - w^2) + ep*(8*u*(v - w)*(v + w)^2 + 
      4*(v - w)*(v + w)^3 + u^3*(3*v + w) + u^2*(8*v^2 + 5*v*w - 3*w^2)))/
   (ep^3*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (-(v*(v + w)^3*(v + 2*ep*v + (3 - 4*ep)*w)) + 
    2*u^3*((1 + 6*ep)*v^2 + (2 + 15*ep)*v*w + (1 + 7*ep)*w^2) - 
    2*u*(v + w)*(2*(1 + 5*ep)*v^3 + (5 + 9*ep)*v^2*w + (2 - 17*ep)*v*w^2 - 
      (1 + 4*ep)*w^3) + u^2*(-((1 + 6*ep)*v^3) + 16*ep*v^2*w + 
      5*(1 + 12*ep)*v*w^2 + 2*(2 + 11*ep)*w^3))/
   (ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), 
  (-2*(v*(v + w)^3 + u^2*(-3*v^2 + 6*v*w + w^2) + 
     u*(-2*v^3 + 9*v^2*w + 12*v*w^2 + w^3)))/(ep^2*(1 + 4*ep)*v*w*(v + w)*
    (u + v + w)^2), (2*u*(-v^3 + 8*v^2*w + 13*v*w^2 + 4*w^3 + u^2*(-v + w) + 
     u*(-2*v^2 + 7*v*w + 5*w^2)))/(ep^2*(v + w)^2*(u + v + w)^2*
    (w + 4*ep*w)), 
  -((-3*ep*v*w*(v + w)^3 + u^3*((2 + 7*ep)*v^2 + (2 + 5*ep)*w^2 + 
       4*v*(w + 2*ep*w)) + 2*u^2*((2 + 7*ep)*v^3 + 2*(3 + 7*ep)*v*w^2 + 
       (2 + 7*ep)*w^3 + 6*v^2*(w + 3*ep*w)) + 
     u*(v + w)*((2 + 7*ep)*v^3 + 2*(3 + 4*ep)*v*w^2 + (2 + 9*ep)*w^3 + 
       6*v^2*(w + 3*ep*w)))/(ep^3*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2)), 
  (-3*u^5*(v + w)^2 - 3*v*w^3*(v + w)^3 - 
    2*u^4*(3*v^3 + 4*v^2*w + 11*v*w^2 + 2*w^3) + 
    u^3*(-3*v^4 + v^3*w - 9*v^2*w^2 - 27*v*w^3 + 6*w^4) + 
    u^2*w*(7*v^4 + 13*v^3*w - 13*v^2*w^2 - 15*v*w^3 + 12*w^4) + 
    u*w*(4*v^5 + 7*v^4*w - 3*v^3*w^2 - 18*v^2*w^3 - 7*v*w^4 + 5*w^5))/
   (ep^2*(1 + 4*ep)*v*w*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (-2*u*(16*v^4 + 32*v^3*w + 23*v^2*w^2 + 8*v*w^3 + w^4 + 4*u^3*(3*v + w) + 
     u^2*(40*v^2 + 37*v*w + 7*w^2) + u*(44*v^3 + 65*v^2*w + 29*v*w^2 + 
       4*w^3)))/(ep^2*(1 + 4*ep)*(u + v)^2*(v + w)^2*(u + v + w)^2), 
  -1/2*(-3*ep*v*w*(v + w)^3 + u^3*((2 + 9*ep)*v^2 + 2*(2 + 3*ep)*v*w + 
       (2 + 5*ep)*w^2) + 2*u^2*(v + w)*((1 + 5*ep)*v^2 + (3 - 2*ep)*v*w + 
       (2 + 7*ep)*w^2) + u*(v + w)^2*(2*w*(v + w) + 
       ep*(v^2 - 17*v*w + 9*w^2)))/(ep^3*(1 + 4*ep)*v*w*(v + w)^2*
     (u + v + w)^2), (4*u)/(ep^3*v*(v + w)), 
  (3*v*w*(v + w)^3 - u*(v + w)^2*(v^2 - 25*v*w + w^2) + 
    u^3*(-v^2 + 10*v*w + 3*w^2) + u^2*(-2*v^3 + 26*v^2*w + 30*v*w^2 + 2*w^3))/
   (ep^2*(1 + 4*ep)*v*w*(v + w)^2*(u + v + w)^2), (3*v + w)/(ep^3*v*(v + w)), 
  -((u + w)/(ep^3*v*(u + v + w))), -((u + 2*v + w)/(ep^3*v*(u + v + w))), 
  (v + ep*v + w - ep*w)/(ep^4*w*(v + w)), (4*(u + 2*ep*u))/
   (ep^3*(1 + 4*ep)*(v + w)*(u + v + w)), 0, 
  ((3 + 21*ep + 20*ep^2)*u*v + (1 + 5*ep + 4*ep^2)*u*w + 
    (1 + 5*ep + 4*ep^2)*(4*v^2 + 5*v*w + w^2))/(ep^3*(1 + 4*ep)*v*(v + w)*
    (u + v + w)), -(((3 + 18*ep + 16*ep^2)*u*v + (1 + 5*ep + 4*ep^2)*u*w + 
     (1 + 5*ep + 4*ep^2)*(4*v^2 + 5*v*w + w^2))/(ep^3*(1 + 4*ep)*v*(v + w)*
     (u + v + w))), 0, 0, 0, (4*(1 + 2*ep)*u*(u + w))/
   (ep^3*(1 + ep)*(1 + 4*ep)*v*(v + w)*(u + v + w)), 
  ((1 + 2*ep)*u*(u + w)*(-v + 2*ep*(u - v + w)))/(ep^4*(1 + ep)*(1 + 4*ep)*v*
    w*(u + v + w)^2), 
  (u*(4*ep^2*(2*u^2 - 2*v^2 - 3*v*w - w^2 + u*(-3*v + w)) - 
     2*((v + w)^2 + u*(2*v + w)) + ep*(6*u^2 + u*(-15*v + w) - 
       5*(2*v^2 + 3*v*w + w^2))))/(ep^3*(1 + ep)*(1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), ((u + w)*(u^2*w + v*(v + w)^2 + u*(-v^2 + w^2) + 
     4*ep^2*(v + w)*(2*u^2 + 2*u*w + v*(v + w)) + 
     ep*(8*u*w*(v + w) + 5*v*(v + w)^2 + u^2*(6*v + 8*w))))/
   (ep^3*(1 + ep)*(1 + 4*ep)*v*w*(v + w)*(u + v + w)^2), 
  (u*(u + w)*((1 + 5*ep + 4*ep^2)*v + (2 + 7*ep + 4*ep^2)*w))/
   (ep^3*(1 + ep)*(1 + 4*ep)*v*w*(v + w)*(u + v + w)), 
  -((u*(u + w)*(v + 5*ep*v + 4*ep^2*v + w + 2*ep*w))/
    (ep^3*(1 + ep)*(1 + 4*ep)*v*w*(v + w)*(u + v + w))), 0, 
  (-2*ep*(2*v + w))/(v*(v + w)), (4*ep)/v}, 
 {(-2*u*w*(v + w)*(-2*u^4 - u^3*(7*v + 3*w) + u^2*(-7*v^2 - 4*v*w + w^2) + 
      (v + w)^2*(v^2 + 6*v*w + 4*w^2) + u*(-v^3 + 7*v^2*w + 14*v*w^2 + 
        6*w^3)) + ep*(12*u^6*(v - w) + 6*v*w*(v + w)^4*(6*v + w) + 
      u^5*(54*v^2 - 32*v*w - 50*w^2) + u^4*(90*v^3 - 91*v^2*w - 292*v*w^2 - 
        111*w^3) - 2*u*w*(v + w)^2*(34*v^3 + 10*v^2*w + 7*v*w^2 + 13*w^3) + 
      2*u^3*(33*v^4 - 137*v^3*w - 409*v^2*w^2 - 285*v*w^3 - 52*w^4) + 
      u^2*(18*v^5 - 307*v^4*w - 882*v^3*w^2 - 789*v^2*w^3 - 262*v*w^4 - 
        30*w^5)))/(8*ep^3*(u + v)^2*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  (4*(1 + ep)*u^3 + 12*ep*(v + w)^3 - 6*ep*u^2*(7*v + 6*w) - 
    u*(v + w)*((4 + 34*ep)*v + (4 + 19*ep)*w))/(8*ep^3*(1 + 4*ep)*(v + w)^2*
    (u + v + w)^2), 
  (-(w*(-2*u^5 - u^4*(v - 3*w) + 9*v^2*(v + w)^3 + 
       2*u*(v + w)^2*(17*v^2 + 12*v*w + 2*w^2) + 
       2*u^3*(10*v^2 + 19*v*w + 8*w^2) + u^2*(44*v^3 + 100*v^2*w + 71*v*w^2 + 
         15*w^3))) + ep*(u^5*(3*v - w) + 4*u^4*(3*v^2 - 11*v*w - 12*w^2) - 
      6*v*(v + w)^3*(v^2 + 6*v*w - w^2) + u^3*(12*v^3 - 194*v^2*w - 
        305*v*w^2 - 103*w^3) - u*(v + w)^2*(15*v^3 + 187*v^2*w + 87*v*w^2 + 
        10*w^3) - u^2*(6*v^4 + 314*v^3*w + 613*v^2*w^2 + 362*v*w^3 + 
        57*w^4)))/(4*ep^3*(u + v)^2*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (2*w*(v + w)*(-6*u^5 + 9*v^2*(v + w)^3 - 6*u^4*(3*v + w) + 
      u*(v + w)^2*(31*v^2 + 30*v*w + 8*w^2) + 
      u^3*(-5*v^2 + 14*v*w + 13*w^2) + u^2*(29*v^3 + 85*v^2*w + 77*v*w^2 + 
        21*w^3)) + ep*(-24*u^6*(v - w) - 6*u^5*(20*v^2 - 19*v*w - 47*w^2) + 
      6*v*(v + w)^4*(4*v^2 + 32*v*w - w^2) + 
      u^4*(-270*v^3 + 399*v^2*w + 1758*v*w^2 + 849*w^3) + 
      u*(v + w)^2*(18*v^4 + 1034*v^3*w + 1697*v^2*w^2 + 526*v*w^3 + 58*w^4) + 
      u^3*(-306*v^4 + 1046*v^3*w + 4545*v^2*w^2 + 3846*v*w^3 + 797*w^4) + 
      u^2*(-138*v^5 + 1519*v^4*w + 5946*v^3*w^2 + 6663*v^2*w^3 + 2656*v*w^4 + 
        282*w^5)))/(8*ep^3*(u + v)^2*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  (-4*u*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
    ep*(-12*u^4*(v - w) + 12*(v + w)^4*(v + 6*w) - 
      u*(v + w)^2*(24*v^2 - 281*v*w - 422*w^2) + 
      u^3*(-36*v^2 + 40*v*w + 172*w^2) + u^2*(-60*v^3 + 150*v^2*w + 
        738*v*w^2 + 528*w^3)))/(8*ep^3*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  (v^2 + u*(v - w) + 4*v*w + 3*w^2)/(2*ep^3*w*(v + w)*(u + v + w)), 
  (-2*u - 3*(v + w))/(ep^3*(v + w)*(u + v + w)), 
  ((v + w)^2*(u + v + w)*(u + 2*w) + ep*(-3*u^3*(v - w) + 12*w*(v + w)^3 + 
      u^2*(v^2 + 14*v*w + 17*w^2) + u*(6*v^3 + 30*v^2*w + 50*v*w^2 + 
        26*w^3)))/(2*ep^3*(1 + 4*ep)*w*(v + w)^3*(u + v + w)), 
  (-(w*(v + w)^2*(u + v + w)) + ep*(2*u^3*(v - w) - 6*w*(v + w)^3 + 
      u^2*(3*v^2 - 3*v*w - 8*w^2) - 4*u*w*(2*v^2 + 5*v*w + 3*w^2)))/
   (ep^3*(1 + 4*ep)*w*(v + w)^3*(u + v + w)), -2/(ep^3*(v + w)), 
  (2*u*(u + v)*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
    ep*(2*u^5*(v - w) - 2*(v - w)*(v + w)^5 + 4*u^4*(2*v^2 + 2*v*w - 3*w^2) - 
      u*w*(v + w)^2*(53*v^2 + 71*v*w + 6*w^2) + 
      u^3*(14*v^3 + 7*v^2*w - 82*v*w^2 - 59*w^3) + 
      u^2*(10*v^4 - 48*v^3*w - 229*v^2*w^2 - 234*v*w^3 - 63*w^4)))/
   (2*ep^3*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w)^2), 
  (-((v + w)*(-2*u^5*(v - w) + v*w*(v + w)^3*(4*v + w) + 
       u^4*(-8*v^2 + 7*v*w + 7*w^2) - u*(v + w)^2*(2*v^3 - 14*v^2*w - 
         3*v*w^2 + 3*w^3) + u^3*(-12*v^3 + 10*v^2*w + 24*v*w^2 + 6*w^3) + 
       u^2*(-8*v^4 + 11*v^3*w + 33*v^2*w^2 + 12*v*w^3 - 2*w^4))) + 
    ep*(3*u^6*(v - w) - 2*v*w*(v + w)^4*(7*v + 2*w) + 
      2*u^5*(13*v^2 - 5*v*w - 12*w^2) + u^4*(75*v^3 - 7*v^2*w - 132*v*w^2 - 
        56*w^3) + u^3*(99*v^4 + 2*v^3*w - 278*v^2*w^2 - 218*v*w^3 - 37*w^4) + 
      u*(v + w)^2*(15*v^4 - 60*v^3*w - 73*v^2*w^2 + 4*v*w^3 + 12*w^4) + 
      2*u^2*(31*v^5 - 7*v^4*w - 144*v^3*w^2 - 140*v^2*w^3 - 29*v*w^4 + 
        5*w^5)))/(2*ep^3*(u + v)^2*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  (w*(v + w)*(u^4 + v^2*(v + w)^2 + u^3*(3*v + w) + 
      u^2*(4*v^2 + v*w - 2*w^2) + u*(3*v^3 + 2*v^2*w - 3*v*w^2 - 2*w^3)) + 
    ep*(2*u^5*w + 2*v*w*(v + w)^3*(9*v + w) + u^4*(-v^2 + 3*v*w + 4*w^2) - 
      u^3*(3*v^3 + 13*v^2*w + 5*v*w^2 + w^3) + 
      u^2*v*(-3*v^3 - 9*v^2*w + 14*v*w^2 + 16*w^3) + 
      u*(-v^5 + 23*v^4*w + 79*v^3*w^2 + 69*v^2*w^3 + 8*v*w^4 - 6*w^5)))/
   (ep^3*(u + v)^2*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (-4*(u + v)*(v + w)^2*(u^2*(v - 3*w) + (v - w)*(v + w)^2 + 
      2*u*(v^2 - v*w - 2*w^2)) + 
    ep*(2*u^5*(v - w) - u^2*(v + w)^2*(66*v^2 - 155*v*w - 112*w^2) - 
      2*u*(v + w)^3*(25*v^2 - 58*v*w - 8*w^2) + 2*u^4*(v^2 + w^2) - 
      4*(v + w)^4*(3*v^2 - 4*v*w + w^2) + u^3*(-28*v^3 + 27*v^2*w + 
        136*v*w^2 + 81*w^3)))/(4*ep^3*(1 + 4*ep)*(u + v)*w*(v + w)^3*
    (u + v + w)^2), (-2*u^5*(v - w) - 28*u*v*w*(v + w)^3 - 
    2*(v - w)*(v + w)^5 + u^2*(v + w)^2*(4*v^2 - 39*v*w - 26*w^2) + 
    u^4*(-6*v^2 + 2*w^2) - u^3*(2*v^3 + 13*v^2*w + 26*v*w^2 + 15*w^3))/
   (2*ep^2*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w)^2), 
  -(1/(ep^3*(u + v + w))), 
  (2*(v + w)^2*(u^3*(v + w) + u^2*(-v^2 - 2*v*w + w^2) - 
      u*v*(5*v^2 + 10*v*w + 3*w^2) + v*(-3*v^3 - 8*v^2*w - 4*v*w^2 + w^3)) + 
    ep*(2*u^4*v*(v - w) - 8*v*(v + w)^3*(4*v^2 + 5*v*w - 2*w^2) - 
      u*v*(v + w)^2*(60*v^2 + 113*v*w + 24*w^2) + 
      4*u^3*(2*v^3 + v^2*w + 2*v*w^2 + 2*w^3) - 
      u^2*(22*v^4 + 99*v^3*w + 110*v^2*w^2 + 25*v*w^3 - 8*w^4)))/
   (4*ep^3*(1 + 4*ep)*v*(u + v)*w*(v + w)^3*(u + v + w)), 
  (2*w*(v + w)^2*(2*u^3 + 3*v^2*(v + w) + 4*u^2*(2*v + w) + 
      u*(9*v^2 + 9*v*w + 2*w^2)) + 
    ep*(-2*u^5*(v - w) + 2*v*(v + w)^3*(v^2 + 12*v*w - w^2) + 
      u^4*(-8*v^2 + 10*v*w + 10*w^2) + u*(v + w)^2*(4*v^3 + 89*v^2*w + 
        70*v*w^2 + 14*w^3) + u^3*(-10*v^3 + 43*v^2*w + 78*v*w^2 + 29*w^3) + 
      u^2*(-2*v^4 + 102*v^3*w + 228*v^2*w^2 + 156*v*w^3 + 32*w^4)))/
   (2*ep^3*(1 + 4*ep)*(u + v)^2*w*(v + w)^3*(u + v + w)), 
  -1/4*(2*u^4*(4*(1 + 6*ep)*v^3 + (12 + 53*ep)*v^2*w + (2 + 9*ep)*v*w^2 - 
       2*(1 + 4*ep)*w^3) + u*v*(v + w)^2*((2 + 6*ep)*v^3 + 
       (26 + 103*ep)*v^2*w + 2*(9 + 40*ep)*v*w^2 + 2*(3 + 13*ep)*w^3) + 
     2*u^2*v*(v + w)*((4 + 21*ep)*v^3 + (25 + 104*ep)*v^2*w + 
       (19 + 81*ep)*v*w^2 + (4 + 19*ep)*w^3) + 
     u^3*(2*(6 + 35*ep)*v^4 + 27*(2 + 9*ep)*v^3*w + 6*(7 + 30*ep)*v^2*w^2 + 
       (2 + 11*ep)*v*w^3 - 2*(1 + 4*ep)*w^4) + 
     2*u^5*((1 + 6*ep)*v^2 - (1 + 4*ep)*w^2 + 2*v*(w + 4*ep*w)) - 
     2*v^2*(v + w)^3*(-(w*(3*v + w)) + ep*(v^2 - 12*v*w - 5*w^2)))/
    (ep^3*(1 + 4*ep)*v*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  (u*(2*w*(2*u^4 + u^3*(7*v + 3*w) + 2*u^2*(5*v^2 + 5*v*w + w^2) + 
       (v + w)^2*(2*v^2 + 3*v*w + 2*w^2) + u*(7*v^3 + 14*v^2*w + 10*v*w^2 + 
         3*w^3)) + ep*(20*u^4*w + u^3*(-2*v^2 + 82*v*w + 44*w^2) - 
       (v + w)^2*(2*v^3 - 41*v^2*w - 30*v*w^2 - 16*w^3) + 
       u^2*(-6*v^3 + 141*v^2*w + 168*v*w^2 + 41*w^3) + 
       u*(-6*v^4 + 116*v^3*w + 234*v^2*w^2 + 142*v*w^3 + 30*w^4))))/
   (2*ep^3*(u + v)^2*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (-2*(v + w)*(u + v + w)^2*(u^3*(v - w) + v*w*(v^2 - w^2) + 
      2*u^2*(v^2 + w^2) + u*(v^3 - 2*v*w^2 - 3*w^3)) + 
    ep*(-2*u^6*(v - w) - 2*v*(8*v - 3*w)*w*(v + w)^4 + 
      u^5*(-14*v^2 + 10*v*w + 8*w^2) + u^4*(-32*v^3 + 9*v^2*w + 12*v*w^2 - 
        9*w^3) - 2*u*(v + w)^2*(v^4 + 8*v^3*w + 5*v^2*w^2 - 21*v*w^3 - 
        11*w^4) + 2*u^3*(-16*v^4 + 4*v^3*w + 16*v^2*w^2 + v*w^3 + w^4) + 
      u^2*(-14*v^5 + 3*v^4*w + 42*v^3*w^2 + 73*v^2*w^3 + 78*v*w^4 + 30*w^5)))/
   (4*ep^3*(u + v)^2*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  -1/2*(2*u*w*(v + w)*(2*u^4 + u^3*(7*v + 3*w) + 
       2*u^2*(5*v^2 + 5*v*w + w^2) + (v + w)^2*(2*v^2 + 3*v*w + 2*w^2) + 
       u*(7*v^3 + 14*v^2*w + 10*v*w^2 + 3*w^3)) + 
     ep*(4*u^5*w*(4*v + w) - 2*v*w*(v + w)^4*(6*v + w) + 
       u^4*(2*v^3 + 65*v^2*w + 32*v*w^2 - 7*w^3) + 
       2*u^3*(3*v^4 + 57*v^3*w + 56*v^2*w^2 + 9*v*w^3 + w^4) + 
       2*u*(v + w)^2*(v^4 + 2*v^3*w - 9*v^2*w^2 + 9*v*w^3 + 7*w^4) + 
       u^2*(6*v^5 + 85*v^4*w + 126*v^3*w^2 + 75*v^2*w^3 + 46*v*w^4 + 
         18*w^5)))/(ep^3*(u + v)^2*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  (-4*(v + w)^2*(u + v + w) + ep*(2*u^3 - 20*(v + w)^3 + u^2*(7*v + 5*w) - 
      5*u*(3*v^2 + 7*v*w + 4*w^2)))/(4*ep^3*(1 + 4*ep)*(v + w)^2*
    (u + v + w)^2), -1/4*(2*u*(v + w)*(u + v + w) + 
     ep*(4*u^3 - 4*(v + w)^3 + u^2*(22*v + 20*w) + 
       u*(14*v^2 + 23*v*w + 9*w^2)))/(ep^3*(1 + 4*ep)*(v + w)^2*
     (u + v + w)^2), (4*(2 + 7*ep)*v*(v + w)^3 + 
    2*u^3*(v + 5*ep*v + w + 4*ep*w) + u*(v + w)*((12 + 49*ep)*v^2 + 
      2*(7 + 26*ep)*v*w + 2*(1 + 4*ep)*w^2) + 
    u^2*((6 + 31*ep)*v^2 + 5*(2 + 9*ep)*v*w + 4*(1 + 4*ep)*w^2))/
   (4*ep^3*(v + 4*ep*v)*(v + w)^2*(u + v + w)^2), 
  (2*u^4*(v - w) - 2*(v + w)^4*(v + 6*w) + 
    u*(v + w)^2*(4*v^2 - 42*v*w - 73*w^2) + 2*u^3*(3*v^2 - 6*v*w - 17*w^2) + 
    2*u^2*(5*v^3 - 15*v^2*w - 68*v*w^2 - 48*w^3))/
   (4*ep^2*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  (-2*(v + w)*(u^2*(v - w)*w + v*(v + w)^3 + 
      u*(v^3 + 3*v^2*w + v*w^2 - w^3)) + 
    ep*(4*u^3*v*(v - w) - 4*v*(v + w)^3*(3*v + 10*w) + 
      u^2*(8*v^3 - 30*v^2*w - 62*v*w^2 + 8*w^3) + 
      u*(4*v^4 - 71*v^3*w - 210*v^2*w^2 - 127*v*w^3 + 8*w^4)))/
   (4*ep^3*(1 + 4*ep)*v*w*(v + w)^3*(u + v + w)), 
  (4*u*w*(v + w)*(u + v + w)^2 + ep*(4*u^4*(v - w) - 4*(v + w)^4*(v + 7*w) + 
      u*(v + w)^2*(8*v^2 - 77*v*w - 129*w^2) + 4*u^3*(3*v^2 - v*w - 12*w^2) + 
      4*u^2*(5*v^3 - 5*v^2*w - 47*v*w^2 - 37*w^3)))/
   (4*ep^3*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  (-2*u*w*(v + w)^3*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
    ep*(4*u^6*(v - w) - 4*v*(v - w)*(v + w)^5 + 
      u^5*(20*v^2 - 26*v*w - 50*w^2) + 2*u^4*(22*v^3 - 50*v^2*w - 159*v*w^2 - 
        71*w^3) + u^3*(48*v^4 - 237*v^3*w - 822*v^2*w^2 - 643*v*w^3 - 
        126*w^4) - u*(v + w)^2*(4*v^4 + 123*v^3*w + 160*v^2*w^2 + 38*v*w^3 + 
        12*w^4) + u^2*(20*v^5 - 274*v^4*w - 944*v^3*w^2 - 966*v^2*w^3 - 
        346*v*w^4 - 30*w^5)))/(2*ep^3*(u + v)^2*(v + w)^3*(u + v + w)^2*
    (w + 4*ep*w)), 1/(ep^3*(v + w)), 0, -(1/(ep^3*w)), 
  (-((u + v)*(v + w)*(u + v + w)^2) + ep*(2*u^4 - 2*(v + w)^3*(10*v + w) + 
      u^3*(19*v + 9*w) + u^2*(41*v^2 + 37*v*w + 4*w^2) + 
      2*u*(2*v^3 - 13*v^2*w - 22*v*w^2 - 7*w^3)))/
   (2*ep^3*(1 + 4*ep)*(u + v)*(v + w)^2*(u + v + w)^2), 
  (-v + w)/(ep^3*w*(v + w)), 
  -1/2*(w*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
     ep*((v + w)^2*(v + 2*w) + u^2*(v + 5*w) + 3*u*(v^2 + 3*v*w + 2*w^2)))/
    (ep^3*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  ((v + w)*(u*(-v + w) + 2*w*(v + w)) + 
    ep*(u^2*(-v + w) + 8*w*(v + w)^2 - 6*u*(v^2 - w^2)))/
   (2*ep^3*(v + w)^3*(w + 4*ep*w)), 
  (u + v + w)/(2*ep^2*(1 + 4*ep)*w*(v + w)), 
  (-((u + w)^2*(v + w)^2*(u + v + w)) + 
    ep*(u^4*(v - w) - 3*w^2*(v + w)^3 - 5*u*w*(v + w)^2*(2*v + w) - 
      u^3*(v^2 + 7*v*w + 4*w^2) - u^2*(3*v^3 + 19*v^2*w + 21*v*w^2 + 5*w^3)))/
   (2*ep^3*(1 + 4*ep)*w*(u + w)*(v + w)^3*(u + v + w)), 
  (u^3*(-v + w) + u*v*(v + w)^2 + v*(v + w)^3 - 2*u^2*(v^2 - w^2))/
   (4*ep^2*(1 + 4*ep)*w*(v + w)^3*(u + v + w)), 
  ((-2 + 3*ep)*u*v + (-2 + 9*ep)*u*w - ep*(4*v^2 + 5*v*w + w^2))/
   (2*ep^4*w*(v + w)^2), (2*w*(v + w)*(-u^2 + (v + w)^2) + 
    ep*(u^3*(-v + w) + u*v*(v + w)^2 + (v + w)^3*(v + 8*w) - 
      2*u^2*(v^2 + 4*v*w + 3*w^2)))/(2*ep^3*(1 + 4*ep)*w*(v + w)^3*
    (u + v + w)), -(1/(ep^3*(u + v + w))), 
  -1/4*(-2*u^3*(v + 3*ep*v + w + ep*w) - 2*(v + w)^3*
      ((-1 + 4*ep)*v + w + 4*ep*w) + u*(v + w)^2*(4*v + 3*ep*v + 2*w + 
       8*ep*w) + u^2*(v + w)*(5*ep*v + 2*w + 23*ep*w))/
    (ep^3*(1 + 4*ep)*(u + v)*(v + w)^2*(u + v + w)^2), 
  -1/2*(u + w)/(ep^3*(u + v)*(u + v + w)), 
  -1/2*((1 + 5*ep)*u^2 + v*(-((1 + 3*ep)*v) + w + 5*ep*w) + 
     u*(2*ep*v + 3*w + 13*ep*w))/(ep^3*(1 + 4*ep)*(u + v)^2*(u + v + w)), 
  -1/4*(2*(1 + ep)*u^4 + 2*v*(v + w)^2*(5*ep*v - w - 3*ep*w) + 
     u^3*(5*(2 + 3*ep)*v + (6 + 11*ep)*w) + 
     2*u^2*((7 + 17*ep)*v^2 + 3*(3 + 10*ep)*v*w + (3 + 14*ep)*w^2) + 
     u*(v + w)*((6 + 31*ep)*v^2 + 2*(1 + 5*ep)*w^2 + 4*v*(w + 8*ep*w)))/
    (ep^3*(1 + 4*ep)*(u + v)^2*(v + w)*(u + v + w)^2), 
  (-2*(1 + ep)*u^3 + 4*(v + w)^2*(v + ep*v - ep*w) + 
    u*(v + w)*(6*v + 23*ep*v + 4*w + 8*ep*w) + u^2*(17*ep*v + 2*w + 19*ep*w))/
   (8*ep^3*(1 + 4*ep)*(u + v)*(v + w)*(u + v + w)^2), 
  ((-2 + 9*ep)*u^2 + ep*v*(v - 2*w) + 2*u*((-1 + 5*ep)*v + (-1 + 9*ep)*w))/
   (2*ep^4*(u + v)^2*(u + v + w)), 
  (-2*(1 + ep)*u^4 - 4*ep*v*(v + w)^2*(3*v + w) + 
    u^3*((-2 + 15*ep)*v + (2 + 19*ep)*w) + 
    2*u^2*((1 + 12*ep)*v^2 + (8 + 33*ep)*v*w + 2*(3 + 10*ep)*w^2) - 
    u*(v + w)*((-2 + 5*ep)*v^2 - 4*(2 + 7*ep)*w^2 - 12*v*(w + 2*ep*w)))/
   (4*ep^3*(1 + 4*ep)*(u + v)^2*(v + w)*(u + v + w)^2), 
  (u*(-3*v + w) + w*(v + w))/(ep^3*v*(v + w)*(u + v + w)), 
  -1/2*((u + w)*((v + w)^2*(u + v + w)*(v + 2*w) + 
      ep*(-2*u^2*v*(v - w) + 8*(v + w)^4 + 4*u*(v^3 + 6*v^2*w + 7*v*w^2 + 
          2*w^3))))/(ep^3*(1 + 4*ep)*v*w*(v + w)^3*(u + v + w)), 
  -1/2*((v + w)^2 + u*(v + 3*w))/(ep^3*w*(v + w)*(u + v + w)), -3/(2*ep^3*w), 
  ((v + w)^2*(u + v + w) + ep*(-2*u^3 + 8*(v + w)^3 - u^2*(7*v + 5*w) + 
      u*(3*v^2 + 11*v*w + 8*w^2)))/(2*ep^3*(1 + 4*ep)*(v + w)^2*
    (u + v + w)^2), (-2*ep*u^3*v*w - (-1 + 4*ep)*v*w*(v + w)^3 + 
    u^2*(v + w)*((1 + 7*ep)*v^2 + (2 - 3*ep)*v*w - (1 + 4*ep)*w^2) + 
    u*(v + w)^2*((1 + 10*ep)*v^2 - 4*(-1 + ep)*v*w - (1 + 4*ep)*w^2))/
   (2*ep^3*(1 + 4*ep)*v*w*(v + w)^3*(u + v + w)), 
  -1/2*(u^2 + 2*v*(v + w) + u*(2*v + w))/(ep^3*v*(v + w)*(u + v + w)), 
  (ep*v*(v + w) - u*(v + 3*ep*v + w + 4*ep*w))/(2*ep^3*(1 + 4*ep)*v*w*
    (v + w)), (u^2*(v - w)*w + v*w*(v + w)^2 + 
    u*(2*v^3 + 6*v^2*w + 3*v*w^2 - w^3) + 
    ep*(v*(v + w)^2*(v + 9*w) - 2*u^2*(v^2 - 4*v*w + 2*w^2) + 
      4*u*(v^3 + 8*v^2*w + 6*v*w^2 - w^3)))/(2*ep^3*(1 + 4*ep)*v*w*(v + w)^2*
    (u + v + w)), (u^2*(-((2 + 9*ep)*v) + 5*ep*w) - 
    2*u*(v + w)*(v + 5*ep*v - (1 + 11*ep)*w) + 
    2*(v + w)^2*(w + ep*(v + 7*w)))/(4*ep^3*(1 + 4*ep)*w*(v + w)^2*
    (u + v + w)), (2*u*v*w + ep*(6*u*w^2 + v*w*(4*v + w) + 3*u^2*(v + 2*w)))/
   (2*ep^4*v*w*(u + w)*(v + w)), (2*w*(u^2 + u*(v + w) + (v + w)^2) + 
    ep*(-(u^2*(v - 13*w)) + 2*(v + w)^2*(v + 7*w) + 
      u*(-2*v^2 + 20*v*w + 22*w^2)))/(2*ep^3*(1 + 4*ep)*w*(v + w)^2*
    (u + v + w)), (2*u^3*(v + 4*ep*v - (2 + 7*ep)*w) + 
    u^2*(6*(1 + 4*ep)*v^2 + 3*ep*v*w + 5*ep*w^2) + 
    u*(v + w)*(6*(1 + 4*ep)*v^2 + 3*(2 + 7*ep)*v*w + 2*(2 + 9*ep)*w^2) + 
    2*(v + w)^2*((1 + 4*ep)*v^2 + ep*w^2 + 2*v*(w + 3*ep*w)))/
   (4*ep^3*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 
  (2*ep*u^2*w + 2*(1 + 4*ep)*(v + w)^3 + 
    u*(v + w)*((2 + 8*ep)*v + (2 + 13*ep)*w))/(4*ep^3*(1 + 4*ep)*w*(v + w)^2*
    (u + v + w)), ((2 + 8*ep)*u + (2 + 8*ep)*v - ep*w)/
   (2*ep^3*(1 + 4*ep)*(u + v)*w), (2*(u + v)*(v + w)^2*(u + v + w) + 
    ep*(-2*u^4 + 6*v*(v + w)^3 + 2*u*(v + w)^2*(11*v + 3*w) - 
      u^3*(3*v + 5*w) + 3*u^2*(5*v^2 + 7*v*w + 2*w^2)))/
   (4*ep^3*(1 + 4*ep)*(u + v)*(v + w)^2*(u + v + w)^2), 
  (2*ep*u^4*w + u^2*(v + w)*(12*(1 + 4*ep)*v^2 + (36 + 149*ep)*v*w + 
      16*(1 + 4*ep)*w^2) + u^3*(4*(1 + 4*ep)*v^2 + (16 + 71*ep)*v*w + 
      (12 + 53*ep)*w^2) + 2*(v + w)^3*((2 + 8*ep)*v^2 - ep*w^2 + 
      2*v*(w + 4*ep*w)) + 2*u*(v + w)^2*(6*(1 + 4*ep)*v^2 + (2 + 7*ep)*w^2 + 
      12*v*(w + 4*ep*w)))/(8*ep^3*(1 + 4*ep)*(u + v)*w*(v + w)^2*
    (u + v + w)^2), -3/(2*ep^3*(v + w)), 
  (2*(u + v)*(v + w)*(3*u^2 + 5*u*(v + w) + 2*(v + w)^2) + 
    ep*(2*u^4 + 2*(8*v - w)*(v + w)^3 + 14*u*(v + w)^2*(4*v + w) + 
      u^3*(31*v + 29*w) + u^2*(69*v^2 + 109*v*w + 40*w^2)))/
   (4*ep^3*(1 + 4*ep)*(u + v)*(v + w)^2*(u + v + w)^2), 
  (2*u*(v + w)^2*(u + v + w) + ep*(v + w)*((2*v - w)*(v + w)^2 + 
      u^2*(7*v + 5*w) + u*(9*v^2 + 13*v*w + 4*w^2)) + 
    2*ep^2*(u^3*(-v + w) + (v + w)^3*(5*v + 6*w) - 
      4*u^2*(v^2 + v*w - 2*w^2) + u*(-v^3 + 2*v^2*w + 23*v*w^2 + 20*w^3)))/
   (2*ep^4*(1 + 4*ep)*w*(v + w)^3*(u + v + w)), 
  (u^4*(-v + w) + u^3*((-3 + 2*ep)*v^2 + 3*v*w - 2*(-2 + ep)*w^2) - 
    u*(v + w)^2*((1 + 2*ep)*v^2 - (11 + 20*ep)*v*w - 4*(1 + 4*ep)*w^2) + 
    u^2*(v + w)*((-3 + 2*ep)*v^2 + 2*(5 + 2*ep)*v*w + (7 + 6*ep)*w^2) - 
    2*(v + w)^3*(-2*v*w + ep*(v^2 - 8*v*w - w^2)))/
   (2*ep^3*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  (2*(v + w)*(u + v + w)^2*(u*(-v + w) + w*(v + w)) + 
    ep*(-2*u^4*(v - w) + 2*w*(v + w)^4 - u*(v + w)^2*(12*v^2 - 35*v*w - 
        27*w^2) + 2*u^3*(-8*v^2 + v*w + 9*w^2) + 
      u^2*(-26*v^3 - 3*v^2*w + 64*v*w^2 + 41*w^3)))/
   (4*ep^3*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  -1/4*(2*(v + w)^2*(w*(v + w) + u*(2*v + 3*w)) + 
     ep*(2*u^3*(v - w) + 2*w*(v + w)^3 - 2*u^2*w*(3*v + 11*w) + 
       u*(14*v^3 + 47*v^2*w + 20*v*w^2 - 13*w^3)))/
    (ep^3*(1 + 4*ep)*w*(v + w)^3*(u + v + w)), 
  ((1 + ep)*w^3*(v + w)^3 + u^3*((1 + ep)*v^3 + 2*(3 + 14*ep)*v^2*w + 
      (9 + 19*ep)*v*w^2 + 4*(1 - 7*ep)*w^3) + 
    u^2*w*((3 + 17*ep)*v^3 + 5*(3 + ep)*v*w^2 + 2*(3 - 17*ep)*w^3 + 
      12*v^2*(w + 4*ep*w)) + u^4*((1 + ep)*v^2 + (1 - 7*ep)*w^2 + 
      2*v*(w + 5*ep*w)) + u*w*(v + w)*(w*(3*v^2 + 7*v*w + 4*w^2) + 
      ep*(4*v^3 + 11*v^2*w + 11*v*w^2 - 12*w^3)))/
   (2*ep^3*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
  -1/2*((u + v)^2*(v + w)^2*(u + v + w) + 
     ep*(8*u^4*v + v^2*(v + w)^3 + u^3*(37*v^2 + 28*v*w + w^2) + 
       u^2*(51*v^3 + 68*v^2*w + 22*v*w^2 + w^3) + 
       u*v*(23*v^3 + 43*v^2*w + 27*v*w^2 + 7*w^3)))/
    (ep^3*(1 + 4*ep)*(u + v)^2*(v + w)^2*(u + v + w)^2), 
  (u*(-2*u^3*(v - w) - (v + w)^2*(v^2 - 16*v*w - 23*w^2) + 
     u^2*(-5*v^2 + 4*v*w + 17*w^2) + u*(-4*v^3 + 10*v^2*w + 52*v*w^2 + 
       38*w^3)))/(4*ep^2*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  (u*(2*w*(u + v + w) + ep*(3*u*v + 3*v^2 - 7*u*w + 2*v*w - w^2)))/
   (2*ep^4*w*(v + w)^2*(u + v + w)), 
  -1/2*(u*(w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
      ep*(2*u^3*(v - w) + (v + w)^2*(v^2 - 12*v*w - 19*w^2) + 
        u^2*(5*v^2 + 4*v*w - 9*w^2) + 2*u*(2*v^3 + v^2*w - 14*v*w^2 - 
          13*w^3))))/(ep^3*(v + w)^3*(u + v + w)^2*(w + 4*ep*w)), 
  1/(ep^3*(v + w)), 0, -(1/(ep^3*(u + v + w))), 
  (v + ep*v + w)/(ep^4*w*(v + w)), ((1 + 2*ep)*(u - 2*(v + w)))/
   (ep^3*(1 + 4*ep)*(v + w)*(u + v + w)), 
  (1 + 2*ep)/(2*ep^3*(1 + 4*ep)*(u + v + w)), 
  ((1 + 8*ep + 8*ep^2)*u + (3 + 12*ep + 8*ep^2)*(v + w))/
   (2*ep^3*(1 + 4*ep)*(v + w)*(u + v + w)), 
  -1/4*((3 + 18*ep + 16*ep^2)*u + 2*(3 + 12*ep + 8*ep^2)*(v + w))/
    (ep^3*(1 + 4*ep)*(v + w)*(u + v + w)), 0, 
  -1/2*(1 + 2*ep)/(ep^3*(1 + 4*ep)*(u + v + w)), 1/(2*ep^3*(v + w)), 
  ((1 + 2*ep)*(u + 2*ep*(v + w)))/(ep^4*(1 + ep)*(1 + 4*ep)*(v + w)^2), 
  -1/2*((1 + 2*ep)*(u - v - w)*(u + w))/(ep^3*(1 + ep)*(1 + 4*ep)*w*(v + w)*
     (u + v + w)), -1/2*(-((1 + 2*ep)*w*(v + w)^2) + 
     u*(v + w)*((3 + 12*ep + 8*ep^2)*v + w) + 
     u^2*((1 + 8*ep + 8*ep^2)*v + 2*(1 + ep)*w))/(ep^3*(1 + ep)*(1 + 4*ep)*w*
     (v + w)^2*(u + v + w)), (16*ep^3*(u + w)*(v + w)^2 + u*w*(u + v + w) + 
    4*ep^2*(v + w)*(u^2 + 5*w*(v + w) + u*(4*v + 6*w)) + 
    2*ep*(2*w*(v + w)^2 + u^2*(v + 2*w) + u*(v^2 + 5*v*w + 4*w^2)))/
   (4*ep^4*(1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  ((1 + 2*ep)*(u + 2*ep*(v + w)))/(4*ep^4*(1 + ep)*(1 + 4*ep)*(v + w)^2), 
  (2*(1 + 5*ep + 4*ep^2)*u*v + (3 + 4*ep)*u*w - 2*(1 + 2*ep)*w*(v + w))/
   (4*ep^3*(1 + ep)*(1 + 4*ep)*w*(v + w)^2), 0, -(ep/(v + w)), ep/v}}


==> anc/nbox/Aw0.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-2*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*(ep*(6*u + 5*(v + w)))/((v + w)*(u + v + w)), 0, 
  (ep*(2*u - v - w))/(4*(v + w)*(u + v + w)), 0, 
  (ep*u)/((v + w)*(u + v + w)), (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*(ep*(3*u + 4*(v + w)))/((v + w)*(u + v + w)), 0, 
  (ep*(u - 2*(v + w)))/(4*(v + w)*(u + v + w)), 0, 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), (ep*u)/((v + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*(ep*(u + 4*v + w))/((u + w)*(u + v + w)), 
  -1/4*(ep*(5*u + 4*v + 5*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  (2*ep*v)/((u + w)*(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-1/2*ep/(u + w), 
  -1/2*(ep*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, ep/(u + w), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -1/4*(ep*(4*u + 5*(v + w)))/((v + w)*(u + v + w)), 
  -1/4*(ep*(4*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*ep*u)/((v + w)*(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*(ep*(u + 2*(v + w)))/((v + w)*(u + v + w)), -1/2*ep/(v + w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ep/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*(ep*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
  -1/2*(ep*(u + 2*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
  (-2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/4*(ep*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
  -1/4*(ep*(u + 2*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((ep*(u + 2*(v + w)))/((v + w)*(u + v + w))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*(ep*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 0, 0, 
  -1/2*(ep*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (ep*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 
  (-2*ep)/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-1/4*(ep*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 0, 
  0, -1/4*(ep*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -((ep*(2*u + v + 2*w))/((u + w)*(u + v + w))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(2*(u + v + w)), 0, 0, ep/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-3*ep*(u + v + 2*w))/(2*w*(u + v + w)), 
  -1/2*(ep*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (3*ep)/(2*(u + v + w)), 0, 0, 
  (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep*(u + v))/(2*w*(u + v + w)), -1/2*(ep*(u + v + 2*w))/(w*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -1/2*ep/(u + v + w), -1/2*(ep*(u + v))/(w*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(3*u + 3*v + 5*w))/(w*(u + v + w)), ep/(2*w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (3*ep)/(2*(u + v + w)), (-3*ep*(u + v))/(2*w*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*w), 
  -1/2*(ep*(u + v + 3*w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -(ep/w), ep/(2*w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(2*w), ep/(2*w), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (3*ep)/(2*w), -1/2*ep/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*ep)/(4*(u + v + w)), 0, 0, 
  (3*ep)/(4*(u + v + w)), 0, -1/2*(ep*(-3*u*v - 3*v^2 + 3*u*w - 2*v*w + w^2))/
    (w*(v + w)*(u + v + w)), ep/(u + v + w), 
  (ep*(3*u^2 + 3*u*v + 4*u*w - 3*v*w + w^2))/(2*w*(u + w)*(u + v + w)), 
  -(ep/(u + v + w)), 0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (3*ep)/(2*w), (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep/(2*w), 0, (ep*(u - w))/(2*w*(u + w)), 
  0, 0, 0, -1/2*ep/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/(2*w), -1/2*ep/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ep/(v + w), -1/2*ep/(v + w), -1/2*ep/(v + w), 0, ep/(v + w), 
  (-2*ep)/(v + w), 0, 0, (-2*ep)/(v + w), 0, 0, 0, ep/(v + w), 
  (-2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(2*u + v + w))/(4*(v + w)*(u + v + w)), 
  (3*ep*(2*u + v + w))/(4*(v + w)*(u + v + w)), (3*ep)/(2*(v + w)), 
  (-3*ep)/(2*(v + w)), 0, 0, 0, (ep*(3*v^2 + 8*v*w + 5*w^2 + u*(3*v + w)))/
   (2*w*(v + w)*(u + v + w)), (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  -((ep*(2*u + v + w))/((v + w)*(u + v + w))), 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), (-2*ep*(2*u + v + w))/
   ((v + w)*(u + v + w)), 0, -1/2*(ep*(3*v + w))/(w*(v + w)), 
  (-2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + v - w))/(2*w*(u + v + w)), (ep*(-v + w))/(2*w*(v + w)), ep/w, 
  -((ep*(u + v + 2*w))/(w*(u + v + w))), (ep*(u*(v - w) + v*(v + w)))/
   (2*w*(v + w)*(u + v + w)), (3*ep*(v + 3*w))/(w*(v + w)), 
  -((ep*(4*u + 3*(v + w)))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*w), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-v + w))/(2*w*(v + w)), ep/(2*w), -(ep/w), ep/w, -1/2*ep/w, (-3*ep)/w, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*w), 0, 
  (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ep/w, -(ep/w), ep/(2*w), (ep*(-u + w))/(2*w*(u + w)), -1/2*ep/w, (-3*ep)/w, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(3*ep)/(2*(u + w)), (3*ep*(u + 2*v + w))/
   (4*(u + w)*(u + v + w)), (3*ep*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 
  (-3*ep)/(2*(u + w)), 0, 0, 0, (-2*ep)/(u + w), (4*ep)/(u + w), 0, 
  (2*ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  -1/2*(ep*(3*u^2 + 3*u*v + 10*u*w + 9*v*w + 7*w^2))/(w*(u + w)*(u + v + w)), 
  (2*ep*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 
  (ep*(3*u^2 + 3*u*v + 14*u*w + 9*v*w + 11*w^2))/(2*w*(u + w)*(u + v + w)), 
  -((ep*(5*u + 6*v + 5*w))/((u + w)*(u + v + w))), 0, (2*ep)/(u + w), 
  (-4*ep)/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(u + v + 2*w))/(w*(u + v + w))), ep/w, (ep*(-u + w))/(2*w*(u + w)), 
  (ep*(u + v - w))/(2*w*(u + v + w)), (ep*(u^2 - v*w + u*(v + w)))/
   (2*w*(u + w)*(u + v + w)), (3*ep*(u + 3*w))/(w*(u + w)), 
  -((ep*(3*u + 4*v + 3*w))/((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(2*(u + v + w)), 0, (-3*ep)/(2*(u + v + w)), 0, 0, 0, 0, 
  (ep*(3*u^2 + 3*u*v + 4*u*w - 3*v*w + w^2))/(w*(u + w)*(u + v + w)), 
  (-2*ep)/(u + v + w), 0, (-2*ep)/(u + v + w), 
  -((ep*(3*u + 3*v + 2*w))/(w*(u + v + w))), (-2*ep)/(u + v + w), 
  (3*ep*(u*(v - w) + v*(v + w)))/(w*(v + w)*(u + v + w)), 0, 0, (-3*ep)/w, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(u*(v - w) + v*(v + w)))/(w*(v + w)*(u + v + w))), ep/w, ep/w, 
  -((ep*(u^2 - v*w + u*(v + w)))/(w*(u + w)*(u + v + w))), 
  (ep*(4*u + 4*v + 5*w))/(2*w*(u + v + w)), 0, ep/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {ep/w, ep/w, ep/w, -(ep/w), 0, 0, 0, (ep*(-u + w))/(2*w*(u + w)), 
  (2*ep)/w, 0, (2*ep)/w, (-3*ep)/(2*w), (2*ep)/w, 
  (ep*(3*v + 5*w))/(2*w*(v + w)), (-2*ep)/w, 0, ep/(2*w), (-2*ep)/w, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(ep*(v + 3*w))/(w*(v + w)), 
  ep/(2*w), ep/(2*w), -1/2*(ep*(u + 3*w))/(w*(u + w)), 0, (8*ep)/w, 
  (-2*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*ep)/(4*(u + v + w)), 
  (3*ep)/(4*(u + v + w)), 0, 0, 0, 0, (3*ep)/(u + w), 0, 0, ep/(u + v + w), 
  -1/2*ep/(u + v + w), ep/(u + v + w), (3*ep*(2*u + v + w))/
   (2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*(ep*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), 0, 0, 
  -1/2*(ep*(3*u + 4*v + 3*w))/((u + w)*(u + v + w)), -1/4*ep/(u + v + w), 
  (6*ep)/w, -1/2*ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(3*ep*(2*u + v + w))/(4*(v + w)*(u + v + w)), 0, 
  (-3*ep)/(4*(u + v + w)), (-3*ep*u)/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, (ep*(-3*v^2 - v*w + 2*w^2 + u*(-3*v + w)))/(2*w*(v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
  -1/2*(ep*(3*u + 3*v + 4*w))/(w*(u + v + w)), ep/(u + v + w), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), (-2*ep*(2*u + v + w))/
   ((v + w)*(u + v + w)), -((ep*(2*u + v + w))/((v + w)*(u + v + w))), 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(u + v))/(2*w*(u + v + w)), (ep*(u + v + 2*w))/
   (2*w*(u + v + w)), ep/w, (ep*(v - w))/(w*(v + w)), 
  (ep*(u*(v - w) + v*(v + w)))/(2*w*(v + w)*(u + v + w)), 
  (-3*ep*(u + v))/(w*(u + v + w)), (-2*ep*u)/((v + w)*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(4*(u + v + w)), 0, (3*ep*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 
  (-3*ep*v)/(2*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(3*u^2 + 3*u*v + 7*u*w + 7*v*w + 4*w^2))/(w*(u + w)*(u + v + w)), 
  (ep*(u + 4*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 
  -1/2*(ep*(3*u^2 + u*(3*v + w) - w*(5*v + 2*w)))/(w*(u + w)*(u + v + w)), 
  (ep*(u - 2*v + w))/((u + w)*(u + v + w)), -(ep/(u + v + w)), 
  (2*ep)/(u + v + w), ep/(u + v + w), (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 
  (2*ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(u + v + 2*w))/(2*w*(u + v + w)), 
  (ep*(u + v))/(2*w*(u + v + w)), (ep*(u - w))/(w*(u + w)), ep/w, 
  (ep*(u^2 - v*w + u*(v + w)))/(2*w*(u + w)*(u + v + w)), 
  (-3*ep*(u + v))/(w*(u + v + w)), (-2*ep*v)/((u + w)*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*w), 0, 
  (3*ep*(-u + w))/(2*w*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ep/w, (ep*(u - w))/(w*(u + w)), 
  (ep*(u + v - w))/(2*w*(u + v + w)), ep/(2*w), -1/2*ep/w, (-3*ep)/w, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep*(-v + w))/(2*w*(v + w)), 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(v - w))/(w*(v + w)), ep/w, 
  ep/(2*w), (ep*(u + v - w))/(2*w*(u + v + w)), -1/2*ep/w, (-3*ep)/w, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(2*(u + v + w)), 0, (-3*ep)/(2*(u + v + w)), (3*ep)/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, -((ep*(3*u + 3*v + 2*w))/(w*(u + v + w))), 
  (-2*ep)/(u + v + w), 0, 0, 0, -((ep*(3*u + 3*v + 4*w))/(w*(u + v + w))), 
  (2*ep)/(u + v + w), (ep*(3*v^2 + 3*u*(v - w) + 2*v*w - w^2))/
   (w*(v + w)*(u + v + w)), (2*ep)/(u + v + w), 
  (ep*(3*u^2 + 3*u*v + 4*u*w - 3*v*w + w^2))/(w*(u + w)*(u + v + w)), 
  (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -((ep*(u*(v - w) + v*(v + w)))/
    (w*(v + w)*(u + v + w))), -((ep*(u^2 - v*w + u*(v + w)))/
    (w*(u + w)*(u + v + w))), ep/w, ep/w, (ep*(2*u + 2*v + 3*w))/
   (w*(u + v + w)), 0, (2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep/(2*(u + v + w)), 0, 
  ep/(2*(u + v + w)), -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(u + v + 2*w))/(w*(u + v + w)), ep/(u + v + w), 0, 0, 0, 
  -1/2*(ep*(u + v))/(w*(u + v + w)), -(ep/(u + v + w)), 
  -1/2*(ep*(u + v - w))/(w*(u + v + w)), -(ep/(u + v + w)), -1/2*ep/w, 
  ep/(u + v + w), 0, 0, 0, 0, 0, 0, ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(u + v))/(2*w*(u + v + w)), 
  (ep*(u + v))/(2*w*(u + v + w)), ep/(2*w), ep/(2*w), 0, 
  -((ep*(2*u + 2*v + 5*w))/(w*(u + v + w))), -(ep/(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(3*u + v + w))/((v + w)*(u + v + w)), ep/(u + v + w), 
  -(ep/(u + v + w)), -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, -(ep/(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((ep*u)/((v + w)*(u + v + w))), 
  -((ep*v)/((u + w)*(u + v + w))), 0, 0, -1/2*ep/(u + v + w), 
  (3*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -1/4*ep/(u + v + w), ep/(4*(u + v + w)), 
  ep/(2*(u + v + w)), 0, -(ep/(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 0, 0, 
  0, 0, ep/(u + v + w), 0, 0, 0, ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(ep*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
  -1/4*(ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
  (ep*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 0, 0, 0, -(ep/(u + w)), 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*v)/((u + w)*(u + v + w))), (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  0, 0, 0, 0, 0, 0, (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, (3*ep*(2*u + 2*v + w))/(4*w*(u + v + w)), 0, 
  (-3*ep*(2*u + 2*v + w))/(4*w*(u + v + w)), 0, 
  -1/2*(ep*(v^2 + 6*v*w + 5*w^2 + u*(v + 7*w)))/(w*(v + w)*(u + v + w)), 
  -((ep*(2*u + 2*v + w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (3*ep)/(2*(u + v + w)), (ep*(u + v))/(2*w*(u + v + w)), 0, 0, 
  (3*ep)/w, ep/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-5*ep)/(2*w), (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep/(2*w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/w, 0, 0, 0, -1/2*ep/w, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(2*w), -1/2*ep/w, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/(u + v + w), 0, ep/(2*(u + v + w)), ep/(u + v + w), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*ep/(u + v + w), 
  -1/2*ep/(u + v + w), ep/(2*(u + v + w)), -1/2*ep/(u + v + w), 0, 0, 
  -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, (-3*ep)/(4*(u + v + w)), 
  (-3*ep*(8*u + 3*(v + w)))/(4*(v + w)*(u + v + w)), 
  (-3*ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (ep*(3*u + 3*v + 2*w))/(2*w*(u + v + w)), ep/(u + v + w), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), (-2*ep*(2*u + v + w))/
   ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, (ep*(2*u + v + w))/
   ((v + w)*(u + v + w)), (3*ep*(v + 3*w))/(2*w*(v + w)), 
  (ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + v))/(2*w*(u + v + w)), -1/2*(ep*(u + v))/(w*(u + v + w)), -(ep/w), 
  -((ep*(v + 3*w))/(w*(v + w))), 
  -1/2*(ep*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), 
  (3*ep*(u + v + 2*w))/(w*(u + v + w)), (-2*ep*u)/((v + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-3*ep)/(4*(u + v + w)), 
  (-3*ep*(4*u + 4*v - 3*w))/(4*w*(u + v + w)), 
  (-3*ep*(u + v - w))/(2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(u + v + 4*w))/(w*(u + v + w)), (ep*(-2*u - 2*v + w))/
   (w*(u + v + w)), (ep*(u + v))/(w*(u + v + w)), 
  (-2*ep*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 
  (ep*(u + v))/(w*(u + v + w)), 0, (ep*(u + v - 2*w))/(2*w*(u + v + w)), 
  (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*(ep*(u + v))/(w*(u + v + w)), 
  -1/2*(ep*(u + v + 2*w))/(w*(u + v + w)), ep/w, 0, ep/(2*(u + v + w)), 
  (-3*ep*(u + v))/(w*(u + v + w)), -((ep*(u + v - w))/(w*(u + v + w))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3*ep)/(2*w), 0, 0, 0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/w), 
  ep/w, (ep*(u + v - w))/(2*w*(u + v + w)), -1/2*ep/w, ep/(2*w), 
  (-3*ep*(u - w))/(w*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep)/(2*w), (15*ep)/(2*w), (9*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(ep/w), (2*ep)/w, -1/2*(ep*(v - 5*w))/(w*(v + w)), (4*ep)/w, 0, 
  0, 0, 0, 0, (-5*ep)/(2*w), 0, -(ep/w), (-4*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(v + 3*w))/(w*(v + w))), 0, -1/2*ep/w, 
  -1/2*(ep*(u + v + 3*w))/(w*(u + v + w)), ep/w, 
  (3*ep*(u + 3*w))/(w*(u + w)), (3*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*ep*(2*u + 2*v + w))/(2*w*(u + v + w)), 
  (-3*ep*(3*u + 3*v + w))/(w*(u + v + w)), (-3*ep*(2*u + 2*v + w))/
   (2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(4*u + 4*v + 3*w))/(w*(u + v + w)), (-2*ep*(u + v))/(w*(u + v + w)), 
  (-2*ep*(v^2 + 4*v*w + 3*w^2 + u*(v + 4*w)))/(w*(v + w)*(u + v + w)), 
  (-2*ep*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, (3*ep)/(u + v + w), 
  (ep*(2*u + 2*v + w))/(w*(u + v + w)), (6*ep)/w, 
  (ep*(2*u + 2*v + w))/(w*(u + v + w)), (2*ep*(2*u + 2*v + w))/
   (w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/
   (w*(v + w)*(u + v + w)), -(ep/(u + v + w)), -(ep/w), (-2*ep)/w, 
  -1/2*(ep*(7*u + 7*v + 5*w))/(w*(u + v + w)), 0, 
  -((ep*(3*u + 3*v + w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*(ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  (5*ep*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(u + v))/(w*(u + v + w)), (ep*(u + 2*v + w))/
   ((u + w)*(u + v + w)), (ep*(u^2 + w*(-v + w) + u*(v + 2*w)))/
   (2*w*(u + w)*(u + v + w)), (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 
  0, 0, -1/2*(ep*(u + v))/(w*(u + v + w)), 
  -1/2*(ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  (ep*(u + 3*w))/(2*w*(u + w)), 
  -1/2*(ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  -((ep*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(u + v + 2*w))/(w*(u + v + w)), (ep*(u + v))/(2*w*(u + v + w)), 
  (ep*(u - w))/(2*w*(u + w)), -1/2*(ep*(u + 3*w))/(w*(u + w)), 0, 
  (ep*(-2*u^2 - 2*u*v + 3*u*w + 8*v*w + 5*w^2))/(w*(u + w)*(u + v + w)), 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-3*ep*(2*u + 2*v + w))/(4*w*(u + v + w)), (3*ep)/(4*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/(2*w), -(ep/w), 
  (ep*(v^2 + 4*v*w + 3*w^2 + u*(v + 7*w)))/(2*w*(v + w)*(u + v + w)), 
  -((ep*(u + v))/(w*(u + v + w))), 0, 0, 0, 0, 
  (3*ep*(u + v))/(2*w*(u + v + w)), -1/2*ep/(u + v + w), (-3*ep)/(2*w), 0, 
  -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -((ep*u)/((v + w)*(u + v + w))), 
  -1/2*(ep*(u + v - w))/(w*(u + v + w)), 0, (3*ep)/(2*w), 
  (ep*(3*u + 3*v + w))/(4*w*(u + v + w)), (-3*ep*(u + 2*v + w))/
   ((u + w)*(u + v + w)), -1/2*ep/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), (3*ep)/(2*(v + w)), 
  (-3*ep*(3*u + 2*(v + w)))/(2*(v + w)*(u + v + w)), 
  (-3*ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  (2*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), (-2*ep*(2*u + v + w))/
   ((v + w)*(u + v + w)), 0, (ep*(3*v + 5*w))/(2*w*(v + w)), (-2*ep)/(v + w), 
  0, 0, 0, 0, (-3*ep*(u + v))/(2*w*(u + v + w)), 
  (ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + v - w))/(2*w*(u + v + w)), (ep*(v + 3*w))/(2*w*(v + w)), -(ep/w), 
  (ep*(u + v))/(w*(u + v + w)), -1/2*(ep*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/
    (w*(v + w)*(u + v + w)), (-3*ep*(v - w))/(w*(v + w)), 
  -((ep*(4*u + 3*(v + w)))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-9*ep)/(2*w), (-3*ep)/(2*w), (3*ep)/w, (9*ep)/(2*w), 0, 0, 0, 0, 0, 
  (-4*ep)/w, 0, 0, -(ep/w), (2*ep)/w, 0, (-7*ep)/(2*w), (4*ep)/w, 0, 0, 0, 0, 
  0, (-5*ep)/(2*w), 0, 0, 0, -(ep/w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(v + 3*w))/(2*w*(v + w)), -1/2*ep/w, ep/w, 0, ep/w, (-3*ep)/w, 
  (3*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*w), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(ep/w), ep/w, ep/(2*w), -1/2*ep/w, ep/(2*w), (3*ep)/w, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*ep*(2*u + 2*v + 3*w))/(4*w*(u + v + w)), (-3*ep)/(4*(u + v + w)), 
  (3*ep*(u + v + 2*w))/(2*w*(u + v + w)), (3*ep*(u + v + 2*w))/
   (2*w*(u + v + w)), 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 0, 
  -1/2*(ep*(5*u + 5*v + 3*w))/(w*(u + v + w)), 
  (ep*(2*u + 2*v + 3*w))/(w*(u + v + w)), 0, -(ep/w), (2*ep)/w, 0, 0, 0, 0, 
  0, -(ep/w), 0, 0, 0, -1/2*(ep*(u + v + 3*w))/(w*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (ep*(u + v))/(w*(u + v + w)), 0, -1/2*ep/w, 
  -1/2*(ep*(u + v + 3*w))/(w*(u + v + w)), ep/(2*(u + v + w)), (-3*ep)/w, 
  (ep*(u + v + 2*w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*ep*(3*u + 3*v + 2*w))/(2*w*(u + v + w)), 
  (3*ep*(2*u + 2*v + w))/(2*w*(u + v + w)), (-3*ep*(3*u + 3*v + 2*w))/
   (2*w*(u + v + w)), (-3*ep*(2*u + 2*v + w))/(2*w*(u + v + w)), 0, 0, 0, 0, 
  0, (2*ep*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, 
  -((ep*(2*v^2 + 7*v*w + 5*w^2 + 2*u*(v + 4*w)))/(w*(v + w)*(u + v + w))), 
  (-2*ep)/w, 0, (4*ep)/w, (-2*ep)/w, 0, 0, 0, 0, (3*ep)/(u + v + w), 
  (ep*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, (6*ep)/w, 
  (ep*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), 
  (-2*ep)/w, -(ep/w), -(ep/(u + v + w)), 
  -1/2*(ep*(7*u + 7*v + 6*w))/(w*(u + v + w)), 0, 
  -((ep*(3*u + 3*v + 2*w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*(-v + w))/(2*w*(v + w)), 0, 0, 
  ep/(2*w), 0, 0, 0, 0, 0, -1/2*ep/w, 0, 0, 0, -1/2*ep/w, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(v - w))/(2*w*(v + w)), ep/(2*w), -1/2*ep/w, ep/(2*w), 0, 
  (-2*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (3*ep*(u + v))/(4*w*(u + v + w)), 
  (3*ep)/(4*(u + v + w)), (-3*ep*(u + v + 2*w))/(4*w*(u + v + w)), 
  (-3*ep)/(4*(u + v + w)), 0, 0, 0, 0, 0, ep/(u + v + w), 0, 0, 
  (ep*(v^2 + 5*v*w + 4*w^2 + u*(v + 7*w)))/(2*w*(v + w)*(u + v + w)), 
  -(ep/w), 0, ep/(2*w), -(ep/w), 0, 0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, 
  (-3*ep)/(2*w), ep/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), (3*ep)/(2*w), 0, 
  (ep*(u + v + 2*w))/(2*w*(u + v + w)), (ep*(3*u + 3*v + 2*w))/
   (4*w*(u + v + w)), 0, -1/2*(ep*(u + v + 2*w))/(w*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*ep)/w, (2*ep)/w, 0, 0, 0, 0, 0, (-2*ep)/w, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (2*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/4*(ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/(4*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep/(v + w)), (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
  -((ep*u)/((v + w)*(u + v + w))), (ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*ep*u)/((v + w)*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*w), 
  0, 0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (ep*(u + v - w))/(2*w*(u + v + w)), -1/2*ep/w, -(ep/w), ep/w, 
  ep/(2*w), (3*ep*(-v + w))/(w*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*ep)/(2*w), 0, 0, (15*ep)/(2*w), 
  (9*ep)/(2*w), 0, 0, 0, 0, 0, 0, -(ep/w), (2*ep)/w, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(u - 5*w))/(w*(u + w)), (4*ep)/w, 0, 0, 0, (-5*ep)/(2*w), 0, 
  -(ep/w), (-4*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*ep/w, -1/2*(ep*(u + v + 3*w))/(w*(u + v + w)), 
  -((ep*(u + 3*w))/(w*(u + w))), 0, ep/w, (3*ep*(v + 3*w))/(w*(v + w)), 
  (3*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(4*(u + v + w)), 0, 0, (-3*ep*(3*u + 8*v + 3*w))/
   (4*(u + w)*(u + v + w)), (-3*ep*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, (ep*(3*u + 3*v + 2*w))/(2*w*(u + v + w)), ep/(u + v + w), 0, 
  0, 0, 0, 0, 0, 0, (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  (-2*ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), (3*ep*(u + 3*w))/(2*w*(u + w)), 
  (ep*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
  (2*ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(ep/w), -((ep*(u + 3*w))/(w*(u + w))), 
  (ep*(u + v))/(2*w*(u + v + w)), -1/2*(ep*(u + v))/(w*(u + v + w)), 
  -1/2*(ep*(u^2 + w*(3*v + 2*w) + u*(v + 3*w)))/(w*(u + w)*(u + v + w)), 
  (3*ep*(u + v + 2*w))/(w*(u + v + w)), (-2*ep*v)/((u + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep)/(4*(u + v + w)), 0, 0, (-3*ep*(4*u + 4*v - 3*w))/(4*w*(u + v + w)), 
  (-3*ep*(u + v - w))/(2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(u + v + 4*w))/(w*(u + v + w)), (ep*(-2*u - 2*v + w))/
   (w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, (ep*(u + v))/(w*(u + v + w)), 
  (-2*ep*(u + v))/(w*(u + v + w)), 0, 0, 0, (ep*(u + v))/(w*(u + v + w)), 0, 
  (ep*(u + v - 2*w))/(2*w*(u + v + w)), (-2*ep)/(u + v + w), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/w, 0, 
  -1/2*(ep*(u + v))/(w*(u + v + w)), -1/2*(ep*(u + v + 2*w))/(w*(u + v + w)), 
  ep/(2*(u + v + w)), (-3*ep*(u + v))/(w*(u + v + w)), 
  -((ep*(u + v - w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(3*ep*(2*u + 2*v + w))/(2*w*(u + v + w)), 0, 0, 
  (-3*ep*(3*u + 3*v + w))/(w*(u + v + w)), (-3*ep*(2*u + 2*v + w))/
   (2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, (ep*(4*u + 4*v + 3*w))/
   (w*(u + v + w)), (-2*ep*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(u^2 + w*(4*v + 3*w) + u*(v + 4*w)))/(w*(u + w)*(u + v + w)), 
  (-2*ep*(u + v))/(w*(u + v + w)), 0, 0, (3*ep)/(u + v + w), 
  (ep*(2*u + 2*v + w))/(w*(u + v + w)), (6*ep)/w, 
  (ep*(2*u + 2*v + w))/(w*(u + v + w)), (2*ep*(2*u + 2*v + w))/
   (w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/w), 
  (-2*ep)/w, (ep*(u^2 + w*(3*v + 2*w) + u*(v + 3*w)))/
   (w*(u + w)*(u + v + w)), -(ep/(u + v + w)), 
  -1/2*(ep*(7*u + 7*v + 5*w))/(w*(u + v + w)), 0, 
  -((ep*(3*u + 3*v + w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  0, 0, (5*ep*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(u + v))/(w*(u + v + w)), (ep*(2*u + v + w))/
   ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, (ep*(u*(v - w) + (v + w)^2))/
   (2*w*(v + w)*(u + v + w)), (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 
  -1/2*(ep*(u + v))/(w*(u + v + w)), 
  -1/2*(ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  (ep*(v + 3*w))/(2*w*(v + w)), 
  -1/2*(ep*(2*u + v + w))/((v + w)*(u + v + w)), 
  -((ep*(2*u + v + w))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (ep*(v - w))/(2*w*(v + w)), 
  -1/2*(ep*(v + 3*w))/(w*(v + w)), -1/2*(ep*(u + v + 2*w))/(w*(u + v + w)), 
  (ep*(u + v))/(2*w*(u + v + w)), 0, 
  (ep*(-2*u*v - 2*v^2 + 8*u*w + 3*v*w + 5*w^2))/(w*(v + w)*(u + v + w)), 
  (ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-3*ep*(2*u + 2*v + w))/
   (4*w*(u + v + w)), (3*ep)/(4*(u + v + w)), 0, 0, 0, 0, 0, 0, ep/(2*w), 
  -(ep/w), 0, 0, 0, 0, 0, 0, 0, (ep*(u^2 + w*(7*v + 3*w) + u*(v + 4*w)))/
   (2*w*(u + w)*(u + v + w)), -((ep*(u + v))/(w*(u + v + w))), 0, 0, 
  (3*ep*(u + v))/(2*w*(u + v + w)), -1/2*ep/(u + v + w), (-3*ep)/(2*w), 0, 
  -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep)/(2*w), -((ep*v)/((u + w)*(u + v + w))), 
  -1/2*(ep*(u + v - w))/(w*(u + v + w)), (ep*(3*u + 3*v + w))/
   (4*w*(u + v + w)), (-3*ep*(2*u + v + w))/((v + w)*(u + v + w)), -1/2*ep/w, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (ep*(-v + w))/(2*w*(v + w)), 0, 0, 0, 0, 0, -1/2*ep/w, 0, 
  (ep*(v - w))/(w*(v + w)), 0, 0, (-3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*ep/w, (3*ep)/(2*w), -(ep/w), -(ep/w), 
  (ep*(v - w))/(w*(v + w)), (ep*(-v + w))/(2*w*(v + w)), ep/(2*w), ep/w, 0, 
  ep/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/w, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3*ep*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 
  (3*ep*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 0, 
  (ep*(u + 3*w))/(2*w*(u + w)), -((ep*(u + 2*v + w))/((u + w)*(u + v + w))), 
  (ep*(u^2 + u*(v - 2*w) - w*(5*v + 3*w)))/(2*w*(u + w)*(u + v + w)), 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 
  (ep*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
  -((ep*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 0, 
  -((ep*(u + 2*v + w))/((u + w)*(u + v + w))), 
  -1/2*(ep*(-3*u^2 + u*(-3*v + w) + w*(5*v + 4*w)))/(w*(u + w)*(u + v + w)), 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  -((ep*(u + v + 2*w))/(w*(u + v + w))), 0, 
  (ep*(-u^2 + u*(-v + w) + w*(3*v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(u^2 + w*(-v + w) + u*(v + 2*w)))/
   (2*w*(u + w)*(u + v + w)), (-3*ep*(u - w))/(2*w*(u + w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*(u - w))/(w*(u + w)), (ep*(u + v + 2*w))/
   (2*w*(u + v + w)), (ep*(u^2 + u*(v - w) - w*(3*v + 2*w)))/
   (2*w*(u + w)*(u + v + w)), (ep*(-u + w))/(w*(u + w)), 0, 
  -1/2*(ep*(u^2 + w*(-v + w) + u*(v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 
  (ep*(u + 2*v + w))/((u + w)*(u + v + w)), 
  -((ep*(u + v + 2*w))/(w*(u + v + w))), 
  (ep*(-u^2 + u*(-v + w) + w*(3*v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u^2 + u*(v - w) - w*(v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*ep)/(4*(u + v + w)), 
  (3*ep)/(4*(u + v + w)), (-3*ep)/(2*(u + v + w)), 0, -1/2*ep/w, 
  ep/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, ep/(u + v + w), 
  (ep*(3*u + 3*v + 4*w))/(2*w*(u + v + w)), -(ep/(u + v + w)), 
  (ep*(u + v))/(w*(u + v + w)), 0, 0, 0, (ep*(u + v + 2*w))/
   (2*w*(u + v + w)), -1/2*ep/(u + v + w), 
  -((ep*(u + v + 2*w))/(w*(u + v + w))), 0, 0, ep/(2*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/w, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + v))/(w*(u + v + w)), 0, -1/2*(ep*(u + v - w))/(w*(u + v + w)), 
  (3*ep)/(2*w), -((ep*(u + v + 2*w))/(w*(u + v + w))), 
  -1/2*(ep*(u + v))/(w*(u + v + w)), (ep*(u + v + 2*w))/(2*w*(u + v + w)), 
  -(ep/w), 0, (ep*(u + v - w))/(2*w*(u + v + w)), 0, -(ep/(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, (3*ep)/(2*w), (3*ep)/(2*w), 0, 0, (ep*(-v + w))/(2*w*(v + w)), 
  (2*ep)/w, 0, 0, (2*ep)/w, 0, 0, 0, -((ep*(v + 3*w))/(w*(v + w))), 0, 0, 
  (5*ep)/(2*w), (-2*ep)/w, 0, 0, 0, 0, 0, ep/w, 0, 0, (3*ep)/(2*w), -(ep/w), 
  0, 0, 0, ep/w, 0, -((ep*(v + 3*w))/(w*(v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (3*ep)/(2*w), (3*ep)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(v + 3*w))/(2*w*(v + w)), (-3*ep)/(2*w), -(ep/w), 0, (-3*ep)/(2*w), 0, 
  (-2*ep)/w, (3*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep/w), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(2*(u + v)*w*(v + w)*(2*u^3 + (v + w)^2*(3*v + 2*w) + u^2*(5*v + 3*w) + 
       3*u*(2*v^2 + 3*v*w + w^2)) - 6*ep*(u + v)*
      (u^4*v + u^3*(9*v^2 + 10*v*w + 6*w^2) + 
       u^2*(10*v^3 + 3*v^2*w - 2*v*w^2 + w^3) - 
       (v + w)^2*(5*v^3 + 17*v^2*w + 14*v*w^2 + 6*w^3) - 
       u*(3*v^4 + 34*v^3*w + 55*v^2*w^2 + 32*v*w^3 + 8*w^4)) + 
     4*ep^3*(v + w)*(6*u^5 + u^4*(54*v - 26*w) + 
       u^3*(189*v^2 - 49*v*w - 60*w^2) + u^2*(303*v^3 + 73*v^2*w - 75*v*w^2 - 
         3*w^3) + u*(225*v^4 + 189*v^3*w + 37*v^2*w^2 + 41*v*w^3 + 16*w^4) + 
       v*(63*v^4 + 93*v^3*w + 52*v^2*w^2 + 41*v*w^3 + 19*w^4)) + 
     3*ep^2*(v + w)*(2*u^5 + 2*u^4*(9*v - 29*w) + 
       u^3*(129*v^2 - 115*v*w - 78*w^2) + u^2*(299*v^3 + 113*v^2*w - 
         39*v*w^2 + 17*w^3) + u*(273*v^4 + 339*v^3*w + 179*v^2*w^2 + 
         113*v*w^3 + 32*w^4) + v*(87*v^4 + 169*v^3*w + 140*v^2*w^2 + 
         93*v*w^3 + 35*w^4))))/(8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*
    (v + w)^2*(u + v + w)^2), 
  -1/8*(ep*(-2*(u + v)*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
      3*ep*(u + v)*(4*u^3*v + u^2*(7*v^2 - 16*v*w - 21*w^2) - 
        (v + w)^2*(v^2 + 11*v*w + 8*w^2) + u*(2*v^3 - 29*v^2*w - 58*v*w^2 - 
          27*w^3)) + 3*ep^2*(v + w)*(8*u^4 + 44*u^3*(v - w) + 
        u^2*(69*v^2 - 65*v*w - 68*w^2) + u*(38*v^3 - 22*v^2*w - 77*v*w^2 - 
          21*w^3) + v*(5*v^3 - v^2*w - 18*v*w^2 - 12*w^3)) + 
      4*ep^3*(v + w)*(4*u^3*(6*v - 7*w) + u^2*(57*v^2 - 13*v*w - 36*w^2) + 
        u*(42*v^3 + 34*v^2*w - 19*v*w^2 - 11*w^3) + 
        v*(9*v^3 + 19*v^2*w + 8*v*w^2 - 2*w^3))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  (ep*(2*w*(2*u^3 + (v + w)^2*(3*v + 2*w) + u^2*(5*v + 3*w) + 
       3*u*(2*v^2 + 3*v*w + w^2)) - 3*ep^2*(18*u^3*(2*v + w) + 
       (v + w)^2*(9*v^2 - 59*v*w - 32*w^2) + u^2*(81*v^2 + 47*v*w - 22*w^2) + 
       2*u*(27*v^3 - 6*v^2*w - 64*v*w^2 - 31*w^3)) - 
     4*ep^3*(2*u^3*(12*v + 7*w) + (v + w)^2*(9*v^2 - 27*v*w - 16*w^2) + 
       u^2*(57*v^2 + 47*v*w - 6*w^2) + 6*u*(7*v^3 + 4*v^2*w - 8*v*w^2 - 
         5*w^3)) + 3*ep*(u^3*(-8*v + 2*w) - (v + w)^2*(2*v^2 - 23*v*w - 
         12*w^2) + u^2*(-18*v^2 + 9*v*w + 17*w^2) + 
       u*(-12*v^3 + 26*v^2*w + 61*v*w^2 + 23*w^3))))/
   (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 
  -1/8*(ep*(2*(u + v)*w*(v + w)*(6*u^3 + 3*u^2*(5*v + 3*w) + 
        (v + w)^2*(7*v + 4*w) + u*(16*v^2 + 23*v*w + 7*w^2)) - 
      3*ep*(u + v)*(10*u^4*v + u^3*(35*v^2 - 42*v*w - 57*w^2) + 
        u^2*(39*v^3 - 120*v^2*w - 225*v*w^2 - 76*w^3) - 
        (v + w)^2*(v^3 + 58*v^2*w + 71*v*w^2 + 24*w^3) + 
        u*(13*v^4 - 138*v^3*w - 332*v^2*w^2 - 228*v*w^3 - 47*w^4)) + 
      4*ep^3*(v + w)*(12*u^5 + u^4*(33*v + 87*w) + 
        3*u^3*(12*v^2 + 79*v*w + 31*w^2) + u^2*(30*v^3 + 254*v^2*w + 
          280*v*w^2 + 56*w^3) + u*(24*v^4 + 145*v^3*w + 310*v^2*w^2 + 
          197*v*w^3 + 32*w^4) + v*(9*v^4 + 41*v^3*w + 123*v^2*w^2 + 
          132*v*w^3 + 41*w^4)) + 3*ep^2*(v + w)*
       (-8*u^5 + u^4*(-51*v + 131*w) + u^3*(-88*v^2 + 419*v*w + 183*w^2) + 
        u^2*(-38*v^3 + 574*v^2*w + 602*v*w^2 + 118*w^3) + 
        u*(24*v^4 + 415*v^3*w + 716*v^2*w^2 + 385*v*w^3 + 64*w^4) + 
        v*(17*v^4 + 129*v^3*w + 297*v^2*w^2 + 258*v*w^3 + 73*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  -1/8*(ep*(4*(u + v)^2*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
      6*ep*(u + v)^2*(4*u^3*v + u^2*(10*v^2 - 16*v*w - 21*w^2) - 
        (v + w)^2*(v^2 + 14*v*w + 8*w^2) + u*(5*v^3 - 32*v^2*w - 64*v*w^2 - 
          27*w^3)) + 4*ep^3*(v + w)*(6*u^5 + u^4*(9*v + 65*w) + 
        u^3*w*(169*v + 75*w) + 2*u^2*(3*v^3 + 75*v^2*w + 85*v*w^2 + 11*w^3) + 
        u*v*(18*v^3 + 53*v^2*w + 115*v*w^2 + 56*w^3) + 
        v*(9*v^4 + 7*v^3*w + 20*v^2*w^2 + 28*v*w^3 + 6*w^4)) + 
      3*ep^2*(v + w)*(-10*u^5 + u^4*(-59*v + 97*w) + 
        u^3*(-100*v^2 + 305*v*w + 139*w^2) + u^2*(-46*v^3 + 372*v^2*w + 
          356*v*w^2 + 42*w^3) + u*v*(22*v^3 + 217*v^2*w + 295*v*w^2 + 
          96*w^3) + v*(17*v^4 + 53*v^3*w + 78*v^2*w^2 + 48*v*w^3 + 6*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 0, 
  0, 0, 0, 0, (ep*(2*(u + v)*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
     2*ep*(u + v)*(u^3*v + u^2*(8*v^2 - 7*v*w - 11*w^2) - 
       2*(v + w)^2*(2*v^2 + 9*v*w + 5*w^2) + u*(3*v^3 - 29*v^2*w - 55*v*w^2 - 
         23*w^3)) + 4*ep^3*(v + w)*(-2*u^4 - 10*u^3*(v - w) + 
       u^2*(-3*v^2 + 10*v*w + 15*w^2) + v*(11*v^3 + 15*v^2*w + 9*v*w^2 + 
         5*w^3) + u*(16*v^3 + 15*v^2*w + 22*v*w^2 + 7*w^3)) + 
     ep^2*(v + w)*(-10*u^4 + u^3*(-62*v + 46*w) + 
       u^2*(-41*v^2 + 108*v*w + 95*w^2) + v*(53*v^3 + 119*v^2*w + 107*v*w^2 + 
         41*w^3) + u*(64*v^3 + 181*v^2*w + 196*v*w^2 + 47*w^3))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  (ep*(2*(u + v)*(v + w)*(u^3*(v - w) - 2*w*(v + w)^2*(2*v + w) + 
       u^2*(2*v^2 - 3*v*w - 3*w^2) + u*(v^3 - 6*v^2*w - 11*v*w^2 - 4*w^3)) + 
     ep^2*(v + w)*(16*u^5 + 2*u^4*(98*v - 37*w) + 
       u^3*(562*v^2 - 111*v*w - 227*w^2) + u^2*(670*v^3 - 82*v^2*w - 
         761*v*w^2 - 233*w^3) + u*(358*v^4 - 127*v^3*w - 976*v^2*w^2 - 
         595*v*w^3 - 96*w^4) + 2*v*(35*v^4 - 41*v^3*w - 221*v^2*w^2 - 
         187*v*w^3 - 42*w^4)) + 4*ep^3*(v + w)*(8*u^5 + 2*u^4*(36*v - 5*w) + 
       5*u^3*(38*v^2 + 3*v*w - 9*w^2) + u^2*(218*v^3 + 62*v^2*w - 127*v*w^2 - 
         43*w^3) + u*(114*v^4 + 39*v^3*w - 148*v^2*w^2 - 97*v*w^3 - 16*w^4) + 
       2*v*(11*v^4 + v^3*w - 33*v^2*w^2 - 29*v*w^3 - 6*w^4)) - 
     ep*(u + v)*(4*u^4*v + 2*u^3*(v^2 + 6*v*w + 11*w^2) + 
       w*(v + w)^2*(69*v^2 + 113*v*w + 36*w^2) + 
       u^2*(-8*v^3 + 39*v^2*w + 118*v*w^2 + 63*w^3) + 
       u*(-6*v^4 + 96*v^3*w + 311*v^2*w^2 + 286*v*w^3 + 77*w^4))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  (ep*(2*(u + v)*w*(v + w)^3*(u + v + w) + 4*ep^3*(v + w)*
      (-2*u^5 - 3*u^4*(v + 9*w) + 6*u^3*(5*v^2 - 15*v*w - 7*w^2) + 
       u^2*(88*v^3 - 64*v^2*w - 81*v*w^2 - 3*w^3) + 
       v*(27*v^4 + 35*v^3*w + 12*v^2*w^2 + 11*v*w^3 + 7*w^4) + 
       u*(84*v^4 + 34*v^3*w - 27*v^2*w^2 + 7*v*w^3 + 8*w^4)) - 
     ep*(u + v)*(u^3*(19*v^2 + 58*v*w + 47*w^2) - 
       (v + w)^2*(17*v^3 + 41*v^2*w + 34*v*w^2 + 18*w^3) + 
       u^2*(21*v^3 + 75*v^2*w + 99*v*w^2 + 37*w^3) - 
       u*(15*v^4 + 58*v^3*w + 63*v^2*w^2 + 36*v*w^3 + 16*w^4)) + 
     ep^2*(v + w)*(-6*u^5 - u^4*(41*v + 161*w) + 
       2*u^3*(17*v^2 - 239*v*w - 99*w^2) + u^2*(288*v^3 - 260*v^2*w - 
         299*v*w^2 + 11*w^3) + v*(121*v^4 + 213*v^3*w + 148*v^2*w^2 + 
         101*v*w^3 + 45*w^4) + u*(340*v^4 + 270*v^3*w + 47*v^2*w^2 + 
         109*v*w^3 + 48*w^4))))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*
    (v + w)^2*(u + v + w)^2), 
  (ep^2*(2*u^4*((-1 + ep + 4*ep^2)*v + ep*(1 + 4*ep)*w) - 
     u*(v + w)^2*(4*(-3 + 12*ep + 20*ep^2)*v^2 - 2*(11 + 36*ep + 20*ep^2)*v*
        w + (3 + 4*ep)*w^2) + 2*u^3*((4 + 6*ep)*v^2 + (24 + 87*ep + 68*ep^2)*
        v*w + (19 + 81*ep + 68*ep^2)*w^2) - 
     u^2*(v + w)*(2*(-11 + 5*ep + 28*ep^2)*v^2 - (75 + 255*ep + 172*ep^2)*v*
        w - (25 + 131*ep + 108*ep^2)*w^2) - 
     v*(v + w)^3*(3*w + 4*ep^2*(8*v + 3*w) + ep*(28*v + 13*w))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  -1/2*(ep^2*(2*u^4*((-1 + ep + 4*ep^2)*v + ep*(1 + 4*ep)*w) - 
      v*(v + w)^3*((1 + 19*ep + 20*ep^2)*v + ep*(3 + 4*ep)*w) - 
      u*(v + w)^2*((-3 + 36*ep + 48*ep^2)*v^2 - (16 + 47*ep + 28*ep^2)*v*w - 
        2*ep*(3 + 4*ep)*w^2) - u^2*(v + w)*((-7 + 13*ep + 28*ep^2)*v^2 - 
        2*(22 + 75*ep + 56*ep^2)*v*w - (17 + 87*ep + 76*ep^2)*w^2) + 
      u^3*((1 + 6*ep + 8*ep^2)*v^2 + 2*(13 + 52*ep + 48*ep^2)*v*w + 
        (23 + 98*ep + 88*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*
     w*(v + w)^2*(u + v + w)^2), 0, 
  -1/4*(ep*(2*(u + v)*(v + w)^3 + 4*ep^3*(v + w)*(u^2*(3*v - 7*w) + 
        u*(10*v^2 + 3*v*w - w^2) + v*(7*v^2 + 8*v*w + w^2)) + 
      ep*(u + v)*(2*u^2*v + (v + w)^2*(13*v + 8*w) - 
        3*u*(v^2 + 4*v*w + 3*w^2)) + ep^2*(v + w)*(4*u^3 + u^2*(5*v - 33*w) + 
        3*v*(11*v^2 + 14*v*w + 3*w^2) + u*(34*v^2 + 15*v*w + 3*w^2))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (ep*(-2*w*(v + w)^3 + 4*ep^3*(v + w)*(5*v^3 + u^2*(9*v - w) - 4*v^2*w - 
       17*v*w^2 - 8*w^3 + u*(14*v^2 + 5*v*w - 3*w^2)) + 
     ep^2*(v + w)*(4*u^3 + u^2*(35*v - 3*w) + u*(46*v^2 + 9*v*w - 15*w^2) + 
       3*(5*v^3 - 14*v^2*w - 35*v*w^2 - 16*w^3)) + 
     ep*(2*u^3*v + (v + w)^2*(v^2 - 22*v*w - 18*w^2) + u^2*(5*v^2 - 3*w^2) + 
       2*u*(2*v^3 - v^2*w - 5*v*w^2 - 2*w^3))))/(2*(1 + ep)*(1 + 2*ep)*
    (1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (ep*(-2*(2*u^3*w + (v - w)*(v + w)^3 + 2*u*v*(v^2 + 3*v*w + 2*w^2) + 
       u^2*(v^2 + 6*v*w + 3*w^2)) + ep^2*(78*u^3*(v - w) + 
       u^2*(199*v^2 - 116*v*w - 159*w^2) + (v + w)^2*(43*v^2 - 19*v*w + 
         48*w^2) + u*(164*v^3 + 29*v^2*w - 154*v*w^2 - 19*w^3)) + 
     ep*(8*u^3*(2*v - 5*w) - (7*v - 18*w)*w*(v + w)^2 + 
       u^2*(32*v^2 - 91*v*w - 67*w^2) + u*(16*v^3 - 58*v^2*w - 81*v*w^2 - 
         7*w^3)) + 4*ep^3*(2*u^3*(9*v - 5*w) + 
       u^2*(49*v^2 - 4*v*w - 25*w^2) + (v + w)^2*(13*v^2 - 3*v*w + 8*w^2) + 
       u*(44*v^3 + 29*v^2*w - 18*v*w^2 - 3*w^3))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 
  -1/2*(ep*(2*w*(-2*u^3 - 3*u*v*(v + w) + w*(v + w)^2 - u^2*(5*v + 3*w)) + 
      ep^2*(2*u^3*(3*v - 65*w) + u^2*(55*v^2 - 290*v*w - 209*w^2) + 
        (v + w)^2*(43*v^2 - 27*v*w + 48*w^2) + 
        u*(92*v^3 - 101*v^2*w - 220*v*w^2 - 27*w^3)) + 
      4*ep^3*(2*u^3*(v - 11*w) + u^2*(13*v^2 - 50*v*w - 39*w^2) + 
        (v + w)^2*(9*v^2 - 7*v*w + 8*w^2) + u*(20*v^3 - 17*v^2*w - 44*v*w^2 - 
          7*w^3)) - 2*ep*(23*u^3*w - (v + w)^2*(4*v^2 - 2*v*w + 9*w^2) + 
        u^2*(-4*v^2 + 52*v*w + 33*w^2) + u*(-8*v^3 + 23*v^2*w + 33*v*w^2 + 
          2*w^3))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)*
     (u + v + w)^2), (ep*(2*(v + w)*(u + v + w)^2*((v - w)*w + u*(v + 3*w)) - 
     ep^2*(v + w)*(4*u^4 - u^3*(33*v + 227*w) + 2*(v + w)^2*
        (26*v^2 - 35*v*w + 24*w^2) - u^2*(26*v^2 + 553*v*w + 349*w^2) + 
       u*(63*v^3 - 292*v^2*w - 431*v*w^2 - 76*w^3)) + 
     4*ep^3*(v + w)*(u^3*(3*v + 41*w) - 2*(v + w)^2*(6*v^2 - 7*v*w + 4*w^2) + 
       u^2*(-6*v^2 + 93*v*w + 65*w^2) + u*(-21*v^3 + 42*v^2*w + 79*v*w^2 + 
         16*w^3)) + ep*(-2*u^4*v - (v + w)^3*(7*v^2 - 21*v*w + 18*w^2) + 
       u*(v + w)^2*(9*v^2 + 124*v*w + 21*w^2) + 
       u^3*(19*v^2 + 98*v*w + 77*w^2) + u^2*(37*v^3 + 240*v^2*w + 313*v*w^2 + 
         110*w^3))))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*
    (u + v + w)^2), 
  (ep*(-2*w*(v + w)*(2*u^3 + 3*u*v*(v + w) - w*(v + w)^2 + u^2*(5*v + 3*w)) + 
     ep^2*(v + w)*(4*u^4 + u^3*(15*v - 179*w) + 
       u^2*(70*v^2 - 361*v*w - 253*w^2) + 2*(v + w)^2*(26*v^2 - 11*v*w + 
         24*w^2) + u*(111*v^3 - 100*v^2*w - 239*v*w^2 - 28*w^3)) + 
     4*ep^3*(v + w)*(u^3*(5*v - 33*w) + u^2*(22*v^2 - 61*v*w - 49*w^2) + 
       2*(v + w)^2*(6*v^2 - 3*v*w + 4*w^2) + 
       u*(29*v^3 - 10*v^2*w - 47*v*w^2 - 8*w^3)) + 
     ep*(2*u^4*v + u*(v + w)^2*(9*v^2 - 70*v*w - 3*w^2) + 
       (v + w)^3*(7*v^2 - 3*v*w + 18*w^2) - u^3*(v^2 + 62*v*w + 59*w^2) - 
       u^2*(v^3 + 132*v^2*w + 205*v*w^2 + 74*w^3))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep*(u + v)*(2*(v + w)^2*(u + v + w) + 4*ep^3*(v + w)^2*
       (13*u + 13*v + 12*w) + ep^2*(v + w)*(-4*u^2 + 67*u*v + 71*v^2 + 
        71*u*w + 141*v*w + 70*w^2) + 
      ep*(-2*u^2*v + 2*(v + w)^2*(11*v + 12*w) + 
        u*(20*v^2 + 46*v*w + 26*w^2))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*
     (v + w)^2*(u + v + w)^2), 
  -1/4*(ep^2*(4*u^4*(v + 2*ep*v + 2*ep*w) + v*(v + w)^2*
       ((-1 + 2*ep + 8*ep^2)*v^2 + (-5 + 4*ep + 16*ep^2)*v*w + 
        (-2 + ep + 4*ep^2)*w^2) + u^3*((11 + 38*ep + 24*ep^2)*v^2 + 
        2*(-2 + 13*ep + 4*ep^2)*v*w - (9 + 12*ep + 16*ep^2)*w^2) + 
      u*(v + w)*((1 + 26*ep + 40*ep^2)*v^3 + (-19 + 18*ep + 56*ep^2)*v^2*w + 
        (-16 - 9*ep + 12*ep^2)*v*w^2 - (2 + 5*ep + 4*ep^2)*w^3) + 
      u^2*((9 + 54*ep + 56*ep^2)*v^3 + 3*(-5 + 18*ep + 24*ep^2)*v^2*w - 
        (31 + 20*ep)*v*w^2 - (9 + 20*ep + 16*ep^2)*w^3)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep*(u + v)*(-2*(v + w)^2*(u + v + w) - ep^2*(v + w)*
       (-14*u^2 + 16*v^2 + 2*u*(v - w) + 33*v*w + 17*w^2) - 
      4*ep^3*(v + w)*(-6*u^2 - 6*u*(v + w) + w*(v + w)) - 
      2*ep*(u^2*v + (v + w)^2*(7*v + 6*w) + u*(8*v^2 + 13*v*w + 5*w^2))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 
  (ep^2*(u^4*((-4 - 2*ep + 8*ep^2)*v + 2*ep*(-1 + 4*ep)*w) - 
     v*(v + w)^2*((-1 - ep + 4*ep^2)*v^2 + (-5 + ep + 12*ep^2)*v*w + 
       (-2 + ep + 4*ep^2)*w^2) + u^3*((-11 - 17*ep + 4*ep^2)*v^2 + 
       4*(1 + ep + 8*ep^2)*v*w + (9 + 21*ep + 28*ep^2)*w^2) - 
     u*(v + w)*((1 + 11*ep + 20*ep^2)*v^3 + (-19 - 3*ep + 28*ep^2)*v^2*w + 
       (-16 - 15*ep + 4*ep^2)*v*w^2 - (2 + 5*ep + 4*ep^2)*w^3) + 
     u^2*(-((9 + 27*ep + 20*ep^2)*v^3) + (15 - 3*ep - 4*ep^2)*v^2*w + 
       (31 + 47*ep + 36*ep^2)*v*w^2 + (9 + 23*ep + 20*ep^2)*w^3)))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep*(4*(u + v + w)*(v^2 + 4*v*w + 3*w^2) + 
      3*ep^2*(v + w)*(4*u^2 + 49*u*v + 45*v^2 + 97*u*w + 133*v*w + 88*w^2) + 
      4*ep^3*(v + w)*(25*v^2 + 67*v*w + 42*w^2 + 5*u*(5*v + 9*w)) + 
      3*ep*(2*u^2*v + (v + w)^2*(15*v + 34*w) + 
        u*(17*v^2 + 52*v*w + 35*w^2))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*
     (v + w)^2*(u + v + w)), 
  (ep*(2*(u + v)^2*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
     ep*(u + v)^2*(4*u^3*v + u^2*(13*v^2 - 40*v*w - 45*w^2) - 
       (v + w)^2*(v^2 + 29*v*w + 20*w^2) + u*(8*v^3 - 71*v^2*w - 142*v*w^2 - 
         63*w^3)) + 4*ep^3*(v + w)*(2*u^5 + u^4*(9*v + 23*w) + 
       u^3*(20*v^2 + 75*v*w + 29*w^2) + u^2*(26*v^3 + 92*v^2*w + 77*v*w^2 + 
         9*w^3) + u*v*(18*v^3 + 51*v^2*w + 65*v*w^2 + 24*w^3) + 
       v*(5*v^4 + 11*v^3*w + 17*v^2*w^2 + 13*v*w^3 + 2*w^4)) + 
     ep^2*(v + w)*(-2*u^5 - 13*u^4*(v - 9*w) + 
       u^3*(-8*v^2 + 405*v*w + 167*w^2) + u^2*(34*v^3 + 534*v^2*w + 
         455*v*w^2 + 53*w^3) + u*v*(50*v^3 + 321*v^2*w + 403*v*w^2 + 
         124*w^3) + v*(19*v^4 + 75*v^3*w + 115*v^2*w^2 + 65*v*w^3 + 6*w^4))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  (ep*(2*(u + v)*w*(v + w)^3*(u + v + w) - 
     ep*(u + v)*(4*u^4*v + u^3*(30*v^2 + 44*v*w + 28*w^2) - 
       (v + w)^2*(10*v^3 + 39*v^2*w + 37*v*w^2 + 18*w^3) + 
       u^2*(38*v^3 + 57*v^2*w + 48*v*w^2 + 19*w^3) + 
       u*(2*v^4 - 46*v^3*w - 87*v^2*w^2 - 58*v*w^3 - 19*w^4)) + 
     4*ep^3*(v + w)*(u^4*(6*v - 28*w) + u^2*v*(81*v^2 - 7*v*w - 42*w^2) + 
       u^3*(39*v^2 - 64*v*w - 35*w^2) + u*(69*v^4 + 66*v^3*w + 23*v^2*w^2 + 
         26*v*w^3 + 8*w^4) + v*(21*v^4 + 37*v^3*w + 30*v^2*w^2 + 24*v*w^3 + 
         10*w^4)) + ep^2*(v + w)*(-8*u^5 - 2*u^4*(21*v + 74*w) + 
       u^3*(13*v^2 - 356*v*w - 153*w^2) + u^2*(211*v^3 - 67*v^2*w - 
         136*v*w^2 + 24*w^3) + u*(255*v^4 + 342*v^3*w + 217*v^2*w^2 + 
         174*v*w^3 + 48*w^4) + v*(91*v^4 + 201*v^3*w + 200*v^2*w^2 + 
         144*v*w^3 + 54*w^4))))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*
    (v + w)^2*(u + v + w)^2), 0, 0, 0, 
  (ep*((u + v + w)^2*(v^2 - w^2) + 
     2*ep*(u^3*v - (v + w)^2*(2*v^2 + 11*v*w + 5*w^2) + 
       u^2*(11*v^2 + 13*v*w + 6*w^2) + 2*u*(4*v^3 + v^2*w - 4*v*w^2 - w^3)) - 
     4*ep^3*(v + w)*(u^2*(v - 3*w) + u*(17*v^2 - 3*v*w - 4*w^2) + 
       2*(8*v^3 + 11*v^2*w + 4*v*w^2 + w^3)) + 
     ep^2*(v + w)*(4*u^3 + u^2*(33*v + 41*w) + 
       u*(-35*v^2 + 19*v*w + 22*w^2) - 2*(32*v^3 + 59*v^2*w + 36*v*w^2 + 
         9*w^3))))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*(v + w)^2*
    (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(ep*(2*v*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
      ep*(-4*u^3*v + (v + w)^3*(8*v + 3*w) + u*(v + w)^2*(44*v + 21*w) + 
        8*u^2*(4*v^2 + 7*v*w + 3*w^2)) + 
      4*ep^3*(-4*u^3*v - 3*(v - 3*w)*(v + w)^3 + u*(v + w)^2*(9*v + 29*w) + 
        4*u^2*(2*v^2 + 7*v*w + 5*w^2)) + 
      ep^2*(-20*u^3*v - 3*(3*v - 11*w)*(v + w)^3 + 
        u*(v + w)^2*(71*v + 131*w) + 4*u^2*(15*v^2 + 41*v*w + 26*w^2))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 
  -1/2*(ep*(1 + 4*ep)*(u + w))/((1 + 2*ep)*w*(u + v + w)), 
  (ep*(v + w + ep*(-u + 3*v + 4*w)))/(2*(1 + 2*ep)*(u + v)*w), 
  -1/4*(ep*(2*(1 + ep)*u^3*((1 + 3*ep + 4*ep^2)*v - (1 + 19*ep + 52*ep^2)*
         w) + u*(v + w)*(2*(1 + 8*ep + 34*ep^2 + 24*ep^3)*v^2 - 
        (12 + 122*ep + 395*ep^2 + 300*ep^3)*v*w - 
        (6 + 55*ep + 167*ep^2 + 124*ep^3)*w^2) + 
      u^2*((4 + 20*ep + 55*ep^2 + 36*ep^3)*v^2 - 
        (6 + 99*ep + 356*ep^2 + 272*ep^3)*v*w - 
        (6 + 71*ep + 255*ep^2 + 196*ep^3)*w^2) + 
      (v + w)^2*(-2*w*(3*v + w) + ep^2*(27*v^2 - 167*v*w - 48*w^2) + 
        ep*(4*v^2 - 55*v*w - 18*w^2) + 4*ep^3*(5*v^2 - 31*v*w - 8*w^2))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 
  (ep*(4*(1 + ep)*u^2*((1 + 10*ep + 20*ep^2)*v + (2 + 21*ep + 48*ep^2)*w) + 
     (v + w)^2*((4 + 30*ep + 59*ep^2 + 36*ep^3)*v + 
       (10 + 89*ep + 253*ep^2 + 180*ep^3)*w) + 
     u*(v + w)*((8 + 74*ep + 179*ep^2 + 116*ep^3)*v + 
       (18 + 175*ep + 523*ep^2 + 372*ep^3)*w)))/(8*(1 + ep)*(1 + 2*ep)*
    (1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  ((1 + 4*ep)*(2*w*(u + v + w) + ep*(3*u^2 + 4*u*v + v^2 - 2*u*w - 8*v*w - 
       6*w^2)))/(2*(1 + 2*ep)*(u + v)*w*(u + v + w)), 
  (ep*(-2*w*(-2*u^3 + (v + w)^2*(v + 2*w) - u^2*(5*v + 3*w) + 
       u*(-2*v^2 - v*w + w^2)) + ep^2*(12*u^3*(2*v + 15*w) - 
       (v + w)^2*(37*v^2 + 35*v*w + 96*w^2) + 
       u^2*(11*v^2 + 402*v*w + 235*w^2) + u*(-50*v^3 + 113*v^2*w + 
         128*v*w^2 - 35*w^3)) + ep*(8*u^3*(v + 7*w) - 
       (v + w)^2*(6*v^2 + 19*v*w + 36*w^2) + 
       u^2*(10*v^2 + 125*v*w + 67*w^2) + u*(-4*v^3 + 38*v^2*w + 23*v*w^2 - 
         19*w^3)) + 4*ep^3*(4*u^3*(v + 8*w) - 
       (v + w)^2*(7*v^2 + 3*v*w + 16*w^2) + u^2*(v^2 + 74*v*w + 45*w^2) + 
       u*(-10*v^3 + 25*v^2*w + 32*v*w^2 - 3*w^3))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 0, 0, 
  0, 0, (ep*(u + v)*(4*ep^3*(u + v)*(v + w)^2 - (v + w)^2*(u + v + w) - 
     ep^2*(v + w)*(4*u^2 + v^2 + 3*v*w + 2*w^2 + u*(5*v + w)) - 
     ep*(2*u^2*v + (v + w)^2*(5*v + 3*w) + u*(7*v^2 + 8*v*w + w^2))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 
  0, 0, 0, (ep*(2*u^2*((2 + 17*ep + 49*ep^2 + 36*ep^3)*v + 
       ep*(6 + 31*ep + 28*ep^2)*w) + (v + w)^2*
      ((4 + 32*ep + 82*ep^2 + 56*ep^3)*v + ep*(6 + 37*ep + 36*ep^2)*w) + 
     2*u*(v + w)*((4 + 33*ep + 90*ep^2 + 64*ep^3)*v + 
       ep*(8 + 47*ep + 44*ep^2)*w)))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*
    (v + w)*(u + v + w)^2), 
  (ep*(2*(u + v + w)*(v^2 + 4*v*w + 3*w^2) + 4*ep^3*(v + w)*
      (11*u*v + 11*v^2 + 25*u*w + 34*v*w + 23*w^2) + 
     ep^2*(v + w)*(4*u^2 + 65*u*v + 61*v^2 + 151*u*w + 200*v*w + 139*w^2) + 
     ep*(2*u^2*v + (v + w)^2*(21*v + 52*w) + u*(23*v^2 + 76*v*w + 53*w^2))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  (ep^2*(-5*(u + v)*(v + w)*(u + v + w) + 
     4*ep^2*(2*u^3 - 5*u^2*(v + w) - 7*v*(v + w)^2 - 
       2*u*(7*v^2 + 10*v*w + 3*w^2)) + ep*(6*u^3 - 23*u^2*(v + w) - 
       29*v*(v + w)^2 - 2*u*(29*v^2 + 42*v*w + 13*w^2))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)), 
  (ep*(2*(u + v)^2*(v + w)^2*(u + v + w) + 4*ep^3*(v + w)*
      (2*u^4 + v*(v + w)^2*(12*v + 5*w) + 2*u^3*(10*v + 9*w) + 
       u^2*(46*v^2 + 67*v*w + 19*w^2) + u*(40*v^3 + 78*v^2*w + 42*v*w^2 + 
         4*w^3)) + ep^2*(v + w)*(2*u^4 + v*(v + w)^2*(64*v + 23*w) + 
       u^3*(88*v + 82*w) + u^2*(234*v^2 + 343*v*w + 91*w^2) + 
       4*u*(53*v^3 + 103*v^2*w + 54*v*w^2 + 4*w^3)) + 
     ep*(-2*u^4*v + v*(v + w)^3*(22*v + 5*w) + u*(v + w)^2*
        (70*v^2 + 58*v*w + 3*w^2) + u^3*(22*v^2 + 46*v*w + 26*w^2) + 
       u^2*(72*v^3 + 173*v^2*w + 128*v*w^2 + 27*w^3))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  (ep^2*(2*u^4*(v + 2*ep*v + 2*ep*w) + v*(v + w)^3*((3 + 19*ep + 20*ep^2)*v - 
       4*(2 + 9*ep + 8*ep^2)*w) + u*(v + w)^2*((9 + 57*ep + 60*ep^2)*v^2 - 
       (24 + 97*ep + 84*ep^2)*v*w - 2*(4 + 21*ep + 20*ep^2)*w^2) + 
     u^3*((7 + 27*ep + 20*ep^2)*v^2 - 8*(1 + 3*ep + 4*ep^2)*v*w - 
       (13 + 51*ep + 52*ep^2)*w^2) + u^2*(v + w)*
      ((11 + 61*ep + 60*ep^2)*v^2 - (26 + 93*ep + 84*ep^2)*v*w - 
       (19 + 92*ep + 88*ep^2)*w^2)))/(8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    (u + v)*w*(v + w)^2*(u + v + w)^2), 
  (-3*ep*(u^2*((1 + 9*ep + 36*ep^2 + 32*ep^3)*v - (1 + ep)*(1 + 4*ep)^2*w) + 
     v*(v + w)*((1 + 9*ep + 30*ep^2 + 24*ep^3)*v - 
       (1 + 9*ep + 21*ep^2 + 12*ep^3)*w) + 
     u*(2*(1 + 9*ep + 33*ep^2 + 28*ep^3)*v^2 - (1 + 9*ep + 12*ep^2)*v*w - 
       (1 + ep)*(w + 4*ep*w)^2)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)*(u + v + w)), 
  (ep*(-2*(u + v)*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
     ep*(u + v)*(2*u^3*v + u*(6*v - 73*w)*(v + w)^2 + 
       (3*v - 26*w)*(v + w)^3 + u^2*(5*v^2 - 44*v*w - 49*w^2)) + 
     ep^2*(v + w)*(4*u^4 + 3*u^3*(17*v - 49*w) + v*(31*v - 78*w)*(v + w)^2 + 
       u^2*(121*v^2 - 285*v*w - 236*w^2) + u*(105*v^3 - 154*v^2*w - 
         349*v*w^2 - 90*w^3)) + 4*ep^3*(v + w)*(u^3*(13*v - 29*w) + 
       v*(9*v - 14*w)*(v + w)^2 + u^2*(35*v^2 - 45*v*w - 46*w^2) + 
       u*(31*v^3 - 12*v^2*w - 61*v*w^2 - 18*w^3))))/
   (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 0, 
  (ep*(u^2*(v + 2*ep*v + (3 + 12*ep + 8*ep^2)*w) + 
     2*u*(v + w)*((1 + 5*ep + 12*ep^2 + 8*ep^3)*v + 
       2*(1 + 7*ep + 13*ep^2 + 8*ep^3)*w) + 
     (v + w)^2*((1 + 8*ep + 24*ep^2 + 16*ep^3)*v + 
       (1 + 12*ep + 34*ep^2 + 24*ep^3)*w)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    w*(v + w)*(u + v + w)^2), 
  -1/4*(ep^2*(2*u^5*((-1 + ep + 4*ep^2)*v + ep*(1 + 4*ep)*w) + 
      2*u^4*((-5 + 38*ep + 64*ep^2)*v^2 + ep*(37 + 68*ep)*v*w + 
        (-1 - ep + 4*ep^2)*w^2) + u^3*(4*(-3 + 72*ep + 104*ep^2)*v^3 + 
        (25 + 448*ep + 632*ep^2)*v^2*w + 2*(8 + 77*ep + 108*ep^2)*v*w^2 - 
        3*(1 + 2*ep)*w^3) + v*(v + w)^2*((6 + 72*ep + 80*ep^2)*v^3 + 
        (13 + 72*ep + 72*ep^2)*v^2*w + (-1 + 22*ep + 32*ep^2)*v*w^2 + 
        2*ep*(3 + 4*ep)*w^3) + u*v*(v + w)*(2*(7 + 143*ep + 172*ep^2)*v^3 + 
        (61 + 452*ep + 504*ep^2)*v^2*w + (21 + 206*ep + 240*ep^2)*v*w^2 + 
        2*(-1 + 16*ep + 24*ep^2)*w^3) + u^2*((4 + 428*ep + 560*ep^2)*v^4 + 
        (75 + 898*ep + 1120*ep^2)*v^3*w + 3*(23 + 192*ep + 232*ep^2)*v^2*
         w^2 + (5 + 104*ep + 136*ep^2)*v*w^3 - (1 + 2*ep)*w^4)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  (ep*(2*(u + v + w)*(v^2 + 4*v*w + 3*w^2) + 4*ep^3*(u + v + w)*
      (11*v^2 + 32*v*w + 21*w^2) + ep^2*(v + w)*(4*u^2 + 65*u*v + 61*v^2 + 
       139*u*w + 194*v*w + 133*w^2) + ep*(2*u^2*v + (v + w)^2*(21*v + 52*w) + 
       u*(23*v^2 + 76*v*w + 53*w^2))))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*
    (v + w)^2*(u + v + w)), 
  -1/4*(ep^2*(3 + 4*ep)*(-((u + v)*(v + w)*(u^2 - v*w + u*(v + w))) + 
      ep*(2*u^4 - 3*u^3*(v - w) + v*w*(5*v^2 + 6*v*w + w^2) + 
        u^2*(-10*v^2 - 3*v*w + 3*w^2) + u*(-5*v^3 + 7*v*w^2 + 2*w^3))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(u + w)*(v + w)*(u + v + w)), 
  (ep*(2*u^4*((-1 - 17*ep - 23*ep^2 + 4*ep^3)*v^2 - 
       (2 + 18*ep + 45*ep^2 + 12*ep^3)*v*w - (1 + 9*ep + 22*ep^2 + 16*ep^3)*
        w^2) + v*(v + w)^2*(2*(-1 - 9*ep - 4*ep^2 + 8*ep^3)*v^3 - 
       (2 + 23*ep + 56*ep^2 + 32*ep^3)*v^2*w - ep*(21 + 50*ep + 24*ep^2)*v*
        w^2 - 2*ep*(4 + 9*ep + 4*ep^2)*w^3) + 
     u*v*(v + w)*((-8 - 88*ep - 70*ep^2 + 56*ep^3)*v^3 - 
       (14 + 155*ep + 321*ep^2 + 108*ep^3)*v^2*w - 
       (6 + 131*ep + 350*ep^2 + 184*ep^3)*v*w^2 - ep*(40 + 107*ep + 52*ep^2)*
        w^3) + u^3*(2*(-4 - 60*ep - 73*ep^2 + 20*ep^3)*v^3 - 
       (18 + 197*ep + 427*ep^2 + 100*ep^3)*v^2*w - 
       2*(6 + 59*ep + 169*ep^2 + 92*ep^3)*v*w^2 - 
       (2 + 21*ep + 57*ep^2 + 44*ep^3)*w^3) + 
     u^2*(6*(-2 - 26*ep - 27*ep^2 + 12*ep^3)*v^4 - 
       (30 + 345*ep + 656*ep^2 + 128*ep^3)*v^3*w - 
       (24 + 301*ep + 795*ep^2 + 372*ep^3)*v^2*w^2 - 
       (6 + 107*ep + 314*ep^2 + 184*ep^3)*v*w^3 - ep*(3 + 13*ep + 12*ep^2)*
        w^4)))/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*
    (u + v + w)^2), 
  -1/8*(ep^2*(u^5*((-4 - 2*ep + 8*ep^2)*v + 2*ep*(-1 + 4*ep)*w) + 
      u^4*((-21 + 23*ep + 84*ep^2)*v^2 + 2*(-3 + 5*ep + 44*ep^2)*v*w + 
        (-1 - 13*ep + 4*ep^2)*w^2) + 2*u^3*(2*(-9 + 32*ep + 64*ep^2)*v^3 + 
        ep*(93 + 188*ep)*v^2*w + (8 + 25*ep + 60*ep^2)*v*w^2 - 4*ep*w^3) + 
      v*(v + w)^2*((3 + 47*ep + 52*ep^2)*v^3 + 2*(6 + 23*ep + 20*ep^2)*v^2*
         w + (1 + 21*ep + 28*ep^2)*v*w^2 + 2*ep*(3 + 4*ep)*w^3) + 
      u^2*((-22 + 226*ep + 344*ep^2)*v^4 + 2*(18 + 237*ep + 332*ep^2)*v^3*w + 
        (63 + 317*ep + 412*ep^2)*v^2*w^2 + 2*(7 + 36*ep + 48*ep^2)*v*w^3 + 
        (1 + 3*ep + 4*ep^2)*w^4) + 2*u*v*(v + w)*(w*(24*v^2 + 13*v*w + w^2) + 
        4*ep^2*(27*v^3 + 37*v^2*w + 20*v*w^2 + 6*w^3) + 
        ep*(85*v^3 + 135*v^2*w + 72*v*w^2 + 18*w^3))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
  (ep*(u^2*((1 + 9*ep + 60*ep^2 + 64*ep^3)*v - 
       3*(3 + 27*ep + 66*ep^2 + 40*ep^3)*w) + 
     v*(v + w)*((1 + 9*ep + 42*ep^2 + 40*ep^3)*v - 
       (7 + 63*ep + 150*ep^2 + 88*ep^3)*w) + 
     u*(2*(1 + 9*ep + 51*ep^2 + 52*ep^3)*v^2 - 
       3*(5 + 45*ep + 99*ep^2 + 52*ep^3)*v*w - 
       (7 + 63*ep + 159*ep^2 + 100*ep^3)*w^2)))/(2*(1 + ep)*(1 + 2*ep)*
    (1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)), 
  -1/4*(ep*(2*(u + v)^2*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
      ep*(u + v)^2*(4*u^3*v + u^2*(13*v^2 - 30*v*w - 35*w^2) - 
        (v + w)^2*(3*v^2 + 30*v*w + 19*w^2) + 
        6*u*(v^3 - 11*v^2*w - 21*v*w^2 - 9*w^3)) + 
      4*ep^3*(v + w)*(2*u^5 + 13*u^4*(v + w) + 
        2*u^3*(18*v^2 + 28*v*w + 9*w^2) + u^2*(50*v^3 + 92*v^2*w + 61*v*w^2 + 
          7*w^3) + 2*u*v*(17*v^3 + 34*v^2*w + 32*v*w^2 + 11*w^3) + 
        v*(9*v^4 + 19*v^3*w + 21*v^2*w^2 + 13*v*w^3 + 2*w^4)) + 
      ep^2*(v + w)*(-2*u^5 - u^4*(v - 71*w) + 2*u^3*(22*v^2 + 152*v*w + 
          59*w^2) + u^2*(118*v^3 + 500*v^2*w + 375*v*w^2 + 45*w^3) + 
        2*u*v*(55*v^3 + 186*v^2*w + 192*v*w^2 + 57*w^3) + 
        v*(35*v^4 + 105*v^3*w + 127*v^2*w^2 + 63*v*w^3 + 6*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 0, 
  0, 0, 0, -((ep*(u + v + 2*w))/(w*(u + v + w))), 
  (ep*(u + v))/(2*w*(u + v + w)), (ep*(v + 3*w))/(2*w*(v + w)), 
  -1/4*(ep*(2*v^2 + 7*v*w + 5*w^2 + 2*u*(v + 2*w)))/(w*(v + w)*(u + v + w)), 
  0, -1/2*(ep*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep^2*(u^4*((-1 + ep + 4*ep^2)*v^2 + (1 + 6*ep + 8*ep^2)*v*w + 
       (2 + 11*ep + 12*ep^2)*w^2) + v*(v + w)^2*((2 + 80*ep + 96*ep^2)*v^3 + 
       (21 + 25*ep - 12*ep^2)*v^2*w + (9 - 35*ep - 68*ep^2)*v*w^2 - 
       2*(1 + 2*ep)^2*w^3) + u^2*(v + w)*((-19 + 109*ep + 180*ep^2)*v^3 + 
       (11 + 202*ep + 248*ep^2)*v^2*w + (10 + 25*ep + 12*ep^2)*v*w^2 + 
       (7 + ep - 12*ep^2)*w^3) + u^3*(4*(-3 + 4*ep + 12*ep^2)*v^3 + 
       (-13 + 64*ep + 120*ep^2)*v^2*w + (-8 + 53*ep + 92*ep^2)*v*w^2 + 
       (-7 - ep + 12*ep^2)*w^3) + u*(v + w)*(2*(-3 + 87*ep + 116*ep^2)*v^4 + 
       (37 + 264*ep + 264*ep^2)*v^3*w + (47 + 16*ep - 80*ep^2)*v^2*w^2 + 
       (14 - 45*ep - 92*ep^2)*v*w^3 - (2 + 11*ep + 12*ep^2)*w^4)))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^3*(u + v + w)), 
  (3*ep^2*(2*(1 + 2*ep)*u^3*(-v + 2*w + 4*ep*w) - 
     v*(v + w)*((1 + 12*ep + 16*ep^2)*v^2 + (-5 + 4*ep + 16*ep^2)*v*w - 
       (4 + 9*ep + 4*ep^2)*w^2) + u^2*(-((5 + 20*ep + 16*ep^2)*v^2) + 
       (9 + 34*ep + 32*ep^2)*v*w + (5 + 12*ep + 8*ep^2)*w^2) + 
     u*(-4*(1 + 7*ep + 8*ep^2)*v^3 + (9 + 2*ep - 16*ep^2)*v^2*w + 
       2*(7 + 13*ep + 4*ep^2)*v*w^2 + 2*(2 + 3*ep)*w^3)))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (-3*ep^2*(u^2*((7 + 31*ep + 28*ep^2)*v^2 + (11 + 40*ep + 32*ep^2)*v*w + 
       2*(2 + 9*ep + 8*ep^2)*w^2) + (v + w)^2*((4 + 13*ep + 12*ep^2)*v^2 + 
       4*(1 + 2*ep)^2*v*w + 2*(2 + 11*ep + 12*ep^2)*w^2) + 
     u*(v + w)*((11 + 44*ep + 40*ep^2)*v^2 + (13 + 40*ep + 32*ep^2)*v*w + 
       (5 + 30*ep + 32*ep^2)*w^2)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*
    w*(v + w)^2*(u + v + w)), 
  (-3*ep^2*(u^4*((-5 - 4*ep + 8*ep^2)*v^2 + (5 + 36*ep + 48*ep^2)*v*w + 
       2*(5 + 23*ep + 24*ep^2)*w^2) + v*(v + w)^2*
      ((-4 + 22*ep + 32*ep^2)*v^3 + (12 + 15*ep - 4*ep^2)*v^2*w + 
       4*(1 + 2*ep)*v*w^2 - 2*(1 + ep)*w^3) + 
     u^2*(v + w)*(3*(-11 + 8*ep + 32*ep^2)*v^3 + (48 + 301*ep + 324*ep^2)*v^2*
        w + 2*(21 + 67*ep + 52*ep^2)*v*w^2 + (6 + 7*ep - 4*ep^2)*w^3) + 
     u^3*((-22 - 5*ep + 44*ep^2)*v^3 + (13 + 187*ep + 252*ep^2)*v^2*w + 
       (47 + 251*ep + 268*ep^2)*v*w^2 + (12 + 53*ep + 52*ep^2)*w^3) + 
     u*(v + w)*((-20 + 47*ep + 92*ep^2)*v^4 + (31 + 186*ep + 184*ep^2)*v^3*
        w + 2*(23 + 52*ep + 24*ep^2)*v^2*w^2 + 4*(2 + ep - 4*ep^2)*v*w^3 - 
       (2 + 11*ep + 12*ep^2)*w^4)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    (u + v)^2*w*(v + w)^3*(u + v + w)), 
  (-3*ep^2*(u^4*((-4 - 5*ep + 4*ep^2)*v + (8 + 35*ep + 36*ep^2)*w) + 
     u^3*((-17 - 18*ep + 16*ep^2)*v^2 + 8*(4 + 20*ep + 21*ep^2)*v*w + 
       2*(5 + 18*ep + 16*ep^2)*w^2) + u^2*(3*(-8 - 3*ep + 12*ep^2)*v^3 + 
       2*(27 + 120*ep + 116*ep^2)*v^2*w + (44 + 109*ep + 68*ep^2)*v*w^2 + 
       4*(2 + 3*ep)*w^3) + v*(v + w)*(2*(-1 + 6*ep + 8*ep^2)*v^3 + 
       (16 + 13*ep - 12*ep^2)*v^2*w + 8*(1 + 3*ep + 2*ep^2)*v*w^2 + 
       2*ep*(3 + 4*ep)*w^3) + u*v*((-13 + 16*ep + 40*ep^2)*v^3 + 
       4*(11 + 35*ep + 26*ep^2)*v^2*w + 2*(29 + 55*ep + 20*ep^2)*v*w^2 + 
       4*(4 + 9*ep + 4*ep^2)*w^3)))/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    (u + v)^2*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  (-2*ep^2*(u^3*((1 + 5*ep + 4*ep^2)*v - (2 + 5*ep + 4*ep^2)*w) + 
     u^2*((11 + 33*ep + 20*ep^2)*v^2 - ep*(29 + 44*ep)*v*w + 
       4*(1 - 2*ep^2)*w^2) - (v + w)*((1 + 39*ep + 44*ep^2)*v^3 + 
       (17 - 8*ep - 48*ep^2)*v^2*w + (6 - 27*ep - 52*ep^2)*v*w^2 - 
       2*(1 + 2*ep)^2*w^3) - u*((-9 + 11*ep + 28*ep^2)*v^3 + 
       (12 + 71*ep + 68*ep^2)*v^2*w + (13 + 11*ep - 12*ep^2)*v*w^2 + 
       (4 - 9*ep - 20*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)^2*(u + v + w)), 
  (ep^2*(u^4*((-2 + 17*ep + 28*ep^2)*v^2 + (2 + 33*ep + 44*ep^2)*v*w + 
       4*(1 + 7*ep + 8*ep^2)*w^2) + u^2*(v + w)*
      ((-14 + 359*ep + 508*ep^2)*v^3 + (35 + 543*ep + 668*ep^2)*v^2*w + 
       (26 + 151*ep + 156*ep^2)*v*w^2 + (7 + 16*ep + 8*ep^2)*w^3) + 
     u^3*((-10 + 147*ep + 220*ep^2)*v^3 + (6 + 331*ep + 444*ep^2)*v^2*w + 
       3*(6 + 75*ep + 92*ep^2)*v*w^2 + (2 + 29*ep + 36*ep^2)*w^3) + 
     u*(v + w)*((-6 + 345*ep + 468*ep^2)*v^4 + 2*(19 + 299*ep + 364*ep^2)*v^3*
        w + 2*(23 + 121*ep + 120*ep^2)*v^2*w^2 + (14 + 23*ep + 4*ep^2)*v*
        w^3 - 2*ep*(3 + 4*ep)*w^4) + v*(v + w)^2*(v*w*(15*v + 7*w) + 
       4*ep^2*(38*v^3 + 29*v^2*w + v*w^2 + 2*w^3) + 
       ep*(116*v^3 + 107*v^2*w + 13*v*w^2 + 6*w^3))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^3*(u + v + w)), 
  (-2*ep^2*((u + v)*(v + w)*(-4*v^4 - 31*v^3*w - 38*v^2*w^2 - 7*v*w^3 + 
       4*w^4 + 2*u^2*(7*v^2 + 9*v*w + 8*w^2) + 
       u*(10*v^3 - 5*v^2*w - 10*v*w^2 - 7*w^3)) + 
     4*ep^2*(u^4*(v^2 + 4*v*w + w^2) - v*(v + w)^2*(27*v^3 - 20*v^2*w - 
         37*v*w^2 - 6*w^3) + u^3*(2*v^3 + 7*v^2*w + 5*v*w^2 + 2*w^3) + 
       u^2*(-26*v^4 - 48*v^3*w + 31*v*w^3 + 9*w^4) + 
       u*(-54*v^5 - 85*v^4*w + 46*v^3*w^2 + 128*v^2*w^3 + 56*v*w^4 + 
         5*w^5)) + ep*(3*u^4*(v^2 + 4*v*w + w^2) - 
       v*(v + w)^2*(95*v^3 - 12*v^2*w - 89*v*w^2 - 22*w^3) + 
       u^3*(28*v^3 + 71*v^2*w + 65*v*w^2 + 28*w^3) + 
       u^2*(-48*v^4 - 104*v^3*w + 12*v^2*w^2 + 85*v*w^3 + 17*w^4) + 
       u*(-168*v^5 - 341*v^4*w - 32*v^3*w^2 + 266*v^2*w^3 + 144*v*w^4 + 
         19*w^5))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^3*
    (u + v + w)), 
  (ep^2*(u^3*((-1 + ep + 4*ep^2)*v + (2 + 11*ep + 12*ep^2)*w) - 
     u*(v + w)*(4*(-3 + 2*ep + 8*ep^2)*v^2 - (15 + 23*ep + 4*ep^2)*v*w + 
       (-1 + ep + 4*ep^2)*w^2) + u^2*(2*(4 + 9*ep + 4*ep^2)*v^2 + 
       2*(11 + 37*ep + 28*ep^2)*v*w + (11 + 34*ep + 24*ep^2)*w^2) - 
     (v + w)^2*((-3 + 25*ep + 36*ep^2)*v^2 + v*(w + 2*ep*w) - 
       4*(w + 2*ep*w)^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)^2*(u + v + w)), 
  (-2*ep^2*(u^3*((-1 + ep + 4*ep^2)*v + (2 + 11*ep + 12*ep^2)*w) + 
     (3 + 4*ep)*u^2*((1 + ep)*v^2 + (5 + 13*ep)*v*w + 3*(1 + 2*ep)*w^2) - 
     u*(v + w)*((-5 + 12*ep + 24*ep^2)*v^2 - 2*(5 + 12*ep + 8*ep^2)*v*w + 
       ep*(3 + 4*ep)*w^2) - (v + w)^2*((-1 + 18*ep + 24*ep^2)*v^2 + 
       v*(w + 2*ep*w) - 2*(w + 2*ep*w)^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    (u + v)*w*(v + w)^2*(u + v + w)), 0, 
  (ep^2*(u^2*((-1 + 7*ep + 12*ep^2)*v + 2*(1 + 2*ep)^2*w) - 
     (v + w)*((8 + 26*ep + 24*ep^2)*v^2 + (14 + 47*ep + 44*ep^2)*v*w + 
       4*(2 + 11*ep + 12*ep^2)*w^2) - u*((9 + 19*ep + 12*ep^2)*v^2 + 
       3*(4 + 13*ep + 12*ep^2)*v*w + (6 + 39*ep + 44*ep^2)*w^2)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2), 
  (2*ep^2*((3 + 4*ep)*u*((1 + 6*ep)*v^2 + 3*ep*v*w + 2*ep*w^2) + 
     (v + w)*((2 + 20*ep + 24*ep^2)*v^2 + 2*(1 + 2*ep)^2*v*w + 
       (2 + 11*ep + 12*ep^2)*w^2) + (1 + 2*ep)*u^2*(v - 2*(w + 2*ep*w))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2), 
  -((ep^2*(4*ep*(3 + 4*ep)*u^3*v*w - u*(v + w)^2*
       ((11 + 63*ep + 60*ep^2)*v^2 + (9 + 25*ep + 12*ep^2)*v*w + 
        4*(1 + 9*ep + 10*ep^2)*w^2) - (v + w)^3*((6 + 37*ep + 36*ep^2)*v^2 - 
        2*(-3 + 4*ep + 12*ep^2)*v*w + (2 + 17*ep + 20*ep^2)*w^2) - 
      u^2*(v + w)*((5 + 26*ep + 24*ep^2)*v^2 + 2*(2 + ep - 4*ep^2)*v*w + 
        (-1 + 18*ep + 24*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*
     w*(v + w)^3*(u + v + w))), 
  (2*ep^2*(4*ep^2*(4*u^3*v*w - 3*v*(3*v - 5*w)*(v + w)^3 - 
       2*u^2*v*(v^2 - 5*v*w - 6*w^2) - u*(v + w)^2*(11*v^2 - 12*v*w + w^2)) - 
     (v + w)^2*(-3*u^2*w + u*(4*v^2 + 4*v*w + 3*w^2) + 
       2*v*(2*v^2 + 5*v*w + 3*w^2)) + 
     ep*(12*u^3*v*w - 35*v*(v - w)*(v + w)^3 - u*(v + w)^2*
        (41*v^2 - 28*v*w + 7*w^2) + u^2*(-6*v^3 + 34*v^2*w + 44*v*w^2 + 
         4*w^3))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*
    (u + v + w)), 
  (ep^2*(-(u*(v + w)^2*((-2 + 39*ep + 52*ep^2)*v^2 - (7 + 54*ep + 64*ep^2)*v*
         w - 3*ep*(3 + 4*ep)*w^2)) - (v + w)^3*((2 + 42*ep + 48*ep^2)*v^2 + 
       (4 - 43*ep - 68*ep^2)*v*w - (2 + 11*ep + 12*ep^2)*w^2) + 
     u^3*(-((1 + 2*ep)*v^2) + (1 + 18*ep + 24*ep^2)*v*w + 2*(w + 2*ep*w)^2) - 
     (3 + 4*ep)*u^2*(v + w)*((-1 + ep)*v^2 - (3 + 5*ep)*w^2 - 
       5*v*(w + 4*ep*w))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)^3*(u + v + w)), 
  (-2*ep^2*(-(u*(v + w)^2*((-2 + 39*ep + 52*ep^2)*v^2 - 
        (7 + 54*ep + 64*ep^2)*v*w - 3*ep*(3 + 4*ep)*w^2)) - 
     (v + w)^3*((2 + 42*ep + 48*ep^2)*v^2 + (4 - 43*ep - 68*ep^2)*v*w - 
       (2 + 11*ep + 12*ep^2)*w^2) + u^3*(-((1 + 2*ep)*v^2) + 
       (1 + 18*ep + 24*ep^2)*v*w + 2*(w + 2*ep*w)^2) - 
     (3 + 4*ep)*u^2*(v + w)*((-1 + ep)*v^2 - (3 + 5*ep)*w^2 - 
       5*v*(w + 4*ep*w))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)^3*(u + v + w)), 
  -((ep^2*((1 + 2*ep)*u^2*(-v + 2*w + 4*ep*w) + 
      u*(2*(-1 + 5*ep + 8*ep^2)*v^2 + 2*(1 + 11*ep + 12*ep^2)*v*w + 
        (1 + 2*ep)*w^2) + (v + w)*((-1 + 12*ep + 16*ep^2)*v^2 + 
        3*(1 + 5*ep + 4*ep^2)*v*w + 2*(1 + 2*ep)*w^2)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w))), 
  (ep^2*(2*(1 + 2*ep)*u^3*(-v + 2*w + 4*ep*w) - 
     v*(v + w)*((1 + 9*ep + 12*ep^2)*v^2 + (-5 + 4*ep + 16*ep^2)*v*w - 
       2*(2 + 3*ep)*w^2) + u^2*(-((5 + 17*ep + 12*ep^2)*v^2) + 
       (9 + 31*ep + 28*ep^2)*v*w + (5 + 12*ep + 8*ep^2)*w^2) + 
     u*(-2*(2 + 11*ep + 12*ep^2)*v^3 + (9 + 2*ep - 16*ep^2)*v^2*w + 
       2*(7 + 10*ep)*v*w^2 + 2*(2 + 3*ep)*w^3)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  -((ep^2*(u^2*((-1 + 7*ep + 12*ep^2)*v + (2 + 17*ep + 20*ep^2)*w) + 
      (v + w)*((-1 + 30*ep + 40*ep^2)*v^2 + 3*(1 + 17*ep + 20*ep^2)*v*w + 
        2*(1 + 11*ep + 12*ep^2)*w^2) + u*((-2 + 37*ep + 52*ep^2)*v^2 + 
        2*(1 + 38*ep + 48*ep^2)*v*w + (1 + 29*ep + 36*ep^2)*w^2)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w))), 
  (ep^2*(u^3*((-2 - ep + 4*ep^2)*v + (4 + 19*ep + 20*ep^2)*w) + 
     v*(v + w)*((-1 + 3*ep + 4*ep^2)*v^2 + (5 + 11*ep + 4*ep^2)*v*w + 
       (4 + 9*ep + 4*ep^2)*w^2) + u^2*((-5 + ep + 12*ep^2)*v^2 + 
       (9 + 55*ep + 60*ep^2)*v*w + (5 + 24*ep + 24*ep^2)*w^2) + 
     u*((-4 + 5*ep + 12*ep^2)*v^3 + (9 + 50*ep + 48*ep^2)*v^2*w + 
       2*(7 + 25*ep + 20*ep^2)*v*w^2 + (4 + 15*ep + 12*ep^2)*w^3)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (3*ep^2*((1 + 2*ep)*u*(-v + 2*w + 4*ep*w) + 
     (v + w)*(2*w + 4*ep^2*(v + 2*w) + ep*(3*v + 8*w))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*(v + w)^2), 
  (ep^2*(u^4*((-2 - ep + 4*ep^2)*v + (4 + 19*ep + 20*ep^2)*w) + 
     u^3*((-10 + 3*ep + 28*ep^2)*v^2 + (19 + 119*ep + 132*ep^2)*v*w + 
       (5 + 24*ep + 24*ep^2)*w^2) + u^2*(3*(-5 + 10*ep + 24*ep^2)*v^3 + 
       (36 + 225*ep + 244*ep^2)*v^2*w + (25 + 89*ep + 76*ep^2)*v*w^2 + 
       2*(2 + 3*ep)*w^3) + v*(v + w)*((-1 + 21*ep + 28*ep^2)*v^3 + 
       (11 + 23*ep + 12*ep^2)*v^2*w + 4*(1 + 6*ep + 6*ep^2)*v*w^2 + 
       2*ep*(3 + 4*ep)*w^3) + u*v*((-8 + 47*ep + 76*ep^2)*v^3 + 
       (31 + 169*ep + 172*ep^2)*v^2*w + (35 + 112*ep + 88*ep^2)*v*w^2 + 
       2*(4 + 15*ep + 12*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    (u + v)^2*w*(v + w)^2*(u + v + w)), 
  (2*ep^2*(u^2*(v + w)*((-37 + 52*ep + 136*ep^2)*v^3 + 
       2*ep*(55 + 72*ep)*v^2*w + (9 - 11*ep - 36*ep^2)*v*w^2 + 
       (8 + 9*ep - 4*ep^2)*w^3) + u^3*((-21 - 19*ep + 20*ep^2)*v^3 + 
       (-23 - 20*ep + 32*ep^2)*v^2*w + (-10 - 7*ep + 20*ep^2)*v*w^2 - 
       2*(4 + 9*ep + 4*ep^2)*w^3) + v*(v + w)^2*((-1 + 78*ep + 96*ep^2)*v^3 + 
       2*(11 + 22*ep + 4*ep^2)*v^2*w + (9 - 30*ep - 64*ep^2)*v*w^2 - 
       (4 + 13*ep + 12*ep^2)*w^3) + u*(v + w)*
      ((-19 + 145*ep + 212*ep^2)*v^4 + (27 + 237*ep + 236*ep^2)*v^3*w + 
       3*(16 + 7*ep - 28*ep^2)*v^2*w^2 + (13 - 40*ep - 88*ep^2)*v*w^3 - 
       (4 + 19*ep + 20*ep^2)*w^4) - 2*u^4*((1 + 2*ep)*v^2 - v*w - 
       2*(w + 2*ep*w)^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*
    (v + w)^3*(u + v + w)), 0, 0, 0, 
  (-2*ep^2*((1 + 2*ep)*u^3*(-v + 2*w + 4*ep*w) + 
     u^2*((-11 - 15*ep + 4*ep^2)*v^2 + (-3 + 31*ep + 52*ep^2)*v*w + 
       (-7 - 4*ep + 8*ep^2)*w^2) + (v + w)*((2 + 56*ep + 64*ep^2)*v^3 + 
       (21 + 16*ep - 24*ep^2)*v^2*w + (9 - 20*ep - 48*ep^2)*v*w^2 - 
       2*(1 + 2*ep)^2*w^3) + u*((-8 + 43*ep + 68*ep^2)*v^3 + 
       (14 + 111*ep + 116*ep^2)*v^2*w + (17 + 32*ep + 8*ep^2)*v*w^2 + 
       (7 + 4*ep - 8*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-2*v*(u + v)*(v + w)^2*(u + v + w) + 4*ep^3*(v + w)*
      (3*u^3*v + 2*v*(v - 8*w)*(v + w)^2 - u^2*(3*v^2 + 11*v*w + w^2) - 
       u*(4*v^3 + 19*v^2*w + 13*v*w^2 - 2*w^3)) + 
     ep*(-2*v*(8*v - 7*w)*(v + w)^3 + 2*u^3*v*(v + 7*w) - 
       u*(v + w)^2*(37*v^2 - 11*v*w - 6*w^2) - 
       u^2*(19*v^3 + 11*v^2*w - 5*v*w^2 + 3*w^3)) + 
     ep^2*(-2*v*(v + w)^3*(5*v + 13*w) + u^3*v*(13*v + 29*w) - 
       u*(v + w)^2*(54*v^2 + 25*v*w - 12*w^2) - 
       u^2*(31*v^3 + 52*v^2*w + 30*v*w^2 + 9*w^3))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w)), 
  -((ep^3*(3 + 4*ep)*(u^3*v + u^2*(2*v^2 + 3*v*w - w^2) + 
      v*w*(3*v^2 + 8*v*w + 5*w^2) + u*(v^3 + 6*v^2*w + 5*v*w^2 - w^3)))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(u + w)*(v + w)^2)), 
  (ep^2*(2*(v + w)^2*(u + v + w) + 4*ep^2*(-2*u^2*v + 3*w*(v + w)^2 + 
       u*(-2*v^2 + 2*v*w + 4*w^2)) + ep*(-6*u^2*v + (v + w)^2*(2*v + 11*w) + 
       u*(-4*v^2 + 10*v*w + 14*w^2))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    (u + v)*w*(v + w)^2), 
  -((ep^2*((v + w)^3*(-5*u^2 - 3*u*v + 2*v^2 + 2*u*w + 6*v*w - 2*w^2) + 
      ep*(6*u^3*v*(v - w) + (v + w)^3*(39*v^2 - 50*v*w - 11*w^2) + 
        u*(v + w)^2*(37*v^2 - 57*v*w - 10*w^2) + 
        4*u^2*(v^3 - 15*v^2*w - 21*v*w^2 - 5*w^3)) + 
      4*ep^2*(2*u^3*v*(v - w) + u*(v + w)^2*(13*v^2 - 19*v*w - 4*w^2) + 
        (v + w)^3*(11*v^2 - 20*v*w - 3*w^2) + 
        4*u^2*(v^3 - 3*v^2*w - 5*v*w^2 - w^3))))/((1 + ep)*(1 + 2*ep)*
     (1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w))), 
  (ep*(2*(u + v)*(v + w)^3*(u + v + w) + ep*(v + w)^3*
      (25*u^2 + 43*u*v + 18*v^2 + 20*u*w + 16*v*w + 4*w^2) + 
     ep^3*(-8*u^3*v*(v - w) - 4*(v + w)^3*(v^2 - 29*v*w - 6*w^2) + 
       4*u*(v + w)^2*(7*v^2 + 46*v*w + 17*w^2) + 
       8*u^2*(3*v^3 + 20*v^2*w + 24*v*w^2 + 7*w^3)) + 
     ep^2*(-6*u^3*v*(v - w) + (v + w)^3*(17*v^2 + 105*v*w + 22*w^2) + 
       u*(v + w)^2*(75*v^2 + 218*v*w + 77*w^2) + 
       u^2*(52*v^3 + 222*v^2*w + 246*v*w^2 + 76*w^3))))/
   (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w)), 
  (2*ep*(2*v*(v + w)^2 + 18*ep*v*(v + w)^2 + 
     4*ep^3*(3*u^2*v + 6*u*v^2 + 11*v^3 + 16*v^2*w - 3*u*w^2 + 5*v*w^2) + 
     3*ep^2*(3*u^2*v + 6*u*v^2 + 19*v^3 + 32*v^2*w - 3*u*w^2 + 13*v*w^2)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2), 
  (ep^2*(4*ep*(3 + 4*ep)*u^3*v*w + u^2*(v + w)*((7 + 22*ep + 16*ep^2)*v^2 + 
       2*(7 + 40*ep + 40*ep^2)*v*w + (7 + 22*ep + 16*ep^2)*w^2) - 
     u*(v + w)^2*((-7 + 3*ep + 12*ep^2)*v^2 - (9 + 68*ep + 80*ep^2)*v*w - 
       (2 + 23*ep + 28*ep^2)*w^2) - (v + w)^3*(2*(v - 2*w)*w + 
       ep*(25*v^2 - 51*v*w - 22*w^2) + 4*ep^2*(7*v^2 - 19*v*w - 6*w^2))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w)), 0, 0, 0, 
  0, (2*ep^2*((1 + 2*ep)*u^2*(-v + 2*w + 4*ep*w) + 
     u*((-2 + ep + 4*ep^2)*v^2 + (2 + 13*ep + 12*ep^2)*v*w + 
       (1 + 2*ep)*w^2) + (v + w)*((-1 + 3*ep + 4*ep^2)*v^2 + 
       2*(1 + 2*ep)*w^2 + 3*v*(w + 2*ep*w))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
    w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u^2*((2 + 20*ep + 62*ep^2 + 48*ep^3)*v^2 + 
       (2 + 15*ep + 59*ep^2 + 52*ep^3)*v*w + ep*(1 + 5*ep + 4*ep^2)*w^2) + 
     (v + w)^2*((2 + 19*ep + 57*ep^2 + 44*ep^3)*v^2 - ep*(9 + 18*ep + 8*ep^2)*
        v*w - ep*(2 + 11*ep + 12*ep^2)*w^2) + 
     u*(v + w)*((4 + 39*ep + 119*ep^2 + 92*ep^3)*v^2 + 
       (2 + 5*ep + 36*ep^2 + 40*ep^3)*v*w - ep*(7 + 26*ep + 24*ep^2)*w^2)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  -((ep^2*((1 + 2*ep)*u^2*(-v + 2*w + 4*ep*w) + 
      u*(-((1 + 5*ep + 4*ep^2)*v^2) + (4 + ep - 4*ep^2)*v*w + 
        2*(1 + ep)*w^2) - v*(v + w)*(-2*w + 4*ep^2*(v + 4*w) + 
        ep*(3*v + 10*w))))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*
     (v + w)^2)), (ep^2*(2*(v + w)*(u + v + w) + 
     4*ep^2*(u^2 - v^2 + 2*u*w + 2*v*w + 3*w^2) + 
     ep*(3*u^2 - v^2 + 10*v*w + 11*w^2 + 2*u*(v + 4*w))))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)), 
  (ep^2*(v*(v + w)^2*((5 + 21*ep + 20*ep^2)*v + w + 2*ep*w) + 
     u^3*((-1 + ep + 4*ep^2)*v + (2 + 11*ep + 12*ep^2)*w) + 
     u*(v + w)*(2*(6 + 29*ep + 28*ep^2)*v^2 + 3*(3 + 13*ep + 12*ep^2)*v*w - 
       (1 + 5*ep + 4*ep^2)*w^2) + u^2*((6 + 38*ep + 40*ep^2)*v^2 + 
       2*(5 + 27*ep + 28*ep^2)*v*w + (7 + 26*ep + 24*ep^2)*w^2)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  -1/2*(ep^2*((1 + 2*ep)*u^3*(-v + 2*w + 4*ep*w) - 
      (v + w)^2*((3 + 16*ep + 16*ep^2)*v^2 + (5 + 12*ep + 8*ep^2)*v*w + 
        (2 + 11*ep + 12*ep^2)*w^2) + u^2*(-((4 + 15*ep + 12*ep^2)*v^2) + 
        2*(2 + 11*ep + 12*ep^2)*v*w + (5 + 15*ep + 12*ep^2)*w^2) - 
      u*(v + w)*((6 + 29*ep + 28*ep^2)*v^2 + (3 + ep - 4*ep^2)*v*w + 
        (5 + 24*ep + 24*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*
     w*(v + w)^2*(u + v + w)), 
  (-6*ep^3*(3 + 4*ep)*v*(3*v^2 + 2*v*w - w^2 + u*(3*v + w)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2), 
  -((ep^2*((1 + 2*ep)*u^3*(-v + 2*w + 4*ep*w) - 
      (v + w)^2*((3 + 34*ep + 40*ep^2)*v^2 + (5 + 6*ep)*v*w + 
        (2 + 11*ep + 12*ep^2)*w^2) + u^2*(-((4 + 33*ep + 36*ep^2)*v^2) + 
        4*(1 + 2*ep)^2*v*w + (5 + 15*ep + 12*ep^2)*w^2) - 
      u*(v + w)*((6 + 65*ep + 76*ep^2)*v^2 + (3 + ep - 4*ep^2)*v*w + 
        (5 + 24*ep + 24*ep^2)*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*
     w*(v + w)^2*(u + v + w))), 0, 
  (2*ep*((1 + 2*ep)*u^2*(v + 2*ep*v - 2*ep*w) + 
     u*((2 + 11*ep + 26*ep^2 + 16*ep^3)*v^2 + (1 + 4*ep + 16*ep^2 + 16*ep^3)*
        v*w - ep*(1 + 2*ep)*w^2) + 
     (v + w)*((1 + 7*ep + 22*ep^2 + 16*ep^3)*v^2 - 2*ep*(w + 2*ep*w)^2)))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)), 
  -((ep^2*(u^4*((-1 + ep + 4*ep^2)*v + (2 + 11*ep + 12*ep^2)*w) + 
      u^3*((-7 + 42*ep + 72*ep^2)*v^2 + (9 + 112*ep + 136*ep^2)*v*w + 
        2*(-1 + 5*ep + 8*ep^2)*w^2) + u^2*((-11 + 140*ep + 208*ep^2)*v^3 + 
        (25 + 331*ep + 396*ep^2)*v^2*w + (14 + 121*ep + 132*ep^2)*v*w^2 + 
        (5 + 20*ep + 16*ep^2)*w^3) + u*v*((-5 + 158*ep + 216*ep^2)*v^3 + 
        (31 + 370*ep + 432*ep^2)*v^2*w + 2*(17 + 118*ep + 124*ep^2)*v*w^2 + 
        2*(5 + 32*ep + 32*ep^2)*w^3) + v*(v + w)*(v*w*(13*v + 5*w) + 
        ep*(59*v^3 + 81*v^2*w + 44*v*w^2 + 6*w^3) + 
        ep^2*(76*v^3 + 84*v^2*w + 48*v*w^2 + 8*w^3))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w))), 
  -((ep^2*((1 + 2*ep)*u*(-v + 2*w + 4*ep*w) + 
      (v + w)*(2*w + 4*ep^2*(v + 3*w) + ep*(3*v + 11*w))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w*(v + w)^2)), 
  -((ep^3*(3 + 4*ep)*(u^3 + 3*u^2*w + v*w*(v + w) + 
      u*(-v^2 + 3*v*w + 2*w^2)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*
     (u + w)*(v + w))), 
  (ep^2*(u^3*((-14 - 13*ep + 12*ep^2)*v^2 + (4 + 55*ep + 68*ep^2)*v*w - 
       2*(3 + 6*ep + 4*ep^2)*w^2) + u*v*((-26 + 41*ep + 100*ep^2)*v^3 + 
       3*(-8 + 27*ep + 52*ep^2)*v^2*w + (-18 - 9*ep + 28*ep^2)*v*w^2 + 
       (-8 - 9*ep + 4*ep^2)*w^3) + u^2*((-34 + ep + 68*ep^2)*v^3 + 
       3*(-3 + 36*ep + 56*ep^2)*v^2*w + 2*(-1 + 8*ep + 12*ep^2)*v*w^2 + 
       (3 + 9*ep + 4*ep^2)*w^3) + v*(v + w)*((-6 + 27*ep + 44*ep^2)*v^3 + 
       (-5 + ep + 12*ep^2)*v^2*w - (15 + 28*ep + 8*ep^2)*v*w^2 - 
       2*(4 + 9*ep + 4*ep^2)*w^3)))/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*
    w*(v + w)^2*(u + v + w)), 
  -1/2*(ep*(2*(u + v)^2*(v + w)^2*(u + v + w) - 
      ep*(u + v)^2*(-18*v^3 + 2*u^2*(v - 2*w) - 69*v^2*w - 76*v*w^2 - 
        25*w^3 - 4*u*(3*v^2 + 11*v*w + 5*w^2)) + 
      4*ep^3*(u^4*(v + 5*w) + u^3*(23*v^2 + 54*v*w + 15*w^2) + 
        u^2*(67*v^3 + 150*v^2*w + 76*v*w^2 + 13*w^3) + 
        u*v*(69*v^3 + 158*v^2*w + 113*v*w^2 + 32*w^3) + 
        v*(24*v^4 + 57*v^3*w + 52*v^2*w^2 + 21*v*w^3 + 2*w^4)) + 
      ep^2*(-(u^4*(v - 19*w)) + u^3*(75*v^2 + 226*v*w + 71*w^2) + 
        u^2*(251*v^3 + 660*v^2*w + 382*v*w^2 + 73*w^3) + 
        u*v*(273*v^3 + 718*v^2*w + 569*v*w^2 + 164*w^3) + 
        v*(98*v^4 + 265*v^3*w + 258*v^2*w^2 + 97*v*w^3 + 6*w^4))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
  (2*ep*((-1 - 9*ep - 6*ep^2 + 8*ep^3)*u*v + (-1 - 9*ep - 6*ep^2 + 8*ep^3)*
      v^2 + 3*ep^2*(3 + 4*ep)*u*w + 6*ep^2*(3 + 4*ep)*v*w))/
   ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*w*(v + w)), 
  -((ep^2*(u^4*((-2 - ep + 4*ep^2)*v + (4 + 19*ep + 20*ep^2)*w) + 
      u^3*((-10 + 15*ep + 44*ep^2)*v^2 + 16*(1 + 7*ep + 8*ep^2)*v*w + 
        (2 + 17*ep + 20*ep^2)*w^2) + u^2*((-14 + 71*ep + 124*ep^2)*v^3 + 
        7*(5 + 36*ep + 40*ep^2)*v^2*w + 2*(13 + 50*ep + 44*ep^2)*v*w^2 + 
        (7 + 19*ep + 12*ep^2)*w^3) + u*v*(3*(-2 + 31*ep + 44*ep^2)*v^3 + 
        2*(19 + 122*ep + 128*ep^2)*v^2*w + (46 + 161*ep + 132*ep^2)*v*w^2 + 
        2*(7 + 25*ep + 20*ep^2)*w^3) + v*(v + w)*(v*w*(15*v + 7*w) + 
        4*ep^2*(12*v^3 + 9*v^2*w + 7*v*w^2 + 2*w^3) + 
        ep*(38*v^3 + 47*v^2*w + 31*v*w^2 + 6*w^3))))/
    ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w))), 0, 
  0, 0, 0, (-4*ep*v)/(w*(v + w)), (2*ep*(u + v - w))/(w*(u + v + w)), 
  (ep*(u + v + 2*w))/(w*(u + v + w)), -(ep/w), ep/w, 
  -((ep*(2*u + 2*v + w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*((u + v)^2*(-v^3 - u*(v - w)^2 + u^2*w + 3*v^2*w + 5*v*w^2 + w^3) + 
     ep*(2*u^4*(v + 2*w) + u^3*(15*v^2 + 28*v*w + w^2) + 
       u*v*(29*v^3 + 38*v^2*w - 2*v*w^2 - 3*w^3) + 
       u^2*(33*v^3 + 53*v^2*w - v*w^2 - 3*w^3) + 
       v*(9*v^4 + 9*v^3*w + v*w^3 + w^4))))/(2*(1 + ep)*(1 + 4*ep)*(u + v)^2*
    w*(v + w)^2*(u + v + w)), 
  (-3*ep*((u + v)*w*(2*u^2 + 4*u*v + 2*v^2 + 3*u*w + 3*v*w + w^2) + 
     ep*(-(v*(v + w)^2*(3*v + w)) + 2*u^3*(v + 3*w) + 
       u^2*(v^2 + 13*v*w + 6*w^2) + u*(-4*v^3 + 4*v*w^2 + 2*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (3*ep*(u^2*(v + 3*ep*v) + v*(v + w)*(v + 3*ep*v + (-1 + ep)*w) + 
     u*((2 + 6*ep)*v^2 + 4*ep*v*w - w^2)))/(2*(1 + ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)*(u + v + w)), 
  (3*ep*((u + v)^2*w*(5*u^2 + 13*u*v + 8*v^2 + 8*u*w + 11*v*w + 3*w^2) + 
     ep*(u^4*(7*v + 17*w) + 2*u^3*(13*v^2 + 37*v*w + 9*w^2) + 
       u^2*(36*v^3 + 106*v^2*w + 45*v*w^2 + 5*w^3) + 
       u*v*(22*v^3 + 58*v^2*w + 37*v*w^2 + 11*w^3) + 
       v*(5*v^4 + 9*v^3*w + 10*v^2*w^2 + 9*v*w^3 + 3*w^4))))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
  (3*ep*((u + v)^2*w*(4*u^2 + 11*u*v + 7*v^2 + 6*u*w + 9*v*w + 2*w^2) + 
     ep*(u^4*(5*v + 13*w) + u^3*(18*v^2 + 57*v*w + 13*w^2) + 
       u^2*(24*v^3 + 79*v^2*w + 31*v*w^2 + 4*w^3) + 
       u*v*(14*v^3 + 39*v^2*w + 23*v*w^2 + 8*w^3) + 
       v*(3*v^4 + 4*v^3*w + 5*v^2*w^2 + 6*v*w^3 + 2*w^4))))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  (-2*ep*(u^3*(w + 2*ep*w) + v*(v + w)*((-1 + ep)*v^2 + (4 - 9*ep)*v*w + 
       (1 - 2*ep)*w^2) + u^2*((-1 + ep)*v^2 + (4 + 15*ep)*v*w + 4*ep*w^2) + 
     u*(2*(-1 + ep)*v^3 + (6 + 5*ep)*v^2*w - 5*(-1 + ep)*v*w^2 + w^3)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  -((ep*((u + v)^2*w*(2*u^2 + 5*v^2 + 6*v*w + w^2 + 2*u*(3*v + w)) + 
      ep*(2*u^4*(3*v + 5*w) + u^3*(42*v^2 + 63*v*w + 5*w^2) + 
        u^2*(90*v^3 + 148*v^2*w + 37*v*w^2 - w^3) + 
        u*v*(78*v^3 + 147*v^2*w + 72*v*w^2 + 11*w^3) + 
        4*v*(6*v^4 + 13*v^3*w + 10*v^2*w^2 + 4*v*w^3 + w^4))))/
    ((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w))), 
  (2*ep*((u + v)^2*(2*v^3 - v^2*w - 4*v*w^2 - w^3 + 
       2*u*(v^2 + v*w + 2*w^2)) + 
     ep*(u^4*(v + w) - 2*u^3*(v^2 + 4*v*w - w^2) + 
       u^2*(-12*v^3 - 12*v^2*w + 21*v*w^2 + 5*w^3) + 
       u*v*(-14*v^3 + 4*v^2*w + 37*v*w^2 + 11*w^3) + 
       v*(-5*v^4 + 7*v^3*w + 18*v^2*w^2 + 7*v*w^3 + w^4))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
  -((ep*(ep*(2*u^3*(v + 2*w) - v*(v + w)^2*(2*v + 3*w) + 
        u*v*(-2*v^2 - v*w + w^2) + 2*u^2*(v^2 + 5*v*w + 3*w^2)) + 
      (u + v)*(u^2*w + (2*v - w)*(v + w)^2 + u*(2*v^2 + 5*v*w + 3*w^2))))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w))), 
  (2*ep*((u + v)*(u^2*w + v*(v + w)^2 + u*(v^2 + 4*v*w + 3*w^2)) + 
     ep*(-(v*(v + w)^3) + 2*u^3*(v + 2*w) + 2*u*w*(3*v^2 + 4*v*w + w^2) + 
       u^2*(3*v^2 + 13*v*w + 8*w^2))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)^2*(u + v + w)), 0, 
  -((ep*((u + v)*w*(u + v + w) + ep*(-3*v^2*(v + w) + u^2*(v + 3*w) + 
        2*u*(-v^2 + v*w + w^2))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2)), 
  (2*ep*((u + v)*w*(u + v + w) + ep*(-3*v^2*(v + w) + u^2*(v + 3*w) + 
       2*u*(-v^2 + v*w + w^2))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2), 
  -((ep*((v + w)*(v + 3*ep*v + (-1 + 2*ep)*w) + 
      u*(v + 3*ep*v + (-1 + 3*ep)*w)))/((1 + ep)*(1 + 4*ep)*w*(v + w)*
     (u + v + w))), (-2*ep*(u*w + ep*(-v^2 + v*w + 2*w^2 + u*(-v + w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)), 
  -((ep*((u + v)*(u^2*w + v*(v + w)^2 + u*(v^2 + 4*v*w + 3*w^2)) + 
      ep*(-2*v*(v - w)*(v + w)^2 + u^3*(v + 3*w) + 2*u^2*w*(4*v + 3*w) + 
        u*(-3*v^3 + 3*v^2*w + 10*v*w^2 + 4*w^3))))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w))), 
  (2*ep*((u + v)*(u^2*w + v*(v + w)^2 + u*(v^2 + 4*v*w + 3*w^2)) + 
     ep*(-2*v*(v - w)*(v + w)^2 + u^3*(v + 3*w) + 2*u^2*w*(4*v + 3*w) + 
       u*(-3*v^3 + 3*v^2*w + 10*v*w^2 + 4*w^3))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (ep*(u + v)*(w*(u + v + w) + ep*((v + w)^2 + u*(v + 3*w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  -((ep*((u + v)*w*(2*u^2 + 4*u*v + 2*v^2 + 3*u*w + 3*v*w + w^2) + 
      2*ep*(-(v^2*(v + w)^2) + u^3*(v + 3*w) + u^2*(v^2 + 7*v*w + 3*w^2) + 
        u*(-v^3 + 2*v^2*w + 3*v*w^2 + w^3))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*
     (v + w)^2*(u + v + w))), 
  (ep*(u + v)*(4*ep*(v + w)^2 + w*(u + v + w) + ep*u*(4*v + 6*w)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  -((ep*((u + v)*w*(2*u^2 + 4*u*v + 2*v^2 + 3*u*w + 3*v*w + w^2) + 
      ep*(-(v^2*(v + w)^2) + u^3*(3*v + 7*w) + u^2*(5*v^2 + 18*v*w + 7*w^2) + 
        u*(v^3 + 9*v^2*w + 8*v*w^2 + 2*w^3))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*
     (v + w)^2*(u + v + w))), (-3*ep*(u + v + w)*(w + ep*(v + 3*w)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2), 
  -((ep*((u + v)^2*w*(2*u^2 + 7*u*v + 5*v^2 + 3*u*w + 6*v*w + w^2) + 
      ep*(u^4*(3*v + 7*w) + u^3*(14*v^2 + 37*v*w + 7*w^2) + 
        u^2*(24*v^3 + 61*v^2*w + 19*v*w^2 + 2*w^3) + 
        u*v*(18*v^3 + 39*v^2*w + 19*v*w^2 + 6*w^3) + 
        v*(5*v^4 + 8*v^3*w + 7*v^2*w^2 + 6*v*w^3 + 2*w^4))))/
    ((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w))), 
  (-2*ep*((u + v)^2*(-2*v^3 + 2*u^2*w + 3*v^2*w + 7*v*w^2 + 2*w^3 + 
       u*v*(-2*v + 3*w)) + ep*(2*u^4*(v + 3*w) + 
       u^3*(13*v^2 + 30*v*w - w^2) + u^2*(27*v^3 + 54*v^2*w + v*w^2 - 
         2*w^3) + u*v*(23*v^3 + 42*v^2*w + 11*v*w^2 + 2*w^3) + 
       v*(7*v^4 + 12*v^3*w + 9*v^2*w^2 + 6*v*w^3 + 2*w^4))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)), 0, 0, 0, 
  (2*ep*(-v^3 - u*(v - w)^2 + u^2*w + 3*v^2*w + 5*v*w^2 + w^3 + 
     ep*(u^2*(v + 3*w) + 4*v*(v^2 - w^2) + u*(5*v^2 + 16*v*w + 3*w^2))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*(u + ep*u + v + ep*v - w + 2*ep*w))/((1 + ep)*(1 + 4*ep)*w*
    (u + v + w)), 0, 0, -((ep*(u + ep*u + v + ep*v - w + 2*ep*w))/
    ((1 + ep)*(1 + 4*ep)*w*(u + v + w))), 
  -1/2*(ep*(u + ep*u + v + ep*v - w + 2*ep*w))/((1 + ep)*(1 + 4*ep)*w*
     (u + v + w)), 0, -((ep*(u + ep*u + v + ep*v - w + 2*ep*w))/
    ((1 + ep)*(1 + 4*ep)*w*(u + v + w))), 0, 0, 0, 0, 
  (-2*ep*(u + v)*(w*(u + v + w) + ep*((v + w)^2 + u*(v + 3*w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(u*w + 2*ep*((v + w)^2 + u*(v + 2*w))))/((1 + ep)*(1 + 4*ep)*w*
     (v + w)*(u + v + w))), 
  (ep*(w*(u + v + w) + ep*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2), (ep^2*(-u^2 + v*(v + w)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)), 
  -((ep*(u^3*w + v*(v + w)^2*(2*v + w) + u*(v + w)*(2*v + w)^2 + 
      u^2*(2*v^2 + 4*v*w + 3*w^2) + ep*(3*v*(v + w)^2*(2*v + w) + 
        2*u^3*(v + 2*w) + 2*u^2*(5*v^2 + 9*v*w + 5*w^2) + 
        u*(14*v^3 + 29*v^2*w + 19*v*w^2 + 4*w^3))))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w))), 
  (ep*((u + v)*w*(u^2 + 3*u*(v + w) + (v + w)^2) + 
     ep*(-(v*(v - 2*w)*(v + w)^2) + u^3*(v + 3*w) + 
       u^2*(v^2 + 12*v*w + 9*w^2) + u*(-v^3 + 9*v^2*w + 14*v*w^2 + 4*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (6*ep^2*v*(2*u + 2*v + w))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)), 
  (ep*((u + v)*w*(u^2 + 3*u*(v + w) + (v + w)^2) + 
     ep*(-5*v^2*(v + w)^2 + u^3*(v + 3*w) + u^2*(-3*v^2 + 8*v*w + 9*w^2) + 
       u*(-9*v^3 - 5*v^2*w + 8*v*w^2 + 4*w^3))))/((1 + ep)*(1 + 4*ep)*(u + v)*
    w*(v + w)^2*(u + v + w)), 0, 
  (2*ep*(u*(v + 2*ep*v - 2*ep*w) + (1 + 2*ep)*(v^2 - w^2)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)), 
  (ep*((u + v)^2*w*(u^2 + 4*u*v + 4*v*(v + w)) + 
     ep*(2*u^4*(v + 2*w) + u^3*(20*v^2 + 33*v*w + w^2) + 
       u^2*(48*v^3 + 85*v^2*w + 20*v*w^2 + w^3) + 
       u*v*(44*v^3 + 87*v^2*w + 45*v*w^2 + 10*w^3) + 
       v*(14*v^4 + 31*v^3*w + 26*v^2*w^2 + 11*v*w^3 + 2*w^4))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
  (ep*(w*(u + v + w) + ep*(v^2 + 5*v*w + 4*w^2 + u*(v + 3*w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2), 
  (ep^2*(u^3 + 3*u^2*w + v*w*(v + w) + u*(-v^2 + 3*v*w + 2*w^2)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(u + w)*(v + w)), 
  -((ep*(u^3*((-2 + 6*ep)*v^2 + (4 + 15*ep)*v*w - (2 + 7*ep)*w^2) + 
      v*(v + w)*((-2 + 6*ep)*v^3 + (-1 + 2*ep)*v^2*w - 5*v*w^2 - 2*w^3) + 
      u*v*(6*(-1 + 3*ep)*v^3 + (-2 + 31*ep)*v^2*w + 2*(-2 + 3*ep)*v*w^2 + 
        (-4 + ep)*w^3) + u^2*(6*(-1 + 3*ep)*v^3 + (5 + 38*ep)*v^2*w - 
        3*ep*v*w^2 - (1 + 3*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*(u + v)^2*w*
     (v + w)^2*(u + v + w))), 
  (ep*((u + v)^2*w*(2*u^2 + 5*v^2 + 6*v*w + w^2 + 2*u*(3*v + w)) + 
     ep*(u^4*(3*v + 7*w) + u^3*(20*v^2 + 42*v*w + 6*w^2) + 
       u^2*(42*v^3 + 88*v^2*w + 29*v*w^2 + 3*w^3) + 
       2*u*v*(18*v^3 + 39*v^2*w + 23*v*w^2 + 6*w^3) + 
       v*(11*v^4 + 25*v^3*w + 23*v^2*w^2 + 11*v*w^3 + 2*w^4))))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
  (-6*ep^2*(2*v*(v + w) + u*(2*v + w)))/((1 + ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)), (ep*((u + v)^2*w*(2*u^2 + 5*v^2 + 6*v*w + w^2 + 
       2*u*(3*v + w)) + ep*(u^4*(3*v + 7*w) + 4*u^3*(4*v^2 + 9*v*w + w^2) + 
       u^2*(30*v^3 + 64*v^2*w + 15*v*w^2 + w^3) + 
       2*u*v*(12*v^3 + 24*v^2*w + 11*v*w^2 + 3*w^3) + 
       v*(7*v^4 + 13*v^3*w + 11*v^2*w^2 + 7*v*w^3 + 2*w^4))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (ep*(v*(v + w) + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), -(ep/(v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*ep*(-((u + v)^2*w*(v + w)*(u - 2*(3*v + w))) + 
     ep*(2*u^4*v + u^3*(19*v^2 + 8*v*w + w^2) + 
       u^2*(45*v^3 + 37*v^2*w + 11*v*w^2 + w^3) + 
       u*v*(41*v^3 + 50*v^2*w + 22*v*w^2 + 5*w^3) + 
       v*(13*v^4 + 21*v^3*w + 12*v^2*w^2 + 5*v*w^3 + w^4))))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (-3*ep*(u^3*(v + 6*ep*v + w + 2*ep*w) + 
     v*(v + w)*((1 + ep)*v^2 + 3*v*w - (-1 + ep)*w^2) + 
     u^2*((3 + 13*ep)*v^2 + (6 + 13*ep)*v*w + 3*(1 + 2*ep)*w^2) + 
     u*((3 + 8*ep)*v^3 + 3*(3 + 4*ep)*v^2*w + (7 + 8*ep)*v*w^2 + 
       (1 + 2*ep)*w^3)))/(2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*
    (u + v + w)^2), (-3*ep*(-((u + v)*(u - v - w)*w) + 
     ep*(v^3 + u^2*(v - 4*w) + 2*u*v*(v - 2*w) - v*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(u + v + w)^2), 
  (3*ep*(u^4*(3*v + 19*ep*v + 3*w + 9*ep*w) + 
     u^3*(2*(6 + 37*ep)*v^2 + 3*(7 + 22*ep)*v*w + (9 + 22*ep)*w^2) + 
     v*(v + w)*((3 + 17*ep)*v^3 + 4*(3 + 5*ep)*v^2*w + 2*(2 + 5*ep)*v*w^2 + 
       3*ep*w^3) + u^2*(18*(1 + 6*ep)*v^3 + 2*(24 + 71*ep)*v^2*w + 
       (34 + 73*ep)*v*w^2 + (4 + 9*ep)*w^3) + 
     u*v*(2*(6 + 35*ep)*v^3 + (45 + 122*ep)*v^2*w + (41 + 81*ep)*v*w^2 + 
       (8 + 19*ep)*w^3)))/(2*(1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*
    (u + v + w)^2), (3*ep*(u^4*((2 + 13*ep)*v + (2 + 5*ep)*w) + 
     u^3*((8 + 50*ep)*v^2 + (14 + 37*ep)*v*w + (6 + 13*ep)*w^2) + 
     v*(v + w)*((2 + 11*ep)*v^3 + 9*(1 + ep)*v^2*w + 2*(1 + 2*ep)*v*w^2 + 
       2*ep*w^3) + u^2*(12*(1 + 6*ep)*v^3 + (33 + 79*ep)*v^2*w + 
       (23 + 39*ep)*v*w^2 + 2*(1 + 2*ep)*w^3) + 
     u*v*((8 + 46*ep)*v^3 + (32 + 67*ep)*v^2*w + (28 + 39*ep)*v*w^2 + 
       4*(1 + 2*ep)*w^3)))/(2*(1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*
    (u + v + w)^2), 0, 0, 0, 0, 0, 
  (2*ep*((u + v)*(u - 5*v - w)*w*(v + w) + 
     ep*(-5*u^2*v*(v - w) + 2*u^3*w + u*v*(-10*v^2 + 3*v*w + 5*w^2) + 
       v*(-5*v^3 + 7*v*w^2 + 2*w^3))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*
    (u + v + w)^2), 
  -((ep*(2*u^4*(v + 7*ep*v + w + 5*ep*w) + 
      u^3*((8 + 74*ep)*v^2 + (13 + 75*ep)*v*w + (5 + 17*ep)*w^2) + 
      v*(v + w)*((2 + 32*ep)*v^3 + (9 + 44*ep)*v^2*w + (3 + 20*ep)*v*w^2 + 
        4*ep*w^3) + u^2*(6*(2 + 23*ep)*v^3 + (31 + 196*ep)*v^2*w + 
        (22 + 85*ep)*v*w^2 + (3 + 7*ep)*w^3) + 
      u*v*(2*(4 + 55*ep)*v^3 + (31 + 207*ep)*v^2*w + (29 + 132*ep)*v*w^2 + 
        3*(2 + 9*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*
     (u + v + w)^2)), (2*ep*((1 + 5*ep)*u^4*(v + w) + 
     u^3*((4 + 6*ep)*v^2 + (9 + 20*ep)*v*w + (5 + 6*ep)*w^2) - 
     u*v*((-4 + 22*ep)*v^3 + v^2*w + (9 - 17*ep)*v*w^2 + (4 - 3*ep)*w^3) + 
     u^2*((6 - 12*ep)*v^3 + (11 + 20*ep)*v^2*w + (3 + 17*ep)*v*w^2 + 
       (-2 + ep)*w^3) - v*(v + w)*((-1 + 9*ep)*v^3 + (5 - 4*ep)*v^2*w - 
       2*(-1 + ep)*v*w^2 - ep*w^3)))/((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*
    (u + v + w)^2), 
  -((ep*(2*u^3*(v + 5*ep*v) - v*(v + w)^2*(2*(-1 + ep)*v + w + 3*ep*w) + 
      u*(v + w)*(6*(1 + ep)*v^2 + 5*(1 + ep)*v*w - w^2) + 
      2*u^2*((3 + 9*ep)*v^2 + (4 + 9*ep)*v*w + (2 + 5*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2)), 
  (2*ep*(-(v*(v + w)^2*((-1 + ep)*v + ep*w)) + 
     u^3*(v + 6*ep*v + w + 4*ep*w) + u*(v + w)*((3 + 4*ep)*v^2 + 2*ep*w^2 + 
       5*v*(w + 2*ep*w)) + u^2*((3 + 11*ep)*v^2 + 4*(1 + 3*ep)*w^2 + 
       7*v*(w + 3*ep*w))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*
    (u + v + w)^2), 0, 
  -((ep*(v*(v + w)*(v + ep*v + w) + u^2*(v + 5*ep*v + w + 3*ep*w) + 
      u*((2 + 6*ep)*v^2 + (1 + 2*ep)*w^2 + 3*v*(w + 2*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w))), 
  (2*ep*(v*(v + w)*(v + ep*v + w) + u^2*(v + 5*ep*v + w + 3*ep*w) + 
     u*((2 + 6*ep)*v^2 + (1 + 2*ep)*w^2 + 3*v*(w + 2*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)), 
  (ep*(2*(1 + 4*ep)*u^2*(v - w) + (v + w)^2*((2 + 9*ep)*v - 6*ep*w) + 
     u*(v + w)*((4 + 17*ep)*v - (3 + 19*ep)*w)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  (2*ep*(w*(v + w) + ep*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w))))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)^2), 
  -((ep*(-(v*(v + w)^2*((-1 + 2*ep)*v + w + 2*ep*w)) + 
      u^3*(v + 5*ep*v + w + 3*ep*w) + u*(v + w)*((3 + ep)*v^2 + 
        (3 + 2*ep)*v*w - w^2) + u^2*((3 + 8*ep)*v^2 + 3*(1 + 2*ep)*w^2 + 
        6*v*(w + 2*ep*w))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*
     (u + v + w)^2)), (2*ep*(-(v*(v + w)^2*((-1 + 2*ep)*v + w + 2*ep*w)) + 
     u^3*(v + 5*ep*v + w + 3*ep*w) + u*(v + w)*((3 + ep)*v^2 + 
       (3 + 2*ep)*v*w - w^2) + u^2*((3 + 8*ep)*v^2 + 3*(1 + 2*ep)*w^2 + 
       6*v*(w + 2*ep*w))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*
    (u + v + w)^2), (ep*(u + v)*(w*(v + w) + ep*(u*(v - w) + (v + w)^2)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  -((ep*(u^3*(v + 6*ep*v + w + 2*ep*w) + v*(v + w)*((1 + 2*ep)*v^2 + 
        (3 + 2*ep)*v*w + w^2) + u^2*((3 + 14*ep)*v^2 + 2*(3 + 7*ep)*v*w + 
        3*(1 + 2*ep)*w^2) + u*((3 + 10*ep)*v^3 + (9 + 16*ep)*v^2*w + 
        (7 + 10*ep)*v*w^2 + (1 + 2*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*(u + v)*w*
     (v + w)*(u + v + w)^2)), 
  (ep*(u + v)*(w*(v + w) + 4*ep*(v + w)^2 + 2*ep*u*(2*v + w)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  -((ep*(u^3*(v + 7*ep*v + w + 3*ep*w) + v*(v + w)*((1 + 3*ep)*v^2 + 
        3*(1 + ep)*v*w + w^2) + u*((3 + 13*ep)*v^3 + 3*(3 + 7*ep)*v^2*w + 
        (7 + 12*ep)*v*w^2 + (1 + 2*ep)*w^3) + 
      u^2*((3 + 17*ep)*v^2 + (3 + 7*ep)*w^2 + 6*v*(w + 3*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2)), 
  (-3*ep*(v + 5*ep*v + w + 3*ep*w))/((1 + ep)*(1 + 4*ep)*w*(v + w)), 
  -((ep*(u^4*(v + 7*ep*v + w + 3*ep*w) + v*(v + w)*((1 + 9*ep)*v^3 + 
        (6 + 7*ep)*v^2*w + (1 + 4*ep)*v*w^2 + 2*ep*w^3) + 
      u^2*(6*(1 + 8*ep)*v^3 + (18 + 49*ep)*v^2*w + (13 + 23*ep)*v*w^2 + 
        (1 + 2*ep)*w^3) + u*v*((4 + 34*ep)*v^3 + (19 + 47*ep)*v^2*w + 
        (17 + 27*ep)*v*w^2 + 2*(1 + 3*ep)*w^3) + 
      u^3*((4 + 30*ep)*v^2 + (3 + 7*ep)*w^2 + 7*v*(w + 3*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*(u + v + w)^2)), 
  (-2*ep*(-((u + v)^2*(u - 8*v - 3*w)*w*(v + w)) + 
     ep*(2*u^4*(v - w) + u^3*(21*v^2 - 2*v*w - 5*w^2) + 
       u^2*(51*v^3 + 34*v^2*w + 9*v*w^2 + 2*w^3) + 
       u*v*(47*v^3 + 66*v^2*w + 39*v*w^2 + 10*w^3) + 
       v*(15*v^4 + 32*v^3*w + 25*v^2*w^2 + 10*v*w^3 + 2*w^4))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*(u + v + w)^2), 0, 0, 0, 
  (-2*ep*(u^2*(v + 3*ep*v + w + 5*ep*w) - 
     (v + w)*((-1 + 4*ep)*v^2 - 4*(-1 + ep)*v*w + w^2) + 
     u*(-((-2 + ep)*v^2) + (5 + 12*ep)*v*w + (3 + 5*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(-(u*w) + 2*w*(v + w) + ep*(3*u*v + 3*v^2 - u*w + 5*v*w + 2*w^2)))/
    ((1 + ep)*(1 + 4*ep)*w*(u + v + w)^2)), 0, 0, 
  (ep*(-(u*w) + 2*w*(v + w) + ep*(3*u*v + 3*v^2 - u*w + 5*v*w + 2*w^2)))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)^2), 
  (ep*(-(u*w) + 2*w*(v + w) + ep*(3*u*v + 3*v^2 - u*w + 5*v*w + 2*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*w*(u + v + w)^2), 0, 
  (ep*(-(u*w) + 2*w*(v + w) + ep*(3*u*v + 3*v^2 - u*w + 5*v*w + 2*w^2)))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)^2), 0, 0, 0, 0, 
  (-2*ep*(u + v)*(w*(v + w) + ep*(u*(v - w) + (v + w)^2)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(w*(v + w) - 2*ep*(u*v + v^2 - w^2)))/((1 + ep)*(1 + 4*ep)*w*
    (u + v + w)^2), (ep*((v + w)*(v + 5*ep*v + w + 2*ep*w) + 
     u*(v + 5*ep*v + w + 3*ep*w)))/((1 + ep)*(1 + 4*ep)*w*(v + w)*
    (u + v + w)), -((ep*((1 + 5*ep)*u^2 + (1 + 3*ep)*v*(v + w) + 
      (1 + 4*ep)*u*(2*v + w)))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(u + v + w))), 
  -((ep*((1 + 3*ep)*v*(v + w)^2*(2*v + w) + 2*u^3*(v + 5*ep*v + w + 4*ep*w) + 
      u*(v + w)*((6 + 22*ep)*v^2 + (7 + 27*ep)*v*w + (1 + 4*ep)*w^2) + 
      2*u^2*((3 + 13*ep)*v^2 + (5 + 21*ep)*v*w + (2 + 7*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2)), 
  (ep*(v*(v + w)^2*(v + 3*ep*v - 2*ep*w) + u^3*(v + 5*ep*v + w + 3*ep*w) + 
     u*v*(v + w)*(3*v + 11*ep*v + 3*w + 6*ep*w) + 
     u^2*((3 + 13*ep)*v^2 + (5 + 16*ep)*v*w + (2 + 5*ep)*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 
  (6*ep^2*v*(2*u + 2*v + w))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(u + v + w)), 
  (ep*(3*u*v*(v + w)*(v + ep*v + w) + u^3*(v + 5*ep*v + w + 3*ep*w) - 
     v*(v + w)^2*((-1 + ep)*v + 4*ep*w) + 
     u^2*((3 + 9*ep)*v^2 + (5 + 12*ep)*v*w + (2 + 5*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 0, 
  (2*ep*((1 + 4*ep)*u^2*(v - w) + (1 + 2*ep)*(v - w)*(v + w)^2 + 
     2*u*(v + w)*(v + 3*ep*v - ep*w)))/((1 + ep)*(1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), (ep*(4*v*(u + v)^2*w*(v + w) + 
     ep*(2*u^4*v + u^3*(20*v^2 + 9*v*w + w^2) + 
       u^2*(48*v^3 + 49*v^2*w + 20*v*w^2 + w^3) + 
       u*v*(44*v^3 + 71*v^2*w + 45*v*w^2 + 10*w^3) + 
       v*(14*v^4 + 31*v^3*w + 26*v^2*w^2 + 11*v*w^3 + 2*w^4))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (ep*(u*(v + 5*ep*v + w + 3*ep*w) + (v + w)*(v + 5*ep*v + w + 4*ep*w)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)), 
  (ep*((1 + 5*ep)*u^3 - v*w*(v + 3*ep*v - ep*w) + 
     u^2*((2 + 8*ep)*v + w + 7*ep*w) + u*((1 + 3*ep)*v^2 + 3*ep*v*w + 
       2*ep*w^2)))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(u + w)*(u + v + w)), 
  (ep*(2*(1 + 4*ep)*u^4*(v + w) + u^3*(2*(4 + 9*ep)*v^2 + (11 + 45*ep)*v*w + 
       (3 + 11*ep)*w^2) - v*(v + w)*((-2 + 6*ep)*v^3 + (-1 + 2*ep)*v^2*w - 
       5*v*w^2 - 2*w^3) + u^2*(6*(2 + ep)*v^3 + (19 + 58*ep)*v^2*w + 
       (8 + 35*ep)*v*w^2 + (1 + 3*ep)*w^3) + 
     u*v*((8 - 10*ep)*v^3 + 13*(1 + ep)*v^2*w + 11*(1 + 2*ep)*v*w^2 + 
       (6 + 7*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*
    (u + v + w)^2), (ep*(u^4*(v + 7*ep*v + w + 3*ep*w) + 
     2*u^3*(2*(1 + 9*ep)*v^2 + (3 + 13*ep)*v*w + (1 + 3*ep)*w^2) + 
     u^2*((6 + 66*ep)*v^3 + 4*(4 + 19*ep)*v^2*w + 11*(1 + 3*ep)*v*w^2 + 
       (1 + 3*ep)*w^3) + 2*u*v*((2 + 26*ep)*v^3 + (9 + 43*ep)*v^2*w + 
       (8 + 27*ep)*v*w^2 + (1 + 6*ep)*w^3) + 
     v*(v + w)*((1 + 15*ep)*v^3 + (1 + 9*ep)*v*w^2 + 2*ep*w^3 + 
       6*v^2*(w + 3*ep*w))))/(2*(1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*
    (u + v + w)^2), (-6*ep^2*(2*v*(v + w) + u*(2*v + w)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(u + v + w)), 
  (ep*(u^4*(v + 7*ep*v + w + 3*ep*w) + 2*u^3*(2*(1 + 8*ep)*v^2 + 
       (3 + 10*ep)*v*w + (1 + 2*ep)*w^2) + 
     v*(v + w)*((1 + 11*ep)*v^3 + 2*(3 + 5*ep)*v^2*w + (1 + 5*ep)*v*w^2 + 
       2*ep*w^3) + u^2*(6*(1 + 9*ep)*v^3 + 4*(4 + 13*ep)*v^2*w + 
       (11 + 19*ep)*v*w^2 + (1 + ep)*w^3) + 
     2*u*v*((2 + 20*ep)*v^3 + (9 + 28*ep)*v^2*w + (8 + 15*ep)*v*w^2 + 
       (1 + 3*ep)*w^3)))/((1 + ep)*(1 + 4*ep)*(u + v)^2*w*(v + w)*
    (u + v + w)^2), 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), ep/w, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*ep*(2*ep*u^3*v*w - v*(v + w)^3*((-2 + 3*ep)*v + (5 - 3*ep)*w) - 
     u*(v + w)^2*(2*(-2 + ep)*v^2 - (3 + 10*ep)*v*w - (-1 + ep)*w^2) + 
     u^2*(v + w)*((2 + ep)*v^2 + (4 + 9*ep)*v*w + (2 + ep)*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2), 
  (-3*ep*((v + w)^2*((1 + 5*ep)*v^2 + (4 + 17*ep)*v*w + (1 + 4*ep)*w^2) + 
     u*(v + w)*(2*(1 + 5*ep)*v^2 + (6 + 31*ep)*v*w + (4 + 13*ep)*w^2) + 
     u^2*((1 + 5*ep)*v^2 + (1 + 5*ep)*w^2 + 2*v*(w + 7*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 
  (-3*ep*(-(u*w*(v + w)^2) + ep*(v*(v + w)^2*(2*v + 7*w) + 
       u^2*(v^2 + 5*v*w + w^2) + u*(3*v^3 + 13*v^2*w + 9*v*w^2 - w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 
  (-3*ep*(2*ep*u^3*v*w + (3 + 2*ep)*u^2*(v + w)^3 + 
     v*(v + w)^3*((3 + 2*ep)*v - (1 + 6*ep)*w) + 
     u*(v + w)^2*((6 + 4*ep)*v^2 + (5 - 4*ep)*v*w - (1 + 3*ep)*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2), 
  (3*ep*(w*(v + w)^2*(5*u + 5*v + w) + 
     ep*((v + w)^2*(5*v^2 + 18*v*w + 4*w^2) + u^2*(5*v^2 + 14*v*w + 5*w^2) + 
       2*u*(5*v^3 + 21*v^2*w + 23*v*w^2 + 7*w^3))))/
   (2*(1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 
  (-2*ep*(w*(v + w)^2*(3*u + 7*v + w) + ep*(u^2*(3*v^2 + 10*v*w + 3*w^2) + 
       (v + w)^2*(7*v^2 + 14*v*w + 5*w^2) + 
       2*u*(5*v^3 + 17*v^2*w + 15*v*w^2 + 3*w^3))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 
  (ep*((v + w)^3*(5*u^2 + 10*u*v + 5*v^2 + 4*u*w + 4*v*w + 2*w^2) + 
     ep*(u^3*v*(-3*v + w) + 5*(v + w)^3*(v^2 + 6*v*w + 2*w^2) + 
       u*(v + w)^2*(7*v^2 + 56*v*w + 18*w^2) + 
       u^2*(-v^3 + 26*v^2*w + 38*v*w^2 + 11*w^3))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2), 
  (-2*ep*(w*(v + w)^3*(4*u + 12*v + w) + 
     ep*(-2*u^3*v*w + (v + w)^3*(13*v^2 + 9*v*w + 5*w^2) + 
       u*(v + w)^2*(18*v^2 + 14*v*w + 7*w^2) + 
       u^2*(5*v^3 + 8*v^2*w + 8*v*w^2 + 5*w^3))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2), 
  -((ep*((v + w)^2*(v^2 - 2*ep*w^2) + 2*u*(v + w)*((1 + ep)*v^2 + 
        (1 + ep)*w^2 + 2*v*(w + 3*ep*w)) + 
      u^2*((1 + 2*ep)*v^2 + (1 + 2*ep)*w^2 + 2*v*(w + 4*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2)), 
  (2*ep*((v + w)^2*((1 + ep)*v^2 + 2*ep*v*w - ep*w^2) + 
     u^2*((1 + 2*ep)*v^2 + (1 + 2*ep)*w^2 + 2*v*(w + 4*ep*w)) + 
     u*(v + w)*((2 + 3*ep)*v^2 + (1 + ep)*w^2 + 3*v*(w + 4*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 0, 
  -((ep*((u + v)*(v + w)^2 + ep*(3*u^2*v + u*(16*v^2 + 23*v*w + 4*w^2) + 
        v*(13*v^2 + 31*v*w + 18*w^2))))/((1 + ep)*(1 + 4*ep)*w*(v + w)^2*
     (u + v + w))), (2*ep*(v*(v + w)*(v + 4*ep*v + w + 9*ep*w) + 
     u*((1 + 4*ep)*v^2 + (2 + 11*ep)*v*w + (1 + 4*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  -((ep*(2*(u + 2*v)*w*(v + w)^3 + 
      ep*(-4*u^3*v*w + (v + w)^3*(3*v^2 - 3*v*w + 2*w^2) + 
        u*(v + w)^2*(4*v^2 - 11*v*w + 7*w^2) + 
        u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + ep)*(1 + 4*ep)*w*
     (v + w)^3*(u + v + w)^2)), 
  (-2*ep*(-((u + 4*v)*w*(v + w)^3) + ep*(4*u^3*v*w - 4*v*(v - w)*(v + w)^3 - 
       u*(v + w)^2*(5*v^2 - 14*v*w + 3*w^2) - 
       u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + ep)*(1 + 4*ep)*w*
    (v + w)^3*(u + v + w)^2), 
  -((ep*(-4*v*w*(v + w)^3 + ep*(4*u^3*v*w - v*(5*v - 3*w)*(v + w)^3 - 
        u*(v + w)^2*(6*v^2 - 15*v*w + w^2) - u^2*(v^3 - 11*v^2*w - 11*v*w^2 + 
          w^3))))/((1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2)), 
  (2*ep*(-4*v*w*(v + w)^3 + ep*(4*u^3*v*w - v*(5*v - 3*w)*(v + w)^3 - 
       u*(v + w)^2*(6*v^2 - 15*v*w + w^2) - u^2*(v^3 - 11*v^2*w - 11*v*w^2 + 
         w^3))))/((1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2), 
  -((ep*(u^2*(v - ep*v + w + 2*ep*w) + u*(-2*(-1 + ep)*v^2 + (2 + 3*ep)*v*w + 
        2*ep*w^2) - (v + w)*((-1 + ep)*v^2 - 2*ep*v*w - (1 + 4*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)^2)), 
  -((ep*((v + w)^2*((1 + 5*ep)*v^2 + (4 + 15*ep)*v*w + (1 + 4*ep)*w^2) + 
      u*(v + w)*(2*(1 + 5*ep)*v^2 + 3*(2 + 9*ep)*v*w + (4 + 13*ep)*w^2) + 
      u^2*((1 + 5*ep)*v^2 + (1 + 5*ep)*w^2 + 2*v*(w + 6*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2)), 
  (ep*((-1 + 4*ep)*u^2 + (-2 + 8*ep)*u*v + (-1 + 4*ep)*v^2 + 
     (3 + 16*ep)*u*w + (3 + 16*ep)*v*w + 2*(1 + 4*ep)*w^2))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)^2), (ep*(u + v)*(u + v - (1 + 4*ep)*w))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)^2), 0, 
  (ep*(v*(v + w)^2*(v - (1 + 5*ep)*w) + u^2*(v^2 + (2 - 4*ep)*v*w + w^2) + 
     u*(v + w)*(2*v^2 - (1 + ep)*w^2 + v*(w - 9*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 
  (-2*ep*(-4*ep*u^3*v*w + (v + w)^3*((-2 + 6*ep)*v^2 + 2*(4 + 5*ep)*v*w + 
       (1 + 5*ep)*w^2) + u^2*(v + w)*((-2 + ep)*v^2 + (-2 + ep)*w^2 - 
       4*v*(w + 3*ep*w)) + u*(v + w)^2*((-4 + 7*ep)*v^2 + (3 + 11*ep)*w^2 - 
       v*(w + 4*ep*w))))/((1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2), 0, 
  0, 0, (2*ep*(-u^2 + (-2 + 4*ep)*u*v + (-1 + 4*ep)*v^2 + (3 + 5*ep)*u*w + 
     (7 + 9*ep)*v*w + (1 + 5*ep)*w^2))/((1 + ep)*(1 + 4*ep)*w*(u + v + w)^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*u^3*v*w - u*(v + w)^2*(2*v^2 - 13*v*w - 3*w^2) - 
      (v + w)^3*(v^2 - 9*v*w - 2*w^2) + u^2*(-v^3 + 11*v^2*w + 13*v*w^2 + 
        w^3) + ep*(v + w)*(u^3*v + u^2*(v^2 + 5*v*w + 3*w^2) + 
        (v + w)^2*(3*v^2 + 9*v*w + 8*w^2) + u*(3*v^3 + 12*v^2*w + 20*v*w^2 + 
          11*w^3))))/((1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2)), 
  -((ep*((v + w)^2*(u^2 + w*(3*v + 2*w) + u*(v + 3*w)) + 
      ep*(-(u^3*v) + u^2*(2*v^2 + 5*v*w + 5*w^2) + 
        w*(9*v^3 + 24*v^2*w + 23*v*w^2 + 8*w^3) + 
        u*(3*v^3 + 14*v^2*w + 23*v*w^2 + 13*w^3))))/
    ((1 + ep)*(1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w))), 
  (ep^2*(2*u^2*v + 3*v*(v + w)^2 + u*(5*v^2 + 4*v*w - w^2)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  (ep*(4*v*w*(v + w)^3 + ep*(2*u^3*v*(v - w) + v*(7*v - 5*w)*(v + w)^3 + 
       u*(v + w)^2*(12*v^2 - 17*v*w - w^2) + 
       u^2*(7*v^3 - 3*v^2*w - 11*v*w^2 - w^3))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2), 
  (ep*v*(2*w*(v + w)^3 + ep*(u^3*(v - w) + u*(7*v - 4*w)*(v + w)^2 + 
       4*v*(v + w)^3 + u^2*(4*v^2 + v*w - 3*w^2))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2), 
  (-6*ep^2*(u + v)*(u*v + v^2 - w^2))/((1 + ep)*(1 + 4*ep)*w*(v + w)^2*
    (u + v + w)), 
  (2*ep*(2*v*w*(v + w)^3 + ep*(-2*u^3*v*w + v*(v + w)^3*(3*v + w) + 
       u*(v + w)^2*(4*v^2 - 3*v*w + w^2) + u^2*(v^3 - 3*v^2*w - 3*v*w^2 + 
         w^3))))/((1 + ep)*(1 + 4*ep)*w*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 
  (2*ep*((1 + 2*ep)*u^2 + (1 + 2*ep)*v^2 + 2*ep*v*w + (1 + 4*ep)*w^2 + 
     2*u*(v + 2*ep*v + ep*w)))/((1 + ep)*(1 + 4*ep)*w*(u + v + w)^2), 0, 0, 
  0, 0, 0, 0, 0, 
  (ep*(u^2*(-((1 + 3*ep)*v^2) + (2 + ep)*v*w + (1 + 4*ep)*w^2) - 
     u*(v + w)*((2 + 6*ep)*v^2 - 3*(2 + 3*ep)*v*w - 2*(2 + 7*ep)*w^2) - 
     (v + w)^2*((1 + 3*ep)*v^2 - 2*(1 + 4*ep)*w^2 - 4*v*(w + 2*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 
  (ep*((v + w)*((2 + 6*ep)*v^2 + (4 + 11*ep)*v*w + 2*(1 + 4*ep)*w^2) + 
     u*((2 + 6*ep)*v^2 + (4 + 11*ep)*v*w + (2 + 7*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  (ep^2*(3*v*(v + w) + u*(3*v + w)))/((1 + ep)*(1 + 4*ep)*w*(v + w)*
    (u + v + w)), 
  -((ep*(u + v)*((1 + 4*ep)*v*(v + w) + u*(v + 4*ep*v + w + 2*ep*w)))/
    ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)^2)), 
  (ep*(v*(v + w)^2*(v + 5*ep*v + 7*ep*w) + 
     u*(v + w)*(2*(1 + 5*ep)*v^2 + (2 + 19*ep)*v*w + ep*w^2) + 
     u^2*((1 + 5*ep)*v^2 + (1 + 3*ep)*w^2 + 2*v*(w + 6*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 
  (6*ep^2*v*(v^2 + u*(v - w) - v*w - 2*w^2))/((1 + ep)*(1 + 4*ep)*w*(v + w)^2*
    (u + v + w)), (ep*(v*(v + w)^2*(v + 3*ep*v + 11*ep*w) + 
     u*(v + w)*((2 + 6*ep)*v^2 + (2 + 25*ep)*v*w + ep*w^2) + 
     u^2*((1 + 3*ep)*v^2 + (1 + 3*ep)*w^2 + 2*v*(w + 7*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)^2*(u + v + w)^2), 0, 
  (-2*ep*(-(u*w) + ep*(u*(v - w) + (v + w)^2)))/((1 + ep)*(1 + 4*ep)*w*
    (u + v + w)^2), -((ep*(u + v)*(2*u + 2*v - w))/
    ((u + v + w)^2*(w + 4*ep*w))), 0, 0, (ep*(u + v)*(2*u + 2*v - w))/
   ((u + v + w)^2*(w + 4*ep*w)), -1/2*(ep*(u + v)*(2*u + 2*v - w))/
    ((u + v + w)^2*(w + 4*ep*w)), 0, 
  -((ep*(u + v)*(2*u + 2*v - w))/((u + v + w)^2*(w + 4*ep*w))), 0, 0, 0, 0, 
  0, 0, 0, 0, -(ep/w), (2*ep*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, 
 {(3*ep*(2*ep*u^3*v*w - u^2*(v + w)*((-1 + 3*ep)*v^2 - (2 + ep)*v*w + 
       (-1 + 3*ep)*w^2) - (v + w)^3*((-1 + 7*ep)*v^2 - (1 + 4*ep)*w^2 + 
       v*(w - 19*ep*w)) - u*(v + w)^2*(2*(-1 + 5*ep)*v^2 - (-1 + ep)*w^2 - 
       v*(w + 2*ep*w))))/(2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*
    (u + v + w)), (3*ep*(v*(v + w)^2*(v + 3*ep*v - ep*w) + 
     u*(v + w)*((2 + 6*ep)*v^2 + (2 + ep)*v*w + 3*ep*w^2) + 
     u^2*((1 + 3*ep)*v^2 + 2*(1 + ep)*v*w + (1 + 3*ep)*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (3*ep*(u^2*((1 + 3*ep)*v^2 + (2 + 3*ep)*v*w + (1 + 3*ep)*w^2) + 
     u*(v + w)*((2 + 5*ep)*v^2 + (5 + 6*ep)*v*w + 3*(1 + 3*ep)*w^2) + 
     (v + w)^2*((1 + 2*ep)*v^2 + (3 + 5*ep)*v*w + 2*(1 + 4*ep)*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (-3*ep*(2*ep*u^3*v*w + (3 + 2*ep)*u^2*(v + w)^3 + 
     u*(v + w)^2*((6 + 4*ep)*v^2 + 8*(1 + ep)*v*w + (2 + 9*ep)*w^2) + 
     (v + w)^3*((3 + 2*ep)*v^2 + (1 + 4*ep)*w^2 + 2*v*(w + 3*ep*w))))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w)), 
  (-3*ep*(v*(v + w)^2*((2 + 3*ep)*v + 2*ep*w) + 
     2*u*(v + w)*((2 + 3*ep)*v^2 + 2*(1 + ep)*v*w + 3*ep*w^2) + 
     u^2*((2 + 3*ep)*v^2 + 2*(2 + ep)*v*w + (2 + 3*ep)*w^2)))/
   (2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  (2*ep*(-2*u*(v + w)*((-1 + ep)*v^2 + (-1 + 2*ep)*v*w - 3*ep*w^2) + 
     u^2*((1 + ep)*v^2 - 2*(-1 + ep)*v*w + (1 + ep)*w^2) - 
     (v + w)^2*((-1 + 3*ep)*v^2 - 14*ep*v*w - (1 + 3*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (ep*((u + v)*(u + v - w)*(v + w)^3 - 
     ep*(u^3*v*(3*v - w) + (v + w)^3*(11*v^2 - 10*v*w - 2*w^2) + 
       u*(v + w)^2*(25*v^2 - 4*v*w + 2*w^2) + 
       u^2*(17*v^3 + 22*v^2*w + 10*v*w^2 + 5*w^3))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w)), 
  (2*ep*(2*ep*u^3*v*w - u^2*(v + w)*((-1 + ep)*v^2 - (2 + 5*ep)*v*w + 
       (-1 + ep)*w^2) - (v + w)^3*((-1 + 9*ep)*v^2 - (2 + 7*ep)*w^2 + 
       v*(w - 35*ep*w)) - u*(v + w)^2*(2*(-1 + 5*ep)*v^2 + (1 - 5*ep)*w^2 - 
       v*(w + 6*ep*w))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*
    (u + v + w)), (ep*(-(w*(v + w)^2*(u + v + 2*w)) + 
     2*ep*((v + w)^2*(2*v^2 - 2*v*w - 3*w^2) + u^2*(v^2 + w^2) + 
       u*(3*v^3 + 3*v^2*w + v*w^2 + w^3))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)^2*(u + v + w)), 
  (-2*ep*(-(w^2*(v + w)^2) + ep*((v + w)^2*(3*v^2 - 2*v*w - 3*w^2) + 
       2*u^2*(v^2 + w^2) + u*(5*v^3 + 5*v^2*w + 3*v*w^2 + 3*w^3))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 0, 
  (ep*(4*(v + w)^2*(u + v + w) + ep*(-3*u^2*v + 7*v^3 + 25*v^2*w + 34*v*w^2 + 
       16*w^3 + u*(4*v^2 + 17*v*w + 16*w^2))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)^2), 
  (-2*ep*((v + w)*((1 + 4*ep)*v^2 + (2 + 3*ep)*v*w + (1 + 4*ep)*w^2) + 
     u*((1 + 4*ep)*v^2 + (2 + 5*ep)*v*w + (1 + 4*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2), 
  (ep*(-(w*(v + w)^3*(2*u + 2*v + w)) + 
     ep*(4*u^3*v*w - (v + w)^3*(3*v^2 - 11*v*w + 6*w^2) - 
       u*(v + w)^2*(4*v^2 - 11*v*w + 7*w^2) - 
       u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + ep)*(1 + 4*ep)*(u + v)*
    w*(v + w)^3*(u + v + w)), 
  (-2*ep*(-((u + v)*w*(v + w)^3) + ep*(4*u^3*v*w - 4*v*(v - 4*w)*(v + w)^3 - 
       u*(v + w)^2*(5*v^2 - 14*v*w + 3*w^2) - 
       u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + ep)*(1 + 4*ep)*(u + v)*
    w*(v + w)^3*(u + v + w)), 
  -((ep*(w^2*(v + w)^3 + ep*(4*u^3*v*w - (v + w)^3*(5*v^2 - 19*v*w - 4*w^2) - 
        u*(v + w)^2*(6*v^2 - 15*v*w + w^2) - u^2*(v^3 - 11*v^2*w - 11*v*w^2 + 
          w^3))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w))), 
  (2*ep*(w^2*(v + w)^3 + ep*(4*u^3*v*w - (v + w)^3*(5*v^2 - 19*v*w - 4*w^2) - 
       u*(v + w)^2*(6*v^2 - 15*v*w + w^2) - u^2*(v^3 - 11*v^2*w - 11*v*w^2 + 
         w^3))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w)), 
  (ep*(-((u + v)*(v + w)) + ep*(v - 2*w)*(u + v + w)))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)), 
  (ep*(v*(v + w)^2*(v + 3*ep*v + ep*w) + 
     u*(v + w)*((2 + 6*ep)*v^2 + (2 + 5*ep)*v*w + 3*ep*w^2) + 
     u^2*((1 + 3*ep)*v^2 + (1 + 3*ep)*w^2 + 2*v*(w + 2*ep*w))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (ep*((-1 + 4*ep)*u + (-1 + 4*ep)*v + 4*ep*w))/((1 + ep)*(1 + 4*ep)*w*
    (u + v + w)), (ep*(u + v))/((1 + ep)*(1 + 4*ep)*w*(u + v + w)), 0, 
  (ep*(v*(v + w)^2*(v - ep*w) + u^2*(v^2 + (2 - 4*ep)*v*w + w^2) + 
     u*(v + w)*(2*v^2 + (2 - 5*ep)*v*w + 3*ep*w^2)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (2*ep*(4*ep*u^3*v*w - (v + w)^3*((-2 + 6*ep)*v^2 - 22*ep*v*w - 
       (2 + 7*ep)*w^2) - u^2*(v + w)*((-2 + ep)*v^2 + (-2 + ep)*w^2 - 
       4*v*(w + 3*ep*w)) - u*(v + w)^2*((-4 + 7*ep)*v^2 - ep*w^2 - 
       4*v*(w + 4*ep*w))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*
    (u + v + w)), 0, 0, 0, (2*ep*(-u^2 + (-1 + 4*ep)*v^2 - (1 + 3*ep)*w^2 + 
     v*(w - 15*ep*w) + u*((-2 + 4*ep)*v + w - 3*ep*w)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(4*u^3*v*w - v*(v - 2*w)*(v + w)^3 - 2*u*(v + w)^2*
       (v^2 - 4*v*w - w^2) + u^2*(-v^3 + 9*v^2*w + 11*v*w^2 + w^3) + 
      ep*(v + w)*(u^3*v + v*(3*v - 19*w)*(v + w)^2 + 
        u^2*(v^2 - 3*v*w + 3*w^2) + u*(3*v^3 - 8*v^2*w - 4*v*w^2 + 7*w^3))))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w))), 
  (ep^2*(u^3*v + u^2*(2*v^2 + 3*v*w - w^2) + v*w*(3*v^2 + 8*v*w + 5*w^2) + 
     u*(v^3 + 6*v^2*w + 5*v*w^2 - w^3)))/((1 + ep)*(1 + 4*ep)*(u + v)*w*
    (u + w)*(v + w)^2), 
  (ep*(-((v + w)^2*(u + v + w)) + ep*(2*u^2*v - (v + w)^2*(v + 4*w) + 
       u*(v^2 - 4*v*w - 5*w^2))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2), 
  (ep*(-(w^2*(v + w)^3) + ep*(2*u^3*v*(v - w) + 
       (v + w)^3*(7*v^2 - 21*v*w - 4*w^2) + u*(v + w)^2*
        (12*v^2 - 17*v*w - w^2) + u^2*(7*v^3 - 3*v^2*w - 11*v*w^2 - w^3))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w)), 
  (ep*(-((v + w)^3*(u^2 + v^2 + 2*v*w + 2*w^2 + 2*u*(v + w))) + 
     2*ep*(u^3*v*(v - w) + u*(v + w)^2*(3*v^2 - 12*v*w - 4*w^2) + 
       2*(v + w)^3*(v^2 - 6*v*w - 2*w^2) + u^2*(2*v^3 - 5*v^2*w - 9*v*w^2 - 
         2*w^3))))/(2*(1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*(u + v + w)), 
  (-6*ep^2*(u*v + v^2 - w^2))/((1 + ep)*(1 + 4*ep)*w*(v + w)^2), 
  -((ep*(4*ep*u^3*v*w + 2*u*(v + w)^2*(v^2 + (2 + 11*ep)*v*w + 
        (1 + 3*ep)*w^2) + u^2*(v + w)*((1 + 2*ep)*v^2 + (1 + 2*ep)*w^2 + 
        2*v*(w + 8*ep*w)) - (v + w)^3*((-1 + 2*ep)*v^2 - 2*(1 + 4*ep)*w^2 - 
        2*v*(w + 11*ep*w))))/((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^3*
     (u + v + w))), 0, 0, 0, 0, (2*ep*(u + 2*ep*u + v + 2*ep*v + 2*ep*w))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (ep*(-((v + w)^2*((1 + 3*ep)*v^2 - (3 + 4*ep)*v*w - (1 + 4*ep)*w^2)) + 
     u^2*(-((1 + 3*ep)*v^2) + (2 + ep)*v*w + (1 + 4*ep)*w^2) - 
     u*(v + w)*((2 + 6*ep)*v^2 - 5*(1 + ep)*v*w - (3 + 10*ep)*w^2)))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  -((ep^2*(u*(2*v^2 + 5*v*w + w^2) + v*(2*v^2 + 7*v*w + 5*w^2)))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2)), 
  -((ep*(u*(v + ep*v + w + 3*ep*w) + (v + w)*(v + ep*v + w + 4*ep*w)))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w))), 
  (ep*(v + w + 2*ep*(u + 2*(v + w))))/((1 + ep)*(1 + 4*ep)*(v + w)*
    (u + v + w)), 
  -1/2*(ep*((v + w)^2*((1 + 3*ep)*v^2 + (3 + 5*ep)*v*w + (1 + 4*ep)*w^2) + 
      u*(v + w)*((2 + 6*ep)*v^2 + (5 + 9*ep)*v*w + (3 + 11*ep)*w^2) + 
      u^2*((1 + 3*ep)*v^2 + (1 + 5*ep)*w^2 + 2*v*(w + 2*ep*w))))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)), 
  (6*ep^2*v*(v^2 + u*(v - w) - v*w - 2*w^2))/((1 + ep)*(1 + 4*ep)*(u + v)*w*
    (v + w)^2), 
  -((ep*((v + w)^2*((1 + 5*ep)*v^2 + (3 + ep)*v*w + (1 + 4*ep)*w^2) + 
      u^2*((1 + 5*ep)*v^2 + 2*(1 + ep)*v*w + (1 + 5*ep)*w^2) + 
      u*(v + w)*(2*(1 + 5*ep)*v^2 + (5 + 3*ep)*v*w + (3 + 11*ep)*w^2)))/
    ((1 + ep)*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w))), 0, 
  (2*ep*(w*(u + v + w) + ep*(-v^2 + 2*v*w + 3*w^2 + u*(-v + w))))/
   ((1 + ep)*(1 + 4*ep)*(u + v)*w*(u + v + w)), 
  (ep*((-1 + 2*ep)*u - v + 2*ep*v + w + ep*w))/((1 + ep)*(1 + 4*ep)*w*
    (u + v + w)), 0, 0, -((ep*((-1 + 2*ep)*u - v + 2*ep*v + w + ep*w))/
    ((1 + ep)*(1 + 4*ep)*w*(u + v + w))), 
  (ep*((-1 + 2*ep)*u - v + 2*ep*v + w + ep*w))/(2*(1 + ep)*(1 + 4*ep)*w*
    (u + v + w)), 0, (ep*((-1 + 2*ep)*u - v + 2*ep*v + w + ep*w))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, ep/w, 
  (-3*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (4*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, (4*ep)/(u + v + w), 0, 0, 0, 0, (-8*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (8*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-4*ep)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-4*ep*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(-6*ep*u^5*w*((2 + 7*ep + 4*ep^2)*v + (4 + 7*ep + 4*ep^2)*w) + 
     u^4*(8*(1 + ep)*(1 + 4*ep)^2*v^3 + 3*(9 + 72*ep + 191*ep^2 + 132*ep^3)*
        v^2*w + 2*(17 + 99*ep + 303*ep^2 + 236*ep^3)*v*w^2 + 
       3*(5 + 12*ep + 83*ep^2 + 68*ep^3)*w^3) + 
     w^2*(v + w)^2*(8*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       3*(10 + 84*ep + 211*ep^2 + 132*ep^3)*v^2*w + 
       2*(19 + 147*ep + 369*ep^2 + 232*ep^3)*v*w^2 + 
       2*(11 + 69*ep + 168*ep^2 + 104*ep^3)*w^3) + 
     u*w*(v + w)*(16*(1 + ep)*(1 + 4*ep)^2*v^4 + 
       (89 + 780*ep + 2076*ep^2 + 1376*ep^3)*v^3*w + 
       (187 + 1542*ep + 4053*ep^2 + 2668*ep^3)*v^2*w^2 + 
       3*(65 + 478*ep + 1229*ep^2 + 796*ep^3)*v*w^3 + 
       3*(27 + 174*ep + 446*ep^2 + 280*ep^3)*w^4) + 
     u^3*(16*(1 + ep)*(1 + 4*ep)^2*v^4 + (86 + 756*ep + 2031*ep^2 + 
         1364*ep^3)*v^3*w + 3*(61 + 488*ep + 1336*ep^2 + 928*ep^3)*v^2*w^2 + 
       3*(60 + 416*ep + 1205*ep^2 + 860*ep^3)*v*w^3 + 
       (67 + 390*ep + 1290*ep^2 + 904*ep^3)*w^4) + 
     u^2*(8*(1 + ep)*(1 + 4*ep)^2*v^5 + 3*(25 + 224*ep + 600*ep^2 + 400*ep^3)*
        v^4*w + 4*(62 + 534*ep + 1443*ep^2 + 974*ep^3)*v^3*w^2 + 
       (410 + 3246*ep + 8757*ep^2 + 5948*ep^3)*v^2*w^3 + 
       2*(170 + 1212*ep + 3291*ep^2 + 2216*ep^3)*v*w^4 + 
       3*(37 + 238*ep + 667*ep^2 + 436*ep^3)*w^5)))/
   (8*(1 + 6*ep + 8*ep^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(w^2*(v + w)*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       3*(4 + 36*ep + 93*ep^2 + 60*ep^3)*v^2*w + 
       (11 + 102*ep + 252*ep^2 + 152*ep^3)*v*w^2 + 
       3*(1 + 11*ep + 25*ep^2 + 12*ep^3)*w^3) + 
     u*w*(8*(1 + ep)*(1 + 4*ep)^2*v^4 + 36*(1 + ep)*(1 + 4*ep)^2*v^3*w + 
       (58 + 525*ep + 1371*ep^2 + 892*ep^3)*v^2*w^2 + 
       2*(19 + 180*ep + 447*ep^2 + 268*ep^3)*v*w^3 + 
       (8 + 90*ep + 201*ep^2 + 92*ep^3)*w^4) + 
     2*u^3*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 6*(1 + ep)*(v + 4*ep*v)^2*w + 
       (1 + 12*ep + 30*ep^2 + 16*ep^3)*w^3 + 5*(1 + ep)*v*(w + 4*ep*w)^2) + 
     u^2*(4*(1 + ep)*(1 + 4*ep)^2*v^4 + 24*(1 + ep)*(1 + 4*ep)^2*v^3*w + 
       (34 + 315*ep + 816*ep^2 + 520*ep^3)*v*w^3 + 
       (7 + 81*ep + 186*ep^2 + 88*ep^3)*w^4 + 47*(1 + ep)*v^2*
        (w + 4*ep*w)^2)))/(4*(1 + 2*ep)*(1 + 4*ep)*w^2*(u + w)^2*(v + w)^2*
    (u + v + w)), 
  (ep*(2*u^4*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 3*(4 + 32*ep + 81*ep^2 + 52*ep^3)*
        v^2*w + (10 + 69*ep + 180*ep^2 + 112*ep^3)*v*w^2 + 
       (2 + 18*ep + 51*ep^2 + 20*ep^3)*w^3) + w^2*(v + w)^2*
      ((22 + 177*ep + 462*ep^2 + 304*ep^3)*v^3 + 
       (59 + 450*ep + 1188*ep^2 + 800*ep^3)*v^2*w + 
       (50 + 339*ep + 900*ep^2 + 608*ep^3)*v*w^2 + 
       (13 + 81*ep + 204*ep^2 + 112*ep^3)*w^3) + 
     u^3*(16*(1 + ep)*(1 + 4*ep)^2*v^4 + 2*(40 + 345*ep + 915*ep^2 + 
         604*ep^3)*v^3*w + 3*(45 + 349*ep + 928*ep^2 + 608*ep^3)*v^2*w^2 + 
       (86 + 597*ep + 1620*ep^2 + 968*ep^3)*v*w^3 + 
       3*(5 + 41*ep + 112*ep^2 + 32*ep^3)*w^4) + 
     u*w*(v + w)*((16 + 153*ep + 438*ep^2 + 304*ep^3)*v^4 + 
       2*(52 + 441*ep + 1227*ep^2 + 844*ep^3)*v^3*w + 
       2*(101 + 762*ep + 2073*ep^2 + 1412*ep^3)*v^2*w^2 + 
       3*(49 + 328*ep + 874*ep^2 + 560*ep^3)*v*w^3 + 
       3*(11 + 71*ep + 180*ep^2 + 80*ep^3)*w^4) + 
     u^2*(8*(1 + ep)*(1 + 4*ep)^2*v^5 + 3*(24 + 217*ep + 594*ep^2 + 400*ep^3)*
        v^4*w + 4*(56 + 468*ep + 1281*ep^2 + 866*ep^3)*v^3*w^2 + 
       (299 + 2238*ep + 6096*ep^2 + 4040*ep^3)*v^2*w^3 + 
       (170 + 1155*ep + 3114*ep^2 + 1832*ep^3)*v*w^4 + 
       (31 + 219*ep + 570*ep^2 + 184*ep^3)*w^5)))/
   (8*(1 + 6*ep + 8*ep^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  -1/8*(ep*(6*ep*u^6*w*((-4 - 5*ep + 4*ep^2)*v^2 + 2*(-6 - 5*ep + 4*ep^2)*v*
         w + (-16 - 21*ep + 4*ep^2)*w^2) + w^3*(v + w)^3*
       ((76 + 633*ep + 1746*ep^2 + 1216*ep^3)*v^3 + 
        (229 + 1749*ep + 5034*ep^2 + 3616*ep^3)*v^2*w + 
        (226 + 1449*ep + 5571*ep^2 + 5020*ep^3)*v*w^2 + 
        (136 + 351*ep + 2427*ep^2 + 3004*ep^3)*w^3) + 
      u^5*(24*(1 + ep)*(1 + 4*ep)^2*v^4 + 3*(45 + 258*ep + 711*ep^2 + 
          548*ep^3)*v^3*w + (289 + 1470*ep + 4863*ep^2 + 4324*ep^3)*v^2*w^2 + 
        (269 + 1164*ep + 5283*ep^2 + 5252*ep^3)*v*w^3 + 
        (91 + 132*ep + 1737*ep^2 + 2188*ep^3)*w^4) + 
      u*w^2*(v + w)^2*(2*(62 + 537*ep + 1458*ep^2 + 992*ep^3)*v^4 + 
        (665 + 5250*ep + 14946*ep^2 + 10568*ep^3)*v^3*w + 
        (1261 + 8775*ep + 29499*ep^2 + 24076*ep^3)*v^2*w^2 + 
        3*(421 + 2147*ep + 9663*ep^2 + 9636*ep^3)*v*w^3 + 
        3*(181 + 506*ep + 3840*ep^2 + 4632*ep^3)*w^4) + 
      3*u^4*(16*(1 + ep)*(1 + 4*ep)^2*v^5 + (130 + 945*ep + 2508*ep^2 + 
          1720*ep^3)*v^4*w + 2*(201 + 1198*ep + 3498*ep^2 + 2716*ep^3)*v^3*
         w^2 + (614 + 3281*ep + 11752*ep^2 + 10496*ep^3)*v^2*w^3 + 
        (462 + 2197*ep + 10346*ep^2 + 10296*ep^3)*v*w^4 + 
        (136 + 479*ep + 3402*ep^2 + 3768*ep^3)*w^5) + 
      u^2*w*(v + w)*(3*(24 + 219*ep + 606*ep^2 + 416*ep^3)*v^5 + 
        3*(221 + 1785*ep + 4929*ep^2 + 3380*ep^3)*v^4*w + 
        3*(690 + 4899*ep + 15033*ep^2 + 11444*ep^3)*v^3*w^2 + 
        3*(1105 + 6537*ep + 24516*ep^2 + 21904*ep^3)*v^2*w^3 + 
        (2740 + 12627*ep + 63681*ep^2 + 66052*ep^3)*v*w^4 + 
        (904 + 2868*ep + 22113*ep^2 + 25780*ep^3)*w^5) + 
      u^3*(24*(1 + ep)*(1 + 4*ep)^2*v^6 + 3*(109 + 898*ep + 2393*ep^2 + 
          1596*ep^3)*v^5*w + (1525 + 10917*ep + 30510*ep^2 + 21664*ep^3)*v^4*
         w^2 + (3583 + 22059*ep + 70629*ep^2 + 57292*ep^3)*v^3*w^3 + 
        3*(1531 + 8187*ep + 32541*ep^2 + 30284*ep^3)*v^2*w^4 + 
        (3046 + 13875*ep + 72312*ep^2 + 74848*ep^3)*v*w^5 + 
        (814 + 2910*ep + 21363*ep^2 + 24028*ep^3)*w^6)))/
    ((1 + 6*ep + 8*ep^2)*w^2*(u + w)^3*(v + w)^3*(u + v + w)^2), 
  -1/8*(ep*(12*ep*u^6*w*((-1 + ep + 4*ep^2)*v^2 + (-3 + 2*ep + 8*ep^2)*v*w + 
        (-4 - 3*ep + 4*ep^2)*w^2) + w^3*(v + w)^3*
       ((38 + 312*ep + 864*ep^2 + 608*ep^3)*v^3 + 
        (124 + 930*ep + 2697*ep^2 + 1948*ep^3)*v^2*w + 
        3*(41 + 260*ep + 1046*ep^2 + 960*ep^3)*v*w^2 + 
        (79 + 183*ep + 1407*ep^2 + 1780*ep^3)*w^3) + 
      2*u^5*(8*(1 + ep)*(1 + 4*ep)^2*v^4 + (47 + 279*ep + 777*ep^2 + 
          596*ep^3)*v^3*w + (97 + 519*ep + 1728*ep^2 + 1528*ep^3)*v^2*w^2 + 
        (85 + 399*ep + 1797*ep^2 + 1780*ep^3)*v*w^3 + 
        3*(9 + 19*ep + 198*ep^2 + 240*ep^3)*w^4) + 
      u*w^2*(v + w)^2*(2*(35 + 300*ep + 816*ep^2 + 560*ep^3)*v^4 + 
        (388 + 3027*ep + 8613*ep^2 + 6100*ep^3)*v^3*w + 
        (739 + 5136*ep + 17412*ep^2 + 14248*ep^3)*v^2*w^2 + 
        3*(245 + 1243*ep + 5734*ep^2 + 5752*ep^3)*v*w^3 + 
        (314 + 810*ep + 6759*ep^2 + 8276*ep^3)*w^4) + 
      u^2*w*(v + w)*(12*(4 + 36*ep + 99*ep^2 + 68*ep^3)*v^5 + 
        3*(144 + 1152*ep + 3159*ep^2 + 2164*ep^3)*v^4*w + 
        (1333 + 9495*ep + 28821*ep^2 + 21772*ep^3)*v^3*w^2 + 
        12*(173 + 1042*ep + 3855*ep^2 + 3408*ep^3)*v^2*w^3 + 
        (1649 + 7713*ep + 38943*ep^2 + 40244*ep^3)*v*w^4 + 
        3*(174 + 530*ep + 4377*ep^2 + 5148*ep^3)*w^5) + 
      u^4*(32*(1 + ep)*(1 + 4*ep)^2*v^5 + (268 + 1953*ep + 5163*ep^2 + 
          3532*ep^3)*v^4*w + (827 + 5046*ep + 14553*ep^2 + 11156*ep^3)*v^3*
         w^2 + (1217 + 6738*ep + 23571*ep^2 + 20732*ep^3)*v^2*w^3 + 
        (865 + 4296*ep + 19827*ep^2 + 19564*ep^3)*v*w^4 + 
        (239 + 891*ep + 6318*ep^2 + 6968*ep^3)*w^5) + 
      u^3*(16*(1 + ep)*(1 + 4*ep)^2*v^6 + 3*(74 + 605*ep + 1603*ep^2 + 
          1068*ep^3)*v^5*w + 3*(347 + 2492*ep + 6888*ep^2 + 4856*ep^3)*v^4*
         w^2 + (2399 + 15084*ep + 47253*ep^2 + 37700*ep^3)*v^3*w^3 + 
        3*(985 + 5440*ep + 21029*ep^2 + 19252*ep^3)*v^2*w^4 + 
        3*(621 + 2915*ep + 14990*ep^2 + 15400*ep^3)*v*w^5 + 
        (472 + 1692*ep + 12873*ep^2 + 14524*ep^3)*w^6)))/
    ((1 + 6*ep + 8*ep^2)*w^2*(u + w)^3*(v + w)^3*(u + v + w)^2), 0, 0, 
  -1/4*(ep*(-6*ep*u^5*w*(v + 2*ep*v + 2*(1 + ep)*w) - 
      w^2*(v + w)^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
        (-5 - 20*ep + 5*ep^2 + 44*ep^3)*v^2*w - 
        2*(8 + 47*ep + 89*ep^2 + 36*ep^3)*v*w^2 - 
        (13 + 67*ep + 151*ep^2 + 92*ep^3)*w^3) + 
      u^4*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + (13 + 94*ep + 249*ep^2 + 172*ep^3)*
         v^2*w + 4*(5 + 26*ep + 83*ep^2 + 68*ep^3)*v*w^2 + 
        (9 + 16*ep + 139*ep^2 + 132*ep^3)*w^3) + 
      u*w^2*(v + w)*(2*(7 + 45*ep + 89*ep^2 + 36*ep^3)*v^3 + 
        2*(32 + 205*ep + 436*ep^2 + 216*ep^3)*v^2*w + 
        2*(49 + 292*ep + 655*ep^2 + 372*ep^3)*v*w^2 + 
        (48 + 253*ep + 610*ep^2 + 384*ep^3)*w^3) + 
      u^3*(4*(1 + ep)*(1 + 4*ep)^2*v^4 + 2*(15 + 121*ep + 312*ep^2 + 
          200*ep^3)*v^3*w + 2*(44 + 309*ep + 804*ep^2 + 536*ep^3)*v^2*w^2 + 
        (102 + 607*ep + 1690*ep^2 + 1200*ep^3)*v*w^3 + 
        (40 + 187*ep + 622*ep^2 + 464*ep^3)*w^4) + 
      u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^5 + (17 + 142*ep + 363*ep^2 + 228*ep^3)*
         v^4*w + 2*(41 + 304*ep + 753*ep^2 + 460*ep^3)*v^3*w^2 + 
        (187 + 1243*ep + 3051*ep^2 + 1900*ep^3)*v^2*w^3 + 
        2*(93 + 553*ep + 1393*ep^2 + 900*ep^3)*v*w^4 + 
        3*(22 + 115*ep + 310*ep^2 + 208*ep^3)*w^5)))/
    ((1 + 6*ep + 8*ep^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(-4*ep*u^5*w*(v + 2*ep*v + 2*(1 + ep)*w) + 
     w^2*(v + w)^2*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (16 + 135*ep + 329*ep^2 + 196*ep^3)*v^2*w + 
       (19 + 155*ep + 365*ep^2 + 204*ep^3)*v*w^2 + 
       (9 + 64*ep + 145*ep^2 + 76*ep^3)*w^3) + 
     u^4*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 3*(5 + 40*ep + 106*ep^2 + 72*ep^3)*
        v^2*w + 2*(9 + 57*ep + 167*ep^2 + 124*ep^3)*v*w^2 + 
       (7 + 24*ep + 120*ep^2 + 96*ep^3)*w^3) + 
     u*w*(v + w)*(8*(1 + ep)*(1 + 4*ep)^2*v^4 + 
       (47 + 407*ep + 1056*ep^2 + 680*ep^3)*v^3*w + 
       (99 + 823*ep + 2061*ep^2 + 1268*ep^3)*v^2*w^2 + 
       2*(47 + 365*ep + 877*ep^2 + 508*ep^3)*v*w^3 + 
       (34 + 240*ep + 561*ep^2 + 300*ep^3)*w^4) + 
     u^3*(8*(1 + ep)*(1 + 4*ep)^2*v^4 + (46 + 396*ep + 1041*ep^2 + 684*ep^3)*
        v^3*w + (98 + 782*ep + 2053*ep^2 + 1356*ep^3)*v^2*w^2 + 
       (90 + 644*ep + 1727*ep^2 + 1140*ep^3)*v*w^3 + 
       (30 + 184*ep + 535*ep^2 + 340*ep^3)*w^4) + 
     u^2*(4*(1 + ep)*(1 + 4*ep)^2*v^5 + (39 + 344*ep + 907*ep^2 + 596*ep^3)*
        v^4*w + (133 + 1129*ep + 2943*ep^2 + 1908*ep^3)*v^3*w^2 + 
       (213 + 1706*ep + 4358*ep^2 + 2760*ep^3)*v^2*w^3 + 
       (163 + 1213*ep + 3045*ep^2 + 1852*ep^3)*v*w^4 + 
       (48 + 328*ep + 823*ep^2 + 468*ep^3)*w^5)))/
   (2*(1 + 6*ep + 8*ep^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 0, 
  (ep*(2*ep*u^5*w*((-1 + 4*ep + 8*ep^2)*v + 2*(-1 + 2*ep + 4*ep^2)*w) + 
     u^4*(8*(1 + ep)*(1 + 4*ep)^2*v^3 + (28 + 210*ep + 615*ep^2 + 468*ep^3)*
        v^2*w + 2*(14 + 93*ep + 332*ep^2 + 296*ep^3)*v*w^2 + 
       (8 + 44*ep + 257*ep^2 + 252*ep^3)*w^3) + 
     w^2*(v + w)^2*((9 + 75*ep + 200*ep^2 + 136*ep^3)*v^3 + 
       (30 + 239*ep + 659*ep^2 + 460*ep^3)*v^2*w + 
       2*(14 + 103*ep + 344*ep^2 + 284*ep^3)*v*w^2 + 
       (13 + 48*ep + 261*ep^2 + 292*ep^3)*w^3) + 
     u^3*(16*(1 + ep)*(1 + 4*ep)^2*v^4 + (88 + 725*ep + 1990*ep^2 + 
         1392*ep^3)*v^3*w + (165 + 1242*ep + 3736*ep^2 + 2888*ep^3)*v^2*w^2 + 
       (122 + 851*ep + 3082*ep^2 + 2688*ep^3)*v*w^3 + 
       (29 + 184*ep + 976*ep^2 + 936*ep^3)*w^4) + 
     u*w*(v + w)*((16 + 143*ep + 388*ep^2 + 264*ep^3)*v^4 + 
       2*(43 + 367*ep + 1023*ep^2 + 716*ep^3)*v^3*w + 
       2*(79 + 638*ep + 1920*ep^2 + 1448*ep^3)*v^2*w^2 + 
       (127 + 881*ep + 3142*ep^2 + 2728*ep^3)*v*w^3 + 
       (39 + 180*ep + 1008*ep^2 + 1064*ep^3)*w^4) + 
     u^2*(8*(1 + ep)*(1 + 4*ep)^2*v^5 + (76 + 656*ep + 1771*ep^2 + 1204*ep^3)*
        v^4*w + 2*(118 + 970*ep + 2757*ep^2 + 1984*ep^3)*v^3*w^2 + 
       (327 + 2506*ep + 7835*ep^2 + 6172*ep^3)*v^2*w^3 + 
       2*(103 + 711*ep + 2683*ep^2 + 2376*ep^3)*v*w^4 + 
       (47 + 268*ep + 1474*ep^2 + 1472*ep^3)*w^5)))/
   (2*(1 + 6*ep + 8*ep^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  -1/4*(ep*(2*ep*u^5*w*((3 + 18*ep + 16*ep^2)*v + 2*(3 + 9*ep + 8*ep^2)*w) + 
      w^2*(v + w)^2*(3*(2 + 18*ep + 45*ep^2 + 28*ep^3)*v^3 + 
        2*(10 + 91*ep + 214*ep^2 + 124*ep^3)*v^2*w + 
        (15 + 161*ep + 358*ep^2 + 192*ep^3)*v*w^2 + ep*(33 + 69*ep + 28*ep^2)*
         w^3) + u^4*(6*(1 + ep)*(1 + 4*ep)^2*v^3 + 
        (19 + 191*ep + 561*ep^2 + 396*ep^3)*v^2*w + 
        2*(6 + 87*ep + 259*ep^2 + 188*ep^3)*v*w^2 + 
        (-1 + 57*ep + 117*ep^2 + 76*ep^3)*w^3) + 
      u^3*(12*(1 + ep)*(1 + 4*ep)^2*v^4 + (62 + 577*ep + 1581*ep^2 + 
          1076*ep^3)*v^3*w + (101 + 1036*ep + 2838*ep^2 + 1920*ep^3)*v^2*
         w^2 + (48 + 683*ep + 1715*ep^2 + 1084*ep^3)*v*w^3 + 
        (-3 + 134*ep + 194*ep^2 + 48*ep^3)*w^4) + 
      u*w*(v + w)*(12*(1 + ep)*(1 + 4*ep)^2*v^4 + 
        (63 + 574*ep + 1481*ep^2 + 956*ep^3)*v^3*w + 
        (107 + 1037*ep + 2546*ep^2 + 1552*ep^3)*v^2*w^2 + 
        (55 + 685*ep + 1543*ep^2 + 836*ep^3)*v*w^3 + 
        (-1 + 122*ep + 206*ep^2 + 48*ep^3)*w^4) + 
      u^2*(6*(1 + ep)*(1 + 4*ep)^2*v^5 + (55 + 500*ep + 1344*ep^2 + 904*ep^3)*
         v^4*w + (165 + 1555*ep + 4124*ep^2 + 2728*ep^3)*v^3*w^2 + 
        2*(97 + 1015*ep + 2584*ep^2 + 1636*ep^3)*v^2*w^3 + 
        (75 + 1095*ep + 2486*ep^2 + 1376*ep^3)*v*w^4 + 
        (-3 + 178*ep + 250*ep^2 + 24*ep^3)*w^5)))/((1 + 6*ep + 8*ep^2)*w^2*
     (u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(2*ep^2*(3 + 4*ep)*u^5*w*(v + w) + w^2*(v + w)^2*
      (4*(1 + ep)*(1 + 4*ep)^2*v^3 + (12 + 110*ep + 281*ep^2 + 180*ep^3)*v^2*
        w + (9 + 92*ep + 214*ep^2 + 120*ep^3)*v*w^2 + 
       ep*(18 + 33*ep + 4*ep^2)*w^3) + u^4*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (11 + 107*ep + 309*ep^2 + 220*ep^3)*v^2*w + 
       2*(3 + 30*ep + 100*ep^2 + 80*ep^3)*v*w^2 + 
       (-1 - 3*ep + 3*ep^2 + 4*ep^3)*w^3) + 
     u*w*(v + w)*(8*(1 + ep)*(1 + 4*ep)^2*v^4 + 
       (39 + 358*ep + 968*ep^2 + 656*ep^3)*v^3*w + 
       (63 + 605*ep + 1595*ep^2 + 1052*ep^3)*v^2*w^2 + 
       (31 + 364*ep + 877*ep^2 + 500*ep^3)*v*w^3 + 
       (-1 + 53*ep + 74*ep^2 - 24*ep^3)*w^4) + 
     u^3*(8*(1 + ep)*(1 + 4*ep)^2*v^4 + (38 + 355*ep + 975*ep^2 + 668*ep^3)*
        v^3*w + (57 + 565*ep + 1614*ep^2 + 1144*ep^3)*v^2*w^2 + 
       (24 + 281*ep + 803*ep^2 + 556*ep^3)*v*w^3 - 
       (3 - 11*ep + 4*ep^2 + 48*ep^3)*w^4) + 
     u^2*(4*(1 + ep)*(1 + 4*ep)^2*v^5 + (35 + 320*ep + 864*ep^2 + 584*ep^3)*
        v^4*w + (99 + 934*ep + 2570*ep^2 + 1768*ep^3)*v^3*w^2 + 
       (110 + 1115*ep + 3050*ep^2 + 2072*ep^3)*v^2*w^3 + 
       (39 + 510*ep + 1280*ep^2 + 752*ep^3)*v*w^4 + 
       (-3 + 49*ep + 40*ep^2 - 72*ep^3)*w^5)))/(2*(1 + 6*ep + 8*ep^2)*w^2*
    (u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(-2*ep*u^5*w*(v + 2*ep*v + 2*(1 + ep)*w) + 
     w^2*(v + w)^2*(4*(1 + 11*ep + 30*ep^2 + 20*ep^3)*v^3 + 
       (18 + 190*ep + 465*ep^2 + 276*ep^3)*v^2*w + 
       (23 + 252*ep + 561*ep^2 + 292*ep^3)*v*w^2 + 
       2*(4 + 53*ep + 110*ep^2 + 48*ep^3)*w^3) + 
     u^4*(6*(1 + ep)*(1 + 4*ep)^2*v^3 + (21 + 207*ep + 577*ep^2 + 396*ep^3)*
        v^2*w + 4*(6 + 55*ep + 148*ep^2 + 100*ep^3)*v*w^2 + 
       (9 + 71*ep + 175*ep^2 + 100*ep^3)*w^3) + 
     u*w*(v + w)*(2*(6 + 53*ep + 136*ep^2 + 88*ep^3)*v^4 + 
       (65 + 610*ep + 1571*ep^2 + 1012*ep^3)*v^3*w + 
       (133 + 1317*ep + 3259*ep^2 + 1996*ep^3)*v^2*w^2 + 
       (117 + 1228*ep + 2803*ep^2 + 1540*ep^3)*v*w^3 + 
       (37 + 423*ep + 859*ep^2 + 380*ep^3)*w^4) + 
     u^3*(12*(1 + ep)*(1 + 4*ep)^2*v^4 + (66 + 625*ep + 1693*ep^2 + 
         1140*ep^3)*v^3*w + (135 + 1319*ep + 3535*ep^2 + 2364*ep^3)*v^2*w^2 + 
       (120 + 1157*ep + 2887*ep^2 + 1804*ep^3)*v*w^3 + 
       (39 + 365*ep + 781*ep^2 + 388*ep^3)*w^4) + 
     u^2*(6*(1 + ep)*(1 + 4*ep)^2*v^5 + (57 + 522*ep + 1384*ep^2 + 920*ep^3)*
        v^4*w + (189 + 1798*ep + 4744*ep^2 + 3128*ep^3)*v^3*w^2 + 
       (290 + 2849*ep + 7223*ep^2 + 4572*ep^3)*v^2*w^3 + 
       (211 + 2122*ep + 4952*ep^2 + 2840*ep^3)*v*w^4 + 
       (59 + 607*ep + 1241*ep^2 + 572*ep^3)*w^5)))/
   (4*(1 + 6*ep + 8*ep^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  -1/2*(ep*(-2*ep*u^5*w*(v + 2*ep*v + 2*(1 + ep)*w) + 
      w^2*(v + w)^2*((3 + 31*ep + 84*ep^2 + 56*ep^3)*v^3 + 
        (10 + 105*ep + 256*ep^2 + 152*ep^3)*v^2*w + 
        (10 + 117*ep + 250*ep^2 + 120*ep^3)*v*w^2 + 
        (2 + 43*ep + 82*ep^2 + 24*ep^3)*w^3) + 
      u^4*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + (11 + 110*ep + 313*ep^2 + 220*ep^3)*
         v^2*w + 2*(5 + 44*ep + 133*ep^2 + 100*ep^3)*v*w^2 + 
        (3 + 18*ep + 65*ep^2 + 44*ep^3)*w^3) + 
      u*w*(v + w)*((8 + 71*ep + 184*ep^2 + 120*ep^3)*v^4 + 
        2*(19 + 179*ep + 469*ep^2 + 308*ep^3)*v^3*w + 
        (66 + 670*ep + 1679*ep^2 + 1044*ep^3)*v^2*w^2 + 
        (47 + 546*ep + 1233*ep^2 + 652*ep^3)*v*w^3 + 
        (11 + 171*ep + 324*ep^2 + 104*ep^3)*w^4) + 
      u^3*(8*(1 + ep)*(1 + 4*ep)^2*v^4 + (38 + 363*ep + 993*ep^2 + 676*ep^3)*
         v^3*w + (65 + 655*ep + 1828*ep^2 + 1272*ep^3)*v^2*w^2 + 
        (48 + 487*ep + 1305*ep^2 + 868*ep^3)*v*w^3 + 
        (13 + 133*ep + 302*ep^2 + 144*ep^3)*w^4) + 
      u^2*(4*(1 + ep)*(1 + 4*ep)^2*v^5 + (35 + 322*ep + 860*ep^2 + 576*ep^3)*
         v^4*w + (102 + 985*ep + 2656*ep^2 + 1792*ep^3)*v^3*w^2 + 
        (134 + 1375*ep + 3603*ep^2 + 2356*ep^3)*v^2*w^3 + 
        (82 + 911*ep + 2178*ep^2 + 1256*ep^3)*v*w^4 + 
        (19 + 239*ep + 475*ep^2 + 180*ep^3)*w^5)))/
    ((1 + 6*ep + 8*ep^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 0, 
  (ep*(-2*ep*u^4*w*(v + 2*ep*v + (5 + 8*ep)*w) + 
     u^3*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + (7 + 66*ep + 191*ep^2 + 132*ep^3)*v^2*
        w + (8 + 41*ep + 166*ep^2 + 160*ep^3)*v*w^2 + 
       (3 - 14*ep + 17*ep^2 + 60*ep^3)*w^3) + 
     w^2*(v + w)*(4*(2 + 15*ep + 38*ep^2 + 24*ep^3)*v^3 + 
       (23 + 159*ep + 413*ep^2 + 276*ep^3)*v^2*w + 
       3*(7 + 41*ep + 110*ep^2 + 80*ep^3)*v*w^2 + 
       (6 + 29*ep + 79*ep^2 + 60*ep^3)*w^3) + 
     u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + (15 + 148*ep + 427*ep^2 + 292*ep^3)*
        v^3*w + (38 + 327*ep + 1001*ep^2 + 740*ep^3)*v^2*w^2 + 
       (39 + 242*ep + 801*ep^2 + 668*ep^3)*v*w^3 + 
       (14 + 49*ep + 191*ep^2 + 188*ep^3)*w^4) + 
     u*w*(2*(3 + 31*ep + 92*ep^2 + 64*ep^3)*v^4 + 
       (36 + 317*ep + 924*ep^2 + 648*ep^3)*v^3*w + 
       (71 + 527*ep + 1537*ep^2 + 1124*ep^3)*v^2*w^2 + 
       (58 + 351*ep + 1028*ep^2 + 792*ep^3)*v*w^3 + 
       (17 + 82*ep + 237*ep^2 + 188*ep^3)*w^4)))/(4*(1 + 2*ep)*(1 + 4*ep)*w^2*
    (u + w)^2*(v + w)^2*(u + v + w)), 
  -1/2*(ep*(-2*ep*u^4*w*(v + 2*ep*v + 2*(1 + ep)*w) + 
      u^3*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + (13 + 114*ep + 305*ep^2 + 204*ep^3)*
         v^2*w + 2*(7 + 55*ep + 152*ep^2 + 104*ep^3)*v*w^2 + 
        (5 + 34*ep + 107*ep^2 + 68*ep^3)*w^3) + 
      w^2*(v + w)*((9 + 78*ep + 206*ep^2 + 136*ep^3)*v^3 + 
        (26 + 222*ep + 575*ep^2 + 372*ep^3)*v^2*w + 
        6*(4 + 34*ep + 85*ep^2 + 52*ep^3)*v*w^2 + 
        (7 + 65*ep + 151*ep^2 + 76*ep^3)*w^3) + 
      u^2*(4*(1 + ep)*(1 + 4*ep)^2*v^4 + (25 + 226*ep + 607*ep^2 + 404*ep^3)*
         v^3*w + (53 + 465*ep + 1253*ep^2 + 836*ep^3)*v^2*w^2 + 
        (47 + 395*ep + 1035*ep^2 + 652*ep^3)*v*w^3 + 
        (15 + 127*ep + 311*ep^2 + 156*ep^3)*w^4) + 
      u*w*(2*(4 + 37*ep + 101*ep^2 + 68*ep^3)*v^4 + 
        2*(21 + 187*ep + 504*ep^2 + 336*ep^3)*v^3*w + 
        (77 + 665*ep + 1741*ep^2 + 1124*ep^3)*v^2*w^2 + 
        4*(15 + 129*ep + 320*ep^2 + 188*ep^3)*v*w^3 + 
        (17 + 154*ep + 351*ep^2 + 164*ep^3)*w^4)))/
    ((1 + 2*ep)*(1 + 4*ep)*w^2*(u + w)^2*(v + w)^2*(u + v + w)), 
  (ep*(-8*ep*(1 + 2*ep)*u^5*w^2 + w*(v + w)^3*
      ((1 + 13*ep + 36*ep^2 + 24*ep^3)*v^3 + (1 + 33*ep + 108*ep^2 + 72*ep^3)*
        v^2*w + (-4 + 13*ep + 152*ep^2 + 168*ep^3)*v*w^2 + 
       ep*(-7 + 64*ep + 120*ep^2)*w^3) + 
     2*u^4*((1 + 10*ep + 38*ep^2 + 32*ep^3)*v^3 + 
       (5 + 58*ep + 192*ep^2 + 152*ep^3)*v^2*w + 
       (7 + 70*ep + 238*ep^2 + 208*ep^3)*v*w^2 + 
       (3 + 16*ep + 72*ep^2 + 88*ep^3)*w^3) - 
     u*(v + w)^2*((2 + 19*ep + 56*ep^2 + 40*ep^3)*v^4 + 
       (9 + 48*ep + 100*ep^2 + 64*ep^3)*v^3*w + 
       (21 + 14*ep - 260*ep^2 - 304*ep^3)*v^2*w^2 - 
       2*(-6 + 35*ep + 371*ep^2 + 432*ep^3)*v*w^3 - 
       (2 + 33*ep + 394*ep^2 + 536*ep^3)*w^4) + 
     u^3*((2 + 21*ep + 84*ep^2 + 72*ep^3)*v^4 + 
       2*(6 + 97*ep + 379*ep^2 + 320*ep^3)*v^3*w + 
       2*(16 + 255*ep + 983*ep^2 + 856*ep^3)*v^2*w^2 + 
       2*(18 + 238*ep + 951*ep^2 + 896*ep^3)*v*w^3 + 
       (14 + 135*ep + 602*ep^2 + 648*ep^3)*w^4) - 
     u^2*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + 
       (12 + 13*ep - 140*ep^2 - 168*ep^3)*v^3*w - 
       (-12 + 201*ep + 1228*ep^2 + 1208*ep^3)*v^2*w^2 - 
       (8 + 345*ep + 1840*ep^2 + 1896*ep^3)*v*w^3 - 
       (10 + 135*ep + 772*ep^2 + 888*ep^3)*w^4)))/
   (4*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 
  -1/2*(ep*(-8*ep*(1 + 2*ep)*u^5*w^2 + 2*u^4*((1 + 2*ep + 2*ep^2)*v^3 + 
        (5 + 29*ep + 74*ep^2 + 48*ep^3)*v^2*w + 
        (7 + 36*ep + 110*ep^2 + 96*ep^3)*v*w^2 + 
        (3 + 3*ep + 26*ep^2 + 48*ep^3)*w^3) + 
      w*(v + w)^3*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 
        (11 + 98*ep + 268*ep^2 + 176*ep^3)*v^2*w + 
        (9 + 76*ep + 294*ep^2 + 256*ep^3)*v*w^2 + 
        2*(3 + 7*ep + 53*ep^2 + 72*ep^3)*w^3) + u*w*(v + w)^2*
       ((6 + 57*ep + 164*ep^2 + 104*ep^3)*v^3 + 
        2*(8 + 82*ep + 309*ep^2 + 244*ep^3)*v^2*w + 
        (26 + 171*ep + 858*ep^2 + 864*ep^3)*v*w^2 + 
        2*(8 + 21*ep + 180*ep^2 + 240*ep^3)*w^3) + 
      u^3*((4 + 11*ep + 8*ep^2 - 8*ep^3)*v^4 + 
        (20 + 99*ep + 268*ep^2 + 168*ep^3)*v^3*w + 
        (44 + 265*ep + 912*ep^2 + 744*ep^3)*v^2*w^2 + 
        (44 + 231*ep + 960*ep^2 + 952*ep^3)*v*w^3 + 
        2*(8 + 25*ep + 150*ep^2 + 192*ep^3)*w^4) - 
      u^2*(v + w)*((-2 - 7*ep - 4*ep^2 + 8*ep^3)*v^4 - 
        (9 + 56*ep + 176*ep^2 + 104*ep^3)*v^3*w - 
        (28 + 203*ep + 878*ep^2 + 760*ep^3)*v^2*w^2 - 
        (41 + 232*ep + 1220*ep^2 + 1272*ep^3)*v*w^3 - 
        2*(10 + 32*ep + 243*ep^2 + 312*ep^3)*w^4)))/
    ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 
  (ep*((u + w)^2*(v + w)^2*(2*u^3 + u^2*(4*v + 6*w) + 
       w*(4*v^2 + 7*v*w + 2*w^2) + u*(2*v^2 + 11*v*w + 6*w^2)) + 
     4*ep^3*(v + w)*(-(u^5*(7*v + w)) + u^4*(-12*v^2 - 41*v*w + 21*w^2) - 
       u^3*(5*v^3 + 51*v^2*w + 34*v*w^2 - 82*w^3) + 
       u*w^2*(7*v^3 + 29*v^2*w + 77*v*w^2 + 63*w^3) + 
       u^2*w*(-15*v^3 - 31*v^2*w + 52*v*w^2 + 110*w^3) + 
       w^2*(4*v^4 + 13*v^3*w + 21*v^2*w^2 + 25*v*w^3 + 13*w^4)) + 
     ep*(u + w)^2*(2*u^4*(v + 2*w) + w*(v + w)^2*(25*v^2 + 54*v*w + 18*w^2) + 
       u^3*(3*v^2 + 32*v*w + 27*w^2) + 2*u^2*(3*v^3 + 28*v^2*w + 53*v*w^2 + 
         26*w^3) + u*(5*v^4 + 70*v^3*w + 184*v^2*w^2 + 166*v*w^3 + 47*w^4)) + 
     ep^2*(v + w)*(4*u^6 + u^5*(-21*v + 37*w) + 
       u^4*(-36*v^2 - 69*v*w + 205*w^2) + u*w^2*(97*v^3 + 403*v^2*w + 
         615*v*w^2 + 325*w^3) + u^3*(-11*v^3 - 69*v^2*w + 170*v*w^2 + 
         502*w^3) + u^2*w*(-v^3 + 191*v^2*w + 648*v*w^2 + 586*w^3) + 
       w^2*(12*v^4 + 75*v^3*w + 179*v^2*w^2 + 185*v*w^3 + 69*w^4))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)^2), 
  -1/2*(ep*(u^5*(-((-1 + 5*ep + 18*ep^2 + 8*ep^3)*v^2) + 
        2*(1 + 6*ep + 20*ep^2 + 24*ep^3)*v*w + 
        (1 + 11*ep + 58*ep^2 + 56*ep^3)*w^2) + 
      u^4*(-((-2 + 4*ep + 21*ep^2 + 12*ep^3)*v^3) + 
        (10 + ep - 10*ep^2 + 40*ep^3)*v^2*w + 
        (14 + 62*ep + 355*ep^2 + 436*ep^3)*v*w^2 + 
        (6 + 39*ep + 344*ep^2 + 384*ep^3)*w^3) + 
      u*w^2*(v + w)*((1 - 5*ep + 49*ep^2 + 76*ep^3)*v^3 + 
        2*(3 + 3*ep + 152*ep^2 + 208*ep^3)*v^2*w + 
        (14 + 44*ep + 665*ep^2 + 860*ep^3)*v*w^2 + 
        (9 + 15*ep + 422*ep^2 + 552*ep^3)*w^3) + 
      u^3*((1 + ep - 3*ep^2 - 4*ep^3)*v^4 - (-9 + 5*ep + 41*ep^2 + 12*ep^3)*
         v^3*w + (29 + 47*ep + 347*ep^2 + 516*ep^3)*v^2*w^2 + 
        (35 + 125*ep + 1153*ep^2 + 1452*ep^3)*v*w^3 + 
        2*(7 + 27*ep + 384*ep^2 + 464*ep^3)*w^4) + 
      u^2*w*(-((-2 + ep + 13*ep^2 + 12*ep^3)*v^4) + 
        (13 + ep + 145*ep^2 + 236*ep^3)*v^3*w + 
        (36 + 81*ep + 1001*ep^2 + 1340*ep^3)*v^2*w^2 + 
        (41 + 123*ep + 1663*ep^2 + 2132*ep^3)*v*w^3 + 
        2*(8 + 19*ep + 410*ep^2 + 520*ep^3)*w^4) + 
      w^2*(v + w)^2*(w^2*(v + 2*w) + ep*w*(-3*v^2 + 5*v*w + 3*w^2) + 
        4*ep^3*(4*v^3 + 13*v^2*w + 30*v*w^2 + 28*w^3) + 
        ep^2*(12*v^3 + 35*v^2*w + 94*v*w^2 + 84*w^3))))/
    ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)^2), 0, 0, 
  (ep*(1 + ep)*(1 + 4*ep)*(u + v)*(2*u + v + 3*w))/
   (2*(1 + 2*ep)*w*(u + w)*(u + v + w)), 
  (ep*((u + w)*(v + w)^2*(4*u^4*(v + 2*w) + u^3*(8*v^2 + 26*v*w + 26*w^2) + 
       u*w*(11*v^3 + 35*v^2*w + 58*v*w^2 + 34*w^3) + 
       u^2*(4*v^3 + 21*v^2*w + 53*v*w^2 + 40*w^3) + 
       w*(5*v^4 + 20*v^3*w + 30*v^2*w^2 + 27*v*w^3 + 12*w^4)) + 
     4*ep^3*(v + w)^2*(-5*u^5*(v - 9*w) + u^4*(-8*v^2 + 57*v*w + 247*w^2) + 
       u^3*(-v^3 + 25*v^2*w + 366*v*w^2 + 542*w^3) + 
       w^2*(22*v^4 + 85*v^3*w + 167*v^2*w^2 + 175*v*w^3 + 71*w^4) + 
       u*w*(20*v^4 + 123*v^3*w + 373*v^2*w^2 + 587*v*w^3 + 325*w^4) + 
       u^2*(2*v^4 + 33*v^3*w + 239*v^2*w^2 + 716*v*w^3 + 594*w^4)) - 
     ep*(u + w)*(2*u^5*(v^2 + 3*v*w + 6*w^2) + 
       u^4*(7*v^3 - 43*v^2*w - 63*v*w^2 - w^3) - 
       w*(v + w)^3*(41*v^3 + 108*v^2*w + 83*v*w^2 + 17*w^3) - 
       u*(v + w)^2*(v^4 + 68*v^3*w + 176*v^2*w^2 + 195*v*w^3 + 40*w^4) - 
       u^3*(5*v^4 + 75*v^3*w + 247*v^2*w^2 + 225*v*w^3 + 44*w^4) - 
       u^2*(11*v^5 + 64*v^4*w + 262*v^3*w^2 + 452*v^2*w^3 + 297*v*w^4 + 
         54*w^5)) + ep^2*(-4*u^6*(v^2 + 2*v*w + 5*w^2) + 
       u^5*(-35*v^3 + 133*v^2*w + 307*v*w^2 + 99*w^3) + 
       w^2*(v + w)^3*(120*v^3 + 335*v^2*w + 414*v*w^2 + 205*w^3) + 
       u^4*(-26*v^4 + 159*v^3*w + 1335*v^2*w^2 + 1933*v*w^3 + 751*w^4) + 
       u*w*(v + w)^2*(116*v^4 + 669*v^3*w + 1611*v^2*w^2 + 2043*v*w^3 + 
         949*w^4) + u^3*(13*v^5 + 157*v^4*w + 1607*v^3*w^2 + 4587*v^2*w^3 + 
         4796*v*w^4 + 1664*w^5) + u^2*(8*v^6 + 231*v^5*w + 1457*v^4*w^2 + 
         4763*v^3*w^3 + 7843*v^2*w^4 + 6090*v*w^5 + 1776*w^6))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^3*(u + v + w)^2), 
  (ep*(2*(u + w)*(v + w)^3*(3*u^4 + u^3*(5*v + 7*w) + u^2*(v^2 + 9*w^2) - 
       u*(v^3 + 6*v^2*w + 11*v*w^2 - 9*w^3) + 
       w*(-2*v^3 - 5*v^2*w - 6*v*w^2 + 4*w^3)) + 4*ep^3*(v + w)^2*
      (2*u^6 - u^5*(v - 91*w) + u^4*(-18*v^2 + 146*v*w + 490*w^2) + 
       u^3*(-19*v^3 + v^2*w + 686*v*w^2 + 1052*w^3) + 
       w^2*(-11*v^4 - 30*v^3*w + 57*v^2*w^2 + 184*v*w^3 + 108*w^4) + 
       u*w*(-21*v^4 - 68*v^3*w + 191*v^2*w^2 + 759*v*w^3 + 553*w^4) + 
       u^2*(-4*v^4 - 63*v^3*w + 153*v^2*w^2 + 1114*v*w^3 + 1096*w^4)) - 
     ep*(u + w)*(2*u^5*(2*v^2 + 9*v*w + 13*w^2) + 
       u^4*(46*v^3 + 109*v^2*w + 167*v*w^2 + 122*w^3) + 
       w*(v + w)^3*(45*v^3 + 163*v^2*w + 276*v*w^2 + 170*w^3) + 
       u^3*(67*v^4 + 395*v^3*w + 854*v^2*w^2 + 908*v*w^3 + 388*w^4) + 
       u*(v + w)^2*(17*v^4 + 218*v^3*w + 765*v^2*w^2 + 1036*v*w^3 + 
         562*w^4) + u^2*(42*v^5 + 481*v^4*w + 1641*v^3*w^2 + 2651*v^2*w^3 + 
         2133*v*w^4 + 684*w^5)) - ep^2*(2*u^6*(v^2 + 8*v*w + 19*w^2) + 
       u^5*(95*v^3 - 17*v^2*w - 181*v*w^2 - 9*w^3) + 
       w^2*(v + w)^3*(95*v^3 + 283*v^2*w + 200*v*w^2 + 4*w^3) + 
       u*w*(v + w)^2*(147*v^4 + 784*v^3*w + 1203*v^2*w^2 + 235*v*w^3 - 
         311*w^4) + 2*u^4*(88*v^4 + 250*v^3*w - 221*v^2*w^2 - 696*v*w^3 - 
         289*w^4) + u^3*(117*v^5 + 959*v^4*w + 1405*v^3*w^2 - 1117*v^2*w^3 - 
         2988*v*w^4 - 1296*w^5) + u^2*(34*v^6 + 609*v^5*w + 2385*v^4*w^2 + 
         2895*v^3*w^3 - 227*v^2*w^4 - 2392*v*w^5 - 1080*w^6))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^3*(u + v + w)^2), 
  (ep*(2*ep*u^6*w*((-2 + 5*ep + 12*ep^2)*v^2 + 2*(-3 + 5*ep + 12*ep^2)*v*w + 
       (-6 + ep + 12*ep^2)*w^2) + w^3*(v + w)^3*
      ((14 + 115*ep + 312*ep^2 + 216*ep^3)*v^3 + 
       2*(23 + 172*ep + 493*ep^2 + 356*ep^3)*v^2*w + 
       (45 + 278*ep + 1109*ep^2 + 1028*ep^3)*v*w^2 + 
       (27 + 55*ep + 479*ep^2 + 628*ep^3)*w^3) + 
     u^5*(8*(1 + ep)*(1 + 4*ep)^2*v^4 + (42 + 274*ep + 791*ep^2 + 612*ep^3)*
        v^3*w + (78 + 442*ep + 1547*ep^2 + 1396*ep^3)*v^2*w^2 + 
       (62 + 306*ep + 1457*ep^2 + 1468*ep^3)*v*w^3 + 
       (18 + 56*ep + 489*ep^2 + 556*ep^3)*w^4) + 
     u*w^2*(v + w)^2*((30 + 258*ep + 700*ep^2 + 480*ep^3)*v^4 + 
       4*(40 + 315*ep + 890*ep^2 + 632*ep^3)*v^3*w + 
       (295 + 2057*ep + 6840*ep^2 + 5600*ep^3)*v^2*w^2 + 
       (273 + 1376*ep + 6303*ep^2 + 6380*ep^3)*v*w^3 + 
       (108 + 262*ep + 2365*ep^2 + 2956*ep^3)*w^4) + 
     u^2*w*(v + w)*((24 + 215*ep + 586*ep^2 + 400*ep^3)*v^5 + 
       (198 + 1614*ep + 4443*ep^2 + 3076*ep^3)*v^4*w + 
       (579 + 4232*ep + 12771*ep^2 + 9708*ep^3)*v^3*w^2 + 
       (840 + 5184*ep + 18871*ep^2 + 16708*ep^3)*v^2*w^3 + 
       (615 + 2922*ep + 14675*ep^2 + 15260*ep^3)*v*w^4 + 
       4*(45 + 137*ep + 1176*ep^2 + 1396*ep^3)*w^5) + 
     u^4*(16*(1 + ep)*(1 + 4*ep)^2*v^5 + (124 + 949*ep + 2564*ep^2 + 
         1784*ep^3)*v^4*w + (357 + 2324*ep + 6905*ep^2 + 5396*ep^3)*v^3*w^2 + 
       (487 + 2821*ep + 10131*ep^2 + 9060*ep^3)*v^2*w^3 + 
       (319 + 1647*ep + 7805*ep^2 + 7788*ep^3)*v*w^4 + 
       (81 + 337*ep + 2383*ep^2 + 2596*ep^3)*w^5) + 
     u^3*(8*(1 + ep)*(1 + 4*ep)^2*v^6 + (106 + 886*ep + 2369*ep^2 + 
         1596*ep^3)*v^5*w + (473 + 3543*ep + 9935*ep^2 + 7124*ep^3)*v^4*w^2 + 
       (1025 + 6752*ep + 21295*ep^2 + 17164*ep^3)*v^3*w^3 + 
       (1177 + 6753*ep + 26079*ep^2 + 24020*ep^3)*v^2*w^4 + 
       (689 + 3342*ep + 17260*ep^2 + 17832*ep^3)*v*w^5 + 
       2*(81 + 305*ep + 2357*ep^2 + 2660*ep^3)*w^6)))/
   (4*(1 + 6*ep + 8*ep^2)*w^2*(u + w)^3*(v + w)^3*(u + v + w)^2), 
  (ep*((u + w)*(v + w)^2*(2*u^4*(3*v + 5*w) + 
       u^3*(12*v^2 + 39*v*w + 35*w^2) + u*w*(17*v^3 + 57*v^2*w + 89*v*w^2 + 
         49*w^3) + u^2*(6*v^3 + 36*v^2*w + 83*v*w^2 + 57*w^3) + 
       w*(6*v^4 + 26*v^3*w + 42*v^2*w^2 + 39*v*w^3 + 17*w^4)) + 
     4*ep^3*(v + w)^2*(u^5*(-4*v + 50*w) + u^4*(-3*v^2 + 74*v*w + 271*w^2) + 
       u^3*(5*v^3 + 59*v^2*w + 432*v*w^2 + 592*w^3) + 
       w^2*(24*v^4 + 97*v^3*w + 192*v^2*w^2 + 198*v*w^3 + 79*w^4) + 
       u*w*(24*v^4 + 153*v^3*w + 447*v^2*w^2 + 668*v*w^3 + 358*w^4) + 
       u^2*(4*v^4 + 57*v^3*w + 317*v^2*w^2 + 824*v*w^3 + 650*w^4)) - 
     ep*(u + w)*(4*u^5*(v^2 + 3*v*w + 4*w^2) + 
       u^4*(4*v^3 - 48*v^2*w - 58*v*w^2 + 6*w^3) - 
       w*(v + w)^3*(46*v^3 + 133*v^2*w + 112*v*w^2 + 32*w^3) - 
       u^3*(21*v^4 + 145*v^3*w + 353*v^2*w^2 + 285*v*w^3 + 52*w^4) - 
       u*(v + w)^2*(2*v^4 + 102*v^3*w + 277*v^2*w^2 + 309*v*w^3 + 80*w^4) - 
       u^2*(23*v^5 + 155*v^4*w + 513*v^3*w^2 + 767*v^2*w^3 + 476*v*w^4 + 
         90*w^5)) + ep^2*(-8*u^6*(v^2 + 2*v*w + 3*w^2) + 
       u^5*(-32*v^3 + 150*v^2*w + 332*v*w^2 + 110*w^3) + 
       w^2*(v + w)^3*(132*v^3 + 397*v^2*w + 497*v*w^2 + 247*w^3) + 
       u^4*(9*v^4 + 326*v^3*w + 1670*v^2*w^2 + 2242*v*w^3 + 857*w^4) + 
       u*w*(v + w)^2*(136*v^4 + 845*v^3*w + 2041*v^2*w^2 + 2496*v*w^3 + 
         1124*w^4) + u^3*(49*v^5 + 443*v^4*w + 2459*v^3*w^2 + 5831*v^2*w^3 + 
         5692*v*w^4 + 1918*w^5) + u^2*(16*v^6 + 385*v^5*w + 2205*v^4*w^2 + 
         6451*v^3*w^3 + 9847*v^2*w^4 + 7304*v*w^5 + 2072*w^6))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 
  0, -1/4*(ep*(2*u^4*((1 + ep)*(1 + 4*ep)^2*v^3 + 
        (6 + 47*ep + 110*ep^2 + 64*ep^3)*v^2*w + 
        (7 + 61*ep + 140*ep^2 + 72*ep^3)*v*w^2 + 
        (4 + 27*ep + 54*ep^2 + 24*ep^3)*w^3) + w^2*(v + w)^2*
       ((1 + 13*ep + 36*ep^2 + 24*ep^3)*v^3 + 
        (10 + 96*ep + 223*ep^2 + 116*ep^3)*v^2*w + 
        (16 + 138*ep + 303*ep^2 + 140*ep^3)*v*w^2 + 
        2*(5 + 32*ep + 61*ep^2 + 24*ep^3)*w^3) + 
      u^3*(4*(1 + ep)*(1 + 4*ep)^2*v^4 + (32 + 262*ep + 633*ep^2 + 380*ep^3)*
         v^3*w + (76 + 631*ep + 1451*ep^2 + 780*ep^3)*v^2*w^2 + 
        (76 + 617*ep + 1349*ep^2 + 644*ep^3)*v*w^3 + 
        (34 + 224*ep + 435*ep^2 + 180*ep^3)*w^4) + 
      u*w*(v + w)*((4 + 35*ep + 88*ep^2 + 56*ep^3)*v^4 + 
        2*(14 + 127*ep + 306*ep^2 + 176*ep^3)*v^3*w + 
        (72 + 645*ep + 1477*ep^2 + 756*ep^3)*v^2*w^2 + 
        (82 + 661*ep + 1414*ep^2 + 640*ep^3)*v*w^3 + 
        (38 + 244*ep + 463*ep^2 + 180*ep^3)*w^4) + 
      u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^5 + (24 + 203*ep + 501*ep^2 + 308*ep^3)*
         v^4*w + (94 + 804*ep + 1893*ep^2 + 1060*ep^3)*v^3*w^2 + 
        (166 + 1407*ep + 3171*ep^2 + 1604*ep^3)*v^2*w^3 + 
        (146 + 1134*ep + 2399*ep^2 + 1084*ep^3)*v*w^4 + 
        2*(27 + 175*ep + 334*ep^2 + 132*ep^3)*w^5)))/
    ((1 + 6*ep + 8*ep^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(2*ep*u^3*w*(v + 2*ep*v + 2*(1 + ep)*w) + 
     w*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (7 + 64*ep + 171*ep^2 + 116*ep^3)*v^2*w + 
       2*(2 + 22*ep + 61*ep^2 + 44*ep^3)*v*w^2 + (-1 + ep + 5*ep^2 + 4*ep^3)*
        w^3) + u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 
       (7 + 68*ep + 185*ep^2 + 124*ep^3)*v^2*w + 
       4*(1 + 13*ep + 32*ep^2 + 20*ep^3)*v*w^2 - (1 - 8*ep + ep^2 + 12*ep^3)*
        w^3) + u*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + 
       (11 + 102*ep + 277*ep^2 + 188*ep^3)*v^3*w + 
       2*(9 + 88*ep + 239*ep^2 + 164*ep^3)*v^2*w^2 + 
       (7 + 95*ep + 245*ep^2 + 164*ep^3)*v*w^3 + (-2 + 5*ep - 8*ep^3)*w^4)))/
   (4*(1 + 2*ep)*(1 + 4*ep)*w^2*(u + w)*(v + w)^2*(u + v + w)), 
  (ep*(w^2*(v + w)*((1 + 13*ep + 36*ep^2 + 24*ep^3)*v^2 + 
       (2 + 27*ep + 55*ep^2 + 20*ep^3)*v*w + (1 + 17*ep + 25*ep^2 - 4*ep^3)*
        w^2) + u^3*(2*(1 + ep)*(v + 4*ep*v)^2 + 
       (4 + 33*ep + 74*ep^2 + 40*ep^3)*v*w + (2 + 19*ep + 46*ep^2 + 24*ep^3)*
        w^2) + u*w*((4 + 35*ep + 88*ep^2 + 56*ep^3)*v^3 + 
       (12 + 112*ep + 263*ep^2 + 148*ep^3)*v^2*w + 
       2*(6 + 64*ep + 129*ep^2 + 48*ep^3)*v*w^2 + 
       (4 + 53*ep + 87*ep^2 + 4*ep^3)*w^3) + 
     u^2*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 2*(5 + 43*ep + 105*ep^2 + 64*ep^3)*
        v^2*w + (13 + 117*ep + 258*ep^2 + 128*ep^3)*v*w^2 + 
       (5 + 55*ep + 108*ep^2 + 32*ep^3)*w^3)))/(4*(1 + 2*ep)*(1 + 4*ep)*w^2*
    (u + w)^2*(v + w)*(u + v + w)), 
  -1/4*(ep*(2*ep*u^5*w*(v + 2*ep*v + 2*(1 + ep)*w) + 
      u^4*(v + w)*(2*(1 + ep)*(v + 4*ep*v)^2 + 
        (3 + 23*ep + 47*ep^2 + 20*ep^3)*v*w + (1 + 27*ep + 21*ep^2 - 20*ep^3)*
         w^2) + w^2*(v + w)^2*(6*(1 + ep)*(1 + 4*ep)^2*v^3 + 
        (16 + 138*ep + 357*ep^2 + 228*ep^3)*v^2*w + 
        (13 + 104*ep + 251*ep^2 + 140*ep^3)*v*w^2 + 
        2*(2 + 13*ep + 23*ep^2 + 4*ep^3)*w^3) + 
      u^3*(4*(1 + ep)*(1 + 4*ep)^2*v^4 + (22 + 187*ep + 475*ep^2 + 300*ep^3)*
         v^3*w + (39 + 329*ep + 709*ep^2 + 356*ep^3)*v^2*w^2 + 
        (28 + 257*ep + 409*ep^2 + 68*ep^3)*v*w^3 + 
        (7 + 77*ep + 79*ep^2 - 52*ep^3)*w^4) + 
      u^2*(v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^4 + 
        (23 + 202*ep + 528*ep^2 + 344*ep^3)*v^3*w + 
        2*(28 + 241*ep + 582*ep^2 + 344*ep^3)*v^2*w^2 + 
        (50 + 403*ep + 807*ep^2 + 332*ep^3)*v*w^3 + 
        (15 + 115*ep + 157*ep^2 - 36*ep^3)*w^4) + 
      u*w*(v + w)*(8*(1 + ep)*(1 + 4*ep)^2*v^4 + 
        (41 + 364*ep + 941*ep^2 + 604*ep^3)*v^3*w + 
        (69 + 585*ep + 1433*ep^2 + 852*ep^3)*v^2*w^2 + 
        (49 + 378*ep + 821*ep^2 + 380*ep^3)*v*w^3 + 
        (13 + 87*ep + 141*ep^2 + 4*ep^3)*w^4)))/((1 + 6*ep + 8*ep^2)*w^2*
     (u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*((v + w)^2*(u^4 + 2*u^3*(v + 2*w) - 2*u*w*(v^2 + v*w - 2*w^2) + 
       u^2*(v^2 + 2*v*w + 6*w^2) + w*(-v^3 - 3*v^2*w - 2*v*w^2 + w^3)) - 
     4*ep^3*(v + w)*(u^4*(9*v - w) + u^3*(19*v^2 + 40*v*w - 11*w^2) + 
       w*(v + w)^2*(2*v^2 + 10*v*w - 5*w^2) + 
       u^2*(12*v^3 + 67*v^2*w + 45*v*w^2 - 24*w^3) + 
       u*(2*v^4 + 30*v^3*w + 61*v^2*w^2 + 14*v*w^3 - 19*w^4)) + 
     ep^2*(4*u^5*(v + w) + u^4*(-23*v^2 + 20*v*w + 27*w^2) + 
       w*(v + w)^2*(-12*v^3 - 52*v^2*w - 13*v*w^2 + 23*w^3) + 
       u^3*(-57*v^3 - 115*v^2*w + 53*v*w^2 + 87*w^3) + 
       u^2*(-38*v^4 - 227*v^3*w - 210*v^2*w^2 + 119*v*w^3 + 132*w^4) - 
       u*(8*v^5 + 118*v^4*w + 295*v^3*w^2 + 161*v^2*w^3 - 115*v*w^4 - 
         91*w^5)) + ep*(2*u^5*(v + 2*w) + w*(v + w)^3*(-5*v^2 - 11*v*w + 
         7*w^2) + 2*u^4*(v^2 + 15*v*w + 12*w^2) + 
       u^3*w*(39*v^2 + 102*v*w + 53*w^2) + u^2*(-v^4 + 72*v^2*w^2 + 
         132*v*w^3 + 57*w^4) - u*(v^5 + 19*v^4*w + 37*v^3*w^2 - 18*v^2*w^3 - 
         68*v*w^4 - 31*w^5))))/(8*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*
    (u + v + w)^2), (u^3*(2*(1 + 4*ep)^2*(-1 + 6*ep + 7*ep^2)*v^3 + 
      (-4 + 35*ep + 39*ep^2)*(v + 4*ep*v)^2*w + 
      2*(-1 + 6*ep + 114*ep^2 + 341*ep^3 + 228*ep^4)*v*w^2 + 
      ep*(5 + 63*ep + 138*ep^2 + 56*ep^3)*w^3) + 
    w^2*(v + w)*(2*(1 + 4*ep)^2*(-1 + 6*ep + 7*ep^2)*v^3 + 
      (-4 + 5*ep + 276*ep^2 + 899*ep^3 + 620*ep^4)*v^2*w + 
      (-2 + 16*ep + 276*ep^2 + 757*ep^3 + 460*ep^4)*v*w^2 + 
      ep*(7 + 87*ep + 180*ep^2 + 64*ep^3)*w^3) + 
    u^2*(2*(1 + 4*ep)^2*(-1 + 6*ep + 7*ep^2)*v^4 + 
      (1 + 4*ep)^2*(-10 + 73*ep + 83*ep^2)*v^3*w + 
      (-14 + 27*ep + 1050*ep^2 + 3439*ep^3 + 2412*ep^4)*v^2*w^2 + 
      (-6 + 47*ep + 816*ep^2 + 2304*ep^3 + 1448*ep^4)*v*w^3 + 
      ep*(17 + 213*ep + 429*ep^2 + 140*ep^3)*w^4) + 
    u*w*(4*(1 + 4*ep)^2*(-1 + 6*ep + 7*ep^2)*v^4 + 
      (-14 - 2*ep + 783*ep^2 + 2749*ep^3 + 1972*ep^4)*v^3*w + 
      (-16 + 45*ep + 1347*ep^2 + 4223*ep^3 + 2868*ep^4)*v^2*w^2 + 
      (-6 + 58*ep + 951*ep^2 + 2541*ep^3 + 1492*ep^4)*v*w^3 + 
      ep*(19 + 237*ep + 471*ep^2 + 148*ep^3)*w^4))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w^2*(u + w)^2*(v + w)^2*(u + v + w)), 
  -1/4*(ep*(-2*ep*u^5*w*(v + 2*ep*v + 2*(1 + ep)*w) + 
      u^4*(8*(1 + ep)*(1 + 4*ep)^2*v^3 + (23 + 214*ep + 599*ep^2 + 420*ep^3)*
         v^2*w + 2*(9 + 77*ep + 228*ep^2 + 168*ep^3)*v*w^2 + 
        (3 + 24*ep + 81*ep^2 + 44*ep^3)*w^3) + w^2*(v + w)^2*
       ((9 + 77*ep + 204*ep^2 + 136*ep^3)*v^3 + 
        (27 + 234*ep + 614*ep^2 + 408*ep^3)*v^2*w + 
        (24 + 214*ep + 523*ep^2 + 316*ep^3)*v*w^2 + 
        (5 + 63*ep + 129*ep^2 + 44*ep^3)*w^3) + 
      u^3*(16*(1 + ep)*(1 + 4*ep)^2*v^4 + 3*(26 + 240*ep + 659*ep^2 + 
          452*ep^3)*v^3*w + (130 + 1213*ep + 3417*ep^2 + 2404*ep^3)*v^2*w^2 + 
        (82 + 776*ep + 2147*ep^2 + 1444*ep^3)*v*w^3 + 
        7*(2 + 23*ep + 53*ep^2 + 20*ep^3)*w^4) + 
      u*w*(v + w)*((16 + 145*ep + 392*ep^2 + 264*ep^3)*v^4 + 
        2*(41 + 370*ep + 1014*ep^2 + 696*ep^3)*v^3*w + 
        (144 + 1301*ep + 3493*ep^2 + 2356*ep^3)*v^2*w^2 + 
        (96 + 915*ep + 2276*ep^2 + 1368*ep^3)*v*w^3 + 
        (18 + 227*ep + 455*ep^2 + 140*ep^3)*w^4) + 
      u^2*(8*(1 + ep)*(1 + 4*ep)^2*v^5 + (71 + 649*ep + 1766*ep^2 + 
          1200*ep^3)*v^4*w + (210 + 1934*ep + 5355*ep^2 + 3708*ep^3)*v^3*
         w^2 + 3*(89 + 830*ep + 2274*ep^2 + 1552*ep^3)*v^2*w^3 + 
        (144 + 1422*ep + 3637*ep^2 + 2212*ep^3)*v*w^4 + 
        3*(8 + 99*ep + 204*ep^2 + 64*ep^3)*w^5)))/((1 + 6*ep + 8*ep^2)*w^2*
     (u + w)^2*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (ep*((v + w)^2*(u^3 + 2*u^2*(v + 3*w) + 2*w*(2*v^2 + 3*v*w + 2*w^2) + 
       u*(v^2 + 8*v*w + 9*w^2)) + 4*ep^3*(u + w)*(v + w)*
      (u^2*(v + 5*w) + w*(3*v^2 + 7*v*w + 4*w^2) + 
       u*(v^2 + 10*v*w + 9*w^2)) + ep^2*(v + w)*(-4*u^4 + u^3*(3*v + 11*w) + 
       u^2*(15*v^2 + 71*v*w + 64*w^2) + w*(32*v^3 + 85*v^2*w + 83*v*w^2 + 
         30*w^3) + u*(8*v^3 + 76*v^2*w + 151*v*w^2 + 79*w^3)) + 
     ep*(-2*u^4*(v + 2*w) + u^3*(v^2 - 2*v*w - 7*w^2) + 
       w*(v + w)^2*(23*v^2 + 32*v*w + 15*w^2) + 
       u^2*(8*v^3 + 39*v^2*w + 46*v*w^2 + 13*w^3) + 
       u*(5*v^4 + 50*v^3*w + 122*v^2*w^2 + 108*v*w^3 + 31*w^4))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 
  (ep*(2*u^5*w*((-2 - 5*ep + 4*ep^2 + 8*ep^3)*v + 
       (2 + 3*ep + 4*ep^2 + 8*ep^3)*w) - 
     u^4*((-2 + 8*ep + 46*ep^2 + 40*ep^3)*v^3 + 
       (12 + 71*ep + 104*ep^2 + 56*ep^3)*v^2*w + 
       (8 + 81*ep + 60*ep^2 - 40*ep^3)*v*w^2 + 2*(-9 - 3*ep + ep^2 - 28*ep^3)*
        w^3) + w*(v + w)^3*((2 + 17*ep + 46*ep^2 + 32*ep^3)*v^3 + 
       (10 + 85*ep + 236*ep^2 + 152*ep^3)*v^2*w + 
       (10 + 69*ep + 294*ep^2 + 256*ep^3)*v*w^2 + 
       (10 + 15*ep + 100*ep^2 + 136*ep^3)*w^3) - 
     u^3*((-6 - 7*ep + 34*ep^2 + 48*ep^3)*v^4 + 
       2*(2 + 36*ep + 69*ep^2 + 64*ep^3)*v^3*w + 
       2*(18 + 140*ep + 101*ep^2 - 8*ep^3)*v^2*w^2 + 
       2*ep*(126 + 65*ep - 120*ep^2)*v*w^3 + 
       (-30 + 43*ep + 32*ep^2 - 144*ep^3)*w^4) + 
     u^2*(v + w)*((6 + 32*ep + 58*ep^2 + 24*ep^3)*v^4 + 
       2*(5 + 44*ep + 144*ep^2 + 80*ep^3)*v^3*w + 
       2*(-5 - 7*ep + 275*ep^2 + 260*ep^3)*v^2*w^2 + 
       2*(3 - 80*ep + 196*ep^2 + 352*ep^3)*v*w^3 + 
       (32 - 65*ep + 74*ep^2 + 320*ep^3)*w^4) + 
     u*(v + w)^2*((2 + 17*ep + 46*ep^2 + 32*ep^3)*v^4 + 
       2*(5 + 51*ep + 154*ep^2 + 104*ep^3)*v^3*w + 
       (16 + 195*ep + 786*ep^2 + 592*ep^3)*v^2*w^2 + 
       2*(11 + 42*ep + 365*ep^2 + 384*ep^3)*v*w^3 + 
       (26 - 7*ep + 196*ep^2 + 352*ep^3)*w^4)))/(4*(1 + 2*ep)*(1 + 4*ep)*w*
    (u + w)^2*(v + w)^3*(u + v + w)^2), 
  -1/4*(ep*(-2*ep*(1 + 2*ep)*u^3*w + u^2*(2*(1 + ep)*(v + 4*ep*v)^2 + 
        (4 + 29*ep + 82*ep^2 + 64*ep^3)*v*w + 
        2*(1 + 6*ep + 18*ep^2 + 16*ep^3)*w^2) + 
      (v + w)*(2*(1 + ep)*(1 + 4*ep)^2*v^3 + 3*(2 + 17*ep + 46*ep^2 + 
          32*ep^3)*v^2*w + (5 + 35*ep + 90*ep^2 + 64*ep^3)*v*w^2 + 
        (1 + 2*ep)^2*w^3) + u*(4*(1 + ep)*(1 + 4*ep)^2*v^3 + 
        (13 + 105*ep + 278*ep^2 + 192*ep^3)*v^2*w + 
        2*(7 + 52*ep + 136*ep^2 + 96*ep^3)*v*w^2 + 
        (5 + 36*ep + 92*ep^2 + 64*ep^3)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*w*
     (u + w)*(v + w)^2*(u + v + w)), 
  -1/4*(ep*(2*u*(v + w)^4 - w*(v + w)^4 + u^2*(v + w)^2*(2*v + 3*w) + 
      8*ep^3*(v + w)^2*(u^3 + u^2*(6*v + 8*w) - w*(3*v^2 + 5*v*w + 2*w^2) + 
        u*(5*v^2 + 9*v*w + 5*w^2)) + 
      ep*(-4*u^4*w + 2*u^3*(v^2 - 5*v*w - 9*w^2) - 3*w*(v + w)^2*
         (4*v^2 + 9*v*w + 6*w^2) + u^2*(22*v^3 + 60*v^2*w + 34*v*w^2 - 
          6*w^3) + u*(20*v^4 + 71*v^3*w + 78*v^2*w^2 + 17*v*w^3 - 10*w^4)) - 
      2*ep^2*(4*u^4*w + u^3*(-5*v^2 + 4*v*w + 15*w^2) + 
        w*(v + w)^2*(17*v^2 + 34*v*w + 20*w^2) - 
        2*u^2*(17*v^3 + 50*v^2*w + 39*v*w^2 + 5*w^3) - 
        u*(29*v^4 + 106*v^3*w + 132*v^2*w^2 + 56*v*w^3 + w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (ep*(4*ep*(1 + 2*ep)*u^5*w*(v + 3*w) + w*(v + w)^3*
      ((5 + 49*ep + 132*ep^2 + 88*ep^3)*v^3 + 
       (13 + 137*ep + 356*ep^2 + 232*ep^3)*v^2*w + 
       (10 + 135*ep + 256*ep^2 + 88*ep^3)*v*w^2 + 
       (-2 + 51*ep + 56*ep^2 - 56*ep^3)*w^3) - 
     2*u^4*((2 + 6*ep + 6*ep^2)*v^3 + (8 + 33*ep + 78*ep^2 + 56*ep^3)*v^2*w + 
       (10 + 27*ep + 96*ep^2 + 112*ep^3)*v*w^2 + 
       2*(2 - 3*ep + 6*ep^2 + 28*ep^3)*w^3) + 
     u*(v + w)^2*((2 + 17*ep + 40*ep^2 + 24*ep^3)*v^4 + 
       3*(5 + 50*ep + 124*ep^2 + 80*ep^3)*v^3*w + 
       (27 + 328*ep + 668*ep^2 + 320*ep^3)*v^2*w^2 + 
       2*(2 + 141*ep + 143*ep^2 - 104*ep^3)*v*w^3 + 
       (-10 + 115*ep + 6*ep^2 - 312*ep^3)*w^4) - 
     u^3*((6 + 13*ep - 4*ep^2 - 24*ep^3)*v^4 + 
       2*(16 + 49*ep + 107*ep^2 + 64*ep^3)*v^3*w + 
       2*(34 + 107*ep + 391*ep^2 + 376*ep^3)*v^2*w^2 + 
       2*(32 + 66*ep + 399*ep^2 + 512*ep^3)*v*w^3 + 
       (22 - ep + 226*ep^2 + 424*ep^3)*w^4) + 
     u^2*(v + w)*(-2*w*(v^3 + 11*v^2*w + 21*v*w^2 + 11*w^3) + 
       8*ep^3*(6*v^4 + 17*v^3*w - 41*v^2*w^2 - 123*v*w^3 - 71*w^4) + 
       4*ep^2*(14*v^4 + 49*v^3*w - 24*v^2*w^2 - 124*v*w^3 - 57*w^4) + 
       ep*(16*v^4 + 79*v^3*w + 99*v^2*w^2 + 85*v*w^3 + 65*w^4))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 
  (ep*(4*ep*(1 + 2*ep)*u^5*w*(v + 3*w) + 
     2*u^4*((1 + 20*ep + 61*ep^2 + 44*ep^3)*v^3 + 
       (1 + 45*ep + 123*ep^2 + 76*ep^3)*v^2*w + 
       (-1 + 49*ep + 101*ep^2 + 20*ep^3)*v*w^2 + 
       (-1 + 30*ep + 51*ep^2 - 12*ep^3)*w^3) - 
     w*(v + w)^3*((2 + 11*ep + 26*ep^2 + 16*ep^3)*v^3 - 
       2*(-1 + 6*ep + 11*ep^2 + 4*ep^3)*v^2*w + 
       (1 - 44*ep - 8*ep^2 + 80*ep^3)*v*w^2 + 
       (5 - 21*ep + 24*ep^2 + 104*ep^3)*w^3) + 
     u^2*(v + w)*((2 + 28*ep + 74*ep^2 + 56*ep^3)*v^4 + 
       (19 + 256*ep + 604*ep^2 + 384*ep^3)*v^3*w + 
       (31 + 565*ep + 1040*ep^2 + 392*ep^3)*v^2*w^2 + 
       (9 + 514*ep + 584*ep^2 - 256*ep^3)*v*w^3 + 
       (-5 + 191*ep + 102*ep^2 - 320*ep^3)*w^4) + 
     u^3*((4 + 71*ep + 214*ep^2 + 160*ep^3)*v^4 + 
       (17 + 324*ep + 850*ep^2 + 560*ep^3)*v^3*w + 
       (19 + 534*ep + 1122*ep^2 + 496*ep^3)*v^2*w^2 + 
       (3 + 428*ep + 646*ep^2 - 48*ep^3)*v*w^3 + 
       (-3 + 151*ep + 168*ep^2 - 144*ep^3)*w^4) - 
     u*(v + w)^2*(w*(-4*v^3 - 14*v^2*w - v*w^2 + 9*w^3) + 
       ep*(3*v^4 - 53*v^3*w - 229*v^2*w^2 - 260*v*w^3 - 109*w^4) + 
       2*ep^2*(9*v^4 - 47*v^3*w - 181*v^2*w^2 - 97*v*w^3 + 6*w^4) + 
       16*ep^3*(v^4 - 3*v^3*w - 6*v^2*w^2 + 17*v*w^3 + 19*w^4))))/
   (8*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 
  (-2*(u - v)*w*(v + w)^2*(u + v + w) + ep*(v + w)^2*
     (3*u^3 + 9*u^2*v + u*(6*v^2 + 8*v*w - 7*w^2) + 
      w*(4*v^2 - 3*v*w - 4*w^2)) + 16*ep^4*(v + w)^2*
     (3*u^3 + 9*u^2*(v + 2*w) - w*(14*v^2 + 21*v*w + 4*w^2) + 
      u*(6*v^2 + 8*v*w + 11*w^2)) - 
    3*ep^2*(2*u^4*w + u^3*(-9*v^2 - 11*v*w + 3*w^2) - 
      u^2*(27*v^3 + 87*v^2*w + 78*v*w^2 + 14*w^3) - 
      u*(18*v^4 + 59*v^3*w + 72*v^2*w^2 + 29*v*w^3 - 3*w^4) + 
      2*w*(13*v^4 + 50*v^3*w + 69*v^2*w^2 + 41*v*w^3 + 9*w^4)) - 
    2*ep^3*(6*u^4*w - 3*u^3*v*(12*v + 17*w) - 
      u^2*(108*v^3 + 401*v^2*w + 433*v*w^2 + 128*w^3) - 
      u*(72*v^4 + 237*v^3*w + 347*v^2*w^2 + 241*v*w^3 + 56*w^4) + 
      w*(152*v^4 + 543*v^3*w + 690*v^2*w^2 + 365*v*w^3 + 66*w^4)))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  -1/4*(ep*(-8*ep*(1 + 2*ep)*u^5*w^2 + 
      2*u^4*(-((-1 + 2*ep + 13*ep^2 + 12*ep^3)*v^3) + 
        (5 + 18*ep + 39*ep^2 + 20*ep^3)*v^2*w + 
        (7 + 28*ep + 89*ep^2 + 76*ep^3)*v*w^2 + 
        (3 + 2*ep + 25*ep^2 + 44*ep^3)*w^3) + 
      w*(v + w)^3*((10 + 83*ep + 218*ep^2 + 144*ep^3)*v^3 + 
        2*(13 + 103*ep + 279*ep^2 + 188*ep^3)*v^2*w + 
        (21 + 146*ep + 492*ep^2 + 400*ep^3)*v*w^2 + 
        3*(3 + 9*ep + 48*ep^2 + 56*ep^3)*w^3) + 
      u^3*((4 + ep - 22*ep^2 - 32*ep^3)*v^4 + 
        (19 + 24*ep + 62*ep^2 + 16*ep^3)*v^3*w + 
        (41 + 118*ep + 542*ep^2 + 464*ep^3)*v^2*w^2 + 
        (41 + 128*ep + 730*ep^2 + 752*ep^3)*v*w^3 + 
        (15 + 29*ep + 264*ep^2 + 336*ep^3)*w^4) + 
      u^2*(v + w)*((2 + 8*ep + 22*ep^2 + 8*ep^3)*v^4 + 
        (13 + 44*ep + 188*ep^2 + 128*ep^3)*v^3*w + 
        (37 + 129*ep + 756*ep^2 + 696*ep^3)*v^2*w^2 + 
        (47 + 146*ep + 1072*ep^2 + 1152*ep^3)*v*w^3 + 
        (21 + 41*ep + 458*ep^2 + 576*ep^3)*w^4) + 
      u*(v + w)^2*(w*(16*v^3 + 42*v^2*w + 47*v*w^2 + 21*w^3) + 
        16*ep^3*(v^4 + 17*v^3*w + 50*v^2*w^2 + 65*v*w^3 + 31*w^4) + 
        ep*(3*v^4 + 129*v^3*w + 299*v^2*w^2 + 240*v*w^3 + 51*w^4) + 
        2*ep^2*(9*v^4 + 195*v^3*w + 515*v^2*w^2 + 547*v*w^3 + 202*w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 
  0, 0, 0, -1/2*(2*ep^2*u^5*w*((-1 + 4*ep + 8*ep^2)*v + 
       2*(-1 + 2*ep + 4*ep^2)*w) + u^4*(2*(1 + 4*ep)^2*(-1 + ep^2)*v^3 + 
       (-4 - 25*ep - 50*ep^2 + 97*ep^3 + 156*ep^4)*v^2*w + 
       2*(-1 - 2*ep + 125*ep^3 + 164*ep^4)*v*w^2 + 
       ep*(5 + 8*ep + 169*ep^2 + 204*ep^3)*w^3) + 
     w^2*(v + w)^2*((-2 - 15*ep - 27*ep^2 + 24*ep^3 + 40*ep^4)*v^3 + 
       (-4 - 22*ep - 5*ep^2 + 204*ep^3 + 200*ep^4)*v^2*w + 
       (-2 - 3*ep + 30*ep^2 + 336*ep^3 + 368*ep^4)*v*w^2 + 
       ep*(11 + 14*ep + 184*ep^2 + 256*ep^3)*w^3) + 
     u^3*(4*(1 + 4*ep)^2*(-1 + ep^2)*v^4 + (-16 - 112*ep - 182*ep^2 + 
         307*ep^3 + 420*ep^4)*v^3*w + 2*(-10 - 53*ep - 64*ep^2 + 472*ep^3 + 
         588*ep^4)*v^2*w^2 + (-8 - 8*ep + 52*ep^2 + 1311*ep^3 + 1588*ep^4)*v*
        w^3 + 2*ep*(9 + 20*ep + 321*ep^2 + 384*ep^3)*w^4) + 
     u*w*(v + w)*((-4 - 32*ep - 61*ep^2 + 36*ep^3 + 72*ep^4)*v^4 + 
       (-16 - 113*ep - 157*ep^2 + 414*ep^3 + 496*ep^4)*v^3*w + 
       (-20 - 111*ep - 54*ep^2 + 1237*ep^3 + 1356*ep^4)*v^2*w^2 + 
       (-8 + 106*ep^2 + 1523*ep^3 + 1788*ep^4)*v*w^3 + 
       2*ep*(15 + 20*ep + 348*ep^2 + 460*ep^3)*w^4) + 
     u^2*(2*(1 + 4*ep)^2*(-1 + ep^2)*v^5 + (-16 - 119*ep - 195*ep^2 + 
         254*ep^3 + 352*ep^4)*v^4*w + (-38 - 249*ep - 320*ep^2 + 1210*ep^3 + 
         1432*ep^4)*v^3*w^2 + (-36 - 171*ep - 79*ep^2 + 2563*ep^3 + 
         2972*ep^4)*v^2*w^3 + (-12 + 7*ep + 138*ep^2 + 2584*ep^3 + 3104*ep^4)*
        v*w^4 + ep*(32 + 54*ep + 993*ep^2 + 1244*ep^3)*w^5))/
    ((1 + 6*ep + 8*ep^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (ep*(u^4*(v + 2*ep*v - (1 + 8*ep + 8*ep^2)*w) + 
     2*u^3*((1 + 4*ep + 10*ep^2 + 8*ep^3)*v^2 + (1 - 3*ep + 2*ep^2 + 8*ep^3)*
        v*w - (2 + 17*ep + 16*ep^2)*w^2) + w*(v + w)^2*
      ((1 + 5*ep + 12*ep^2 + 8*ep^3)*v^2 + (2 + 9*ep + 34*ep^2 + 32*ep^3)*v*
        w + (1 + 12*ep^2 + 16*ep^3)*w^2) + 
     u^2*((1 + 7*ep + 28*ep^2 + 24*ep^3)*v^3 + 
       2*(3 + 13*ep + 52*ep^2 + 48*ep^3)*v^2*w + 
       (3 - 15*ep + 56*ep^2 + 88*ep^3)*v*w^2 + 
       4*(-1 - 11*ep - 7*ep^2 + 4*ep^3)*w^3) + 
     u*(v + w)*(3*v*w*(v + 2*w) + ep*(v^3 + 17*v^2*w + 20*v*w^2 - 18*w^3) + 
       8*ep^3*(v^3 + 8*v^2*w + 13*v*w^2 + 4*w^3) + 
       2*ep^2*(4*v^3 + 35*v^2*w + 51*v*w^2 + 4*w^3))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
  (ep^2*(2*u^4*((1 + 5*ep + 4*ep^2)*v + (2 + 5*ep + 4*ep^2)*w) + 
     2*u^3*((1 + 5*ep + 4*ep^2)*v^2 + (7 + 19*ep + 12*ep^2)*v*w + 
       2*(4 + 7*ep + 4*ep^2)*w^2) + u^2*w*((9 - 4*ep - 24*ep^2)*v^2 + 
       2*(16 + 17*ep - 4*ep^2)*v*w + (25 + 38*ep + 16*ep^2)*w^2) - 
     2*u*w*(v + w)*(-3*w*(2*v + 3*w) + ep*(15*v^2 + 10*v*w - 16*w^2) + 
       4*ep^2*(5*v^2 + 6*v*w - 2*w^2)) - w*(v + w)^2*
      (-5*w^2 + 6*ep*(v^2 + 3*v*w - 2*w^2) + 8*ep^2*(v^2 + 3*v*w - w^2))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (ep*(w*(u + w)^3*(v + w)*(4*u^2 + 4*u*(v + w) + 3*v*(v + w)) + 
     ep*(u + w)^3*(2*u^3*(v + 2*w) + (v + w)^2*(9*v^2 + 44*v*w + 34*w^2) + 
       u^2*(19*v^2 + 54*v*w + 43*w^2) + u*(26*v^3 + 109*v^2*w + 164*v*w^2 + 
         81*w^3)) + ep^2*(v + w)*(4*u^6 + u^5*(47*v + 49*w) + 
       u^4*(70*v^2 + 257*v*w + 101*w^2) + u^2*w*(45*v^3 + 183*v^2*w + 
         122*v*w^2 - 74*w^3) + u^3*(27*v^3 + 253*v^2*w + 370*v*w^2 + 
         34*w^3) - w^2*(18*v^4 + 63*v^3*w + 65*v^2*w^2 + 35*v*w^3 + 15*w^4) - 
       u*w*(6*v^4 + 57*v^3*w + 65*v^2*w^2 + 73*v*w^3 + 67*w^4)) - 
     4*ep^3*(v + w)*(-5*u^5*(v - w) + u^4*(-10*v^2 - 9*v*w + 59*w^2) + 
       u^3*(-5*v^3 - 19*v^2*w + 82*v*w^2 + 170*w^3) + 
       u^2*w*(-3*v^3 + 55*v^2*w + 222*v*w^2 + 206*w^3) + 
       w^2*(6*v^4 + 25*v^3*w + 47*v^2*w^2 + 51*v*w^3 + 23*w^4) + 
       u*w*(2*v^4 + 31*v^3*w + 111*v^2*w^2 + 187*v*w^3 + 113*w^4))))/
   (4*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)^2), 
  (ep*((u + w)^3*(v + w)^2*(2*u^2 + 2*v^2 + 5*v*w + 6*w^2 + 4*u*(v + 2*w)) + 
     4*ep^3*(u + w)*(v + w)*(2*u^5 + u^4*(7*v + 25*w) + 
       u^3*(8*v^2 + 63*v*w + 111*w^2) + u*w*(14*v^3 + 97*v^2*w + 218*v*w^2 + 
         143*w^3) + u^2*(3*v^3 + 49*v^2*w + 195*v*w^2 + 193*w^3) + 
       w*(3*v^4 + 17*v^3*w + 55*v^2*w^2 + 79*v*w^3 + 38*w^4)) + 
     ep^2*(v + w)*(6*u^6 + u^5*(21*v + 113*w) + 
       u^4*(36*v^2 + 306*v*w + 532*w^2) + u^3*(21*v^3 + 301*v^2*w + 
         1052*v*w^2 + 1104*w^3) + u^2*w*(119*v^3 + 624*v^2*w + 1533*v*w^2 + 
         1160*w^3) + w^2*(v^4 + 35*v^3*w + 171*v^2*w^2 + 263*v*w^3 + 
         126*w^4) + u*w*(17*v^4 + 117*v^3*w + 530*v^2*w^2 + 1029*v*w^3 + 
         607*w^4)) + ep*(u^5*(3*v^2 + 38*v*w + 19*w^2) + 
       w^2*(v + w)^2*(-6*v^3 - 7*v^2*w + 12*v*w^2 + 14*w^3) + 
       2*u^4*(6*v^3 + 61*v^2*w + 110*v*w^2 + 37*w^3) + 
       u^2*w*(53*v^4 + 222*v^3*w + 465*v^2*w^2 + 416*v*w^3 + 112*w^4) + 
       u^3*(9*v^4 + 128*v^3*w + 411*v^2*w^2 + 442*v*w^3 + 122*w^4) + 
       u*w*(6*v^5 + 25*v^4*w + 86*v^3*w^2 + 204*v^2*w^3 + 196*v*w^4 + 
         59*w^5))))/(4*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*
    (u + v + w)^2), 
  -1/4*(ep*(2*u^3*((1 + ep)*(1 + 4*ep)^2*v + (1 + 9*ep + 33*ep^2 + 28*ep^3)*
         w) + u*w*(v + w)*((4 + 36*ep + 111*ep^2 + 84*ep^3)*v + 
        2*(1 + 12*ep + 49*ep^2 + 44*ep^3)*w) + 
      u^2*(2*(1 + ep)*(v + 4*ep*v)^2 + (6 + 57*ep + 187*ep^2 + 148*ep^3)*v*
         w + (4 + 39*ep + 145*ep^2 + 124*ep^3)*w^2) + 
      w*(v + w)*(2*v*w + 3*ep*w*(6*v + w) + 4*ep^3*(v^2 + 10*v*w + 5*w^2) + 
        ep^2*(3*v^2 + 54*v*w + 19*w^2))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
     (v + w)*(u + v + w)), 
  (ep*(-((u + w)^3*(v + w)^2*(2*u^2 + 2*v^2 + 5*v*w + 6*w^2 + 
        4*u*(v + 2*w))) + ep*(u + w)^3*(4*u^3*(v + 2*w) + 
       u^2*(5*v^2 - 2*v*w + w^2) - (v + w)^2*(9*v^2 + 23*v*w + 15*w^2) - 
       2*u*(4*v^3 + 27*v^2*w + 30*v*w^2 + 7*w^3)) - 
     4*ep^3*(v + w)*(-2*u^6 - u^5*(v - 17*w) + 
       u^4*(4*v^2 + 57*v*w + 139*w^2) + u^3*(3*v^3 + 59*v^2*w + 288*v*w^2 + 
         334*w^3) + u^2*w*(21*v^3 + 195*v^2*w + 490*v*w^2 + 368*w^3) + 
       w^2*(6*v^4 + 31*v^3*w + 75*v^2*w^2 + 89*v*w^3 + 39*w^4) + 
       u*w*(2*v^4 + 53*v^3*w + 215*v^2*w^2 + 349*v*w^3 + 193*w^4)) - 
     ep^2*(v + w)*(-14*u^6 + u^5*(-19*v + 35*w) + 
       u^4*(16*v^2 + 163*v*w + 437*w^2) + u^3*(21*v^3 + 227*v^2*w + 
         974*v*w^2 + 1090*w^3) + u^2*w*(99*v^3 + 711*v^2*w + 1688*v*w^2 + 
         1208*w^3) + w^2*(18*v^4 + 105*v^3*w + 263*v^2*w^2 + 305*v*w^3 + 
         129*w^4) + u*w*(6*v^4 + 195*v^3*w + 763*v^2*w^2 + 1201*v*w^3 + 
         635*w^4))))/(8*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*
    (u + v + w)^2), 
  (ep*(u^3*(3*(1 + ep)*(1 + 4*ep)^2*v - (7 + 63*ep + 150*ep^2 + 88*ep^3)*w) + 
     u*w*(3*(2 + 18*ep + 63*ep^2 + 52*ep^3)*v^2 + 
       (-1 - 9*ep + 111*ep^2 + 164*ep^3)*v*w - 
       (17 + 153*ep + 318*ep^2 + 152*ep^3)*w^2) + 
     u^2*(3*(1 + ep)*(v + 4*ep*v)^2 + (4 + 36*ep + 159*ep^2 + 148*ep^3)*v*w - 
       (19 + 171*ep + 375*ep^2 + 196*ep^3)*w^2) + 
     w*(v + w)*((3*v - 5*w)*w + 9*ep*(3*v - 5*w)*w + 
       3*ep^2*(3*v^2 + 36*v*w - 31*w^2) + 4*ep^3*(3*v^2 + 24*v*w - 11*w^2))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)), 
  -1/4*(ep*((u + w)^3*(v + w)*(2*v^3 + 9*v^2*w + 15*v*w^2 + 8*w^3 + 
        2*u^2*(v + 3*w) + 2*u*(2*v^2 + 9*v*w + 7*w^2)) - 
      ep*(u + w)^3*(4*u^3*(v + 2*w) + u^2*(5*v^2 - 38*v*w - 35*w^2) - 
        (v + w)^2*(9*v^2 + 41*v*w + 33*w^2) - 
        4*u*(2*v^3 + 27*v^2*w + 42*v*w^2 + 17*w^3)) + 
      4*ep^3*(v + w)*(-2*u^6 - u^5*(v - 29*w) + 
        u^4*(4*v^2 + 63*v*w + 185*w^2) + u*w^2*(29*v^3 + 165*v^2*w + 
          337*v*w^2 + 209*w^3) + u^3*(3*v^3 + 43*v^2*w + 296*v*w^2 + 
          402*w^3) + u^2*w*(9*v^3 + 145*v^2*w + 484*v*w^2 + 416*w^3) + 
        w^2*(4*v^4 + 19*v^3*w + 59*v^2*w^2 + 85*v*w^3 + 41*w^4)) + 
      ep^2*(v + w)*(-14*u^6 + u^5*(-19*v + 119*w) + 
        u^4*(16*v^2 + 253*v*w + 791*w^2) + u*w^2*(123*v^3 + 685*v^2*w + 
          1381*v*w^2 + 827*w^3) + u^3*(21*v^3 + 203*v^2*w + 1262*v*w^2 + 
          1678*w^3) + u^2*w*(63*v^3 + 633*v^2*w + 2030*v*w^2 + 1688*w^3) + 
        w^2*(12*v^4 + 69*v^3*w + 239*v^2*w^2 + 341*v*w^3 + 159*w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (ep*(u + v))/(w*(u + v + w)), 
  (ep*(u + v + 2*w))/(2*w*(u + v + w)), (ep*(v - w))/(2*w*(v + w)), 
  -1/2*(ep*v)/((u + w)*(u + v + w)), 
  (ep*(2*u^2 + 2*u*(v + 2*w) + w*(3*v + 2*w)))/(4*w*(u + w)*(u + v + w)), 
  (ep*(-2*u*v - 2*v^2 - v*w + w^2))/(4*w*(v + w)*(u + v + w)), 0, 0, 0}, 
 {(-3*ep^2*(u^4*((2 + 13*ep + 12*ep^2)*v - (4 + 7*ep + 4*ep^2)*w) + 
     u^3*(2*(1 + 9*ep + 8*ep^2)*v^2 + (1 + 52*ep + 56*ep^2)*v*w - 
       2*(8 + 11*ep + 4*ep^2)*w^2) - w^2*(v + w)*
      (-(ep*v^2) + 4*ep^2*v*(v + 2*w) + 2*w*(v + 2*w)) + 
     u*w*(4*ep^2*v*(3*v^2 + 10*v*w + 9*w^2) - w*(4*v^2 + 17*v*w + 16*w^2) + 
       ep*(15*v^3 + 48*v^2*w + 35*v*w^2 - 8*w^3)) + 
     u^2*(-12*w^2*(v + 2*w) + ep*(5*v^3 + 56*v^2*w + 74*v*w^2 - 23*w^3) + 
       4*ep^2*(v^3 + 14*v^2*w + 22*v*w^2 - w^3))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (3*ep^3*(3 + 4*ep)*w*(u + v + w)*(u + v + 2*w))/
   ((1 + 6*ep + 8*ep^2)*(u + w)^2*(v + w)^2), 
  (-3*ep^2*(-((v + w)*(3*u^3*w + 4*w^3*(v + w) + 
        u^2*(-2*v^2 + 3*v*w + 11*w^2) + u*(-2*v^3 - 5*v^2*w + 6*v*w^2 + 
          12*w^3))) + ep*(v*w*(v + w)^2*(13*v + 32*w) + 
       u^3*(5*v^2 - 14*w^2) + u^2*(18*v^3 + 51*v^2*w - 2*v*w^2 - 44*w^3) + 
       u*(13*v^4 + 82*v^3*w + 129*v^2*w^2 + 30*v*w^3 - 30*w^4)) + 
     4*ep^2*(v*w*(v + w)^2*(3*v + 8*w) + u^3*(v^2 - 4*w^2) + 
       u^2*(4*v^3 + 13*v^2*w - 12*w^3) + u*(3*v^4 + 20*v^3*w + 33*v^2*w^2 + 
         8*v*w^3 - 8*w^4))))/(2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*
    (u + v + w)), 
  (3*ep^2*(u^5*((4 + 35*ep + 36*ep^2)*v^2 + 2*(-2 + 15*ep + 20*ep^2)*v*w + 
       (-8 + 19*ep + 36*ep^2)*w^2) + u^4*(3*(-8 + 17*ep + 28*ep^2)*v^3 + 
       (-22 + 443*ep + 532*ep^2)*v^2*w + 4*(-11 + 142*ep + 180*ep^2)*v*w^2 + 
       2*(-23 + 112*ep + 168*ep^2)*w^3) + 
     u^3*(3*(-8 + 17*ep + 28*ep^2)*v^4 + (-109 + 767*ep + 1004*ep^2)*v^3*w + 
       (-97 + 2812*ep + 3416*ep^2)*v^2*w^2 + (-107 + 3197*ep + 3972*ep^2)*v*
        w^3 + (-95 + 1125*ep + 1508*ep^2)*w^4) + 
     u^2*(v + w)*((4 + 35*ep + 36*ep^2)*v^4 + (-1 + 533*ep + 596*ep^2)*v^3*
        w + (12 + 2819*ep + 3252*ep^2)*v^2*w^2 + (57 + 5104*ep + 6040*ep^2)*v*
        w^3 + 2*(-40 + 1229*ep + 1564*ep^2)*w^4) + 
     u*w*(v + w)*((4 + 70*ep + 72*ep^2)*v^4 + 2*(25 + 494*ep + 520*ep^2)*v^3*
        w + (155 + 3769*ep + 4180*ep^2)*v^2*w^2 + 
       3*(42 + 1771*ep + 2068*ep^2)*v*w^3 + (-19 + 2342*ep + 2896*ep^2)*
        w^4) + w^2*(v + w)^2*(w*(27*v^2 + 55*v*w + 4*w^2) + 
       4*ep^2*(17*v^3 + 123*v^2*w + 318*v*w^2 + 244*w^3) + 
       ep*(59*v^3 + 471*v^2*w + 1144*v*w^2 + 804*w^3))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^3*(u + v + w)), 
  (3*ep^2*(2*u^5*((1 + 11*ep + 12*ep^2)*v^2 + (-1 + 12*ep + 16*ep^2)*v*w + 
       (-2 + 7*ep + 12*ep^2)*w^2) + u^4*(6*(-3 + 4*ep + 8*ep^2)*v^3 + 
       (-18 + 269*ep + 332*ep^2)*v^2*w + 8*(-3 + 46*ep + 58*ep^2)*v*w^2 + 
       (-24 + 147*ep + 212*ep^2)*w^3) + u^3*(6*(-3 + 4*ep + 8*ep^2)*v^4 + 
       2*(-41 + 216*ep + 296*ep^2)*v^3*w + (-70 + 1697*ep + 2076*ep^2)*v^2*
        w^2 + 2*(-28 + 989*ep + 1220*ep^2)*v*w^3 + (-50 + 701*ep + 924*ep^2)*
        w^4) + u*w*(v + w)*((2 + 44*ep + 48*ep^2)*v^4 + 
       2*(15 + 302*ep + 320*ep^2)*v^3*w + 2*(51 + 1157*ep + 1276*ep^2)*v^2*
        w^2 + (92 + 3279*ep + 3796*ep^2)*v*w^3 + (-6 + 1445*ep + 1772*ep^2)*
        w^4) + u^2*(v + w)*((2 + 22*ep + 24*ep^2)*v^4 + 
       (-6 + 317*ep + 364*ep^2)*v^3*w + 4*ep*(425 + 492*ep)*v^2*w^2 + 
       2*(23 + 1569*ep + 1844*ep^2)*v*w^3 + (-40 + 1515*ep + 1908*ep^2)*
        w^4) + w^2*(v + w)^2*(2*w*(9*v^2 + 19*v*w + 2*w^2) + 
       20*ep^2*(2*v^3 + 15*v^2*w + 39*v*w^2 + 30*w^3) + 
       ep*(34*v^3 + 289*v^2*w + 709*v*w^2 + 498*w^3))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^3*(u + v + w)), 0, 0, 
  (ep^2*(3*u^4*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) + 
     u^3*((2 + 32*ep + 32*ep^2)*v^2 + 3*(1 + 39*ep + 44*ep^2)*v*w + 
       (-23 - ep + 28*ep^2)*w^2) + u^2*((-1 + 8*ep + 8*ep^2)*v^3 + 
       2*(-1 + 56*ep + 60*ep^2)*v^2*w + 2*(-7 + 108*ep + 128*ep^2)*v*w^2 + 
       2*(-17 + 18*ep + 40*ep^2)*w^3) + u*w*((-1 + 25*ep + 20*ep^2)*v^3 + 
       2*(-3 + 60*ep + 56*ep^2)*v^2*w + 2*(-11 + 83*ep + 92*ep^2)*v*w^2 + 
       (-23 + 51*ep + 76*ep^2)*w^3) - w^2*(v + w)*(2*w*(v + 3*w) + 
       4*ep^2*(v^2 - 3*v*w - 6*w^2) - ep*(5*v^2 + 23*v*w + 20*w^2))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (2*ep^2*(-2*u^4*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) - 
     u^3*((2 + 24*ep + 24*ep^2)*v^2 + (1 + 67*ep + 76*ep^2)*v*w + 
       (-16 - 13*ep + 4*ep^2)*w^2) + w^2*(v + w)*(2*w*(v + 2*w) + 
       4*ep^2*(4*v^2 + 9*v*w + 4*w^2) + ep*(8*v^2 + 21*v*w + 12*w^2)) - 
     u^2*(-12*w^2*(v + 2*w) + ep*(8*v^3 + 65*v^2*w + 77*v*w^2 - 26*w^3) + 
       ep^2*(8*v^3 + 68*v^2*w + 92*v*w^2 - 8*w^3)) + 
     u*w*(w*(4*v^2 + 17*v*w + 16*w^2) - 4*ep^2*(2*v^3 + 2*v^2*w - 5*v*w^2 - 
         7*w^3) + ep*(-12*v^3 - 24*v^2*w + 7*v*w^2 + 29*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 0, 
  (-2*ep^2*(u^4*(v + 14*ep*v + 16*ep^2*v - 2*w + 4*ep*w + 8*ep^2*w) + 
     u^3*((-5 + 46*ep + 64*ep^2)*v^2 + 4*(1 + 42*ep + 50*ep^2)*v*w + 
       (-9 + 50*ep + 72*ep^2)*w^2) + u^2*((-5 + 46*ep + 64*ep^2)*v^3 + 
       4*(-1 + 87*ep + 108*ep^2)*v^2*w + 6*(3 + 105*ep + 124*ep^2)*v*w^2 + 
       2*(-5 + 113*ep + 144*ep^2)*w^3) + u*((1 + 14*ep + 16*ep^2)*v^4 + 
       2*(5 + 99*ep + 112*ep^2)*v^3*w + 4*(10 + 185*ep + 208*ep^2)*v^2*w^2 + 
       4*(11 + 248*ep + 284*ep^2)*v*w^3 + (1 + 396*ep + 480*ep^2)*w^4) + 
     w*(v + w)*(16*ep^2*(v + 2*w)^2*(v + 4*w) + w*(9*v^2 + 21*v*w + 4*w^2) + 
       2*ep*(7*v^3 + 63*v^2*w + 150*v*w^2 + 108*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  -((ep^2*(u^4*((3 + 12*ep + 8*ep^2)*v - 2*(3 + 9*ep + 8*ep^2)*w) + 
      u^3*((2 + 8*ep)*v^2 + (-8 + 5*ep + 4*ep^2)*v*w - (28 + 51*ep + 28*ep^2)*
         w^2) + u*w*(v + w)*((-1 + 43*ep + 52*ep^2)*v^2 + 
        (-22 + 109*ep + 164*ep^2)*v*w + (-33 + 58*ep + 120*ep^2)*w^2) - 
      u^2*((1 + 4*ep + 8*ep^2)*v^3 + (13 - 21*ep - 28*ep^2)*v^2*w + 
        (50 - 29*ep - 92*ep^2)*v*w^2 + (47 + 14*ep - 48*ep^2)*w^3) + 
      w*(v + w)^2*(-8*w^2 + 4*ep^2*(3*v^2 + 17*v*w + 15*w^2) + 
        ep*(9*v^2 + 53*v*w + 39*w^2))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
     (v + w)^2*(u + v + w))), 
  (-2*ep^2*((u + w)*(v + w)*(2*w^2*(v + w) + u^2*(4*v + w) + 
       u*(4*v^2 + 11*v*w + 4*w^2)) + 
     ep*(3*u^4*(v + w) - w^2*(v + w)^2*(17*v + 27*w) + 
       u^3*(22*v^2 + 37*v*w + 3*w^2) + u*w*(17*v^3 + 19*v^2*w - 50*v*w^2 - 
         52*w^3) + u^2*(19*v^3 + 87*v^2*w + 55*v*w^2 - 25*w^3)) + 
     4*ep^2*(u^4*(v + w) - w^2*(v + w)^2*(5*v + 9*w) + 
       u^3*(6*v^2 + 11*v*w + w^2) + u*w*(5*v^3 + 3*v^2*w - 20*v*w^2 - 
         18*w^3) + u^2*(5*v^3 + 23*v^2*w + 13*v*w^2 - 9*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (ep^2*(-(u^4*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w)) - 
     2*u^3*(4*(v + 2*ep*v)^2 + (7 + 34*ep + 36*ep^2)*v*w + 
       2*ep*(1 + 2*ep)*w^2) - u^2*((5 + 8*ep + 8*ep^2)*v^3 + 
       (35 + 79*ep + 68*ep^2)*v^2*w + 2*(25 + 40*ep + 24*ep^2)*v*w^2 + 
       (17 - 13*ep - 36*ep^2)*w^3) + u*(v + w)*(2*(1 + 8*ep + 8*ep^2)*v^3 + 
       (-1 + 63*ep + 68*ep^2)*v^2*w + 2*(-14 + 49*ep + 72*ep^2)*v*w^2 + 
       (-23 + 83*ep + 132*ep^2)*w^3) + w*(v + w)^2*
      (-8*w^2 + 4*ep^2*(4*v^2 + 21*v*w + 22*w^2) + 
       ep*(16*v^2 + 73*v*w + 64*w^2))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^2*(u + v + w)), 
  (2*ep^2*(u^4*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) + 
     u^3*((7 + 32*ep + 32*ep^2)*v^2 + (9 + 61*ep + 68*ep^2)*v*w + 
       (-4 - 3*ep + 4*ep^2)*w^2) + u^2*((5 + 16*ep + 16*ep^2)*v^3 + 
       (28 + 101*ep + 100*ep^2)*v^2*w + 2*(15 + 43*ep + 40*ep^2)*v*w^2 + 
       (4 - 21*ep - 28*ep^2)*w^3) - u*(v + w)*((1 + 8*ep + 8*ep^2)*v^3 + 
       (-3 + 16*ep + 16*ep^2)*v^2*w + (-19 + 31*ep + 52*ep^2)*v*w^2 + 
       2*(-5 + 31*ep + 44*ep^2)*w^3) - 2*w*(v + w)^2*
      (-2*w^2 + 4*ep^2*(v^2 + 6*v*w + 7*w^2) + 
       ep*(4*v^2 + 21*v*w + 21*w^2))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^2*(u + v + w)), 0, 
  -((ep^2*(u^3*((1 + 8*ep + 8*ep^2)*v + (-2 + 7*ep + 12*ep^2)*w) + 
      u^2*((5 + 28*ep + 24*ep^2)*v^2 + 8*(1 + 12*ep + 13*ep^2)*v*w + 
        (-3 + 48*ep + 64*ep^2)*w^2) + u*(4*(1 + 5*ep + 4*ep^2)*v^3 + 
        (13 + 118*ep + 112*ep^2)*v^2*w + (9 + 173*ep + 180*ep^2)*v*w^2 + 
        (-3 + 56*ep + 64*ep^2)*w^3) + w*(v + w)*
       (-2*w^2 + 4*ep^2*(4*v^2 + 14*v*w + 3*w^2) + 
        ep*(20*v^2 + 58*v*w + 15*w^2))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
     (v + w)^2)), (2*ep^2*(u^3*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) + 
     u^2*((2 + 13*ep + 12*ep^2)*v^2 + 2*(1 + 15*ep + 16*ep^2)*v*w - 
       2*(3 + 6*ep + 4*ep^2)*w^2) + u*((1 + 5*ep + 4*ep^2)*v^3 + 
       (4 + 31*ep + 28*ep^2)*v^2*w + 8*ep*v*w^2 - (6 + 37*ep + 44*ep^2)*
        w^3) + w*(v + w)*(-2*w^2 + ep*(5*v^2 + v*w - 27*w^2) + 
       4*ep^2*(v^2 - v*w - 9*w^2))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^2), 
  -((ep^2*(4*ep*(3 + 4*ep)*u^4*w^2 - u^2*(v + w)*((4 + 15*ep + 12*ep^2)*v^3 + 
        4*ep*(1 + 2*ep)*v^2*w - (24 + 119*ep + 108*ep^2)*v*w^2 - 
        10*(2 + 15*ep + 16*ep^2)*w^3) - u*(v + w)^2*
       ((1 + 8*ep + 8*ep^2)*v^3 + 2*(-3 - ep + 4*ep^2)*v^2*w - 
        (29 + 138*ep + 120*ep^2)*v*w^2 - 2*(14 + 101*ep + 104*ep^2)*w^3) - 
      (3 + 4*ep)*u^3*((1 + ep)*v^3 - (1 + 11*ep)*v*w^2 - (1 + 17*ep)*w^3 + 
        v^2*(w + 3*ep*w)) + w*(v + w)^3*(w*(9*v + 11*w) + 
        ep*(-8*v^2 + 25*v*w + 95*w^2) + ep^2*(-8*v^2 + 12*v*w + 100*w^2))))/
    ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w))), 
  (2*ep^2*(4*ep*(3 + 4*ep)*u^4*w^2 + w^2*(v + w)^3*((9 + 56*ep + 48*ep^2)*v + 
       (7 + 126*ep + 144*ep^2)*w) + u*w*(v + w)^2*
      ((8 + 49*ep + 44*ep^2)*v^2 + (20 + 223*ep + 236*ep^2)*v*w + 
       (15 + 250*ep + 288*ep^2)*w^2) - u^3*((4 + 7*ep + 4*ep^2)*v^3 + 
       (9 + 11*ep + 4*ep^2)*v^2*w + (6 - 41*ep - 60*ep^2)*v*w^2 + 
       (1 - 57*ep - 76*ep^2)*w^3) - u^2*(v + w)*((4 + 7*ep + 4*ep^2)*v^3 + 
       (7 - 27*ep - 36*ep^2)*v^2*w - (4 + 161*ep + 188*ep^2)*v*w^2 - 
       (7 + 169*ep + 204*ep^2)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^3*(u + v + w)), 
  (ep^2*(u^5*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) + 
     u^4*((4 + 15*ep + 12*ep^2)*v^2 + 2*(-2 + 7*ep + 12*ep^2)*v*w + 
       (-11 - 11*ep + 4*ep^2)*w^2) + u^3*((3 + 7*ep + 4*ep^2)*v^3 + 
       (9 + 44*ep + 40*ep^2)*v^2*w - (23 + 49*ep + 28*ep^2)*v*w^2 - 
       4*(5 + 14*ep + 10*ep^2)*w^3) - u*w^2*((-3 + 7*ep + 20*ep^2)*v^3 + 
       (13 + 114*ep + 144*ep^2)*v^2*w + (32 + 277*ep + 324*ep^2)*v*w^2 + 
       2*(5 + 75*ep + 92*ep^2)*w^3) - u^2*w*(-2*(3 + 14*ep + 12*ep^2)*v^3 + 
       4*(10 + 55*ep + 58*ep^2)*v*w^2 + 2*(9 + 71*ep + 80*ep^2)*w^3 + 
       v^2*(w + 8*ep^2*w)) - w^2*(v + w)*(w^2*(7*v + 3*w) + 
       4*ep^2*(4*v^3 + 10*v^2*w + 17*v*w^2 + 17*w^3) + 
       ep*(12*v^3 + 28*v^2*w + 57*v*w^2 + 55*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  (2*ep^2*(u^4*(-((4 + 7*ep + 4*ep^2)*v^2) + (7 + 44*ep + 40*ep^2)*v*w + 
       (2 + 21*ep + 20*ep^2)*w^2) + u^3*(-((4 + 7*ep + 4*ep^2)*v^3) + 
       (-11 + 20*ep + 32*ep^2)*v^2*w + (23 + 256*ep + 272*ep^2)*v*w^2 + 
       (3 + 139*ep + 164*ep^2)*w^3) + u*w^2*((-4 + 51*ep + 68*ep^2)*v^3 + 
       (11 + 330*ep + 392*ep^2)*v^2*w + (25 + 598*ep + 712*ep^2)*v*w^2 + 
       (1 + 289*ep + 364*ep^2)*w^3) + u^2*w*(-2*(4 + 3*ep)*v^3 + 
       (-3 + 188*ep + 224*ep^2)*v^2*w + (33 + 595*ep + 684*ep^2)*v*w^2 + 
       (1 + 311*ep + 388*ep^2)*w^3) + w^2*(v + w)*(w^2*(7*v + w) + 
       4*ep^2*(4*v^3 + 16*v^2*w + 35*v*w^2 + 30*w^3) + 
       ep*(12*v^3 + 50*v^2*w + 119*v*w^2 + 96*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 
  -((ep^2*(u^5*((1 + 8*ep + 8*ep^2)*v^2 + (-1 + 6*ep + 8*ep^2)*v*w + 
        2*(-1 + 5*ep + 8*ep^2)*w^2) + u^4*(-3*(3 + 2*ep)*v^3 + 
        (-9 + 76*ep + 88*ep^2)*v^2*w + 2*(-6 + 71*ep + 88*ep^2)*v*w^2 + 
        12*(-1 + 7*ep + 10*ep^2)*w^3) + u^2*(v + w)*
       ((1 + 8*ep + 8*ep^2)*v^4 + (-3 + 103*ep + 108*ep^2)*v^3*w + 
        2*ep*(347 + 388*ep)*v^2*w^2 + (23 + 1491*ep + 1740*ep^2)*v*w^3 + 
        4*(-5 + 201*ep + 254*ep^2)*w^4) + 
      u^3*(-3*(3 + 2*ep)*v^4 + (-41 + 93*ep + 132*ep^2)*v^3*w + 
        7*(-5 + 91*ep + 108*ep^2)*v^2*w^2 + (-28 + 905*ep + 1108*ep^2)*v*
         w^3 + (-25 + 379*ep + 500*ep^2)*w^4) + 
      u*w*(v + w)*((1 + 16*ep + 16*ep^2)*v^4 + (15 + 266*ep + 272*ep^2)*v^3*
         w + (51 + 1109*ep + 1212*ep^2)*v^2*w^2 + 2*(23 + 828*ep + 960*ep^2)*
         v*w^3 + (-3 + 757*ep + 932*ep^2)*w^4) + 
      w^2*(v + w)^2*(w*(9*v^2 + 19*v*w + 2*w^2) + 
        4*ep^2*(6*v^3 + 39*v^2*w + 103*v*w^2 + 78*w^3) + 
        ep*(20*v^3 + 149*v^2*w + 371*v*w^2 + 258*w^3))))/
    ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^3*(u + v + w))), 
  -((ep^2*(u^5*((2 + 19*ep + 20*ep^2)*v^2 + (-2 + 27*ep + 36*ep^2)*v*w + 
        2*(-2 + 13*ep + 20*ep^2)*w^2) + u^4*(3*(-6 + 11*ep + 20*ep^2)*v^3 + 
        (-18 + 359*ep + 452*ep^2)*v^2*w + (-24 + 569*ep + 732*ep^2)*v*w^2 + 
        (-24 + 279*ep + 388*ep^2)*w^3) + u^3*(3*(-6 + 11*ep + 20*ep^2)*v^4 + 
        2*(-41 + 321*ep + 436*ep^2)*v^3*w + 5*(-14 + 505*ep + 636*ep^2)*v^2*
         w^2 + (-56 + 3109*ep + 3948*ep^2)*v*w^3 + 
        (-50 + 1211*ep + 1604*ep^2)*w^4) + u*w*(v + w)*
       ((2 + 47*ep + 52*ep^2)*v^4 + 2*(15 + 401*ep + 452*ep^2)*v^3*w + 
        (102 + 3247*ep + 3796*ep^2)*v^2*w^2 + (92 + 4695*ep + 5684*ep^2)*v*
         w^3 + (-6 + 2123*ep + 2676*ep^2)*w^4) + 
      u^2*(v + w)*((2 + 19*ep + 20*ep^2)*v^4 + 2*(-3 + 205*ep + 244*ep^2)*v^3*
         w + ep*(2435 + 2948*ep)*v^2*w^2 + (46 + 4617*ep + 5660*ep^2)*v*w^3 + 
        (-40 + 2385*ep + 3068*ep^2)*w^4) + w^2*(v + w)^2*
       (2*w*(9*v^2 + 19*v*w + 2*w^2) + 4*ep^2*(14*v^3 + 111*v^2*w + 
          289*v*w^2 + 216*w^3) + ep*(46*v^3 + 397*v^2*w + 991*v*w^2 + 
          696*w^3))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^3*
     (u + v + w))), 
  -((ep^2*(u^5*((2 + 25*ep + 28*ep^2)*v^2 + 2*(-1 + 15*ep + 20*ep^2)*v*w + 
        (-4 + 11*ep + 20*ep^2)*w^2) + u^4*(3*(-6 + 17*ep + 28*ep^2)*v^3 + 
        2*(-9 + 181*ep + 228*ep^2)*v^2*w + 4*(-6 + 113*ep + 144*ep^2)*v*w^2 + 
        (-24 + 153*ep + 220*ep^2)*w^3) + 2*u*w*(v + w)*
       ((1 + 25*ep + 28*ep^2)*v^4 + (15 + 341*ep + 372*ep^2)*v^3*w + 
        (51 + 1283*ep + 1444*ep^2)*v^2*w^2 + (46 + 1785*ep + 2092*ep^2)*v*
         w^3 + (-3 + 778*ep + 960*ep^2)*w^4) + 
      u^3*(3*(-6 + 17*ep + 28*ep^2)*v^4 + 2*(-41 + 321*ep + 436*ep^2)*v^3*w + 
        2*(-35 + 1072*ep + 1336*ep^2)*v^2*w^2 + 4*(-14 + 577*ep + 720*ep^2)*v*
         w^3 + (-50 + 761*ep + 1004*ep^2)*w^4) + 
      u^2*(v + w)*((2 + 25*ep + 28*ep^2)*v^4 + (-6 + 407*ep + 484*ep^2)*v^3*
         w + ep*(2057 + 2444*ep)*v^2*w^2 + (46 + 3555*ep + 4244*ep^2)*v*w^3 + 
        (-40 + 1641*ep + 2076*ep^2)*w^4) + w^2*(v + w)^2*
       (2*w*(9*v^2 + 19*v*w + 2*w^2) + 4*ep^2*(9*v^3 + 79*v^2*w + 208*v*w^2 + 
          162*w^3) + ep*(31*v^3 + 301*v^2*w + 748*v*w^2 + 534*w^3))))/
    ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^3*(u + v + w))), 
  (-2*ep^2*(2*u^5*((1 + 8*ep + 8*ep^2)*v^2 + (-1 + 6*ep + 8*ep^2)*v*w + 
       2*(-1 + 2*ep + 4*ep^2)*w^2) + u^4*(2*(-5 + ep + 4*ep^2)*v^3 + 
       3*(-4 + 39*ep + 44*ep^2)*v^2*w + (-27 + 160*ep + 208*ep^2)*v*w^2 + 
       (-25 + 69*ep + 116*ep^2)*w^3) + u^3*(2*(-5 + ep + 4*ep^2)*v^4 + 
       2*(-26 + 71*ep + 92*ep^2)*v^3*w + 10*(-7 + 74*ep + 88*ep^2)*v^2*w^2 + 
       (-87 + 936*ep + 1184*ep^2)*v*w^3 + (-59 + 348*ep + 496*ep^2)*w^4) + 
     u*w*(v + w)*((2 + 32*ep + 32*ep^2)*v^4 + (17 + 358*ep + 360*ep^2)*v^3*
        w + 2*(19 + 644*ep + 696*ep^2)*v^2*w^2 + (9 + 1798*ep + 2088*ep^2)*v*
        w^3 + (-29 + 786*ep + 984*ep^2)*w^4) + 
     u^2*(v + w)*(2*(1 + 8*ep + 8*ep^2)*v^4 + (-2 + 161*ep + 164*ep^2)*v^3*
        w + (-18 + 829*ep + 916*ep^2)*v^2*w^2 + (-26 + 1609*ep + 1892*ep^2)*v*
        w^3 + (-63 + 797*ep + 1044*ep^2)*w^4) + 
     w^2*(v + w)^2*(w*(9*v^2 + 15*v*w - 4*w^2) + 
       4*ep^2*(8*v^3 + 47*v^2*w + 114*v*w^2 + 84*w^3) + 
       ep*(28*v^3 + 183*v^2*w + 414*v*w^2 + 276*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 0, 
  -((ep*(2*w*(u + w)*(v + w)*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
      4*ep^3*(u + w)*(v + w)*(3*u^2*(2*v + 5*w) + 
        u*(8*v^2 + 43*v*w + 42*w^2) + 2*(v^3 + 10*v^2*w + 22*v*w^2 + 
          13*w^3)) + ep^2*(u + w)*(4*(v + w)^2*(2*v^2 + 19*v*w + 33*w^2) + 
        u^2*(24*v^2 + 91*v*w + 75*w^2) + u*(32*v^3 + 219*v^2*w + 399*v*w^2 + 
          212*w^3)) + ep*(2*w^2*(v + w)^2*(9*v + 22*w) + 
        u^3*(5*v^2 + 23*v*w + 24*w^2) + 3*u^2*(2*v^3 + 19*v^2*w + 46*v*w^2 + 
          31*w^3) + u*(v^4 + 24*v^3*w + 131*v^2*w^2 + 221*v*w^3 + 113*w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w))), 
  (ep^2*(u^2*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) + 
     u*((1 + 8*ep + 8*ep^2)*v^2 + (-1 + 15*ep + 20*ep^2)*v*w + 
       (-5 + 3*ep + 12*ep^2)*w^2) + w*(v + w)*(-2*w + 4*ep^2*(v + 4*w) + 
       ep*(3*v + 10*w))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)*(v + w)^2), 
  (ep^2*((1 + 8*ep + 8*ep^2)*u^2*(v + w) + 4*ep*w*(v + w)*
      (2*(1 + ep)*v + (5 + 6*ep)*w) + u*((1 + 8*ep + 8*ep^2)*v^2 + 
       2*(1 + 15*ep + 16*ep^2)*v*w + (1 + 28*ep + 32*ep^2)*w^2)))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)), 
  -((ep^2*(u^4*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) + 
      2*u^3*(v + w)*((3 + 16*ep + 16*ep^2)*v + 2*(-1 + 6*ep + 10*ep^2)*w) + 
      w^2*(v + w)^2*((6 + 27*ep + 28*ep^2)*v + 2*(5 + 23*ep + 24*ep^2)*w) + 
      u*w*(v + w)*((3 + 33*ep + 44*ep^2)*v^2 + 2*(12 + 77*ep + 88*ep^2)*v*w + 
        (23 + 135*ep + 148*ep^2)*w^2) + u^2*((5 + 24*ep + 24*ep^2)*v^3 + 
        (17 + 127*ep + 148*ep^2)*v^2*w + 4*(5 + 52*ep + 64*ep^2)*v*w^2 + 
        (11 + 115*ep + 140*ep^2)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
     (v + w)^2*(u + v + w))), 
  (ep^2*(u^4*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) + 
     ep*w*(v + w)^2*(8*(1 + ep)*v^2 + (17 + 20*ep)*v*w - 2*(3 + 4*ep)*w^2) + 
     u^3*((7 + 40*ep + 40*ep^2)*v^2 + 2*(3 + 35*ep + 40*ep^2)*v*w + 
       (-7 - 2*ep + 8*ep^2)*w^2) + u*(v + w)*((1 + 8*ep + 8*ep^2)*v^3 + 
       (8 + 77*ep + 84*ep^2)*v^2*w + (13 + 116*ep + 128*ep^2)*v*w^2 - 
       (2 + 5*ep + 4*ep^2)*w^3) + u^2*((7 + 40*ep + 40*ep^2)*v^3 + 
       (27 + 185*ep + 196*ep^2)*v^2*w + 8*(2 + 21*ep + 24*ep^2)*v*w^2 + 
       (-7 + ep + 12*ep^2)*w^3)))/(2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^2*(u + v + w)), 
  (4*ep*(u + v + 2*w)*(w*(v + w)*((1 + ep)*(1 + 4*ep)^2*v + 
       (1 + 9*ep + 42*ep^2 + 40*ep^3)*w) + 
     u*((1 + ep)*(v + 4*ep*v)^2 + (2 + 18*ep + 57*ep^2 + 44*ep^3)*v*w + 
       (1 + 9*ep + 42*ep^2 + 40*ep^3)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*w*
    (u + w)^2*(v + w)^2), (ep^2*(u^4*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) + 
     ep*w*(v + w)^2*(8*(1 + ep)*v^2 - (7 + 12*ep)*v*w - 18*(3 + 4*ep)*w^2) + 
     u^3*((7 + 40*ep + 40*ep^2)*v^2 + 2*(3 + 29*ep + 32*ep^2)*v*w - 
       (7 + 26*ep + 24*ep^2)*w^2) + u^2*((7 + 40*ep + 40*ep^2)*v^3 + 
       (27 + 161*ep + 164*ep^2)*v^2*w + 4*(4 + 15*ep + 12*ep^2)*v*w^2 - 
       (7 + 95*ep + 116*ep^2)*w^3) + u*(v + w)*((1 + 8*ep + 8*ep^2)*v^3 + 
       (8 + 65*ep + 68*ep^2)*v^2*w + (13 + 20*ep)*v*w^2 - 
       (2 + 125*ep + 164*ep^2)*w^3)))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep^2*(u^3*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) + 
     u*(-v^3 + (-2 + 21*ep + 20*ep^2)*v^2*w + (-3 + 52*ep + 56*ep^2)*v*w^2 + 
       (-5 + 21*ep + 28*ep^2)*w^3) + 
     u^2*((v - 5*w)*w + 4*ep^2*(2*v^2 + 9*v*w + 3*w^2) + 
       ep*(8*v^2 + 33*v*w + 5*w^2)) + w*(v + w)*
      (-2*w^2 + 4*ep^2*w*(3*v + 4*w) + ep*(4*v^2 + 17*v*w + 14*w^2))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)), 0, 0, 0, 
  (ep*(2*w*(u + w)*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) - 
     ep^2*(u + w)*(u^3*w*(27*v + 11*w) - u*(v + w)^2*(9*v^2 - 7*v*w + w^2) + 
       (v + w)^3*(3*v^2 + 45*v*w + 58*w^2) + 
       u^2*(-12*v^3 - 2*v^2*w + 13*v*w^2 + 3*w^3)) - 
     4*ep^3*(u + w)*(v + w)*(5*u^3*w + u^2*(-2*v^2 + 2*v*w + 11*w^2) + 
       (v + w)^2*(v^2 + 11*v*w + 28*w^2) + u*(-v^3 + 4*v^2*w + 24*v*w^2 + 
         19*w^3)) + ep*(4*u^4*w*(-2*v + w) + 3*w^2*(v + w)^3*(v + 11*w) + 
       u*w*(v + w)^2*(v^2 + 50*v*w + 91*w^2) + 
       2*u^3*(3*v^3 + 5*v^2*w + 13*v*w^2 + 17*w^3) + 
       2*u^2*(3*v^4 + 17*v^3*w + 54*v^2*w^2 + 84*v*w^3 + 44*w^4))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
  (ep^3*(3 + 4*ep)*(u^2 + 3*u*v + 3*v^2 + 2*u*w + 4*v*w + w^2))/
   ((1 + 2*ep)*(1 + 4*ep)*(u + w)*(v + w)^2), 
  (ep^2*(2*ep*(3 + 4*ep)*u^3*w + ep*w*(v + w)^2*((5 + 4*ep)*v + 
       2*(7 + 8*ep)*w) + u^2*((1 + 5*ep + 4*ep^2)*v^2 + 
       2*(1 + 14*ep + 16*ep^2)*v*w + (1 + 29*ep + 36*ep^2)*w^2) + 
     u*(v + w)*((1 + 5*ep + 4*ep^2)*v^2 + 2*(1 + 12*ep + 12*ep^2)*v*w + 
       (1 + 37*ep + 44*ep^2)*w^2)))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^2), (ep^2*(2*ep*(3 + 4*ep)*u^4*w*(v + 3*w) + 
     u^3*(-((5 + 7*ep + 4*ep^2)*v^3) + (-15 + 3*ep + 20*ep^2)*v^2*w + 
       (-15 + 81*ep + 124*ep^2)*v*w^2 + (-5 + 83*ep + 116*ep^2)*w^3) + 
     u^2*(v + w)*((-4 + ep + 4*ep^2)*v^3 + 2*(-7 + 32*ep + 44*ep^2)*v^2*w + 
       (-16 + 233*ep + 308*ep^2)*v*w^2 + 2*(-3 + 109*ep + 144*ep^2)*w^3) + 
     u*(v + w)^2*((1 + 8*ep + 8*ep^2)*v^3 + 2*(5 + 48*ep + 48*ep^2)*v^2*w + 
       (11 + 314*ep + 360*ep^2)*v*w^2 + 2*(1 + 155*ep + 192*ep^2)*w^3) + 
     w*(v + w)^3*(3*w*(3*v + w) + 4*ep^2*(2*v^2 + 21*v*w + 47*w^2) + 
       ep*(8*v^2 + 87*v*w + 157*w^2))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^3*(u + v + w)), 
  (ep*(-2*w*(u + w)*(v + w)^3*(u + v + w) - ep*(v + w)^3*
      (4*u^3 + 3*w^2*(3*v + 5*w) + 2*u^2*(v + 11*w) + 
       u*(-2*v^2 + 7*v*w + 33*w^2)) + 4*ep^3*(u + w)*
      (2*u^3*w*(v + 3*w) + 2*u^2*w*(4*v^2 + 15*v*w + 11*w^2) + 
       (v + w)^3*(3*v^2 + 16*v*w + 37*w^2) + u*(v + w)^2*
        (3*v^2 + 19*v*w + 38*w^2)) + ep^2*(u + w)*(6*u^3*w*(v + 3*w) + 
       u*(v + w)^2*(11*v^2 + 45*v*w + 100*w^2) + 
       (v + w)^3*(13*v^2 + 52*v*w + 105*w^2) + 
       u^2*(-2*v^3 + 18*v^2*w + 84*v*w^2 + 64*w^3))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
  (-2*ep*(2*(v + w)^2*(u + v + 2*w) + 18*ep*(v + w)^2*(u + v + 2*w) + 
     4*ep^3*(3*u^3 + 8*v^3 + 35*v^2*w + 52*v*w^2 + 25*w^3 + 
       3*u^2*(3*v + 5*w) + u*(11*v^2 + 37*v*w + 29*w^2)) + 
     3*ep^2*(3*u^3 + 16*v^3 + 67*v^2*w + 92*v*w^2 + 41*w^3 + 
       3*u^2*(3*v + 5*w) + u*(19*v^2 + 53*v*w + 37*w^2))))/
   ((1 + 6*ep + 8*ep^2)*(u + w)^2*(v + w)^2), 
  (ep^2*(4*ep*(3 + 4*ep)*u^4*w^2 - 2*u^3*((2 + ep)*v^3 + 3*(2 + ep)*v^2*w - 
       3*(-2 + 5*ep + 8*ep^2)*v*w^2 + (2 - 23*ep - 32*ep^2)*w^3) + 
     u^2*(v + w)*((-2 + 11*ep + 12*ep^2)*v^3 + 2*(-4 + 39*ep + 44*ep^2)*v^2*
        w + (-10 + 171*ep + 204*ep^2)*v*w^2 + 4*(-1 + 35*ep + 44*ep^2)*w^3) + 
     u*(v + w)^2*((2 + 13*ep + 12*ep^2)*v^3 + (13 + 118*ep + 112*ep^2)*v^2*
        w + 2*(7 + 149*ep + 160*ep^2)*v*w^2 + (3 + 241*ep + 284*ep^2)*w^3) + 
     w*(v + w)^3*(3*w*(3*v + w) + 4*ep^2*(3*v^2 + 22*v*w + 39*w^2) + 
       ep*(13*v^2 + 94*v*w + 135*w^2))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^3*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(-2*(u + w)*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
     4*ep^3*(u + w)*(-4*v^4 + 56*v^2*w^2 + 108*v*w^3 + 56*w^4 + 
       2*u^3*(2*v + w) + u^2*(4*v^2 + 25*v*w + 11*w^2) + 
       u*(-4*v^3 + 23*v^2*w + 77*v*w^2 + 42*w^3)) + 
     ep^2*(u + w)*(-34*v^4 - 86*v^3*w + 46*v^2*w^2 + 242*v*w^3 + 144*w^4 + 
       2*u^3*(7*v + 2*w) + u^2*(-18*v^2 + 39*v*w + 7*w^2) + 
       u*(-66*v^3 - 87*v^2*w + 83*v*w^2 + 64*w^3)) + 
     ep*(u^4*(v - 2*w) - u^3*(27*v^2 + 37*v*w + 28*w^2) - 
       u^2*(45*v^3 + 167*v^2*w + 182*v*w^2 + 87*w^3) - 
       w*(18*v^4 + 81*v^3*w + 134*v^2*w^2 + 105*v*w^3 + 34*w^4) - 
       u*(17*v^4 + 120*v^3*w + 265*v^2*w^2 + 245*v*w^3 + 95*w^4))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (-2*ep*(w*(u + w)*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
     8*ep^3*(u + w)*(v + w)*(v^2 + 5*v*w + 5*w^2 + u*(v + 3*w)) + 
     2*ep^2*(u + w)*(4*v^3 + 4*u^2*w + 27*v^2*w + 49*v*w^2 + 26*w^3 + 
       u*(4*v^2 + 22*v*w + 22*w^2)) + 
     ep*(-(u^3*(v - 5*w)) + u^2*w*(11*v + 23*w) + 
       w^2*(9*v^2 + 23*v*w + 14*w^2) + u*(v^3 + 11*v^2*w + 36*v*w^2 + 
         32*w^3))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)), 
  (ep^2*(u^3*((1 + 5*ep + 4*ep^2)*v - (2 + 5*ep + 4*ep^2)*w) + 
     u^2*((1 + 5*ep + 4*ep^2)*v^2 + 2*ep*(7 + 8*ep)*v*w - 
       (7 + 11*ep + 4*ep^2)*w^2) + u*w*((1 + 23*ep + 28*ep^2)*v^2 + 
       (-3 + 31*ep + 44*ep^2)*v*w + (-7 - 2*ep + 8*ep^2)*w^2) + 
     2*w*(v + w)*(-w^2 + 4*ep^2*(v^2 + 3*v*w + w^2) + 
       ep*(3*v^2 + 9*v*w + 2*w^2))))/((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^2), (ep^2*(u^5*((1 + 8*ep + 8*ep^2)*v - 2*(1 + ep)*w) + 
     u^4*((-4 + ep + 4*ep^2)*v^2 + 2*(5 + 51*ep + 52*ep^2)*v*w + 
       (-7 + 31*ep + 44*ep^2)*w^2) + u^2*w*(2*(-5 + 14*ep + 20*ep^2)*v^3 + 
       (-7 + 412*ep + 488*ep^2)*v^2*w + 2*(13 + 497*ep + 584*ep^2)*v*w^2 + 
       8*(-2 + 60*ep + 77*ep^2)*w^3) + u^3*(-((5 + 7*ep + 4*ep^2)*v^3) + 
       (-13 + 90*ep + 112*ep^2)*v^2*w + (23 + 469*ep + 524*ep^2)*v*w^2 + 
       2*(-7 + 111*ep + 144*ep^2)*w^3) + w^2*(v + w)*
      ((7*v - w)*w^2 + 4*ep^2*(6*v^3 + 28*v^2*w + 57*v*w^2 + 43*w^3) + 
       ep*(18*v^3 + 90*v^2*w + 193*v*w^2 + 137*w^3)) + 
     u*w*(w*(-5*v^3 + 9*v^2*w + 18*v*w^2 - 8*w^3) + 
       4*ep^2*(2*v^4 + 41*v^3*w + 180*v^2*w^2 + 285*v*w^3 + 136*w^4) + 
       ep*(6*v^4 + 131*v^3*w + 606*v^2*w^2 + 949*v*w^3 + 428*w^4))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  -((ep^2*(u^4*(-6*v^2 + 20*v*w + 2*w^2) + 
      u^2*w*(14*v^3 + 45*v^2*w + 42*v*w^2 - 31*w^3) + 
      u^3*(-6*v^3 + 11*v^2*w + 62*v*w^2 - 9*w^3) + 
      u*w*(8*v^4 + 10*v^3*w + v^2*w^2 - 16*v*w^3 - 27*w^4) - 
      w^2*(6*v^4 + 22*v^3*w + 25*v^2*w^2 + 16*v*w^3 + 7*w^4) + 
      4*ep^2*(u^5*(v + w) + u^4*(-v^2 + 24*v*w + 9*w^2) + 
        u^3*(-2*v^3 + 26*v^2*w + 111*v*w^2 + 47*w^3) + 
        u^2*w*(14*v^3 + 101*v^2*w + 220*v*w^2 + 105*w^3) + 
        w^2*(3*v^4 + 18*v^3*w + 53*v^2*w^2 + 72*v*w^3 + 34*w^4) + 
        u*w*(5*v^4 + 34*v^3*w + 125*v^2*w^2 + 204*v*w^3 + 100*w^4)) + 
      ep*(3*u^5*(v + w) + u^4*(-9*v^2 + 108*v*w + 37*w^2) + 
        u^3*(-12*v^3 + 118*v^2*w + 467*v*w^2 + 157*w^3) + 
        u^2*w*(76*v^3 + 431*v^2*w + 814*v*w^2 + 319*w^3) + 
        w^2*(v^4 + 32*v^3*w + 149*v^2*w^2 + 222*v*w^3 + 104*w^4) + 
        u*w*(27*v^4 + 136*v^3*w + 443*v^2*w^2 + 674*v*w^3 + 300*w^4))))/
    ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w))), 
  (ep^3*(3 + 4*ep)*(3*u^2 + (v + w)^2 + u*(3*v + 4*w)))/
   ((1 + 2*ep)*(1 + 4*ep)*(u + w)^2*(v + w)), 
  (ep*(2*w*(u + w)^2*(v + w)^2*(u + v + w) + ep*(u + w)^2*
      (2*u^3*(v - 2*w) - 2*u^2*(v^2 - 3*v*w + 5*w^2) + 
       u*(-4*v^3 + 13*v^2*w + 34*v*w^2 + 5*w^3) + 
       w*(18*v^3 + 59*v^2*w + 56*v*w^2 + 15*w^3)) + 
     4*ep^3*(u^5*(3*v - w) + u^4*(3*v^2 + 29*v*w + 6*w^2) + 
       u^3*w*(42*v^2 + 145*v*w + 67*w^2) + u^2*w*(20*v^3 + 162*v^2*w + 
         329*v*w^2 + 159*w^3) + w^2*(6*v^4 + 40*v^3*w + 101*v^2*w^2 + 
         114*v*w^3 + 47*w^4) + 2*u*w*(v^4 + 28*v^3*w + 112*v^2*w^2 + 
         162*v*w^3 + 73*w^4)) + ep^2*(u^5*(13*v - 7*w) + 
       u^4*(11*v^2 + 115*v*w + 4*w^2) + u^3*(-2*v^3 + 166*v^2*w + 553*v*w^2 + 
         205*w^3) + u^2*w*(86*v^3 + 658*v^2*w + 1253*v*w^2 + 541*w^3) + 
       w^2*(18*v^4 + 150*v^3*w + 401*v^2*w^2 + 440*v*w^3 + 171*w^4) + 
       2*u*w*(3*v^4 + 113*v^3*w + 452*v^2*w^2 + 621*v*w^3 + 259*w^4))))/
   (2*(1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  (-2*ep*((1 + 9*ep + 33*ep^2 + 28*ep^3)*u^2 + (1 + 9*ep + 51*ep^2 + 52*ep^3)*
      u*v + 3*(1 + 9*ep + 36*ep^2 + 32*ep^3)*u*w + w*(v + 2*w) + 
     9*ep*w*(v + 2*w) + 4*ep^3*(3*v^2 + 16*v*w + 17*w^2) + 
     ep^2*(9*v^2 + 60*v*w + 75*w^2)))/((1 + 2*ep)*(1 + 4*ep)*(u + w)^2*
    (v + w)), (ep^2*(u^5*((2 + 13*ep + 12*ep^2)*v - (4 + 7*ep + 4*ep^2)*w) + 
     u^4*((-2 + 11*ep + 12*ep^2)*v^2 + (10 + 109*ep + 108*ep^2)*v*w + 
       2*(-9 - ep + 8*ep^2)*w^2) + u^3*(-2*(2 + ep)*v^3 + 
       (-9 + 94*ep + 104*ep^2)*v^2*w + (12 + 397*ep + 436*ep^2)*v*w^2 + 
       (-37 + 121*ep + 188*ep^2)*w^3) + u*w^2*((-4 + 70*ep + 80*ep^2)*v^3 + 
       (5 + 406*ep + 456*ep^2)*v^2*w + 2*(1 + 345*ep + 408*ep^2)*v*w^2 + 
       (-19 + 314*ep + 408*ep^2)*w^3) + u^2*w*(2*(-4 + 7*ep + 8*ep^2)*v^3 + 
       (-7 + 304*ep + 336*ep^2)*v^2*w + (4 + 755*ep + 876*ep^2)*v*w^2 + 
       (-39 + 325*ep + 444*ep^2)*w^3) + w^2*(v + w)*((5*v - 3*w)*w^2 + 
       4*ep^2*(4*v^3 + 16*v^2*w + 37*v*w^2 + 33*w^3) + 
       ep*(12*v^3 + 54*v^2*w + 131*v*w^2 + 105*w^3))))/
   ((1 + 2*ep)*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-4*ep*(u + v + 2*w))/((u + w)*(v + w)), 
  (-2*ep*(u + v + 3*w))/(w*(u + v + w)), (ep*(u^2 - v*w + u*(v + w)))/
   (w*(u + w)*(u + v + w)), 
  (ep*(u^2*v + 2*w*(v + w)^2 + u*(v^2 + 4*v*w + 2*w^2)))/
   (w*(u + w)*(v + w)*(u + v + w)), 
  -((ep*(u + 2*v + 3*w))/((u + w)*(v + w))), ep/(u + w), 0, 0, 0}, 
 {(-3*ep*(w*(u + w)^2*(2*u + w)*(u + v + w) + 
     ep*(-(u^4*(v - 3*w)) + w^2*(v + w)^2*(3*v + 2*w) - 
       u^3*(v^2 + 5*v*w - 6*w^2) + u*w^2*(v^2 + 3*v*w + 4*w^2) + 
       u^2*w*(-5*v^2 - 8*v*w + 5*w^2))))/(2*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*
    (u + v + w)), (-3*ep^2*w*(u + v + w))/((1 + 4*ep)*(u + w)^2*(v + w)), 
  (-3*ep*((1 + 2*ep)*u^3*(v + 2*w) + w^2*(v + w)*(v + 4*ep*v + 3*w + 
       6*ep*w) + (1 + 2*ep)*u*w*(2*v^2 + 9*v*w + 8*w^2) + 
     u^2*((1 + 2*ep)*v^2 + 2*(3 + 5*ep)*v*w + 7*(1 + 2*ep)*w^2)))/
   (2*(1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)), 
  (-3*ep*(-((u + w)^3*(9*v^3 + 4*u^2*w + 22*v^2*w + 29*v*w^2 + 16*w^3 + 
        u*(9*v^2 + 8*v*w + 11*w^2))) + ep*(-2*u^4*v*(v - 23*w) + 
       u^5*(5*v - 3*w) + u^3*(-7*v^3 + 13*v^2*w + 206*v*w^2 + 90*w^3) + 
       u*w^2*(4*v^3 + 152*v^2*w + 397*v*w^2 + 225*w^3) + 
       u^2*w*(-21*v^3 + 87*v^2*w + 428*v*w^2 + 240*w^3) + 
       2*w^2*(4*v^4 + 13*v^3*w + 40*v^2*w^2 + 67*v*w^3 + 36*w^4))))/
   (2*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  (-3*ep*(-2*(u + w)^3*(3*v^3 + u^2*w + 7*v^2*w + 9*v*w^2 + 5*w^3 + 
       u*(3*v^2 + 2*v*w + 3*w^2)) + 
     ep*(4*u^5*v + u^4*(-v^2 + 33*v*w + 6*w^2) + 
       u^3*(-5*v^3 + 6*v^2*w + 132*v*w^2 + 61*w^3) + 
       u*w^2*(-v^3 + 84*v^2*w + 236*v*w^2 + 135*w^3) + 
       u^2*w*(-15*v^3 + 46*v^2*w + 260*v*w^2 + 147*w^3) + 
       w^2*(4*v^4 + 13*v^3*w + 45*v^2*w^2 + 79*v*w^3 + 43*w^4))))/
   (2*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 
  (ep*(w*(u + w)^2*(3*u^2 - v^2 + w^2 + 2*u*(v + 2*w)) - 
     ep*(3*u^4*(v - w) - 3*v*w^2*(v + w)^2 + u^3*(4*v^2 + 17*v*w - 3*w^2) + 
       u*w*(2*v^3 + 10*v^2*w + 15*v*w^2 + 3*w^3) + 
       u^2*(v^3 + 16*v^2*w + 32*v*w^2 + 3*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (-2*ep*(w*(u + w)^2*(2*u + w)*(u + v + w) + 
     ep*(-2*u^4*(v - w) + 3*w^2*(v + w)^3 + u^3*(-3*v^2 - 10*v*w + 3*w^2) - 
       u^2*(v^3 + 11*v^2*w + 15*v*w^2 - 3*w^3) + 
       u*w*(-2*v^3 - 3*v^2*w + 2*v*w^2 + 5*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 0, 
  (2*ep*(-((u + w)^2*(2*u*v^2 + 2*v^3 + u^2*w + u*v*w + 4*v^2*w + 3*u*w^2 + 
        6*v*w^2 + 4*w^3)) + ep*(u^4*(3*v + w) + 
       u^3*(6*v^2 + 25*v*w + 7*w^2) + w^2*(-v^3 + 8*v^2*w + 27*v*w^2 + 
         18*w^3) + u^2*(3*v^3 + 32*v^2*w + 76*v*w^2 + 29*w^3) + 
       u*w*(6*v^3 + 38*v^2*w + 81*v*w^2 + 41*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  -((ep*((u + w)^2*(3*u^2*w + (v + w)^2*(v + 4*w) + 
        u*(v^2 + 7*v*w + 6*w^2)) + ep*(u^4*(v + 7*w) - 
        w*(v + w)^2*(3*v^2 + 13*v*w + 5*w^2) + 
        u^3*(5*v^2 + 12*v*w + 19*w^2) - u*w*(7*v^3 + 28*v^2*w + 26*v*w^2 + 
          5*w^3) + 2*u^2*(2*v^3 + 3*v^2*w + 4*v*w^2 + 6*w^3))))/
    ((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w))), 
  (2*ep*((u + w)^2*(u*v + (v + w)^2) + ep*(u^4 + u^3*(5*v + 4*w) + 
       u*w*(8*v^2 + 9*v*w - 2*w^2) - w^2*(v^2 + 3*v*w + 2*w^2) + 
       u^2*(4*v^2 + 17*v*w + 3*w^2))))/((1 + 4*ep)*w*(u + w)^2*(v + w)*
    (u + v + w)), 
  (ep*(-((u + w)^2*(u^2*w - 3*(v + w)^2*(v + 2*w) - 
        u*(3*v^2 + 5*v*w + 2*w^2))) + ep*(u^4*(v - w) - v*w^2*(v + w)^2 + 
       u^3*(9*v^2 + 19*v*w + 6*w^2) + u*w*(13*v^3 + 37*v^2*w + 32*v*w^2 + 
         8*w^3) + u^2*(8*v^3 + 42*v^2*w + 51*v*w^2 + 15*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (-2*ep*(-((u + w)^2*(u^2*w - 2*u*v*(v + w) - (v + w)^2*(2*v + 3*w))) + 
     ep*u*(u^3*(v - w) + u^2*(7*v^2 + 14*v*w + 3*w^2) + 
       w*(12*v^3 + 33*v^2*w + 26*v*w^2 + 5*w^3) + 
       u*(6*v^3 + 34*v^2*w + 39*v*w^2 + 9*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 0, 
  (ep*(-(w*(u + w)^2*(u + v + w)) + 
     ep*(u^3*(v - w) + u*w*(2*v^2 - 3*v*w - 7*w^2) + 
       u^2*(v^2 + 3*v*w - 2*w^2) - 3*w^2*(v^2 + 3*v*w + 2*w^2))))/
   ((u + w)^2*(v + w)^2*(w + 4*ep*w)), 
  (2*ep*(w*(u + w)^2*(u + v + w) + 
     ep*(u^3*(-v + w) - u^2*(v^2 + 3*v*w - 2*w^2) + 
       3*w^2*(v^2 + 3*v*w + 2*w^2) + u*w*(-2*v^2 + 3*v*w + 7*w^2))))/
   ((u + w)^2*(v + w)^2*(w + 4*ep*w)), 
  (ep*(2*w*(u + v + w) + ep*(v + w)*(2*u + 2*v + 3*w)))/
   ((1 + 4*ep)*w*(v + w)*(u + v + w)), 
  (2*ep*((v + w)*(v + w - 3*ep*w) + u*(v - 2*ep*w)))/
   ((1 + 4*ep)*w*(v + w)*(u + v + w)), 
  (ep*((u + w)^3*(-v^3 + u^2*w - v^2*w - v*w^2 - w^3 + 
       u*(-v^2 + 2*v*w + w^2)) + ep*(u^5*(-v + w) - 
       2*u^4*(2*v^2 + 4*v*w + w^2) - u^3*(3*v^3 + 20*v^2*w + 9*v*w^2 - 
         2*w^3) + u^2*w*(-9*v^3 - 14*v^2*w + 33*v*w^2 + 28*w^3) + 
       u*w^2*(5*v^3 + 30*v^2*w + 66*v*w^2 + 37*w^3) + 
       w^2*(4*v^4 + 15*v^3*w + 28*v^2*w^2 + 31*v*w^3 + 14*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  (2*ep*(u^4*v*(v + 3*ep*v - (2 + 3*ep)*w) + 
     u^3*((1 + 3*ep)*v^3 + (3 + 11*ep)*v^2*w - 6*(1 + 5*ep)*v*w^2 + 
       (1 - 20*ep)*w^3) + u^2*w*((3 + 9*ep)*v^3 + (3 - 7*ep)*v^2*w - 
       2*(3 + 47*ep)*v*w^2 + 3*(1 - 20*ep)*w^3) + 
     u*w^2*((3 - 5*ep)*v^3 - 2*(1 + 55*ep)*v*w^2 + 3*(1 - 20*ep)*w^3 + 
       v^2*(w - 49*ep*w)) + w^2*(w*(v^3 + w^3) - 
       ep*(4*v^4 + 15*v^3*w + 34*v^2*w^2 + 43*v*w^3 + 20*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 
  (ep*(-((u + w)^3*(3*v^3 + u^2*w + 7*v^2*w + 9*v*w^2 + 5*w^3 + 
        u*(3*v^2 + 2*v*w + 3*w^2))) + 
     ep*(u^5*(v - w) - 2*u^4*(2*v^2 - 4*v*w + w^2) + 
       u^3*(-5*v^3 - 15*v^2*w + 43*v*w^2 + 23*w^3) + 
       u*w^2*(-v^3 + 45*v^2*w + 124*v*w^2 + 70*w^3) + 
       u^2*w*(-15*v^3 + v^2*w + 113*v*w^2 + 71*w^3) + 
       w^2*(4*v^4 + 13*v^3*w + 33*v^2*w^2 + 47*v*w^3 + 23*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  (ep*(-2*(u + w)^3*(3*v^3 + u^2*w + 7*v^2*w + 9*v*w^2 + 5*w^3 + 
       u*(3*v^2 + 2*v*w + 3*w^2)) + 
     ep*(u^5*(3*v - w) + 4*u^4*w*(11*v + 4*w) + 
       u^3*(-3*v^3 + 39*v^2*w + 232*v*w^2 + 130*w^3) + 
       u^2*w*(3*v^3 + 171*v^2*w + 504*v*w^2 + 284*w^3) + 
       w^2*(9*v^4 + 42*v^3*w + 117*v^2*w^2 + 160*v*w^3 + 76*w^4) + 
       u*w*(3*v^4 + 42*v^3*w + 249*v^2*w^2 + 473*v*w^3 + 247*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  (ep*(-2*(u + w)^3*(3*v^3 + u^2*w + 7*v^2*w + 9*v*w^2 + 5*w^3 + 
       u*(3*v^2 + 2*v*w + 3*w^2)) + 
     ep*(u^5*(5*v + w) + u^4*(4*v^2 + 47*v*w + 15*w^2) + 
       u^3*(-v^3 + 37*v^2*w + 186*v*w^2 + 88*w^3) + 
       u*w^2*(4*v^3 + 108*v^2*w + 279*v*w^2 + 159*w^3) + 
       u^2*w*(-3*v^3 + 98*v^2*w + 337*v*w^2 + 184*w^3) + 
       w^2*(2*v^4 + 8*v^3*w + 43*v^2*w^2 + 86*v*w^3 + 49*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  (2*ep*(-((u + w)^3*(4*v^3 + 2*u^2*w + 11*v^2*w + 15*v*w^2 + 8*w^3 + 
        u*(4*v^2 + 5*v*w + 6*w^2))) + 
     ep*(2*u^5*(v - w) + u^4*(-5*v^2 + 8*v*w - 9*w^2) + 
       u^3*(-7*v^3 - 25*v^2*w + 29*v*w^2 + 5*w^3) + 
       u^2*w*(-21*v^3 - 23*v^2*w + 81*v*w^2 + 49*w^3) + 
       u*w^2*(-7*v^3 + 23*v^2*w + 97*v*w^2 + 57*w^3) + 
       w^2*(4*v^4 + 11*v^3*w + 26*v^2*w^2 + 39*v*w^3 + 20*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
  (ep*((1 + 5*ep)*w*(v + w)^2 + u^2*(v + 3*ep*v + ep*w) + 
     u*((1 + 3*ep)*v^2 + (3 + 11*ep)*v*w + (1 + 6*ep)*w^2)))/
   ((1 + 4*ep)*w*(u + w)*(v + w)*(u + v + w)), 
  (ep*(w*(u + w)*(u + v + w) - ep*(u^2*(v - w) + u*(v^2 + 4*v*w + w^2) + 
       w*(3*v^2 + 5*v*w + 2*w^2))))/((1 + 4*ep)*w*(u + w)*(v + w)^2), 
  (ep^2*(2*u^2 + u*(v + w) - w*(v + w)))/((1 + 4*ep)*(u + w)^2*(v + w)), 
  (ep*(-(u^4*w) + w^2*(v + w)^2*(3*v + 4*w) + u^3*(v^2 - v*w - 2*w^2) + 
     u^2*(v^3 + 4*v^2*w + 5*v*w^2 + 3*w^3) + 
     u*w*(2*v^3 + 11*v^2*w + 17*v*w^2 + 8*w^3) + 
     ep*(u + w)*(u^3*(v - w) + 3*w*(v + w)^2*(3*v + 4*w) + 
       u^2*(5*v^2 + 10*v*w + 7*w^2) + u*(4*v^3 + 25*v^2*w + 41*v*w^2 + 
         20*w^3))))/((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (ep*((u + w)^2*(u^2*w - v*(v + w)^2 + u*(-v^2 + v*w + 2*w^2)) - 
     ep*(u^4*(v - w) + (2*v - w)*w^2*(v + w)^2 + 
       u^3*(5*v^2 + 7*v*w - 2*w^2) + u*w*(10*v^3 + 25*v^2*w + 13*v*w^2 - 
         2*w^3) + u^2*(4*v^3 + 23*v^2*w + 19*v*w^2 - 2*w^3))))/
   (2*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (-6*ep^2*(u^2 + w*(3*v + 4*w) + u*(v + 5*w)))/((1 + 4*ep)*(u + w)^2*
    (v + w)), (ep*((u + w)^2*(u^2*w - v*(v + w)^2 + u*(-v^2 + v*w + 2*w^2)) + 
     ep*(u^4*(-v + w) + w^2*(v + w)^2*(4*v + 9*w) + 
       u^3*(-5*v^2 - 5*v*w + 4*w^2) - u^2*(4*v^3 + 19*v^2*w + 3*v*w^2 - 
         14*w^3) + u*w*(-8*v^3 - 5*v^2*w + 23*v*w^2 + 20*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(-((u - v)*w*(u + v + w)) + ep*(u^2*(v - w) + 3*w*(v + w)^2 + 
       u*(v^2 + 5*v*w + 2*w^2))))/((1 + 4*ep)*w*(v + w)^2*(u + v + w)), 0, 0, 
  0, -((ep*(2*(1 + ep)*u + 2*(1 + ep)*v + (4 + ep)*w))/
    ((1 + 4*ep)*w*(u + v + w))), 0, 0, 
  (ep*(2*(1 + ep)*u + 2*(1 + ep)*v + (4 + ep)*w))/((1 + 4*ep)*w*(u + v + w)), 
  (ep*(2*(1 + ep)*u + 2*(1 + ep)*v + (4 + ep)*w))/
   (2*(1 + 4*ep)*w*(u + v + w)), 0, 
  (ep*(2*(1 + ep)*u + 2*(1 + ep)*v + (4 + ep)*w))/((1 + 4*ep)*w*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, (-2*ep*(-3*v^3 - u^2*w - 7*v^2*w - 9*v*w^2 - 5*w^3 - 
     u*(3*v^2 + 2*v*w + 3*w^2) + ep*(u^2*(3*v + w) + 
       4*w*(3*v^2 + 8*v*w + 5*w^2) + u*(3*v^2 + 16*v*w + 5*w^2))))/
   ((1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  (-2*ep*(u*(v + 2*ep*v + 2*w + 6*ep*w) + (1 + 2*ep)*(v^2 + 4*v*w + 3*w^2)))/
   ((1 + 4*ep)*w*(v + w)*(u + v + w)), 
  (ep*((1 + 2*ep)*u^3 + u^2*(v - ep*v + 3*(1 + ep)*w) + 
     u*(w*(2*v + 3*w) - 2*ep*v*(3*v + 4*w)) - 
     (v + w)*(-w^2 + ep*(2*v^2 + 6*v*w + w^2))))/
   ((1 + 4*ep)*(u + w)^2*(v + w)^2), 
  (ep*((u + w)^3*(u*(v - w)^2 + u^2*w + (v - w)^2*(v + w)) - 
     ep*(u^5*(v - w) - 2*u^4*(v^2 - 7*v*w - w^2) + 
       u^3*(-3*v^3 + 4*v^2*w + 79*v*w^2 + 42*w^3) + 
       u^2*w*(-v^3 + 60*v^2*w + 191*v*w^2 + 104*w^3) + 
       w^2*(6*v^4 + 27*v^3*w + 62*v^2*w^2 + 71*v*w^3 + 30*w^4) + 
       u*w*(2*v^4 + 25*v^3*w + 116*v^2*w^2 + 196*v*w^3 + 95*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  (ep*(-(u^4*(v^2 - 6*v*w + w^2)) + u^2*w*(3*v^3 + 11*v^2*w + 7*v*w^2 - 
       15*w^3) - u^3*(v^3 - 5*v^2*w - 17*v*w^2 + 7*w^3) - 
     w^2*(2*v^4 + 9*v^3*w + 12*v^2*w^2 + 9*v*w^3 + 4*w^4) - 
     u*w*(-2*v^4 + v^3*w + 7*v^2*w^2 + 13*v*w^3 + 13*w^4) + 
     ep*(u + w)*(u^4*(v + w) - u^3*(2*v^2 - 13*v*w + w^2) + 
       u*w^2*(19*v^2 + 60*v*w + 33*w^2) + u^2*(-3*v^3 + v^2*w + 37*v*w^2 + 
         13*w^3) + w*(3*v^4 + 9*v^3*w + 23*v^2*w^2 + 35*v*w^3 + 18*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  -((ep^2*(3*u^2 + (v + w)^2 + u*(3*v + 4*w)))/((1 + 4*ep)*(u + w)^2*
     (v + w))), 
  (ep*((u + w)^3*(v^3 + 2*u^2*w + v*w^2 + 2*w^3 + u*(v^2 + 3*w^2)) - 
     ep*(u^5*(v - 3*w) + u^4*(-2*v^2 + 11*v*w - 7*w^2) + 
       u^3*(-3*v^3 + 3*v^2*w + 64*v*w^2 + 22*w^3) + 
       u^2*w*(-v^3 + 51*v^2*w + 158*v*w^2 + 78*w^3) + 
       w^2*(6*v^4 + 25*v^3*w + 53*v^2*w^2 + 59*v*w^3 + 25*w^4) + 
       u*w*(2*v^4 + 23*v^3*w + 99*v^2*w^2 + 163*v*w^3 + 77*w^4))))/
   (2*(1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
  (6*ep^2*(u^2 + 3*u*v + v^2 + 4*u*w + 4*v*w + 3*w^2))/
   ((1 + 4*ep)*(u + w)^2*(v + w)), 
  (ep*((u + w)^3*(v^3 + 2*u^2*w + v*w^2 + 2*w^3 + u*(v^2 + 3*w^2)) - 
     ep*(u^5*(v - 3*w) + u^4*(-2*v^2 + 9*v*w - 9*w^2) + 
       u^3*(-3*v^3 - 5*v^2*w + 44*v*w^2 + 10*w^3) + 
       u^2*w*(-9*v^3 + 13*v^2*w + 104*v*w^2 + 54*w^3) + 
       u*w^2*(3*v^3 + 45*v^2*w + 107*v*w^2 + 57*w^3) + 
       w^2*(4*v^4 + 13*v^3*w + 29*v^2*w^2 + 39*v*w^3 + 19*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -((ep*(v^2 + u*(v - w) + 3*v*w + 2*w^2))/
    (w*(v + w)*(u + v + w))), 0, 0, -(ep/(v + w)), 0, 0, 0}, 
 {(-3*ep*((1 + 2*ep)*w*(v + w)^2*(2*v + 3*w) + 
     u*(v + w)*((1 + 2*ep)*v^2 + (5 + 8*ep)*v*w + 2*(2 + 5*ep)*w^2) + 
     u^2*((1 + 2*ep)*v^2 + (1 + 4*ep)*w^2 + 2*v*(w + 2*ep*w))))/
   (2*(1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)), 
  (-3*ep^2*w*(u + v + w))/((1 + 4*ep)*(u + w)*(v + w)^2), 
  (-3*ep*(w*(v + w)^2*(u + v + w)*(2*v + w) + 
     ep*(3*u^3*w^2 + w*(v + w)^2*(3*v^2 + 2*w^2) + 
       u^2*(-v^3 - 5*v^2*w + v*w^2 + 8*w^3) - 
       u*(v^4 + 5*v^3*w + 8*v^2*w^2 - 3*v*w^3 - 7*w^4))))/
   (2*(1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (-3*ep*(8*ep*u^4*w^2 - w*(v + w)^3*((4 + 3*ep)*v^2 + (11 - 9*ep)*v*w + 
       8*(2 - 9*ep)*w^2) - u^2*(v + w)*((9 + 2*ep)*v^3 - 
       5*(-8 + 3*ep)*v^2*w + (53 - 72*ep)*v*w^2 + 2*(11 - 40*ep)*w^3) - 
     u^3*((9 + 7*ep)*v^3 + 3*(9 + 7*ep)*v^2*w + (27 - 4*ep)*v*w^2 + 
       (9 - 26*ep)*w^3) + u*(v + w)^2*(-(w*(8*v^2 + 37*v*w + 29*w^2)) + 
       ep*(5*v^3 + 36*v^2*w + 129*v*w^2 + 134*w^3))))/
   (2*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
  (-3*ep*(4*ep*u^4*w^2 - w*(v + w)^3*(2*v^2 - 6*(-1 + ep)*v*w + 
       (10 - 43*ep)*w^2) - u^2*(v + w)*((6 + ep)*v^3 + (26 - 7*ep)*v^2*w + 
       (34 - 39*ep)*v*w^2 + (14 - 45*ep)*w^3) - 
     u^3*((6 + 5*ep)*v^3 + 3*(6 + 5*ep)*v^2*w + (18 + ep)*v*w^2 + 
       (6 - 13*ep)*w^3) + u*(v + w)^2*(-2*w*(2*v^2 + 11*v*w + 9*w^2) + 
       ep*(4*v^3 + 25*v^2*w + 78*v*w^2 + 79*w^3))))/
   (2*(1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 0, 0, 
  (ep*(w*(v + w)^2*(4*v + 10*ep*v + 6*w + 9*ep*w) + 
     u^2*((2 + 4*ep)*v^2 + (4 + 5*ep)*v*w + (2 + 3*ep)*w^2) + 
     u*(v + w)*((2 + 4*ep)*v^2 + 5*(2 + 3*ep)*v*w + 4*(2 + 3*ep)*w^2)))/
   ((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)), 
  (-2*ep*(w*(v + w)^2*(2*v + 7*ep*v + 3*w + 9*ep*w) + 
     u*(v + w)*((1 + 2*ep)*v^2 + (5 + 11*ep)*v*w + (4 + 13*ep)*w^2) + 
     u^2*((1 + 2*ep)*v^2 + (1 + 4*ep)*w^2 + 2*v*(w + 2*ep*w))))/
   ((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)), 0, 
  (2*ep*(u^3*((-2 + 3*ep)*v^2 + 2*(-2 + 3*ep)*v*w - (2 + ep)*w^2) + 
     w*(v + w)^2*((-1 + ep)*v^2 + (-3 + 5*ep)*v*w + 2*(-2 + 9*ep)*w^2) + 
     2*u^2*((-1 + 3*ep)*v^3 + 4*(-1 + 4*ep)*v^2*w + (-5 + 19*ep)*v*w^2 + 
       2*(-1 + 2*ep)*w^3) + u*(v + w)*(-(w*(v^2 + 7*v*w + 6*w^2)) + 
       ep*(3*v^3 + 22*v^2*w + 54*v*w^2 + 27*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  -((ep*(u*(v + w)*((1 + 3*ep)*v^2 + (3 + 7*ep)*v*w + 2*(1 - 2*ep)*w^2) - 
      w*(v + w)^2*(-w + ep*(v + 3*w)) + u^2*((1 + 3*ep)*v^2 - (-1 + ep)*w^2 + 
        2*v*(w + 3*ep*w))))/((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w))), 
  (2*ep*(u*(v + w)*((1 + 3*ep)*v^2 + (3 + 7*ep)*v*w + 2*(1 - 2*ep)*w^2) - 
     w*(v + w)^2*(-w + ep*(v + 3*w)) + u^2*((1 + 3*ep)*v^2 - (-1 + ep)*w^2 + 
       2*v*(w + 3*ep*w))))/((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)), 
  (ep*(w*(v + w)^2*(2*(1 + ep)*v^2 + (2 - 5*ep)*v*w + (1 - 9*ep)*w^2) + 
     u^2*((1 + ep)*v^3 + 3*(1 + ep)*v^2*w + (3 - 5*ep)*v*w^2 + 
       (1 - 11*ep)*w^3) + u^3*((1 + 3*ep)*v^2 - (-1 + ep)*w^2 + 
       2*v*(w + 3*ep*w)) - u*(v + w)*(-(w*(v + w)^2) + 
       ep*(2*v^3 + 10*v^2*w + 19*v*w^2 + 19*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (-2*ep*(w*(v + w)^2*((1 + ep)*v^2 + (1 - 6*ep)*w^2 + v*(w - 3*ep*w)) + 
     u^2*((1 + 2*ep)*v^3 + (5 + 2*ep)*v*w^2 + 2*(1 - 4*ep)*w^3 + 
       4*v^2*(w + 2*ep*w)) + u^3*((1 + 3*ep)*v^2 - (-1 + ep)*w^2 + 
       2*v*(w + 3*ep*w)) - u*(v + w)*(-(w*(v^2 + 3*v*w + 2*w^2)) + 
       ep*(v^3 + 4*v^2*w + 8*v*w^2 + 13*w^3))))/((1 + 4*ep)*w*(u + w)^2*
    (v + w)^2*(u + v + w)), 0, 
  (ep*(-4*(v + w)^2*(u + v + w) + ep*(3*u^3 - 8*v^3 - 15*v^2*w - 11*v*w^2 - 
       4*w^3 + 12*u^2*(v + w) + u*(v^2 + 9*v*w + 5*w^2))))/
   ((1 + 4*ep)*(u + w)^2*(v + w)^2), 
  (2*ep*(3*ep*u^2*w + u*((1 + 2*ep)*v^2 + (2 + 9*ep)*v*w + (1 + 10*ep)*w^2) + 
     (v + w)*((1 + 2*ep)*v^2 + (1 + 7*ep)*w^2 + 2*v*(w + 2*ep*w))))/
   ((1 + 4*ep)*(u + w)^2*(v + w)^2), 
  (ep*(4*ep*u^4*w^2 - u^2*(v + w)*((1 + 4*ep)*v^3 + (3 + 16*ep)*v^2*w + 
       (3 - 2*ep)*v*w^2 + (1 - 28*ep)*w^3) + 
     w*(v + w)^3*((1 + ep)*v^2 + (-1 + 14*ep)*w^2 + v*(w - 5*ep*w)) - 
     u^3*((1 + 3*ep)*v^3 + (3 - 5*ep)*v*w^2 + (1 - 15*ep)*w^3 + 
       3*v^2*(w + 3*ep*w)) - u*(v + w)^2*(w*(-2*v^2 - v*w + w^2) + 
       ep*(v^3 + 6*v^2*w - 4*v*w^2 - 31*w^3))))/((1 + 4*ep)*w*(u + w)^2*
    (v + w)^3*(u + v + w)), 
  (-2*ep*(4*ep*u^4*w^2 + (-1 + 20*ep)*w^3*(v + w)^3 - 
     u^3*((1 + 3*ep)*v^3 + (3 - 5*ep)*v*w^2 + (1 - 15*ep)*w^3 + 
       3*v^2*(w + 3*ep*w)) - u^2*(v + w)*((1 + 3*ep)*v^3 + 
       (1 - 15*ep)*v*w^2 - 34*ep*w^3 + 2*v^2*(w + 4*ep*w)) + 
     u*w*(v + w)^2*((2 + 3*ep)*v^2 + 43*ep*w^2 + 2*v*(w + 12*ep*w))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
  (ep*(2*w*(u + v + w) + ep*(u + w)*(2*u + 2*v + 3*w)))/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)), 
  (2*ep*(u^2 + u*(v + (2 - 3*ep)*w) + w*(-2*ep*v + w - 3*ep*w)))/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)), 0, 0, 0, 
  (ep*(4*ep*u^4*w^2 - w*(v + w)^3*((1 + ep)*v^2 - (-3 + ep)*v*w + 
       (5 - 23*ep)*w^2) - u^2*(v + w)*((3 + 4*ep)*v^3 + (13 + 11*ep)*v^2*w + 
       (17 - 12*ep)*v*w^2 + (7 - 33*ep)*w^3) - 
     u^3*((3 + 5*ep)*v^3 + 3*(3 + 5*ep)*v^2*w + (9 + ep)*v*w^2 + 
       (3 - 13*ep)*w^3) + u*(v + w)^2*(-(w*(2*v^2 + 11*v*w + 9*w^2)) + 
       ep*(v^3 + 6*v^2*w + 30*v*w^2 + 47*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
  (ep*(3*ep*u^4*w*(v + 3*w) - w*(v + w)^3*((2 + ep)*v^2 + (6 - 19*ep)*v*w + 
       2*(5 - 38*ep)*w^2) - u^2*(v + w)*(6*v^3 + 13*(2 - 3*ep)*v^2*w + 
       2*(17 - 66*ep)*v*w^2 + (14 - 117*ep)*w^3) - 
     3*u^3*((2 + ep)*v^3 - (-6 + ep)*v^2*w + 2*(3 - 7*ep)*v*w^2 + 
       2*(1 - 7*ep)*w^3) + u*(v + w)^2*(-2*w*(2*v^2 + 11*v*w + 9*w^2) + 
       ep*(3*v^3 + 38*v^2*w + 153*v*w^2 + 160*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
  (ep*(2*ep*u^4*w^2 + w*(v + w)^3*((-2 + ep)*v^2 + 6*(-1 + 2*ep)*v*w + 
       (-10 + 49*ep)*w^2) - u^3*((6 + ep)*v^3 + 3*(6 + ep)*v^2*w + 
       2*(9 - 2*ep)*v*w^2 + 2*(3 - 4*ep)*w^3) + 
     u^2*(v + w)*((-6 + 4*ep)*v^3 + (-26 + 33*ep)*v^2*w + 
       (-34 + 65*ep)*v*w^2 + (-14 + 43*ep)*w^3) + 
     u*(v + w)^2*(-2*w*(2*v^2 + 11*v*w + 9*w^2) + 
       ep*(5*v^3 + 37*v^2*w + 107*v*w^2 + 86*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
  (2*ep*(4*ep*u^4*w^2 - w*(v + w)^3*(2*(1 + ep)*v^2 + 3*(2 + ep)*v*w + 
       4*(2 - 5*ep)*w^2) - u^2*(v + w)*((4 + 5*ep)*v^3 + (19 + 20*ep)*v^2*w + 
       (26 + 3*ep)*v*w^2 + (11 - 26*ep)*w^3) - 
     u^3*((4 + 7*ep)*v^3 + 3*(4 + 7*ep)*v^2*w + (12 + 7*ep)*v*w^2 + 
       (4 - 11*ep)*w^3) + u*(v + w)^2*(-5*w*(v^2 + 4*v*w + 3*w^2) + 
       ep*(2*v^3 + 4*v^2*w + 19*v*w^2 + 39*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 0, 
  (ep*(-(w*(v + w)^2*((1 + ep)*v^2 - 8*ep*v*w - 4*(1 + 3*ep)*w^2)) + 
     u^3*((1 + 4*ep)*v^2 + (2 + 13*ep)*v*w + 3*(1 + 3*ep)*w^2) + 
     u^2*((1 + 5*ep)*v^3 + 2*(2 + 15*ep)*v^2*w + 11*(1 + 5*ep)*v*w^2 + 
       10*(1 + 3*ep)*w^3) + u*(v + w)*(w*(-v^2 + 6*v*w + 11*w^2) + 
       ep*(v^3 + 10*v^2*w + 41*v*w^2 + 33*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
  (ep^2*(2*v^2 + u*(v - w) + v*w - w^2))/((1 + 4*ep)*(u + w)*(v + w)^2), 
  (ep*(w*(v + w)*(u + v + w) - ep*(u^2*(v + 3*w) + w*(-v^2 + v*w + 2*w^2) + 
       u*(v^2 + 4*v*w + 5*w^2))))/((1 + 4*ep)*w*(u + w)^2*(v + w)), 
  (ep*(u^2*(v + 3*ep*v + w + 5*ep*w) + u*(v + 2*w)*(v + 3*ep*v + w + 
       5*ep*w) + w*(v + w)*(w + ep*(v + 5*w))))/((1 + 4*ep)*w*(u + w)*(v + w)*
    (u + v + w)), -1/2*(ep*(-(w*(v + w)^2*((1 + ep)*v^2 + 2*v*w + ep*w^2)) + 
      u^2*((1 + 5*ep)*v^3 + (4 + 23*ep)*v^2*w + 5*(1 + 5*ep)*v*w^2 + 
        (2 + 3*ep)*w^3) + u^3*((1 + 4*ep)*v^2 + (1 + 2*ep)*w^2 + 
        2*v*(w + 5*ep*w)) + u*(v + w)*(-(v^2*w) + w^3 + 
        ep*v*(v^2 + 6*v*w + 13*w^2))))/((1 + 4*ep)*w*(u + w)^2*(v + w)^2*
     (u + v + w)), (-6*ep^2*(v^2 + 5*v*w + 4*w^2 + u*(v + 3*w)))/
   ((1 + 4*ep)*(u + w)*(v + w)^2), 
  -((ep*(-(w*(v + w)^2*((1 + ep)*v^2 + 2*(1 + ep)*v*w + 9*ep*w^2)) + 
      u^2*((1 + 5*ep)*v^3 + (4 + 19*ep)*v^2*w + 5*(1 + ep)*v*w^2 + 
        (2 - 17*ep)*w^3) + u^3*((1 + 4*ep)*v^2 + (1 - 4*ep)*w^2 + 
        2*v*(w + 4*ep*w)) + u*(v + w)*(-(v^2*w) + w^3 + 
        ep*(v^3 + 4*v^2*w - v*w^2 - 22*w^3))))/((1 + 4*ep)*w*(u + w)^2*
     (v + w)^2*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*((1 + 2*ep)*u^2 + (1 + 2*ep)*u*(v + 4*w) + 
     w*(2*v + 6*ep*v + 3*w + 6*ep*w)))/((1 + 4*ep)*w*(u + w)*(u + v + w)), 0, 
  0, 0, (ep*(u^4*w*((2 + 3*ep)*v + (-2 + 3*ep)*w) - 
     u^2*(v + w)*((1 + 2*ep)*v^3 - (6 + ep)*v^2*w - (5 + 19*ep)*v*w^2 + 
       (12 - 23*ep)*w^3) - u^3*((1 + 3*ep)*v^3 + 3*(-1 + ep)*v^2*w + 
       (1 - 9*ep)*v*w^2 - 9*(-1 + ep)*w^3) + 
     w*(v + w)^3*(-(w*(v + 4*w)) + ep*(v^2 - 3*v*w + 18*w^2)) + 
     u*(v + w)^2*(w*(6*v^2 + 5*v*w - 9*w^2) + 
       ep*(v^3 + 12*v^2*w + 25*v*w^2 + 35*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
  -((ep^2*(u^2 + 3*u*v + 3*v^2 + 2*u*w + 4*v*w + w^2))/
    ((1 + 4*ep)*(u + w)*(v + w)^2)), 
  (ep*((v + w)^2*(u + v + w) - ep*(2*u^3 - (2*v - w)*(v + w)^2 + 
       u^2*(6*v + 8*w) + u*(v^2 + 8*v*w + 7*w^2))))/
   ((1 + 4*ep)*(u + w)^2*(v + w)^2), 
  (ep*(-2*ep*u^4*w*(v + 3*w) + u^3*((1 + 3*ep)*v^3 + (3 + ep)*v^2*w + 
       (3 - 25*ep)*v*w^2 + (1 - 27*ep)*w^3) + 
     u^2*(v + w)*((1 + 2*ep)*v^3 - (1 + 54*ep)*v*w^2 - (1 + 62*ep)*w^3 + 
       v^2*(w - 6*ep*w)) + w*(v + w)^3*((1 + ep)*v^2 + (1 - 30*ep)*w^2 + 
       v*(w - 5*ep*w)) - u*(v + w)^2*(w*(2*v^2 + 3*v*w + w^2) + 
       ep*(v^3 + 12*v^2*w + 54*v*w^2 + 71*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
  (ep*(-2*ep*u^4*w*(v + 3*w) + w*(v + w)^3*((2 + 3*ep)*v^2 + (3 - 2*ep)*v*w + 
       (2 - 25*ep)*w^2) + u^3*((1 + 3*ep)*v^3 + (3 + ep)*v^2*w + 
       (3 - 23*ep)*v*w^2 + (1 - 25*ep)*w^3) + 
     u^2*(v + w)*((1 + 2*ep)*v^3 + (2 - 5*ep)*v^2*w + (1 - 46*ep)*v*w^2 - 
       53*ep*w^3) + u*(v + w)^2*(w^2*(v + w) - 
       ep*(v^3 + 9*v^2*w + 45*v*w^2 + 59*w^3))))/(2*(1 + 4*ep)*w*(u + w)^2*
    (v + w)^3*(u + v + w)), 
  (6*ep^2*(u^2 + 3*u*v + v^2 + 4*u*w + 4*v*w + 3*w^2))/
   ((1 + 4*ep)*(u + w)*(v + w)^2), 
  (ep*(-4*ep*u^4*w^2 + w*(v + w)^3*((2 + 3*ep)*v^2 + 3*v*w + 
       (2 - 19*ep)*w^2) + u^2*(v + w)*((1 + 2*ep)*v^3 + (2 + 3*ep)*v^2*w + 
       (1 - 16*ep)*v*w^2 - 29*ep*w^3) + 
     u^3*((1 + 3*ep)*v^3 - 3*(-1 + ep)*v*w^2 + (1 - 13*ep)*w^3 + 
       3*v^2*(w + 3*ep*w)) - u*(v + w)^2*(-(w^2*(v + w)) + 
       ep*(v^3 + 7*v^2*w + 29*v*w^2 + 39*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(-3*u^3 + u^2*(3*(-1 + ep)*v + (-7 + 12*ep)*w) + 
     w*((-1 + ep)*v^2 + (-3 + 5*ep)*v*w + 5*(-1 + 4*ep)*w^2) + 
     u*(-(w*(2*v + 9*w)) + ep*(3*v^2 + 16*v*w + 32*w^2))))/
   ((1 + 4*ep)*w*(u + w)^2*(u + v + w)), 
  (2*ep*((u - v)*w*(u + v + w) + ep*(u^2*(v + 3*w) + 
       w*(-v^2 + 2*v*w + 3*w^2) + u*(v^2 + 5*v*w + 6*w^2))))/
   ((1 + 4*ep)*w*(u + w)^2*(u + v + w)), 0, 
  (ep*(2*(1 + ep)*u + 2*(1 + ep)*v + (4 + ep)*w))/((1 + 4*ep)*w*(u + v + w)), 
  -((ep*(2*(1 + ep)*u + 2*(1 + ep)*v + (4 + ep)*w))/
    ((1 + 4*ep)*w*(u + v + w))), 0, 
  (ep*(2*(1 + ep)*u + 2*(1 + ep)*v + (4 + ep)*w))/
   (2*(1 + 4*ep)*w*(u + v + w)), 0, 
  (ep*(2*(1 + ep)*u + 2*(1 + ep)*v + (4 + ep)*w))/((1 + 4*ep)*w*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(u^2 + w*(-v + 2*w) + u*(v + 3*w)))/(w*(u + w)*(u + v + w))), 
  -(ep/(u + w)), 0, 0, 0, 0}, 
 {(3*ep*(-(w*(u - v + w)*(v + w)^2) + 2*ep*(w*(v + w)^2*(4*v + w) + 
       u^2*v*(v + 2*w) + u*(v^3 + 5*v^2*w + 5*v*w^2 + w^3))))/
   (2*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (-3*ep^2*w)/((1 + 4*ep)*(v + w)^2), 
  (3*ep*(u*w*(u + w)*(v + w)^2 + 
     ep*(-3*u^3*w^2 + w*(v + w)^2*(5*v^2 + 12*v*w + 2*w^2) + 
       u^2*(v^3 + 9*v^2*w + 7*v*w^2 - 4*w^3) + 
       u*(v^4 + 13*v^3*w + 32*v^2*w^2 + 21*v*w^3 + w^4))))/
   (2*(1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)^2), 
  (-3*ep*(8*ep*u^4*w^2 - w*(v + w)^3*((4 + 3*ep)*v^2 - (7 + 81*ep)*v*w + 
       2*(5 - 48*ep)*w^2) - u*(v + w)^2*((4 + 11*ep)*v^3 + 
       (5 - 48*ep)*v^2*w + (13 - 225*ep)*v*w^2 + 2*(6 - 101*ep)*w^3) + 
     u^3*((-4 + 13*ep)*v^3 + 3*(-4 + 13*ep)*v^2*w + 4*(-3 + 16*ep)*v*w^2 + 
       2*(-2 + 23*ep)*w^3) + u^2*(v + w)*(2*(-4 + ep)*v^3 + 
       (-22 + 87*ep)*v^2*w + 4*(-5 + 51*ep)*v*w^2 + 6*(-1 + 24*ep)*w^3)))/
   (2*(1 + 4*ep)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
  (-3*ep*(4*ep*u^4*w^2 - u*(v + w)^2*(4*(1 + 3*ep)*v^3 + (9 - 5*ep)*v^2*w + 
       (15 - 106*ep)*v*w^2 + (10 - 111*ep)*w^3) - 
     u^2*(v + w)*((8 + 9*ep)*v^3 + (23 - 19*ep)*v^2*w + (22 - 87*ep)*v*w^2 + 
       (7 - 73*ep)*w^3) + u^3*((-4 + 3*ep)*v^3 + 3*(-4 + 3*ep)*v^2*w + 
       (-12 + 23*ep)*v*w^2 + (-4 + 21*ep)*w^3) - 
     w*(v + w)^3*((4 + 8*ep)*v^2 + (7 - 55*ep)*w^2 - 3*v*(w + 14*ep*w))))/
   (2*(1 + 4*ep)*w*(u + w)*(v + w)^3*(u + v + w)^2), 0, 0, 
  (ep*(u^3*((3 + 8*ep)*v^2 + (6 + 13*ep)*v*w + (3 + 7*ep)*w^2) + 
     u*(v + w)*(3*(1 + 4*ep)*v^3 + 5*(3 + 10*ep)*v^2*w + (25 + 54*ep)*v*w^2 + 
       (13 + 17*ep)*w^3) + u^2*((6 + 20*ep)*v^3 + (23 + 59*ep)*v^2*w + 
       28*(1 + 2*ep)*v*w^2 + (11 + 19*ep)*w^3) + 
     w*(v + w)^2*(5*(1 + 4*ep)*v^2 + 5*(1 + ep)*w^2 + 6*v*(w + 3*ep*w))))/
   ((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)^2), 
  (-2*ep*((v + w)^2*((2 + 8*ep)*v^2 + (2 + 7*ep)*v*w + (2 + 5*ep)*w^2) + 
     u*(v + w)*(2*(2 + 7*ep)*v^2 + (8 + 23*ep)*v*w + (4 + 13*ep)*w^2) + 
     2*u^2*((1 + 3*ep)*v^2 + (1 + 4*ep)*w^2 + 2*v*(w + 3*ep*w))))/
   ((v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 0, 
  (2*ep*(u^3*((-2 + 3*ep)*v^2 + 2*(-2 + 3*ep)*v*w - (2 + ep)*w^2) - 
     u*(v + w)*((2 + 5*ep)*v^3 + (5 - 6*ep)*v^2*w + (7 - 54*ep)*v*w^2 + 
       (4 - 35*ep)*w^3) - u^2*(2*(2 + ep)*v^3 + (11 - 20*ep)*v^2*w + 
       2*(5 - 19*ep)*v*w^2 + 3*(1 - 4*ep)*w^3) - 
     w*(v + w)^2*((2 + 3*ep)*v^2 + (3 - 22*ep)*w^2 - v*(w + 21*ep*w))))/
   ((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)^2), 
  (ep*(-(w*(u + w)*(v + w)^2) + ep*(w*(v + w)^2*(v + 3*w) + 
       u^2*(v^2 + 2*v*w + 5*w^2) + u*(v^3 + 2*v^2*w + 9*v*w^2 + 8*w^3))))/
   ((v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (-2*ep*(-(w*(u + w)*(v + w)^2) + ep*(w*(v + w)^2*(v + 3*w) + 
       u^2*(v^2 + 2*v*w + 5*w^2) + u*(v^3 + 2*v^2*w + 9*v*w^2 + 8*w^3))))/
   ((v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  -((ep*(w*(v + w)^2*(u^2 - w^2) + ep*(u^3*(v^2 + 2*v*w + 5*w^2) + 
        w*(v + w)^2*(6*v^2 + 13*v*w + 9*w^2) + 
        u^2*(3*v^3 + 13*v^2*w + 25*v*w^2 + 19*w^3) + 
        u*(2*v^4 + 16*v^3*w + 41*v^2*w^2 + 50*v*w^3 + 23*w^4))))/
    ((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)^2)), 
  (2*ep*(-(w^2*(u + w)*(v + w)^2) + ep*(u^3*(v^2 + 2*v*w + 5*w^2) + 
       w*(v + w)^2*(3*v^2 + 7*v*w + 6*w^2) + 2*u^2*(v^3 + 4*v^2*w + 9*v*w^2 + 
         8*w^3) + u*(v^4 + 9*v^3*w + 24*v^2*w^2 + 33*v*w^3 + 17*w^4))))/
   ((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)^2), 0, 
  (ep*(3*ep*u^3*w - u^2*(v + w)*(v + 4*ep*v + w - 8*ep*w) + 
     w*(v + w)*((-1 + 4*ep)*v^2 + (-1 + 21*ep)*v*w + 12*ep*w^2) - 
     u*((1 + 4*ep)*v^3 + (3 - 5*ep)*v^2*w + (3 - 29*ep)*v*w^2 + 
       (1 - 17*ep)*w^3)))/((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)), 
  (2*ep*(w*(v + w)*((1 + 2*ep)*v^2 + v*w + 3*ep*w^2) + 
     u*((1 + 4*ep)*v^3 + (3 + 10*ep)*v^2*w + (3 + 13*ep)*v*w^2 + 
       (1 + 10*ep)*w^3) + u^2*((1 + 4*ep)*v^2 + (1 + 7*ep)*w^2 + 
       2*v*(w + 4*ep*w))))/((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)), 
  (ep*(4*ep*u^4*w^2 - w*(v + w)^3*((1 + 7*ep)*v^2 + (-2 + ep)*v*w + 
       (1 - 14*ep)*w^2) - u^2*(v + w)*((2 + 8*ep)*v^3 + (5 + 24*ep)*v^2*w + 
       2*(2 + ep)*v*w^2 + (1 - 28*ep)*w^3) - 
     u^3*((1 + 3*ep)*v^3 + (3 - 5*ep)*v*w^2 + (1 - 15*ep)*w^3 + 
       3*v^2*(w + 3*ep*w)) - u*(v + w)^2*((1 + 5*ep)*v^3 + (1 + 4*ep)*v*w^2 + 
       (1 - 31*ep)*w^3 + v^2*(w + 18*ep*w))))/((1 + 4*ep)*w*(u + w)*(v + w)^3*
    (u + v + w)^2), 
  (2*ep*(-4*ep*u^4*w^2 + u^3*((1 + 3*ep)*v^3 + (3 - 5*ep)*v*w^2 + 
       (1 - 15*ep)*w^3 + 3*v^2*(w + 3*ep*w)) + 
     w*(v + w)^3*((1 + 4*ep)*v^2 + (1 - 20*ep)*w^2 - 2*v*(w + 4*ep*w)) + 
     u^2*(v + w)*((2 + 7*ep)*v^3 + (2 - 11*ep)*v*w^2 - 34*ep*w^3 + 
       4*v^2*(w + 4*ep*w)) + u*(v + w)^2*((1 + 4*ep)*v^3 - 16*ep*v*w^2 - 
       43*ep*w^3 + v^2*(w + 9*ep*w))))/((1 + 4*ep)*w*(u + w)*(v + w)^3*
    (u + v + w)^2), 
  -((ep*((2 + 6*ep)*u^3 + u^2*(2*(2 + 7*ep)*v + (8 + 33*ep)*w) + 
      w*(6*(1 + 4*ep)*v^2 + (11 + 50*ep)*v*w + (4 + 21*ep)*w^2) + 
      u*((2 + 8*ep)*v^2 + (15 + 64*ep)*v*w + 2*(5 + 24*ep)*w^2)))/
    ((1 + 4*ep)*w*(u + w)*(u + v + w)^2)), 
  (-2*ep*(-(w*(u + w)) + ep*(4*u^2 + 4*u*v + 7*u*w + 2*v*w + 3*w^2)))/
   ((u + v + w)^2*(w + 4*ep*w)), 0, 0, 0, 
  (ep*(4*ep*u^4*w^2 - w*(v + w)^3*((1 + ep)*v^2 - (3 + 25*ep)*v*w + 
       (3 - 31*ep)*w^2) - u*(v + w)^2*((1 + 3*ep)*v^3 - 14*ep*v^2*w + 
       2*(1 - 33*ep)*v*w^2 + (3 - 71*ep)*w^3) - 
     u^2*(v + w)*(2*v^3 + (5 - 21*ep)*v^2*w + 4*(1 - 16*ep)*v*w^2 + 
       (1 - 57*ep)*w^3) + u^3*((-1 + 3*ep)*v^3 + 3*(-1 + 3*ep)*v^2*w + 
       (-3 + 23*ep)*v*w^2 + (-1 + 21*ep)*w^3)))/((1 + 4*ep)*w*(u + w)*
    (v + w)^3*(u + v + w)^2), 
  (ep*(2*(2*u + 5*v - 2*w)*w*(u + w)*(v + w)^3 + 
     ep*(3*u^4*w*(v + 3*w) + w*(v + w)^3*(7*v^2 + 83*v*w + 100*w^2) + 
       3*u^3*(7*v^3 + 25*v^2*w + 38*v*w^2 + 22*w^3) + 
       u*(v + w)^2*(3*v^3 + 94*v^2*w + 281*v*w^2 + 232*w^3) + 
       3*u^2*(8*v^4 + 61*v^3*w + 153*v^2*w^2 + 163*v*w^3 + 63*w^4))))/
   ((1 + 4*ep)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
  (ep*(2*ep*u^4*w^2 - u^2*(v + w)*(4*(2 + ep)*v^3 + (23 - 45*ep)*v^2*w + 
       (22 - 113*ep)*v*w^2 + (7 - 71*ep)*w^3) - 
     u*(v + w)^2*((4 + 11*ep)*v^3 + (9 - 17*ep)*v^2*w - 
       15*(-1 + 9*ep)*v*w^2 + 2*(5 - 59*ep)*w^3) + 
     u^3*((-4 + 7*ep)*v^3 + 3*(-4 + 7*ep)*v^2*w + 4*(-3 + 7*ep)*v*w^2 + 
       4*(-1 + 4*ep)*w^3) - w*(v + w)^3*((4 + 7*ep)*v^2 + (7 - 61*ep)*w^2 - 
       3*v*(w + 16*ep*w))))/((1 + 4*ep)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
  (2*ep*(4*ep*u^4*w^2 - w*(v + w)^3*(2*(1 + ep)*v^2 - (2 + 29*ep)*v*w + 
       (5 - 32*ep)*w^2) - u*(v + w)^2*((2 + 6*ep)*v^3 + (4 - 8*ep)*v^2*w + 
       9*(1 - 7*ep)*v*w^2 + (7 - 71*ep)*w^3) - 
     u^2*(v + w)*((4 + 5*ep)*v^3 + 4*(3 - 2*ep)*v^2*w + (12 - 53*ep)*v*w^2 + 
       2*(2 - 27*ep)*w^3) + u^3*((-2 + ep)*v^3 + 3*(-2 + ep)*v^2*w + 
       (-6 + 17*ep)*v*w^2 + (-2 + 19*ep)*w^3)))/((1 + 4*ep)*w*(u + w)*
    (v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 
  (ep*(u^3*((1 + 4*ep)*v^2 + (2 + 13*ep)*v*w + 3*(1 + 3*ep)*w^2) + 
     u^2*((2 + 9*ep)*v^3 + 2*(4 + 23*ep)*v^2*w + (14 + 67*ep)*v*w^2 + 
       10*(1 + 3*ep)*w^3) + u*(v + w)*((1 + 5*ep)*v^3 + (5 + 34*ep)*v^2*w + 
       (11 + 61*ep)*v*w^2 + 11*(1 + 3*ep)*w^3) + 
     w*(v + w)^2*((1 + 7*ep)*v^2 + 4*(1 + 3*ep)*w^2 + 2*v*(w + 8*ep*w))))/
   ((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)^2), 
  (ep*(u*((1 + 4*ep)*v^2 + (2 + 9*ep)*v*w + (1 + 3*ep)*w^2) + 
     (v + w)*((1 + 4*ep)*v^2 + (1 + 3*ep)*w^2 + 2*v*(w + 5*ep*w))))/
   ((1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  -((ep^2*(u^2*(v + 3*w) + 3*w*(v^2 + 3*v*w + 2*w^2) + 
      u*(v^2 + 8*v*w + 9*w^2)))/((1 + 4*ep)*w*(u + w)*(v + w)*(u + v + w))), 
  (ep*(w*(u + w)*(v + w) + ep*(u^2*(-v + w) + w*(v^2 + 6*v*w + 5*w^2) + 
       u*(-v^2 + 3*v*w + 6*w^2))))/((1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  -1/2*(ep*(w*(u + w)^2*(v + w)^2 + ep*(2*u^3*(v - w)*w + 
        w*(v + w)^2*(3*v^2 + 8*v*w + 3*w^2) + 
        u^2*(v^3 + 11*v^2*w + 13*v*w^2 - w^3) + 
        u*(v^4 + 11*v^3*w + 31*v^2*w^2 + 25*v*w^3 + 4*w^4))))/
    ((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)^2), 
  (-6*ep^2*(v^2 + 5*v*w + 4*w^2 + u*(v + 3*w)))/((1 + 4*ep)*(v + w)^2*
    (u + v + w)), (ep*(-(w*(u + w)^2*(v + w)^2) + 
     ep*(8*u^3*w^2 + w*(v + w)^2*(-3*v^2 - 6*v*w + 5*w^2) - 
       u^2*(v^3 + 7*v^2*w - 7*v*w^2 - 21*w^3) - 
       u*(v^4 + 9*v^3*w + 15*v^2*w^2 - 11*v*w^3 - 18*w^4))))/
   ((1 + 4*ep)*w*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*((1 + 2*ep)*u^3 + w*(3*(1 + 4*ep)*v^2 + 2*(2 + 7*ep)*v*w + 
       3*(1 + 2*ep)*w^2) + u*((1 + 4*ep)*v^2 + 2*(3 + 10*ep)*v*w + 
       7*(1 + 2*ep)*w^2) + u^2*((2 + 6*ep)*v + 5*(w + 2*ep*w))))/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)^2), 0, 0, 0, 
  (ep*(u^4*w*((2 + 3*ep)*v + (-2 + 3*ep)*w) - 
     w*(v + w)^3*((1 + 3*ep)*v^2 - (3 + 13*ep)*v*w + 2*(2 - 9*ep)*w^2) - 
     u*(v + w)^2*((1 + 3*ep)*v^3 + 12*ep*v^2*w - (4 + 21*ep)*v*w^2 + 
       (9 - 35*ep)*w^3) - u^3*((1 + 3*ep)*v^3 + 3*(-1 + ep)*v^2*w + 
       (1 - 9*ep)*v*w^2 - 9*(-1 + ep)*w^3) - 
     u^2*((2 + 6*ep)*v^4 + 21*ep*v^3*w - 6*v^2*w^2 + 2*(4 - 19*ep)*v*w^3 + 
       (12 - 23*ep)*w^4)))/((1 + 4*ep)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
  (ep*((v + w)^2 + ep*(-u^2 - 3*u*v + v^2 - 2*u*w + 4*v*w + 3*w^2)))/
   ((1 + 4*ep)*(v + w)^2*(u + v + w)), 
  -((ep^2*(2*u^3 + (v + w)^2*(2*v + 5*w) + u^2*(6*v + 8*w) + 
      u*(5*v^2 + 16*v*w + 11*w^2)))/((1 + 4*ep)*(u + w)*(v + w)^2*
     (u + v + w))), (ep*(-2*ep*u^4*w*(v + 3*w) + 
     w*(v + w)^3*((1 + ep)*v^2 - (2 + 17*ep)*v*w + (1 - 30*ep)*w^2) + 
     u^3*((1 + 3*ep)*v^3 + (3 + ep)*v^2*w + (3 - 25*ep)*v*w^2 + 
       (1 - 27*ep)*w^3) + u^2*(v + w)*((2 + 6*ep)*v^3 + (3 + 2*ep)*v^2*w - 
       50*ep*v*w^2 - (1 + 62*ep)*w^3) + u*(v + w)^2*((1 + 3*ep)*v^3 + v^2*w - 
       (1 + 46*ep)*v*w^2 - (1 + 71*ep)*w^3)))/((1 + 4*ep)*w*(u + w)*(v + w)^3*
    (u + v + w)^2), (ep*(-2*ep*u^4*w*(v + 3*w) + 
     u^3*((1 + 3*ep)*v^3 + (3 + ep)*v^2*w + (3 - 23*ep)*v*w^2 + 
       (1 - 25*ep)*w^3) + u^2*(v + w)*((2 + 6*ep)*v^3 - (-3 + ep)*v^2*w - 
       50*ep*v*w^2 - (1 + 57*ep)*w^3) + u*(v + w)^2*
      ((1 + 3*ep)*v^3 - (1 + 53*ep)*v*w^2 - (1 + 67*ep)*w^3 + 
       v^2*(w - 5*ep*w)) - w*(v + w)^3*((-1 + ep)*v^2 + (-1 + 29*ep)*w^2 + 
       2*v*(w + 11*ep*w))))/(2*(1 + 4*ep)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
  (6*ep^2*(u^2 + 3*u*v + v^2 + 4*u*w + 4*v*w + 3*w^2))/
   ((1 + 4*ep)*(v + w)^2*(u + v + w)), 
  (ep*(-4*ep*u^4*w^2 + u^2*(v + w)*((2 + 6*ep)*v^3 + (3 + 7*ep)*v^2*w - 
       20*ep*v*w^2 - (1 + 33*ep)*w^3) + u*(v + w)^2*
      ((1 + 3*ep)*v^3 - (1 + 37*ep)*v*w^2 - (1 + 47*ep)*w^3 + 
       v^2*(w - 3*ep*w)) + u^3*((1 + 3*ep)*v^3 - 3*(-1 + ep)*v*w^2 + 
       (1 - 13*ep)*w^3 + 3*v^2*(w + 3*ep*w)) - 
     w*(v + w)^3*((-1 + ep)*v^2 + (-1 + 23*ep)*w^2 + 2*v*(w + 10*ep*w))))/
   ((1 + 4*ep)*w*(u + w)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(3*u^3 + u^2*((6 + 9*ep)*v + (7 - 12*ep)*w) + 
     u*((3 + 9*ep)*v^2 + (7 + 4*ep)*v*w + (9 - 32*ep)*w^2) + 
     w*((3 + 7*ep)*v^2 + 5*(1 - 4*ep)*w^2 + v*(w - 13*ep*w))))/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)^2), 
  (2*ep*(u*w*(u + w) + ep*(3*w*(v + w)^2 + u^2*(v + 3*w) + 
       u*(v^2 + 5*v*w + 6*w^2))))/((1 + 4*ep)*w*(u + w)*(u + v + w)^2), 0, 
  -((ep*((-2*u + v - 2*w)*w + ep*(6*u^2 + 6*u*v + 13*u*w + 10*v*w + 7*w^2)))/
    ((u + v + w)^2*(w + 4*ep*w))), 
  (ep*((-2*u + v - 2*w)*w + ep*(6*u^2 + 6*u*v + 13*u*w + 10*v*w + 7*w^2)))/
   ((u + v + w)^2*(w + 4*ep*w)), 0, 
  -1/2*(ep*((-2*u + v - 2*w)*w + ep*(6*u^2 + 6*u*v + 13*u*w + 10*v*w + 
        7*w^2)))/((u + v + w)^2*(w + 4*ep*w)), 0, 
  -((ep*((-2*u + v - 2*w)*w + ep*(6*u^2 + 6*u*v + 13*u*w + 10*v*w + 7*w^2)))/
    ((u + v + w)^2*(w + 4*ep*w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep)/(u + v + w), -(ep/w), 0, 0, 0, 0}, 
 {(3*ep*(v*w*(u + w)^2*(v + w) + ep*(-((3*v - 2*w)*w^2*(v + w)^2) + 
       u^4*(v + 5*w) + u*w^2*(7*v^2 + 21*v*w + 16*w^2) + 
       u^3*(v^2 + 13*v*w + 22*w^2) + u^2*w*(9*v^2 + 32*v*w + 31*w^2))))/
   (2*(1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
  (-3*ep^2*w)/((1 + 4*ep)*(u + w)^2), 
  (3*ep*((u - v - w)*w*(u + w)^2 + 2*ep*(w^3*(v + w) + u^3*(v + 4*w) + 
       u*w*(2*v^2 + 5*v*w + 6*w^2) + u^2*(v^2 + 5*v*w + 9*w^2))))/
   (2*(u + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (3*ep*(u^5*((4 + 11*ep)*v + (4 + 3*ep)*w) + 
     u^4*(-2*(-4 + ep)*v^2 + 13*(1 - 2*ep)*v*w + (5 - 72*ep)*w^2) + 
     u^2*w*((12 - 39*ep)*v^3 + 3*(14 - 97*ep)*v^2*w + (43 - 700*ep)*v*w^2 + 
       (13 - 528*ep)*w^3) + u*w^2*((12 - 64*ep)*v^3 + (26 - 348*ep)*v^2*w + 
       37*(1 - 17*ep)*v*w^2 + (23 - 369*ep)*w^3) + 
     u^3*((4 - 13*ep)*v^3 + (30 - 89*ep)*v^2*w + (27 - 310*ep)*v*w^2 + 
       (1 - 330*ep)*w^3) - 2*w^2*(v + w)*(-(w*(2*v^2 + v*w + 5*w^2)) + 
       ep*(4*v^3 + 19*v^2*w + 53*v*w^2 + 48*w^3))))/
   (2*(1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2), 
  (3*ep*(4*u^5*(v + 3*ep*v + w + 2*ep*w) + 
     u^4*((8 + 9*ep)*v^2 + (17 + 19*ep)*v*w + 9*(1 - 2*ep)*w^2) + 
     u^2*w*((12 - 9*ep)*v^3 + (45 - 106*ep)*v^2*w + (49 - 328*ep)*v*w^2 + 
       (16 - 283*ep)*w^3) + u^3*((4 - 3*ep)*v^3 + (31 - 10*ep)*v^2*w + 
       (37 - 104*ep)*v*w^2 + (10 - 157*ep)*w^3) + 
     u*w^2*((12 - 23*ep)*v^3 + (29 - 160*ep)*v^2*w + (35 - 328*ep)*v*w^2 + 
       9*(2 - 23*ep)*w^3) - w^2*(v + w)*(-(w*(4*v^2 + 3*v*w + 7*w^2)) + 
       ep*(4*v^3 + 17*v^2*w + 56*v*w^2 + 55*w^3))))/
   (2*(1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 
  -((ep*(2*v*w*(u + w)^2*(v + w) + ep*(-((3*v - 4*w)*w^2*(v + w)^2) + 
        3*u^4*(v + 3*w) + u^3*(4*v^2 + 25*v*w + 37*w^2) + 
        u*w*(2*v^3 + 18*v^2*w + 39*v*w^2 + 27*w^3) + 
        u^2*(v^3 + 20*v^2*w + 56*v*w^2 + 51*w^3))))/
    ((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2)), 
  (2*ep*(v*w*(u + w)^2*(v + w) + ep*(-((3*v - w)*w^2*(v + w)^2) + 
       2*u^4*(v + 3*w) + u^3*(3*v^2 + 18*v*w + 25*w^2) + 
       u*w*(2*v^3 + 11*v^2*w + 22*v*w^2 + 15*w^3) + 
       u^2*(v^3 + 15*v^2*w + 39*v*w^2 + 33*w^3))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2), 0, 
  (-2*ep*(u^4*((2 + 5*ep)*v + (2 + 3*ep)*w) + 
     u^3*(2*(2 + ep)*v^2 - (-7 + ep)*v*w + 3*(1 - 5*ep)*w^2) + 
     u^2*((2 - 3*ep)*v^3 + (11 - 20*ep)*v^2*w + 12*(1 - 5*ep)*v*w^2 + 
       (3 - 61*ep)*w^3) + u*w*((4 - 6*ep)*v^3 + 2*(5 - 19*ep)*v^2*w + 
       (11 - 89*ep)*v*w^2 + 5*(1 - 13*ep)*w^3) + 
     w^2*(v + w)*((2 + ep)*v^2 + (3 - 22*ep)*w^2 + v*(w - 13*ep*w))))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
  -((ep*(u^4*(v + 5*ep*v + w - ep*w) + u^3*((2 + 9*ep)*v^2 + (5 + 4*ep)*v*w + 
        (3 - 17*ep)*w^2) - u*w*(v + w)*((-2 + 7*ep)*v^2 + (-6 + 41*ep)*v*w + 
        (-3 + 49*ep)*w^2) + u^2*((1 + 4*ep)*v^3 + (7 + 2*ep)*v^2*w + 
        2*(5 - 22*ep)*v*w^2 + 4*(1 - 12*ep)*w^3) + 
      w*(v + w)^2*(w*(v + w) - ep*(3*v^2 + 13*v*w + 17*w^2))))/
    ((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2)), 
  (2*ep*((1 + 5*ep)*u^4 - w^2*(v + w)*((-1 + ep)*v + (-1 + 2*ep)*w) + 
     u^3*((2 + 9*ep)*v + (3 + 16*ep)*w) + 
     u*w*((2 + 8*ep)*v^2 + (6 + 13*ep)*v*w + (3 + 2*ep)*w^2) + 
     u^2*((1 + 4*ep)*v^2 + (6 + 25*ep)*v*w + (4 + 15*ep)*w^2)))/
   ((u + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (ep*(-(((-3 + ep)*v - 6*w)*w^2*(v + w)^2) + 
     u^4*((3 + 13*ep)*v + (5 + 23*ep)*w) + u*w*(v + w)*
      ((6 + 13*ep)*v^2 + 12*(2 + 3*ep)*v*w + 6*(3 + 4*ep)*w^2) + 
     u^3*(3*(2 + 7*ep)*v^2 + (18 + 71*ep)*v*w + 2*(8 + 35*ep)*w^2) + 
     u^2*((3 + 8*ep)*v^3 + 6*(4 + 11*ep)*v^2*w + 7*(6 + 17*ep)*v*w^2 + 
       (23 + 71*ep)*w^3)))/((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
  (-2*ep*(w^2*(v + w)^2*(2*v + 3*w) + u^4*((2 + 9*ep)*v + (2 + 11*ep)*w) + 
     u*w*(v + w)*(4*(1 + 3*ep)*v^2 + (14 + 29*ep)*v*w + (8 + 13*ep)*w^2) + 
     u^3*((4 + 15*ep)*v^2 + 2*(5 + 23*ep)*v*w + (6 + 35*ep)*w^2) + 
     u^2*((2 + 6*ep)*v^3 + 5*(3 + 10*ep)*v^2*w + (22 + 79*ep)*v*w^2 + 
       (9 + 37*ep)*w^3)))/((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2), 0, 
  (ep^2*(u^3*(v + 3*w) - w^2*(3*v^2 + 5*v*w + 2*w^2) + 
     u*w*(2*v^2 + 5*v*w + 5*w^2) + u^2*(v^2 + 7*v*w + 10*w^2)))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)), 
  (-2*ep^2*(u^3*(v + 3*w) - w^2*(3*v^2 + 5*v*w + 2*w^2) + 
     u*w*(2*v^2 + 5*v*w + 5*w^2) + u^2*(v^2 + 7*v*w + 10*w^2)))/
   ((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)), 
  -((ep*(2*(1 + 4*ep)*u^2*(v + 3*w) + (v + w)^2*((2 + 6*ep)*v + 
        (4 + 21*ep)*w) + u*(v + w)*(2*(2 + 7*ep)*v + (11 + 50*ep)*w)))/
    ((1 + 4*ep)*w*(v + w)*(u + v + w)^2)), 
  (-2*ep*(-(w*(v + w)) + ep*(4*v^2 + 7*v*w + 3*w^2 + 2*u*(2*v + w))))/
   ((u + v + w)^2*(w + 4*ep*w)), 
  -((ep*(u^5*(v + 5*ep*v + w + 7*ep*w) + 
      u^4*((2 + 8*ep)*v^2 + (3 + 28*ep)*v*w + (1 + 22*ep)*w^2) + 
      u*w^2*((3 - 5*ep)*v^3 + (5 - 26*ep)*v^2*w + (3 - 58*ep)*v*w^2 + 
        (1 - 41*ep)*w^3) + u^3*((1 + 3*ep)*v^3 + (7 + 32*ep)*v^2*w + 
        (4 + 45*ep)*v*w^2 + 2*(-1 + 5*ep)*w^3) + 
      u^2*w*((3 + 9*ep)*v^3 + (9 + 26*ep)*v^2*w + (4 - 5*ep)*v*w^2 - 
        2*(1 + 16*ep)*w^3) - w^2*(v + w)*(-(w*(v^2 + w^2)) + 
        ep*(4*v^3 + 11*v^2*w + 17*v*w^2 + 14*w^3))))/
    ((1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2)), 
  (2*ep*((1 + 4*ep)*u^5*(v + w) + u^4*((2 + 7*ep)*v^2 + (3 + 17*ep)*v*w + 
       (1 + 4*ep)*w^2) + u*w^2*((3 - 5*ep)*v^3 + (2 - 45*ep)*v^2*w - 
       102*ep*v*w^2 + (1 - 68*ep)*w^3) + 
     u^3*((1 + 3*ep)*v^3 + (6 + 23*ep)*v^2*w + 3*(1 + 2*ep)*v*w^2 - 
       2*(1 + 16*ep)*w^3) + u^2*w*((3 + 9*ep)*v^3 + (6 + 5*ep)*v^2*w + 
       (1 - 66*ep)*v*w^2 - 2*(1 + 40*ep)*w^3) + 
     w^2*(w*(v^3 + w^3) - ep*(4*v^4 + 15*v^3*w + 34*v^2*w^2 + 43*v*w^3 + 
         20*w^4))))/((1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 
  -((ep*(u^5*(v + 3*ep*v + w + ep*w) + u^2*w*((3 - 9*ep)*v^3 + 
        (9 - 85*ep)*v^2*w + 7*(1 - 31*ep)*v*w^2 + (1 - 167*ep)*w^3) + 
      u*w^2*((3 - 23*ep)*v^3 + (5 - 121*ep)*v^2*w + 8*(1 - 26*ep)*v*w^2 + 
        2*(3 - 59*ep)*w^3) + u^3*((1 - 3*ep)*v^3 + 7*(1 - 3*ep)*v^2*w + 
        (3 - 91*ep)*v*w^2 - (3 + 103*ep)*w^3) + 
      2*u^4*(v^2 - 11*ep*w^2 + v*(w - 4*ep*w)) - 
      w^2*(v + w)*(-(w*(v^2 + 3*w^2)) + ep*(4*v^3 + 17*v^2*w + 40*v*w^2 + 
          31*w^3))))/((1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2)), 
  (ep*(2*(5*u + 2*v - 2*w)*w*(u + w)^3*(v + w) + 
     ep*(u^5*(3*v + 7*w) + 4*u^4*(6*v^2 + 25*v*w + 26*w^2) + 
       u^3*(21*v^3 + 183*v^2*w + 472*v*w^2 + 370*w^3) + 
       u^2*w*(75*v^3 + 459*v^2*w + 888*v*w^2 + 556*w^3) + 
       w^2*(9*v^4 + 66*v^3*w + 189*v^2*w^2 + 232*v*w^3 + 100*w^4) + 
       u*w*(3*v^4 + 114*v^3*w + 489*v^2*w^2 + 745*v*w^3 + 383*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2), 
  -((ep*(u^5*((4 + 11*ep)*v + (4 + 7*ep)*w) + 
      u^4*(4*(2 + ep)*v^2 + (17 + 5*ep)*v*w + 9*(1 - 3*ep)*w^2) + 
      u^3*((4 - 7*ep)*v^3 + (31 - 41*ep)*v^2*w + (37 - 158*ep)*v*w^2 + 
        2*(5 - 92*ep)*w^3) + u*w^2*(-4*(-3 + 7*ep)*v^3 + 
        (29 - 184*ep)*v^2*w - 7*(-5 + 53*ep)*v*w^2 + 3*(6 - 77*ep)*w^3) + 
      u^2*w*(-3*(-4 + 7*ep)*v^3 + (45 - 158*ep)*v^2*w + (49 - 405*ep)*v*w^2 + 
        16*(1 - 20*ep)*w^3) - w^2*(v + w)*(-(w*(4*v^2 + 3*v*w + 7*w^2)) + 
        ep*(2*v^3 + 14*v^2*w + 57*v*w^2 + 61*w^3))))/
    ((1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2)), 
  (-2*ep*(2*u^5*(v + 3*ep*v + w + ep*w) + 
     u^4*((4 + 5*ep)*v^2 + 4*(2 + ep)*v*w + (4 - 23*ep)*w^2) + 
     u^2*w*(-3*(-2 + ep)*v^3 + (24 - 61*ep)*v^2*w + (29 - 205*ep)*v*w^2 + 
       (11 - 181*ep)*w^3) + u*w^2*((6 - 17*ep)*v^3 + (16 - 107*ep)*v^2*w + 
       (23 - 205*ep)*v*w^2 + (13 - 125*ep)*w^3) + 
     u^3*(-((-2 + ep)*v^3) + (16 - 3*ep)*v^2*w + (19 - 73*ep)*v*w^2 + 
       (5 - 113*ep)*w^3) - w^2*(v + w)*(-(w*(2*v^2 + 2*v*w + 5*w^2)) + 
       ep*(4*v^3 + 15*v^2*w + 39*v*w^2 + 32*w^3))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 
  (ep*(w*(u + w)*(v + w) + ep*(u^2*(-v + w) + w*(v^2 + 6*v*w + 5*w^2) + 
       u*(-v^2 + 3*v*w + 6*w^2))))/((1 + 4*ep)*w*(u + w)*(u + v + w)^2), 
  -((ep^2*(u^2*(v + 3*w) + 3*w*(v^2 + 3*v*w + 2*w^2) + 
      u*(v^2 + 8*v*w + 9*w^2)))/((1 + 4*ep)*w*(u + w)*(v + w)*(u + v + w))), 
  (ep*((1 + 4*ep)*u^3 + (1 + 3*ep)*w^2*(v + w) + 
     u*w*((2 + 9*ep)*v + (3 + 13*ep)*w) + u^2*(v + 4*ep*v + (3 + 14*ep)*w)))/
   ((1 + 4*ep)*w*(u + w)^2*(u + v + w)), 
  (ep*((1 + 3*ep)*w^2*(v + w)^2*(3*v + 4*w) + u^4*(v + 5*ep*v + w + 7*ep*w) + 
     u^3*(v + w)*(2*v + 9*ep*v + 4*w + 30*ep*w) + 
     u*w*(v + w)*((2 + 13*ep)*v^2 + 6*(2 + 9*ep)*v*w + 10*(1 + 4*ep)*w^2) + 
     u^2*((1 + 4*ep)*v^3 + 2*(4 + 23*ep)*v^2*w + (16 + 95*ep)*v*w^2 + 
       3*(3 + 17*ep)*w^3)))/((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
  -1/2*(ep*(w*(u + w)^2*(v + w)^2 + ep*(-((2*v - 3*w)*w^2*(v + w)^2) + 
        u^4*(v + 3*w) + u^3*(v^2 + 11*v*w + 14*w^2) + 
        u^2*w*(11*v^2 + 31*v*w + 22*w^2) + u*w*(2*v^3 + 13*v^2*w + 25*v*w^2 + 
          14*w^3))))/((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
  (-6*ep^2*(u^2 + w*(3*v + 4*w) + u*(v + 5*w)))/((1 + 4*ep)*(u + w)^2*
    (u + v + w)), 
  -((ep*(w*(u + w)^2*(v + w)^2 + ep*(u^4*(v + 3*w) - 
        w^2*(v + w)^2*(8*v + 5*w) - u*w^2*(7*v^2 + 11*v*w + 4*w^2) + 
        u^2*w*(7*v^2 + 15*v*w + 10*w^2) + u^3*(v^2 + 9*v*w + 12*w^2))))/
    ((1 + 4*ep)*w*(u + w)^2*(v + w)*(u + v + w)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*ep*(v*w*(v + w) + ep*(3*w*(v + w)^2 + u^2*(v + 3*w) + 
       u*(v^2 + 5*v*w + 6*w^2))))/((1 + 4*ep)*w*(v + w)*(u + v + w)^2), 0, 0, 
  0, (ep*(ep*(6*u*v + 6*v^2 + 10*u*w + 13*v*w + 7*w^2) + w*(u - 2*(v + w))))/
   ((u + v + w)^2*(w + 4*ep*w)), 0, 0, 
  -((ep*(ep*(6*u*v + 6*v^2 + 10*u*w + 13*v*w + 7*w^2) + w*(u - 2*(v + w))))/
    ((u + v + w)^2*(w + 4*ep*w))), 
  -1/2*(ep*(ep*(6*u*v + 6*v^2 + 10*u*w + 13*v*w + 7*w^2) + 
      w*(u - 2*(v + w))))/((u + v + w)^2*(w + 4*ep*w)), 0, 
  -((ep*(ep*(6*u*v + 6*v^2 + 10*u*w + 13*v*w + 7*w^2) + w*(u - 2*(v + w))))/
    ((u + v + w)^2*(w + 4*ep*w))), 0, 0, 0, 0, 0, 0, 0, 
  (2*ep*(u^2*((3 + 9*ep)*v + (3 + 7*ep)*w) + 
     u*((6 + 9*ep)*v^2 + (7 + 4*ep)*v*w + (1 - 13*ep)*w^2) + 
     (v + w)*(3*v^2 + 4*(1 - 3*ep)*v*w + 5*(1 - 4*ep)*w^2)))/
   ((1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  (-2*ep*((1 + 4*ep)*u^2*(v + 3*w) + (1 + 2*ep)*(v + w)^2*(v + 3*w) + 
     2*u*(v + w)*(v + 3*ep*v + (2 + 7*ep)*w)))/((1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), -((ep^2*(2*u^3 + 2*v^3 + 8*v^2*w + 11*v*w^2 + 5*w^3 + 
      u^2*(5*v + 9*w) + 2*u*(3*v^2 + 8*v*w + 6*w^2)))/
    ((1 + 4*ep)*(u + w)^2*(v + w)*(u + v + w))), 
  (ep*(u^5*(v + 3*ep*v + w + ep*w) + u^3*((1 + 3*ep)*v^3 + (5 + 8*ep)*v^2*w + 
       (2 - 43*ep)*v*w^2 - 2*(1 + 39*ep)*w^3) + 
     u^2*w*((3 + ep)*v^3 + (3 - 48*ep)*v^2*w - (2 + 163*ep)*v*w^2 - 
       2*(1 + 70*ep)*w^3) + u^4*((2 + 6*ep)*v^2 + (1 - 14*ep)*w^2 + 
       3*v*(w + 2*ep*w)) - w^2*(v + w)*(-((v - w)^2*w) + 
       ep*(6*v^3 + 21*v^2*w + 41*v*w^2 + 30*w^3)) - 
     u*w*(w*(-3*v^3 + v^2*w + 3*v*w^2 - w^3) + 
       ep*(2*v^4 + 25*v^3*w + 112*v^2*w^2 + 188*v*w^3 + 107*w^4))))/
   ((1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2), 
  -((ep*((1 + 3*ep)*u^5*(v + w) + u^2*w*(3*(-1 + ep)*v^3 - 6*v^2*w + 
        (1 - 65*ep)*v*w^2 + 2*(2 - 45*ep)*w^3) - 
      w^2*(v + w)*((-2 + 3*ep)*v^3 + (-7 + 6*ep)*v^2*w + (-5 + 17*ep)*v*w^2 + 
        2*(-2 + 9*ep)*w^3) + u^3*((1 + 3*ep)*v^3 + 21*ep*v^2*w + 
        3*(-1 + 2*ep)*v*w^2 - 2*(1 + 24*ep)*w^3) + 
      u*w*(-((2 + 3*ep)*v^4) + 2*(4 - 19*ep)*v^2*w^2 + 7*(2 - 13*ep)*v*w^3 + 
        (9 - 67*ep)*w^4 + v^3*(w - 9*ep*w)) + 
      2*u^4*((1 + 3*ep)*v^2 - 2*ep*w^2 + v*(w + 9*ep*w))))/
    ((1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2)), 
  (ep*((1 + ep)*u^2 + w^2 + u*(-3*ep*v + 2*w + 4*ep*w) - 
     ep*(v^2 + 2*v*w - 3*w^2)))/((1 + 4*ep)*(u + w)^2*(u + v + w)), 
  (ep*(u^5*(v + 3*ep*v + w - ep*w) + u^4*((2 + 6*ep)*v^2 + (3 + ep)*v*w + 
       (1 - 25*ep)*w^2) + u^3*((1 + 3*ep)*v^3 + 5*(1 + ep)*v^2*w + 
       2*(1 - 30*ep)*v*w^2 - 2*(1 + 49*ep)*w^3) + 
     u^2*w*((3 + ep)*v^3 + (3 - 51*ep)*v^2*w - 2*(1 + 89*ep)*v*w^2 - 
       2*(1 + 77*ep)*w^3) - w^2*(v + w)*(-((v - w)^2*w) + 
       ep*(6*v^3 + 19*v^2*w + 38*v*w^2 + 29*w^3)) - 
     u*w*(w*(-3*v^3 + v^2*w + 3*v*w^2 - w^3) + 
       ep*(2*v^4 + 23*v^3*w + 107*v^2*w^2 + 187*v*w^3 + 109*w^4))))/
   (2*(1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2), 
  (6*ep^2*(u^2 + 3*u*v + v^2 + 4*u*w + 4*v*w + 3*w^2))/
   ((1 + 4*ep)*(u + w)^2*(u + v + w)), 
  (ep*(u^5*(v + 3*ep*v + w - ep*w) + u^4*((2 + 6*ep)*v^2 + 3*(1 + ep)*v*w + 
       (1 - 23*ep)*w^2) + u^3*((1 + 3*ep)*v^3 + (5 + 13*ep)*v^2*w + 
       2*(1 - 20*ep)*v*w^2 - 2*(1 + 43*ep)*w^3) - 
     u^2*w*(-3*(1 + 3*ep)*v^3 + (-3 + 13*ep)*v^2*w + 2*(1 + 62*ep)*v*w^2 + 
       2*(1 + 65*ep)*w^3) - u*w^2*(3*(-1 + ep)*v^3 + (3 + 131*ep)*v*w^2 + 
       (-1 + 89*ep)*w^3 + v^2*(w + 53*ep*w)) - 
     w^2*(v + w)*(-((v - w)^2*w) + ep*(4*v^3 + 9*v^2*w + 24*v*w^2 + 
         23*w^3))))/((1 + 4*ep)*w*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/(u + v + w), 0, 0, -(ep/w), 0, 0, 0}, 
 {(3*(2*u^4*(v + w) + 2*v^2*w*(v + w)^2 + u^3*(6*v^2 + 20*v*w + 6*w^2) + 
     u^2*(6*v^3 + 25*v^2*w + 18*v*w^2 + 3*w^3) + 
     u*(2*v^4 + 9*v^3*w + 12*v^2*w^2 - w^4)))/(ep^2*(1 + 4*ep)*(u + v)*w^2*
    (v + w)*(u + v + w)^2), 
  (-3*((v + w)*(u + v + w)^2 + ep*(-4*u^3 + 4*(v + w)^3 + 
       u*(8*v^2 + 15*v*w + 8*w^2))))/(ep^3*(1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), (3*(u^4 + 2*v^2*(v + w)^2 + u^3*(5*v + 4*w) + 
     u^2*(9*v^2 + 9*v*w + w^2) + u*(7*v^3 + 9*v^2*w + 2*v*w^2 - 2*w^3)))/
   (ep^2*(1 + 4*ep)*(u + v)*w^2*(u + v + w)^2), 
  (-3*((u + v)*w*(v + w)*(u + v + w)^2 + 
     ep*(u^4*(13*v + 19*w) + v*(v + w)^2*(4*v^2 + 29*v*w + 4*w^2) + 
       u^3*(43*v^2 + 90*v*w + 24*w^2) + u^2*(51*v^3 + 157*v^2*w + 102*v*w^2 + 
         8*w^3) + u*(25*v^4 + 123*v^3*w + 144*v^2*w^2 + 44*v*w^3 + 3*w^4))))/
   (ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
  (-3*(2*u^3*(4*v + 7*w) + 2*v*(v + w)^2*(v + 8*w) + 
     2*u^2*(9*v^2 + 23*v*w + 7*w^2) + u*v*(12*v^2 + 49*v*w + 42*w^2)))/
   (ep^2*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 0, 0, 
  (-2*(w*(v + w)*(u + v + w) + ep*(u^2*(4*v + w) + 
       4*w*(2*v^2 + 3*v*w + w^2) + u*(4*v^2 + 11*v*w + 5*w^2))))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)), 
  (4*(w*(v + w)*(u + v + w) + ep*(2*u^2*v + 2*w*(3*v^2 + 5*v*w + 2*w^2) + 
       u*(2*v^2 + 7*v*w + 4*w^2))))/(ep^3*(1 + 4*ep)*w^2*(v + w)*
    (u + v + w)), 0, (4*(u^4*(3*v + 4*w) + v^2*(v + w)^2*(v + 7*w) + 
     u^3*(10*v^2 + 29*v*w + 7*w^2) + u^2*(12*v^3 + 45*v^2*w + 28*v*w^2 + 
       2*w^3) + u*(6*v^4 + 29*v^3*w + 32*v^2*w^2 + 4*v*w^3 - w^4)))/
   (ep^2*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
  (2*(w*(v + w)*(u + v + w)^2 + ep*(u^3*(v + 2*w) + w*(v + w)^2*(5*v + 4*w) + 
       2*u^2*(v^2 + 6*v*w + 2*w^2) + u*(v^3 + 11*v^2*w + 20*v*w^2 + 6*w^3))))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 
  (-4*((u + v)*w*(v + w)*(u + v + w)^2 + 
     ep*(u^4*(v + w) + v*w*(v + w)^2*(5*v + 4*w) + 
       u^3*(3*v^2 - 7*v*w - 2*w^2) + u^2*(3*v^3 + 6*v^2*w + 10*v*w^2 + 
         3*w^3) + u*(v^4 + 19*v^3*w + 34*v^2*w^2 + 26*v*w^3 + 6*w^4))))/
   (ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
  (-2*(2*(u + v)*w*(u + v + w)^2*(3*v + w) + 
     ep*(u^4*v + v*(v + w)^2*(2*v^2 + 27*v*w + 8*w^2) + 
       u^3*(5*v^2 + 35*v*w + 14*w^2) + u^2*(9*v^3 + 94*v^2*w + 88*v*w^2 + 
         20*w^3) + u*(7*v^4 + 90*v^3*w + 136*v^2*w^2 + 59*v*w^3 + 6*w^4))))/
   (ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
  (4*(u^4*v + v^2*(v + w)^2*(v + 2*w) + u^3*(4*v^2 + 7*v*w + 3*w^2) + 
     u^2*(6*v^3 + 14*v^2*w + 9*v*w^2 + 2*w^3) + 
     u*(4*v^4 + 11*v^3*w + 10*v^2*w^2 + 2*v*w^3 - w^4)))/
   (ep^2*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)^2), 0, 
  (-4*(u + v)*w*(v + w)*(u + v + w) + 2*ep*(4*v*(v - 2*w)*(v + w)^2 + 
      u^3*(4*v + 5*w) + u^2*(12*v^2 + 5*v*w - 7*w^2) + 
      u*(12*v^3 - 23*v*w^2 - 12*w^3)))/(ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)*
    (u + v + w)), (-4*(v^2*(v + w)^2 + u^3*(v + 2*w) + 
     u^2*(3*v^2 + 4*v*w + w^2) + u*(3*v^3 + 4*v^2*w + v*w^2 - w^3)))/
   (ep^2*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)), 
  (4*(u + v)*w*(u + v + w)^2*(3*v + w) + 
    2*ep*(u^4*(v + w) - v*(v + w)^2*(v^2 - 27*v*w - 8*w^2) + 
      2*u^3*(v^2 + 14*v*w + 5*w^2) + u^2*w*(77*v^2 + 79*v*w + 18*w^2) + 
      u*(-2*v^4 + 75*v^3*w + 128*v^2*w^2 + 60*v*w^3 + 9*w^4)))/
   (ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
  (-4*(u^4 + 4*v^2*w*(v + w) + u^3*(3*v + 5*w) + 
     u^2*(3*v^2 + 10*v*w + 4*w^2) + u*v*(v^2 + 9*v*w + 5*w^2)))/
   (ep^2*(1 + 4*ep)*(u + v)*w^2*(u + v + w)^2), 
  (-2*(u^4*(v - 2*w) + v^2*w*(v + w)^2 + u^3*(3*v^2 + 4*v*w + 5*w^2) + 
     u^2*(3*v^3 + 8*v^2*w + 12*v*w^2 + 6*w^3) + 
     u*(v^4 + 3*v^3*w + 5*v^2*w^2 + 2*v*w^3 - w^4)))/
   (ep^2*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
  (-4*(v^2*w*(v + w)^2 + u^4*(v + 3*w) + u^3*(3*v^2 + 4*v*w - 3*w^2) + 
     u^2*(3*v^3 + 7*v^2*w - 3*v*w^2 - 5*w^3) + 
     u*(v^4 + 7*v^3*w + 6*v^2*w^2 + v*w^3 + w^4)))/
   (ep^2*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
  (-2*u*(2*u^2 + u*v - v^2 - 2*v*w - 2*w^2))/(ep^2*(1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), (-2*((v + w)*(u + v + w)^2 + 
     ep*(-4*u^3 + 4*(v + w)^3 + u*(8*v^2 + 15*v*w + 8*w^2))))/
   (ep^3*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  (-2*u*(2*u^2 + u*v - v^2 - 2*v*w - 2*w^2))/(ep^2*(1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), (2*(u^3*(4*v + 7*w) + v*(v + w)^2*(v + 8*w) + 
     u^2*(9*v^2 + 20*v*w + 7*w^2) + u*v*(6*v^2 + 23*v*w + 18*w^2)))/
   (ep^2*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 
  (8*u^2*(2*v + 3*w) + 2*u*(10*v^2 + 21*v*w + 6*w^2) + 
    4*v*(v^2 + 9*v*w + 8*w^2))/(ep^2*(1 + 4*ep)*w^2*(v + w)*(u + v + w)), 
  (2*(w*(v + w)*(u + v + w)^2 + ep*(2*u^3*(4*v + 5*w) + 
       2*(v + w)^2*(v^2 + 10*v*w + 2*w^2) + 2*u^2*(9*v^2 + 23*v*w + 7*w^2) + 
       u*(12*v^3 + 57*v^2*w + 57*v*w^2 + 8*w^3))))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 
  (4*(u^4*(6*v + 8*w) + v^2*(v + w)^2*(2*v + 11*w) + 
     u^3*(20*v^2 + 49*v*w + 14*w^2) + u^2*(24*v^3 + 75*v^2*w + 47*v*w^2 + 
       4*w^3) + u*(12*v^4 + 49*v^3*w + 52*v^2*w^2 + 8*v*w^3 - 2*w^4)))/
   (ep^2*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
  (-2*(u*(v - w) + (v + w)^2))/(ep^3*w*(v + w)*(u + v + w)), -2/(ep^3*w), 
  -4/(ep^3*w), (-4*u*(2*u^3 + 3*u^2*(5*v + 2*w) - w*(-3*v^2 + 2*v*w + w^2) + 
     u*(13*v^2 + 13*v*w + 3*w^2)))/(ep^2*(1 + 4*ep)*(u + v)*w*(v + w)*
    (u + v + w)^2), (-4*(3*v + w))/(ep^3*w*(v + w)), 
  (2*(w*(u + v + w)*(5*v + w) + ep*(v^3 - 2*u^2*w + 19*v^2*w + 22*v*w^2 + 
       4*w^3 + u*(v^2 + 18*v*w + 3*w^2))))/(ep^3*(1 + 4*ep)*w^2*(v + w)*
    (u + v + w)), (2*u)/(ep^2*(1 + 4*ep)*w*(v + w)), 
  (2*(-(ep*(u + v - 4*w)) + w))/(ep^3*(1 + 4*ep)*w^2), 
  (-2*(v*w^2*(v + w) + u^3*(v + 2*w) + u*w*(2*v^2 + v*w - w^2) + 
     u^2*(v^2 + 3*v*w + w^2)))/(ep^2*(1 + 4*ep)*w^2*(u + w)*(v + w)*
    (u + v + w)), (w*(u*(v - w) + (v + w)^2) + 
    ep*(-v^3 + u^2*w + 3*v^2*w + 8*v*w^2 + 4*w^3 - u*(v^2 - 3*v*w + 4*w^2)))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)), (4*(u - 4*v))/(ep^3*w^2), 
  (-2*(w*(v + w)*(u + v + w) + ep*(-(u^2*w) + (v + w)*(v + 2*w)^2 + 
       u*(v^2 + 5*v*w + 4*w^2))))/(ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)), 
  4/(ep^3*w), (-2*((u + v)*(v + w)*(u^2*(v - w) + (3*v - w)*(v + w)^2 + 
       2*u*(2*v^2 + v*w - w^2)) + ep*(2*u^4*v + 4*v*(3*v - w)*(v + w)^3 + 
       2*u^3*(3*v^2 - 2*v*w - 5*w^2) + u*(v + w)^2*(33*v^2 + 2*v*w - 4*w^2) + 
       u^2*(25*v^3 + 28*v^2*w - 11*v*w^2 - 14*w^3))))/
   (ep^3*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 0, 
  (-2*((3 + 11*ep)*u + 3*(v + 4*ep*v)))/(ep^3*(1 + 4*ep)*(u + v)*w), 
  (2*u*(-5*u^2 - 3*u*v + 2*v^2 - 4*u*w + w^2))/(ep^2*(1 + 4*ep)*(u + v)*w*
    (u + v + w)^2), -(((3 + 16*ep)*u^3 + (1 + 4*ep)*v*(v^2 - w^2) + 
     u*((5 + 17*ep)*v^2 - (1 + 6*ep)*w^2 + 2*v*(w + 3*ep*w)) + 
     u^2*((7 + 29*ep)*v + 2*(w + 5*ep*w)))/(ep^3*(1 + 4*ep)*(u + v)*w*
     (u + v + w)^2)), (8*(u^2 + 2*v*(v + w) + u*(2*v + w)))/
   (ep^3*(u + v)*w*(u + v + w)), 
  (2*(u^3 + (1 + 4*ep)*v*(v + w)^2 + u^2*(3*v + 11*ep*v + 2*w + 6*ep*w) + 
     u*(3*(1 + 5*ep)*v^2 + 2*(2 + 9*ep)*v*w + (1 + 6*ep)*w^2)))/
   (ep^3*(1 + 4*ep)*(u + v)*w*(u + v + w)^2), (4*(3*v + w))/(ep^3*w*(v + w)), 
  (4*(u + w)*(2*v*(v + w) + u*(2*v + w)))/(ep^2*(1 + 4*ep)*w^2*(v + w)*
    (u + v + w)), (2*(v - w))/(ep^3*w*(v + w)), -6/(ep^3*w), 
  (4*u*(2*u^2 + u*v - v^2 - 2*v*w - 2*w^2))/(ep^2*(1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), (-2*((u + v + w)*(5*v^2 + 6*v*w + w^2) + 
     ep*(-2*u^3 + 4*(v + w)^2*(3*v + w) - 2*u^2*(4*v + 3*w) + 
       u*(9*v^2 + 8*v*w - w^2))))/(ep^3*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  0, (2*(-(ep*(u + v - 4*w)) + w))/(ep^3*(1 + 4*ep)*w^2), 
  (-2*((2 + 9*ep)*u^2 + 2*(1 + 5*ep)*u*(v + w) + ep*v*(v + 5*w)))/
   (ep^3*(1 + 4*ep)*w^2*(u + v + w)), 
  (-2*(1 + 5*ep)*u^2 + w*(3*v + w) - u*(2*(1 + 6*ep)*v + w + 7*ep*w) + 
    ep*(-2*v^2 + 6*v*w + 4*w^2))/(ep^3*(1 + 4*ep)*w^2*(u + v + w)), 
  (-8*(u - 2*v))/(ep^3*w*(u + w)), 
  (-2*(w*(u + v + w) + ep*(2*u^2 + 4*u*v + 2*v^2 + 7*u*w + 10*v*w + 4*w^2)))/
   (ep^3*(1 + 4*ep)*w^2*(u + v + w)), 
  (2*((1 + 4*ep)*v*(3*v - w)*(v + w)^2 + u^3*(v + 4*ep*v - (1 + 6*ep)*w) + 
     u*(v + w)*((7 + 29*ep)*v^2 - ep*v*w - (1 + 5*ep)*w^2) + 
     u^2*((5 + 21*ep)*v^2 - (2 + 11*ep)*w^2 + v*(w + 2*ep*w))))/
   (ep^3*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 
  (-2*u*(2*u + v + 2*w))/(ep^2*(1 + 4*ep)*w*(v + w)*(u + v + w)), 
  (2*(u + 5*ep*u + v + 4*ep*v))/(ep^3*(1 + 4*ep)*(u + v)*w), 
  (2*u*(2*u^3 + 3*u^2*w + u*(-3*v^2 - 3*v*w + w^2) - 
     v*(v^2 + 4*v*w + 3*w^2)))/(ep^2*(1 + 4*ep)*(u + v)*w*(v + w)*
    (u + v + w)^2), (-((u + v)*(v - w)*(u + v + w)^2) + 
    ep*(-2*u^4 - 4*v*(v - w)*(v + w)^2 + u^3*(-7*v + 2*w) + 
      u^2*(-13*v^2 + 3*v*w + 9*w^2) + u*(-12*v^3 - 3*v^2*w + 14*v*w^2 + 
        5*w^3)))/(ep^3*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 0, 
  (2*((u + v)*(v + w)*(u + v + w)^2 + ep*(-2*u^4 + 4*v*(v + w)^3 + 
       u^3*(v + 2*w) + u*(v + w)^2*(12*v + 5*w) + 
       u^2*(11*v^2 + 19*v*w + 9*w^2))))/(ep^3*(1 + 4*ep)*(u + v)*w*(v + w)*
    (u + v + w)^2), (-4*(u^2*(v + 8*ep*v + w + 7*ep*w) - 
     v*(v + w)*(4*v + 15*ep*v + 4*w + 8*ep*w) + 
     u*(-((3 + 7*ep)*v^2) + (-2 + ep)*v*w + (1 + 4*ep)*w^2)))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)), 
  (4*(v*(u + v)*w*(3*u^2 + 7*u*(v + w) + 4*(v + w)^2) + 
     ep*(v^2*(v + w)^2*(v + 17*w) + u^3*(v^2 + 16*v*w + 3*w^2) + 
       u^2*(3*v^3 + 48*v^2*w + 35*v*w^2 + 2*w^3) + 
       u*(3*v^4 + 51*v^3*w + 66*v^2*w^2 + 17*v*w^3 - w^4))))/
   (ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
  (-2*u*(u^2 + 6*u*v + v^2 - u*w + 3*v*w - 2*w^2))/
   (ep^2*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  (2*(-3*ep*v*w*(v + w) + u^2*(2*v + 5*ep*v + 2*w + 4*ep*w) + 
     u*((2 + 5*ep)*v^2 + 2*(2 + 5*ep)*v*w + 2*(1 + 4*ep)*w^2)))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)), 
  (2*(3*u^4*(v + w) + 3*v*w^3*(v + w) + u^2*w*(9*v^2 + 12*v*w - 7*w^2) + 
     u*w^2*(7*v^2 + 6*v*w - 5*w^2) + u^3*(3*v^2 + 12*v*w + w^2)))/
   (ep^2*(1 + 4*ep)*w^2*(u + w)^2*(v + w)*(u + v + w)), 
  (2*u*(u^3*(13*v - 3*w) + u^2*(31*v^2 + 16*v*w - 3*w^2) + 
     u*v*(23*v^2 + 35*v*w + 10*w^2) + v*(5*v^3 + 16*v^2*w + 11*v*w^2 + 
       4*w^3)))/(ep^2*(1 + 4*ep)*(u + v)^2*w*(v + w)*(u + v + w)^2), 
  (-3*ep*v*w*(v + w)^2 + u^3*((2 + 5*ep)*v + (2 + 3*ep)*w) + 
    u^2*(2*(2 + 5*ep)*v^2 + (12 + 29*ep)*v*w + (8 + 29*ep)*w^2) + 
    u*((2 + 5*ep)*v^3 + (10 + 27*ep)*v^2*w + 2*(7 + 22*ep)*v*w^2 + 
      2*(3 + 13*ep)*w^3))/(ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 
  (-4*u*(2*u + v + 2*w))/(ep^3*w*(v + w)*(u + v + w)), 
  (-2*(3*v*w*(v + w)^2 + u^3*(3*v + 5*w) + u^2*(6*v^2 + 19*v*w + 3*w^2) + 
     u*(3*v^3 + 13*v^2*w + 12*v*w^2 - 2*w^3)))/(ep^2*(1 + 4*ep)*w^2*(v + w)*
    (u + v + w)^2), (-2*(v - w))/(ep^3*w*(v + w)), 
  (2*(u^2 + w*(-v + w) + u*(v + 2*w)))/(ep^3*w*(u + w)*(u + v + w)), 
  2/(ep^3*w), (2*v*(-v + w))/(ep^3*w^2*(v + w)), 
  (-8*(1 + 2*ep)*v*(u + 2*(v + w)))/(ep^3*(1 + 4*ep)*w*(v + w)*(u + v + w)), 
  (2*(1 + 2*ep)*(u*w + ep*(-u^2 + 2*v*(v + w) + u*(v + 3*w))))/
   (ep^4*(u + v + w)^2*(w + 4*ep*w)), 
  (-2*((1 + 11*ep + 12*ep^2)*v*(v + w)^2 + 
     u*(v + w)*((3 + 30*ep + 32*ep^2)*v + 2*ep*w) + 
     u^2*((2 + 19*ep + 20*ep^2)*v + (2 + 13*ep + 12*ep^2)*w)))/
   (ep^3*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), 
  (2*((2 + 13*ep + 12*ep^2)*u*v + (1 + 5*ep + 4*ep^2)*u*w + 
     (1 + 11*ep + 12*ep^2)*v*(v + w)))/(ep^3*(1 + 4*ep)*w*(v + w)*
    (u + v + w)), (-2*(1 + ep)*u)/(ep^3*w*(u + v + w)), 
  (2*((2 + 7*ep + 4*ep^2)*u^2 + (2 + 13*ep + 12*ep^2)*u*v + 
     2*(2 + 9*ep + 8*ep^2)*u*w + 2*ep*(3 + 4*ep)*v*(v + w)))/
   (ep^3*(u + v + w)^2*(w + 4*ep*w)), (4*v)/(ep^3*w*(v + w)), 
  (-8*(1 + 2*ep)*(u - 2*v))/(ep^3*(1 + ep)*(1 + 4*ep)*w*(v + w)), 
  (-2*(1 + 2*ep)*(-(u*v*(u + v + 2*w)) + 
     2*ep*(u^3 - u^2*(v - 2*w) - v*w*(v + w) + u*(-2*v^2 - 4*v*w + w^2))))/
   (ep^4*(1 + ep)*(1 + 4*ep)*w^2*(u + v + w)^2), 
  (2*v*(4*ep^2*u*(-2*u^2 + 3*v^2 + u*(v - 3*w) + 5*v*w + 2*w^2) + 
     2*(v + w)*(u^2 + w*(v + w) + u*(v + 3*w)) + 
     ep*(-6*u^3 + u^2*(5*v - 7*w) + 4*w*(v + w)^2 + 
       u*(11*v^2 + 25*v*w + 14*w^2))))/(ep^3*(1 + ep)*(1 + 4*ep)*w^2*(v + w)*
    (u + v + w)^2), (2*(-(u^3*w) + v*w*(v + w)^2 + 
     u^2*(2*v^2 + 3*v*w - w^2) + u*v*(2*v^2 + 9*v*w + 7*w^2) + 
     4*ep^2*(v + w)*(-2*u^3 + u^2*(v - 3*w) + v*w*(v + w) + 
       u*(3*v^2 + 6*v*w - w^2)) + ep*(5*v*w*(v + w)^2 - 2*u^3*(3*v + 4*w) + 
       u^2*(5*v^2 - 2*v*w - 11*w^2) + u*(11*v^3 + 39*v^2*w + 25*v*w^2 - 
         3*w^3))))/(ep^3*(1 + ep)*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 
  (-2*(-2*(1 + 2*ep)*v*w*(v + w) + u^2*((1 + 5*ep + 4*ep^2)*v + 
       (2 + 7*ep + 4*ep^2)*w) + u*((1 + 5*ep + 4*ep^2)*v^2 + 
       (2 + 13*ep + 12*ep^2)*v*w + (3 + 12*ep + 8*ep^2)*w^2)))/
   (ep^3*(1 + ep)*(1 + 4*ep)*w^2*(v + w)*(u + v + w)), 
  (2*(-2*(1 + 2*ep)*v*w*(v + w) + u^2*(v + 5*ep*v + 4*ep^2*v + w + 2*ep*w) + 
     u*((1 + 5*ep + 4*ep^2)*v^2 + (1 + 8*ep + 8*ep^2)*v*w + (1 + 2*ep)*w^2)))/
   (ep^3*(1 + ep)*(1 + 4*ep)*w^2*(v + w)*(u + v + w)), -(ep/w), 
  (2*ep*(5*v + 3*w))/(w*(v + w)), (-8*ep)/w}, 
 {(3*(2*v*w*(v + w)^3 + u^3*(2*v^2 + 7*v*w - w^2) + 
     u^2*(4*v^3 + 24*v^2*w + 6*v*w^2 - 8*w^3) + 
     u*(2*v^4 + 19*v^3*w + 13*v^2*w^2 - 14*v*w^3 - 10*w^4)))/
   (2*ep^2*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (3*(4*ep*u^3*(v - w)*w + (1 + 4*ep)*(v + w)^3*(2*v^2 + 2*v*w - w^2) + 
     u*(v + w)*(4*(1 + 4*ep)*v^3 + 4*(2 + 9*ep)*v^2*w + (1 - 2*ep)*v*w^2 - 
       (3 + 16*ep)*w^3) + 2*u^2*((1 + 4*ep)*v^3 - 3*ep*v*w^2 - 
       (1 + 9*ep)*w^3 + 2*v^2*(w + 6*ep*w))))/(4*ep^3*(1 + 4*ep)*w^2*
    (v + w)^2*(u + v + w)^2), 
  (3*((v + w)^2*(v^2 + 2*v*w - 2*w^2) + u^2*(v^2 + 2*v*w - w^2) + 
     u*(2*v^3 + 6*v^2*w + v*w^2 - 3*w^3) + 
     ep*(u^3*(v + w) + u^2*(8*v^2 + 19*v*w - 5*w^2) + 
       2*(v + w)^2*(3*v^2 + 5*v*w - 4*w^2) + u*(13*v^3 + 40*v^2*w + 9*v*w^2 - 
         18*w^3))))/(2*ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 
  (-3*(w*(v + w)*(2*u^2*v + (2*v - 3*w)*(v + w)^2 + 
       u*(4*v^2 + v*w - 3*w^2)) + 2*ep*((v + w)^3*(4*v^2 + 29*v*w - 6*w^2) + 
       u^3*(13*v^2 + 35*v*w + 4*w^2) + 2*u^2*(15*v^3 + 66*v^2*w + 54*v*w^2 - 
         4*w^3) + u*(21*v^4 + 138*v^3*w + 197*v^2*w^2 + 43*v*w^3 - 37*w^4))))/
   (4*ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (-3*(2*v*(v + w)^3*(v + 8*w) + 2*u^3*(4*v^2 + 11*v*w + w^2) + 
     3*u^2*(6*v^3 + 27*v^2*w + 21*v*w^2 - 2*w^3) + 
     u*(12*v^4 + 81*v^3*w + 115*v^2*w^2 + 26*v*w^3 - 20*w^4)))/
   (2*ep^2*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  -1/2*(v^3 + v^2*w - 5*v*w^2 - 5*w^3 + u*(v^2 + 3*w^2))/
    (ep^3*w^2*(v + w)*(u + v + w)), 
  (2*(v^3 + 3*v^2*w - 2*w^3 + u*(v^2 + 2*v*w - w^2)))/
   (ep^3*w^2*(v + w)*(u + v + w)), 
  -1/2*(w*(v + w)*(3*(v + w)^3 + u^2*(3*v + w) + 
       2*u*(3*v^2 + 5*v*w + 2*w^2)) + 2*ep*(2*w*(v + w)^3*(5*v + 3*w) + 
       u^3*(4*v^2 + 11*v*w + w^2) + u^2*(8*v^3 + 34*v^2*w + 31*v*w^2 + w^3) + 
       u*(4*v^4 + 33*v^3*w + 66*v^2*w^2 + 43*v*w^3 + 6*w^4)))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (w*(v + w)*(2*u^2*v + (v + w)^2*(2*v + w) + u*(4*v^2 + 5*v*w + w^2)) + 
    2*ep*(2*w*(v + w)^3*(3*v + w) + 2*u^3*v*(v + 3*w) + 
      u^2*(4*v^3 + 19*v^2*w + 15*v*w^2 - 2*w^3) + 
      u*v*(2*v^3 + 19*v^2*w + 35*v*w^2 + 18*w^3)))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (2*(v^2 + 2*v*w - w^2))/(ep^3*w^2*(v + w)), 
  (2*(v*(v + w)^3*(v + 7*w) + u*(v + w)^2*(5*v^2 + 28*v*w - 13*w^2) + 
     u^3*(3*v^2 + 8*v*w + w^2) + u^2*(7*v^3 + 36*v^2*w + 25*v*w^2 - 4*w^3)))/
   (ep^2*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (w*(v + w)*(u^2*(3*v - w) + 3*v*(v + w)^2 + u*(6*v^2 + 5*v*w - w^2)) + 
    2*ep*(7*v*w*(v + w)^3 + u^3*(v^2 + 7*v*w - 4*w^2) + 
      u^2*(2*v^3 + 27*v^2*w + v*w^2 - 16*w^3) + 
      u*(v^4 + 27*v^3*w + 26*v^2*w^2 - 13*v*w^3 - 13*w^4)))/
   (2*ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  -((w*(v + w)*(2*u^2*v + (v + w)^2*(2*v + w) + u*(4*v^2 + 5*v*w + w^2)) + 
     2*ep*(u^3*(v + w)^2 + w*(v + w)^3*(5*v + 2*w) + 
       u^2*(2*v^3 + v^2*w + 14*v*w^2 + 7*w^3) + 
       u*(v^4 + 4*v^3*w + 30*v^2*w^2 + 40*v*w^3 + 13*w^4)))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2)), 
  -((ep*(u*(v + w)^2*(13*v^2 + 49*v*w - 37*w^2) + 
       (v + w)^3*(6*v^2 + 19*v*w - 4*w^2) + u^3*(v^2 + 3*w^2) + 
       2*u^2*(4*v^3 + 19*v^2*w + 5*v*w^2 - 10*w^3)) + 
     (v + w)*(u^2*(v^2 + 4*v*w - 5*w^2) + (v + w)^2*(v^2 + 4*v*w - w^2) + 
       2*u*(v^3 + 5*v^2*w + v*w^2 - 3*w^3)))/(ep^3*(1 + 4*ep)*w^2*(v + w)^2*
     (u + v + w)^2)), 
  (2*(v*(v + w)^3*(v + 2*w) + u*(v + w)^2*(3*v^2 + 10*v*w - 6*w^2) + 
     u^3*(v^2 + 3*w^2) + u^2*(3*v^3 + 11*v^2*w + 11*v*w^2 + 3*w^3)))/
   (ep^2*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), -2/(ep^3*(u + v + w)), 
  ((v + w)*(5*v^3 + 11*v^2*w + v*w^2 - 5*w^3 + u*(5*v^2 + 6*v*w - 3*w^2)) + 
    4*ep*((v + w)^2*(7*v^2 + 8*v*w - 5*w^2) + u^2*(2*v^2 + 5*v*w + w^2) + 
      u*(9*v^3 + 22*v^2*w + 10*v*w^2 - 3*w^3)))/(2*ep^3*(1 + 4*ep)*w^2*
    (v + w)^2*(u + v + w)), 
  (-2*((v + w)*(v^3 + 3*v^2*w - 2*w^3 + u*(v^2 + 2*v*w - w^2)) + 
     ep*((v + w)^2*(5*v^2 + 9*v*w - 8*w^2) + u^2*(v^2 + 4*v*w - w^2) + 
       u*(6*v^3 + 19*v^2*w + 6*v*w^2 - 7*w^3))))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)), 
  (-2*w^2*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
    ep*(u^3*(v + w) + u^2*(v^2 + 3*v*w - 10*w^2) - 
      (v + w)^2*(v^2 - 3*v*w + 8*w^2) - u*(v^3 - 3*v^2*w + 13*v*w^2 + 
        17*w^3)))/(ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 
  (-2*(u^3*(v + w) + 4*v*w*(v + w)^2 + u^2*(2*v^2 + 9*v*w + 3*w^2) + 
     u*v*(v^2 + 12*v*w + 11*w^2)))/(ep^2*(1 + 4*ep)*w^2*(v + w)*
    (u + v + w)^2), (w*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 
      2*w^2) + ep*(-(u^3*(v + w)^2) + w*(v + w)^3*(3*v + 8*w) + 
      u^2*(-2*v^3 - 3*v^2*w + 4*v*w^2 + w^3) + 
      u*(-v^4 + 2*v^3*w + 22*v^2*w^2 + 28*v*w^3 + 9*w^4)))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (-2*(v*w*(v + w)^3 + u^3*v*(v + 3*w) + 2*u^2*(v^3 + 3*v^2*w + 4*v*w^2 - 
       w^3) + u*(v^4 + 4*v^3*w + 11*v^2*w^2 + 5*v*w^3 - 3*w^4)))/
   (ep^2*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  -1/2*((u + v)*(-((v + w)^2*(u + v + w)) + 
      2*ep*(u^2*(v - w) - 2*(v + w)^3 - u*(v^2 + 5*v*w + 4*w^2))))/
    (ep^3*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (4*ep*u^3*(v - w)*w + (1 + 4*ep)*(v + w)^3*(2*v^2 + 2*v*w - w^2) + 
    u*(v + w)*(4*(1 + 4*ep)*v^3 + 4*(2 + 9*ep)*v^2*w + (1 - 2*ep)*v*w^2 - 
      (3 + 16*ep)*w^3) + 2*u^2*((1 + 4*ep)*v^3 - 3*ep*v*w^2 - 
      (1 + 9*ep)*w^3 + 2*v^2*(w + 6*ep*w)))/(2*ep^3*(1 + 4*ep)*w^2*(v + w)^2*
    (u + v + w)^2), 
  -(((u + v)*((v + w)^2*(u + v + w) + ep*(u^2*(v - w) + 4*(v + w)^3 + 
        u*(5*v^2 + 7*v*w + 2*w^2))))/(ep^3*(v + w)^2*(u + v + w)^2*
     (w + 4*ep*w))), (v*(v + w)^3*(v + 8*w) + u^3*(4*v^2 + 11*v*w + w^2) + 
    u^2*(9*v^3 + 39*v^2*w + 33*v*w^2 - 3*w^3) + 
    u*(6*v^4 + 39*v^3*w + 59*v^2*w^2 + 16*v*w^3 - 10*w^4))/
   (ep^2*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (v*(u + v + w)^2*(3*v^2 + 8*v*w + 5*w^2) + 
    2*ep*(2*v*(v + w)^3*(4*v + 13*w) + u^3*(8*v^2 + 21*v*w + 3*w^2) + 
      u^2*(24*v^3 + 92*v^2*w + 79*v*w^2 - 5*w^3) + 
      u*(24*v^4 + 121*v^3*w + 172*v^2*w^2 + 53*v*w^3 - 22*w^4)))/
   (2*ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (-((v + w)*(2*u^2*(v^2 + v*w - w^2) + (v + w)^2*(2*v^2 + 2*v*w - w^2) + 
       u*(4*v^3 + 8*v^2*w + v*w^2 - 3*w^3))) + 
    2*ep*(-2*(v + w)^3*(v^2 - 6*v*w - w^2) + 4*u^3*(2*v^2 + 5*v*w + w^2) + 
      u^2*(14*v^3 + 69*v^2*w + 66*v*w^2 + 3*w^3) + 
      u*(4*v^4 + 55*v^3*w + 98*v^2*w^2 + 35*v*w^3 - 12*w^4)))/
   (2*ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (2*(v*(v + w)^3*(2*v + 11*w) + u*(v + w)^2*(10*v^2 + 47*v*w - 23*w^2) + 
     2*u^3*(3*v^2 + 8*v*w + w^2) + 2*u^2*(7*v^3 + 33*v^2*w + 22*v*w^2 - 
       4*w^3)))/(ep^2*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (u*(-v + w) - v*(v + w))/(ep^3*w*(v + w)*(u + v + w)), -(1/(ep^3*w)), 
  (v - w)/(ep^3*w^2), ((u + v + w)^2*(v^2 - w^2) + 
    2*ep*(u^3*(-v + w) + 2*(v - w)*(v + w)^3 + u^2*(-7*v^2 + 5*v*w + 4*w^2) + 
      4*u*(-v^3 + 2*v^2*w + 4*v*w^2 + w^3)))/(ep^3*(v + w)^2*(u + v + w)^2*
    (w + 4*ep*w)), (-v^2 - 4*v*w + w^2)/(ep^3*w^2*(v + w)), 
  (w*(u^2*(3*v - 5*w) + (3*v - w)*(v + w)^2 + 6*u*(v^2 - w^2)) + 
    2*ep*(-2*u^3*w + u^2*(v^2 - 13*w^2) + (v + w)^2*(v^2 + 4*v*w - 2*w^2) + 
      2*u*(v^3 + 4*v^2*w - 3*v*w^2 - 6*w^3)))/(2*ep^3*(1 + 4*ep)*w^2*(v + w)*
    (u + v + w)^2), (-((u + v + w)*(v^2 - w^2)) + 
    ep*(-2*u^2*(v - w) - 4*(v - w)*(v + w)^2 + u*(-6*v^2 + 2*v*w + 8*w^2)))/
   (2*ep^3*(1 + 4*ep)*w*(v + w)^2*(u + v + w)), 
  -((u + v)/(ep^2*(1 + 4*ep)*w^2)), 
  -((v*w^2*(v + w)^3 + u*w*(v + w)^2*(2*v^2 + 6*v*w - 3*w^2) + 
     u^4*(v^2 + v*w + 2*w^2) + 2*u^3*(v^3 + 3*v^2*w + 5*v*w^2 + 2*w^3) + 
     u^2*(v^4 + 7*v^3*w + 17*v^2*w^2 + 10*v*w^3 - w^4))/
    (ep^2*(1 + 4*ep)*w^2*(u + w)*(v + w)^2*(u + v + w)^2)), 
  -1/2*(u^3*(v - w)*w + v^2*(v + w)^3 + u*v*(v + w)^2*(2*v + w) + 
     u^2*(v^3 + 3*v^2*w - 2*w^3))/(ep^2*(1 + 4*ep)*w^2*(v + w)^2*
     (u + v + w)^2), (2*u*(u + v + 3*w))/(ep^3*w^2*(u + v + w)), 
  (w*(u + v + w)^2*(-v^2 + w^2) - 
    ep*(u^3*(v - w)*w + u*(v + w)^2*(2*v^2 + 9*v*w - 8*w^2) + 
      (v + w)^3*(v^2 + 4*v*w - 4*w^2) + u^2*(v^3 + 7*v^2*w - 6*w^3)))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 2/(ep^3*w), 
  ((1 + 4*ep)*(v + w)^2*(v + 4*w) + u^2*(v + 10*ep*v + 9*w + 30*ep*w) + 
    u*(v + w)*(2*(1 + 7*ep)*v + (13 + 40*ep)*w))/(2*ep^3*(1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), -1/2*(u + v + 2*w)/(ep^3*w*(u + v + w)), -2/(ep^3*w), 
  (3*u*(-v^2 + v*w + 2*w^2 + u*(-v + w)))/(ep^2*(1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), (4*w*(v + w)*(u + v + w) + 
    ep*(-3*u^2*(v - w) + 16*w*(v + w)^2 + u*(-3*v^2 + 19*v*w + 22*w^2)))/
   (2*ep^3*(1 + 4*ep)*w*(v + w)*(u + v + w)^2), (4*u)/(ep^3*w*(u + v + w)), 
  ((1 + 4*ep)*(v + w)^2*(v + 2*w) + u^2*(v + ep*v + w + 7*ep*w) + 
    u*(v + w)*((2 + 5*ep)*v + 3*(w + 6*ep*w)))/(ep^3*(1 + 4*ep)*w*(v + w)*
    (u + v + w)^2), (-2*(4*u + v + w))/(ep^3*(v + w)*(u + v + w)), 
  (w*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
    2*ep*(4*w*(v + w)^4 + u^3*(2*v^2 + 5*v*w + w^2) + 
      u^2*(4*v^3 + 15*v^2*w + 16*v*w^2 + 3*w^3) + 
      u*(2*v^4 + 14*v^3*w + 31*v^2*w^2 + 25*v*w^3 + 6*w^4)))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (3*v^3 + 7*v^2*w + 3*v*w^2 - w^3 + u*(3*v^2 + 4*v*w - 3*w^2))/
   (2*ep^3*w^2*(v + w)*(u + v + w)), (3*(v - w))/(2*ep^3*w^2), 
  ((u + v)*(-((v + w)^2*(u + v + w)) + 2*ep*(u^2*(v - w) - 2*(v + w)^3 - 
       u*(v^2 + 5*v*w + 4*w^2))))/(ep^3*(v + w)^2*(u + v + w)^2*
    (w + 4*ep*w)), 
  (-((v + w)*(u^2*(3*v - 5*w) + 3*v*(v + w)^2 + u*(6*v^2 + v*w - 5*w^2))) + 
    2*ep*(2*u^4 + 2*v*(v + w)^3 + 2*u^3*(5*v + 4*w) + 
      u*(v + w)^2*(13*v + 12*w) + u^2*(19*v^2 + 40*v*w + 21*w^2)))/
   (2*ep^3*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (u + v)/(2*ep^3*w*(u + v + w)), -((u + v)/(ep^2*(1 + 4*ep)*w^2)), 
  -(((2 + 9*ep)*u^3*(v + w) + ep*v*(v + w)^2*(v + 5*w) + 
     u*(v + w)*((2 + 11*ep)*v^2 + (4 + 31*ep)*v*w + (2 + 7*ep)*w^2) + 
     u^2*((4 + 19*ep)*v^2 + 4*(2 + 11*ep)*v*w + (4 + 19*ep)*w^2))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2)), 
  -1/2*(2*(1 + 5*ep)*u^3*(v + w) + 2*ep*v*(v + w)^2*(v + 3*w) + 
     u*(v + w)*(2*(1 + 7*ep)*v^2 + (6 + 43*ep)*v*w + 4*(1 + 4*ep)*w^2) + 
     u^2*((4 + 22*ep)*v^2 + (10 + 57*ep)*v*w + (6 + 29*ep)*w^2))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 
  (-4*u*(u + v + 2*w))/(ep^3*w*(u + w)*(u + v + w)), 
  -(((u + v)*w*(v + w)*(u + v + w) + 
     ep*(2*u^3*(v + w) + 2*v*(v + w)^2*(v + 5*w) + 
       3*u^2*(2*v^2 + 7*v*w + 3*w^2) + u*(6*v^3 + 33*v^2*w + 31*v*w^2 + 
         4*w^3)))/(ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2)), 
  ((1 + 4*ep)*(v + w)^2*(v^2 + 3*v*w - 2*w^2) + 
    2*u*(v + w)*((1 + 4*ep)*v^2 + (3 + 11*ep)*v*w - 2*(2 + 7*ep)*w^2) + 
    u^2*((1 + 4*ep)*v^2 + (3 + 10*ep)*v*w - 2*(3 + 11*ep)*w^2))/
   (2*ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 
  -1/2*(-2*ep*u^2*w*(-v + w) + (1 + 4*ep)*v*(v + w)^2*(3*v + 5*w) + 
     u*(v + w)*(3*(1 + 4*ep)*v^2 + (5 + 22*ep)*v*w - 4*ep*w^2))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)), (-v + w)/(ep^3*w^2), 
  (u*(u^3*(v - w) - 2*u^2*w^2 - 2*v*(v - 2*w)*(v + w)^2 + 
     u*v*(-3*v^2 + v*w + 4*w^2)))/(ep^2*(1 + 4*ep)*(u + v)*w*(v + w)^2*
    (u + v + w)^2), -1/2*(-(ep*u^3*w*(-v + w)) + 2*(1 + 4*ep)*u*(v + w)^2*
      (3*v^2 + 4*v*w - 2*w^2) + (1 + 4*ep)*(v + w)^3*(3*v^2 + 4*v*w - w^2) + 
     u^2*(v + w)*(3*(1 + 4*ep)*v^2 + (4 + 17*ep)*v*w - (3 + 14*ep)*w^2))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 0, 
  -((-(ep*u^3*w*(-v + w)) + 2*(1 + 4*ep)*u*(v + w)^2*(2*v^2 + 3*v*w - w^2) + 
     (1 + 4*ep)*(v + w)^3*(2*v^2 + 3*v*w - w^2) + 
     u^2*(v + w)*((2 + 8*ep)*v^2 + (3 + 13*ep)*v*w - (1 + 6*ep)*w^2))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2)), 
  (v*(v + w)^3*((3 + 10*ep)*v + (5 + 4*ep)*w) - 
    2*u^3*((1 + 8*ep)*v^2 + (2 + 17*ep)*v*w + (1 + 7*ep)*w^2) + 
    2*u*(v + w)*(2*(1 + ep)*v^3 + (3 - 19*ep)*v^2*w - (2 + 37*ep)*v*w^2 - 
      (3 + 4*ep)*w^3) - u^2*((1 + 22*ep)*v^3 + 2*(4 + 51*ep)*v^2*w + 
      3*(5 + 44*ep)*v*w^2 + 4*(2 + 9*ep)*w^3))/(ep^3*(1 + 4*ep)*w^2*(v + w)^2*
    (u + v + w)^2), (2*(v*(v + w)^3 + u^2*(v^2 + 6*v*w - 3*w^2) + 
     u*(2*v^3 + 9*v^2*w - 7*w^3)))/(ep^2*(1 + 4*ep)*w^2*(v + w)*
    (u + v + w)^2), (2*u*(-3*v^3 + 2*v^2*w + 7*v*w^2 + 2*w^3 + u^2*(-v + w) + 
     u*(-4*v^2 + 3*v*w + 3*w^2)))/(ep^2*(v + w)^2*(u + v + w)^2*
    (w + 4*ep*w)), (-3*ep*v*w*(v + w)^3 + 
    2*u^2*((2 + 5*ep)*v^3 + (6 + 13*ep)*v^2*w + 2*(3 + 7*ep)*v*w^2 + 
      2*(1 + 5*ep)*w^3) + u*(v + w)*((2 + 5*ep)*v^3 + 2*(3 + 5*ep)*v^2*w + 
      2*(3 + 5*ep)*v*w^2 + (2 + 17*ep)*w^3) + 
    u^3*((2 + 5*ep)*v^2 + (2 + 7*ep)*w^2 + 4*v*(w + 2*ep*w)))/
   (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (3*u^5*(v + w)^2 + 3*v*w^3*(v + w)^3 + 
    u^4*(6*v^3 + 24*v^2*w + 38*v*w^2 + 4*w^3) + 
    u^2*w*(9*v^4 + 53*v^3*w + 89*v^2*w^2 + 25*v*w^3 - 28*w^4) + 
    u^3*(3*v^4 + 27*v^3*w + 77*v^2*w^2 + 59*v*w^3 - 14*w^4) + 
    u*w^2*(11*v^4 + 37*v^3*w + 40*v^2*w^2 + v*w^3 - 13*w^4))/
   (ep^2*(1 + 4*ep)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
  (2*u*v*(4*v^4 + 4*u^3*(v - w) - v^3*w - 10*v^2*w^2 - 7*v*w^3 - 2*w^4 + 
     u^2*(12*v^2 - 9*v*w - 11*w^2) + u*(12*v^3 - 6*v^2*w - 21*v*w^2 - 
       7*w^3)))/(ep^2*(u + v)^2*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (-3*ep*v*w*(v + w)^3 + u^3*((2 + 5*ep)*v^2 + 2*(2 + 3*ep)*v*w + 
      (2 + 9*ep)*w^2) + 2*u^2*(v + w)*((2 + 5*ep)*v^2 + (5 + 8*ep)*v*w + 
      (3 + 17*ep)*w^2) + u*(v + w)^2*((2 + 5*ep)*v^2 + (6 + 7*ep)*v*w + 
      (4 + 29*ep)*w^2))/(2*ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (-4*u)/(ep^3*w*(v + w)), 
  (-3*v*w*(v + w)^3 - u*(v + w)^2*(3*v^2 + 17*v*w - 13*w^2) + 
    u^3*(-3*v^2 - 10*v*w + w^2) - 2*u^2*(3*v^3 + 15*v^2*w + 7*v*w^2 - 5*w^3))/
   (ep^2*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), (-v + w)/(ep^3*w*(v + w)), 
  (u + v + 2*w)/(ep^3*w*(u + v + w)), (u + v)/(ep^3*w*(u + v + w)), 
  (v*((-1 + ep)*v + (-1 + 3*ep)*w))/(ep^4*w^2*(v + w)), 
  (4*(u + 2*ep*u))/(ep^3*(1 + 4*ep)*(v + w)*(u + v + w)), 0, 
  (-((1 + 5*ep + 4*ep^2)*u*v) + (1 + 11*ep + 12*ep^2)*u*w - 
    (1 + 5*ep + 4*ep^2)*(v^2 - v*w - 2*w^2))/(ep^3*(1 + 4*ep)*w*(v + w)*
    (u + v + w)), ((1 + 5*ep + 4*ep^2)*u*v - (1 + 8*ep + 8*ep^2)*u*w + 
    (1 + 5*ep + 4*ep^2)*(v^2 - v*w - 2*w^2))/(ep^3*(1 + 4*ep)*w*(v + w)*
    (u + v + w)), 0, 0, 0, (-4*(1 + 2*ep)*u*(u + v + 2*w))/
   (ep^3*(1 + ep)*(1 + 4*ep)*w*(v + w)*(u + v + w)), 
  -(((1 + 2*ep)*u*(u + v + 2*w)*(-v + 2*ep*(u - v + w)))/
    (ep^4*(1 + ep)*(1 + 4*ep)*w^2*(u + v + w)^2)), 
  (u*v*(2*(u*v + (v + w)^2) - 4*ep^2*(2*u^2 - v*(v + w) + u*(v + 5*w)) - 
     ep*(6*u^2 - 5*v*(v + w) + u*(v + 17*w))))/(ep^3*(1 + ep)*(1 + 4*ep)*w^2*
    (v + w)*(u + v + w)^2), 
  -((u^3*w + v*w*(v + w)^2 - u^2*(2*v^2 + v*w - 2*w^2) + 
     u*(-2*v^3 - 5*v^2*w - 2*v*w^2 + w^3) + 4*ep^2*(v + w)*
      (2*u^3 + v*w*(v + w) + u^2*(v + 5*w) - u*(v^2 - 3*w^2)) + 
     ep*(5*v*w*(v + w)^2 + u^3*(6*v + 8*w) + u^2*(v^2 + 18*v*w + 19*w^2) + 
       u*(-5*v^3 - 7*v^2*w + 9*v*w^2 + 11*w^3)))/(ep^3*(1 + ep)*(1 + 4*ep)*
     w^2*(v + w)*(u + v + w)^2)), 
  -((u*(u + v + 2*w)*((1 + 5*ep + 4*ep^2)*v + (2 + 7*ep + 4*ep^2)*w))/
    (ep^3*(1 + ep)*(1 + 4*ep)*w^2*(v + w)*(u + v + w))), 
  (u*(u + v + 2*w)*(v + 5*ep*v + 4*ep^2*v + w + 2*ep*w))/
   (ep^3*(1 + ep)*(1 + 4*ep)*w^2*(v + w)*(u + v + w)), 0, 
  (2*ep*v)/(w*(v + w)), (-4*ep)/w}, 
 {(-(u*(v + w)*(4*u^3*v*(v + 2*w) + (v + w)^2*(v^3 + 5*v^2*w - 2*v*w^2 - 
         4*w^3) + u^2*(9*v^3 + 26*v^2*w + 15*v*w^2 + 2*w^3) + 
       u*(6*v^4 + 25*v^3*w + 24*v^2*w^2 + 3*v*w^3 - 2*w^4))) + 
    ep*(-6*v*w*(v + w)^4*(6*v + w) + 12*u^5*v*(v + 3*w) + 
      2*u^4*(19*v^3 + 90*v^2*w + 71*v*w^2 + 6*w^3) - 
      2*u*(v + w)^2*(2*v^4 - 33*v^3*w + 9*v^2*w^2 + 21*v*w^3 - 5*w^4) + 
      u^3*(36*v^4 + 388*v^3*w + 631*v^2*w^2 + 286*v*w^3 + 19*w^4) + 
      u^2*(6*v^5 + 338*v^4*w + 749*v^3*w^2 + 486*v^2*w^3 + 59*v*w^4 - 
        10*w^5)))/(8*ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
  (12*v*(v + w)^3*(v + 4*ep*v + w + 3*ep*w) - 
    4*u^3*((1 + 4*ep)*v^2 - (-2 + ep)*v*w - 6*ep*w^2) + 
    2*u^2*((2 + 8*ep)*v^3 + 30*ep*v^2*w + 6*(-1 + ep)*v*w^2 - 
      (4 + 13*ep)*w^3) + u*(v + w)*(20*(1 + 4*ep)*v^3 + 
      12*(3 + 13*ep)*v^2*w + 4*(2 + 5*ep)*v*w^2 - (8 + 41*ep)*w^3))/
   (8*ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (u^4*((-7 + 8*ep)*v^2 + 2*(-7 + 11*ep)*v*w + 3*(-1 + 2*ep)*w^2) + 
    u^2*(v + w)*(3*(7 + 64*ep)*v^3 + 2*(31 + 292*ep)*v^2*w + 
      (31 + 256*ep)*v*w^2 - 4*(1 + 7*ep)*w^3) + 
    2*u*(v + w)^2*((16 + 91*ep)*v^3 + 2*(19 + 106*ep)*v^2*w + 
      (7 + 16*ep)*v*w^2 - (1 + 10*ep)*w^3) + 
    u^3*((-6 + 78*ep)*v^3 + 11*(-1 + 26*ep)*v^2*w + 6*(-1 + 36*ep)*v*w^2 + 
      (-5 + 16*ep)*w^3) + 6*v*(v + w)^3*(2*(1 + 5*ep)*v^2 - (1 + 6*ep)*w^2 + 
      4*v*(w + 4*ep*w)))/(8*ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)^2*
    (u + v + w)^2), 
  ((v + w)*(-6*v*(2*v - w)*w*(v + w)^3 + 3*u^4*(13*v^2 + 26*v*w + 9*w^2) - 
      u*(v + w)^2*(15*v^3 + 39*v^2*w + 8*v*w^2 + 2*w^3) + 
      3*u^3*(21*v^3 + 55*v^2*w + 39*v*w^2 + 9*w^3) + 
      u^2*(9*v^4 + 30*v^3*w + 19*v^2*w^2 - 4*v*w^3 - 2*w^4)) - 
    ep*(24*u^5*v*(v + 3*w) + 6*v*(v + w)^4*(4*v^2 + 28*v*w - 5*w^2) + 
      6*u^4*(39*v^3 + 160*v^2*w + 156*v*w^2 + 19*w^3) + 
      u*(v + w)^2*(126*v^4 + 1188*v^3*w + 1394*v^2*w^2 + 121*v*w^3 + 2*w^4) + 
      3*u^3*(158*v^4 + 908*v^3*w + 1431*v^2*w^2 + 658*v*w^3 + 25*w^4) + 
      u^2*(366*v^5 + 3012*v^4*w + 6467*v^3*w^2 + 4941*v^2*w^3 + 1101*v*w^4 - 
        19*w^5)))/(8*ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
  (2*u*(v + w)*(-((v + w)^2*(5*v^2 + v*w - 2*w^2)) + 
      u^2*(13*v^2 + 26*v*w + 9*w^2) + u*(8*v^3 + 33*v^2*w + 36*v*w^2 + 
        11*w^3)) - ep*(12*u^4*v*(v + 3*w) + 12*v*(v + w)^4*(v + 6*w) + 
      u*(v + w)^2*(52*v^3 + 558*v^2*w + 589*v*w^2 - 34*w^3) + 
      4*u^3*(31*v^3 + 135*v^2*w + 149*v*w^2 + 21*w^3) + 
      2*u^2*(76*v^4 + 559*v^3*w + 1035*v^2*w^2 + 568*v*w^3 + 16*w^4)))/
   (8*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)^2), 
  -1/2*(v^3 + 2*v^2*w - v*w^2 - 2*w^3 + u*(v^2 + v*w + 2*w^2))/
    (ep^3*w^2*(v + w)*(u + v + w)), 
  (2*v^3 + 6*v^2*w + 3*v*w^2 - w^3 + 2*u*v*(v + 2*w))/
   (ep^3*w^2*(v + w)*(u + v + w)), 
  -1/4*((v + w)^2*(u^2*(v - w) + 4*w*(2*v^2 + 3*v*w + w^2) + 
       u*(3*v^2 + 10*v*w + 3*w^2)) + 2*ep*(4*w*(v + w)^3*(5*v + 2*w) + 
       3*u^3*v*(v + 3*w) + u^2*(13*v^3 + 43*v^2*w + 35*v*w^2 + w^3) + 
       u*(8*v^4 + 51*v^3*w + 95*v^2*w^2 + 61*v*w^3 + 9*w^4)))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)), 
  ((v + w)^2*(2*w*(2*v^2 + 3*v*w + w^2) + u*(v^2 + 5*v*w + 2*w^2)) + 
    2*ep*(2*w*(v + w)^3*(5*v + 2*w) + 2*u^3*v*(v + 3*w) + 
      u^2*v*(5*v^2 + 21*v*w + 18*w^2) + u*(2*v^4 + 21*v^3*w + 44*v^2*w^2 + 
        29*v*w^3 + 4*w^4)))/(2*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)), 
  (2*v*(v + 2*w))/(ep^3*w^2*(v + w)), 
  (-2*u*(v + w)*((v + w)^2*(v^2 + 3*v*w + w^2) + u^2*(3*v^2 + 6*v*w + w^2) + 
      u*(4*v^3 + 13*v^2*w + 11*v*w^2 + 2*w^3)) + 
    ep*(2*(v - w)*(v + w)^5 + 2*u^4*v*(v + 3*w) + 
      u^3*(4*v^3 + 34*v^2*w + 54*v*w^2 + 8*w^3) - 
      u*(v + w)^2*(4*v^3 - 54*v^2*w - 57*v*w^2 + 13*w^3) + 
      u^2*(-4*v^4 + 74*v^3*w + 203*v^2*w^2 + 128*v*w^3 + 3*w^4)))/
   (2*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)^2), 
  ((v + w)*(2*v*w*(v + w)^3*(5*v + 2*w) + 2*u^4*(3*v^2 + 8*v*w + w^2) + 
      u*v*(v + w)^2*(8*v^2 + 47*v*w + 19*w^2) + 
      u^3*(20*v^3 + 73*v^2*w + 52*v*w^2 + 7*w^3) + 
      u^2*(22*v^4 + 110*v^3*w + 137*v^2*w^2 + 54*v*w^3 + 5*w^4)) + 
    2*ep*(3*u^5*v*(v + 3*w) + 2*v*w*(v + w)^4*(9*v + 4*w) + 
      u^4*(20*v^3 + 89*v^2*w + 65*v*w^2 + 2*w^3) + 
      u*v*(v + w)^2*(9*v^3 + 115*v^2*w + 121*v*w^2 + 25*w^3) + 
      u^3*(40*v^4 + 250*v^3*w + 333*v^2*w^2 + 124*v*w^3 + w^4) + 
      u^2*(32*v^5 + 285*v^4*w + 548*v^3*w^2 + 372*v^2*w^3 + 76*v*w^4 - w^5)))/
   (4*ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
  -1/2*(2*v*w*(v + w)^3*((2 + 22*ep)*v + w + 6*ep*w) + 
     u^4*((-1 + 6*ep)*v^2 + 2*(-1 + 6*ep)*v*w + (-1 + 2*ep)*w^2) + 
     u*(v + w)*((1 + 2*ep)*v^4 + 2*(7 + 34*ep)*v^3*w + 
       (21 + 158*ep)*v^2*w^2 + 4*(2 + 19*ep)*v*w^3 + 4*ep*w^4) + 
     u^2*((1 + 10*ep)*v^4 + 2*(7 + 12*ep)*v^3*w + (25 + 76*ep)*v^2*w^2 + 
       14*(1 + 5*ep)*v*w^3 + 2*(1 + 8*ep)*w^4) + 
     u^3*((-1 + 14*ep)*v^3 + (3 - 4*ep)*v*w^2 + (1 - 4*ep)*w^3 + 
       v^2*(w + 10*ep*w)))/(ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)^2*
     (u + v + w)^2), 
  (ep*(2*u^4*v*(v + 3*w) - 2*u*(v + w)^3*(23*v^2 + 80*v*w - 18*w^2) - 
      u^2*(v + w)^2*(38*v^2 + 130*v*w - 17*w^2) - 
      4*(v + w)^4*(5*v^2 + 12*v*w - w^2) - 
      2*u^3*v*(5*v^2 + 11*v*w + 6*w^2)) - 
    (v + w)^2*(-2*u^3*(v + w) + 4*v*(v + w)^2*(v + 3*w) + 
      u^2*(4*v^2 + 11*v*w - 9*w^2) + u*(10*v^3 + 37*v^2*w + 20*v*w^2 - 
        7*w^3)))/(4*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)^2), 
  (-(u*(2*u - v)*(v + w)^3*(u + v + w)) + 
    ep*(6*u^3*v^2*(v + w) + 2*(v - w)*(v + w)^5 - 2*u^4*v*(v + 3*w) + 
      2*u*(v + w)^3*(4*v^2 + 17*v*w - w^2) + u^2*(v + w)^2*
       (14*v^2 + 40*v*w + 9*w^2)))/(2*ep^3*(1 + 4*ep)*w^2*(v + w)^3*
    (u + v + w)^2), -(1/(ep^3*(u + v + w))), 
  ((v + w)^2*(10*v^3 + 30*v^2*w + 24*v*w^2 + 4*w^3 - 5*u^2*(v + w) + 
      u*(5*v^2 + 8*v*w - w^2)) + ep*(2*u^3*v*(v + 3*w) + 
      8*(v + w)^3*(6*v^2 + 10*v*w + w^2) + u*(v + w)^2*
       (56*v^2 + 92*v*w + 7*w^2) + 2*u^2*(5*v^3 + 18*v^2*w + 14*v*w^2 + 
        w^3)))/(4*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)), 
  -1/2*(2*v*(v + w)^2*(2*v^3 + 6*v^2*w + 3*v*w^2 - w^3 + 2*u^2*(v + 2*w) + 
       2*u*(2*v^2 + 5*v*w + 2*w^2)) + ep*(2*u^4*v*(v + 3*w) + 
       2*v*(v + w)^3*(9*v^2 + 16*v*w - 5*w^2) + u*(v + w)^2*
        (40*v^3 + 100*v^2*w + 29*v*w^2 - 2*w^3) + 
       4*u^3*(2*v^3 + 9*v^2*w + 7*v*w^2 + w^3) + 
       u^2*(28*v^4 + 124*v^3*w + 149*v^2*w^2 + 52*v*w^3 - w^4)))/
    (ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)^3*(u + v + w)), 
  (-2*v*(v - w)*(ep*(v - 3*w) - w)*(v + w)^3 + 
    u^4*((1 + 10*ep)*v^2 - 2*v*w - (7 + 22*ep)*w^2) + 
    u*(v + w)^2*(2*(1 + ep)*v^3 + 12*ep*v^2*w - (14 + 31*ep)*v*w^2 + 
      2*ep*w^3) + u^3*((4 + 26*ep)*v^3 + (-5 + 14*ep)*v^2*w - 
      2*(17 + 42*ep)*v*w^2 - 3*(7 + 20*ep)*w^3) + 
    u^2*(v + w)*(5*(1 + 4*ep)*v^3 + 2*(-3 + 4*ep)*v^2*w - 
      (37 + 87*ep)*v*w^2 - (14 + 33*ep)*w^3))/(4*ep^3*(1 + 4*ep)*(u + v)*w^2*
    (v + w)^2*(u + v + w)^2), 
  -1/2*(u*(u^3*((3 + 22*ep)*v^2 + 2*(3 + 22*ep)*v*w + (-1 + 2*ep)*w^2) + 
      u^2*((11 + 62*ep)*v^3 + 2*(13 + 94*ep)*v^2*w + (9 + 124*ep)*v*w^2 + 
        2*(-1 + 9*ep)*w^3) + u*(v + w)*((13 + 58*ep)*v^3 + 
        (23 + 182*ep)*v^2*w + (5 + 99*ep)*v*w^2 + (1 + 21*ep)*w^3) + 
      (v + w)^2*((5 + 18*ep)*v^3 + (1 + 21*ep)*v*w^2 + 2*(1 + 4*ep)*w^3 + 
        6*v^2*(w + 10*ep*w))))/(ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)^2*
     (u + v + w)^2), 
  ((v + w)*(2*v*w*(v + w)^3*(3*v + w) - 2*u^4*v*(v + 3*w) - 
      u*v*(v + w)^2*(v^2 - 15*v*w - 12*w^2) + 
      u^3*(-5*v^3 - 12*v^2*w + v*w^2 + 4*w^3) + 
      u^2*(-4*v^4 + v^3*w + 22*v^2*w^2 + 21*v*w^3 + 4*w^4)) - 
    ep*(2*u^5*v*(v + 3*w) - 2*v*w*(v + w)^4*(16*v + 5*w) + 
      2*u^4*(7*v^3 + 22*v^2*w + 7*v*w^2 - 2*w^3) + 
      2*u*(v + w)^2*(5*v^4 - 18*v^3*w - 49*v^2*w^2 - 19*v*w^3 - w^4) + 
      u^3*(32*v^4 + 116*v^3*w + 99*v^2*w^2 + 36*v*w^3 + 13*w^4) + 
      u^2*(30*v^5 + 94*v^4*w + 63*v^3*w^2 - 6*v^2*w^3 + v*w^4 + 6*w^5)))/
   (4*ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
  (-2*ep*v*w*(v + w)^4*(6*v + w) + u^4*(5*(1 + 2*ep)*v^3 + 
      3*(5 + 6*ep)*v^2*w + (11 - 10*ep)*v*w^2 + (1 - 6*ep)*w^3) + 
    u^3*((13 + 34*ep)*v^4 + (45 + 104*ep)*v^3*w + (47 + 71*ep)*v^2*w^2 + 
      15*(1 + 2*ep)*v*w^3 + 17*ep*w^4) + 
    u*(v + w)^2*((3 + 14*ep)*v^4 + (7 + 20*ep)*v^3*w + (5 - 12*ep)*v^2*w^2 + 
      3*(1 + 4*ep)*v*w^3 + 2*(1 + 3*ep)*w^4) + 
    u^2*(v + w)*((11 + 38*ep)*v^4 + 4*(8 + 27*ep)*v^3*w + 
      13*(2 + 5*ep)*v^2*w^2 + 3*(2 + 17*ep)*v*w^3 + (1 + 20*ep)*w^4))/
   (2*ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
  -1/4*((u + v)*(-4*(v + w)^2*(u + v + w) + 
      ep*(-20*(v + w)^3 + u^2*(6*v + 4*w) - u*(14*v^2 + 33*v*w + 19*w^2))))/
    (ep^3*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (4*ep*u^3*w*(3*v + 2*w) + 4*v*(v + w)^3*(v + 4*ep*v + w + 3*ep*w) + 
    2*u^2*((2 + 8*ep)*v^3 + 2*(2 + 13*ep)*v^2*w + (1 + 14*ep)*v*w^2 - 
      (1 + 3*ep)*w^3) + u*(v + w)*(8*(1 + 4*ep)*v^3 + 4*(4 + 17*ep)*v^2*w + 
      2*(3 + 10*ep)*v*w^2 - (2 + 11*ep)*w^3))/(4*ep^3*(1 + 4*ep)*w^2*
    (v + w)^2*(u + v + w)^2), 
  -1/4*((u + v)*(4*(2 + 7*ep)*(v + w)^3 + 2*u^2*(v + 7*ep*v + w + 6*ep*w) + 
      u*(v + w)*(2*(5 + 21*ep)*v + (10 + 37*ep)*w)))/
    (ep^3*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  (-3*u*(u - v)*(v + w)^3*(u + v + w) + 
    ep*(2*u^4*v*(v + 3*w) + 2*v*(v + w)^4*(v + 6*w) + 
      u*(v + w)^2*(14*v^3 + 100*v^2*w + 110*v*w^2 - 3*w^3) + 
      2*u^3*(13*v^3 + 53*v^2*w + 55*v*w^2 + 7*w^3) + 
      u^2*(36*v^4 + 220*v^3*w + 386*v^2*w^2 + 210*v*w^3 + 8*w^4)))/
   (4*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)^2), 
  (2*(v + w)*(3*v*(v + w)^3 - u^2*(3*v^2 + 7*v*w + 6*w^2) + 
      u*(6*v^3 + 11*v^2*w + 2*v*w^2 - 3*w^3)) + 
    ep*(28*v*(v + w)^3*(v + 2*w) + 4*u^3*v*(v + 3*w) + 
      2*u^2*v*(24*v^2 + 91*v*w + 83*w^2) + 
      u*(48*v^4 + 262*v^3*w + 423*v^2*w^2 + 188*v*w^3 - 21*w^4)))/
   (4*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)), 
  (-2*(v + w)*(2*v*(v + w)^4 + u*v*(v + w)^2*(3*v + 5*w) + 
      u^3*(5*v^2 + 10*v*w + 3*w^2) + u^2*(6*v^3 + 19*v^2*w + 16*v*w^2 + 
        3*w^3)) + ep*(-12*v*(v - w)*(v + w)^4 + 4*u^4*v*(v + 3*w) - 
      u*(v + w)^2*(20*v^3 - 102*v^2*w - 163*v*w^2 + 3*w^3) + 
      4*u^3*(9*v^3 + 38*v^2*w + 42*v*w^2 + 5*w^3) + 
      2*u^2*(12*v^4 + 131*v^3*w + 277*v^2*w^2 + 165*v*w^3 + 7*w^4)))/
   (4*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)^2), 
  (2*u*(v + w)^3*(-2*u^3 + 2*v^3 + 2*v^2*w + v*w^2 + w^3 - 2*u^2*(v + w) + 
      u*(2*v^2 + w^2)) + ep*(4*v*(v - w)*(v + w)^5 + 4*u^5*v*(v + 3*w) + 
      2*u^4*(22*v^3 + 85*v^2*w + 77*v*w^2 + 8*w^3) + 
      u*(v + w)^2*(28*v^4 + 182*v^3*w + 163*v^2*w^2 - 2*v*w^3 + 4*w^4) + 
      u^3*(96*v^4 + 526*v^3*w + 794*v^2*w^2 + 366*v*w^3 + 22*w^4) + 
      u^2*(80*v^5 + 590*v^4*w + 1175*v^3*w^2 + 848*v^2*w^3 + 181*v*w^4 - 
        2*w^5)))/(2*ep^3*(1 + 4*ep)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
  -(v/(ep^3*w*(v + w))), -(1/(ep^3*w)), v/(ep^3*w^2), 
  (v*(v + w)*(u + v + w)^2 + ep*(2*(v + w)^3*(10*v + w) - 2*u^3*(3*v + 2*w) - 
      u^2*(42*v^2 + 43*v*w + 9*w^2) - 2*u*(8*v^3 + 3*v^2*w - 8*v*w^2 - 
        3*w^3)))/(2*ep^3*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  -((v*(v + 3*w))/(ep^3*w^2*(v + w))), 
  (2*v*w*(v + w)^2 + 2*u^2*w*(3*v + w) + 
    u*(-2*v^3 + 3*v^2*w + 6*v*w^2 + w^3) + 
    2*ep*(v*(v + w)^2*(v + 2*w) - u^2*(v^2 - v*w + 2*w^2) + 
      u*(2*v^3 + 6*v^2*w + 3*v*w^2 - w^3)))/(4*ep^3*(1 + 4*ep)*w^2*(v + w)^2*
    (u + v + w)), -1/4*((v + w)*(4*v*w*(v + w) + u*(3*v^2 + 8*v*w + w^2)) + 
     2*ep*(8*v*w*(v + w)^2 + u^2*v*(v + 3*w) + 
       u*(4*v^3 + 19*v^2*w + 14*v*w^2 - w^3)))/(ep^3*(1 + 4*ep)*w^2*
     (v + w)^3), (-2*ep*v*(v + w) + u*(v - 4*ep*v + w - 2*ep*w))/
   (4*ep^3*(1 + 4*ep)*w^2*(v + w)), 
  ((v + w)^2*(2*v*w^2*(v + w) + 2*u^3*(2*v + w) + u*w*(2*v^2 + 3*v*w - w^2) + 
      u^2*(2*v^2 + 7*v*w + w^2)) + 2*ep*(3*v*w^2*(v + w)^3 + 
      u^4*v*(v + 3*w) + u*w*(v + w)^2*(6*v^2 + 2*v*w + w^2) + 
      u^3*(2*v^3 + 5*v^2*w - v*w^2 - 2*w^3) + 
      u^2*(3*v^4 + 11*v^3*w + 4*v^2*w^2 - 5*v*w^3 - w^4)))/
   (4*ep^3*(1 + 4*ep)*w^2*(u + w)*(v + w)^3*(u + v + w)), 
  -1/8*(u*(u - v)*(v + w)^3 + 2*ep*(v^2*(v + w)^3 + u*v*(v + w)^2*(2*v + w) + 
       u^3*v*(v + 3*w) + u^2*w*(3*v^2 + 2*v*w - w^2)))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)), 
  (ep*v*(4*v^2 + 5*v*w + w^2) + u*((1 - 7*ep)*v^2 - 11*ep*v*w + 
      (-1 + 2*ep)*w^2))/(2*ep^4*w^2*(v + w)^2), 
  ((v + w)*(5*u*v*(v + w)^2 - 4*v*w*(v + w)^2 + u^2*(3*v^2 + 6*v*w - w^2)) - 
    2*ep*(u^3*v*(v + 3*w) - u*v*(v + w)^2*(6*v + 7*w) + 
      v*(v + w)^3*(v + 8*w) - u^2*(8*v^3 + 21*v^2*w + 14*v*w^2 + w^3)))/
   (4*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)), 
  (2*u + 2*v + w)/(ep^3*w*(u + v + w)), 
  (2*(v + w)*(2*v*(v + w)^2 + u^2*(3*v + 4*w) + u*(5*v^2 + 9*v*w + 4*w^2)) + 
    ep*u*(-4*u^2*v + 5*(v + w)^2*(6*v + 7*w) + u*(26*v^2 + 70*v*w + 44*w^2)))/
   (4*ep^3*(v + w)^2*(u + v + w)^2*(w + 4*ep*w)), 
  -1/2*v/(ep^3*w*(u + v + w)), 
  -1/2*((4 + 15*ep)*u^2 + (9 + 34*ep)*u*v + (5 + 19*ep)*v^2 + 
     (2 + 7*ep)*u*w + (3 + 11*ep)*v*w)/(ep^3*(1 + 4*ep)*(u + v)*w*
     (u + v + w)), (2*v*(v + w)^2*(5*ep*v - w - 3*ep*w) - 
    2*u^3*((-1 + 4*ep)*v + 5*ep*w) + u^2*((4 - 6*ep)*v^2 + (2 - 7*ep)*v*w + 
      ep*w^2) + u*(v + w)*(2*(1 + 6*ep)*v^2 + (-2 + 5*ep)*v*w + 2*ep*w^2))/
   (4*ep^3*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 
  -1/8*(4*(v + w)^2*(v + ep*v - ep*w) + u^2*(4*v + 30*ep*v + 6*w + 32*ep*w) + 
     u*(v + w)*((8 + 34*ep)*v + (6 + 19*ep)*w))/(ep^3*(1 + 4*ep)*w*(v + w)*
     (u + v + w)^2), (5*u^2 - v*(v - 2*w) + 4*u*(v - w))/
   (2*ep^3*(u + v)*w*(u + v + w)), 
  (2*u^3*((2 + ep)*v + w) + 4*v*(v + w)^2*(v + 7*ep*v + w + 5*ep*w) + 
    u*(v + w)*(2*(6 + 29*ep)*v^2 + (10 + 61*ep)*v*w + 4*ep*w^2) + 
    u^2*(4*(3 + 8*ep)*v^2 + (12 + 43*ep)*v*w + (2 + 13*ep)*w^2))/
   (4*ep^3*(1 + 4*ep)*(u + v)*w*(v + w)*(u + v + w)^2), 
  -((v^2 + 3*v*w + 2*w^2 + u*(v + 5*w))/(ep^3*w*(v + w)*(u + v + w))), 
  ((v + w)^2*(u^2*w + w*(3*v^2 + 7*v*w + 4*w^2) + u*(v^2 + 5*v*w + 5*w^2)) + 
    2*ep*(8*w*(v + w)^4 + u^3*v*(v + 3*w) + 
      u^2*(6*v^3 + 22*v^2*w + 23*v*w^2 + 5*w^3) + 
      u*(4*v^4 + 26*v^3*w + 57*v^2*w^2 + 48*v*w^3 + 13*w^4)))/
   (2*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)), 
  (3*v*(v + w)^2 + u*(3*v^2 + 3*v*w - 2*w^2))/(2*ep^3*w^2*(v + w)*
    (u + v + w)), (3*v)/(2*ep^3*w^2), 
  ((u + v)*(-((v + w)^2*(u + v + w)) + ep*(-8*(v + w)^3 + u^2*(6*v + 4*w) - 
       u*(2*v^2 + 9*v*w + 7*w^2))))/(2*ep^3*(v + w)^2*(u + v + w)^2*
    (w + 4*ep*w)), (2*(-1 + 4*ep)*v*w*(v + w)^3 + 
    2*u^3*w*((-1 + 4*ep)*v + (-1 + 2*ep)*w) + 
    2*u^2*(v + w)*((1 + 7*ep)*v^2 + (-1 + 31*ep)*v*w + 18*ep*w^2) + 
    u*(v + w)^2*((5 + 8*ep)*v^2 + 70*ep*v*w + 3*(1 + 14*ep)*w^2))/
   (4*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)), 
  ((u + v)*(u + 2*(v + w)))/(2*ep^3*w*(v + w)*(u + v + w)), 
  (-2*ep*v*(v + w) + u*(3*v + 4*ep*v + 3*w + 6*ep*w))/
   (4*ep^3*(1 + 4*ep)*w^2*(v + w)), 
  (u^2*((2 + 5*ep - 26*ep^2)*v^2 + 4*(1 + 3*ep - 12*ep^2)*v*w + 
      (2 + 11*ep + 6*ep^2)*w^2) - 2*u*(v + w)*((-1 - ep + 11*ep^2)*v^2 + 
      (-2 - 6*ep + 29*ep^2)*v*w - (1 + 8*ep + 10*ep^2)*w^2) - 
    2*ep*v*(v + w)^2*(w + ep*(v + 9*w)))/(4*ep^4*(1 + 4*ep)*w^2*(v + w)^2*
    (u + v + w)), 
  -1/8*(-2*u^2*((1 + 3*ep - 15*ep^2)*v^2 + (2 + 4*ep - 39*ep^2)*v*w + 
       (1 + 3*ep - 10*ep^2)*w^2) + u*(v + w)*((-2 - 3*ep + 28*ep^2)*v^2 + 
       2*(-2 - ep + 57*ep^2)*v*w + (-2 - 7*ep + 22*ep^2)*w^2) + 
     4*ep*v*(v + w)^2*(w + ep*(v + 7*w)))/(ep^4*(1 + 4*ep)*w^2*(v + w)^2*
     (u + v + w)), (2*u*w^2 - ep*(v*w*(4*v + w) + 3*u^2*(v + 2*w) + 
      2*u*w*(8*v + 11*w)))/(2*ep^4*w^2*(u + w)*(v + w)), 
  -1/4*(2*u^2*((1 + 15*ep)*v^2 + (2 + 31*ep)*v*w + (-1 + 2*ep)*w^2) + 
     u*(v + w)*((5 + 28*ep)*v^2 + 2*(5 + 49*ep)*v*w + (1 + 22*ep)*w^2) + 
     4*v*(v + w)^2*(w + ep*(v + 7*w)))/(ep^3*(1 + 4*ep)*w^2*(v + w)^2*
     (u + v + w)), (2*u^2*(v + 2*w)*(v + 4*ep*v - (2 + 9*ep)*w) + 
    2*(v + w)^2*((1 + 4*ep)*v^2 + 2*ep*v*w - ep*w^2) + 
    u*(v + w)*(4*(1 + 4*ep)*v^2 + 2*ep*v*w - (8 + 35*ep)*w^2))/
   (4*ep^3*(1 + 4*ep)*w^2*(v + w)*(u + v + w)^2), 
  -1/4*(6*(1 + 4*ep)*v*(v + w)^3 + 2*ep*u^2*w*(3*v + 2*w) + 
     u*(v + w)*(6*(1 + 4*ep)*v^2 + ep*w^2 + 6*v*(w + 5*ep*w)))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)), 
  (-2*(1 + 4*ep)*v + ep*w)/(2*ep^3*(1 + 4*ep)*w^2), 
  (-2*(u + v)^2*(v + w)^2*(u + v + w) + 
    ep*(-6*v^2*(v + w)^3 + u^4*(6*v + 4*w) - 2*u*v*(v + w)^2*(15*v + 7*w) - 
      u^3*(6*v^2 + 9*v*w + 5*w^2) - 3*u^2*(12*v^3 + 23*v^2*w + 13*v*w^2 + 
        2*w^3)))/(4*ep^3*(1 + 4*ep)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
  -1/8*(2*ep*u^3*w*(3*v + 2*w) + u^2*(v + w)*(12*(1 + 4*ep)*v^2 + 
       6*(2 + 9*ep)*v*w - (8 + 31*ep)*w^2) + 
     2*(v + w)^3*(6*(1 + 4*ep)*v^2 - ep*w^2 + 6*v*(w + 4*ep*w)) + 
     2*u*(v + w)^2*(12*(1 + 4*ep)*v^2 - (4 + 17*ep)*w^2 + 12*v*(w + 4*ep*w)))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), (3*v)/(2*ep^3*w*(v + w)), 
  -1/4*(2*ep*u^3*w*(3*v + 2*w) + u^2*(v + w)*(8*(1 + 4*ep)*v^2 + 
       6*(2 + 9*ep)*v*w - (2 + 7*ep)*w^2) + 
     2*(v + w)^3*(4*(1 + 4*ep)*v^2 - ep*w^2 + 6*v*(w + 4*ep*w)) + 
     2*u*(v + w)^2*(8*(1 + 4*ep)*v^2 - (1 + 5*ep)*w^2 + 12*v*(w + 4*ep*w)))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)^2), 
  (-(u*(v - w)*(v + w)^2*(u + v + w)) + ep*(v + w)*(v*(v + w)^2*(2*v + 5*w) + 
      u^2*w*(7*v + 5*w) + u*(-4*v^3 - v^2*w + 5*v*w^2 + 2*w^3)) - 
    2*ep^2*(-(v*(v + w)^3*(3*v + 2*w)) + u^3*v*(v + 3*w) + 
      u*w*(21*v^3 + 62*v^2*w + 45*v*w^2 + 4*w^3) + 
      u^2*(10*v^3 + 39*v^2*w + 44*v*w^2 + 7*w^3)))/
   (2*ep^4*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)), 
  (-(u^3*v*(v + 3*w)) - u^2*(v + w)*(v^2 - 2*(-4 + ep)*v*w + 
      (1 + 2*ep)*w^2) + u*(v + w)^2*(-(w*(9*v + w)) + 
      2*ep*(v^2 - 7*v*w - 5*w^2)) + 2*(v + w)^3*
     (-2*v*w + ep*(v^2 - 8*v*w - w^2)))/(2*ep^3*(1 + 4*ep)*w^2*(v + w)^2*
    (u + v + w)^2), 
  -1/4*((v + w)*(u + v + w)^2*(2*v*w*(v + w) + u*(3*v^2 + 8*v*w + w^2)) + 
     ep*(2*v*w*(v + w)^4 + 2*u^4*v*(v + 3*w) + u*(v + w)^2*
        (8*v^3 + 72*v^2*w + 37*v*w^2 - 7*w^3) + 
       2*u^3*(6*v^3 + 30*v^2*w + 25*v*w^2 + w^3) + 
       u^2*(18*v^4 + 140*v^3*w + 213*v^2*w^2 + 86*v*w^3 - 5*w^4)))/
    (ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)^2), 
  (-2*u*(v + w)^3*(u + v + w) - ep*(v + w)^2*(2*u^2*(v + w) - 2*v*w*(v + w) + 
      u*(5*v^2 + 13*v*w + 10*w^2)) + 
    ep^2*(2*v*w*(v + w)^3 - 2*u^3*v*(v + 3*w) + 
      2*u^2*(v^3 - 5*v^2*w - 10*v*w^2 + 4*w^3) + 
      u*(10*v^4 + 14*v^3*w - 31*v^2*w^2 - 32*v*w^3 + 3*w^4)))/
   (4*ep^4*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)), 
  (-2*(1 + ep)*v*w^3*(v + w)^3 + u^4*((-5 + 4*ep)*v^3 + (-13 + 30*ep)*v^2*w + 
      (-11 + 64*ep)*v*w^2 + 3*(-1 + 2*ep)*w^3) - 
    u^3*(2*(1 + ep)*v^4 + (13 - 18*ep)*v^3*w + (21 - 152*ep)*v^2*w^2 + 
      (11 - 174*ep)*v*w^3 + (1 - 2*ep)*w^4) + 
    u*w*(v + w)*(2*v^4 + 2*(2 + 3*ep)*v^3*w + (5 + 24*ep)*v^2*w^2 + 
      8*(1 + 5*ep)*v*w^3 + 5*(1 - 2*ep)*w^4) + 
    u^2*w*(w*(v + w)^2*(v + 7*w) - 2*ep*(v^4 - 27*v^3*w - 98*v^2*w^2 - 
        71*v*w^3 + 7*w^4)))/(4*ep^3*(1 + 4*ep)*w^2*(u + w)^2*(v + w)^3*
    (u + v + w)), ((1 + ep)*v^3*(v + w)^3 + 
    u*v*(v + w)*(4*(1 + 7*ep)*v^3 + (7 + 29*ep)*v^2*w + 3*(1 + 4*ep)*v*w^2 + 
      ep*w^3) + u^3*((4 + 76*ep)*v^3 + 3*(3 + 29*ep)*v^2*w + 
      2*(3 + 11*ep)*v*w^2 + (1 + ep)*w^3) + 
    u^2*v*((6 + 78*ep)*v^3 + 3*(5 + 41*ep)*v^2*w + (12 + 59*ep)*v*w^2 + 
      (3 + 10*ep)*w^3) + u^4*((1 + 25*ep)*v^2 + (1 + ep)*w^2 + 
      2*v*(w + 9*ep*w)))/(2*ep^3*(u + v)^2*(v + w)^2*(u + v + w)^2*
    (w + 4*ep*w)), -1/8*((1 + 3*ep + 2*ep^2)*u*(2*(v + w)^3*(u + v + w)^2 + 
      ep*(v + w)^3*(3*u^2 + 9*u*v + 6*v^2 + 10*u*w + 13*v*w + 7*w^2) + 
      2*ep^2*(2*u^3*v*(v + 3*w) + u^2*(2*v^3 + 23*v^2*w + 26*v*w^2 - 3*w^3) - 
        (v + w)^2*(5*v^3 - 9*v^2*w - 7*v*w^2 + 13*w^3) + 
        u*(-5*v^4 + 19*v^3*w + 57*v^2*w^2 + 17*v*w^3 - 16*w^4))))/
    (ep^4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)^2), 
  (u*(2*w^2*(u + v + w) + ep*(3*v^3 + 12*v^2*w + 11*v*w^2 + 2*w^3 + 
       u*(3*v^2 + 9*v*w - 4*w^2))))/(2*ep^4*w^2*(v + w)^2*(u + v + w)), 
  (u*((v + w)*((v + w)^2*(2*v^2 + 3*v*w - w^2) + u^2*(5*v^2 + 10*v*w + w^2) + 
       u*v*(7*v^2 + 20*v*w + 13*w^2)) - 
     2*ep*(2*u^3*v*(v + 3*w) + u^2*(2*v^3 + 23*v^2*w + 34*v*w^2 + 5*w^3) - 
       (v + w)^2*(5*v^3 - 9*v^2*w - 11*v*w^2 + 9*w^3) + 
       u*(-5*v^4 + 19*v^3*w + 69*v^2*w^2 + 41*v*w^3 - 4*w^4))))/
   (4*ep^3*(1 + 4*ep)*w^2*(v + w)^3*(u + v + w)^2), -(v/(ep^3*w*(v + w))), 
  1/(ep^3*w), (u + v)/(ep^3*w*(u + v + w)), (v*((-1 + ep)*v + (-1 + 2*ep)*w))/
   (ep^4*w^2*(v + w)), ((1 + 2*ep)*(2*v*(v + w) + u*(2*v + 3*w)))/
   (ep^3*(1 + 4*ep)*w*(v + w)*(u + v + w)), 
  -1/2*((1 + 2*ep)*(u + v))/(ep^3*(1 + 4*ep)*w*(u + v + w)), 
  -1/2*((3 + 12*ep + 8*ep^2)*u*v + 2*(1 + 2*ep)*u*w + 
     (3 + 12*ep + 8*ep^2)*v*(v + w))/(ep^3*(1 + 4*ep)*w*(v + w)*(u + v + w)), 
  (2*(3 + 12*ep + 8*ep^2)*u*v + 3*(1 + 2*ep)*u*w + 
    2*(3 + 12*ep + 8*ep^2)*v*(v + w))/(4*ep^3*(1 + 4*ep)*w*(v + w)*
    (u + v + w)), 0, ((1 + 2*ep)*(u + v))/(2*ep^3*(1 + 4*ep)*w*(u + v + w)), 
  -1/2*v/(ep^3*w*(v + w)), -(((1 + 2*ep)*(-(u*w) + 2*ep*(u + v)*(v + w)))/
    (ep^4*(1 + ep)*(1 + 4*ep)*w*(v + w)^2)), 
  -1/2*((1 + 2*ep)*(ep*v*w*(v + w) + u^2*((-1 + ep)*v + (-1 + 2*ep)*w) - 
      u*((1 + ep)*v^2 + 2*v*w + (1 - 2*ep)*w^2)))/(ep^4*(1 + ep)*(1 + 4*ep)*
     w^2*(v + w)*(u + v + w)), 
  -1/2*(v*((1 + 2*ep)*w*(v + w)^2 - 2*u*(v + w)*((1 + ep)*v - 
        ep*(5 + 4*ep)*w) + u^2*((-2 + 4*ep + 8*ep^2)*v + 
        (-3 + 10*ep + 16*ep^2)*w)))/(ep^3*(1 + ep)*(1 + 4*ep)*w^2*(v + w)^2*
     (u + v + w)), (u*w^2*(u + v + w) - 16*ep^3*(v + w)^2*(u^2 + u*w + v*w) - 
    4*ep^2*(v + w)*(2*u^2*(v + w) + 5*v*w*(v + w) + 
      u*(-v^2 + 3*v*w + 2*w^2)) + 2*ep*(-2*v*w*(v + w)^2 + 
      u^2*(2*v^2 + 4*v*w + 3*w^2) + u*(2*v^3 + 4*v^2*w + 5*v*w^2 + 3*w^3)))/
   (4*ep^4*(1 + ep)*(1 + 4*ep)*w^2*(v + w)^2*(u + v + w)), 
  (-2*ep*(1 + 2*ep)*v*w*(v + w) + u*((1 + 3*ep - 6*ep^2 - 8*ep^3)*v^2 - 
      2*(-1 - 2*ep + 8*ep^2 + 8*ep^3)*v*w + (2 + 3*ep - 10*ep^2 - 8*ep^3)*
       w^2))/(4*ep^4*(1 + ep)*(1 + 4*ep)*w^2*(v + w)^2), 
  (2*ep*(1 + 2*ep)*v*w*(v + w) + u*((-1 - 3*ep + 6*ep^2 + 8*ep^3)*v^2 + 
      2*(-1 - 2*ep + 8*ep^2 + 8*ep^3)*v*w + (-1 + 4*ep^2)*w^2))/
   (4*ep^4*(1 + ep)*(1 + 4*ep)*w^2*(v + w)^2), 0, (ep*v)/(w*(v + w)), 
  (-3*ep)/w}}


==> anc/nbox/Basis97C.m <==
{(ep^2*v*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/2, 
 (3*ep^2*(3*m - u - v - w)*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/4, 
 (3*ep^2*u*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/4, 
 (ep^2*m*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/4, 
 (3*ep^2*w*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/2, 
 ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
  G[2, {0, 0, 2, 1, 1, 0, 1, 0, 0}], 
 -1/2*(ep^2*u*(-4*m + v + w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2])*G[2, {0, 0, 2, 1, 1, 0, 2, 0, -1}])/
    (-4*m + u + v + w) - 
  (ep^2*u*(-4*m + 2*u + v + w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
       2*v*w + w^2])*G[2, {0, 0, 2, 1, 2, 0, 1, 0, -1}])/
   (2*(-4*m + u + v + w)) - (ep^2*(3*m - u - v - w)*
    (-u + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
    G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/(4*(4*m - u - v - w)) - 
  (ep^2*m*(-u + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
    G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(4*(4*m - u - v - w)), 
 ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
  G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}], 
 -1/2*(ep^2*m*(4*m - u - w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2])*G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}])/(3*m - u - w) - 
  (ep^2*m*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
       w^2])*G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}])/(2*(3*m - u - w)) - 
  (ep^2*v*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
    G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(3*m - u - w)) - 
  (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
       2*u*w + w^2])*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/(4*(3*m - u - w)), 
 2*ep^2*m*u*G[2, {0, 2, 1, 0, 2, 0, 1, 0, 0}], 
 2*ep^2*m^2*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}], 
 (ep^3*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/2, 
 (ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
   (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
    G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
  (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
    G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
  (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
   (4*(m - v)), (3*ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
     w^2]*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/2, 
 (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) + 
  (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
  (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
       2*v*w + w^2])*G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
  (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
    G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
  (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
  (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) + 
  (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/(2*(3*m - v - w)) + 
  (ep^2*m*(3*m - u - v - w)*(2*m - v - w + 
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
    G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
  (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
  (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) + 
  (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
       w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/(2*(3*m - v - w)) + 
  (ep^2*m*(3*m - u - v - w)*(4*m - v - w - 
     Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
    G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)), 
 2*ep^2*u*(-3*m + u + v + w)*G[2, {2, 0, 0, 1, 2, 0, 1, 0, 0}], 
 (ep^3*Sqrt[-((4*m - u)*u)]*G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/2, 
 (ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
   (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
    G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
  (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
    G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
  (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
   (4*(m - u)), ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
  G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}], 
 2*((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
   (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
     G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
   (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
    (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
     G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
   (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
        8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
    (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
     G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
   (ep^2*m*(3*m - u - v - w)*(2*m - v - w + 
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
     G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
   (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
     G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
   (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
        2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
   (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
     G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
   (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
     G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
   (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
      Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
     G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))), 
 ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
  G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}], 
 2*((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
   (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
     G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
   (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
        2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
   (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
     G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
   (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
     G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
   (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
     G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
   (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
     G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
   (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
    (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
     G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
   (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
        8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
    (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
     G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
   (ep^2*v*(3*m - u - v - w)*(2*m - u - w + 
      Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
     G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v))), 
 (3*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
   G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}])/2, 
 (3*ep^3*(4*m - u - v - 2*w)*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] + 
   ep^2*w*(-3*m + u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}])/2, 
 (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
   G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/2, 
 -3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
  ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}], 
 (3*ep^3*Sqrt[w*(-4*m + w)]*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/2, 
 (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
   ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/2, 
 -2*ep^2*m*(3*m - u - v - w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}], 
 ep^3*Sqrt[16*m^4 - 8*m^3*u + m^2*u^2 - 8*m^3*v + 6*m^2*u*v - 2*m*u^2*v + 
    m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 2*m^2*u*w + 2*m^2*v*w - 
    2*m*u*v*w + m^2*w^2]*G[2, {0, 0, 2, 1, 1, 1, 1, 0, 0}], 
 ep^3*Sqrt[-((4*m - u)*u)]*G[2, {0, 0, 2, 1, 1, 1, 1, 0, -1}], 
 2*ep^3*m*Sqrt[-((4*m - u)*u)]*G[2, {0, 2, 1, 0, 1, 1, 1, 0, 0}], 
 ep^4*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}], 
 ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
  G[2, {0, 1, 1, 1, 1, 0, 1, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
  G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}], ep^3*m*Sqrt[-((4*m - v)*v)]*
  G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}], ep^3*m*Sqrt[-((4*m - u)*u)]*
  G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
  G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}], 
 (ep^3*Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
     2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
   G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/2, ep^4*Sqrt[w*(-4*m + w)]*
  G[2, {0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 -(ep^3*m*(4*m - v - w)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}]) - 
  (ep^3*(4*m^2 - m*u - m*v + u*v - m*w)*G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/
   2 - ep^3*m*u*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
  ep^2*m^2*u*G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}], 
 -2*ep^3*Sqrt[-((4*m - u)*u)]*(3*m - u - v - w)*
  G[2, {2, 0, 0, 1, 1, 1, 1, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
  G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
  G[2, {1, 0, 1, 1, 0, 2, 1, 0, 0}], ep^3*Sqrt[u*(-4*m + u)]*
  (-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}], 
 ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*
  G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}], 
 (ep^3*Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
     2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
   G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/2, 
 ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
  G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}], 
 ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
  (ep^3*(4*m^2 - m*u - m*v - u*v - m*w)*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
   2 - ep^3*u*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
  ep^2*m*u*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}], 
 ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
  G[2, {1, 0, 1, 1, 1, 0, 1, 0, 0}], 
 ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
  G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}], 
 ep^3*Sqrt[16*m^4 + u^2*w^2 - 8*m^3*(u + v + w) - 2*m*u*w*(u + v + w) + 
    m^2*(u^2 + (v + w)^2 + 2*u*(v + 3*w))]*G[2, {2, 1, 0, 0, 1, 1, 1, 0, 0}], 
 3*(-(ep^3*Sqrt[u*(-4*m + u)]*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}]) + 
   ep^3*Sqrt[u*(-4*m + u)]*G[2, {1, 2, 0, 0, 1, 1, 1, 0, -1}] - 
   ep^3*Sqrt[u*(-4*m + u)]*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] + 
   ep^3*Sqrt[u*(-4*m + u)]*(2*m - v - w)*G[2, {2, 1, 0, 0, 1, 1, 1, 0, 0}]), 
 ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
  G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
  G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
  G[2, {1, 1, 0, 1, 1, 2, 0, 0, 0}], ep^3*Sqrt[u*(-4*m + u)]*
  (-3*m + u + v + w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}], 
 -(ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*
   G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}]), 
 (ep^3*Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
     2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
   G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/2, 
 ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
  G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}] - 
  ep^3*u*(-3*m + u + v + w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}] - 
  ep^2*m*u*(3*m - u - v - w)*G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}] + 
  (ep^3*(4*m^2 - m*u - m*v - m*w - u*w)*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/2, 
 (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
   G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}])/2, 
 (ep^3*m*Sqrt[-((4*m - w)*w)]*G[2, {1, 1, 1, 0, 0, 2, 1, 0, 0}])/2, 
 (ep^3*m*Sqrt[-((4*m - u)*u)]*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}])/2, 
 (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
   G[2, {1, 2, 1, 0, 0, 1, 1, 0, 0}])/2, 
 (ep^3*Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
     2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
   G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/2, 3*ep^4*Sqrt[v*(-4*m + v)]*
  G[2, {1, 1, 1, 0, 0, 1, 1, 0, 0}], 
 -(ep^3*m*(4*m - v - w)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}]) - 
  ep^3*m*u*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}] + 
  ep^2*m^2*u*G[2, {1, 1, 2, 0, 0, 1, 2, 0, 0}] - 
  (ep^3*(4*m^2 - m*u - m*v - m*w + u*w)*G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/2, 
 ep^4*Sqrt[w*(-4*m + w)]*G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}], 
 ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
  G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}], ep^3*Sqrt[v*(-4*m + v)]*
  (-3*m + u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}], 
 -(ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*
   G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}]), 
 ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
  G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}], 
 ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
  G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}], 
 (ep^3*Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
     2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
   G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2, 
 ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
  G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}], 
 (ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2 - 
  ep^3*v*(-3*m + u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + 
  ep^3*m*(4*m - u - 2*v - w)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - 
  ep^2*m*v*(3*m - u - v - w)*G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}], 
 ep^4*Sqrt[16*m^4 - 20*m^3*u + 4*m^2*u^2 - 8*m^3*v + 12*m^2*u*v - 4*m*u^2*v + 
    m^2*v^2 - 2*m*u*v^2 + u^2*v^2 - 8*m^3*w + 4*m^2*u*w + 2*m^2*v*w - 
    2*m*u*v*w + m^2*w^2]*G[2, {0, 1, 1, 1, 1, 1, 1, 0, 0}], 
 ep^4*Sqrt[16*m^4 - 20*m^3*u + 20*m^2*u^2 - 8*m*u^3 + u^4 - 8*m^3*v + 
    4*m^2*u*v - 2*m*u^2*v + m^2*v^2 - 8*m^3*w + 12*m^2*u*w - 10*m*u^2*w + 
    2*u^3*w + 2*m^2*v*w - 2*m*u*v*w + m^2*w^2 - 2*m*u*w^2 + u^2*w^2]*
  G[2, {1, 0, 1, 1, 1, 1, 1, 0, 0}], 
 ep^4*Sqrt[16*m^4 + u^2*(u + v)^2 - 2*m*u*(u + v)*(4*u + v + w) - 
    4*m^3*(5*u + 2*(v + w)) + m^2*(20*u^2 + (v + w)^2 + 4*u*(3*v + w))]*
  G[2, {1, 1, 0, 1, 1, 1, 1, 0, 0}], 
 ep^4*Sqrt[16*m^4 + u^2*w^2 - 2*m*u*w*(2*u + v + w) - 
    4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(v + 3*w))]*
  G[2, {1, 1, 1, 0, 1, 1, 1, 0, 0}], 
 (ep^2*v*(150*ep*u^2 - 206*u*v + 451*ep*u*v - 206*v^2 - 224*ep*v^2 - 
     206*u*w - 149*ep*u*w - 412*v*w - 748*ep*v*w - 206*w^2 - 524*ep*w^2)*
    G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(24*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^2*(3*m - u - v - w)*(1200*ep*u^2 - 4177*u*v - 14908*ep*u*v - 4177*v^2 - 
     16108*ep*v^2 - 4177*u*w - 15508*ep*u*w - 8354*v*w - 32516*ep*v*w - 
     4177*w^2 - 16408*ep*w^2)*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
   (96*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (25*ep^4*Sqrt[-((4*m - v)*v)]*(2*ep*u^2 - u*v + 13*ep*u*v - v^2 + 
     4*ep*v^2 - u*w + 5*ep*u*w - 2*v*w + 4*ep*v*w - w^2)*
    G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/(6*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[-((4*m - v)*v)]*(50*ep*u^2 + 277*u*v + 1283*ep*u*v + 277*v^2 + 
     1183*ep*v^2 + 277*u*w + 1183*ep*u*w + 554*v*w + 2316*ep*v*w + 277*w^2 + 
     1133*ep*w^2)*G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (6*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (50*ep*u^2 - 278*u*v - 1287*ep*u*v - 278*v^2 - 1212*ep*v^2 - 278*u*w - 
     1287*ep*u*w - 556*v*w - 2424*ep*v*w - 278*w^2 - 1212*ep*w^2)*
    G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(12*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^2*u*(1133*u + 5132*ep*u + 1133*v + 4832*ep*v + 1133*w + 4832*ep*w)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(48*(1 + 4*ep)*(u + v + w)) + 
  (ep^2*m^2*(50*ep*u^2 - 328*u*v - 937*ep*u*v - 328*v^2 - 1137*ep*v^2 - 
     328*u*w - 1137*ep*u*w - 656*v*w - 2374*ep*v*w - 328*w^2 - 1237*ep*w^2)*
    G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/(6*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((-100*ep*u^2 - 37*u*v + 2*ep*u*v - 37*v^2 - 48*ep*v^2 - 37*u*w + 
     2*ep*u*w - 74*v*w - 96*ep*v*w - 37*w^2 - 48*ep*w^2)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   (12*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (88*ep^4*(3*u + 2*v - w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}])/(3*(u + v)) + 
  (ep^3*m*(302*u + 1358*ep*u + 302*v + 1283*ep*v + 302*w + 1283*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/(12*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(-302*u - 1358*ep*u - 302*v - 
     1283*ep*v - 302*w - 1283*ep*w)*G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/
   (12*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(-604*u - 2466*ep*u - 604*v - 2441*ep*v - 604*w - 2441*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(12*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (50*ep*u^2 + 226*u*v + 829*ep*u*v + 226*v^2 + 854*ep*v^2 + 226*u*w + 
     829*ep*u*w + 452*v*w + 1708*ep*v*w + 226*w^2 + 854*ep*w^2)*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(12*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*(-302*u - 1358*ep*u - 302*v - 1283*ep*v - 302*w - 1283*ep*w)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(24*(1 + 4*ep)*(u + v + w)) + 
  (25*ep^4*(u + v)*(2*ep*u + ep*v + ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}])/(6*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (44*ep^4*Sqrt[v*(-4*m + v)]*G[2, {1, 1, 1, 0, 0, 1, 1, 0, 0}])/3 + 
  (ep^3*m*(-302*u - 1258*ep*u - 302*v - 1233*ep*v - 302*w - 1233*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}])/(12*(1 + 4*ep)*(u + v + w)) + 
  (5*ep^3*Sqrt[w*(-4*m + w)]*(80*ep*u + 63*v + 292*ep*v + 63*w + 292*ep*w)*
    G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/(32*(1 + 4*ep)*(v + w)) - 
  (25*ep^3*m*Sqrt[-((4*m - w)*w)]*(2*ep*u + ep*v + ep*w)*
    G[2, {1, 1, 1, 0, 0, 2, 1, 0, 0}])/(12*(1 + 4*ep)*(v + w)) - 
  (25*ep^4*(u + v + 2*ep*v + w + 2*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/(6*(1 + 4*ep)*(u + v + w)) + 
  (277*ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}])/6 + 
  (ep^3*(-50*ep*u^2 + 113*u*v + 277*ep*u*v + 113*v^2 + 377*ep*v^2 + 113*u*w + 
     377*ep*u*w + 226*v*w + 804*ep*v*w + 113*w^2 + 427*ep*w^2)*
    Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(12*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (25*ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(2*ep*u^2 - 2*u*v + 
     3*ep*u*v - 2*v^2 - 3*ep*v^2 - 2*u*w - 5*ep*u*w - 4*v*w - 10*ep*v*w - 
     2*w^2 - 7*ep*w^2)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (12*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (21*ep^3*m*Sqrt[-((4*m - u)*u)]*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}])/4 - 
  (21*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/2 + 
  ((-50*ep*u^2 + 88*u*v + 177*ep*u*v + 88*v^2 + 277*ep*v^2 + 88*u*w + 
     277*ep*u*w + 176*v*w + 604*ep*v*w + 88*w^2 + 327*ep*w^2)*
    ((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
      2 - ep^3*v*(-3*m + u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + 
     ep^3*m*(4*m - u - 2*v - w)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - 
     ep^2*m*v*(3*m - u - v - w)*G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/
   (6*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (25*ep^3*(u + v)*(2*ep*u + ep*v + ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/(12*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((100*ep*u^2 - 176*u*v - 554*ep*u*v - 176*v^2 - 654*ep*v^2 - 176*u*w - 
     604*ep*u*w - 352*v*w - 1333*ep*v*w - 176*w^2 - 679*ep*w^2)*
    (-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/
   (12*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (50*ep*u^3 - 63*u^2*v - 277*ep*u^2*v - 126*u*v^2 - 629*ep*u*v^2 - 
     63*v^3 - 302*ep*v^3 - 63*u^2*w - 227*ep*u^2*w - 189*u*v*w - 
     881*ep*u*v*w - 126*v^2*w - 604*ep*v^2*w - 63*u*w^2 - 252*ep*u*w^2 - 
     63*v*w^2 - 302*ep*v*w^2)*G[2, {1, 2, 1, 0, 0, 1, 1, 0, 0}])/
   (12*(1 + 4*ep)*(u + v)*(v + w)*(u + v + w)) + 
  (25*ep^3*m*v*(2*ep*u + ep*v + ep*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 
      2*u*v + v^2 - 4*m*w]*(4*u^2 + 8*u*v + 4*v^2 + 3*u*w + 3*v*w + w^2)*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/(6*(1 + 4*ep)*(u + v)^2*(v + w)*
    (u + v + w)) + (ep^3*Sqrt[-((4*m - u)*u)]*(50*ep*u + 176*v + 729*ep*v + 
     176*w + 729*ep*w)*G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/
   (12*(1 + 4*ep)*(v + w)) - (88*ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/3 + 
  ((134*u + 486*ep*u + 134*v + 511*ep*v + 134*w + 511*ep*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - u*v - m*w)*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
      2 - ep^3*u*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}]))/
   (4*(1 + 4*ep)*(u + v + w)) + 
  (ep^2*m*(-3000*ep*u^2 + 7333*u*v + 23032*ep*u*v + 7333*v^2 + 26932*ep*v^2 + 
     7333*u*w + 26032*ep*u*w + 14666*v*w + 55364*ep*v*w + 7333*w^2 + 
     28432*ep*w^2)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
   (96*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((-50*ep*u + 176*v + 679*ep*v + 176*w + 679*ep*w)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(6*(1 + 4*ep)*(v + w)) + 
  ((-113*u*v - 202*ep*u*v - 113*v^2 - 327*ep*v^2 - 113*u*w - 302*ep*u*w - 
     226*v*w - 704*ep*v*w - 113*w^2 - 377*ep*w^2)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(3*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((144*u + 526*ep*u + 144*v + 551*ep*v + 144*w + 551*ep*w)*
    ((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   (6*(1 + 4*ep)*(u + v + w)) + 
  ((-50*ep*u^2 - 18*u*v + 3*ep*u*v - 18*v^2 - 22*ep*v^2 - 18*u*w + 3*ep*u*w - 
     36*v*w - 44*ep*v*w - 18*w^2 - 22*ep*w^2)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/(6*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (25*ep^3*(u + v)*(2*ep*u + ep*v + ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}])/(12*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*(-50*ep*u^2 + 126*u*v + 479*ep*u*v + 126*v^2 + 504*ep*v^2 + 126*u*w + 
     479*ep*u*w + 252*v*w + 1008*ep*v*w + 126*w^2 + 504*ep*w^2)*
    Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/(24*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (25*(2*ep*u^2 + 2*u*v + 9*ep*u*v + 2*v^2 + 8*ep*v^2 + 2*u*w + 9*ep*u*w + 
     4*v*w + 16*ep*v*w + 2*w^2 + 8*ep*w^2)*
    (-(ep^3*m*(4*m - v - w)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}]) - 
     ep^3*m*u*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}] + 
     ep^2*m^2*u*G[2, {1, 1, 2, 0, 0, 1, 2, 0, 0}] - 
     (ep^3*(4*m^2 - m*u - m*v - m*w + u*w)*G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/
      2))/(12*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((800*ep*u^2 - 2561*u*v - 7844*ep*u*v - 2561*v^2 - 9244*ep*v^2 - 2561*u*w - 
     9444*ep*u*w - 5122*v*w - 19288*ep*v*w - 2561*w^2 - 10044*ep*w^2)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/
   (96*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(-50*ep*u - 126*v - 529*ep*v - 
     126*w - 529*ep*w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
   (12*(1 + 4*ep)*(v + w)) + 
  (ep^2*w*(-1200*ep*u^2 + 2587*u*v + 7648*ep*u*v + 2587*v^2 + 9298*ep*v^2 + 
     2587*u*w + 9148*ep*u*w + 5174*v*w + 19346*ep*v*w + 2587*w^2 + 
     10048*ep*w^2)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
   (48*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (5*(20*ep*u^2 - 53*u*v - 182*ep*u*v - 53*v^2 - 202*ep*v^2 - 53*u*w - 
     192*ep*u*w - 106*v*w - 409*ep*v*w - 53*w^2 - 207*ep*w^2)*
    (3*ep^3*(4*m - u - v - 2*w)*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] + 
     ep^2*w*(-3*m + u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}]))/
   (12*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (ep^2*m*(3*m - u - v - w)*(100*ep*u^2 - 427*u*v - 1108*ep*u*v - 427*v^2 - 
     1433*ep*v^2 - 427*u*w - 1358*ep*u*w - 854*v*w - 2991*ep*v*w - 427*w^2 - 
     1558*ep*w^2)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
   (6*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  ((-1 + 7*ep)*(25 + 36*ep)*
    (-1/2*(ep^3*v^2*(-m + Sqrt[-((4*m - v)*v)])*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
     (3*ep^3*v^2*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*
       m) + (2*ep^5*v*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m) - (ep^4*v*Sqrt[-((4*m - v)*v)]*
       G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
     (ep^3*v*(-v + Sqrt[v*(-4*m + v)])*G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 4*ep)*(m - v)) - 
     (2*ep^3*m*v*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
     (ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)) + 
     (3*ep^4*v*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
     (ep^4*v*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m) - 
     (ep^4*v*(-v + Sqrt[v*(-4*m + v)])*(3*m - u - v - w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) - 
     (ep^4*v*(-4*m + u + 2*v + w)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)) + (ep^3*(1 + 3*ep)*m*u*v*
       G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
     (ep^3*v^2*(-3*m + u + v + w)*G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)) - 
     (ep^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
       G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
     (ep^3*m*v*(u + v + w)*G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/(1 + 4*ep) - 
     (ep^3*v*(-2*m + 3*v - Sqrt[-((4*m - v)*v)])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*(m - v)) - 
     (ep^3*v*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
     (3*ep^3*v*w*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*
       m) - (2*ep^3*v*(-3*m + u + v + w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep))))/(12*(1 + 4*ep)) + 
  ((-1 + 7*ep)*(25 + 36*ep)*
    (-1/2*(ep^3*v^2*(-m + Sqrt[-((4*m - v)*v)])*(u + v + w)*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
        (v + w)) - (3*ep^3*v^2*(u + v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (2*ep^5*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^3*v*(-v + Sqrt[v*(-4*m + v)])*(u + v + w)*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (v + w)) - (2*ep^3*m*v*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + 
     (ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*(u + v + w)*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (v + w)) + (3*ep^4*v*w*(u + v + w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*v*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*(-v + Sqrt[v*(-4*m + v)])*(3*m - u - v - w)*(u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*(u + v + w)*(-4*m + u + 2*v + w)*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*m*u*v*(u + v + w)*G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + 
     (ep^3*v^2*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*v*(u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
         4*m*w]*G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*
       (v + w)) + (ep^3*m*v*(u + v + w)^2*G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^3*v*(-2*m + 3*v - Sqrt[-((4*m - v)*v)])*
       (u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*(m - v)*(v + w)) - 
     (ep^3*v*w*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + (3*ep^3*v*w*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (2*ep^3*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w))))/
   (6*(1 + 4*ep)) + 
  (88*(1 + 2*ep)*((ep^4*(3 + 4*ep)*v^2*(-m + Sqrt[-((4*m - v)*v)])*
       (2*u + v + w)*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (3*ep^4*(3 + 4*ep)*v^2*(2*u + v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^6*(3 + 4*ep)*v*Sqrt[-((4*m - v)*v)]*(2*u + v + w)*
       G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (ep^5*(3 + 4*ep)*v*Sqrt[-((4*m - v)*v)]*(2*u + v + w)*
       G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) - (ep^4*(3 + 4*ep)*v*(-v + Sqrt[v*(-4*m + v)])*(2*u + v + w)*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (m - v)*(v + w)) + (ep^4*(3 + 4*ep)*m*v*(2*u + v + w)*
       G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) - (ep^4*(3 + 4*ep)*v*(2*m - v - Sqrt[-((4*m - v)*v)])*
       (2*u + v + w)*G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/
      (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(m - v)*(v + w)) - 
     (3*ep^5*(3 + 4*ep)*v*w*(2*u + v + w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*(1 + 4*ep)*(v + w)*G[2, {1, 1, 1, 1, 0, 1, 1, -1, 0}])/
      (1 + 2*ep) - (ep^5*(3 + 4*ep)*v*(2*u + v + w)*(4*m^2 - m*u - m*v - 
        m*w - v*w + Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 
          2*m^3*(-3*m + u + v + w) - 2*m*v*w*(-3*m + u + v + w) + 
          m^2*(-3*m + u + v + w)^2])*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
      (8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^5*(3 + 4*ep)*v*(-v + Sqrt[v*(-4*m + v)])*(3*m - u - v - w)*
       (2*u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
      (4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^5*(3 + 4*ep)*v*(2*u + v + w)*(-4*m + u + 2*v + w)*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) + (ep^4*(3 + 4*ep)*m*u*v*(2*ep*u + v + 5*ep*v + w + 5*ep*w)*
       G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) - (ep^4*(3 + 4*ep)*v^2*(-3*m + u + v + w)*(2*u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) + (ep^5*(3 + 4*ep)*v*(2*u + v + w)*
       Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
       G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) - (ep^4*(3 + 4*ep)*m*v*(u + v + w)*(2*u + v + w)*
       G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(3 + 4*ep)*v*(-2*m + 3*v - Sqrt[-((4*m - v)*v)])*(2*u + v + w)*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (m - v)*(v + w)) + (ep^4*(3 + 4*ep)*v*w*(2*u + v + w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/(4*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) - (3*ep^4*(3 + 4*ep)*v*w*(2*u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(8*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (ep^4*(3 + 4*ep)*v*(-3*m + u + v + w)*(2*u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w))))/(3*(1 + 4*ep)), 
 (ep^2*v*(75*ep*u^2 - 46*u*v + 791*ep*u*v - 46*v^2 + 1016*ep*v^2 - 46*u*w + 
     416*ep*u*w - 46*v*w + 791*ep*v*w + 75*ep*w^2)*
    G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(12*(1 + 4*ep)*(u + v)*(v + w)) - 
  (25*ep^2*(3*m - u - v - w)*(-48*ep*u + 55*v + 124*ep*v + 55*w + 148*ep*w)*
    G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/(96*(1 + 4*ep)*(v + w)) + 
  (ep^4*Sqrt[-((4*m - v)*v)]*(-25*ep*u^2 + 6*u*v - 301*ep*u*v + 6*v^2 - 
     376*ep*v^2 + 6*u*w - 176*ep*u*w + 6*v*w - 301*ep*v*w - 25*ep*w^2)*
    G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/(3*(1 + 4*ep)*(u + v)*(v + w)) - 
  (25*ep^3*Sqrt[-((4*m - v)*v)]*(-2*ep*u + 4*v + 7*ep*v + 4*w + 11*ep*w)*
    G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/(6*(1 + 4*ep)*(v + w)) + 
  (ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (100*ep*u^2 - 367*u*v - 1868*ep*u*v - 367*v^2 - 2168*ep*v^2 - 367*u*w - 
     1968*ep*u*w - 367*v*w - 2368*ep*v*w - 200*ep*w^2)*
    G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(24*(1 + 4*ep)*(u + v)*(v + w)) + 
  (ep^2*u*(-1547*u - 5888*ep*u - 1547*v - 5788*ep*v + 200*ep*w)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(16*(1 + 4*ep)*(u + v)) + 
  (ep^2*m^2*(50*ep*u^2 - 63*u*v + 298*ep*u*v - 63*v^2 + 448*ep*v^2 - 63*u*w + 
     48*ep*u*w - 63*v*w + 298*ep*v*w + 50*ep*w^2)*
    G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/(6*(1 + 4*ep)*(u + v)*(v + w)) + 
  ((-50*ep*u^2 + 13*u*v + 152*ep*u*v + 13*v^2 + 252*ep*v^2 + 13*u*w + 
     202*ep*u*w + 13*v*w + 302*ep*v*w + 50*ep*w^2)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   (6*(1 + 4*ep)*(u + v)*(v + w)) + 
  (25*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}])/2 + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (100*ep*u^2*v + 139*u*v^2 + 1006*ep*u*v^2 + 139*v^3 + 1106*ep*v^3 + 
     278*u*v*w + 1712*ep*u*v*w + 278*v^2*w + 2212*ep*v^2*w + 139*u*w^2 + 
     706*ep*u*w^2 + 139*v*w^2 + 1106*ep*v*w^2)*
    G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/(12*(1 + 4*ep)*(u + v)*(v + w)^2) - 
  (21*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 1, 1, 0, 2, 1, 0, 0}])/2 - 
  (25*ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(4*ep*u + 8*ep*v + ep*w)*
    G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/(6*(1 + 4*ep)*(u + v)) + 
  (ep^3*(-151*u - 604*ep*u - 151*v - 554*ep*v - 25*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(6*(1 + 4*ep)*(u + v)) + 
  (5*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (10*ep*u^2 + 93*u*v + 352*ep*u*v + 93*v^2 + 302*ep*v^2 + 93*u*w + 
     342*ep*u*w + 93*v*w + 292*ep*v*w - 10*ep*w^2)*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(12*(1 + 4*ep)*(u + v)*(v + w)) + 
  (ep^3*(-63*u - 502*ep*u - 63*v - 702*ep*v - 100*ep*w)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(24*(1 + 4*ep)*(u + v)) + 
  (ep^4*(25*ep*u + 19*v + 151*ep*v + 19*w + 126*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}])/(3*(1 + 4*ep)*(v + w)) + 
  (391*ep^4*Sqrt[v*(-4*m + v)]*G[2, {1, 1, 1, 0, 0, 1, 1, 0, 0}])/12 + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-139*u*v - 706*ep*u*v - 139*v^2 - 706*ep*v^2 - 139*u*w - 606*ep*u*w - 
     139*v*w - 656*ep*v*w + 50*ep*w^2)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}])/
   (12*(1 + 4*ep)*(u + v)*(v + w)) + 
  (ep^3*Sqrt[w*(-4*m + w)]*(1200*ep*u - 2041*v - 6964*ep*v - 2041*w - 
     6964*ep*w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/(96*(1 + 4*ep)*(v + w)) + 
  (ep^3*m*Sqrt[-((4*m - w)*w)]*(-50*ep*u - 189*v - 806*ep*v - 189*w - 
     806*ep*w)*G[2, {1, 1, 1, 0, 0, 2, 1, 0, 0}])/(12*(1 + 4*ep)*(v + w)) + 
  (ep^4*(19*u + 126*ep*u + 19*v + 151*ep*v + 25*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/(3*(1 + 4*ep)*(u + v)) + 
  19*ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
   G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
  (5*ep^3*(-20*ep*u + 123*v + 402*ep*v + 123*w + 442*ep*w)*
    Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(24*(1 + 4*ep)*(v + w)) + 
  (25*ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(-(ep*u) + 3*v + 4*ep*v + 
     3*w + 8*ep*w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (6*(1 + 4*ep)*(v + w)) + (ep^3*m*Sqrt[-((4*m - u)*u)]*
    (-441*u - 1864*ep*u - 441*v - 1864*ep*v - 100*ep*w)*
    G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}])/(24*(1 + 4*ep)*(u + v)) - 
  (63*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/4 + 
  ((-100*ep*u + 163*v + 202*ep*v + 163*w + 402*ep*w)*
    ((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
      2 - ep^3*v*(-3*m + u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + 
     ep^3*m*(4*m - u - 2*v - w)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - 
     ep^2*m*v*(3*m - u - v - w)*G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/
   (12*(1 + 4*ep)*(v + w)) + 
  (ep^3*(-25*ep*u + 113*v + 377*ep*v + 113*w + 402*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/(6*(1 + 4*ep)*(v + w)) + 
  ((100*ep*u - 163*v - 452*ep*v - 163*w - 502*ep*w)*
    (-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/(12*(1 + 4*ep)*(v + w)) + 
  (5*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (20*ep*u^2 - 43*u*v - 212*ep*u*v - 43*v^2 - 232*ep*v^2 - 43*u*w - 
     192*ep*u*w - 43*v*w - 232*ep*v*w)*G[2, {1, 2, 1, 0, 0, 1, 1, 0, 0}])/
   (24*(1 + 4*ep)*(u + v)*(v + w)) + 
  (25*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (-(u^2*v) + 7*ep*u^2*v - 2*u*v^2 + 14*ep*u*v^2 - v^3 + 7*ep*v^3 - u^2*w - 
     ep*u^2*w - 2*u*v*w + 4*ep*u*v*w - v^2*w + 5*ep*v^2*w + 2*ep*v*w^2)*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/(6*(1 + 4*ep)*(u + v)^2*(v + w)) + 
  (ep^3*Sqrt[-((4*m - u)*u)]*(25*ep*u^2 - 782*u*v - 2978*ep*u*v - 782*v^2 - 
     3003*ep*v^2 - 782*u*w - 3003*ep*u*w - 782*v*w - 2903*ep*v*w + 
     100*ep*w^2)*G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/
   (6*(1 + 4*ep)*(u + v)*(v + w)) + 
  (ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*(-113*u - 502*ep*u - 113*v - 
     502*ep*v - 50*ep*w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/
   (12*(1 + 4*ep)*(u + v)) + 
  ((163*u + 402*ep*u + 163*v + 202*ep*v - 100*ep*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - u*v - m*w)*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
      2 - ep^3*u*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}]))/
   (12*(1 + 4*ep)*(u + v)) + 
  (ep^2*m*(-3000*ep*u^2 + 15323*u*v + 50492*ep*u*v + 15323*v^2 + 
     53492*ep*v^2 + 15323*u*w + 56492*ep*u*w + 15323*v*w + 55892*ep*v*w - 
     600*ep*w^2)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
   (96*(1 + 4*ep)*(u + v)*(v + w)) + 
  ((-50*ep*u^2 - 1173*u*v - 4842*ep*u*v - 1173*v^2 - 4792*ep*v^2 - 1173*u*w - 
     4792*ep*u*w - 1173*v*w - 4842*ep*v*w - 50*ep*w^2)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(6*(1 + 4*ep)*(u + v)*(v + w)) + 
  ((-163*u*v + 98*ep*u*v - 163*v^2 + 498*ep*v^2 - 163*u*w - 102*ep*u*w - 
     163*v*w + 398*ep*v*w + 100*ep*w^2)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(6*(1 + 4*ep)*(u + v)*(v + w)) + 
  ((28*u + 62*ep*u + 28*v - 13*ep*v)*
    ((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   (3*(1 + 4*ep)*(u + v)) + 
  ((-50*ep*u^2 + 7*u*v + 128*ep*u*v + 7*v^2 + 378*ep*v^2 + 7*u*w + 
     178*ep*u*w + 7*v*w + 428*ep*v*w + 50*ep*w^2)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/(6*(1 + 4*ep)*(u + v)*(v + w)) + 
  (ep^3*(-50*ep*u + 63*v + 102*ep*v + 63*w + 152*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}])/(12*(1 + 4*ep)*(v + w)) + 
  (ep^3*(-50*ep*u^2 - 189*u*v - 806*ep*u*v - 189*v^2 - 756*ep*v^2 - 189*u*w - 
     756*ep*u*w - 189*v*w - 806*ep*v*w - 50*ep*w^2)*
    Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/(24*(1 + 4*ep)*(u + v)*(v + w)) + 
  ((-25*ep*u^2 - 189*u*v - 781*ep*u*v - 189*v^2 - 756*ep*v^2 - 189*u*w - 
     756*ep*u*w - 189*v*w - 781*ep*v*w - 25*ep*w^2)*
    (-(ep^3*m*(4*m - v - w)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}]) - 
     ep^3*m*u*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}] + 
     ep^2*m^2*u*G[2, {1, 1, 2, 0, 0, 1, 2, 0, 0}] - 
     (ep^3*(4*m^2 - m*u - m*v - m*w + u*w)*G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/
      2))/(6*(1 + 4*ep)*(u + v)*(v + w)) + 
  ((800*ep*u - 2331*v - 6524*ep*v - 2331*w - 8124*ep*w)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/(96*(1 + 4*ep)*(v + w)) - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(-50*ep*u + 37*v + 98*ep*v + 
     37*w + 98*ep*w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
   (12*(1 + 4*ep)*(v + w)) + 
  (ep^2*w*(-1200*ep*u + 919*v + 376*ep*v + 919*w + 1876*ep*w)*
    G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(48*(1 + 4*ep)*(v + w)) + 
  (25*(2*ep*u + 4*ep*v + 3*ep*w)*(3*ep^3*(4*m - u - v - 2*w)*
      G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] + ep^2*w*(-3*m + u + v + w)*
      G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}]))/(6*(1 + 4*ep)*(v + w)) - 
  (ep^2*m*(3*m - u - v - w)*(100*ep*u^2 - 351*u*v - 454*ep*u*v - 351*v^2 - 
     304*ep*v^2 - 351*u*w - 804*ep*u*w - 351*v*w - 454*ep*v*w + 100*ep*w^2)*
    G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/(6*(1 + 4*ep)*(u + v)*(v + w)) + 
  ((-1 + 7*ep)*(25 + 36*ep)*
    (-1/2*(ep^3*v^2*(u + v + w)*(m - u - v + 2*Sqrt[-((4*m - v)*v)] - w + 
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
        (u + v)) - (3*ep^3*v^2*(u + v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*u*v*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (2*ep^5*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (2*ep^3*v*(-v + Sqrt[v*(-4*m + v)])*(u + v + w)*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) - 
     (2*ep^3*m*v*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(u + v)) + 
     (2*ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*(u + v + w)*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - u)*(u + v)) - (ep^4*v*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v)) - 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)*(u + v)) - 
     (ep^4*v*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(u + v + w)*
       G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*v*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*(m - v)*(u + v)) - 
     (ep^3*v*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 5*m*w + u*w + 
        2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) + (ep^3*v*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 
        3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) + (ep^4*v*(u + v + w)*(4*m^2 - m*u - m*v - u*v - m*w + 
        Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*
       (m - u)*(u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) - (ep^3*v^2*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)*(u + v)) + 
     (ep^3*m*v*(u + v + w)^2*G[2, {1, 1, 1, 1, 0, 1, 2, 0, 0}])/
      ((1 + 4*ep)*(u + v)) - (ep^4*m*v*w*(u + v + w)*
       G[2, {1, 1, 1, 1, 0, 2, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v)) - 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) - (ep^3*v*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*(m - u)*
       (u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) + (ep^4*u*v*(3*m - u - v - w)*(u + v + w)*
       G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*u*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v)) + 
     (ep^3*v*(u + v + w)*(5*m^2 - 5*m*u + u^2 - 2*m*v + u*v + 
        m*Sqrt[-((4*m - v)*v)] - 5*m*w + 2*u*w + v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*(m - u)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) + (ep^3*v^2*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) - (2*ep^3*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v))))/
   (6*(1 + 4*ep)) + ((-1 + 7*ep)*(25 + 36*ep)*
    (-1/2*(ep^3*v^2*(-m + Sqrt[-((4*m - v)*v)])*(u + v + w)*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
        (v + w)) - (3*ep^3*v^2*(u + v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (2*ep^5*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^3*v*(-v + Sqrt[v*(-4*m + v)])*(u + v + w)*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (v + w)) - (2*ep^3*m*v*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + 
     (ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*(u + v + w)*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (v + w)) + (3*ep^4*v*w*(u + v + w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*v*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*(-v + Sqrt[v*(-4*m + v)])*(3*m - u - v - w)*(u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*(u + v + w)*(-4*m + u + 2*v + w)*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*m*u*v*(u + v + w)*G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + 
     (ep^3*v^2*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*v*(u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
         4*m*w]*G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*
       (v + w)) + (ep^3*m*v*(u + v + w)^2*G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^3*v*(-2*m + 3*v - Sqrt[-((4*m - v)*v)])*
       (u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*(m - v)*(v + w)) - 
     (ep^3*v*w*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + (3*ep^3*v*w*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (2*ep^3*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w))))/
   (6*(1 + 4*ep)) + 
  (44*(1 + 2*ep)*(-1/2*(ep^4*(3 + 4*ep)*v^2*(u + v + w)*
        (m*u + u*v + v^2 - u*Sqrt[-((4*m - v)*v)] - 
         3*v*Sqrt[-((4*m - v)*v)] - m*w + u*w + 2*v*w - 
         2*Sqrt[-((4*m - v)*v)]*w + w^2 - 
         v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
         w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
        (m - v)*(u + v)*(v + w)) + (3*ep^4*(3 + 4*ep)*v^2*(u + v + w)*
       (u + 2*v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(u + v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*u*v*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + v)) - (2*ep^6*(3 + 4*ep)*v*Sqrt[-((4*m - v)*v)]*
       (u + v + w)*(u + 2*v + w)*G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(u + v)*(v + w)) + 
     (ep^5*(3 + 4*ep)*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) - (ep^4*(3 + 4*ep)*v*(-v + Sqrt[v*(-4*m + v)])*(u + v + w)*
       (u + 3*v + 2*w)*G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(m - v)*(u + v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (2*ep^4*(3 + 4*ep)*m*v*(u + v + w)*(u + 2*v + w)*
       G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (u + v)*(v + w)) - (ep^4*(3 + 4*ep)*v*(2*m - v - Sqrt[-((4*m - v)*v)])*
       (u + v + w)*(u + 3*v + 2*w)*G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(m - v)*(u + v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - u)*(u + v)) + (ep^5*(3 + 4*ep)*v*(u + v + w)*
       (-4*m + 2*u + v + w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)) + 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - u)*(u + v)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*
       (u + v + w)*(4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + v)) + 
     (ep^5*(3 + 4*ep)*v*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(u + v + w)*
       G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (u + v)) - (ep^4*(3 + 4*ep)*v*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (m - v)*(u + v)) + (ep^4*(3 + 4*ep)*v*(u + v + w)*
       (6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + v)) - (ep^4*(3 + 4*ep)*v*(u + v + w)*
       (-12*m^2 + 7*m*u - u^2 + 10*m*v - 3*u*v - 2*v^2 + 7*m*w - 2*u*w - 
        3*v*w - w^2 - 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] + ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] + u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] + v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] + w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) - (ep^5*(3 + 4*ep)*v*(u + v + w)*
       (4*m^2 - m*u - m*v - u*v - m*w + Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 
          2*m^3*(-3*m + u + v + w) - 2*m*u*v*(-3*m + u + v + w) + 
          m^2*(-3*m + u + v + w)^2])*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
      (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(u + v)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - u)*(u + v)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*
       (u + v + w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(m - u)*(u + v)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + v)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + v)) + 
     (ep^4*(3 + 4*ep)*v^2*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + v)) - 
     (3*ep^5*(3 + 4*ep)*v*w*(u + v + w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*(1 + 4*ep)*v*(u + v + w)*G[2, {1, 1, 1, 1, 0, 1, 1, 0, 0}])/
      (1 + 2*ep) - (ep^4*(3 + 4*ep)*m*v*(u + v + w)^2*
       G[2, {1, 1, 1, 1, 0, 1, 2, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + v)) - 
     (ep^5*(3 + 4*ep)*v*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (ep^5*(3 + 4*ep)*m*v*w*(u + v + w)*
       G[2, {1, 1, 1, 1, 0, 2, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (u + v)) + (ep^5*(3 + 4*ep)*v*(-v + Sqrt[v*(-4*m + v)])*
       (3*m - u - v - w)*(u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^5*(3 + 4*ep)*v*(u + v + w)*(-4*m + u + 2*v + w)*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) + (ep^5*(3 + 4*ep)*m*u*v*(u + v + w)*
       G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) - (ep^4*(3 + 4*ep)*v^2*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) + (ep^5*(3 + 4*ep)*v*(u + v + w)*
       Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
       G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) - (ep^4*(3 + 4*ep)*m*v*(u + v + w)^2*
       G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (ep^4*(3 + 4*ep)*v*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (m - u)*(u + v)) - (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + v)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - v)*(u + v)) - (ep^5*(3 + 4*ep)*u*v*(3*m - u - v - w)*
       (u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(u + v)) - 
     (ep^4*(3 + 4*ep)*u*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (u + v)) - (ep^4*(3 + 4*ep)*v*(u + v + w)*(2*m^2*u + 12*m^2*v - 
        13*m*u*v + 2*u^2*v - 7*m*v^2 + 2*u*v^2 + m*u*Sqrt[-((4*m - v)*v)] + 
        3*m*v*Sqrt[-((4*m - v)*v)] + 10*m^2*w - 10*m*u*w + 2*u^2*w - 
        14*m*v*w + 6*u*v*w + 2*v^2*w + 2*m*Sqrt[-((4*m - v)*v)]*w - 
        10*m*w^2 + 4*u*w^2 + 4*v*w^2 + 2*w^3 + 
        6*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        6*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)*(v + w)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*
       (u + v + w)*(4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
          8*m*w + 2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + v)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(m - u)*(u + v)) + 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - v)*(u + v)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*
       (u + v + w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + v)) - 
     (ep^4*(3 + 4*ep)*v^2*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - v)*(u + v)) + (ep^4*(3 + 4*ep)*v*w*(u + v + w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) - (3*ep^4*(3 + 4*ep)*v*w*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (2*ep^4*(3 + 4*ep)*v*(u + v + w)*(-3*m + u + v + w)*
       (u + 2*v + w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*(v + w))))/(3*(1 + 4*ep)), 
 (ep^2*v*(-63*ep*u + 19*v - 428*ep*v + 19*w - 176*ep*w)*
    G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(84*(1 + 4*ep)*(v + w)) + 
  (3*ep^2*(3*m - u - v - w)*(-8*ep*u + 3*v + 4*ep*v + 3*w + 8*ep*w)*
    G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/(16*(1 + 4*ep)*(v + w)) + 
  (ep^4*Sqrt[-((4*m - v)*v)]*(ep*u - v + 4*ep*v - w)*
    G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (ep^3*Sqrt[-((4*m - v)*v)]*(-63*ep*u + 277*v + 919*ep*v + 277*w + 
     1045*ep*w)*G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/(63*(1 + 4*ep)*(v + w)) + 
  (ep^3*(-4*ep*u - 3*v + 4*ep*v - 3*w + 4*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(8*(1 + 4*ep)*(v + w)) + 
  ((-233 - 1121*ep)*ep^2*(1 + ep)*u*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
   (126*(1 + 5*ep + 4*ep^2)) + (ep^2*m^2*(-2*ep*u + v - 10*ep*v + w - 2*ep*w)*
    G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(v + w)) + 
  ((4*ep*u - v - 12*ep*v - w - 12*ep*w)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   (4*(1 + 4*ep)*(v + w)) + 
  (176*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}])/63 + 
  (ep^3*(1 + ep)*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/(2*(1 + 4*ep)) - 
  ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
   G[2, {1, 0, 1, 1, 0, 2, 1, 0, 0}] + 
  ((-151 - 415*ep)*ep^3*(1 + ep)*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*
    G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/(126*(1 + 5*ep + 4*ep^2)) + 
  ((-151 - 541*ep)*ep^3*(1 + ep)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
   (126*(1 + 5*ep + 4*ep^2)) + 
  (ep^3*(-126*ep*u + 113*v + 704*ep*v + 113*w + 704*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(252*(1 + 4*ep)*(v + w)) + 
  (ep^3*(1 + ep)*(1 + 7*ep)*Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*u*v*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
   (4*(1 + 5*ep + 4*ep^2)) - 
  (ep^5*(u + v)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (3*ep^4*Sqrt[v*(-4*m + v)]*G[2, {1, 1, 1, 0, 0, 1, 1, 0, 0}])/4 + 
  ((-1 - 3*ep)*ep^3*(1 + ep)*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}])/
   (2*(1 + 5*ep + 4*ep^2)) + (3*ep^3*Sqrt[w*(-4*m + w)]*
    (-8*ep*u + 9*v + 28*ep*v + 9*w + 28*ep*w)*
    G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/(16*(1 + 4*ep)*(v + w)) + 
  (ep^4*m*Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {1, 1, 1, 0, 0, 2, 1, 0, 0}])/
   (2*(1 + 4*ep)*(v + w)) + (ep^4*(1 + ep)*(1 + 2*ep)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/(1 + 5*ep + 4*ep^2) + 
  3*ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
   G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
  (ep^3*(4*ep*u - 5*v - 8*ep*v - 5*w - 16*ep*w)*
    Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(8*(1 + 4*ep)*(v + w)) + 
  (ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(ep*u - 2*v - 3*ep*v - 2*w - 
     7*ep*w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(v + w)) + 
  (ep^3*m*Sqrt[-((4*m - u)*u)]*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}])/8 - 
  (3*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/4 + 
  ((4*ep*u - v + 8*ep*v - w)*((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2 - ep^3*v*(-3*m + u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + ep^3*m*(4*m - u - 2*v - w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - ep^2*m*v*(3*m - u - v - w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/(4*(1 + 4*ep)*(v + w)) + 
  (ep^4*(u + v)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(v + w)) + 
  ((-4*ep*u + v + w + 2*ep*w)*(-3*ep^3*(4*m - u - v)*
      G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/(4*(1 + 4*ep)*(v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (-4*ep*u^2 - 5*u*v - 16*ep*u*v - 5*v^2 - 12*ep*v^2 - 5*u*w - 20*ep*u*w - 
     5*v*w - 12*ep*v*w)*G[2, {1, 2, 1, 0, 0, 1, 1, 0, 0}])/
   (8*(1 + 4*ep)*(u + v)*(v + w)) - 
  (ep^4*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (4*u^2 + 8*u*v + 4*v^2 + 3*u*w + 3*v*w + w^2)*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v)^2*(v + w)) + 
  (ep^3*Sqrt[-((4*m - u)*u)]*(-2*ep*u - 15*v - 62*ep*v - 15*w - 62*ep*w)*
    G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/(4*(1 + 4*ep)*(v + w)) + 
  (19*ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/63 + 
  ((239 + 1145*ep)*(ep^3*m*(4*m - 2*u - v - w)*
      G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - u*v - m*w)*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
      2 - ep^3*u*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}]))/
   (126*(1 + 4*ep)) + (ep^2*m*(3780*ep*u + 2731*v + 16972*ep*v + 2731*w + 
     13192*ep*w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
   (1008*(1 + 4*ep)*(v + w)) + ((126*ep*u - 13*v + 74*ep*v - 13*w + 74*ep*w)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(126*(1 + 4*ep)*(v + w)) - 
  ((151*v + 1234*ep*v + 151*w + 982*ep*w)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(63*(1 + 4*ep)*(v + w)) + 
  ((44 + 239*ep)*((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (4*(m - u)) + (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/(63*(1 + 4*ep)) + 
  ((126*ep*u - 25*v - 352*ep*v - 25*w - 352*ep*w)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/(126*(1 + 4*ep)*(v + w)) + 
  (ep^4*(u + v)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(v + w)) + 
  (ep^3*(2*ep*u + v + 4*ep*v + w + 4*ep*w)*
    Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/(8*(1 + 4*ep)*(v + w)) + 
  (ep*u*(-(ep^3*m*(4*m - v - w)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}]) - 
     ep^3*m*u*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}] + 
     ep^2*m^2*u*G[2, {1, 1, 2, 0, 0, 1, 2, 0, 0}] - 
     (ep^3*(4*m^2 - m*u - m*v - m*w + u*w)*G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/
      2))/(2*(1 + 4*ep)*(v + w)) + ((-16*ep*u + 3*v - 28*ep*v + 3*w + 4*ep*w)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/(16*(1 + 4*ep)*(v + w)) - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(2*ep*u - 5*v - 18*ep*v - 
     5*w - 18*ep*w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
   (4*(1 + 4*ep)*(v + w)) + (3*ep^2*w*(4*ep*u - v + 3*ep*v - w - 2*ep*w)*
    G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(v + w)) + 
  ((-4*ep*u + v + w + 2*ep*w)*(3*ep^3*(4*m - u - v - 2*w)*
      G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] + ep^2*w*(-3*m + u + v + w)*
      G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}]))/(4*(1 + 4*ep)*(v + w)) - 
  (ep^2*m*(3*m - u - v - w)*(-252*ep*u - 239*v - 2342*ep*v - 239*w - 
     1712*ep*w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/(126*(1 + 4*ep)*(v + w)) + 
  ((1 + ep)*(-1/2*(ep^3*v^2*(-m + Sqrt[-((4*m - v)*v)])*(u + v + w)*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
        (v + w)) - (3*ep^3*v^2*(u + v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (2*ep^5*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^3*v*(-v + Sqrt[v*(-4*m + v)])*(u + v + w)*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (v + w)) - (2*ep^3*m*v*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + 
     (ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*(u + v + w)*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (v + w)) + (3*ep^4*v*w*(u + v + w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*v*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*(-v + Sqrt[v*(-4*m + v)])*(3*m - u - v - w)*(u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*(u + v + w)*(-4*m + u + 2*v + w)*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*m*u*v*(u + v + w)*G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + 
     (ep^3*v^2*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*v*(u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
         4*m*w]*G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*
       (v + w)) + (ep^3*m*v*(u + v + w)^2*G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^3*v*(-2*m + 3*v - Sqrt[-((4*m - v)*v)])*
       (u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*(m - v)*(v + w)) - 
     (ep^3*v*w*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + (3*ep^3*v*w*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (2*ep^3*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w))))/2, 
 (ep^2*v*(88*u + 289*ep*u + 88*v - 152*ep*v + 88*w + 100*ep*w)*
    G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(84*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^2*(3*m - u - v - w)*(u + v + w + 2*ep*w)*
    G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/(8*(1 + 4*ep)*(u + v + w)) - 
  (ep^4*Sqrt[-((4*m - v)*v)]*(u + 3*ep*u + v - 4*ep*v + w)*
    G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + 4*ep)*(u + v + w)) - 
  (ep^3*Sqrt[-((4*m - v)*v)]*(50*u + 263*ep*u + 50*v + 389*ep*v + 50*w + 
     263*ep*w)*G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (63*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(3*u + 10*ep*u + 3*v + 20*ep*v + 3*w + 20*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  (ep^2*u*(-391*u - 1564*ep*u - 391*v - 1942*ep*v - 391*w - 1942*ep*w)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(252*(1 + 4*ep)*(u + v + w)) + 
  (ep^2*m^2*(u + 3*ep*u + v - 3*ep*v + w + ep*w)*
    G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  ((u + 6*ep*u + v + w)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   (2*(1 + 4*ep)*(u + v + w)) - 
  (352*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}])/63 - 
  (3*ep^4*m*(v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) - 
  ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
   G[2, {1, 0, 1, 1, 0, 2, 1, 0, 0}] + 
  (ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(176*u + 704*ep*u + 176*v + 
     893*ep*v + 176*w + 893*ep*w)*G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/
   (126*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(302*u + 1208*ep*u + 302*v + 1271*ep*v + 302*w + 1271*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(126*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(-113*u - 515*ep*u - 113*v - 326*ep*v - 113*w - 326*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(126*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(2*u + 8*ep*u + 2*v + 11*ep*v + 2*w + 11*ep*w)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) - 
  (ep^5*(u + v)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (3*ep^4*Sqrt[v*(-4*m + v)]*G[2, {1, 1, 1, 0, 0, 1, 1, 0, 0}])/2 + 
  (ep^4*m*(v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^3*(1 + ep)*(7 + 24*ep)*Sqrt[w*(-4*m + w)]*
    G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/(8*(1 + 5*ep + 4*ep^2)) + 
  (ep^4*(1 + ep)*m*Sqrt[-((4*m - w)*w)]*G[2, {1, 1, 1, 0, 0, 2, 1, 0, 0}])/
   (2*(1 + 5*ep + 4*ep^2)) + (ep^4*(u + 4*ep*u + v + 2*ep*v + w + 2*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  3*ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
   G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
  (ep^3*(-3*u - 10*ep*u - 3*v - 6*ep*v - 3*w - 10*ep*w)*
    Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(-2*u - 7*ep*u - 2*v - 3*ep*v - 
     2*w - 7*ep*w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + v + w)) - (ep^3*m*Sqrt[-((4*m - u)*u)]*
    G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}])/4 + 
  (ep^3*(1 + ep)*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(2*(-1 - ep)) + 
  ((-u - 2*ep*u - v + 2*ep*v - w - 2*ep*w)*
    ((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
      2 - ep^3*v*(-3*m + u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + 
     ep^3*m*(4*m - u - 2*v - w)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - 
     ep^2*m*v*(3*m - u - v - w)*G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/
   (2*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*(u + v)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  ((u + 2*ep*u + v + 2*ep*v + w + 3*ep*w)*
    (-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/
   (2*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (-3*u^2 - 14*ep*u^2 - 6*u*v - 22*ep*u*v - 3*v^2 - 8*ep*v^2 - 3*u*w - 
     12*ep*u*w - 3*v*w - 8*ep*v*w)*G[2, {1, 2, 1, 0, 0, 1, 1, 0, 0}])/
   (4*(1 + 4*ep)*(u + v)*(u + v + w)) - 
  (ep^4*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (4*u^2 + 8*u*v + 4*v^2 + 3*u*w + 3*v*w + w^2)*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v)^2*(u + v + w)) + 
  ((-7 - 29*ep)*ep^3*(1 + ep)*Sqrt[-((4*m - u)*u)]*
    G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/(2*(1 + 5*ep + 4*ep^2)) + 
  (151*ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/63 + 
  ((-226*u - 904*ep*u - 226*v - 715*ep*v - 226*w - 715*ep*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - u*v - m*w)*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
      2 - ep^3*u*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}]))/
   (126*(1 + 4*ep)*(u + v + w)) + 
  (ep^2*m*(-1597*u - 4498*ep*u - 1597*v - 3364*ep*v - 1597*w - 5254*ep*w)*
    G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(504*(1 + 4*ep)*(u + v + w)) - 
  ((1 + ep)*(302 + 1145*ep)*((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(4*(m - u)) - 
     (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/
      (2*(m - u)) - (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(63*(1 + 5*ep + 4*ep^2)) + 
  (2*(25*u + 100*ep*u + 25*v - 215*ep*v + 25*w - 89*ep*w)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(63*(1 + 4*ep)*(u + v + w)) - 
  ((88*u + 352*ep*u + 88*v + 289*ep*v + 88*w + 289*ep*w)*
    ((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   (63*(1 + 4*ep)*(u + v + w)) + 
  ((25*u + 163*ep*u + 25*v - 26*ep*v + 25*w - 26*ep*w)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/(63*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*(u + v)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(-u - 3*ep*u - v - 4*ep*v - w - 4*ep*w)*
    Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  ((-2*u - 7*ep*u - 2*v - 8*ep*v - 2*w - 8*ep*w)*
    (-(ep^3*m*(4*m - v - w)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}]) - 
     ep^3*m*u*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}] + 
     ep^2*m^2*u*G[2, {1, 1, 2, 0, 0, 1, 2, 0, 0}] - 
     (ep^3*(4*m^2 - m*u - m*v - m*w + u*w)*G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/
      2))/(2*(1 + 4*ep)*(u + v + w)) + 
  ((5*u + 12*ep*u + 5*v + 5*w + 16*ep*w)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/
   (8*(1 + 4*ep)*(u + v + w)) - ((-3 - 11*ep)*ep^3*(1 + ep)*(3*m - u - v - w)*
    Sqrt[-((4*m - w)*w)]*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
   (2*(1 + 5*ep + 4*ep^2)) - 
  (3*ep^2*w*(2*u + 4*ep*u + 2*v + ep*v + 2*w + 6*ep*w)*
    G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  ((u + 2*ep*u + v + 2*ep*v + w + 3*ep*w)*
    (3*ep^3*(4*m - u - v - 2*w)*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] + 
     ep^2*w*(-3*m + u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}]))/
   (2*(1 + 4*ep)*(u + v + w)) - 
  (ep^2*m*(3*m - u - v - w)*(113*u + 326*ep*u + 113*v - 241*ep*v + 113*w + 
     74*ep*w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
   (63*(1 + 4*ep)*(u + v + w)) + 
  ((1 + ep)*(-1/2*(ep^3*v^2*(-m + Sqrt[-((4*m - v)*v)])*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
     (3*ep^3*v^2*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*
       m) + (2*ep^5*v*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m) - (ep^4*v*Sqrt[-((4*m - v)*v)]*
       G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
     (ep^3*v*(-v + Sqrt[v*(-4*m + v)])*G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 4*ep)*(m - v)) - 
     (2*ep^3*m*v*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
     (ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)) + 
     (3*ep^4*v*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
     (ep^4*v*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m) - 
     (ep^4*v*(-v + Sqrt[v*(-4*m + v)])*(3*m - u - v - w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) - 
     (ep^4*v*(-4*m + u + 2*v + w)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)) + (ep^3*(1 + 3*ep)*m*u*v*
       G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
     (ep^3*v^2*(-3*m + u + v + w)*G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)) - 
     (ep^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
       G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
     (ep^3*m*v*(u + v + w)*G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/(1 + 4*ep) - 
     (ep^3*v*(-2*m + 3*v - Sqrt[-((4*m - v)*v)])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*(m - v)) - 
     (ep^3*v*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
     (3*ep^3*v*w*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*
       m) - (2*ep^3*v*(-3*m + u + v + w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep))))/2, 
 (-3*ep^3*v*(4*u + 8*v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
   (4*(1 + 4*ep)*(u + v + w)) - (3*ep^3*(u + v)*(3*m - u - v - w)*
    G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*Sqrt[-((4*m - v)*v)]*(-u - v + 4*ep*v - w - 3*ep*w)*
    G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + 4*ep)*(u + v + w)) - 
  (3*ep^4*Sqrt[-((4*m - v)*v)]*(u + v)*G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*(u + 3*v + 2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) - 
  (3*ep^2*u*(u + 5*ep*u + v + 6*ep*v + w + 6*ep*w)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) - 
  (ep^3*m^2*(3*u + 7*v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + v + w)) - 
  (ep*(u + 2*v + w)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   ((1 + 4*ep)*(u + v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-2*ep*u^2*v + u*v^2 - 2*ep*u*v^2 + v^3 - 4*ep*v^3 + 2*u*v*w + 
     2*ep*u*v*w + 3*v^2*w - 4*ep*v^2*w + u*w^2 + 4*ep*u*w^2 + 3*v*w^2 + 
     4*ep*v*w^2 + w^3 + 4*ep*w^3)*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/
   (2*(1 + 4*ep)*(v + w)^2*(u + v + w)) + 
  (ep^4*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(u + 5*v + w)*
    G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) - 
  (ep^4*(u + 3*v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*(u + 5*v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(u + 6*ep*u + v + 10*ep*v + w + 6*ep*w)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*(u + 2*ep*u + v + 2*ep*v + w + 4*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-(u*v) - 2*ep*u*v - v^2 - 2*ep*v^2 - u*w - 4*ep*u*w - 2*v*w - 7*ep*v*w - 
     w^2 - 5*ep*w^2)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}])/
   (2*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*(1 + ep)*m*Sqrt[-((4*m - w)*w)]*G[2, {1, 1, 1, 0, 0, 2, 1, 0, 0}])/
   (2*(-1 - ep)) - (ep^5*(v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/
   ((1 + 4*ep)*(u + v + w)) + 
  (3*ep^4*(u + v)*Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^4*Sqrt[v*(-4*m + v)]*(u + v)*(-3*m + u + v + w)*
    G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*(1 + ep)*m*Sqrt[-((4*m - u)*u)]*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}])/
   (2*(1 + 5*ep + 4*ep^2)) + 
  (3*ep*(u + v)*((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2 - ep^3*v*(-3*m + u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + ep^3*m*(4*m - u - 2*v - w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - ep^2*m*v*(3*m - u - v - w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(u + 5*ep*u + v + 5*ep*v + w + 4*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) - 
  (ep*(u + v)*(-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/((1 + 4*ep)*(u + v + w)) + 
  (ep^4*m*(u + v)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 1, 0, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) - 
  (3*ep^4*m*(u + v)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  ((-3 - 16*ep)*ep^3*(1 + ep)*Sqrt[-((4*m - u)*u)]*
    G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/(2*(1 + 5*ep + 4*ep^2)) + 
  (ep^3*(1 + ep)*(1 + 5*ep)*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/(2*(1 + 5*ep + 4*ep^2)) + 
  ((u + 6*ep*u + v + 10*ep*v + w + 6*ep*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - u*v - m*w)*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
      2 - ep^3*u*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}]))/
   (2*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^2*m*(u + 9*ep*u + v + 9*ep*v + w + 5*ep*w)*
    G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  (ep*(1 + ep)*((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(4*(m - u)) - 
     (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/
      (2*(m - u)) - (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(1 + 5*ep + 4*ep^2) - 
  ((u + 9*ep*u + v + 17*ep*v + w + 6*ep*w)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/((1 + 4*ep)*(u + v + w)) + 
  (ep*(u + 4*v)*((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (4*(m - u)) + (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   ((1 + 4*ep)*(u + v + w)) - 
  (ep*(u + 5*v + w)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/((1 + 4*ep)*(u + v + w)) + 
  (ep^3*(-u - 2*ep*u - v - 2*ep*v - w - 4*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*w*Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  (ep*w*(-(ep^3*m*(4*m - v - w)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}]) - 
     ep^3*m*u*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}] + 
     ep^2*m^2*u*G[2, {1, 1, 2, 0, 0, 1, 2, 0, 0}] - 
     (ep^3*(4*m^2 - m*u - m*v - m*w + u*w)*G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/
      2))/(2*(1 + 4*ep)*(u + v + w)) - 
  (ep*(u + v)*(-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/((1 + 4*ep)*(u + v + w)) + 
  (3*ep^3*(u + v)*w*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + v + w)) - 
  (ep*(u + v)*(3*ep^3*(4*m - u - v - 2*w)*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] + 
     ep^2*w*(-3*m + u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}]))/
   ((1 + 4*ep)*(u + v + w)) + (ep^2*m*(3*m - u - v - w)*
    (u + 10*ep*u + v + 15*ep*v + w + 6*ep*w)*
    G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  ((1 + ep)*(-1/2*(ep^3*v^2*(m - u - v + 2*Sqrt[-((4*m - v)*v)] - w + 
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
     (3*ep^3*v^2*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*
       m) + (ep^3*u*v*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
          8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(m - u)) + 
     (2*ep^5*v*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m) + (2*ep^3*v*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)) + 
     (ep^3*v*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)) - 
     (2*ep^3*m*v*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
     (2*ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)) + 
     (ep^3*v*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)) - 
     (ep^4*v*(-4*m + 2*u + v + w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
          8*m*w + 2*v*w + w^2])*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)) - (ep^3*v*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - u)) - (ep^3*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
     (ep^4*v*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
       G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
     (ep^3*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*(m - v)) - 
     (ep^3*v*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)) + 
     (ep^3*v*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 3*u*v - 2*v^2 + 7*m*w - 
        2*u*w - 3*v*w - w^2 - 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] + ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] + u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] + v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] + w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)) + 
     (ep^4*v*(4*m^2 - m*u - m*v - u*v - m*w + 
        Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m) + 
     (ep^3*v*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)) - 
     (ep^3*v*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(m - u)) + (ep^3*v*(3*m - u - v - w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)) + 
     (ep^3*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
     (ep^3*v^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) + 
     (ep^3*m*v*(u + v + w)*G[2, {1, 1, 1, 1, 0, 1, 2, 0, 0}])/(1 + 4*ep) + 
     (ep^3*(1 + 3*ep)*m*v*w*G[2, {1, 1, 1, 1, 0, 2, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)) - (ep^3*v*(3*m - u - v - w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)) - 
     (ep^3*v*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*(m - u)) + 
     (ep^3*v*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)) + 
     (ep^3*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)) + (ep^4*u*v*(3*m - u - v - w)*
       G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
     (ep^3*u*v*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)) + (ep^3*v*(5*m^2 - 5*m*u + u^2 - 2*m*v + u*v + 
        m*Sqrt[-((4*m - v)*v)] - 5*m*w + 2*u*w + v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
     (ep^3*v*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - u)) + 
     (ep^3*v*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*(m - u)) - 
     (ep^3*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
     (ep^3*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)) + (ep^3*v^2*(3*m - u - v - w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - v)) - (2*ep^3*v*(-3*m + u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep))))/2, 
 (-3*ep^2*v*(-u - v + 4*ep*v + ep*w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
   (4*(1 + 4*ep)*(u + v)) + (3*ep^2*(1 + ep)*(3 + 10*ep)*(3*m - u - v - w)*
    G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/(4*(1 + 5*ep + 4*ep^2)) + 
  (ep^4*Sqrt[-((4*m - v)*v)]*(-u - v + 4*ep*v + ep*w)*
    G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + 4*ep)*(u + v)) - 
  (3*ep^4*(1 + ep)*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (2*(1 + 5*ep + 4*ep^2)) + 
  (ep^4*(u + 3*v + 2*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v)) + 
  (ep^2*u*(-845*u - 3506*ep*u - 845*v - 3632*ep*v - 252*ep*w)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(168*(1 + 4*ep)*(u + v)) + 
  (ep^2*m^2*(3*u + 9*ep*u + 3*v + 5*ep*v - ep*w)*
    G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v)) - 
  (ep*(u + 2*v + w)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   ((1 + 4*ep)*(u + v)) - 
  (3*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}])/2 + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-4*ep*u^2*v + 3*u*v^2 + 3*v^3 - 4*ep*v^3 + 6*u*v*w + 12*ep*u*v*w + 
     6*v^2*w - 8*ep*v^2*w + 3*u*w^2 + 12*ep*u*w^2 + 3*v*w^2 - 4*ep*v*w^2)*
    G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/(4*(1 + 4*ep)*(u + v)*(v + w)^2) + 
  (ep^3*(1 + ep)*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 1, 1, 0, 2, 1, 0, 0}])/(2*(-1 - ep)) + 
  (ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(u + 5*ep*u + v + 9*ep*v + 
     ep*w)*G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v)) - 
  (ep^4*(u + 3*v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v)) + 
  (ep^4*(u + 5*v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v)) + 
  (ep^3*(u + 8*ep*u + v + 16*ep*v + 4*ep*w)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(8*(1 + 4*ep)*(u + v)) + 
  (ep^4*(1 + ep)*(1 + 2*ep)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}])/(1 + 5*ep + 4*ep^2) + 
  (3*ep^4*Sqrt[v*(-4*m + v)]*G[2, {1, 1, 1, 0, 0, 1, 1, 0, 0}])/2 + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-3*u*v - 8*ep*u*v - 3*v^2 - 8*ep*v^2 - 3*u*w - 12*ep*u*w - 3*v*w - 
     10*ep*v*w - 2*ep*w^2)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}])/
   (4*(1 + 4*ep)*(u + v)*(v + w)) - 
  (3*ep^3*m*Sqrt[-((4*m - w)*w)]*G[2, {1, 1, 1, 0, 0, 2, 1, 0, 0}])/4 - 
  (ep^5*(v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(u + v)) - 
  (ep^3*(1 + ep)*Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(4*(1 + 4*ep)) + 
  (ep^3*(1 + ep)*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*
    G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/(2*(-1 - 4*ep)) + 
  (ep^3*m*Sqrt[-((4*m - u)*u)]*(-2*u - 7*ep*u - 2*v - 7*ep*v + ep*w)*
    G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v)) + 
  ((1 + ep)*((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2 - ep^3*v*(-3*m + u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + ep^3*m*(4*m - u - 2*v - w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - ep^2*m*v*(3*m - u - v - w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/(2*(-1 - 4*ep)) + 
  ((-1 - 2*ep)*ep^3*(1 + ep)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
      v^2 - 4*m*w]*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
   (2*(1 + 5*ep + 4*ep^2)) + 
  ((1 + ep)*(1 + 2*ep)*(-3*ep^3*(4*m - u - v)*
      G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/(2*(1 + 5*ep + 4*ep^2)) + 
  ((-1 - 3*ep)*ep^3*(1 + ep)*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
      v^2 - 4*m*w]*G[2, {1, 2, 1, 0, 0, 1, 1, 0, 0}])/
   (2*(1 + 5*ep + 4*ep^2)) + 
  (ep^3*(1 + ep)*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)) + 
  (ep^3*Sqrt[-((4*m - u)*u)]*(-1627*u - 7012*ep*u - 1627*v - 7012*ep*v - 
     504*ep*w)*G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/(252*(1 + 4*ep)*(u + v)) + 
  (ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*(u + 6*ep*u + v + 6*ep*v + 
     2*ep*w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/(4*(1 + 4*ep)*(u + v)) + 
  ((-u - v + 8*ep*v + 4*ep*w)*(ep^3*m*(4*m - 2*u - v - w)*
      G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - u*v - m*w)*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
      2 - ep^3*u*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}]))/
   (4*(1 + 4*ep)*(u + v)) + 
  (ep^2*m*(593*u + 3002*ep*u + 593*v + 3002*ep*v + 126*ep*w)*
    G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(168*(1 + 4*ep)*(u + v)) - 
  ((643*u + 2509*ep*u + 643*v + 2509*ep*v - 63*ep*w)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(63*(1 + 4*ep)*(u + v)) + 
  ((u - 6*ep*u + v - 22*ep*v - 4*ep*w)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(2*(1 + 4*ep)*(u + v)) + 
  (ep*(u + 4*v)*((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (4*(m - u)) + (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   ((1 + 4*ep)*(u + v)) - 
  (ep*(u + 5*v + w)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/((1 + 4*ep)*(u + v)) + 
  (ep^3*(1 + ep)*(1 + 8*ep)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}])/(4*(1 + 5*ep + 4*ep^2)) + 
  (ep^3*(-2*u - 8*ep*u - 2*v - 8*ep*v + ep*w)*
    Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/(4*(1 + 4*ep)*(u + v)) + 
  ((-3*u - 12*ep*u - 3*v - 12*ep*v + ep*w)*
    (-(ep^3*m*(4*m - v - w)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}]) - 
     ep^3*m*u*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}] + 
     ep^2*m^2*u*G[2, {1, 1, 2, 0, 0, 1, 2, 0, 0}] - 
     (ep^3*(4*m^2 - m*u - m*v - m*w + u*w)*G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/
      2))/(2*(1 + 4*ep)*(u + v)) + 
  ((1 + ep)*(1 + 2*ep)*(-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/(2*(1 + 5*ep + 4*ep^2)) - 
  (3*ep^2*(1 + ep)*(1 + 3*ep)*w*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
   (1 + 5*ep + 4*ep^2) + ((1 + ep)*(3 + 10*ep)*
    (3*ep^3*(4*m - u - v - 2*w)*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] + 
     ep^2*w*(-3*m + u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}]))/
   (2*(1 + 5*ep + 4*ep^2)) - (ep^2*m*(3*m - u - v - w)*
    (3*u + 3*v - 10*ep*v - 4*ep*w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + v)) + 
  ((1 + ep)*(-1/2*(ep^3*v^2*(u + v + w)*(m - u - v + 2*Sqrt[-((4*m - v)*v)] - 
         w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
        (u + v)) - (3*ep^3*v^2*(u + v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*u*v*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (2*ep^5*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (2*ep^3*v*(-v + Sqrt[v*(-4*m + v)])*(u + v + w)*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) - 
     (2*ep^3*m*v*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(u + v)) + 
     (2*ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*(u + v + w)*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - u)*(u + v)) - (ep^4*v*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v)) - 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)*(u + v)) - 
     (ep^4*v*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(u + v + w)*
       G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*v*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*(m - v)*(u + v)) - 
     (ep^3*v*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 5*m*w + u*w + 
        2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) + (ep^3*v*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 
        3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) + (ep^4*v*(u + v + w)*(4*m^2 - m*u - m*v - u*v - m*w + 
        Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*
       (m - u)*(u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) - (ep^3*v^2*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)*(u + v)) + 
     (ep^3*m*v*(u + v + w)^2*G[2, {1, 1, 1, 1, 0, 1, 2, 0, 0}])/
      ((1 + 4*ep)*(u + v)) - (ep^4*m*v*w*(u + v + w)*
       G[2, {1, 1, 1, 1, 0, 2, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v)) - 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) - (ep^3*v*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*(m - u)*
       (u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) + (ep^4*u*v*(3*m - u - v - w)*(u + v + w)*
       G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*u*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v)) + 
     (ep^3*v*(u + v + w)*(5*m^2 - 5*m*u + u^2 - 2*m*v + u*v + 
        m*Sqrt[-((4*m - v)*v)] - 5*m*w + 2*u*w + v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*(m - u)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) + (ep^3*v^2*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) - (2*ep^3*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v))))/2, 
 (ep^4*(16*m^2 + (v + w)^2 - 4*m*(u + 2*(v + w)))*
   G[2, {1, 1, 1, 1, 1, 0, 1, 0, 0}])/4, 
 (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (300*ep*u^2 - 89*u*v - 1114*ep*u*v - 89*v^2 - 810*ep*v^2 - 89*u*w - 
     914*ep*u*w - 178*v*w - 2024*ep*v*w - 89*w^2 - 1214*ep*w^2)*
    G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}])/(84*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^2*v*(-600*ep*u^2 + 2021*u*v + 8996*ep*u*v + 2021*v^2 + 8690*ep*v^2 + 
     2021*u*w + 8696*ep*u*w + 4042*v*w + 17986*ep*v*w + 2021*w^2 + 
     9296*ep*w^2)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
   (168*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((-200*ep*u^2 - 415*u*v - 1356*ep*u*v - 415*v^2 - 1458*ep*v^2 - 415*u*w - 
     1456*ep*u*w - 830*v*w - 2714*ep*v*w - 415*w^2 - 1256*ep*w^2)*
    (-1/2*(ep^2*m*(4*m - u - w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}])/(3*m - u - w) - 
     (ep^2*m*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}])/
      (2*(3*m - u - w)) - 
     (ep^2*v*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(3*m - u - w)) - 
     (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
      (4*(3*m - u - w))))/(42*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^4*(-352*v - 1095*w)*Sqrt[w*(-4*m + w)]*
    G[2, {0, 1, 1, 1, 1, 1, 0, 0, 0}])/(42*w) + 
  (5*ep^3*m*Sqrt[-((4*m - v)*v)]*(20*ep*u + 63*v + 262*ep*v + 63*w + 
     262*ep*w)*G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}])/(84*(1 + 4*ep)*(v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (919*u^2*v + 3776*ep*u^2*v + 919*u*v^2 + 3978*ep*u*v^2 + 126*ep*v^3 + 
     919*u^2*w + 3272*ep*u^2*w + 2757*u*v*w + 10724*ep*u*v*w + 919*v^2*w + 
     3852*ep*v^2*w + 1838*u*w^2 + 6494*ep*u*w^2 + 1838*v*w^2 + 
     6948*ep*v*w^2 + 919*w^3 + 3222*ep*w^3)*
    G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}])/(84*(1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) + (ep^3*Sqrt[-((4*m - v)*v)]*(-150*ep*u^2 - 2741*u*v - 
     11113*ep*u*v - 2741*v^2 - 11001*ep*v^2 - 2741*u*w - 11113*ep*u*w - 
     5482*v*w - 21939*ep*v*w - 2741*w^2 - 10938*ep*w^2)*
    G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/(42*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-50*ep*u^3 + 89*u^2*v + 405*ep*u^2*v + 89*u*v^2 + 141*ep*u*v^2 - 
     126*ep*v^3 + 89*u^2*w + 355*ep*u^2*w + 267*u*v*w + 624*ep*u*v*w + 
     89*v^2*w - 111*ep*v^2*w + 178*u*w^2 + 483*ep*u*w^2 + 178*v*w^2 + 
     93*ep*v*w^2 + 89*w^3 + 78*ep*w^3)*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
   (42*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  (ep^3*(50*ep*u^3 + 126*u^2*v + 529*ep*u^2*v + 126*u*v^2 + 378*ep*u*v^2 - 
     63*ep*v^3 + 126*u^2*w + 579*ep*u^2*w + 378*u*v*w + 1411*ep*u*v*w + 
     126*v^2*w + 315*ep*v^2*w + 252*u*w^2 + 1033*ep*u*w^2 + 252*v*w^2 + 
     882*ep*v*w^2 + 126*w^3 + 504*ep*w^3)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/(84*(1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) + (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*(-50*ep*u^3 + 189*u^2*v + 605*ep*u^2*v + 189*u*v^2 + 
     693*ep*u*v^2 + 189*u^2*w + 655*ep*u^2*w + 567*u*v*w + 2078*ep*u*v*w + 
     189*v^2*w + 743*ep*v^2*w + 378*u*w^2 + 1385*ep*u*w^2 + 378*v*w^2 + 
     1423*ep*v*w^2 + 189*w^3 + 680*ep*w^3)*G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}])/
   (42*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  (ep^2*u*(-10639*u^2 - 41932*ep*u^2 - 10639*u*v - 36196*ep*u*v + 
     3024*ep*v^2 - 21278*u*w - 79640*ep*u*w - 10639*v*w - 34684*ep*v*w - 
     10639*w^2 - 37708*ep*w^2)*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
   (672*(1 + 4*ep)*(u + w)*(u + v + w)) + 
  (ep^2*m^2*(-50*ep*u^3 + 139*u^2*v + 759*ep*u^2*v + 139*u*v^2 + 
     796*ep*u*v^2 + 63*ep*v^3 + 139*u^2*w + 509*ep*u^2*w + 417*u*v*w + 
     2818*ep*u*v*w + 139*v^2*w + 1111*ep*v^2*w + 278*u*w^2 + 1822*ep*u*w^2 + 
     278*v*w^2 + 2311*ep*v*w^2 + 139*w^3 + 1263*ep*w^3)*
    G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/(21*(1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) - (3*ep^3*m*Sqrt[-((4*m - u)*u)]*(2*ep*u + ep*v + 2*ep*w)*
    G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)) + 
  ((50*ep*u^3 + 491*u^2*v + 1989*ep*u^2*v + 491*u*v^2 + 1838*ep*u*v^2 - 
     63*ep*v^3 + 491*u^2*w + 2039*ep*u^2*w + 1473*u*v*w + 5791*ep*u*v*w + 
     491*v^2*w + 1775*ep*v^2*w + 982*u*w^2 + 3953*ep*u*w^2 + 982*v*w^2 + 
     3802*ep*v*w^2 + 491*w^3 + 1964*ep*w^3)*
    (-(ep^3*m*(4*m - v - w)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}]) - 
     (ep^3*(4*m^2 - m*u - m*v + u*v - m*w)*G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/
      2 - ep^3*m*u*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
     ep^2*m^2*u*G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}]))/
   (42*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  ((100*ep*u^3 - 215*u^2*v - 758*ep*u^2*v - 215*u*v^2 - 582*ep*u*v^2 + 
     126*ep*v^3 - 215*u^2*w - 658*ep*u^2*w - 645*u*v*w - 1796*ep*u*v*w - 
     215*v^2*w - 330*ep*v^2*w - 430*u*w^2 - 1214*ep*u*w^2 - 430*v*w^2 - 
     912*ep*v*w^2 - 215*w^3 - 456*ep*w^3)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   (42*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  (ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (-50*ep*u^2 - 126*u*v - 277*ep*u*v - 126*v^2 - 378*ep*v^2 - 126*u*w - 
     327*ep*u*w - 252*v*w - 655*ep*v*w - 126*w^2 - 277*ep*w^2)*
    G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}])/(21*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (982*u^2 + 4104*ep*u^2 + 982*u*v + 3890*ep*u*v - 63*ep*v^2 + 1964*u*w + 
     8435*ep*u*w + 982*v*w + 4016*ep*v*w + 982*w^2 + 4331*ep*w^2)*
    G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(42*(1 + 4*ep)*(u + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (50*ep*u^2 + 1381*u*v + 5373*ep*u*v + 1381*v^2 + 5436*ep*v^2 + 1381*u*w + 
     5273*ep*u*w + 2762*v*w + 10759*ep*v*w + 1381*w^2 + 5323*ep*w^2)*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(42*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^4*(-541*u + 352*v - 189*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}])/(42*(u + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-919*u^2*v^2 - 3976*ep*u^2*v^2 - 919*u*v^3 - 3826*ep*u*v^3 + 
     504*ep*u^3*w - 1838*u^2*v*w - 6188*ep*u^2*v*w - 3676*u*v^2*w - 
     12682*ep*u*v^2*w - 919*v^3*w - 2818*ep*v^3*w - 919*u^2*w^2 - 
     1960*ep*u^2*w^2 - 4595*u*v*w^2 - 13130*ep*u*v*w^2 - 2757*v^2*w^2 - 
     7446*ep*v^2*w^2 - 1838*u*w^3 - 4274*ep*u*w^3 - 2757*v*w^3 - 
     6438*ep*v*w^3 - 919*w^4 - 1810*ep*w^4)*
    G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(84*(1 + 4*ep)*(u + w)*(v + w)^2*
    (u + v + w)) + (ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    (1145*u + 4328*ep*u - 126*ep*v + 1145*w + 4328*ep*w)*
    G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/(84*(1 + 4*ep)*(u + w)) + 
  (ep^3*Sqrt[w*(-4*m + w)]*(-100*ep*u^3 - 7315*u^2*v - 28702*ep*u^2*v - 
     7315*u*v^2 - 28704*ep*u*v^2 + 126*ep*v^3 - 7315*u^2*w - 29202*ep*u^2*w - 
     21945*u*v*w - 85050*ep*u*v*w - 7315*v^2*w - 28074*ep*v^2*w - 
     14630*u*w^2 - 56746*ep*u*w^2 - 14630*v*w^2 - 55844*ep*v*w^2 - 7315*w^3 - 
     27644*ep*w^3)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
   (42*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  (ep^4*Sqrt[w*(-4*m + w)]*(176*u^2*v^2 + 704*ep*u^2*v^2 + 176*u*v^3 + 
     704*ep*u*v^3 + 50*ep*u^3*w + 453*u^2*v*w + 1533*ep*u^2*v*w + 
     805*u*v^2*w + 2942*ep*u*v^2*w + 176*v^3*w + 641*ep*v^3*w + 277*u^2*w^2 + 
     1079*ep*u^2*w^2 + 1183*u*v*w^2 + 3367*ep*u*v*w^2 + 629*v^2*w^2 + 
     1923*ep*v^2*w^2 + 554*u*w^3 + 1329*ep*u*w^3 + 730*v*w^3 + 
     1582*ep*v*w^3 + 277*w^4 + 300*ep*w^4)*G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/
   (21*(1 + 4*ep)*w*(u + w)*(v + w)*(u + v + w)) + 
  (ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (25*u^2 + 25*u*v + 176*ep*u*v + 63*ep*v^2 + 50*u*w + 176*ep*u*w + 
     25*v*w + 239*ep*v*w + 25*w^2 + 176*ep*w^2)*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/(21*(1 + 4*ep)*(u + w)*(u + v + w)) - 
  (676*ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}])/21 + 
  (ep^3*(100*ep*u^2 + 2825*u*v + 11072*ep*u*v + 2825*v^2 + 11161*ep*v^2 + 
     2825*u*w + 11272*ep*u*w + 5650*v*w + 22233*ep*v*w + 2825*w^2 + 
     11072*ep*w^2)*Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*v*w*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
   (84*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(50*ep*u + 1318*v + 5297*ep*v + 
     1318*w + 5297*ep*w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (42*(1 + 4*ep)*(v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (-294*u^3*v - 798*ep*u^3*v - 294*u^2*v^2 - 987*ep*u^2*v^2 - 294*u^3*w - 
     1198*ep*u^3*w - 1176*u^2*v*w - 3881*ep*u^2*v*w - 588*u*v^2*w - 
     2224*ep*u*v^2*w - 50*ep*v^3*w - 882*u^2*w^2 - 3394*ep*u^2*w^2 - 
     1470*u*v*w^2 - 5218*ep*u*v*w^2 - 294*v^2*w^2 - 1187*ep*v^2*w^2 - 
     882*u*w^3 - 3194*ep*u*w^3 - 588*v*w^3 - 2135*ep*v*w^3 - 294*w^4 - 
     998*ep*w^4)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/
   (42*(1 + 4*ep)*(u + w)^2*(v + w)*(u + v + w)) + 
  ((100*ep*u^2 + 449*u*v + 1568*ep*u*v + 449*v^2 + 1657*ep*v^2 + 449*u*w + 
     1768*ep*u*w + 898*v*w + 3225*ep*v*w + 449*w^2 + 1568*ep*w^2)*
    ((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
      2 - ep^3*v*(-3*m + u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + 
     ep^3*m*(4*m - u - 2*v - w)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - 
     ep^2*m*v*(3*m - u - v - w)*G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/
   (42*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((-50*ep*u^3 - 2539*u^2*v - 9877*ep*u^2*v - 2539*u*v^2 - 9878*ep*u*v^2 + 
     63*ep*v^3 - 2539*u^2*w - 10127*ep*u^2*w - 7617*u*v*w - 29103*ep*u*v*w - 
     2539*v^2*w - 9563*ep*v^2*w - 5078*u*w^2 - 19425*ep*u*w^2 - 5078*v*w^2 - 
     18974*ep*v*w^2 - 2539*w^3 - 9348*ep*w^3)*
    (-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/
   (42*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  (ep^3*(3209*u^2 + 12632*ep*u^2 + 3209*u*v + 12230*ep*u*v - 252*ep*v^2 + 
     6418*u*w + 24106*ep*u*w + 3209*v*w + 11726*ep*v*w + 3209*w^2 + 
     11474*ep*w^2)*Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*u*w*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
   (168*(1 + 4*ep)*(u + w)*(u + v + w)) + 
  ((919*u^2 + 3472*ep*u^2 + 919*u*v + 3070*ep*u*v - 252*ep*v^2 + 1838*u*w + 
     5786*ep*u*w + 919*v*w + 2566*ep*v*w + 919*w^2 + 2314*ep*w^2)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}] - 
     ep^3*u*(-3*m + u + v + w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - m*w - u*w)*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
      2))/(84*(1 + 4*ep)*(u + w)*(u + v + w)) + 
  (5*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/2 + 
  (ep^3*Sqrt[-((4*m - u)*u)]*(-200*ep*u^2 - 7867*u*v - 29552*ep*u*v + 
     1008*ep*v^2 - 7867*u*w - 29752*ep*u*w - 7867*v*w - 28544*ep*v*w - 
     7867*w^2 - 29552*ep*w^2)*G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/
   (168*(1 + 4*ep)*(u + w)*(v + w)) + 
  (ep^2*m*(2400*ep*u^3 + 26693*u^2*v + 96116*ep*u^2*v + 26693*u*v^2 + 
     94796*ep*u*v^2 - 3024*ep*v^3 + 26693*u^2*w + 105716*ep*u^2*w + 
     80079*u*v*w + 267384*ep*u*v*w + 26693*v^2*w + 82700*ep*v^2*w + 
     53386*u*w^2 + 179788*ep*u*w^2 + 53386*v*w^2 + 162196*ep*v*w^2 + 
     26693*w^3 + 76472*ep*w^3)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
   (336*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  ((400*ep*u^2 + 3487*u*v + 13140*ep*u*v - 504*ep*v^2 + 3487*u*w + 
     13540*ep*u*w + 3487*v*w + 12636*ep*v*w + 3487*w^2 + 13140*ep*w^2)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(168*(1 + 4*ep)*(u + w)*(v + w)) + 
  ((42*u + 92*ep*u + 42*v + 130*ep*v + 42*w + 67*ep*w)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(21*(1 + 4*ep)*(u + v + w)) + 
  ((265*u^2 + 908*ep*u^2 + 265*u*v + 984*ep*u*v + 530*u*w + 1010*ep*u*w + 
     265*v*w + 606*ep*v*w + 265*w^2 + 102*ep*w^2)*
    ((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   (42*(1 + 4*ep)*(u + w)*(u + v + w)) + 
  (2*(974*u*v + 3858*ep*u*v + 974*v^2 + 3877*ep*v^2 + 974*u*w + 3933*ep*u*w + 
     1948*v*w + 7760*ep*v*w + 974*w^2 + 3883*ep*w^2)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/(21*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(491*u^2 + 1988*ep*u^2 + 
     491*u*v + 1850*ep*u*v - 63*ep*v^2 + 982*u*w + 3397*ep*u*w + 491*v*w + 
     1598*ep*v*w + 491*w^2 + 1409*ep*w^2)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (42*(1 + 4*ep)*(u + w)*(u + v + w)) + 
  ((-50*ep*u^3 - 567*u^2*v - 1989*ep*u^2*v - 567*u*v^2 - 1990*ep*u*v^2 + 
     63*ep*v^3 - 567*u^2*w - 2239*ep*u^2*w - 1701*u*v*w - 5439*ep*u*v*w - 
     567*v^2*w - 1675*ep*v^2*w - 1134*u*w^2 - 3649*ep*u*w^2 - 1134*v*w^2 - 
     3198*ep*v*w^2 - 567*w^3 - 1460*ep*w^3)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/
   (21*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(50*ep*u^2 + 995*u*v + 
     3677*ep*u*v + 995*v^2 + 3816*ep*v^2 + 995*u*w + 3877*ep*u*w + 1990*v*w + 
     7543*ep*v*w + 995*w^2 + 3727*ep*w^2)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
   (42*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^2*w*(200*ep*u^3 + 929*u^2*v + 2600*ep*u^2*v + 929*u*v^2 + 
     2604*ep*u*v^2 - 252*ep*v^3 + 929*u^2*w + 3600*ep*u^2*w + 2787*u*v*w + 
     5688*ep*u*v*w + 929*v^2*w + 1344*ep*v^2*w + 1858*u*w^2 + 3884*ep*u*w^2 + 
     1858*v*w^2 + 2080*ep*v*w^2 + 929*w^3 + 484*ep*w^3)*
    G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(56*(1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) - (ep^2*m*(3*m - u - v - w)*(-400*ep*u^3 - 3549*u^2*v - 
     12572*ep*u^2*v - 3549*u*v^2 - 12276*ep*u*v^2 + 504*ep*v^3 - 3549*u^2*w - 
     13972*ep*u^2*w - 10647*u*v*w - 34600*ep*u*v*w - 3549*v^2*w - 
     10512*ep*v^2*w - 7098*u*w^2 - 23324*ep*u*w^2 - 7098*v*w^2 - 
     20768*ep*v*w^2 - 3549*w^3 - 9752*ep*w^3)*
    G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/(84*(1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) - ((-1 + 7*ep)*(25 + 36*ep)*
    ((ep^3*u*w*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - u)) + (ep^3*(3*m - u - v - w)*w*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) - (2*ep^3*m*w*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      (1 + 4*ep) + (ep^3*(3*m - u - v - w)*w*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)) - 
     (ep^3*(3*m - u - v - w)*w*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) - (ep^3*w*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 
        5*m*w + u*w + 2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) + (ep^3*(3*m - u - v - w)*w*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)) - 
     (ep^3*(3*m - u - v - w)*w*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*(m - u)) - (ep^4*w*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(1 + 4*ep) + 
     (ep^4*u*(3*m - u - v - w)*w*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m) + (ep^3*u*w*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/(1 + 4*ep) - 
     (2*ep^4*w*(-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 4*ep)*m) + (2*ep^5*w*Sqrt[-((4*m - w)*w)]*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (ep^3*(1 + 3*ep)*m*v*w*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/(1 + 4*ep) + 
     (ep^3*(1 + ep)*m*w*(u + v + w)*G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/
      (1 + 4*ep) + (3*ep^4*(4*m - u - v)*w*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m) - (ep^3*w^2*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/
      (1 + 4*ep) + (ep^4*w*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m) - 
     (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)) - 
     (ep^3*w*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - u)) + (ep^3*(3*m - u - v - w)*w*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) + (9*ep^3*w*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)) - (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)) + 
     (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)) - 
     (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) - 
     (2*ep^3*w^2*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/(1 + 4*ep) + 
     (3*ep^3*w^2*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (2*ep^3*(3*m - u - v - w)*w*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      (1 + 4*ep)))/(42*(1 + ep)*(1 + 4*ep)) + 
  ((-1 + 7*ep)*(25 + 36*ep)*
    ((ep^3*v*w*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - v)) - 
     (2*ep^3*m*w*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/(1 + 4*ep) + 
     (ep^3*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (ep^3*w*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - v)) - (ep^3*w*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 
        3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (ep^3*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (ep^3*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/((1 + 4*ep)*m*(m - v)) + 
     (ep^3*v*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (2*ep^4*w*(-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 4*ep)*m) + (2*ep^5*w*Sqrt[-((4*m - w)*w)]*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (ep^4*w*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m) + 
     (ep^4*v*(3*m - u - v - w)*w*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m) - (ep^4*w*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(1 + 4*ep) + 
     (ep^3*(1 + ep)*m*w*(u + v + w)*G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/
      (1 + 4*ep) + (ep^3*v*w*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/(1 + 4*ep) + 
     (3*ep^4*(4*m - u - v)*w*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m) - (ep^3*w^2*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/
      (1 + 4*ep) + (ep^3*(1 + 3*ep)*m*u*w*G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/
      (1 + 4*ep) - (ep^3*(3*m - u - v - w)*w*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (ep^3*w*(3*m^2 - 10*m*u + 2*u^2 + 5*m*v + 2*u*v - 10*m*w + 4*u*w + 
        2*v*w + 2*w^2 + 6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - v)) + (ep^3*(3*m - u - v - w)*w*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)) + 
     (ep^3*(3*m - u - v - w)*w*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/
      ((1 + 4*ep)*m*(m - v)) - (ep^3*v*(3*m - u - v - w)*w*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (2*ep^3*w^2*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/(1 + 4*ep) - 
     (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (3*ep^3*w^2*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (2*ep^3*(3*m - u - v - w)*w*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      (1 + 4*ep)))/(42*(1 + ep)*(1 + 4*ep)) - 
  ((-1 + 7*ep)*(25 + 36*ep)*
    ((ep^3*u*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*w*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 
        5*m*w + u*w + 2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*w*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*u*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (ep^3*u*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) - 
     (ep^4*m*v*w*(u + v + w)*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(1 + ep)*m*w*(u + v + w)^2*
       G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + 
     (9*ep^3*w*(u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)*(u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*(m - u)*(u + w)) - (ep^4*(3*m - u - v - w)*w*
       Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (2*ep^3*w^2*(u + v + w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^3*w^2*(u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) + (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(u + w))))/
   (42*(1 + ep)*(1 + 4*ep)) - ((-1 + 7*ep)*(25 + 36*ep)*
    ((ep^3*v*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - v)*(v + w)) - 
     (ep^3*w*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 3*u*v - 2*v^2 + 
        7*m*w - 2*u*w - 3*v*w - w^2 - 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) + (ep^3*v*(3*m - u - v - w)*w*
       (u + v + w)*(4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*v*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) - 
     (ep^4*w*(u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
     (ep^3*(1 + ep)*m*w*(u + v + w)^2*G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) + (ep^3*v*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(v + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(v + w)) - 
     (ep^4*m*u*w*(u + v + w)*G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^3*w*(u + v + w)*(3*m^2 - 10*m*u + 2*u^2 + 5*m*v + 
        2*u*v - 10*m*w + 4*u*w + 2*v*w + 2*w^2 + 
        6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^3*v*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^3*w^2*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (u + v + w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(v + w)) + (3*ep^3*w^2*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(v + w))))/
   (21*(1 + ep)*(1 + 4*ep)) + 
  (176*(1 + 2*ep)*((ep^4*(3 + 4*ep)*v*w*(2*u + v + w)*
       (3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(8*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) - (ep^3*u*w*(2*u + v + 2*w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(8*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*m*w*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - ep*u*v + 4*ep^2*u*v - v^2 - 
        2*ep*v^2 - 2*u*w + 5*ep*u*w + 12*ep^2*u*w - 3*v*w - 3*ep*v*w + 
        4*ep^2*v*w - 2*w^2 - ep*w^2 + 4*ep^2*w^2)*
       G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*
       (u + w)) + (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*
       (u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(2*u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      (4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*w*(2*u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(8*(1 + 2*ep)*(1 + 4*ep)*(m - v)*
       (v + w)) + (ep^3*w*(2*u + v + 2*w)*(6*m^2 - 2*m*u - 5*m*v + u*v + 
        v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*w*(2*u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 
        3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(4*(1 + 4*ep)*m*(m - u)*
       (u + w)) + (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(2*u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      (4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(2*u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      (4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(2*u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*w*(2*u + v + 2*w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) - 
     (ep^4*u*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/(4*(1 + 4*ep)*m*(u + w)) - 
     (ep^3*u*w*(-3*m + u + v + w)*(2*u + v + 2*w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) - 
     (ep^4*w*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - ep*u*v + 4*ep^2*u*v - v^2 - 
        2*ep*v^2 - 2*u*w + 5*ep*u*w + 12*ep^2*u*w - 3*v*w - 3*ep*v*w + 
        4*ep^2*v*w - 2*w^2 - ep*w^2 + 4*ep^2*w^2)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) + (ep^5*w*Sqrt[-((4*m - w)*w)]*(6*ep*u^2 + 8*ep^2*u^2 - 
        2*u*v - ep*u*v + 4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 
        12*ep^2*u*w - 3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 
        4*ep^2*w^2)*G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/
      (2*(1 + 2*ep)*(1 + 4*ep)*m*(u + w)*(v + w)) + 
     (ep^5*(3 + 4*ep)*w*(2*u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(8*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) - (ep^4*(1 + ep)*(1 + 4*ep)*(v + w)*
       G[2, {1, 1, 1, 1, 1, 1, 0, -1, 0}])/(1 + 2*ep) - 
     (ep^4*(1 + ep)*(1 + 4*ep)*(v + w)*G[2, {1, 1, 1, 1, 1, 1, 0, 0, -1}])/
      (1 + 2*ep) + (ep^4*(1 + ep)*(1 + 4*ep)*v*(v + w)*
       G[2, {1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1 + 2*ep) + 
     (ep^3*m*v*w*(-u - 2*ep*u + ep*v - w - 2*ep*w)*
       G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) - 
     (ep^3*(1 + ep)*m*w*(u + v + w)*(2*u + v + 2*w)*
       G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) + 
     (ep^5*(3 + 4*ep)*v*(3*m - u - v - w)*w*(2*u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) - (ep^5*(3 + 4*ep)*w*(2*u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(1 + ep)*(3 + 4*ep)*m*w*(u + v + w)*(2*u + v + w)*
       G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(3 + 4*ep)*v*w*(-3*m + u + v + w)*(2*u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (3*ep^4*(4*m - u - v)*w*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - ep*u*v + 
        4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 12*ep^2*u*w - 
        3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 4*ep^2*w^2)*
       G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) - (ep^3*w^2*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - ep*u*v + 
        4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 12*ep^2*u*w - 
        3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 4*ep^2*w^2)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^4*w*(2*u + v + 2*w)*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(8*(1 + 4*ep)*m*(u + w)) - 
     (ep^4*(3 + 4*ep)*m*u*w*(2*ep*u + v + 5*ep*v + w + 5*ep*w)*
       G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^3*w*(2*u + v + 2*w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(8*(1 + 4*ep)*(m - u)*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(2*u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) - (ep^3*w*(18*ep*m^2*u^2 + 24*ep^2*m^2*u^2 - 
        60*ep*m*u^3 - 80*ep^2*m*u^3 + 12*ep*u^4 + 16*ep^2*u^4 + 18*m^2*u*v + 
        45*ep*m^2*u*v + 12*ep^2*m^2*u*v + 18*ep*u^3*v + 24*ep^2*u^3*v + 
        9*m^2*v^2 + 18*ep*m^2*v^2 - 18*m*u*v^2 - 21*ep*m*u*v^2 + 
        20*ep^2*m*u*v^2 + 6*ep*u^2*v^2 + 8*ep^2*u^2*v^2 - 9*m*v^3 - 
        18*ep*m*v^3 + 18*m^2*u*w + 63*ep*m^2*u*w + 36*ep^2*m^2*u*w - 
        150*ep*m*u^2*w - 200*ep^2*m*u^2*w + 42*ep*u^3*w + 56*ep^2*u^3*w + 
        27*m^2*v*w + 63*ep*m^2*v*w + 12*ep^2*m^2*v*w - 18*m*u*v*w - 
        51*ep*m*u*v*w - 20*ep^2*m*u*v*w + 48*ep*u^2*v*w + 64*ep^2*u^2*v*w - 
        27*m*v^2*w - 39*ep*m*v^2*w + 20*ep^2*m*v^2*w + 12*ep*u*v^2*w + 
        16*ep^2*u*v^2*w + 18*m^2*w^2 + 45*ep*m^2*w^2 + 12*ep^2*m^2*w^2 - 
        120*ep*m*u*w^2 - 160*ep^2*m*u*w^2 + 54*ep*u^2*w^2 + 72*ep^2*u^2*w^2 - 
        18*m*v*w^2 - 51*ep*m*v*w^2 - 20*ep^2*m*v*w^2 + 42*ep*u*v*w^2 + 
        56*ep^2*u*v*w^2 + 6*ep*v^2*w^2 + 8*ep^2*v^2*w^2 - 30*ep*m*w^3 - 
        40*ep^2*m*w^3 + 30*ep*u*w^3 + 40*ep^2*u*w^3 + 12*ep*v*w^3 + 
        16*ep^2*v*w^3 + 6*ep*w^4 + 8*ep^2*w^4 + 36*ep*m*u^2*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        48*ep^2*m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - 12*ep*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 16*ep^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + 18*ep*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 
           4*m*v - 8*m*w + 2*u*w + w^2] + 24*ep^2*m*u*v*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        18*ep*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - 24*ep^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 6*ep*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 8*ep^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
           4*m*v - 8*m*w + 2*u*w + w^2] + 54*ep*m*u*w*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        72*ep^2*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - 30*ep*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 40*ep^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + 18*ep*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 
           4*m*v - 8*m*w + 2*u*w + w^2] + 24*ep^2*m*v*w*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        30*ep*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - 40*ep^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 6*ep*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 8*ep^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 
           4*m*v - 8*m*w + 2*u*w + w^2] + 18*ep*m*w^2*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        24*ep^2*m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - 24*ep*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 32*ep^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 12*ep*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
           4*m*v - 8*m*w + 2*u*w + w^2] - 16*ep^2*v*w^2*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        6*ep*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        8*ep^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(8*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*
       (u + w)*(v + w)) + (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      (4*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*(m - u)*(u + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(2*u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*
       m*(m - v)*(v + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*
       (2*u + v + w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/
      (4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(2*u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (2*u + v + 2*w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      (4*(1 + 4*ep)*m*(u + w)) - (ep^3*w^2*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - 
        ep*u*v + 4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 
        12*ep^2*u*w - 3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 
        4*ep^2*w^2)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 2*ep)*(1 + 4*ep)*(u + w)*(v + w)) - 
     (ep^5*(3 + 4*ep)*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*(2*u + v + w)*
       G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (3*ep^3*w^2*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - ep*u*v + 
        4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 12*ep^2*u*w - 
        3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 4*ep^2*w^2)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) + (ep^3*(3*m - u - v - w)*w*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - 
        ep*u*v + 4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 
        12*ep^2*u*w - 3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 
        4*ep^2*w^2)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      (2*(1 + 2*ep)*(1 + 4*ep)*(u + w)*(v + w))))/(21*(1 + ep)*(1 + 4*ep)), 
 (5*ep^3*(-15*ep*u + 21*v + 59*ep*v + 21*w + 49*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) - 
  (5*ep^2*v*(-60*ep*u + 251*v + 914*ep*v + 251*w + 884*ep*w)*
    G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(v + w)) + 
  ((200*ep*u + 273*v + 1392*ep*v + 273*w + 1492*ep*w)*
    (-1/2*(ep^2*m*(4*m - u - w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}])/(3*m - u - w) - 
     (ep^2*m*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}])/
      (2*(3*m - u - w)) - 
     (ep^2*v*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(3*m - u - w)) - 
     (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
      (4*(3*m - u - w))))/(2*(1 + 4*ep)*(v + w)) + 
  290*ep^4*Sqrt[w*(-4*m + w)]*G[2, {0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
  (5*ep^3*m*Sqrt[-((4*m - v)*v)]*(10*ep*u + 21*v + 94*ep*v + 21*w + 94*ep*w)*
    G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}])/(2*(1 + 4*ep)*(v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-139*u*v - 606*ep*u*v + 50*ep*v^2 - 139*u*w - 706*ep*u*w - 139*v*w - 
     656*ep*v*w - 139*w^2 - 706*ep*w^2)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + w)*(v + w)) + 
  (ep^3*Sqrt[-((4*m - v)*v)]*(150*ep*u - 5797*v - 22938*ep*v - 5797*w - 
     22938*ep*w)*G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(v + w)) + 
  (ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (25*ep*u^2 - 76*u*v - 429*ep*u*v - 50*ep*v^2 - 76*u*w - 404*ep*u*w - 
     76*v*w - 529*ep*v*w - 76*w^2 - 479*ep*w^2)*
    G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/((1 + 4*ep)*(u + w)*(v + w)) + 
  (ep^3*(-25*ep*u^2 - 84*u*v - 336*ep*u*v - 25*ep*v^2 - 84*u*w - 361*ep*u*w - 
     84*v*w - 361*ep*v*w - 84*w^2 - 336*ep*w^2)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)*(v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (50*ep*u^2 - 139*u*v - 606*ep*u*v - 139*u*w - 656*ep*u*w - 139*v*w - 
     706*ep*v*w - 139*w^2 - 706*ep*w^2)*G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + w)*(v + w)) + 
  (5*ep^2*u*(547*u + 2548*ep*u + 240*ep*v + 547*w + 2668*ep*w)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(16*(1 + 4*ep)*(u + w)) + 
  (10*ep^2*m^2*(5*ep*u^2 - 21*u*v - 54*ep*u*v + 5*ep*v^2 - 21*u*w - 
     29*ep*u*w - 21*v*w - 29*ep*v*w - 21*w^2 - 14*ep*w^2)*
    G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)*(v + w)) - 
  (5*ep^3*m*Sqrt[-((4*m - u)*u)]*(21*u + 94*ep*u + 10*ep*v + 21*w + 94*ep*w)*
    G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)) - 
  (5*(5*ep*u^2 + 42*u*v + 168*ep*u*v + 5*ep*v^2 + 42*u*w + 173*ep*u*w + 
     42*v*w + 173*ep*v*w + 42*w^2 + 168*ep*w^2)*
    (-(ep^3*m*(4*m - v - w)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}]) - 
     (ep^3*(4*m^2 - m*u - m*v + u*v - m*w)*G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/
      2 - ep^3*m*u*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
     ep^2*m^2*u*G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}]))/
   ((1 + 4*ep)*(u + w)*(v + w)) - 
  (5*(20*ep*u^2 - 43*u*v - 232*ep*u*v - 20*ep*v^2 - 43*u*w - 212*ep*u*w - 
     43*v*w - 272*ep*v*w - 43*w^2 - 252*ep*w^2)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   (2*(1 + 4*ep)*(u + w)*(v + w)) + 
  (2*ep^4*(25*ep*u + 19*v + 126*ep*v + 19*w + 151*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (ep^3*(-491*u - 1964*ep*u - 50*ep*v - 491*w - 1864*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(1 + 4*ep)*(u + w)) + 
  (ep^3*(-25*ep*u + 1381*v + 5524*ep*v + 1381*w + 5574*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) - 
  (13*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}])/2 + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (139*u*v^2 + 706*ep*u*v^2 + 100*ep*u^2*w + 278*u*v*w + 1712*ep*u*v*w + 
     139*v^2*w + 1106*ep*v^2*w + 139*u*w^2 + 1006*ep*u*w^2 + 278*v*w^2 + 
     2212*ep*v*w^2 + 139*w^3 + 1106*ep*w^3)*
    G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)*(v + w)^2) - 
  (5*ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*(73*u + 302*ep*u + 10*ep*v + 
     73*w + 302*ep*w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + w)) + (ep^3*Sqrt[w*(-4*m + w)]*
    (100*ep*u^2 - 1953*u*v - 7012*ep*u*v + 100*ep*v^2 - 1953*u*w - 
     6512*ep*u*w - 1953*v*w - 6512*ep*v*w - 1953*w^2 - 6212*ep*w^2)*
    G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)*(v + w)) - 
  (2*ep^4*Sqrt[w*(-4*m + w)]*(25*ep*u^2 - 6*u*v + 176*ep*u*v + 25*ep*v^2 - 
     6*u*w + 301*ep*u*w - 6*v*w + 301*ep*v*w - 6*w^2 + 376*ep*w^2)*
    G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)*(v + w)) + 
  (2*ep^4*(19*u + 126*ep*u + 25*ep*v + 19*w + 151*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(u + w)) - 
  3480*ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
   G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
  (ep^3*(-100*ep*u + 5713*v + 22602*ep*v + 5713*w + 22402*ep*w)*
    Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(4*(1 + 4*ep)*(v + w)) + 
  (ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(-50*ep*u + 2951*v + 
     11754*ep*v + 2951*w + 11754*ep*w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (122*u^2*v + 563*ep*u^2*v + 122*u^2*w + 763*ep*u^2*w + 244*u*v*w + 
     1276*ep*u*v*w + 50*ep*v^2*w + 244*u*w^2 + 1526*ep*u*w^2 + 122*v*w^2 + 
     713*ep*v*w^2 + 122*w^3 + 763*ep*w^3)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + w)^2*(v + w)) + 
  ((-100*ep*u - 399*v - 1846*ep*v - 399*w - 2046*ep*w)*
    ((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
      2 - ep^3*v*(-3*m + u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + 
     ep^3*m*(4*m - u - 2*v - w)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - 
     ep^2*m*v*(3*m - u - v - w)*G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/
   (2*(1 + 4*ep)*(v + w)) + 
  (9029*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/4 + 
  ((100*ep*u^2 + 4487*u*v + 18748*ep*u*v + 100*ep*v^2 + 4487*u*w + 
     19248*ep*u*w + 4487*v*w + 19248*ep*v*w + 4487*w^2 + 19548*ep*w^2)*
    (-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/
   (4*(1 + 4*ep)*(u + w)*(v + w)) + 
  (ep^3*(-428*u - 1837*ep*u - 50*ep*v - 428*w - 1937*ep*w)*
    Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)) + 
  ((-189*u - 881*ep*u - 50*ep*v - 189*w - 981*ep*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}] - 
     ep^3*u*(-3*m + u + v + w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - m*w - u*w)*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
      2))/((1 + 4*ep)*(u + w)) - 
  (105*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/2 + 
  (ep^3*Sqrt[-((4*m - u)*u)]*(100*ep*u^2 + 2237*u*v + 9448*ep*u*v + 
     400*ep*v^2 + 2237*u*w + 9548*ep*u*w + 2237*v*w + 9848*ep*v*w + 
     2237*w^2 + 9448*ep*w^2)*G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/
   (4*(1 + 4*ep)*(u + w)*(v + w)) - 
  (15*ep^2*m*(320*ep*u^2 + 2679*u*v + 12796*ep*u*v + 320*ep*v^2 + 2679*u*w + 
     14076*ep*u*w + 2679*v*w + 14076*ep*v*w + 2679*w^2 + 14716*ep*w^2)*
    G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(32*(1 + 4*ep)*(u + w)*(v + w)) + 
  ((-200*ep*u^2 - 2121*u*v - 8884*ep*u*v - 200*ep*v^2 - 2121*u*w - 
     9084*ep*u*w - 2121*v*w - 9084*ep*v*w - 2121*w^2 - 8884*ep*w^2)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(4*(1 + 4*ep)*(u + w)*(v + w)) + 
  ((-147 - 788*ep)*((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) - 
     (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/
      (2*(m - v)) - (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(2*(1 + 4*ep)) - 
  (5*(53*u + 252*ep*u + 53*w + 312*ep*w)*
    ((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   (2*(1 + 4*ep)*(u + w)) - (2*(974*v + 3946*ep*v + 974*w + 4021*ep*w)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/((1 + 4*ep)*(v + w)) - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(-63*u - 352*ep*u - 25*ep*v - 
     63*w - 452*ep*w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + w)) + ((50*ep*u^2 + 517*u*v + 2468*ep*u*v + 50*ep*v^2 + 
     517*u*w + 2718*ep*u*w + 517*v*w + 2718*ep*v*w + 517*w^2 + 2868*ep*w^2)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/
   ((1 + 4*ep)*(u + w)*(v + w)) - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(-25*ep*u + 1637*v + 
     6448*ep*v + 1637*w + 6348*ep*w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(v + w)) - (3*ep^2*w*(200*ep*u^2 + 729*u*v + 4516*ep*u*v + 
     200*ep*v^2 + 729*u*w + 5516*ep*u*w + 729*v*w + 5516*ep*v*w + 729*w^2 + 
     6116*ep*w^2)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
   (8*(1 + 4*ep)*(u + w)*(v + w)) - 
  (ep^2*m*(3*m - u - v - w)*(400*ep*u^2 + 3149*u*v + 14996*ep*u*v + 
     400*ep*v^2 + 3149*u*w + 16396*ep*u*w + 3149*v*w + 16396*ep*v*w + 
     3149*w^2 + 16996*ep*w^2)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
   (4*(1 + 4*ep)*(u + w)*(v + w)) + 
  ((-1 + 7*ep)*(25 + 36*ep)*
    ((ep^3*u*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*w*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 
        5*m*w + u*w + 2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*w*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*u*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (ep^3*u*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) - 
     (ep^4*m*v*w*(u + v + w)*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(1 + ep)*m*w*(u + v + w)^2*
       G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + 
     (9*ep^3*w*(u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)*(u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*(m - u)*(u + w)) - (ep^4*(3*m - u - v - w)*w*
       Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (2*ep^3*w^2*(u + v + w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^3*w^2*(u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) + (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(u + w))))/
   ((1 + ep)*(1 + 4*ep)) + ((-1 + 7*ep)*(25 + 36*ep)*
    ((ep^3*v*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - v)*(v + w)) - 
     (ep^3*w*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 3*u*v - 2*v^2 + 
        7*m*w - 2*u*w - 3*v*w - w^2 - 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) + (ep^3*v*(3*m - u - v - w)*w*
       (u + v + w)*(4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*v*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) - 
     (ep^4*w*(u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
     (ep^3*(1 + ep)*m*w*(u + v + w)^2*G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) + (ep^3*v*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(v + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(v + w)) - 
     (ep^4*m*u*w*(u + v + w)*G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^3*w*(u + v + w)*(3*m^2 - 10*m*u + 2*u^2 + 5*m*v + 
        2*u*v - 10*m*w + 4*u*w + 2*v*w + 2*w^2 + 
        6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^3*v*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^3*w^2*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (u + v + w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(v + w)) + (3*ep^3*w^2*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(v + w))))/
   ((1 + ep)*(1 + 4*ep)) + 
  (88*(1 + 2*ep)*(-1/2*(ep^4*(3 + 4*ep)*v*w*(u + v + w)*
        (3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
       ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*u*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (2*ep^4*(3 + 4*ep)*m*w*(u + v + w)*(u + v + 2*w)*
       G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*(3 + 4*ep)*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(m - v)*
       (v + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + 
        u*v + v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*
       (u + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 
        10*m*v - 3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^5*(3 + 4*ep)*w*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)) - 
     (ep^5*(3 + 4*ep)*u*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)) - 
     (ep^4*(3 + 4*ep)*u*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)) + 
     (2*ep^5*(3 + 4*ep)*w*(u + v + w)*(u + v + 2*w)*
       (-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*(v + w)) - 
     (2*ep^6*(3 + 4*ep)*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) - (ep^5*(3 + 4*ep)*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - 
        v*w + Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (ep^4*(1 + ep)*(1 + 4*ep)*w*(u + v + w)*
       G[2, {1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1 + 2*ep) + 
     (ep^5*(3 + 4*ep)*m*v*w*(u + v + w)*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)) - (ep^4*(1 + ep)*(3 + 4*ep)*m*w*
       (u + v + w)^2*G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)) - (ep^5*(3 + 4*ep)*v*(3*m - u - v - w)*
       w*(u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^5*(3 + 4*ep)*w*(u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*(1 + ep)*(3 + 4*ep)*m*w*(u + v + w)^2*
       G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (3*ep^5*(3 + 4*ep)*(4*m - u - v)*w*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) + (ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^5*(3 + 4*ep)*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - 
        u*w + Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*
       (u + w)) + (ep^5*(3 + 4*ep)*m*u*w*(u + v + w)*
       G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^4*(3 + 4*ep)*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*
       (3*m^2*u - 10*m*u^2 + 2*u^3 - 9*m^2*v + 5*m*u*v + 2*u^2*v + 9*m*v^2 - 
        6*m^2*w - 20*m*u*w + 6*u^2*w + 14*m*v*w + 4*u*v*w - 10*m*w^2 + 
        6*u*w^2 + 2*v*w^2 + 2*w^3 + 6*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + 6*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + w)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^5*(3 + 4*ep)*(3*m - u - v - w)*w*
       Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(u + w)) + 
     (2*ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) + (ep^5*(3 + 4*ep)*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (u + v + w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(v + w)) - 
     (3*ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) - (2*ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (u + v + 2*w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)*(v + w))))/((1 + ep)*(1 + 4*ep)), 
 (3*ep^3*(3*ep*u - v - 3*ep*v - w - ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (9*ep^2*v*(-8*ep*u + 3*v + 8*ep*v + 3*w + 4*ep*w)*
    G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(8*(1 + 4*ep)*(v + w)) + 
  (6*(-2*ep*u + v + 3*ep*v + w + 2*ep*w)*
    (-1/2*(ep^2*m*(4*m - u - w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}])/(3*m - u - w) - 
     (ep^2*m*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}])/
      (2*(3*m - u - w)) - 
     (ep^2*v*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(3*m - u - w)) - 
     (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
      (4*(3*m - u - w))))/((1 + 4*ep)*(v + w)) + 
  9*ep^4*Sqrt[w*(-4*m + w)]*G[2, {0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
  (3*ep^4*m*Sqrt[-((4*m - v)*v)]*(u + v + w)*
    G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (3*(-1 - 3*ep)*ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}])/(1 + 4*ep) + 
  (ep^3*Sqrt[-((4*m - v)*v)]*(-9*ep*u - v - 16*ep*v - w - 16*ep*w)*
    G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (3*ep^3*(-2*ep*u + v + 12*ep*v + w + 12*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(2*(1 + 4*ep)*(v + w)) + 
  (3*ep^4*u*Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(v + w)) + 
  (3*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (-2*ep*u^2 - 3*u*v - 12*ep*u*v - 3*u*w - 10*ep*u*w - 3*v*w - 8*ep*v*w - 
     3*w^2 - 8*ep*w^2)*G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + w)*(v + w)) + 
  (9*ep^2*(5 + 12*ep)*u*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(8*(1 + 4*ep)) + 
  (6*ep^2*m^2*(-(ep*u) + v + ep*v + w - 3*ep*w)*
    G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (3*ep^3*m*Sqrt[-((4*m - u)*u)]*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}])/2 + 
  (3*(ep*u - v - 4*ep*v - w - 4*ep*w)*
    (-(ep^3*m*(4*m - v - w)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}]) - 
     (ep^3*(4*m^2 - m*u - m*v + u*v - m*w)*G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/
      2 - ep^3*m*u*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
     ep^2*m^2*u*G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}]))/((1 + 4*ep)*(v + w)) + 
  (6*ep*(u - 2*v - 2*w)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   ((1 + 4*ep)*(v + w)) - 
  (6*ep^5*(u + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  ((-491 - 1838*ep)*ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(42*(1 + 4*ep)) + 
  (ep^3*(3*ep*u - v - 7*ep*v - w - 13*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (541*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}])/42 + 
  (3*ep^3*(1 + ep)*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(1 + 4*ep) - 
  (151*ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/21 + 
  (ep^3*Sqrt[w*(-4*m + w)]*(-504*ep*u + 1565*v + 4244*ep*v + 1565*w + 
     2228*ep*w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/(84*(1 + 4*ep)*(v + w)) + 
  (6*ep^4*Sqrt[w*(-4*m + w)]*(ep*u - v - w + 4*ep*w)*
    G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (6*ep^4*(1 + 2*ep)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/(1 + 4*ep) - 
  7*ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
   G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
  (ep^3*(12*ep*u - v + 8*ep*v - w + 32*ep*w)*
    Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(4*(1 + 4*ep)*(v + w)) + 
  (ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(6*ep*u + v + 10*ep*v + w + 
     10*ep*w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(v + w)) + 
  (3*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (3*u^2*v + 12*ep*u^2*v + 3*u^2*w - 4*ep*u^2*w + 6*u*v*w + 12*ep*u*v*w - 
     4*ep*v^2*w + 6*u*w^2 - 8*ep*u*w^2 + 3*v*w^2 + 3*w^3 - 4*ep*w^3)*
    G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)^2*(v + w)) + 
  (3*(4*ep*u - v - w + 8*ep*w)*((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2 - ep^3*v*(-3*m + u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + ep^3*m*(4*m - u - 2*v - w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - ep^2*m*v*(3*m - u - v - w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/(2*(1 + 4*ep)*(v + w)) - 
  (449*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/84 + 
  ((-252*ep*u + 617*v + 1460*ep*v + 617*w + 452*ep*w)*
    (-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/(84*(1 + 4*ep)*(v + w)) + 
  ((-793 - 2794*ep)*ep^3*Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*u*w*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
   (84*(1 + 4*ep)) - 
  (9*(1 + 2*ep)*(ep^3*m*(4*m - 2*u - v - w)*
      G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}] - ep^3*u*(-3*m + u + v + w)*
      G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}] - ep^2*m*u*(3*m - u - v - w)*
      G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - m*w - u*w)*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
      2))/(2*(1 + 4*ep)) + (ep^3*Sqrt[-((4*m - u)*u)]*
    (-63*ep*u + 428*v + 1649*ep*v + 428*w + 1649*ep*w)*
    G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/(21*(1 + 4*ep)*(v + w)) + 
  (ep^2*m*(1512*ep*u - 1877*v - 2594*ep*v - 1877*w + 1942*ep*w)*
    G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(84*(1 + 4*ep)*(v + w)) - 
  (6*(-(ep*u) + v + 3*ep*v + w + 3*ep*w)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/((1 + 4*ep)*(v + w)) + 
  (3*(1 + 8*ep)*((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) - 
     (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/
      (2*(m - v)) - (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(2*(1 + 4*ep)) + 
  (6*ep*((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
          8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (4*(m - u)) + (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/(1 + 4*ep) + 
  (6*ep*(v + 4*w)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/((1 + 4*ep)*(v + w)) - 
  ((-214 - 667*ep)*ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*
    G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/(21*(1 + 4*ep)) + 
  (3*(-8*ep*u + 7*v - 4*ep*v + 7*w - 36*ep*w)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/(4*(1 + 4*ep)*(v + w)) - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(3*ep*u + 2*v + 11*ep*v + 
     2*w + 23*ep*w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (9*ep^2*w*(8*ep*u - 7*v + 4*ep*v - 7*w + 36*ep*w)*
    G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(8*(1 + 4*ep)*(v + w)) - 
  (3*ep^2*m*(3*m - u - v - w)*(-8*ep*u + 7*v + 4*ep*v + 7*w - 16*ep*w)*
    G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/(2*(1 + 4*ep)*(v + w)) + 
  3*((ep^3*v*w*(u + v + w)*(3*m - u - v - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - v)*(v + w)) - 
    (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
     ((1 + 4*ep)*(v + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
      (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
     ((1 + 4*ep)*m*(m - v)*(v + w)) - 
    (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
         4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
     (2*(1 + 4*ep)*(m - v)*(v + w)) - 
    (ep^3*w*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 3*u*v - 2*v^2 + 
       7*m*w - 2*u*w - 3*v*w - w^2 - 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2] + ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2] + u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2] + v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2] - ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2] + w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/
     ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
      (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
     ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
      (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
     ((1 + 4*ep)*m*(m - v)*(v + w)) + (ep^3*v*(3*m - u - v - w)*w*(u + v + w)*
      (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
     ((1 + 4*ep)*m*(m - v)*(v + w)) - 
    (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
      G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
    (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
      G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
    (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
       Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
         2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
      G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m*(v + w)) + 
    (ep^4*v*(3*m - u - v - w)*w*(u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) - 
    (ep^4*w*(u + v + w)*(-4*m + u + 2*v + w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
    (ep^3*(1 + ep)*m*w*(u + v + w)^2*G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/
     ((1 + 4*ep)*(v + w)) + (ep^3*v*w*(u + v + w)*(-3*m + u + v + w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
    (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
     ((1 + 4*ep)*m*(v + w)) - (ep^3*w^2*(u + v + w)*
      G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(v + w)) - 
    (ep^4*m*u*w*(u + v + w)*G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/
     ((1 + 4*ep)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
      (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*
      (v + w)) - (ep^3*w*(u + v + w)*(3*m^2 - 10*m*u + 2*u^2 + 5*m*v + 
       2*u*v - 10*m*w + 4*u*w + 2*v*w + 2*w^2 + 
       6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
       2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
       2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
       2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - v)*(v + w)) + 
    (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) + 
    (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
    (ep^3*v*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
    (2*ep^3*w^2*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
     ((1 + 4*ep)*(v + w)) - (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
      (u + v + w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
    (3*ep^3*w^2*(u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
     ((1 + 4*ep)*m*(v + w)) + (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
      G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(v + w))), 
 ((-7 - 4*ep)*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}])/(4*(1 + 4*ep)) + 
  (9*ep^2*(1 + 2*ep)*v*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(1 + 4*ep)) + 
  ((5 + 14*ep)*
    (-1/2*(ep^2*m*(4*m - u - w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}])/(3*m - u - w) - 
     (ep^2*m*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}])/
      (2*(3*m - u - w)) - 
     (ep^2*v*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(3*m - u - w)) - 
     (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
      (4*(3*m - u - w))))/(1 + 4*ep) + 
  (9*ep^4*Sqrt[w*(-4*m + w)]*G[2, {0, 1, 1, 1, 1, 1, 0, 0, 0}])/2 - 
  (ep^3*m*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}])/4 + 
  (3*ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-3*u*v - 12*ep*u*v - 2*ep*v^2 - 3*u*w - 8*ep*u*w - 3*v*w - 10*ep*v*w - 
     3*w^2 - 8*ep*w^2)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}])/
   (4*(1 + 4*ep)*(u + w)*(v + w)) + 
  ((-2762 - 11111*ep)*ep^3*Sqrt[-((4*m - v)*v)]*
    G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/(42*(1 + 4*ep)) + 
  (3*ep^4*(u + 2*v + 3*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)) + 
  (ep^3*(-2*u - 8*ep*u + 3*ep*v - 2*w - 8*ep*w)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) + 
  (3*(-1 - 3*ep)*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)) + 
  (9*ep^2*u*(5*u + 12*ep*u - 16*ep*v + 5*w + 4*ep*w)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(32*(1 + 4*ep)*(u + w)) + 
  (ep^2*m^2*(5*u + 11*ep*u - 3*ep*v + 5*w - ep*w)*
    G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
  (ep^3*m*Sqrt[-((4*m - u)*u)]*(-2*u - 5*ep*u + 3*ep*v - 2*w - 5*ep*w)*
    G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)) + 
  ((-5*u - 20*ep*u + 3*ep*v - 5*w - 20*ep*w)*
    (-(ep^3*m*(4*m - v - w)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}]) - 
     (ep^3*(4*m^2 - m*u - m*v + u*v - m*w)*G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/
      2 - ep^3*m*u*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
     ep^2*m^2*u*G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}]))/(2*(1 + 4*ep)*(u + w)) - 
  (3*ep*(u + v + 2*w)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   ((1 + 4*ep)*(u + w)) + 
  (3*ep^4*(1 + 2*ep)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}])/(1 + 4*ep) - 
  (3*ep^4*(u - v + 3*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(1 + 4*ep)*(u + w)) + 
  (ep^3*(1381 + 5587*ep)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(42*(1 + 4*ep)) - 
  (9*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}])/2 + 
  (3*ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (3*u*v^2 + 12*ep*u*v^2 - 4*ep*u^2*w + 6*u*v*w + 12*ep*u*v*w + 3*v^2*w - 
     4*ep*v^2*w + 3*u*w^2 + 6*v*w^2 - 8*ep*v*w^2 + 3*w^3 - 4*ep*w^3)*
    G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)*(v + w)^2) + 
  (3*ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*(-u - 2*ep*u + 2*ep*v - w - 
     2*ep*w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) + 
  (ep^3*Sqrt[w*(-4*m + w)]*(-5461*u - 22852*ep*u - 252*ep*v - 5461*w - 
     23860*ep*w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/(84*(1 + 4*ep)*(u + w)) + 
  (3*ep^4*Sqrt[w*(-4*m + w)]*(-u + ep*v - w + 4*ep*w)*
    G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) - 
  (3*ep^5*(v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(u + w)) - 
  (1318*ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}])/21 + 
  (ep^3*(2741 + 11153*ep)*Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*v*w*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
   (84*(1 + 4*ep)) + (680*ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*
    G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/21 + 
  ((1 - 5*ep)*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)) + 
  (3*(-1 - ep)*((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2 - ep^3*v*(-3*m + u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + ep^3*m*(4*m - u - 2*v - w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - ep^2*m*v*(3*m - u - v - w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/(2*(1 + 4*ep)) + 
  (722*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/21 + 
  (3*(u - ep*v + w - 4*ep*w)*(-3*ep^3*(4*m - u - v)*
      G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/(2*(1 + 4*ep)*(u + w)) + 
  (3*ep^3*(-u + 4*ep*v - w + 8*ep*w)*Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*u*w*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
   (8*(1 + 4*ep)*(u + w)) + (3*(-3*u - 8*ep*u + 4*ep*v - 3*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}] - 
     ep^3*u*(-3*m + u + v + w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - m*w - u*w)*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
      2))/(4*(1 + 4*ep)*(u + w)) - 
  ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
   G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}] + 
  (ep^3*Sqrt[-((4*m - u)*u)]*(17*u + 20*ep*u - 48*ep*v + 17*w + 20*ep*w)*
    G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/(8*(1 + 4*ep)*(u + w)) - 
  (9*ep^2*m*(33*u + 28*ep*u - 32*ep*v + 33*w - 68*ep*w)*
    G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(32*(1 + 4*ep)*(u + w)) + 
  ((-61*u - 220*ep*u + 24*ep*v - 61*w - 220*ep*w)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(8*(1 + 4*ep)*(u + w)) + 
  (3*ep*((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) - 
     (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/
      (2*(m - v)) - (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(1 + 4*ep) + 
  (3*ep*(u + 4*w)*
    ((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   ((1 + 4*ep)*(u + w)) + 
  (3*ep*((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) + (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/(1 + 4*ep) - 
  (3*ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(u + 5*ep*u + ep*v + w + 
     9*ep*w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)) + 
  (3*(5*u + 4*ep*u - 4*ep*v + 5*w - 12*ep*w)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/(4*(1 + 4*ep)*(u + w)) - 
  (ep^3*(1297 + 5377*ep)*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*
    G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/(42*(1 + 4*ep)) - 
  (9*ep^2*w*(5*u + 4*ep*u - 4*ep*v + 5*w - 12*ep*w)*
    G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(8*(1 + 4*ep)*(u + w)) - 
  (3*ep^2*m*(3*m - u - v - w)*(5*u + 8*ep*u - 4*ep*v + 5*w - 2*ep*w)*
    G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)) + 
  (3*((ep^3*u*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*w*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 
        5*m*w + u*w + 2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*w*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*u*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (ep^3*u*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) - 
     (ep^4*m*v*w*(u + v + w)*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(1 + ep)*m*w*(u + v + w)^2*
       G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + 
     (9*ep^3*w*(u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)*(u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*(m - u)*(u + w)) - (ep^4*(3*m - u - v - w)*w*
       Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (2*ep^3*w^2*(u + v + w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^3*w^2*(u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) + (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(u + w))))/2, 
 (ep^3*(-5*u - 8*ep*u - 5*v - 20*ep*v - 5*w - 8*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) - 
  (9*ep^3*v*(u + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + v + w)) + (2*(u + ep*u + v + 4*ep*v + w + ep*w)*
    (-1/2*(ep^2*m*(4*m - u - w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}])/(3*m - u - w) - 
     (ep^2*m*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}])/
      (2*(3*m - u - w)) - 
     (ep^2*v*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(3*m - u - w)) - 
     (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
      (4*(3*m - u - w))))/((1 + 4*ep)*(u + v + w)) - 
  (5*ep^3*m*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}])/2 + 
  (3*ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-(u*v) - 4*ep*u*v - v^2 - 5*ep*v^2 - u*w - 2*ep*u*w - 2*v*w - 7*ep*v*w - 
     w^2 - 2*ep*w^2)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[-((4*m - v)*v)]*(5839*u + 23293*ep*u + 5839*v + 23356*ep*v + 
     5839*w + 23293*ep*w)*G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (42*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^4*(u + 2*v + 3*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(-2*u - 8*ep*u - 2*v - 5*ep*v - 2*w - 8*ep*w)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^4*m*(u + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (9*ep^2*u*(3*u + 10*ep*u + 3*v + 8*ep*v + 3*w + 8*ep*w)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(8*(1 + 4*ep)*(u + v + w)) - 
  (ep^2*m^2*(-2*u + ep*u - 2*v - 5*ep*v - 2*w + 13*ep*w)*
    G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  ((-2 - 5*ep)*ep^3*m*Sqrt[-((4*m - u)*u)]*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)) + ((-2*u - 8*ep*u - 2*v - 5*ep*v - 2*w - 8*ep*w)*
    (-(ep^3*m*(4*m - v - w)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}]) - 
     (ep^3*(4*m^2 - m*u - m*v + u*v - m*w)*G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/
      2 - ep^3*m*u*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
     ep^2*m^2*u*G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}]))/
   (2*(1 + 4*ep)*(u + v + w)) - 
  (3*ep*(u + v + 2*w)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   ((1 + 4*ep)*(u + v + w)) + (3*ep^4*(u + 2*ep*u + v + 4*ep*v + w + 2*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) - 
  (3*ep^4*(u - v + 3*w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(-2762*u - 10985*ep*u - 2762*v - 11048*ep*v - 2762*w - 10985*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(42*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (u*v^2 + 4*ep*u*v^2 + v^3 + 4*ep*v^3 - 2*ep*u^2*w + 2*u*v*w + 
     2*ep*u*v*w + 3*v^2*w + 4*ep*v^2*w + u*w^2 - 2*ep*u*w^2 + 3*v*w^2 - 
     4*ep*v*w^2 + w^3 - 4*ep*w^3)*G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(v + w)^2*(u + v + w)) + 
  (3*ep^3*(1 + 5*ep)*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)) + 
  (ep^3*Sqrt[w*(-4*m + w)]*(2888*u + 11300*ep*u + 2888*v + 11489*ep*v + 
     2888*w + 11048*ep*w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
   (21*(1 + 4*ep)*(u + v + w)) - 
  (3*ep^4*Sqrt[w*(-4*m + w)]*(u + v + 3*ep*v + w - 4*ep*w)*
    G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) - 
  (3*ep^5*(v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (2951*ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}])/21 + 
  (ep^3*(-5818*u - 23083*ep*u - 5818*v - 23272*ep*v - 5818*w - 23083*ep*w)*
    Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(84*(1 + 4*ep)*(u + v + w)) - 
  (1465*ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*
    G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/21 + 
  (ep^3*m*(-u - 13*ep*u - v - 4*ep*v - w - 13*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (9*ep*(u + w)*((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2 - ep^3*v*(-3*m + u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + ep^3*m*(4*m - u - 2*v - w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - ep^2*m*v*(3*m - u - v - w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/(2*(1 + 4*ep)*(u + v + w)) - 
  (1444*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/21 - 
  (3*ep*(4*u + v + 8*w)*(-3*ep^3*(4*m - u - v)*
      G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/
   (2*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^3*(u + 6*ep*u + v + 6*ep*v + w + 10*ep*w)*
    Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  (3*(u + 6*ep*u + v + 6*ep*v + w + 10*ep*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}] - 
     ep^3*u*(-3*m + u + v + w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - m*w - u*w)*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
      2))/(2*(1 + 4*ep)*(u + v + w)) - 
  (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/2 + 
  (2*ep^3*(2 + 5*ep)*Sqrt[-((4*m - u)*u)]*G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/
   (1 + 4*ep) + (9*ep^2*m*(-u + 22*ep*u - v + 4*ep*v - w + 46*ep*w)*
    G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(8*(1 + 4*ep)*(u + v + w)) + 
  ((11 + 50*ep)*((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(4*(m - u)) - 
     (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/
      (2*(m - u)) - (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(2*(1 + 4*ep)) + 
  (3*ep*(u + w)*((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) - 
     (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/
      (2*(m - v)) - (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/((1 + 4*ep)*(u + v + w)) + 
  (3*ep*(u + 4*w)*
    ((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   ((1 + 4*ep)*(u + v + w)) + 
  (3*ep*(u + w)*((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) + (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/((1 + 4*ep)*(u + v + w)) - 
  (3*ep^4*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(u + v + 5*w)*
    G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (3*(-u - 12*ep*u - v - 6*ep*v - w - 20*ep*w)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/
   (2*(1 + 4*ep)*(u + v + w)) - (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*
    (-2930*u - 11531*ep*u - 2930*v - 11720*ep*v - 2930*w - 11531*ep*w)*
    G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/(42*(1 + 4*ep)*(u + v + w)) + 
  (9*ep^2*w*(u + 12*ep*u + v + 6*ep*v + w + 20*ep*w)*
    G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^2*m*(3*m - u - v - w)*(u + 10*ep*u + v + 6*ep*v + w + 15*ep*w)*
    G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (3*((ep^3*u*w*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
          8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - u)) + (ep^3*(3*m - u - v - w)*w*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) - (2*ep^3*m*w*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      (1 + 4*ep) + (ep^3*(3*m - u - v - w)*w*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)) - 
     (ep^3*(3*m - u - v - w)*w*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) - (ep^3*w*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 
        5*m*w + u*w + 2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) + (ep^3*(3*m - u - v - w)*w*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)) - 
     (ep^3*(3*m - u - v - w)*w*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*(m - u)) - (ep^4*w*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(1 + 4*ep) + 
     (ep^4*u*(3*m - u - v - w)*w*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m) + (ep^3*u*w*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/(1 + 4*ep) - 
     (2*ep^4*w*(-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 4*ep)*m) + (2*ep^5*w*Sqrt[-((4*m - w)*w)]*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (ep^3*(1 + 3*ep)*m*v*w*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/(1 + 4*ep) + 
     (ep^3*(1 + ep)*m*w*(u + v + w)*G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/
      (1 + 4*ep) + (3*ep^4*(4*m - u - v)*w*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m) - (ep^3*w^2*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/
      (1 + 4*ep) + (ep^4*w*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m) - 
     (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)) - 
     (ep^3*w*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - u)) + (ep^3*(3*m - u - v - w)*w*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) + (9*ep^3*w*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)) - (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)) + 
     (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)) - 
     (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) - 
     (2*ep^3*w^2*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/(1 + 4*ep) + 
     (3*ep^3*w^2*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (2*ep^3*(3*m - u - v - w)*w*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      (1 + 4*ep)))/2, 
 (3*ep^4*(3*u + v + 3*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (9*ep^2*v*(u + v + 2*ep*v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
   (4*(1 + 4*ep)*(u + v + w)) - 
  (6*ep*(2*u + v + 2*w)*
    (-1/2*(ep^2*m*(4*m - u - w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}])/(3*m - u - w) - 
     (ep^2*m*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}])/
      (2*(3*m - u - w)) - 
     (ep^2*v*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(3*m - u - w)) - 
     (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
      (4*(3*m - u - w))))/((1 + 4*ep)*(u + v + w)) + 
  (3*ep^4*m*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}])/
   (1 + 4*ep) + (3*ep^4*m*(v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + v + w)) + (ep^3*Sqrt[-((4*m - v)*v)]*
    (7*u + 10*ep*u + 7*v + 4*ep*v + 7*w + 4*ep*w)*
    G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^3*(-u - 5*ep*u - v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
      2*v*w + w^2]*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
   ((1 + 4*ep)*(u + v + w)) + 
  (3*ep^4*u*Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (3*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (-u^2 - 5*ep*u^2 - u*v - 4*ep*u*v - 2*u*w - 7*ep*u*w - v*w - 2*ep*v*w - 
     w^2 - 2*ep*w^2)*G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + w)*(u + v + w)) + 
  (9*ep^2*u*(u + 4*ep*u + v - 4*ep*v + w - 4*ep*w)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(8*(1 + 4*ep)*(u + v + w)) - 
  (6*ep^3*m^2*(u + 3*v + 7*w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + v + w)) - 3*ep^3*m*Sqrt[-((4*m - u)*u)]*
   G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
  (3*ep*u*(-(ep^3*m*(4*m - v - w)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}]) - 
     (ep^3*(4*m^2 - m*u - m*v + u*v - m*w)*G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/
      2 - ep^3*m*u*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
     ep^2*m^2*u*G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}]))/
   ((1 + 4*ep)*(u + v + w)) + 
  (6*ep*(u - 2*v - 2*w)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   ((1 + 4*ep)*(u + v + w)) - 
  (6*ep^5*(u + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (ep^3*(491*u + 1964*ep*u + 491*v + 2027*ep*v + 491*w + 2027*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(21*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(-u - ep*u - v - 7*ep*v - w - 13*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) - 
  (541*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}])/21 - 
  (9*ep^4*m*(v + w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (302*ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/21 + 
  (ep^3*Sqrt[w*(-4*m + w)]*(-751*u - 3130*ep*u - 751*v - 3508*ep*v - 751*w - 
     4012*ep*w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
   (21*(1 + 4*ep)*(u + v + w)) - 
  (6*ep^4*Sqrt[w*(-4*m + w)]*(u + 3*ep*u + v + w - 4*ep*w)*
    G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (6*ep^4*(u + 4*ep*u + v + 2*ep*v + w + 2*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(u + v + w)) - 
  7*ep^4*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
   G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
  (ep^3*(-u - ep*u - v - ep*v - w + 5*ep*w)*
    Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  ((-1 - ep)*ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*
    G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/(1 + 4*ep) + 
  (3*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (3*u^3 + 12*ep*u^3 + 3*u^2*v + 12*ep*u^2*v + 9*u^2*w + 20*ep*u^2*w + 
     6*u*v*w + 12*ep*u*v*w - 4*ep*v^2*w + 9*u*w^2 + 4*ep*u*w^2 + 3*v*w^2 + 
     3*w^3 - 4*ep*w^3)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + w)^2*(u + v + w)) + 
  (3*(-u - 2*ep*u - v - 2*ep*v - w + 2*ep*w)*
    ((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
      2 - ep^3*v*(-3*m + u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + 
     ep^3*m*(4*m - u - 2*v - w)*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - 
     ep^2*m*v*(3*m - u - v - w)*G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/
   ((1 + 4*ep)*(u + v + w)) + 
  (323*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/42 + 
  ((-365*u - 1586*ep*u - 365*v - 1964*ep*v - 365*w - 2468*ep*w)*
    (-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/
   (42*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*(667*u + 2668*ep*u + 667*v + 2857*ep*v + 667*w + 2857*ep*w)*
    Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(42*(1 + 4*ep)*(u + v + w)) + 
  (3*(u + 4*ep*u + v + 7*ep*v + w + 7*ep*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}] - 
     ep^3*u*(-3*m + u + v + w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - m*w - u*w)*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
      2))/((1 + 4*ep)*(u + v + w)) + 
  (3*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/2 + 
  ((-1271 - 5210*ep)*ep^3*Sqrt[-((4*m - u)*u)]*
    G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/(42*(1 + 4*ep)) + 
  (ep^2*m*(893*u + 6596*ep*u + 893*v + 13400*ep*v + 893*w + 22472*ep*w)*
    G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(168*(1 + 4*ep)*(u + v + w)) + 
  (3*(3 + 16*ep)*((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(4*(m - u)) - 
     (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/
      (2*(m - u)) - (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(2*(1 + 4*ep)) + 
  (3*(-u - 4*ep*u - v - 2*ep*v - w - 2*ep*w)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/((1 + 4*ep)*(u + v + w)) + 
  (6*ep*(v + w)*((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (4*(m - u)) + (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   ((1 + 4*ep)*(u + v + w)) + 
  (6*ep*(v + 4*w)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/((1 + 4*ep)*(u + v + w)) - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(302*u + 1208*ep*u + 302*v + 
     1397*ep*v + 302*w + 1397*ep*w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
   (21*(1 + 4*ep)*(u + v + w)) + (3*(u + v - 12*ep*v + w - 28*ep*w)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/
   (2*(1 + 4*ep)*(u + v + w)) - (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*
    (2*u + 11*ep*u + 2*v + 11*ep*v + 2*w + 23*ep*w)*
    G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (9*ep^2*w*(-u - v + 12*ep*v - w + 28*ep*w)*
    G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) - 
  (3*ep^2*m*(3*m - u - v - w)*(u + v - 8*ep*v + w - 18*ep*w)*
    G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  3*((ep^3*v*w*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
     (2*(1 + 4*ep)*m*(m - v)) - 
    (2*ep^3*m*w*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/(1 + 4*ep) + 
    (ep^3*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
    (ep^3*w*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
     (2*(1 + 4*ep)*(m - v)) - (ep^3*w*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 
       3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
       3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
       ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
       u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
       v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
       ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
       w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
    (ep^3*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)) - 
    (ep^3*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/((1 + 4*ep)*m*(m - v)) + 
    (ep^3*v*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
    (2*ep^4*w*(-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
     ((1 + 4*ep)*m) + (2*ep^5*w*Sqrt[-((4*m - w)*w)]*
      G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
    (ep^4*w*(4*m^2 - m*u - m*v - m*w - v*w + Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 
         2*m^3*(-3*m + u + v + w) - 2*m*v*w*(-3*m + u + v + w) + 
         m^2*(-3*m + u + v + w)^2])*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
     (2*(1 + 4*ep)*m) + (ep^4*v*(3*m - u - v - w)*w*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) - 
    (ep^4*w*(-4*m + u + 2*v + w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2])*G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(1 + 4*ep) + 
    (ep^3*(1 + ep)*m*w*(u + v + w)*G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/
     (1 + 4*ep) + (ep^3*v*w*(-3*m + u + v + w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/(1 + 4*ep) + 
    (3*ep^4*(4*m - u - v)*w*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
     ((1 + 4*ep)*m) - (ep^3*w^2*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/
     (1 + 4*ep) + (ep^3*(1 + 3*ep)*m*u*w*G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/
     (1 + 4*ep) - (ep^3*(3*m - u - v - w)*w*(2*m - u - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
    (ep^3*w*(3*m^2 - 10*m*u + 2*u^2 + 5*m*v + 2*u*v - 10*m*w + 4*u*w + 
       2*v*w + 2*w^2 + 6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2] - 2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2] - 2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2] - 2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
     (2*(1 + 4*ep)*m*(m - v)) + (ep^3*(3*m - u - v - w)*w*
      (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
         w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)) + 
    (ep^3*(3*m - u - v - w)*w*(2*m - u - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 4*ep)*m*(m - v)) - 
    (ep^3*v*(3*m - u - v - w)*w*(2*m - u - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
    (2*ep^3*w^2*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/(1 + 4*ep) - 
    (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
      G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
    (3*ep^3*w^2*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
    (2*ep^3*(3*m - u - v - w)*w*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
     (1 + 4*ep)), (ep^3*(-1037*u - 4148*ep*u - 1037*v - 3796*ep*v - 1037*w - 
     4148*ep*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}])/(44*(1 + 4*ep)*(u + v + w)) + 
  (ep^2*v*(19008*ep*u^2 + 349597*u*v + 1626484*ep*u*v + 349597*v^2 + 
     1512436*ep*v^2 + 349597*u*w + 1550452*ep*u*w + 699194*v*w + 
     2929832*ep*v*w + 349597*w^2 + 1417396*ep*w^2)*
    G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(6336*(1 + 4*ep)*(v + w)*
    (u + v + w)) + (3*ep^2*(3*m - u - v - w)*(88*ep*u^2 + 229*u*v + 
     1092*ep*u*v + 229*v^2 + 1004*ep*v^2 + 229*u*w + 1048*ep*u*w + 458*v*w + 
     1920*ep*v*w + 229*w^2 + 916*ep*w^2)*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
   (44*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((-1081*u - 4324*ep*u - 1081*v - 4676*ep*v - 1081*w - 4324*ep*w)*
    (-1/2*(ep^2*m*(4*m - u - w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}])/(3*m - u - w) - 
     (ep^2*m*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}])/
      (2*(3*m - u - w)) - 
     (ep^2*v*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(3*m - u - w)) - 
     (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
      (4*(3*m - u - w))))/(44*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*Sqrt[-((4*m - v)*v)]*(-8*ep*u^2 + 7*u*v - 68*ep*u*v + 7*v^2 - 
     36*ep*v^2 + 7*u*w - 36*ep*u*w + 14*v*w - 16*ep*v*w + 7*w^2 + 20*ep*w^2)*
    G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  18*ep^4*Sqrt[w*(-4*m + w)]*G[2, {0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
  8*ep^3*m*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}] - 
  (2*ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (u^2*v + 4*ep*u^2*v + u*v^2 + 4*ep*u*v^2 + ep*v^3 + u^2*w + 4*ep*u^2*w + 
     3*u*v*w + 10*ep*u*v*w + v^2*w + 3*ep*v^2*w + 2*u*w^2 + 8*ep*u*w^2 + 
     2*v*w^2 + 6*ep*v*w^2 + w^3 + 4*ep*w^3)*
    G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) + (ep^3*Sqrt[-((4*m - v)*v)]*(144*ep*u^2 + 353*u*v + 
     2060*ep*u*v + 353*v^2 + 1556*ep*v^2 + 353*u*w + 1772*ep*u*w + 706*v*w + 
     2968*ep*v*w + 353*w^2 + 1412*ep*w^2)*G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (36*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (8*ep*u^3 - 3*u^2*v - 52*ep*u^2*v - 3*u*v^2 - 28*ep*u*v^2 + 16*ep*v^3 - 
     3*u^2*w - 44*ep*u^2*w - 9*u*v*w - 108*ep*u*v*w - 3*v^2*w + 4*ep*v^2*w - 
     6*u*w^2 - 80*ep*u*w^2 - 6*v*w^2 - 40*ep*v*w^2 - 3*w^3 - 28*ep*w^3)*
    G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) + (ep^3*(2*u^2 + 8*ep*u^2 + 2*u*v + 8*ep*u*v + ep*v^2 + 
     4*u*w + 16*ep*u*w + 2*v*w + 8*ep*v*w + 2*w^2 + 8*ep*w^2)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)*(u + v + w)) - 
  (2*ep^3*m*(3*u + 12*ep*u + 3*v + 11*ep*v + 3*w + 12*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (ep^2*u*(29*u + 152*ep*u - 24*ep*v + 29*w + 140*ep*w)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) + 
  (ep^2*m^2*(8*ep*u^3 + 15*u^2*v + 140*ep*u^2*v + 15*u*v^2 + 92*ep*u*v^2 - 
     8*ep*v^3 + 15*u^2*w + 116*ep*u^2*w + 45*u*v*w + 300*ep*u*v*w + 
     15*v^2*w + 52*ep*v^2*w + 30*u*w^2 + 176*ep*u*w^2 + 30*v*w^2 + 
     128*ep*v*w^2 + 15*w^3 + 68*ep*w^3)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  (2*ep^3*m*Sqrt[-((4*m - u)*u)]*(2*u + 8*ep*u + ep*v + 2*w + 8*ep*w)*
    G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
  (2*ep*v^2*(-(ep^3*m*(4*m - v - w)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}]) - 
     (ep^3*(4*m^2 - m*u - m*v + u*v - m*w)*G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/
      2 - ep^3*m*u*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
     ep^2*m^2*u*G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}]))/
   ((1 + 4*ep)*(u + w)*(u + v + w)) + 
  ((-16*ep*u^3 - u^2*v + 44*ep*u^2*v - u*v^2 + 12*ep*u*v^2 - 16*ep*v^3 - 
     u^2*w + 28*ep*u^2*w - 3*u*v*w + 68*ep*u*v*w - v^2*w - 20*ep*v^2*w - 
     2*u*w^2 + 56*ep*u*w^2 - 2*v*w^2 + 8*ep*v*w^2 - w^3 + 12*ep*w^3)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   (4*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) - 
  (ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}])/2 + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (48*ep*u^2*v - 25*u*v^2 + 116*ep*u*v^2 - 25*v^3 + 92*ep*v^3 - 50*u*v*w + 
     88*ep*u*v*w - 75*v^2*w + 84*ep*v^2*w - 25*u*w^2 - 28*ep*u*w^2 - 
     75*v*w^2 - 108*ep*v*w^2 - 25*w^3 - 100*ep*w^3)*
    G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/(12*(1 + 4*ep)*(v + w)^2*
    (u + v + w)) - (55*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
      2*u*w + w^2]*G[2, {1, 0, 1, 1, 0, 2, 1, 0, 0}])/12 - 
  (8*ep^5*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(u - 44*ep*u + v - 56*ep*v + 
     w - 8*ep*w)*G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/
   (6*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-u^2 - 4*ep*u^2 - u*v + 2*ep*v^2 - 2*u*w - 10*ep*u*w - v*w - 4*ep*v*w - 
     w^2 - 6*ep*w^2)*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
   ((1 + 4*ep)*(u + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (176*ep*u^2 - 1075*u*v - 4828*ep*u*v - 1075*v^2 - 5004*ep*v^2 - 
     1075*u*w - 4828*ep*u*w - 2150*v*w - 9480*ep*v*w - 1075*w^2 - 
     4476*ep*w^2)*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/
   (88*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*(-u - 14*ep*u - v - 16*ep*v - w - 8*ep*w)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (4*ep*u^2 - 3*u*v - 3*v^2 - 4*ep*v^2 - 3*u*w - 4*ep*u*w - 6*v*w - 
     16*ep*v*w - 3*w^2 - 12*ep*w^2)*G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}])/
   ((1 + 4*ep)*(v + w)*(u + v + w)) - 
  18*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
   G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
  8*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
   G[2, {1, 1, 0, 1, 1, 2, 0, 0, 0}] + 
  (2*ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (u^2*v^2 + 4*ep*u^2*v^2 + u*v^3 + 4*ep*u*v^3 + 2*u^2*v*w + 6*ep*u^2*v*w + 
     4*u*v^2*w + 10*ep*u*v^2*w + v^3*w - 4*ep*v^3*w + u^2*w^2 + 
     4*ep*u^2*w^2 + 5*u*v*w^2 + 14*ep*u*v*w^2 + 3*v^2*w^2 - 4*ep*v^2*w^2 + 
     2*u*w^3 + 8*ep*u*w^3 + 3*v*w^3 + 4*ep*v*w^3 + w^4 + 4*ep*w^4)*
    G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)*(v + w)^2*
    (u + v + w)) + (2*ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    (2*u + 8*ep*u + ep*v + 2*w + 8*ep*w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + w)) + 
  (2*ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (u*v + ep*u*v + v^2 + 2*ep*v^2 + u*w + 3*ep*u*w + 2*v*w + 7*ep*v*w + 
     w^2 + 5*ep*w^2)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}])/
   ((1 + 4*ep)*(v + w)*(u + v + w)) + 
  (2*ep^4*Sqrt[w*(-4*m + w)]*(3*u^3 + 3*u^2*v - 8*u*v^2 - 2*v^3 + 6*u^2*w - 
     5*u*v*w - 18*v^2*w + 3*u*w^2 - 16*v*w^2)*
    G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) + (2*ep^3*m*Sqrt[-((4*m - w)*w)]*(-(ep*u) + v + 4*ep*v + w + 
     4*ep*w)*G[2, {1, 1, 1, 0, 0, 2, 1, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (4*ep^5*Sqrt[w*(-4*m + w)]*(4*u*v + v^2 + 8*v*w)*
    G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)*(u + v + w)) - 
  (4*ep^5*(-2*u + v - w)*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
      w^2]*G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(u + w)) + 
  (ep^3*(-2*ep*u^2 - u*v - 13*ep*u*v - v^2 - 4*ep*v^2 - u*w - 9*ep*u*w - 
     2*v*w - 8*ep*v*w - w^2 - 4*ep*w^2)*
    Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(v + w)*(u + v + w)) + 
  ep^4*(-2*u*v*G[2, {1, 1, 1, 1, 1, 1, 1, 0, -1}] + 
    2*u*v*(v + w)*G[2, {1, 1, 1, 1, 1, 1, 1, 0, 0}]) - 
  (2*ep^4*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(u^2 + 8*u*v + 3*v^2 + 
     4*u*w + 3*v*w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(v + w)*(u + v + w)) - 
  (2*ep^4*m*Sqrt[-((4*m - u)*u)]*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}])/
   (1 + 4*ep) + (2*ep^3*m*(u + 4*ep*u + v + ep*v + w + 4*ep*w)*
    Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v + w)) - 
  (2*(2*ep*u^2 + u*v + 13*ep*u*v + v^2 + 4*ep*v^2 + u*w + 9*ep*u*w + 2*v*w + 
     8*ep*v*w + w^2 + 4*ep*w^2)*((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2 - ep^3*v*(-3*m + u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + ep^3*m*(4*m - u - 2*v - w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - ep^2*m*v*(3*m - u - v - w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/((1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (-2*ep*u^2 - 3*u*v - 18*ep*u*v - 3*v^2 - 16*ep*v^2 - 3*u*w - 16*ep*u*w - 
     6*v*w - 28*ep*v*w - 3*w^2 - 12*ep*w^2)*
    G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)*(u + v + w)) + 
  (2*(2*ep*u^3 + u^2*v + 8*ep*u^2*v + u*v^2 + 2*ep*u*v^2 - ep*v^3 + u^2*w + 
     9*ep*u^2*w + 3*u*v*w + 14*ep*u*v*w + v^2*w - 3*ep*v^2*w + 2*u*w^2 + 
     11*ep*u*w^2 + 2*v*w^2 + 2*ep*v*w^2 + w^3 + 4*ep*w^3)*
    (-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/
   ((1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  (2*ep^3*(u^2 + 4*ep*u^2 + u*v + 5*ep*u*v + ep*v^2 + 2*u*w + 8*ep*u*w + 
     v*w + 7*ep*v*w + w^2 + 4*ep*w^2)*Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*u*w*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + w)*(u + v + w)) + 
  (4*ep*(u*v + v^2 + 3*v*w)*(ep^3*m*(4*m - 2*u - v - w)*
      G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}] - ep^3*u*(-3*m + u + v + w)*
      G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}] - ep^2*m*u*(3*m - u - v - w)*
      G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - m*w - u*w)*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
      2))/((1 + 4*ep)*(u + w)*(u + v + w)) + 
  (2*ep^4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (u^3 - 2*u^2*v - 4*u*v^2 - v^3 - u^2*w - 4*u*v*w - v^2*w)*
    G[2, {1, 2, 1, 0, 0, 1, 1, 0, 0}])/((1 + 4*ep)*(u + v)*(v + w)*
    (u + v + w)) + (2*ep^4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + 
      v^2 - 4*m*w]*(11*u^3*v + 25*u^2*v^2 + 17*u*v^3 + 3*v^4 + 3*u^3*w + 
     15*u^2*v*w + 15*u*v^2*w + 3*v^3*w + 2*u*v*w^2)*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v)^2*(v + w)*
    (u + v + w)) + (ep^3*Sqrt[-((4*m - u)*u)]*(24*ep*u^2 - 53*u*v - 
     116*ep*u*v - 96*ep*v^2 - 53*u*w - 92*ep*u*w - 53*v*w - 212*ep*v*w - 
     53*w^2 - 116*ep*w^2)*G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/
   (12*(1 + 4*ep)*(u + w)*(v + w)) + 
  (ep^3*(3 + 10*ep)*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/(1 + 4*ep) + 
  ((23*u + 32*ep*u + 23*v + 20*ep*v + 23*w + 68*ep*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - u*v - m*w)*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
      2 - ep^3*u*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}]))/
   (6*(1 + 4*ep)*(u + v + w)) + 
  (ep^2*m*(-31680*ep*u^3 + 479*u^2*v - 80452*ep*u^2*v + 479*u*v^2 + 
     52604*ep*u*v^2 + 25344*ep*v^3 + 479*u^2*w - 80452*ep*u^2*w + 
     1437*u*v*w - 32268*ep*u*v*w + 479*v^2*w + 153980*ep*v^2*w + 958*u*w^2 - 
     53192*ep*u*w^2 + 958*v*w^2 + 124216*ep*v*w^2 + 479*w^3 - 4420*ep*w^3)*
    G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2112*(1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) + ((-24*ep*u^2 + 23*u*v + 68*ep*u*v + 24*ep*v^2 + 23*u*w + 
     44*ep*u*w + 23*v*w + 92*ep*v*w + 23*w^2 + 68*ep*w^2)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(6*(1 + 4*ep)*(u + w)*(v + w)) + 
  ((-179*u*v + 364*ep*u*v - 179*v^2 + 292*ep*v^2 - 179*u*w + 76*ep*u*w - 
     358*v*w - 280*ep*v*w - 179*w^2 - 572*ep*w^2)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(18*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((u^2 - 28*ep*u^2 + u*v - 44*ep*u*v + 2*u*w - 24*ep*u*w + v*w + 4*ep*v*w + 
     w^2 + 4*ep*w^2)*
    ((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   (4*(1 + 4*ep)*(u + w)*(u + v + w)) + 
  ((-704*ep*u^2 + 547*u*v + 4300*ep*u*v + 547*v^2 + 6412*ep*v^2 + 547*u*w + 
     4300*ep*u*w + 1094*v*w + 9304*ep*v*w + 547*w^2 + 2892*ep*w^2)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/(176*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (-4*ep*u^2 + 3*u*v + 3*v^2 + 4*ep*v^2 + 3*u*w + 4*ep*u*w + 6*v*w + 
     16*ep*v*w + 3*w^2 + 12*ep*w^2)*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}])/
   (2*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (2*ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(3*u^2 + 12*ep*u^2 + 3*u*v + 
     13*ep*u*v + ep*v^2 + 6*u*w + 24*ep*u*w + 3*v*w + 17*ep*v*w + 3*w^2 + 
     12*ep*w^2)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + w)*(u + v + w)) + 
  (ep^4*(-u^2 - v*w - w^2)*Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*u*w*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/
   ((1 + 4*ep)*(v + w)*(u + v + w)) - 
  (2*ep*(u^2 + v*w + w^2)*
    (-(ep^3*m*(4*m - v - w)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}]) - 
     ep^3*m*u*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}] + 
     ep^2*m^2*u*G[2, {1, 1, 2, 0, 0, 1, 2, 0, 0}] - 
     (ep^3*(4*m^2 - m*u - m*v - m*w + u*w)*G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/
      2))/((1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((8*ep*u^3 + u^2*v + 32*ep*u^2*v + u*v^2 - 20*ep*u*v^2 - 8*ep*v^3 + u^2*w + 
     24*ep*u^2*w + 3*u*v*w + 16*ep*u*v*w + v^2*w - 60*ep*v^2*w + 2*u*w^2 + 
     20*ep*u*w^2 + 2*v*w^2 - 48*ep*v*w^2 + w^3 + 4*ep*w^3)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/
   (2*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  (2*ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(ep*u^2 + u*v + 5*ep*u*v + 
     v^2 + ep*v^2 + u*w + 5*ep*u*w + 2*v*w + 5*ep*v*w + w^2 + 4*ep*w^2)*
    G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)*(u + v + w)) - 
  (3*ep^2*w*(4*ep*u^3 - u^2*v + 7*ep*u^2*v - u*v^2 - 8*ep*u*v^2 - 2*ep*v^3 - 
     u^2*w + 6*ep*u^2*w - 3*u*v*w - 5*ep*u*v*w - v^2*w - 18*ep*v^2*w - 
     2*u*w^2 - 2*ep*u*w^2 - 2*v*w^2 - 20*ep*v*w^2 - w^3 - 4*ep*w^3)*
    G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) + ((8*ep*u^2 - 5*u*v - 4*ep*u*v - 5*v^2 - 12*ep*v^2 - 
     5*u*w - 8*ep*u*w - 10*v*w - 32*ep*v*w - 5*w^2 - 20*ep*w^2)*
    (3*ep^3*(4*m - u - v - 2*w)*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] + 
     ep^2*w*(-3*m + u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}]))/
   (2*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (ep^2*m*(3*m - u - v - w)*(48*ep*u^3 - 49*u^2*v + 212*ep*u^2*v - 49*u*v^2 - 
     76*ep*u*v^2 - 48*ep*v^3 - 49*u^2*w + 140*ep*u^2*w - 147*u*v*w - 
     12*ep*u*v*w - 49*v^2*w - 244*ep*v^2*w - 98*u*w^2 - 56*ep*u*w^2 - 
     98*v*w^2 - 344*ep*v*w^2 - 49*w^3 - 148*ep*w^3)*
    G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/(6*(1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) - 
  2*((ep^3*u*w*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
     (2*(1 + 4*ep)*m*(m - u)) + (ep^3*(3*m - u - v - w)*w*
      (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
     ((1 + 4*ep)*m*(m - u)) - (2*ep^3*m*w*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
     (1 + 4*ep) + (ep^3*(3*m - u - v - w)*w*(2*m - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)) - 
    (ep^3*(3*m - u - v - w)*w*(2*m - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)) - 
    (ep^3*w*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
       3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
       ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
       u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
       ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
       v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
       w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)) + 
    (ep^3*(3*m - u - v - w)*w*(2*m - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)) - 
    (ep^3*(3*m - u - v - w)*w*(2*m - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)) - 
    (ep^4*w*(-4*m + 2*u + v + w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2])*G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(1 + 4*ep) + 
    (ep^4*u*(3*m - u - v - w)*w*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/
     ((1 + 4*ep)*m) + (ep^3*u*w*(-3*m + u + v + w)*
      G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/(1 + 4*ep) - 
    (2*ep^4*w*(-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
     ((1 + 4*ep)*m) + (2*ep^5*w*Sqrt[-((4*m - w)*w)]*
      G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
    (ep^3*(1 + 3*ep)*m*v*w*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/(1 + 4*ep) + 
    (ep^3*(1 + ep)*m*w*(u + v + w)*G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/
     (1 + 4*ep) + (3*ep^4*(4*m - u - v)*w*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
     ((1 + 4*ep)*m) - (ep^3*w^2*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/
     (1 + 4*ep) + (ep^4*w*(4*m^2 - m*u - m*v - m*w - u*w + 
       Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
         2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
      G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m) - 
    (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)) - 
    (ep^3*w*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
     (2*(1 + 4*ep)*(m - u)) + (ep^3*(3*m - u - v - w)*w*
      (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
     ((1 + 4*ep)*m*(m - u)) + (9*ep^3*w*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
     (2*(1 + 4*ep)) - (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)) + 
    (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)) - 
    (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
      G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) - 
    (2*ep^3*w^2*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/(1 + 4*ep) + 
    (3*ep^3*w^2*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
    (2*ep^3*(3*m - u - v - w)*w*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
     (1 + 4*ep)) + (2*(3*ep*u*v + 4*ep^2*u*v + u*w + 5*ep*u*w + 4*ep^2*u*w + 
     v*w + 5*ep*v*w + 4*ep^2*v*w + w^2 + 5*ep*w^2 + 4*ep^2*w^2)*
    ((ep^3*u*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*w*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 
        5*m*w + u*w + 2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*w*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*u*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (ep^3*u*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) - 
     (ep^4*m*v*w*(u + v + w)*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(1 + ep)*m*w*(u + v + w)^2*
       G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + 
     (9*ep^3*w*(u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)*(u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*(m - u)*(u + w)) - (ep^4*(3*m - u - v - w)*w*
       Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (2*ep^3*w^2*(u + v + w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^3*w^2*(u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) + (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(u + w))))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)) + 
  (2*ep*(3 + 4*ep)*u*v*((ep^3*v*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - v)*(v + w)) - 
     (ep^3*w*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 3*u*v - 2*v^2 + 
        7*m*w - 2*u*w - 3*v*w - w^2 - 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) + (ep^3*v*(3*m - u - v - w)*w*
       (u + v + w)*(4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*v*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) - 
     (ep^4*w*(u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
     (ep^3*(1 + ep)*m*w*(u + v + w)^2*G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) + (ep^3*v*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(v + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(v + w)) - 
     (ep^4*m*u*w*(u + v + w)*G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^3*w*(u + v + w)*(3*m^2 - 10*m*u + 2*u^2 + 5*m*v + 
        2*u*v - 10*m*w + 4*u*w + 2*v*w + 2*w^2 + 
        6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^3*v*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^3*w^2*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (u + v + w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(v + w)) + (3*ep^3*w^2*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(v + w))))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)) - 
  2*(1 + ep)*(-1/2*(ep^3*v^2*(m - u - v + 2*Sqrt[-((4*m - v)*v)] - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
    (3*ep^3*v^2*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*
      m) + (ep^3*u*v*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
         8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
     (2*(1 + ep)*(1 + 4*ep)*m*(m - u)) + 
    (2*ep^5*v*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*m) + (2*ep^3*v*(-v + Sqrt[v*(-4*m + v)])*
      G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)) + 
    (ep^3*v*(3*m - u - v - w)*(4*m - 2*u - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)) - 
    (2*ep^3*m*v*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
    (2*ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*
      G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)) + 
    (ep^3*v*(3*m - u - v - w)*(2*m - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)) - 
    (ep^4*v*(-4*m + 2*u + v + w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2])*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)) - (ep^3*v*(3*m - u - v - w)*
      (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*
      (m - u)) - (ep^3*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
    (ep^4*v*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*
      G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
    (ep^3*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
         2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
     (2*(1 + ep)*(1 + 4*ep)*(m - v)) - 
    (ep^3*v*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
       3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
       ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
       u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
       ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
       v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
       w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)) + 
    (ep^3*v*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 3*u*v - 2*v^2 + 7*m*w - 2*u*w - 
       3*v*w - w^2 - 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2] + ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2] + u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
       v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
       ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
       w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) + 
    (ep^4*v*(4*m^2 - m*u - m*v - u*v - m*w + Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 
         2*m^3*(-3*m + u + v + w) - 2*m*u*v*(-3*m + u + v + w) + 
         m^2*(-3*m + u + v + w)^2])*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
     (2*(1 + ep)*(1 + 4*ep)*m) + (ep^3*v*(3*m - u - v - w)*
      (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
         w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*
      (m - u)) - (ep^3*v*(3*m - u - v - w)*(2*m - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*(m - u)) + 
    (ep^3*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) + 
    (ep^3*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
    (ep^3*v^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) + 
    (ep^3*m*v*(u + v + w)*G[2, {1, 1, 1, 1, 0, 1, 2, 0, 0}])/(1 + 4*ep) + 
    (ep^3*(1 + 3*ep)*m*v*w*G[2, {1, 1, 1, 1, 0, 2, 1, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)) - (ep^3*v*(3*m - u - v - w)*
      (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2])*G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*m*(m - u)) - 
    (ep^3*v*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
         2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
     (2*(1 + ep)*(1 + 4*ep)*(m - u)) + 
    (ep^3*v*(3*m - u - v - w)*(4*m - 2*u - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)) + 
    (ep^3*v*(3*m - u - v - w)*(2*m - u - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) + 
    (ep^4*u*v*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*m) + (ep^3*u*v*(-3*m + u + v + w)*
      G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
    (ep^3*v*(5*m^2 - 5*m*u + u^2 - 2*m*v + u*v + m*Sqrt[-((4*m - v)*v)] - 
       5*m*w + 2*u*w + v*w + w^2 + 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2] - u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2] - v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2] - w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
    (ep^3*v*(3*m - u - v - w)*(4*m - 2*u - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - u)) + 
    (ep^3*v*(3*m - u - v - w)*(4*m - 2*u - v - w + 
       Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*(m - u)) - 
    (ep^3*v*(3*m - u - v - w)*(2*m - u - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
    (ep^3*v*(3*m - u - v - w)*(2*m - u - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) + 
    (ep^3*v^2*(3*m - u - v - w)*(2*m - u - w + 
       Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
      G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
    (2*ep^3*v*(-3*m + u + v + w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
     ((1 + ep)*(1 + 4*ep))) + 2*(1 + ep)*
   (-1/2*(ep^3*v^2*(-m + Sqrt[-((4*m - v)*v)])*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
    (3*ep^3*v^2*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*
      m) + (2*ep^5*v*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*m) - (ep^4*v*Sqrt[-((4*m - v)*v)]*
      G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
    (ep^3*v*(-v + Sqrt[v*(-4*m + v)])*G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/
     ((1 + ep)*(1 + 4*ep)*(m - v)) - 
    (2*ep^3*m*v*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
    (ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*
      G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)) + 
    (3*ep^4*v*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
    (ep^4*v*(4*m^2 - m*u - m*v - m*w - v*w + Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 
         2*m^3*(-3*m + u + v + w) - 2*m*v*w*(-3*m + u + v + w) + 
         m^2*(-3*m + u + v + w)^2])*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
     (2*(1 + ep)*(1 + 4*ep)*m) - (ep^4*v*(-v + Sqrt[v*(-4*m + v)])*
      (3*m - u - v - w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*m) - (ep^4*v*(-4*m + u + 2*v + w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
    (ep^3*(1 + 3*ep)*m*u*v*G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)) + (ep^3*v^2*(-3*m + u + v + w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) - 
    (ep^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
      G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
    (ep^3*m*v*(u + v + w)*G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/(1 + 4*ep) - 
    (ep^3*v*(-2*m + 3*v - Sqrt[-((4*m - v)*v)])*
      G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*(m - v)) - 
    (ep^3*v*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
    (3*ep^3*v*w*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*
      m) - (2*ep^3*v*(-3*m + u + v + w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
     ((1 + ep)*(1 + 4*ep))) + 
  (2*ep*(3 + 4*ep)*u*
    (-1/2*(ep^3*v^2*(u + v + w)*(m - u - v + 2*Sqrt[-((4*m - v)*v)] - w + 
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
        (u + v)) - (3*ep^3*v^2*(u + v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*u*v*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (2*ep^5*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (2*ep^3*v*(-v + Sqrt[v*(-4*m + v)])*(u + v + w)*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) - 
     (2*ep^3*m*v*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(u + v)) + 
     (2*ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*(u + v + w)*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - u)*(u + v)) - (ep^4*v*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v)) - 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)*(u + v)) - 
     (ep^4*v*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(u + v + w)*
       G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*v*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*(m - v)*(u + v)) - 
     (ep^3*v*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 5*m*w + u*w + 
        2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
           w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) + (ep^3*v*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 
        3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) + (ep^4*v*(u + v + w)*(4*m^2 - m*u - m*v - u*v - m*w + 
        Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*
       (m - u)*(u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) - (ep^3*v^2*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - v)*(u + v)) + 
     (ep^3*m*v*(u + v + w)^2*G[2, {1, 1, 1, 1, 0, 1, 2, 0, 0}])/
      ((1 + 4*ep)*(u + v)) - (ep^4*m*v*w*(u + v + w)*
       G[2, {1, 1, 1, 1, 0, 2, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v)) - 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - u)*
       (u + v)) - (ep^3*v*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*(m - u)*
       (u + v)) + (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) + (ep^4*u*v*(3*m - u - v - w)*(u + v + w)*
       G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(u + v)) + 
     (ep^3*u*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v)) + 
     (ep^3*v*(u + v + w)*(5*m^2 - 5*m*u + u^2 - 2*m*v + u*v + 
        m*Sqrt[-((4*m - v)*v)] - 5*m*w + 2*u*w + v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (ep^3*v*(3*m - u - v - w)*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*(m - u)*
       (u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) - (ep^3*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) + (ep^3*v^2*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) - (2*ep^3*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(u + v))))/
   ((1 + 4*ep)*(u + v + w)) - 
  (2*(u + 2*ep*u + v + 5*ep*v + 4*ep^2*v + w + 5*ep*w + 4*ep^2*w)*
    (-1/2*(ep^3*v^2*(-m + Sqrt[-((4*m - v)*v)])*(u + v + w)*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
        (v + w)) - (3*ep^3*v^2*(u + v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (2*ep^5*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^3*v*(-v + Sqrt[v*(-4*m + v)])*(u + v + w)*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (v + w)) - (2*ep^3*m*v*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + 
     (ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*(u + v + w)*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
       (v + w)) + (3*ep^4*v*w*(u + v + w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*v*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*(-v + Sqrt[v*(-4*m + v)])*(3*m - u - v - w)*(u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (ep^4*v*(u + v + w)*(-4*m + u + 2*v + w)*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*m*u*v*(u + v + w)*G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + 
     (ep^3*v^2*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*v*(u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
         4*m*w]*G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*
       (v + w)) + (ep^3*m*v*(u + v + w)^2*G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^3*v*(-2*m + 3*v - Sqrt[-((4*m - v)*v)])*
       (u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 4*ep)*(m - v)*(v + w)) - 
     (ep^3*v*w*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + ep)*(1 + 4*ep)*(v + w)) + (3*ep^3*v*w*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(v + w)) - 
     (2*ep^3*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w))))/
   ((1 + 4*ep)*(u + v + w)) + 
  (2*(1 + 2*ep)*u*(-1/2*(ep^4*(3 + 4*ep)*v^2*(u + v + w)*
        (m*u + u*v + v^2 - u*Sqrt[-((4*m - v)*v)] - 
         3*v*Sqrt[-((4*m - v)*v)] - m*w + u*w + 2*v*w - 
         2*Sqrt[-((4*m - v)*v)]*w + w^2 - 
         v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
         w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
        G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
        (m - v)*(u + v)*(v + w)) + (3*ep^4*(3 + 4*ep)*v^2*(u + v + w)*
       (u + 2*v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(u + v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*u*v*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + v)) - (2*ep^6*(3 + 4*ep)*v*Sqrt[-((4*m - v)*v)]*
       (u + v + w)*(u + 2*v + w)*G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(u + v)*(v + w)) + 
     (ep^5*(3 + 4*ep)*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
       G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) - (ep^4*(3 + 4*ep)*v*(-v + Sqrt[v*(-4*m + v)])*(u + v + w)*
       (u + 3*v + 2*w)*G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(m - v)*(u + v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (2*ep^4*(3 + 4*ep)*m*v*(u + v + w)*(u + 2*v + w)*
       G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (u + v)*(v + w)) - (ep^4*(3 + 4*ep)*v*(2*m - v - Sqrt[-((4*m - v)*v)])*
       (u + v + w)*(u + 3*v + 2*w)*G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(m - v)*(u + v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - u)*(u + v)) + (ep^5*(3 + 4*ep)*v*(u + v + w)*
       (-4*m + 2*u + v + w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)) + 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - u)*(u + v)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*
       (u + v + w)*(4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + v)) + 
     (ep^5*(3 + 4*ep)*v*Sqrt[-((4*m - v)*v)]*(3*m - u - v - w)*(u + v + w)*
       G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (u + v)) - (ep^4*(3 + 4*ep)*v*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (m - v)*(u + v)) + (ep^4*(3 + 4*ep)*v*(u + v + w)*
       (6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + v)) - (ep^4*(3 + 4*ep)*v*(u + v + w)*
       (-12*m^2 + 7*m*u - u^2 + 10*m*v - 3*u*v - 2*v^2 + 7*m*w - 2*u*w - 
        3*v*w - w^2 - 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] + ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] + u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] + v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] + w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)) - (ep^5*(3 + 4*ep)*v*(u + v + w)*
       (4*m^2 - m*u - m*v - u*v - m*w + Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 
          2*m^3*(-3*m + u + v + w) - 2*m*u*v*(-3*m + u + v + w) + 
          m^2*(-3*m + u + v + w)^2])*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
      (2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(u + v)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - u)*(u + v)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*
       (u + v + w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(m - u)*(u + v)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + v)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + v)) + 
     (ep^4*(3 + 4*ep)*v^2*(3*m - u - v - w)*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + v)) - 
     (3*ep^5*(3 + 4*ep)*v*w*(u + v + w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*(1 + 4*ep)*v*(u + v + w)*G[2, {1, 1, 1, 1, 0, 1, 1, 0, 0}])/
      (1 + 2*ep) - (ep^4*(3 + 4*ep)*m*v*(u + v + w)^2*
       G[2, {1, 1, 1, 1, 0, 1, 2, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + v)) - 
     (ep^5*(3 + 4*ep)*v*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (ep^5*(3 + 4*ep)*m*v*w*(u + v + w)*
       G[2, {1, 1, 1, 1, 0, 2, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (u + v)) + (ep^5*(3 + 4*ep)*v*(-v + Sqrt[v*(-4*m + v)])*
       (3*m - u - v - w)*(u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^5*(3 + 4*ep)*v*(u + v + w)*(-4*m + u + 2*v + w)*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) + (ep^5*(3 + 4*ep)*m*u*v*(u + v + w)*
       G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) - (ep^4*(3 + 4*ep)*v^2*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) + (ep^5*(3 + 4*ep)*v*(u + v + w)*
       Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
       G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) - (ep^4*(3 + 4*ep)*m*v*(u + v + w)^2*
       G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + v)) + 
     (ep^4*(3 + 4*ep)*v*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (m - u)*(u + v)) - (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + v)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - v)*(u + v)) - (ep^5*(3 + 4*ep)*u*v*(3*m - u - v - w)*
       (u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(u + v)) - 
     (ep^4*(3 + 4*ep)*u*v*(u + v + w)*(-3*m + u + v + w)*
       G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (u + v)) - (ep^4*(3 + 4*ep)*v*(u + v + w)*(2*m^2*u + 12*m^2*v - 
        13*m*u*v + 2*u^2*v - 7*m*v^2 + 2*u*v^2 + m*u*Sqrt[-((4*m - v)*v)] + 
        3*m*v*Sqrt[-((4*m - v)*v)] + 10*m^2*w - 10*m*u*w + 2*u^2*w - 
        14*m*v*w + 6*u*v*w + 2*v^2*w + 2*m*Sqrt[-((4*m - v)*v)]*w - 
        10*m*w^2 + 4*u*w^2 + 4*v*w^2 + 2*w^3 + 
        6*m*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        6*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        4*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(u + v)*(v + w)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*
       (u + v + w)*(4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
          8*m*w + 2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + v)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(m - u)*(u + v)) + 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - v)*(u + v)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*
       (u + v + w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + v)) - 
     (ep^4*(3 + 4*ep)*v^2*(3*m - u - v - w)*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*
       (1 + 4*ep)*m*(m - v)*(u + v)) + (ep^4*(3 + 4*ep)*v*w*(u + v + w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*
       (v + w)) - (3*ep^4*(3 + 4*ep)*v*w*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (2*ep^4*(3 + 4*ep)*v*(u + v + w)*(-3*m + u + v + w)*
       (u + 2*v + w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      ((1 + ep)*(1 + 2*ep)*(1 + 4*ep)*(u + v)*(v + w))))/
   ((1 + 4*ep)*(u + v + w)) + 
  (2*(1 + 2*ep)*u*v*(-1/2*(ep^4*(3 + 4*ep)*v*w*(u + v + w)*
        (3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
       ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*u*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (2*ep^4*(3 + 4*ep)*m*w*(u + v + w)*(u + v + 2*w)*
       G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*(3 + 4*ep)*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(m - v)*
       (v + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + 
        u*v + v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*
       (u + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 
        10*m*v - 3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^5*(3 + 4*ep)*w*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)) - 
     (ep^5*(3 + 4*ep)*u*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)) - 
     (ep^4*(3 + 4*ep)*u*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)) + 
     (2*ep^5*(3 + 4*ep)*w*(u + v + w)*(u + v + 2*w)*
       (-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*(v + w)) - 
     (2*ep^6*(3 + 4*ep)*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) - (ep^5*(3 + 4*ep)*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - 
        v*w + Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (ep^4*(1 + ep)*(1 + 4*ep)*w*(u + v + w)*
       G[2, {1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1 + 2*ep) + 
     (ep^5*(3 + 4*ep)*m*v*w*(u + v + w)*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)) - (ep^4*(1 + ep)*(3 + 4*ep)*m*w*
       (u + v + w)^2*G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)) - (ep^5*(3 + 4*ep)*v*(3*m - u - v - w)*
       w*(u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^5*(3 + 4*ep)*w*(u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*(1 + ep)*(3 + 4*ep)*m*w*(u + v + w)^2*
       G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (3*ep^5*(3 + 4*ep)*(4*m - u - v)*w*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) + (ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^5*(3 + 4*ep)*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - 
        u*w + Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*
       (u + w)) + (ep^5*(3 + 4*ep)*m*u*w*(u + v + w)*
       G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^4*(3 + 4*ep)*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*
       (3*m^2*u - 10*m*u^2 + 2*u^3 - 9*m^2*v + 5*m*u*v + 2*u^2*v + 9*m*v^2 - 
        6*m^2*w - 20*m*u*w + 6*u^2*w + 14*m*v*w + 4*u*v*w - 10*m*w^2 + 
        6*u*w^2 + 2*v*w^2 + 2*w^3 + 6*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + 6*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + w)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^5*(3 + 4*ep)*(3*m - u - v - w)*w*
       Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(u + w)) + 
     (2*ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) + (ep^5*(3 + 4*ep)*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (u + v + w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(v + w)) - 
     (3*ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) - (2*ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (u + v + 2*w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)*(v + w))))/((1 + ep)*(1 + 4*ep)*w*
    (u + v + w)), 
 ((-485 - 1588*ep)*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}])/(44*(1 + 4*ep)) + 
  (ep^2*v*(66*ep*u^2 + 191*u*v + 1160*ep*u*v + 191*v^2 + 632*ep*v^2 + 
     191*u*w + 896*ep*u*w + 382*v*w + 1264*ep*v*w + 191*w^2 + 632*ep*w^2)*
    G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(22*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (3*ep^2*(3*m - u - v - w)*(88*ep*u^2 + 69*u*v + 364*ep*u*v + 69*v^2 + 
     276*ep*v^2 + 69*u*w + 320*ep*u*w + 138*v*w + 552*ep*v*w + 69*w^2 + 
     276*ep*w^2)*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
   (44*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((-155 - 972*ep)*
    (-1/2*(ep^2*m*(4*m - u - w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}])/(3*m - u - w) - 
     (ep^2*m*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}])/
      (2*(3*m - u - w)) - 
     (ep^2*v*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(3*m - u - w)) - 
     (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
      (4*(3*m - u - w))))/(44*(1 + 4*ep)) + 
  (ep^4*Sqrt[-((4*m - v)*v)]*(-8*ep*u^2 + u*v - 60*ep*u*v + v^2 + 4*ep*v^2 + 
     u*w - 28*ep*u*w + 2*v*w + 8*ep*v*w + w^2 + 4*ep*w^2)*
    G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  9*ep^4*Sqrt[w*(-4*m + w)]*G[2, {0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
  (3*ep^3*m*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}])/2 + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-5*u*v - 20*ep*u*v - 4*ep*v^2 - 5*u*w - 12*ep*u*w - 5*v*w - 16*ep*v*w - 
     5*w^2 - 12*ep*w^2)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + w)*(v + w)) + 
  (ep^3*Sqrt[-((4*m - v)*v)]*(704*ep*u^2 - 1585*u*v - 4580*ep*u*v - 
     1585*v^2 - 6692*ep*v^2 - 1585*u*w - 5988*ep*u*w - 3170*v*w - 
     13384*ep*v*w - 1585*w^2 - 6692*ep*w^2)*
    G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/(176*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (8*ep*u^3 - 9*u^2*v - 60*ep*u^2*v - 9*u*v^2 - 12*ep*u*v^2 + 16*ep*v^3 - 
     9*u^2*w - 52*ep*u^2*w - 27*u*v*w - 84*ep*u*v*w - 9*v^2*w + 20*ep*v^2*w - 
     18*u*w^2 - 72*ep*u*w^2 - 18*v*w^2 - 8*ep*v*w^2 - 9*w^3 - 12*ep*w^3)*
    G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) + (ep^3*(u + 4*ep*u + 2*ep*v + w + 4*ep*w)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)) + 
  ((-3 - 10*ep)*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
      w^2]*G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}])/(1 + 4*ep) + 
  (ep^2*u*(91*u^2 + 388*ep*u^2 + 91*u*v + 292*ep*u*v - 48*ep*v^2 + 182*u*w + 
     704*ep*u*w + 91*v*w + 268*ep*v*w + 91*w^2 + 316*ep*w^2)*
    G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(8*(1 + 4*ep)*(u + w)*(u + v + w)) + 
  (ep^2*m^2*(8*ep*u^3 + 21*u^2*v + 116*ep*u^2*v + 21*u*v^2 + 52*ep*u*v^2 - 
     8*ep*v^3 + 21*u^2*w + 92*ep*u^2*w + 63*u*v*w + 196*ep*u*v*w + 21*v^2*w + 
     12*ep*v^2*w + 42*u*w^2 + 112*ep*u*w^2 + 42*v*w^2 + 48*ep*v*w^2 + 
     21*w^3 + 28*ep*w^3)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  (ep^3*m*Sqrt[-((4*m - u)*u)]*(u + 6*ep*u + 2*ep*v + w + 6*ep*w)*
    G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
  (2*(-u - 4*ep*u + ep*v - w - 4*ep*w)*
    (-(ep^3*m*(4*m - v - w)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}]) - 
     (ep^3*(4*m^2 - m*u - m*v + u*v - m*w)*G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/
      2 - ep^3*m*u*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
     ep^2*m^2*u*G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}]))/((1 + 4*ep)*(u + w)) + 
  ((-16*ep*u^3 + u^2*v + 20*ep*u^2*v + u*v^2 - 28*ep*u*v^2 - 16*ep*v^3 + 
     u^2*w + 4*ep*u^2*w + 3*u*v*w - 36*ep*u*v*w + v^2*w - 60*ep*v^2*w + 
     2*u*w^2 - 8*ep*u*w^2 + 2*v*w^2 - 72*ep*v*w^2 + w^3 - 28*ep*w^3)*
    ((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   (4*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) - 
  (9*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}])/2 + 
  (3*ep^3*m*(u + 12*ep*u + v + 4*ep*v + w + 4*ep*w)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}])/(4*(1 + 4*ep)*(u + v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 1, 1, 0, 2, 1, 0, 0}])/4 + 
  (2*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}])/(1 + 4*ep) + 
  (3*ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(u + v + 4*ep*v + w + 4*ep*w)*
    G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (2*ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (u^2 + 2*ep*u^2 + u*v + 4*ep*u*v + ep*v^2 + 2*u*w + 3*ep*u*w + v*w + 
     2*ep*v*w + w^2 + ep*w^2)*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
   ((1 + 4*ep)*(u + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (176*ep*u^2 - 373*u*v - 1668*ep*u*v - 373*v^2 - 1316*ep*v^2 - 373*u*w - 
     1668*ep*u*w - 746*v*w - 2632*ep*v*w - 373*w^2 - 1316*ep*w^2)*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(88*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*(-5*u - 26*ep*u - 5*v - 20*ep*v - 5*w - 20*ep*w)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/(2*(1 + 4*ep)*(u + v + w)) + 
  (ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (4*ep*u^2 + u*v + 8*ep*u*v + v^2 + 4*ep*v^2 + u*w + 4*ep*u*w + 2*v*w + 
     8*ep*v*w + w^2 + 4*ep*w^2)*G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}])/
   ((1 + 4*ep)*(v + w)*(u + v + w)) - 
  9*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
   G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
  (3*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 1, 0, 1, 1, 2, 0, 0, 0}])/2 + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (5*u*v^2 + 20*ep*u*v^2 - 8*ep*u^2*w + 10*u*v*w + 16*ep*u*v*w + 5*v^2*w - 
     12*ep*v^2*w + 5*u*w^2 - 4*ep*u*w^2 + 10*v*w^2 - 24*ep*v*w^2 + 5*w^3 - 
     12*ep*w^3)*G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/
   (2*(1 + 4*ep)*(u + w)*(v + w)^2) + 
  (ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*(u + 6*ep*u + 2*ep*v + w + 
     6*ep*w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) - 
  (2*ep^4*m*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}])/((1 + 4*ep)*(u + v + w)) + 
  (ep^3*Sqrt[w*(-4*m + w)]*(12*ep*u^2 - u*v - 36*ep*u*v - 8*ep*v^2 - u*w - 
     24*ep*u*w - v*w - 76*ep*v*w - w^2 - 68*ep*w^2)*
    G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)*(v + w)) - 
  (2*ep^4*m*u*Sqrt[-((4*m - w)*w)]*G[2, {1, 1, 1, 0, 0, 2, 1, 0, 0}])/
   ((1 + 4*ep)*(v + w)) + (4*ep^4*Sqrt[w*(-4*m + w)]*(-u + ep*v - w + 4*ep*w)*
    G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) - 
  (2*ep^4*v*Sqrt[16*m^4 + u^2*w^2 - 2*m*u*w*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(v + 3*w))]*
    G[2, {1, 1, 1, 0, 1, 1, 1, 0, 0}])/w - 
  (4*ep^5*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-2*u^2 + u*v + v^2 - u*w + 2*v*w + w^2)*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(u + w)*(u + v + w)) + 
  (ep^3*(-2*ep*u^2 - u*v - 7*ep*u*v - v^2 - ep*v^2 - u*w - 3*ep*u*w - 2*v*w - 
     2*ep*v*w - w^2 - ep*w^2)*Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*v*w*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
   ((1 + 4*ep)*(v + w)*(u + v + w)) + 2*ep^4*u*(v + w)*
   G[2, {1, 1, 1, 1, 1, 1, 1, -1, 0}] + 
  (2*ep^4*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*(-u^2 - 5*u*v - u*w)*
    G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)*(u + v + w)) + 
  (2*ep^3*(1 + ep)*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(1 + 4*ep) + 
  (2*(-2*ep*u^2 - u*v - 7*ep*u*v - v^2 - ep*v^2 - u*w - 3*ep*u*w - 2*v*w - 
     2*ep*v*w - w^2 - ep*w^2)*((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2 - ep^3*v*(-3*m + u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + ep^3*m*(4*m - u - 2*v - w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - ep^2*m*v*(3*m - u - v - w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/((1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (-2*ep*u^2 + u*v + 2*ep*u*v + v^2 + 4*ep*v^2 + u*w + 4*ep*u*w + 2*v*w + 
     8*ep*v*w + w^2 + 4*ep*w^2)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(v + w)*(u + v + w)) + 
  (2*(2*ep*u^3 + u^2*v + 2*ep*u^2*v + u*v^2 - ep*u*v^2 - ep*v^3 + u^2*w + 
     3*ep*u^2*w + 3*u*v*w - 3*ep*u*v*w + v^2*w - 6*ep*v^2*w + 2*u*w^2 - 
     3*ep*u*w^2 + 2*v*w^2 - 9*ep*v*w^2 + w^3 - 4*ep*w^3)*
    (-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/
   ((1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  (ep^3*(u + 8*ep*u + 4*ep*v + w + 16*ep*w)*
    Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(u + w)) + 
  (2*(-u - 2*ep*u + 2*ep*v - w + 2*ep*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}] - 
     ep^3*u*(-3*m + u + v + w)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - m*w - u*w)*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
      2))/((1 + 4*ep)*(u + w)) + 
  (2*ep^4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (u^3 - u^2*v - 2*u*v^2 - 2*u*v*w)*G[2, {1, 2, 1, 0, 0, 1, 1, 0, 0}])/
   ((1 + 4*ep)*(u + v)*(v + w)*(u + v + w)) + 
  (4*ep^4*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (4*u^3*v + 8*u^2*v^2 + 4*u*v^3 + 3*u^2*v*w + 3*u*v^2*w + u*v*w^2)*
    G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(u + v)^2*(v + w)*
    (u + v + w)) + (ep^3*Sqrt[-((4*m - u)*u)]*(8*ep*u^2 + 19*u*v + 
     44*ep*u*v - 32*ep*v^2 + 19*u*w + 52*ep*u*w + 19*v*w + 12*ep*v*w + 
     19*w^2 + 44*ep*w^2)*G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/
   (4*(1 + 4*ep)*(u + w)*(v + w)) - ep^3*Sqrt[u*(-4*m + u)]*
   (-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
  (3*(3*u + 16*ep*u + 3*v + 12*ep*v + 3*w + 12*ep*w)*
    (ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - u*v - m*w)*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
      2 - ep^3*u*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
     ep^2*m*u*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}]))/
   (2*(1 + 4*ep)*(u + v + w)) + 
  (ep^2*m*(-4320*ep*u^3 + 4037*u^2*v + 20468*ep*u^2*v + 4037*u*v^2 + 
     30836*ep*u*v^2 + 3456*ep*v^3 + 4037*u^2*w + 20468*ep*u^2*w + 
     12111*u*v*w + 89052*ep*u*v*w + 4037*v^2*w + 44660*ep*v^2*w + 
     8074*u*w^2 + 62536*ep*u*w^2 + 8074*v*w^2 + 78952*ep*v*w^2 + 4037*w^3 + 
     37748*ep*w^3)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
   (288*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) + 
  ((-8*ep*u^2 - 19*u*v - 68*ep*u*v + 8*ep*v^2 - 19*u*w - 76*ep*u*w - 19*v*w - 
     60*ep*v*w - 19*w^2 - 68*ep*w^2)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/(2*(1 + 4*ep)*(u + w)*(v + w)) + 
  ((-29797*u*v - 49492*ep*u*v - 29797*v^2 - 112852*ep*v^2 - 29797*u*w - 
     74836*ep*u*w - 59594*v*w - 225704*ep*v*w - 29797*w^2 - 112852*ep*w^2)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(1584*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((47*u^2 + 188*ep*u^2 + 47*u*v + 204*ep*u*v + 94*u*w + 440*ep*u*w + 
     47*v*w + 252*ep*v*w + 47*w^2 + 252*ep*w^2)*
    ((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   (4*(1 + 4*ep)*(u + w)*(u + v + w)) + 
  ((-704*ep*u^2 - 1431*u*v - 3612*ep*u*v - 1431*v^2 - 5020*ep*v^2 - 
     1431*u*w - 3612*ep*u*w - 2862*v*w - 10040*ep*v*w - 1431*w^2 - 
     5020*ep*w^2)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/(176*(1 + 4*ep)*(v + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    (-4*ep*u^2 - u*v - 8*ep*u*v - v^2 - 4*ep*v^2 - u*w - 4*ep*u*w - 2*v*w - 
     8*ep*v*w - w^2 - 4*ep*w^2)*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}])/
   (2*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(3*u + 14*ep*u + 2*ep*v + 
     3*w + 22*ep*w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) - 
  (ep^4*u^2*Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/((1 + 4*ep)*(v + w)*(u + v + w)) - 
  (2*ep*u^2*(-(ep^3*m*(4*m - v - w)*G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}]) - 
     ep^3*m*u*G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}] + 
     ep^2*m^2*u*G[2, {1, 1, 2, 0, 0, 1, 2, 0, 0}] - 
     (ep^3*(4*m^2 - m*u - m*v - m*w + u*w)*G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}])/
      2))/((1 + 4*ep)*(v + w)*(u + v + w)) + 
  ((8*ep*u^3 + 7*u^2*v + 16*ep*u^2*v + 7*u*v^2 - 12*ep*u*v^2 - 8*ep*v^3 + 
     7*u^2*w + 8*ep*u^2*w + 21*u*v*w - 32*ep*u*v*w + 7*v^2*w - 52*ep*v^2*w + 
     14*u*w^2 - 36*ep*u*w^2 + 14*v*w^2 - 80*ep*v*w^2 + 7*w^3 - 36*ep*w^3)*
    (-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/
   (2*(1 + 4*ep)*(u + w)*(v + w)*(u + v + w)) - 
  (2*ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(-(ep*u) - v - ep*v - w - 
     ep*w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
  (3*ep^2*w*(-4*ep*u^3 - u^2*v - 3*ep*u^2*v - u*v^2 + 6*ep*u*v^2 + 2*ep*v^3 - 
     u^2*w - 2*ep*u^2*w - 3*u*v*w + 15*ep*u*v*w - v^2*w + 16*ep*v^2*w - 
     2*u*w^2 + 14*ep*u*w^2 - 2*v*w^2 + 26*ep*v*w^2 - w^3 + 12*ep*w^3)*
    G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) + ((8*ep*u^2 - 3*u*v - 4*ep*u*v - 3*v^2 - 12*ep*v^2 - 
     3*u*w - 8*ep*u*w - 6*v*w - 24*ep*v*w - 3*w^2 - 12*ep*w^2)*
    (3*ep^3*(4*m - u - v - 2*w)*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] + 
     ep^2*w*(-3*m + u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}]))/
   (2*(1 + 4*ep)*(v + w)*(u + v + w)) - 
  (ep^2*m*(3*m - u - v - w)*(48*ep*u^3 - 31*u^2*v - 4*ep*u^2*v - 31*u*v^2 - 
     316*ep*u*v^2 - 48*ep*v^3 - 31*u^2*w - 76*ep*u^2*w - 93*u*v*w - 
     708*ep*u*v*w - 31*v^2*w - 484*ep*v^2*w - 62*u*w^2 - 512*ep*u*w^2 - 
     62*v*w^2 - 824*ep*v*w^2 - 31*w^3 - 388*ep*w^3)*
    G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/(6*(1 + 4*ep)*(u + w)*(v + w)*
    (u + v + w)) + (2*(3*ep*u*v + 4*ep^2*u*v + u*w + 5*ep*u*w + 4*ep^2*u*w + 
     v*w + 5*ep*v*w + 4*ep^2*v*w + w^2 + 5*ep*w^2 + 4*ep^2*w^2)*
    ((ep^3*u*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*w*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 
        5*m*w + u*w + 2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*w*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*u*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (ep^3*u*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) - 
     (ep^4*m*v*w*(u + v + w)*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(1 + ep)*m*w*(u + v + w)^2*
       G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + 
     (9*ep^3*w*(u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)*(u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*(m - u)*(u + w)) - (ep^4*(3*m - u - v - w)*w*
       Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (2*ep^3*w^2*(u + v + w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^3*w^2*(u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) + (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(u + w))))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)) + 
  (2*ep*(3 + 4*ep)*u*v*((ep^3*v*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - v)*(v + w)) - 
     (ep^3*w*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 3*u*v - 2*v^2 + 
        7*m*w - 2*u*w - 3*v*w - w^2 - 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) + (ep^3*v*(3*m - u - v - w)*w*
       (u + v + w)*(4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*v*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) - 
     (ep^4*w*(u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
     (ep^3*(1 + ep)*m*w*(u + v + w)^2*G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) + (ep^3*v*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(v + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(v + w)) - 
     (ep^4*m*u*w*(u + v + w)*G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^3*w*(u + v + w)*(3*m^2 - 10*m*u + 2*u^2 + 5*m*v + 
        2*u*v - 10*m*w + 4*u*w + 2*v*w + 2*w^2 + 
        6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^3*v*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^3*w^2*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (u + v + w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(v + w)) + (3*ep^3*w^2*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(v + w))))/
   ((1 + ep)*(1 + 4*ep)*w*(u + v + w)) + 
  2*(1 + ep)*(-1/2*(ep^3*v^2*(-m + Sqrt[-((4*m - v)*v)])*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)) - 
    (3*ep^3*v^2*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*
      m) + (2*ep^5*v*Sqrt[-((4*m - v)*v)]*G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*m) - (ep^4*v*Sqrt[-((4*m - v)*v)]*
      G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
    (ep^3*v*(-v + Sqrt[v*(-4*m + v)])*G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/
     ((1 + ep)*(1 + 4*ep)*(m - v)) - 
    (2*ep^3*m*v*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
    (ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*
      G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)) + 
    (3*ep^4*v*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m) + 
    (ep^4*v*(4*m^2 - m*u - m*v - m*w - v*w + Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 
         2*m^3*(-3*m + u + v + w) - 2*m*v*w*(-3*m + u + v + w) + 
         m^2*(-3*m + u + v + w)^2])*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
     (2*(1 + ep)*(1 + 4*ep)*m) - (ep^4*v*(-v + Sqrt[v*(-4*m + v)])*
      (3*m - u - v - w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*m) - (ep^4*v*(-4*m + u + 2*v + w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
    (ep^3*(1 + 3*ep)*m*u*v*G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)) + (ep^3*v^2*(-3*m + u + v + w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) - 
    (ep^4*v*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
      G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
    (ep^3*m*v*(u + v + w)*G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/(1 + 4*ep) - 
    (ep^3*v*(-2*m + 3*v - Sqrt[-((4*m - v)*v)])*
      G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*(m - v)) - 
    (ep^3*v*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)) + 
    (3*ep^3*v*w*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*
      m) - (2*ep^3*v*(-3*m + u + v + w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
     ((1 + ep)*(1 + 4*ep))) + 2*(-1 - ep)*
   (-1/2*(ep^3*v^2*(-m + Sqrt[-((4*m - v)*v)])*(u + v + w)*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(m - v)*
       (v + w)) - (3*ep^3*v^2*(u + v + w)*G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/
     (2*(1 + ep)*(1 + 4*ep)*m*(v + w)) + 
    (2*ep^5*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
      G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) - 
    (ep^4*v*Sqrt[-((4*m - v)*v)]*(u + v + w)*
      G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) + 
    (ep^3*v*(-v + Sqrt[v*(-4*m + v)])*(u + v + w)*
      G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/((1 + ep)*(1 + 4*ep)*(m - v)*
      (v + w)) - (2*ep^3*m*v*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*(v + w)) + (ep^3*v*(2*m - v - Sqrt[-((4*m - v)*v)])*
      (u + v + w)*G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/
     ((1 + ep)*(1 + 4*ep)*(m - v)*(v + w)) + 
    (3*ep^4*v*w*(u + v + w)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*m*(v + w)) + 
    (ep^4*v*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
       Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
         2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
      G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + ep)*(1 + 4*ep)*m*(v + w)) - 
    (ep^4*v*(-v + Sqrt[v*(-4*m + v)])*(3*m - u - v - w)*(u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*m*(v + w)) - 
    (ep^4*v*(u + v + w)*(-4*m + u + 2*v + w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w)) - 
    (ep^4*m*u*v*(u + v + w)*G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*(v + w)) + (ep^3*v^2*(u + v + w)*(-3*m + u + v + w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w)) - 
    (ep^4*v*(u + v + w)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
        4*m*w]*G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*
      (v + w)) + (ep^3*m*v*(u + v + w)^2*G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}])/
     ((1 + 4*ep)*(v + w)) - (ep^3*v*(-2*m + 3*v - Sqrt[-((4*m - v)*v)])*
      (u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
     (2*(1 + ep)*(1 + 4*ep)*(m - v)*(v + w)) - 
    (ep^3*v*w*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
     ((1 + ep)*(1 + 4*ep)*(v + w)) + 
    (3*ep^3*v*w*(u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
     (2*(1 + ep)*(1 + 4*ep)*m*(v + w)) - 
    (2*ep^3*v*(u + v + w)*(-3*m + u + v + w)*
      G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + ep)*(1 + 4*ep)*(v + w))) + 
  (2*(1 + 2*ep)*u*v*(-1/2*(ep^4*(3 + 4*ep)*v*w*(u + v + w)*
        (3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
       ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*u*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (2*ep^4*(3 + 4*ep)*m*w*(u + v + w)*(u + v + 2*w)*
       G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*(3 + 4*ep)*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(m - v)*
       (v + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + 
        u*v + v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*
       (u + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 
        10*m*v - 3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^5*(3 + 4*ep)*w*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)) - 
     (ep^5*(3 + 4*ep)*u*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)) - 
     (ep^4*(3 + 4*ep)*u*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)) + 
     (2*ep^5*(3 + 4*ep)*w*(u + v + w)*(u + v + 2*w)*
       (-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*(v + w)) - 
     (2*ep^6*(3 + 4*ep)*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) - (ep^5*(3 + 4*ep)*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - 
        v*w + Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (ep^4*(1 + ep)*(1 + 4*ep)*w*(u + v + w)*
       G[2, {1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1 + 2*ep) + 
     (ep^5*(3 + 4*ep)*m*v*w*(u + v + w)*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)) - (ep^4*(1 + ep)*(3 + 4*ep)*m*w*
       (u + v + w)^2*G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)) - (ep^5*(3 + 4*ep)*v*(3*m - u - v - w)*
       w*(u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^5*(3 + 4*ep)*w*(u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*(1 + ep)*(3 + 4*ep)*m*w*(u + v + w)^2*
       G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (3*ep^5*(3 + 4*ep)*(4*m - u - v)*w*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) + (ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^5*(3 + 4*ep)*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - 
        u*w + Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*
       (u + w)) + (ep^5*(3 + 4*ep)*m*u*w*(u + v + w)*
       G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^4*(3 + 4*ep)*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*
       (3*m^2*u - 10*m*u^2 + 2*u^3 - 9*m^2*v + 5*m*u*v + 2*u^2*v + 9*m*v^2 - 
        6*m^2*w - 20*m*u*w + 6*u^2*w + 14*m*v*w + 4*u*v*w - 10*m*w^2 + 
        6*u*w^2 + 2*v*w^2 + 2*w^3 + 6*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + 6*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + w)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^5*(3 + 4*ep)*(3*m - u - v - w)*w*
       Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(u + w)) + 
     (2*ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) + (ep^5*(3 + 4*ep)*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (u + v + w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(v + w)) - 
     (3*ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) - (2*ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (u + v + 2*w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)*(v + w))))/((1 + ep)*(1 + 4*ep)*w*
    (u + v + w)), 
 (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (4*ep*u^2 - 4*ep*u*v - 13*u*w - 13*v*w - 20*ep*v*w - 13*w^2 - 4*ep*w^2)*
    G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*w*(u + v + w)) + 
  (ep^2*v*(19008*ep*u*v - 184573*u*w - 852340*ep*u*w - 184573*v*w - 
     814324*ep*v*w - 184573*w^2 - 852340*ep*w^2)*
    G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(6336*(1 + 4*ep)*w*(u + v + w)) - 
  (3*ep^2*(3*m - u - v - w)*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/8 + 
  (4*(ep*u*v + 2*u*w + 2*ep*u*w + 2*v*w + 4*ep*v*w + 2*w^2 + 2*ep*w^2)*
    (-1/2*(ep^2*m*(4*m - u - w - Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}])/(3*m - u - w) - 
     (ep^2*m*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}])/
      (2*(3*m - u - w)) - 
     (ep^2*v*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}])/(4*(3*m - u - w)) - 
     (ep^2*(3*m - u - v - w)*(-m + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}])/
      (4*(3*m - u - w))))/((1 + 4*ep)*w*(u + v + w)) + 
  (ep^4*Sqrt[w*(-4*m + w)]*(-4*u + 9*w)*G[2, {0, 1, 1, 1, 1, 1, 0, 0, 0}])/
   w + (ep^3*m*Sqrt[-((4*m - v)*v)]*(-4*ep*u - w - 4*ep*w)*
    G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}])/(2*(1 + 4*ep)*w) + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-8*ep*u^2*v^2 + 8*ep*u^3*w - 15*u^2*v*w - 64*ep*u^2*v*w - 15*u*v^2*w - 
     80*ep*u*v^2*w - 8*ep*v^3*w - 15*u^2*w^2 - 24*ep*u^2*w^2 - 45*u*v*w^2 - 
     156*ep*u*v*w^2 - 15*v^2*w^2 - 64*ep*v^2*w^2 - 30*u*w^3 - 68*ep*u*w^3 - 
     30*v*w^3 - 92*ep*v*w^3 - 15*w^4 - 36*ep*w^4)*
    G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}])/(2*(1 + 4*ep)*w*(u + w)*(v + w)*
    (u + v + w)) + (ep^3*Sqrt[-((4*m - v)*v)]*(6336*ep*u^2 + 12672*ep*u*v - 
     55159*u*w - 220636*ep*u*w - 55159*v*w - 226972*ep*v*w - 55159*w^2 - 
     230140*ep*w^2)*G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}])/
   (1584*(1 + 4*ep)*w*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (8*ep*u^3 - 8*ep*u^2*v - 3*u^2*w + 4*ep*u^2*w - 3*u*v*w + 12*ep*u*v*w + 
     16*ep*v^2*w - 6*u*w^2 + 20*ep*u*w^2 - 3*v*w^2 + 36*ep*v*w^2 - 3*w^3 + 
     24*ep*w^3)*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
   (2*(1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (ep^4*(-u^3 + u^2*v - u^2*w + 4*u*v*w + 2*v^2*w + 3*v*w^2)*
    Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
      2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
    G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (4*ep*u^3 - 3*u^2*w - 4*ep*u^2*w - 3*u*v*w - 12*ep*u*v*w - 6*u*w^2 - 
     14*ep*u*w^2 - 3*v*w^2 - 8*ep*v*w^2 - 3*w^3 - 6*ep*w^3)*
    G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (ep^2*u*(-3*ep*u^3 + 20*u^2*w + 68*ep*u^2*w + 20*u*v*w + 56*ep*u*v*w - 
     12*ep*v^2*w + 40*u*w^2 + 133*ep*u*w^2 + 20*v*w^2 + 50*ep*v*w^2 + 
     20*w^3 + 62*ep*w^3)*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (4*ep^2*m^2*(-2*ep*u^3 + 2*ep*u^2*v + 5*u^2*w + 9*ep*u^2*w + 5*u*v*w + 
     13*ep*u*v*w - 2*ep*v^2*w + 10*u*w^2 + 10*ep*u*w^2 + 5*v*w^2 + 
     3*ep*v*w^2 + 5*w^3 - ep*w^3)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (2*ep^4*m*Sqrt[-((4*m - u)*u)]*(u^2 + 4*u*w + 2*v*w + 3*w^2)*
    G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*w*(u + w)) + 
  ((-2*ep*u^3 + 2*ep*u^2*v - 3*u^2*w - 14*ep*u^2*w - 3*u*v*w - 4*ep*u*v*w + 
     4*ep*v^2*w - 6*u*w^2 - 24*ep*u*w^2 - 3*v*w^2 - 6*ep*v*w^2 - 3*w^3 - 
     12*ep*w^3)*(-(ep^3*m*(4*m - v - w)*G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}]) - 
     (ep^3*(4*m^2 - m*u - m*v + u*v - m*w)*G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}])/
      2 - ep^3*m*u*G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}] + 
     ep^2*m^2*u*G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}]))/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  ((-16*ep*u^3 + 8*ep*u^2*v + 3*u^2*w - 28*ep*u^2*w + 3*u*v*w - 20*ep*u*v*w - 
     16*ep*v^2*w + 6*u*w^2 - 48*ep*u*w^2 + 3*v*w^2 - 44*ep*v*w^2 + 3*w^3 - 
     36*ep*w^3)*((ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
          8*m*w + 2*v*w + w^2])*G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - (ep^2*(3*m - u - v - w)*
       (-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*u*(-m + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) - 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}])/
      (2*(3*m - v - w)) + 
     (ep^2*m*(4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}])/
      (2*(3*m - v - w)) + (ep^2*m*(3*m - u - v - w)*
       (4*m - v - w - Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}])/(2*(3*m - v - w))))/
   (2*(1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (4*ep^4*(-5*u - 3*v)*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 
      4*m*w]*G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}])/(u + v) + 
  2*ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
   G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
  2*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
   G[2, {1, 0, 1, 1, 0, 2, 1, 0, 0}] + 
  (2*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (-2*ep*u^2 + 3*u*w - 2*ep*u*w + 3*v*w + 4*ep*v*w + 3*w^2)*
    G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*w*(u + v + w)) + 
  4*ep^3*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*
   G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}] + 
  (2*ep^3*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (-(ep*u^3) + 2*u^2*w + 2*u*v*w + 9*ep*u*v*w + 2*ep*v^2*w + 4*u*w^2 + 
     2*v*w^2 + 5*ep*v*w^2 + 2*w^3 - ep*w^3)*
    G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (4*ep*u*v - u*w + 24*ep*u*w - v*w + 4*ep*v*w - w^2 + 8*ep*w^2)*
    G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*w*(u + v + w)) - 
  2*ep^3*Sqrt[m^4 - 2*m^2*u*v + u^2*v^2 - 2*m^3*(-3*m + u + v + w) - 
     2*m*u*v*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2]*
   G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}] + 
  4*ep^4*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
   G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}] + 
  (ep^4*(-u - 9*w)*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}])/(u + w) + 
  (ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
    G[2, {1, 1, 0, 1, 1, 2, 0, 0, 0}])/2 + 
  (ep^3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    (12*ep*u^2*v^3 - 8*ep*u^4*w - 24*ep*u^3*v*w + 15*u^2*v^2*w + 
     64*ep*u^2*v^2*w + 15*u*v^3*w + 72*ep*u*v^3*w - 56*ep*u^3*w^2 + 
     30*u^2*v*w^2 - 20*ep*u^2*v*w^2 + 60*u*v^2*w^2 + 100*ep*u*v^2*w^2 + 
     15*v^3*w^2 - 4*ep*v^3*w^2 + 15*u^2*w^3 - 80*ep*u^2*w^3 + 75*u*v*w^3 - 
     40*ep*u*v*w^3 + 45*v^2*w^3 - 44*ep*v^2*w^3 + 30*u*w^4 - 68*ep*u*w^4 + 
     45*v*w^4 - 76*ep*v*w^4 + 15*w^5 - 36*ep*w^5)*
    G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(2*(1 + 4*ep)*w*(u + w)*(v + w)^2*
    (u + v + w)) + (2*ep^4*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
    (u^2 + 4*u*w + 2*v*w + 3*w^2)*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*w*(u + w)) + (ep^3*Sqrt[w*(-4*m + w)]*
    (-24*ep*u^3 + 24*ep*u^2*v - 3*u^2*w - 132*ep*u^2*w - 3*u*v*w - 
     76*ep*u*v*w - 16*ep*v^2*w - 6*u*w^2 - 312*ep*u*w^2 - 3*v*w^2 - 
     164*ep*v*w^2 - 3*w^3 - 204*ep*w^3)*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
   (2*(1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (4*ep^4*Sqrt[w*(-4*m + w)]*(u^3 + 7*ep*u^3 + u^2*v + ep*u^2*v - u^2*w + 
     11*ep*u^2*w - 2*u*v*w + 2*ep*v^2*w - 5*u*w^2 + 16*ep*u*w^2 - 3*v*w^2 + 
     7*ep*v*w^2 - 3*w^3 + 12*ep*w^3)*G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)) - 
  (8*ep^4*v*Sqrt[16*m^4 + u^2*w^2 - 2*m*u*w*(2*u + v + w) - 
      4*m^3*(5*u + 2*(v + w)) + m^2*(4*u^2 + (v + w)^2 + 4*u*(v + 3*w))]*
    G[2, {1, 1, 1, 0, 1, 1, 1, 0, 0}])/w + 
  (4*ep^5*(v + w)*(u^2 - 2*u*w - 2*v*w - 3*w^2)*
    Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (8*ep^4*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2]*
    G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}])/(v + w) + 
  (ep^3*(-2*u^2 - 7*ep*u^2 - 2*u*v - 10*ep*u*v - 4*u*w - 10*ep*u*w - 2*v*w - 
     2*ep*v*w - 2*w^2 + ep*w^2)*Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*v*w*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/
   ((1 + 4*ep)*w*(u + v + w)) + 
  8*ep^4*u*G[2, {1, 1, 1, 1, 1, 1, 1, -1, -1}] - 
  (2*ep^4*u*Sqrt[v*(-4*m + v)]*(-3*m + u + v + w)*
    G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*w) + 
  (2*ep^3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2]*
    (-3*ep*u^4 + 2*u^3*w - 2*ep*u^3*w + 2*u^2*v*w + 8*ep*u^2*v*w + 
     2*ep*u*v^2*w + 6*u^2*w^2 + 4*ep*u^2*w^2 + 4*u*v*w^2 + 10*ep*u*v*w^2 + 
     6*u*w^3 + 2*ep*u*w^3 + 2*v*w^3 + 2*ep*v*w^3 + 2*w^4 - ep*w^4)*
    G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*w*(u + w)^2*(u + v + w)) + 
  (2*(ep*u^2 - 2*ep*u*v - 2*u*w - 2*ep*u*w - 2*v*w - 2*ep*v*w - 2*w^2 + 
     ep*w^2)*((ep^3*(4*m^2 - m*u - m*v - m*w - v*w)*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/2 - ep^3*v*(-3*m + u + v + w)*
      G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}] + ep^3*m*(4*m - u - 2*v - w)*
      G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}] - ep^2*m*v*(3*m - u - v - w)*
      G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}]))/((1 + 4*ep)*w*(u + v + w)) + 
  4*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
   G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
  (2*(-3*ep*u^3 + 3*ep*u^2*v + 2*u^2*w - 7*ep*u^2*w + 2*u*v*w - 2*ep*v^2*w + 
     4*u*w^2 - 20*ep*u*w^2 + 2*v*w^2 - 11*ep*v*w^2 + 2*w^3 - 16*ep*w^3)*
    (-3*ep^3*(4*m - u - v)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}] + 
     ep^2*m*w*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}]))/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (ep^3*(2*u^3 + 10*ep*u^3 + 2*u^2*v + 7*ep*u^2*v + 4*u^2*w + 27*ep*u^2*w + 
     2*u*v*w + 17*ep*u*v*w + 4*ep*v^2*w + 2*u*w^2 + 35*ep*u*w^2 + 
     18*ep*v*w^2 + 18*ep*w^3)*Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 
      2*m^3*(-3*m + u + v + w) - 2*m*u*w*(-3*m + u + v + w) + 
      m^2*(-3*m + u + v + w)^2]*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  ((4*ep*u^3 - 2*ep*u^2*v - 3*u^2*w + 10*ep*u^2*w - 3*u*v*w + 6*ep*u*v*w + 
     8*ep*v^2*w - 6*u*w^2 + 30*ep*u*w^2 - 3*v*w^2 + 24*ep*v*w^2 - 3*w^3 + 
     24*ep*w^3)*(ep^3*m*(4*m - 2*u - v - w)*
      G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}] - ep^3*u*(-3*m + u + v + w)*
      G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}] - ep^2*m*u*(3*m - u - v - w)*
      G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}] + 
     (ep^3*(4*m^2 - m*u - m*v - m*w - u*w)*G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/
      2))/((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (ep^3*Sqrt[-((4*m - u)*u)]*(-6*ep*u^2 + u*w - 26*ep*u*w - 16*ep*v*w + w^2 - 
     20*ep*w^2)*G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}])/((1 + 4*ep)*w*(u + w)) + 
  4*ep^3*Sqrt[u*(-4*m + u)]*(-3*m + u + v + w)*
   G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
  16*(ep^3*m*(4*m - 2*u - v - w)*G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}] + 
    (ep^3*(4*m^2 - m*u - m*v - u*v - m*w)*G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}])/
     2 - ep^3*u*(-3*m + u + v + w)*G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}] - 
    ep^2*m*u*(3*m - u - v - w)*G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}]) + 
  (3*ep^2*m*(6336*ep*u^3 - 6336*ep*u^2*v + 11663*u^2*w + 80444*ep*u^2*w + 
     11663*u*v*w + 67068*ep*u*v*w + 5632*ep*v^2*w + 23326*u*w^2 + 
     173560*ep*u*w^2 + 11663*v*w^2 + 90300*ep*v*w^2 + 11663*w^3 + 
     99452*ep*w^3)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
   (704*(1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (2*(-9*u - 30*ep*u + 4*ep*v - 9*w - 30*ep*w)*
    ((ep^2*u*(-m + Sqrt[-((4*m - u)*u)])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      (4*(m - u)) - (ep^2*m*(-u + Sqrt[u*(-4*m + u)])*
       G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(2*m - u - Sqrt[-((4*m - u)*u)])*
       G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}])/(2*(m - u)) + 
     (ep^2*m*(m - Sqrt[-((4*m - u)*u)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - u))))/((1 + 4*ep)*(u + w)) + 
  ((6336*ep*u^2 - 6336*ep*u*v - 75223*u*w - 281884*ep*u*w - 75223*v*w - 
     288220*ep*v*w - 75223*w^2 - 281884*ep*w^2)*
    ((ep^2*v*(-m + Sqrt[-((4*m - v)*v)])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (4*(m - v)) - (ep^2*m*(-v + Sqrt[v*(-4*m + v)])*
       G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(2*m - v - Sqrt[-((4*m - v)*v)])*
       G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*m*(-m + Sqrt[-((4*m - v)*v)])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (4*(m - v))))/(1584*(1 + 4*ep)*w*(u + v + w)) + 
  ((8*ep*u^3 - 8*ep*u^2*v + 69*u^2*w + 332*ep*u^2*w + 69*u*v*w + 
     284*ep*u*v*w + 138*u*w^2 + 696*ep*u*w^2 + 69*v*w^2 + 340*ep*v*w^2 + 
     69*w^3 + 372*ep*w^3)*
    ((ep^2*u*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(2*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      (2*(m - u)) + (ep^2*(3*m - u - v - w)*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w)*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      (2*(m - u)) - (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(4*(m - u)) + 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(2*(m - u)) - 
     (ep^2*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/(2*(m - u)) + 
     (ep^2*m*(3*m - u - v - w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(2*(m - u))))/
   (2*(1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  ((8*ep*u^2 - 8*ep*u*v - 55*u*w - 220*ep*u*w - 55*v*w - 204*ep*v*w - 
     55*w^2 - 196*ep*w^2)*
    ((ep^2*v*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*m*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(4*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/(2*(m - v)) + 
     (ep^2*v*(3*m - u - v - w)*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/(2*(m - v)) - 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v)) - (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(m - v)) + 
     (ep^2*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/
      (2*(m - v)) + (ep^2*(3*m - u - v - w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/(2*(m - v)) - 
     (ep^2*v*(3*m - u - v - w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/
      (2*(m - v))))/(2*(1 + 4*ep)*w*(u + v + w)) - 
  3*ep^3*(4*m - u - v - 2*w)*G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] - 
  2*ep^3*Sqrt[16*m^2 - 8*m*u + u^2 - 8*m*v + 2*u*v + v^2 - 4*m*w]*
   G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}] - 
  (ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(4*u^3 + 18*ep*u^3 + 4*u^2*v + 
     12*ep*u^2*v + 11*u^2*w + 56*ep*u^2*w + 7*u*v*w + 34*ep*u*v*w + 
     4*ep*v^2*w + 10*u*w^2 + 80*ep*u*w^2 + 3*v*w^2 + 38*ep*v*w^2 + 3*w^3 + 
     42*ep*w^3)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  ((-12*ep*u^3 + 12*ep*u^2*v + 7*u^2*w - 32*ep*u^2*w + 7*u*v*w - 4*ep*u*v*w - 
     8*ep*v^2*w + 14*u*w^2 - 88*ep*u*w^2 + 7*v*w^2 - 48*ep*v*w^2 + 7*w^3 - 
     68*ep*w^3)*(-3*ep^3*w*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}] + 
     ep^2*m*w*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}]))/
   ((1 + 4*ep)*w*(u + w)*(u + v + w)) - 
  (2*ep^3*(3*m - u - v - w)*Sqrt[-((4*m - w)*w)]*(-2*u^2 - 6*ep*u^2 - 2*u*v - 
     9*ep*u*v - 4*u*w - 9*ep*u*w - 2*v*w - 2*ep*v*w - 2*w^2 + ep*w^2)*
    G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*w*(u + v + w)) + 
  (3*ep^2*(6*ep*u^3 - 6*ep*u^2*v - 3*u^2*w + 18*ep*u^2*w - 3*u*v*w + 
     4*ep*u*v*w + 4*ep*v^2*w - 6*u*w^2 + 48*ep*u*w^2 - 3*v*w^2 + 
     26*ep*v*w^2 - 3*w^3 + 36*ep*w^3)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
   ((1 + 4*ep)*(u + w)*(u + v + w)) - ep^2*w*(-3*m + u + v + w)*
   G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}] - 
  (ep^2*m*(3*m - u - v - w)*(-48*ep*u^3 + 48*ep*u^2*v - 43*u^2*w - 
     436*ep*u^2*w - 43*u*v*w - 340*ep*u*v*w - 48*ep*v^2*w - 86*u*w^2 - 
     956*ep*u*w^2 - 43*v*w^2 - 508*ep*v*w^2 - 43*w^3 - 568*ep*w^3)*
    G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/(3*(1 + 4*ep)*w*(u + w)*(u + v + w)) + 
  (2*(u*v + 5*ep*u*v + 4*ep^2*u*v + 2*u*w + 7*ep*u*w + 4*ep^2*u*w + v*w + 
     5*ep*v*w + 4*ep^2*v*w + w^2 + 5*ep*w^2 + 4*ep^2*w^2)*
    ((ep^3*u*w*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - u)) + (ep^3*(3*m - u - v - w)*w*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) - (2*ep^3*m*w*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      (1 + 4*ep) + (ep^3*(3*m - u - v - w)*w*(2*m - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)) - 
     (ep^3*(3*m - u - v - w)*w*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) - (ep^3*w*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 
        5*m*w + u*w + 2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) + (ep^3*(3*m - u - v - w)*w*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)) - 
     (ep^3*(3*m - u - v - w)*w*(2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*(m - u)) - (ep^4*w*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(1 + 4*ep) + 
     (ep^4*u*(3*m - u - v - w)*w*G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m) + (ep^3*u*w*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/(1 + 4*ep) - 
     (2*ep^4*w*(-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 4*ep)*m) + (2*ep^5*w*Sqrt[-((4*m - w)*w)]*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (ep^3*(1 + 3*ep)*m*v*w*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/(1 + 4*ep) + 
     (ep^3*(1 + ep)*m*w*(u + v + w)*G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/
      (1 + 4*ep) + (3*ep^4*(4*m - u - v)*w*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m) - (ep^3*w^2*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/
      (1 + 4*ep) + (ep^4*w*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m) - 
     (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)) - 
     (ep^3*w*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - u)) + (ep^3*(3*m - u - v - w)*w*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)) + (9*ep^3*w*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)) - (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)) + 
     (ep^3*(3*m - u - v - w)*w*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)) - 
     (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) - 
     (2*ep^3*w^2*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/(1 + 4*ep) + 
     (3*ep^3*w^2*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (2*ep^3*(3*m - u - v - w)*w*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      (1 + 4*ep)))/((1 + ep)*(1 + 4*ep)*w*(v + w)) - 
  (2*u*(v + 5*ep*v + 4*ep^2*v + w + 2*ep*w)*
    ((ep^3*v*w*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - v)) - 
     (2*ep^3*m*w*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/(1 + 4*ep) + 
     (ep^3*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (ep^3*w*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - v)) - (ep^3*w*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 
        3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (ep^3*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (ep^3*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/((1 + 4*ep)*m*(m - v)) + 
     (ep^3*v*(3*m - u - v - w)*w*(4*m - u - 2*v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (2*ep^4*w*(-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 4*ep)*m) + (2*ep^5*w*Sqrt[-((4*m - w)*w)]*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (ep^4*w*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m) + 
     (ep^4*v*(3*m - u - v - w)*w*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m) - (ep^4*w*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(1 + 4*ep) + 
     (ep^3*(1 + ep)*m*w*(u + v + w)*G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/
      (1 + 4*ep) + (ep^3*v*w*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/(1 + 4*ep) + 
     (3*ep^4*(4*m - u - v)*w*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m) - (ep^3*w^2*G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/
      (1 + 4*ep) + (ep^3*(1 + 3*ep)*m*u*w*G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/
      (1 + 4*ep) - (ep^3*(3*m - u - v - w)*w*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (ep^3*w*(3*m^2 - 10*m*u + 2*u^2 + 5*m*v + 2*u*v - 10*m*w + 4*u*w + 
        2*v*w + 2*w^2 + 6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - v)) + (ep^3*(3*m - u - v - w)*w*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)) + 
     (ep^3*(3*m - u - v - w)*w*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/
      ((1 + 4*ep)*m*(m - v)) - (ep^3*v*(3*m - u - v - w)*w*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)) - 
     (2*ep^3*w^2*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/(1 + 4*ep) - 
     (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (3*ep^3*w^2*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m) + 
     (2*ep^3*(3*m - u - v - w)*w*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      (1 + 4*ep)))/((1 + ep)*(1 + 4*ep)*w*(v + w)) + 
  (2*(6*ep*u*v + 8*ep^2*u*v + u*w + 8*ep*u*w + 8*ep^2*u*w + 2*v*w + 
     10*ep*v*w + 8*ep^2*v*w + 2*w^2 + 10*ep*w^2 + 8*ep^2*w^2)*
    ((ep^3*u*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/
      (2*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*w*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 
        5*m*w + u*w + 2*v*w + w^2 + 3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] + ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2] - w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 
           8*m*w + 2*v*w + w^2])*G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*w*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*u*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (ep^3*u*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(u + w)) - 
     (ep^4*m*v*w*(u + v + w)*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(u + w)) + (ep^3*(1 + ep)*m*w*(u + v + w)^2*
       G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/((1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + 
          v^2 - 8*m*w + 2*v*w + w^2])*G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + 
     (9*ep^3*w*(u + v + w)*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 4*ep)*(u + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + 4*ep)*m*(m - u)*(u + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 4*ep)*(m - u)*(u + w)) - (ep^4*(3*m - u - v - w)*w*
       Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) - (2*ep^3*w^2*(u + v + w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(u + w)) + 
     (3*ep^3*w^2*(u + v + w)*G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(u + w)) + (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(u + w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)) + 
  (4*ep*u*(3*v + 4*ep*v)*((ep^3*v*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^3*m*w*(u + v + w)*G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) + (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^3*w*(u + v + w)*(3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 
          4*m*v - 8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 4*ep)*(m - v)*(v + w)) - 
     (ep^3*w*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 3*u*v - 2*v^2 + 
        7*m*w - 2*u*w - 3*v*w - w^2 - 3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) + (ep^3*v*(3*m - u - v - w)*w*
       (u + v + w)*(4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^4*w*(u + v + w)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (2*ep^5*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (ep^4*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 4*ep)*m*(v + w)) + 
     (ep^4*v*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) - 
     (ep^4*w*(u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
     (ep^3*(1 + ep)*m*w*(u + v + w)^2*G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) + (ep^3*v*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + 4*ep)*(v + w)) + 
     (3*ep^4*(4*m - u - v)*w*(u + v + w)*G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(v + w)) - (ep^3*w^2*(u + v + w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 4*ep)*(v + w)) - 
     (ep^4*m*u*w*(u + v + w)*G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^3*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^3*w*(u + v + w)*(3*m^2 - 10*m*u + 2*u^2 + 5*m*v + 
        2*u*v - 10*m*w + 4*u*w + 2*v*w + 2*w^2 + 
        6*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^3*v*(3*m - u - v - w)*w*(u + v + w)*(2*m - u - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(m - v)*(v + w)) - 
     (2*ep^3*w^2*(u + v + w)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 4*ep)*(v + w)) - (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (u + v + w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
      ((1 + 4*ep)*m*(v + w)) + (3*ep^3*w^2*(u + v + w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 4*ep)*m*(v + w)) + 
     (2*ep^3*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/((1 + 4*ep)*(v + w))))/
   ((1 + ep)*(1 + 4*ep)*w*(v + w)) + 
  (4*(1 + 2*ep)*u*(-1/2*(ep^4*(3 + 4*ep)*v*w*(u + v + w)*
        (3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/
       ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*u*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*(m - u)*
       (u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (2*ep^4*(3 + 4*ep)*m*w*(u + v + w)*(u + v + 2*w)*
       G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*(3 + 4*ep)*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(m - v)*
       (v + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*(6*m^2 - 2*m*u - 5*m*v + 
        u*v + v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*
       (u + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*(-12*m^2 + 7*m*u - u^2 + 
        10*m*v - 3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*
       (m - u)*(u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^5*(3 + 4*ep)*w*(u + v + w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)) - 
     (ep^5*(3 + 4*ep)*u*(3*m - u - v - w)*w*(u + v + w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)) - 
     (ep^4*(3 + 4*ep)*u*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)) + 
     (2*ep^5*(3 + 4*ep)*w*(u + v + w)*(u + v + 2*w)*
       (-3*w + Sqrt[w*(-4*m + w)])*G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*(v + w)) - 
     (2*ep^6*(3 + 4*ep)*w*Sqrt[-((4*m - w)*w)]*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) - (ep^5*(3 + 4*ep)*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - 
        v*w + Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (ep^4*(1 + ep)*(1 + 4*ep)*w*(u + v + w)*
       G[2, {1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1 + 2*ep) + 
     (ep^5*(3 + 4*ep)*m*v*w*(u + v + w)*G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)) - (ep^4*(1 + ep)*(3 + 4*ep)*m*w*
       (u + v + w)^2*G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)) - (ep^5*(3 + 4*ep)*v*(3*m - u - v - w)*
       w*(u + v + w)*G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(v + w)) + 
     (ep^5*(3 + 4*ep)*w*(u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*(1 + ep)*(3 + 4*ep)*m*w*(u + v + w)^2*
       G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*w*(u + v + w)*(-3*m + u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) - 
     (3*ep^5*(3 + 4*ep)*(4*m - u - v)*w*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) + (ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^5*(3 + 4*ep)*w*(u + v + w)*(4*m^2 - m*u - m*v - m*w - 
        u*w + Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*
       (u + w)) + (ep^5*(3 + 4*ep)*m*u*w*(u + v + w)*
       G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^4*(3 + 4*ep)*w*(u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^4*(3 + 4*ep)*w*(u + v + w)*
       (3*m^2*u - 10*m*u^2 + 2*u^3 - 9*m^2*v + 5*m*u*v + 2*u^2*v + 9*m*v^2 - 
        6*m^2*w - 20*m*u*w + 6*u^2*w + 14*m*v*w + 4*u*v*w - 10*m*w^2 + 
        6*u*w^2 + 2*v*w^2 + 2*w^3 + 6*m*u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + 6*m*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 4*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 2*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/
      (2*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(u + w)*(v + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^5*(3 + 4*ep)*(3*m - u - v - w)*w*
       Sqrt[-((4*m - w)*w)]*(u + v + w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(u + w)) + 
     (2*ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) + (ep^5*(3 + 4*ep)*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (u + v + w)*G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*m*(v + w)) - 
     (3*ep^4*(3 + 4*ep)*w^2*(u + v + w)*(u + v + 2*w)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/((1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) - (2*ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(u + v + w)*
       (u + v + 2*w)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      ((1 + 2*ep)*(1 + 4*ep)*(u + w)*(v + w))))/((1 + ep)*(1 + 4*ep)*w) + 
  (8*(1 + 2*ep)*u*((ep^4*(3 + 4*ep)*v*w*(2*u + v + w)*
       (3*m - u - v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}])/(8*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) - (ep^3*u*w*(2*u + v + 2*w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}])/(8*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*m*w*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - ep*u*v + 4*ep^2*u*v - v^2 - 
        2*ep*v^2 - 2*u*w + 5*ep*u*w + 12*ep^2*u*w - 3*v*w - 3*ep*v*w + 
        4*ep^2*v*w - 2*w^2 - ep*w^2 + 4*ep^2*w^2)*
       G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*
       (u + w)) + (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*
       (u + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(2*u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}])/
      (4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*w*(2*u + v + w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}])/(8*(1 + 2*ep)*(1 + 4*ep)*(m - v)*
       (v + w)) + (ep^3*w*(2*u + v + 2*w)*(6*m^2 - 2*m*u - 5*m*v + u*v + 
        v^2 - 5*m*w + u*w + 2*v*w + w^2 + 
        3*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        ep*u*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        v*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2] - 
        w*Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*w*(2*u + v + w)*(-12*m^2 + 7*m*u - u^2 + 10*m*v - 
        3*u*v - 2*v^2 + 7*m*w - 2*u*w - 3*v*w - w^2 - 
        3*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        ep*m*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        u*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        ep*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*
       (v + w)) - (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}])/(4*(1 + 4*ep)*m*(m - u)*
       (u + w)) + (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       (2*m - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + 
          w^2])*G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*(m - u)*
       (u + w)) - (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(2*u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}])/
      (4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(2*u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}])/
      (4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(2*u + v + w)*
       (4*m - u - 2*v - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
          2*u*w + w^2])*G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}])/
      (4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) + 
     (ep^4*w*(2*u + v + 2*w)*(-4*m + 2*u + v + w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) - 
     (ep^4*u*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}])/(4*(1 + 4*ep)*m*(u + w)) - 
     (ep^3*u*w*(-3*m + u + v + w)*(2*u + v + 2*w)*
       G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) - 
     (ep^4*w*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - ep*u*v + 4*ep^2*u*v - v^2 - 
        2*ep*v^2 - 2*u*w + 5*ep*u*w + 12*ep^2*u*w - 3*v*w - 3*ep*v*w + 
        4*ep^2*v*w - 2*w^2 - ep*w^2 + 4*ep^2*w^2)*(-3*w + Sqrt[w*(-4*m + w)])*
       G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}])/(2*(1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) + (ep^5*w*Sqrt[-((4*m - w)*w)]*(6*ep*u^2 + 8*ep^2*u^2 - 
        2*u*v - ep*u*v + 4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 
        12*ep^2*u*w - 3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 
        4*ep^2*w^2)*G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}])/
      (2*(1 + 2*ep)*(1 + 4*ep)*m*(u + w)*(v + w)) + 
     (ep^5*(3 + 4*ep)*w*(2*u + v + w)*(4*m^2 - m*u - m*v - m*w - v*w + 
        Sqrt[m^4 - 2*m^2*v*w + v^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*v*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}])/(8*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) - (ep^4*(1 + ep)*(1 + 4*ep)*(v + w)*
       G[2, {1, 1, 1, 1, 1, 1, 0, -1, 0}])/(1 + 2*ep) - 
     (ep^4*(1 + ep)*(1 + 4*ep)*(v + w)*G[2, {1, 1, 1, 1, 1, 1, 0, 0, -1}])/
      (1 + 2*ep) + (ep^4*(1 + ep)*(1 + 4*ep)*v*(v + w)*
       G[2, {1, 1, 1, 1, 1, 1, 0, 0, 0}])/(1 + 2*ep) + 
     (ep^3*m*v*w*(-u - 2*ep*u + ep*v - w - 2*ep*w)*
       G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) - 
     (ep^3*(1 + ep)*m*w*(u + v + w)*(2*u + v + 2*w)*
       G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}])/(4*(1 + 4*ep)*(u + w)) + 
     (ep^5*(3 + 4*ep)*v*(3*m - u - v - w)*w*(2*u + v + w)*
       G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) - (ep^5*(3 + 4*ep)*w*(2*u + v + w)*(-4*m + u + 2*v + w + 
        Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(1 + ep)*(3 + 4*ep)*m*w*(u + v + w)*(2*u + v + w)*
       G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^4*(3 + 4*ep)*v*w*(-3*m + u + v + w)*(2*u + v + w)*
       G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (3*ep^4*(4*m - u - v)*w*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - ep*u*v + 
        4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 12*ep^2*u*w - 
        3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 4*ep^2*w^2)*
       G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) - (ep^3*w^2*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - ep*u*v + 
        4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 12*ep^2*u*w - 
        3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 4*ep^2*w^2)*
       G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(u + w)*
       (v + w)) - (ep^4*w*(2*u + v + 2*w)*(4*m^2 - m*u - m*v - m*w - u*w + 
        Sqrt[m^4 - 2*m^2*u*w + u^2*w^2 - 2*m^3*(-3*m + u + v + w) - 
          2*m*u*w*(-3*m + u + v + w) + m^2*(-3*m + u + v + w)^2])*
       G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}])/(8*(1 + 4*ep)*m*(u + w)) - 
     (ep^4*(3 + 4*ep)*m*u*w*(2*ep*u + v + 5*ep*v + w + 5*ep*w)*
       G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*(v + w)) + 
     (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*(u + w)) + 
     (ep^3*w*(2*u + v + 2*w)*(3*m - u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}])/(8*(1 + 4*ep)*(m - u)*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(2*u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) - (ep^3*w*(18*ep*m^2*u^2 + 24*ep^2*m^2*u^2 - 
        60*ep*m*u^3 - 80*ep^2*m*u^3 + 12*ep*u^4 + 16*ep^2*u^4 + 18*m^2*u*v + 
        45*ep*m^2*u*v + 12*ep^2*m^2*u*v + 18*ep*u^3*v + 24*ep^2*u^3*v + 
        9*m^2*v^2 + 18*ep*m^2*v^2 - 18*m*u*v^2 - 21*ep*m*u*v^2 + 
        20*ep^2*m*u*v^2 + 6*ep*u^2*v^2 + 8*ep^2*u^2*v^2 - 9*m*v^3 - 
        18*ep*m*v^3 + 18*m^2*u*w + 63*ep*m^2*u*w + 36*ep^2*m^2*u*w - 
        150*ep*m*u^2*w - 200*ep^2*m*u^2*w + 42*ep*u^3*w + 56*ep^2*u^3*w + 
        27*m^2*v*w + 63*ep*m^2*v*w + 12*ep^2*m^2*v*w - 18*m*u*v*w - 
        51*ep*m*u*v*w - 20*ep^2*m*u*v*w + 48*ep*u^2*v*w + 64*ep^2*u^2*v*w - 
        27*m*v^2*w - 39*ep*m*v^2*w + 20*ep^2*m*v^2*w + 12*ep*u*v^2*w + 
        16*ep^2*u*v^2*w + 18*m^2*w^2 + 45*ep*m^2*w^2 + 12*ep^2*m^2*w^2 - 
        120*ep*m*u*w^2 - 160*ep^2*m*u*w^2 + 54*ep*u^2*w^2 + 72*ep^2*u^2*w^2 - 
        18*m*v*w^2 - 51*ep*m*v*w^2 - 20*ep^2*m*v*w^2 + 42*ep*u*v*w^2 + 
        56*ep^2*u*v*w^2 + 6*ep*v^2*w^2 + 8*ep^2*v^2*w^2 - 30*ep*m*w^3 - 
        40*ep^2*m*w^3 + 30*ep*u*w^3 + 40*ep^2*u*w^3 + 12*ep*v*w^3 + 
        16*ep^2*v*w^3 + 6*ep*w^4 + 8*ep^2*w^4 + 36*ep*m*u^2*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        48*ep^2*m*u^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - 12*ep*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 16*ep^2*u^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + 18*ep*m*u*v*Sqrt[16*m^2 - 8*m*u + u^2 - 
           4*m*v - 8*m*w + 2*u*w + w^2] + 24*ep^2*m*u*v*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        18*ep*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - 24*ep^2*u^2*v*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 6*ep*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 8*ep^2*u*v^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
           4*m*v - 8*m*w + 2*u*w + w^2] + 54*ep*m*u*w*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        72*ep^2*m*u*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - 30*ep*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 40*ep^2*u^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] + 18*ep*m*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 
           4*m*v - 8*m*w + 2*u*w + w^2] + 24*ep^2*m*v*w*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        30*ep*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - 40*ep^2*u*v*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 6*ep*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 8*ep^2*v^2*w*Sqrt[16*m^2 - 8*m*u + u^2 - 
           4*m*v - 8*m*w + 2*u*w + w^2] + 18*ep*m*w^2*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] + 
        24*ep^2*m*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
           w^2] - 24*ep*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 
           2*u*w + w^2] - 32*ep^2*u*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
           8*m*w + 2*u*w + w^2] - 12*ep*v*w^2*Sqrt[16*m^2 - 8*m*u + u^2 - 
           4*m*v - 8*m*w + 2*u*w + w^2] - 16*ep^2*v*w^2*
         Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        6*ep*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2] - 
        8*ep^2*w^3*Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + w^2])*
       G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}])/(8*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*
       (u + w)*(v + w)) + (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*
       (4*m - 2*u - v - w + Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 
          2*v*w + w^2])*G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}])/
      (4*(1 + 4*ep)*m*(m - u)*(u + w)) - 
     (ep^3*(3*m - u - v - w)*w*(2*u + v + 2*w)*(4*m - 2*u - v - w + 
        Sqrt[16*m^2 - 4*m*u - 8*m*v + v^2 - 8*m*w + 2*v*w + w^2])*
       G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}])/(4*(1 + 4*ep)*(m - u)*(u + w)) + 
     (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*(2*u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*
       m*(m - v)*(v + w)) + (ep^4*(3 + 4*ep)*(3*m - u - v - w)*w*
       (2*u + v + w)*(2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 
          8*m*w + 2*u*w + w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}])/
      (4*(1 + 2*ep)*(1 + 4*ep)*m*(m - v)*(v + w)) - 
     (ep^4*(3 + 4*ep)*v*(3*m - u - v - w)*w*(2*u + v + w)*
       (2*m - u - w + Sqrt[16*m^2 - 8*m*u + u^2 - 4*m*v - 8*m*w + 2*u*w + 
          w^2])*G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*
       (m - v)*(v + w)) + (ep^4*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*
       (2*u + v + 2*w)*G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}])/
      (4*(1 + 4*ep)*m*(u + w)) - (ep^3*w^2*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - 
        ep*u*v + 4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 
        12*ep^2*u*w - 3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 
        4*ep^2*w^2)*G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}])/
      (2*(1 + 2*ep)*(1 + 4*ep)*(u + w)*(v + w)) - 
     (ep^5*(3 + 4*ep)*(3*m - u - v - w)*w*Sqrt[-((4*m - w)*w)]*(2*u + v + w)*
       G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*
       (v + w)) + (3*ep^3*w^2*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - ep*u*v + 
        4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 12*ep^2*u*w - 
        3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 4*ep^2*w^2)*
       G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}])/(4*(1 + 2*ep)*(1 + 4*ep)*m*(u + w)*
       (v + w)) + (ep^3*(3*m - u - v - w)*w*(6*ep*u^2 + 8*ep^2*u^2 - 2*u*v - 
        ep*u*v + 4*ep^2*u*v - v^2 - 2*ep*v^2 - 2*u*w + 5*ep*u*w + 
        12*ep^2*u*w - 3*v*w - 3*ep*v*w + 4*ep^2*v*w - 2*w^2 - ep*w^2 + 
        4*ep^2*w^2)*G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}])/
      (2*(1 + 2*ep)*(1 + 4*ep)*(u + w)*(v + w))))/
   ((1 + ep)*(1 + 4*ep)*(v + w))}


==> anc/nbox/FRm1ep2p100.m <==
FRm1ep2p100[1] = -0.509848 + 0.000882*pm91 + 
    (0.238096 + 0.000288*pm94 + (-1.370545 + 0.001605*pm95)/m)/ep + 
    (-0.059986 + 0.000288*pm90)*Log[m] + 
    (-1.718713 + 0.00346*pm93 + (1.370545 + 0.001605*pm92)*Log[m])/m + 
    ep*(1.600777 + 0.0019*pm86 + (-0.148597 + 0.00088*pm85)*Log[m] + 
      (0.029993 + 0.000144*pm84)*Log[m]^2 + 
      (-4.037595 + 0.008843*pm89 + (1.718713 + 0.00346*pm88)*Log[m] + 
        (-0.685272 + 0.000803*pm87)*Log[m]^2)/m) + 
    ep^2*(-1.36334 + 0.003823*pm79 + (-0.689513 + 0.00189*pm78)*Log[m] + 
      (0.074298 + 0.00044*pm77)*Log[m]^2 + (-0.009998 + 0.000048*pm76)*
       Log[m]^3 + (-3.600592 + 0.017925*pm83 + (4.037595 + 0.008843*pm82)*
         Log[m] + (-0.859356 + 0.00173*pm81)*Log[m]^2 + 
        (0.228424 + 0.000268*pm80)*Log[m]^3)/m)
 
FRm1ep2p100[2] = -8.240663 + 0.001736*pm191 + 
    (-0.937498 + 6.*^-6*pm199 + (2.937501 + 0.00002*pm200)/m)/ep^2 + 
    (2.828823 + 0.000501*pm190)*Log[m] + (-0.468749 + 3.*^-6*pm189)*
     Log[m]^2 + (11.992357 + 0.005794*pm194 + (-4.917276 + 0.002181*pm193)*
       Log[m] + (1.468751 + 0.00001*pm192)*Log[m]^2)/m + 
    (-2.381931 + 0.000508*pm196 + (0.937498 + 6.*^-6*pm195)*Log[m] + 
      (4.917276 + 0.002181*pm198 + (-2.937501 + 0.00002*pm197)*Log[m])/m)/
     ep + ep*(-11.370216 + 0.004438*pm184 + (7.111777 + 0.001722*pm183)*
       Log[m] + (-1.414412 + 0.000251*pm182)*Log[m]^2 + 
      (0.15625 + 1.*^-6*pm181)*Log[m]^3 + (14.756068 + 0.014824*pm188 + 
        (-11.992357 + 0.005794*pm187)*Log[m] + (2.458638 + 0.001091*pm186)*
         Log[m]^2 + (-0.489584 + 3.*^-6*pm185)*Log[m]^3)/m) + 
    ep^2*(-22.388704 + 0.010951*pm175 + (11.831323 + 0.00437*pm174)*Log[m] + 
      (-3.555889 + 0.000861*pm173)*Log[m]^2 + (0.47147 + 0.000084*pm172)*
       Log[m]^3 - 0.039062*Log[m]^4 + (23.574629 + 0.034719*pm180 + 
        (-14.756068 + 0.014824*pm179)*Log[m] + (5.996178 + 0.002897*pm178)*
         Log[m]^2 + (-0.819546 + 0.000364*pm177)*Log[m]^3 + 
        (0.122396 + 1.*^-6*pm176)*Log[m]^4)/m)
 
FRm1ep2p100[3] = 1/(ep^2*v) - (2*Log[v])/(ep*v) - 
    (Pi^2 - 12*Log[v]^2)/(6*v) + (ep*(Pi^2*Log[v] - 4*Log[v]^3 - 32*Zeta[3]))/
     (3*v) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[v]^2 - 80*Log[v]^4 - 
       2560*Log[v]*Zeta[3]))/(120*v)
 
FRm1ep2p100[4] = 1/(ep^2*(u + v + w)) - (2*Log[u + v + w])/(ep*(u + v + w)) - 
    (Pi^2 - 12*Log[u + v + w]^2)/(6*(u + v + w)) + 
    (ep*(Pi^2*Log[u + v + w] - 4*Log[u + v + w]^3 - 32*Zeta[3]))/
     (3*(u + v + w)) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[u + v + w]^2 - 
       80*Log[u + v + w]^4 - 2560*Log[u + v + w]*Zeta[3]))/(120*(u + v + w))
 
FRm1ep2p100[5] = 0.366228 + 0.00015*pm291 + (0.409858 + 8.*^-6*pm290)*
     Log[m] + (-0.145802 + 2.*^-6*pm289)*Log[m]^2 + 
    (-0.576049 + 0.000022*pm293 + (0.145802 + 2.*^-6*pm292)*Log[m])/ep + 
    ep*(-2.459787 + 0.000466*pm288 + (0.94123 + 0.000056*pm287)*Log[m] + 
      (-0.409858 + 8.*^-6*pm286)*Log[m]^2 + (0.097201 + 1.*^-6*pm285)*
       Log[m]^3) + ep^2*(3.905387 + 0.001387*pm284 + 
      (0.92141 + 0.000256*pm283)*Log[m] + (-0.94123 + 0.000056*pm282)*
       Log[m]^2 + (0.273239 + 5.*^-6*pm281)*Log[m]^3 + 
      (-0.048601 + 1.*^-6*pm280)*Log[m]^4)
 
FRm1ep2p100[6] = 1.579957 + 0.000403*pm356 + (0.3125 + 1.*^-6*pm359)/ep^2 + 
    (-0.5741 + 0.000062*pm355)*Log[m] + (0.3125 + 2.*^-6*pm354)*Log[m]^2 + 
    (-0.363484 + 0.000101*pm358 + (-0.3125 + 2.*^-6*pm357)*Log[m])/ep + 
    ep*(-2.618621 + 0.001187*pm353 + (-1.099786 + 0.000258*pm352)*Log[m] + 
      (0.5741 + 0.000062*pm351)*Log[m]^2 + (-0.208333 + 1.*^-6*pm350)*
       Log[m]^3) + ep^2*(4.26624 + 0.003092*pm349 + 
      (0.300726 + 0.000962*pm348)*Log[m] + (1.099786 + 0.000258*pm347)*
       Log[m]^2 + (-0.382733 + 0.000041*pm346)*Log[m]^3 + 
      (0.104167 + 1.*^-6*pm345)*Log[m]^4)
 
FRm1ep2p100[7] = 0.773579 + 0.000287*pm421 + (0.00872 + 0.00003*pm420)*
     Log[m] - 0.064764*Log[m]^2 + (-0.525836 + 0.000034*pm423 + 
      (0.129528 + 1.*^-6*pm422)*Log[m])/ep + 
    ep*(-1.923041 + 0.000741*pm418 + (0.070552 + 0.000225*pm417)*Log[m] + 
      (-0.00436 + 0.000015*pm416)*Log[m]^2 + 0.021588*Log[m]^3) + 
    ep^2*(4.853855 + 0.002135*pm414 + (-0.360431 + 0.000456*pm413)*Log[m] + 
      (-0.035276 + 0.000112*pm412)*Log[m]^2 + (0.001453 + 5.*^-6*pm411)*
       Log[m]^3 - 0.005397*Log[m]^4)
 
FRm1ep2p100[8] = 0.888573 + 0.001562*pm562 + (4.*^-6 + 1.*^-6*pm566)/ep^3 + 
    (1.495706 + 0.000177*pm561)*Log[m] + (-0.271153 + 4.*^-6*pm560)*
     Log[m]^2 + 0.3125*Log[m]^3 + (-1.450871 + 0.00045*pm564 + 
      (0.726971 + 8.*^-6*pm563)*Log[m] - 0.312499*Log[m]^2)/ep + 
    ep*(-2.49899 + 0.00377*pm559 + (0.652563 + 0.001114*pm558)*Log[m] + 
      (-1.275535 + 0.000088*pm557)*Log[m]^2 + (0.028829 + 1.*^-6*pm556)*
       Log[m]^3 - 0.182292*Log[m]^4) + ep^2*(7.986123 + 0.010038*pm555 + 
      (0.313017 + 0.002827*pm554)*Log[m] + (0.828657 + 0.000557*pm553)*
       Log[m]^2 + (0.776967 + 0.00003*pm552)*Log[m]^3 + 0.02357*Log[m]^4 + 
      0.078125*Log[m]^5)
 
FRm1ep2p100[9] = 0.008286 + 0.000385*pm737 + (0.737625 + 0.000061*pm736)*
     Log[m] + (-0.189399 + 8.*^-6*pm735)*Log[m]^2 + 0.181685*Log[m]^3 + 
    (-0.255873 + 0.000122*pm739 + (0.203335 + 0.000015*pm738)*Log[m] - 
      0.145347*Log[m]^2)/ep + ep*(-0.206548 + 0.000929*pm734 + 
      (0.588996 + 0.000277*pm733)*Log[m] + (-0.885907 + 0.000031*pm732)*
       Log[m]^2 + (0.174622 + 3.*^-6*pm731)*Log[m]^3 - 0.139292*Log[m]^4) + 
    ep^2*(1.011206 + 0.00232*pm730 + (1.118346 + 0.000735*pm729)*Log[m] + 
      (-0.138304 + 0.000156*pm728)*Log[m]^2 + (0.798231 + 0.000011*pm727)*
       Log[m]^3 + (-0.139152 + 1.*^-6*pm726)*Log[m]^4 + 0.081759*Log[m]^5)
 
FRm1ep2p100[10] = -0.083176 + 0.000455*pm833 + (0.999997 + 6.*^-6*pm840)/
     (ep^2*m) + (-0.076151 + 0.000033*pm832)*Log[m] + 
    (-1.458618 + 0.000538*pm839 + (-0.999997 + 6.*^-6*pm838)*Log[m])/(ep*m) + 
    (0.817 + 0.001827*pm836 + (1.458618 + 0.000538*pm835)*Log[m] + 
      (0.499998 + 3.*^-6*pm834)*Log[m]^2)/m + 
    ep*(-1.520641 + 0.001453*pm827 + (0.592872 + 0.000305*pm826)*Log[m] + 
      (0.038076 + 0.000017*pm825)*Log[m]^2 + 
      (-3.343423 + 0.004326*pm831 + (-0.817 + 0.001827*pm830)*Log[m] + 
        (-0.729309 + 0.000269*pm829)*Log[m]^2 + (-0.166666 + 1.*^-6*pm828)*
         Log[m]^3)/m) + ep^2*(2.907788 + 0.003632*pm819 + 
      (0.043959 + 0.000867*pm818)*Log[m] + (-0.296436 + 0.000152*pm817)*
       Log[m]^2 + (-0.012692 + 6.*^-6*pm816)*Log[m]^3 + 
      (1.598972 + 0.009488*pm824 + (3.343423 + 0.004326*pm823)*Log[m] + 
        (0.4085 + 0.000914*pm822)*Log[m]^2 + (0.243103 + 0.00009*pm821)*
         Log[m]^3 + 0.041667*Log[m]^4)/m)
 
FRm1ep2p100[11] = 1.317889 + ep^2*(5.725951 + 0.004435*pm866) + 
    ep*(-3.262787 + 0.002101*pm867) + 0.000777*pm868 + 
    (-1.155265 + 0.000187*pm869)/ep + (0.3125 + 2.*^-6*pm870)/ep^2
 
FRm1ep2p100[12] = -0.250205 + 0.000782*pm963 + (1. + 7.*^-6*pm970)/(ep^2*m) + 
    (-0.291473 + 0.000263*pm962)*Log[m] + 
    (0.744604 + 0.002874*pm966 + (2.533697 + 0.000926*pm965)*Log[m] + 
      (0.5 + 4.*^-6*pm964)*Log[m]^2)/m + 
    (0.238096 + 0.000263*pm967 + (-2.533697 + 0.000926*pm969 + 
        (-1. + 7.*^-6*pm968)*Log[m])/m)/ep + 
    ep*(-1.058802 + 0.001938*pm957 + (0.646206 + 0.000767*pm956)*Log[m] + 
      (0.145736 + 0.000132*pm955)*Log[m]^2 + 
      (-3.929045 + 0.006759*pm961 + (-0.744604 + 0.002874*pm960)*Log[m] + 
        (-1.266848 + 0.000463*pm959)*Log[m]^2 + (-0.166667 + 1.*^-6*pm958)*
         Log[m]^3)/m) + ep^2*(2.201702 + 0.003913*pm949 + 
      (-0.248594 + 0.001797*pm948)*Log[m] + (-0.323103 + 0.000384*pm947)*
       Log[m]^2 + (-0.048579 + 0.000044*pm946)*Log[m]^3 + 
      (4.590311 + 0.012305*pm954 + (3.929045 + 0.006759*pm953)*Log[m] + 
        (0.372302 + 0.001437*pm952)*Log[m]^2 + (0.422283 + 0.000154*pm951)*
         Log[m]^3 + 0.041667*Log[m]^4)/m)
 
FRm1ep2p100[13] = 1/(ep^2*v) - (2*Log[v])/(ep*v) - 
    (Pi^2 - 12*Log[v]^2)/(6*v) + (ep*(Pi^2*Log[v] - 4*Log[v]^3 - 32*Zeta[3]))/
     (3*v) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[v]^2 - 80*Log[v]^4 - 
       2560*Log[v]*Zeta[3]))/(120*v)
 
FRm1ep2p100[14] = 0.888433 + 0.079365/ep^2 + 
    ep^2*(4.436553 + 0.000385*pm996) + ep*(-2.077297 + 0.000105*pm997) + 
    0.000061*pm998 + (-0.402177 + 4.*^-6*pm999)/ep
 
FRm1ep2p100[15] = 1/(ep^2*u) - (2*Log[u])/(ep*u) - 
    (Pi^2 - 12*Log[u]^2)/(6*u) + (ep*(Pi^2*Log[u] - 4*Log[u]^3 - 32*Zeta[3]))/
     (3*u) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[u]^2 - 80*Log[u]^4 - 
       2560*Log[u]*Zeta[3]))/(120*u)
 
FRm1ep2p100[16] = 5.347932 + (4.*^-6*m)/ep^4 + 0.005769*pm10005 + 
    (-4.06961 + 0.002351*pm10004)*Log[m] + (1.88979 + 0.000874*pm10003)*
     Log[m]^2 - (9.*^-6*m*Log[m]^3)/ep + (-0.339213 + 1.*^-6*pm10002)*
     Log[m]^3 + 0.058141*Log[m]^4 + (-4.*^-6*Log[m] - 8.*^-6*m*Log[m])/ep^3 + 
    (4.*^-6*Log[m]^2 + 0.00001*m*Log[m]^2)/ep^2 + 
    m*(-0.053982 + 0.006985*pm10001 + (-0.134967 + 0.005215*pm10000)*Log[m] + 
      (0.405565 + 0.002263*pm9999)*Log[m]^2 + (-0.049585 + 0.00009*pm9998)*
       Log[m]^3 + 0.027049*Log[m]^4) + ep*(12.632194 + 0.014433*pm9997 + 
      (-21.619713 + 0.008171*pm9996)*Log[m] + (11.487073 + 0.001925*pm9995)*
       Log[m]^2 + (-4.544678 + 0.000566*pm9994)*Log[m]^3 + 
      0.678426*Log[m]^4 - 0.11628*Log[m]^5 + 
      m*(1.345898 + 0.020717*pm9992 + (-1.614477 + 0.014817*pm9991)*Log[m] + 
        (0.833962 + 0.007843*pm9990)*Log[m]^2 + (-1.221127 + 0.002827*pm9989)*
         Log[m]^3 + (0.099191 + 0.00008*pm9988)*Log[m]^4 - 
        0.054088*Log[m]^5)) + ep^2*(47.88678 + 0.035*pm9987 + 
      (-61.370746 + 0.020674*pm9986)*Log[m] + (49.02643 + 0.007084*pm9985)*
       Log[m]^2 + (-18.227402 + 0.001202*pm9984)*Log[m]^3 + 
      (6.001548 + 0.000281*pm9983)*Log[m]^4 - 0.763229*Log[m]^5 + 
      0.125969*Log[m]^6 + m*(-0.748052 + 0.05881*pm9981 + 
        (-2.988727 + 0.047472*pm9980)*Log[m] + (5.850171 + 0.022483*pm9979)*
         Log[m]^2 + (-1.477038 + 0.008992*pm9978)*Log[m]^3 + 
        (1.728562 + 0.002742*pm9977)*Log[m]^4 + (-0.111596 + 0.000059*pm9976)*
         Log[m]^5 + 0.058593*Log[m]^6))
 
FRm1ep2p100[17] = 2.635799 + 0.000231*pm1314 + (-0.973067 + 0.000073*pm1313)*
     Log[m] + (0.101616 + 2.*^-6*pm1312)*Log[m]^2 + 
    ep*(3.649651 + 0.00065*pm1311 + (-3.77682 + 0.000208*pm1310)*Log[m] + 
      (1.023823 + 0.000037*pm1309)*Log[m]^2 + (-0.101615 + 1.*^-6*pm1308)*
       Log[m]^3) + ep^2*(17.757675 + 0.001644*pm1307 + 
      (-11.006207 + 0.000589*pm1306)*Log[m] + (3.838845 + 0.000113*pm1305)*
       Log[m]^2 + (-0.699467 + 0.000014*pm1304)*Log[m]^3 + 
      (0.059275 + 1.*^-6*pm1303)*Log[m]^4)
 
FRm1ep2p100[18] = 2.927102 + 0.000463*pm1429 + (-1.922095 + 0.000158*pm1428)*
     Log[m] + (0.317633 + 0.000011*pm1427)*Log[m]^2 + 
    ep*(4.440682 + 0.001435*pm1426 + (-6.732075 + 0.000438*pm1425)*Log[m] + 
      (2.429216 + 0.000086*pm1424)*Log[m]^2 + (-0.317633 + 7.*^-6*pm1423)*
       Log[m]^3) + ep^2*(19.528803 + 0.003841*pm1422 + 
      (-18.638536 + 0.001391*pm1421)*Log[m] + (7.807843 + 0.000259*pm1420)*
       Log[m]^2 + (-1.788517 + 0.000037*pm1419)*Log[m]^3 + 
      (0.185286 + 3.*^-6*pm1418)*Log[m]^4)
 
FRm1ep2p100[19] = 1.532003 + 4.*^-6/ep^4 + 0.001109*pm2023 - 
    (6.*^-6*Log[m])/ep^3 + (-1.600573 + 0.000379*pm2022)*Log[m] + 
    (6.*^-6*Log[m]^2)/ep^2 + (1.098047 + 0.000083*pm2021)*Log[m]^2 - 
    (3.*^-6*Log[m]^3)/ep + (-0.307277 + 2.*^-6*pm2020)*Log[m]^3 + 
    0.054507*Log[m]^4 + ep*(4.690165 + 0.002768*pm2019 + 
      (-8.451849 + 0.001294*pm2018)*Log[m] + (5.905991 + 0.000313*pm2017)*
       Log[m]^2 + (-2.912565 + 0.000052*pm2016)*Log[m]^3 + 
      (0.609184 + 1.*^-6*pm2015)*Log[m]^4 - 0.109012*Log[m]^5) + 
    ep^2*(13.491337 + 0.007939*pm2014 + (-22.66144 + 0.003164*pm2013)*
       Log[m] + (22.721307 + 0.001061*pm2012)*Log[m]^2 + 
      (-10.521505 + 0.000196*pm2011)*Log[m]^3 + (4.01279 + 0.000025*pm2010)*
       Log[m]^4 - 0.680634*Log[m]^5 + 0.118096*Log[m]^6)
 
FRm1ep2p100[20] = 0.270732 + 0.000825*pm2311 + (0.062151 + 0.000412*pm2310)*
     Log[m] + (-0.154676 + 0.000105*pm2309)*Log[m]^2 + 0.270421*Log[m]^3 + 
    (-3.121619 + 0.000898*pm2315 + (4.270808 + 0.00034*pm2314)*Log[m] + 
      (-1.796959 + 0.000046*pm2313)*Log[m]^2 + 0.581395*Log[m]^3)/m + 
    (-0.054101 + 0.000228*pm2318 + (0.099209 + 0.000088*pm2317)*Log[m] - 
      0.108169*Log[m]^2 + (-1.259866 + 0.000294*pm2321 + 
        (0.678427 + 0.000086*pm2320)*Log[m] - 0.232558*Log[m]^2)/m)/ep + 
    ep*(2.234717 + 0.002672*pm2302 + (-1.593065 + 0.001309*pm2301)*Log[m] + 
      (0.394337 + 0.000644*pm2300)*Log[m]^2 + (-0.100026 + 0.000126*pm2299)*
       Log[m]^3 - 0.360561*Log[m]^4 + (-7.489036 + 0.002363*pm2307 + 
        (10.952791 + 0.00111*pm2306)*Log[m] + (-8.179296 + 0.000242*pm2305)*
         Log[m]^2 + (2.654993 + 0.000018*pm2304)*Log[m]^3 - 
        0.775194*Log[m]^4)/m) + ep^2*(7.533905 + 0.007957*pm2291 + 
      (-8.652821 + 0.004715*pm2290)*Log[m] + (6.162682 + 0.001777*pm2289)*
       Log[m]^2 + (-1.016193 + 0.000783*pm2288)*Log[m]^3 + 
      (0.385505 + 0.000122*pm2287)*Log[m]^4 + 0.338025*Log[m]^5 + 
      (-13.036795 + 0.005936*pm2297 + (25.009023 + 0.003017*pm2296)*Log[m] + 
        (-19.431568 + 0.000856*pm2295)*Log[m]^2 + 
        (10.953359 + 0.00014*pm2294)*Log[m]^3 + (-2.80974 + 7.*^-6*pm2293)*
         Log[m]^4 + 0.726744*Log[m]^5)/m)
 
FRm1ep2p100[21] = -0.279245 + 0.000267*pm2491 + (0.275502 + 0.000047*pm2490)*
     Log[m] + (-0.109635 + 1.*^-6*pm2489)*Log[m]^2 + 
    (0.2725 + 0.000218*pm2494 + (0.622528 + 0.00009*pm2493)*Log[m] + 
      (-0.218704 + 3.*^-6*pm2492)*Log[m]^2)/m + 
    (-0.073779 + 0.000045*pm2496 + (0.02464 + 2.*^-6*pm2495)*Log[m] + 
      (-0.576049 + 0.000067*pm2498 + (0.145803 + 4.*^-6*pm2497)*Log[m])/m)/
     ep + ep*(-0.617714 + 0.000842*pm2484 + (0.855933 + 0.00027*pm2483)*
       Log[m] + (-0.606927 + 0.000028*pm2482)*Log[m]^2 + 0.210433*Log[m]^3 + 
      (2.3102 + 0.000713*pm2488 + (-1.124798 + 0.000253*pm2487)*Log[m] + 
        (-0.357743 + 0.000076*pm2486)*Log[m]^2 + (0.170104 + 1.*^-6*pm2485)*
         Log[m]^3)/m) + ep^2*(-2.116636 + 0.002691*pm2475 + 
      (3.144497 + 0.000867*pm2474)*Log[m] + (-2.740891 + 0.000149*pm2473)*
       Log[m]^2 + (1.071921 + 0.000014*pm2472)*Log[m]^3 - 0.257648*Log[m]^4 + 
      (9.473099 + 0.001675*pm2480 + (-6.215968 + 0.001046*pm2479)*Log[m] + 
        (1.414697 + 0.00018*pm2478)*Log[m]^2 + (0.150234 + 0.000048*pm2477)*
         Log[m]^3 + (-0.091127 + 1.*^-6*pm2476)*Log[m]^4)/m)
 
FRm1ep2p100[22] = -0.756329 + 0.00084*pm10173 + (2.160107 + 0.000164*pm10172)*
     Log[m] + (-0.848033 + 2.*^-6*pm10171)*Log[m]^2 + 0.348837*Log[m]^3 + 
    m*(-0.014238 + 0.000915*pm10170 + (0.049283 + 0.000289*pm10169)*Log[m] + 
      (0.03823 + 0.00003*pm10168)*Log[m]^2 + 0.162252*Log[m]^3) + 
    (-1.259869 + 0.000164*pm10177 + (0.678427 + 4.*^-6*pm10176)*Log[m] - 
      0.232558*Log[m]^2 + m*(-0.05428 + 0.00011*pm10175 + 
        (0.099216 + 0.000025*pm10174)*Log[m] - 0.108168*Log[m]^2))/ep + 
    ep*(-4.499138 + 0.002071*pm10167 + (3.593013 + 0.00084*pm10166)*Log[m] + 
      (-2.790039 + 0.000082*pm10165)*Log[m]^2 + (0.791497 + 1.*^-6*pm10164)*
       Log[m]^3 - 0.310078*Log[m]^4 + m*(0.211887 + 0.001715*pm10163 + 
        (-0.259518 + 0.001084*pm10162)*Log[m] + 
        (-0.066084 + 0.000404*pm10161)*Log[m]^2 + 
        (-0.127623 + 0.000026*pm10160)*Log[m]^3 - 0.144224*Log[m]^4)) + 
    ep^2*(3.176392 + 0.005908*pm10159 + (4.664645 + 0.002071*pm10158)*
       Log[m] + (-3.184964 + 0.00042*pm10157)*Log[m]^2 + 
      (2.576241 + 0.000027*pm10156)*Log[m]^3 - 0.579489*Log[m]^4 + 
      0.203488*Log[m]^5 + m*(0.447917 + 0.004627*pm10154 + 
        (-1.14737 + 0.002058*pm10153)*Log[m] + (1.582786 + 0.000929*pm10152)*
         Log[m]^2 + (0.060858 + 0.00039*pm10151)*Log[m]^3 + 
        (0.131586 + 0.000018*pm10150)*Log[m]^4 + 0.094647*Log[m]^5))
 
FRm1ep2p100[23] = 0.701239 + 0.000329*pm2610 + (0.037037 + 0.000094*pm2609)*
     Log[m] - 0.072902*Log[m]^2 + (-0.576048 + 0.000098*pm2612 + 
      (0.145803 + 1.*^-6*pm2611)*Log[m])/ep + 
    ep*(-2.004228 + 0.000956*pm2607 + (0.100891 + 0.000253*pm2606)*Log[m] + 
      (-0.018518 + 0.000047*pm2605)*Log[m]^2 + 0.0243*Log[m]^3) + 
    ep^2*(4.892159 + 0.002314*pm2603 + (-0.375104 + 0.000725*pm2602)*Log[m] + 
      (-0.050446 + 0.000127*pm2601)*Log[m]^2 + (0.006173 + 0.000016*pm2600)*
       Log[m]^3 - 0.006075*Log[m]^4)
 
FRm1ep2p100[24] = 0.047792 + 0.000314*pm2757 + (0.796275 + 0.0001*pm2756)*
     Log[m] + (-0.190535 + 0.000014*pm2755)*Log[m]^2 + 0.145349*Log[m]^3 + 
    (-0.255869 + 0.00012*pm2759 + (0.203336 + 0.000019*pm2758)*Log[m] - 
      0.145349*Log[m]^2)/ep + ep*(1.412885 + 0.000824*pm2754 + 
      (-0.053174 + 0.000296*pm2753)*Log[m] + (-0.337517 + 0.000055*pm2752)*
       Log[m]^2 + (-0.067779 + 8.*^-6*pm2751)*Log[m]^3 - 0.04845*Log[m]^4) + 
    ep^2*(6.553364 + 0.002173*pm2750 + (-2.628582 + 0.000753*pm2749)*Log[m] + 
      (2.713568 + 0.000193*pm2748)*Log[m]^2 + (-0.779155 + 0.000024*pm2747)*
       Log[m]^3 + (0.320759 + 4.*^-6*pm2746)*Log[m]^4 - 0.036337*Log[m]^5)
 
FRm1ep2p100[25] = -0.213477 + 0.000109*pm2839 + (-1. + 7.*^-6*pm2846)/
     (ep^2*m) + (0.294843 + 0.00001*pm2838)*Log[m] + 
    (0.473657 + 0.000922*pm2842 + (-0.533696 + 0.00046*pm2841)*Log[m] + 
      (-0.5 + 4.*^-6*pm2840)*Log[m]^2)/m + 
    (-0.238095 + 0.00001*pm2843 + (0.533696 + 0.00046*pm2845 + 
        (1. + 7.*^-6*pm2844)*Log[m])/m)/ep + 
    ep*(0.679588 + 0.000293*pm2833 + (-0.085369 + 0.000099*pm2832)*Log[m] + 
      (-0.147422 + 5.*^-6*pm2831)*Log[m]^2 + 
      (4.900136 + 0.002401*pm2837 + (-0.473657 + 0.000922*pm2836)*Log[m] + 
        (0.266848 + 0.00023*pm2835)*Log[m]^2 + (0.166667 + 1.*^-6*pm2834)*
         Log[m]^3)/m) + ep^2*(-0.857204 + 0.000704*pm2825 + 
      (0.052874 + 0.000239*pm2824)*Log[m] + (0.042684 + 0.00005*pm2823)*
       Log[m]^2 + (0.04914 + 2.*^-6*pm2822)*Log[m]^3 + 
      (5.302011 + 0.004391*pm2830 + (-4.900136 + 0.002401*pm2829)*Log[m] + 
        (0.236828 + 0.000461*pm2828)*Log[m]^2 + (-0.088949 + 0.000077*pm2827)*
         Log[m]^3 - 0.041667*Log[m]^4)/m)
 
FRm1ep2p100[26] = -0.234232 + 0.000148*pm3010 + (0.217479 + 0.000043*pm3009)*
     Log[m] + (-0.103987 + 2.*^-6*pm3008)*Log[m]^2 + 
    (0.390924 + 0.000148*pm3013 + (0.516765 + 0.000039*pm3012)*Log[m] + 
      (-0.194292 + 2.*^-6*pm3011)*Log[m]^2)/m + 
    (-0.064823 + 0.000028*pm3015 + (0.020875 + 2.*^-6*pm3014)*Log[m] + 
      (-0.525837 + 0.000034*pm3017 + (0.129528 + 3.*^-6*pm3016)*Log[m])/m)/
     ep + ep*(-0.480046 + 0.000689*pm3003 + (0.713334 + 0.000167*pm3002)*
       Log[m] + (-0.537823 + 0.000039*pm3001)*Log[m]^2 + 
      (0.20604 + 1.*^-6*pm3000)*Log[m]^3 + (2.454055 + 0.000469*pm3007 + 
        (-1.36385 + 0.000185*pm3006)*Log[m] + (-0.24931 + 0.000026*pm3005)*
         Log[m]^2 + (0.151116 + 1.*^-6*pm3004)*Log[m]^3)/m) + 
    ep^2*(-1.866153 + 0.002575*pm2994 + (2.828897 + 0.000735*pm2993)*Log[m] + 
      (-2.560359 + 0.000119*pm2992)*Log[m]^2 + (1.011422 + 0.000026*pm2991)*
       Log[m]^3 + (-0.255295 + 1.*^-6*pm2990)*Log[m]^4 + 
      (9.483122 + 0.001482*pm2999 + (-6.536467 + 0.000531*pm2998)*Log[m] + 
        (1.654851 + 0.000144*pm2997)*Log[m]^2 + (0.077055 + 0.000014*pm2996)*
         Log[m]^3 + (-0.080955 + 1.*^-6*pm2995)*Log[m]^4)/m)
 
FRm1ep2p100[27] = 1.143556 + 0.000485*pm3137 + (0.999997 + 6.*^-6*pm3144)/
     (ep^2*m) + (-0.465124 + 0.000251*pm3136)*Log[m] + 
    (-1.458613 + 0.000505*pm3143 + (-0.999997 + 6.*^-6*pm3142)*Log[m])/
     (ep*m) + (-2.226094 + 0.001436*pm3140 + (1.458613 + 0.000505*pm3139)*
       Log[m] + (0.499998 + 3.*^-6*pm3138)*Log[m]^2)/m + 
    ep*(-0.466307 + 0.001681*pm3131 + (-1.036922 + 0.000785*pm3130)*Log[m] + 
      (0.581402 + 0.000342*pm3129)*Log[m]^2 + 
      (-6.136426 + 0.003165*pm3135 + (2.226094 + 0.001436*pm3134)*Log[m] + 
        (-0.729306 + 0.000253*pm3133)*Log[m]^2 + (-0.166666 + 1.*^-6*pm3132)*
         Log[m]^3)/m) + ep^2*(6.220116 + 0.004858*pm3123 + 
      (-3.67293 + 0.00436*pm3122)*Log[m] + (1.724983 + 0.001052*pm3121)*
       Log[m]^2 + (-0.542641 + 0.000338*pm3120)*Log[m]^3 + 
      (-3.2681 + 0.005737*pm3128 + (6.136426 + 0.003165*pm3127)*Log[m] + 
        (-1.113047 + 0.000718*pm3126)*Log[m]^2 + (0.243102 + 0.000084*pm3125)*
         Log[m]^3 + 0.041667*Log[m]^4)/m)
 
FRm1ep2p100[28] = -0.326383 + 0.00029*pm3240 + (-0.999997 + 6.*^-6*pm3249)/
     (ep^2*m) + (0.477683 + 0.000036*pm3239)*Log[m] - 0.072902*Log[m]^2 + 
    (1.844208 + 0.001397*pm3243 + (-0.533703 + 0.000383*pm3242)*Log[m] + 
      (-0.499998 + 3.*^-6*pm3241)*Log[m]^2)/m + 
    (-0.814143 + 0.000041*pm3245 + (0.145803 + 1.*^-6*pm3244)*Log[m] + 
      (0.533703 + 0.000383*pm3247 + (0.999997 + 6.*^-6*pm3246)*Log[m])/m)/
     ep + ep*(-0.927656 + 0.000859*pm3233 + (0.258352 + 0.000233*pm3232)*
       Log[m] + (-0.238842 + 0.000018*pm3231)*Log[m]^2 + 0.0243*Log[m]^3 + 
      (7.989345 + 0.003027*pm3237 + (-1.844208 + 0.001397*pm3236)*Log[m] + 
        (0.266852 + 0.000192*pm3235)*Log[m]^2 + (0.166666 + 1.*^-6*pm3234)*
         Log[m]^3)/m) + ep^2*(0.827356 + 0.002079*pm3224 + 
      (0.17005 + 0.000579*pm3223)*Log[m] + (-0.129176 + 0.000116*pm3222)*
       Log[m]^2 + (0.079614 + 6.*^-6*pm3221)*Log[m]^3 - 0.006075*Log[m]^4 + 
      (12.429291 + 0.007137*pm3229 + (-7.989345 + 0.003027*pm3228)*Log[m] + 
        (0.922104 + 0.000698*pm3227)*Log[m]^2 + (-0.08895 + 0.000064*pm3226)*
         Log[m]^3 - 0.041667*Log[m]^4)/m)
 
FRm1ep2p100[29] = -0.12129 + 0.000027*pm3335 + 
    (0.018896 + (0.079365 + 1.*^-6*pm3342)/m)/ep^2 + 
    (0.057187 + 0.000011*pm3334)*Log[m] + 0.009448*Log[m]^2 + 
    (0.019486 + 0.000238*pm3338 + (0.309861 + 0.000072*pm3337)*Log[m] + 
      0.039683*Log[m]^2)/m + (-0.035983 + 0.000011*pm3339 - 0.018896*Log[m] + 
      (-0.309861 + 0.000072*pm3341 + (-0.079365 + 1.*^-6*pm3340)*Log[m])/m)/
     ep + ep*(-0.021887 + 0.000054*pm3329 + (0.056415 + 0.000027*pm3328)*
       Log[m] + (-0.028594 + 6.*^-6*pm3327)*Log[m]^2 - 0.003149*Log[m]^3 + 
      (-0.388987 + 0.00055*pm3333 + (-0.019486 + 0.000238*pm3332)*Log[m] + 
        (-0.15493 + 0.000036*pm3331)*Log[m]^2 - 0.013228*Log[m]^3)/m) + 
    ep^2*(-0.035297 + 0.000094*pm3321 + (0.059217 + 0.000052*pm3320)*Log[m] + 
      (-0.028207 + 0.000014*pm3319)*Log[m]^2 + (0.009531 + 2.*^-6*pm3318)*
       Log[m]^3 + 0.000787*Log[m]^4 + (0.636824 + 0.001129*pm3326 + 
        (0.388987 + 0.00055*pm3325)*Log[m] + (0.009743 + 0.000119*pm3324)*
         Log[m]^2 + (0.051644 + 0.000012*pm3323)*Log[m]^3 + 
        0.003307*Log[m]^4)/m)
 
FRm1ep2p100[30] = 1/(ep^2*u) - (2*Log[u])/(ep*u) - 
    (Pi^2 - 12*Log[u]^2)/(6*u) + (ep*(Pi^2*Log[u] - 4*Log[u]^3 - 32*Zeta[3]))/
     (3*u) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[u]^2 - 80*Log[u]^4 - 
       2560*Log[u]*Zeta[3]))/(120*u)
 
FRm1ep2p100[31] = -0.05822 + 0.001219*pm3840 + (0.31183 + 0.000377*pm3839)*
     Log[m] + (0.067847 + 0.000046*pm3838)*Log[m]^2 + 0.390624*Log[m]^3 + 
    (-1.947126 + 0.000915*pm3844 + (3.929836 + 0.000314*pm3843)*Log[m] + 
      (-1.453938 + 0.00002*pm3842)*Log[m]^2 + 0.625*Log[m]^3)/m + 
    (-0.061818 + 0.000328*pm3847 + (0.063735 + 0.000079*pm3846)*Log[m] + 
      (-0.195312 + 1.*^-6*pm3845)*Log[m]^2 + 
      (-1.450876 + 0.000301*pm3850 + (0.726969 + 0.000041*pm3849)*Log[m] - 
        0.3125*Log[m]^2)/m)/ep + ep*(0.115532 + 0.003853*pm3831 + 
      (-0.218343 + 0.001566*pm3830)*Log[m] + (-0.404967 + 0.000277*pm3829)*
       Log[m]^2 + (-0.252539 + 0.000027*pm3828)*Log[m]^3 - 0.4069*Log[m]^4 + 
      (-2.274464 + 0.002539*pm3836 + (4.809453 + 0.001125*pm3835)*Log[m] + 
        (-5.169314 + 0.000181*pm3834)*Log[m]^2 + (1.5751 + 7.*^-6*pm3833)*
         Log[m]^3 - 0.651042*Log[m]^4)/m) + 
    ep^2*(0.389743 + 0.011123*pm3819 + (-0.551074 + 0.004652*pm3818)*Log[m] + 
      (1.493677 + 0.00146*pm3817)*Log[m]^2 + (0.300064 + 0.000183*pm3816)*
       Log[m]^3 + (0.300681 + 0.000018*pm3815)*Log[m]^4 + 0.292968*Log[m]^5 + 
      (2.607466 + 0.006939*pm3825 + (3.392779 + 0.003514*pm3824)*Log[m] + 
        (-4.945209 + 0.000863*pm3823)*Log[m]^2 + (4.584804 + 0.000085*pm3822)*
         Log[m]^3 + (-1.211615 + 2.*^-6*pm3821)*Log[m]^4 + 0.46875*Log[m]^5)/
       m)
 
FRm1ep2p100[32] = 1/(ep^2*m*u) + (-Log[m] - Log[u])/(ep*m*u) - 
    (Pi^2 - 3*Log[m]^2 - 6*Log[m]*Log[u] - 3*Log[u]^2)/(6*m*u) + 
    (ep*(Pi^2*Log[m] - Log[m]^3 + Pi^2*Log[u] - 3*Log[m]^2*Log[u] - 
       3*Log[m]*Log[u]^2 - Log[u]^3 - 28*Zeta[3]))/(6*m*u) - 
    (ep^2*(7*Pi^4 + 10*Pi^2*Log[m]^2 - 5*Log[m]^4 + 20*Pi^2*Log[m]*Log[u] - 
       20*Log[m]^3*Log[u] + 10*Pi^2*Log[u]^2 - 30*Log[m]^2*Log[u]^2 - 
       20*Log[m]*Log[u]^3 - 5*Log[u]^4 - 560*Log[m]*Zeta[3] - 
       560*Log[u]*Zeta[3]))/(120*m*u)
 
FRm1ep2p100[33] = 1/(ep^2*m^2) - (2*Log[m])/(ep*m^2) - 
    (Pi^2 - 12*Log[m]^2)/(6*m^2) + 
    (ep*(Pi^2*Log[m] - 4*Log[m]^3 - 14*Zeta[3]))/(3*m^2) - 
    (ep^2*(7*Pi^4 + 40*Pi^2*Log[m]^2 - 80*Log[m]^4 - 1120*Log[m]*Zeta[3]))/
     (120*m^2)
 
FRm1ep2p100[34] = 0.090817 + 0.000118*pm3935 + (-1. + 7.*^-6*pm3942)/
     (ep^2*m) + (0.089055 + 5.*^-6*pm3934)*Log[m] + 
    (-0.83685 + 0.000225*pm3941 + (1. + 7.*^-6*pm3940)*Log[m])/(ep*m) + 
    (-2.615588 + 0.000561*pm3938 + (0.83685 + 0.000225*pm3937)*Log[m] + 
      (-0.5 + 4.*^-6*pm3936)*Log[m]^2)/m + 
    ep*(1.883411 + 0.000353*pm3929 + (-0.476788 + 0.000029*pm3928)*Log[m] + 
      (-0.044528 + 3.*^-6*pm3927)*Log[m]^2 + 
      (-2.226776 + 0.001609*pm3933 + (2.615588 + 0.000561*pm3932)*Log[m] + 
        (-0.418425 + 0.000112*pm3931)*Log[m]^2 + (0.166667 + 1.*^-6*pm3930)*
         Log[m]^3)/m) + ep^2*(0.987528 + 0.000904*pm3921 + 
      (-1.128943 + 0.000094*pm3920)*Log[m] + (0.238394 + 0.000014*pm3919)*
       Log[m]^2 + (0.014842 + 1.*^-6*pm3918)*Log[m]^3 + 
      (-5.425862 + 0.003205*pm3926 + (2.226776 + 0.001609*pm3925)*Log[m] + 
        (-1.307794 + 0.00028*pm3924)*Log[m]^2 + (0.139475 + 0.000038*pm3923)*
         Log[m]^3 - 0.041667*Log[m]^4)/m)
 
FRm1ep2p100[35] = 0.301645 + 0.001079*pm4216 + (0.220636 + 0.000628*pm4215)*
     Log[m] + (-0.117163 + 0.00016*pm4214)*Log[m]^2 + 0.48828*Log[m]^3 + 
    (-3.938997 + 0.000675*pm4220 + (5.215728 + 0.000186*pm4219)*Log[m] + 
      (-2.091501 + 0.000033*pm4218)*Log[m]^2 + 0.78125*Log[m]^3)/m + 
    (-0.06182 + 0.000328*pm4223 + (0.063744 + 0.000094*pm4222)*Log[m] - 
      0.195312*Log[m]^2 + (-1.450873 + 0.000169*pm4226 + 
        (0.726972 + 0.000041*pm4225)*Log[m] - 0.3125*Log[m]^2)/m)/ep + 
    ep*(2.522952 + 0.004337*pm4207 + (-1.996698 + 0.001875*pm4206)*Log[m] + 
      (-0.124324 + 0.000919*pm4205)*Log[m]^2 + (-0.09775 + 0.000198*pm4204)*
       Log[m]^3 - 0.65104*Log[m]^4 + (-10.33055 + 0.001844*pm4212 + 
        (14.058796 + 0.000971*pm4211)*Log[m] + (-10.387726 + 0.000121*pm4210)*
         Log[m]^2 + (3.259872 + 0.000021*pm4209)*Log[m]^3 - 
        1.041667*Log[m]^4)/m) + ep^2*(9.054199 + 0.012993*pm4196 + 
      (-9.880397 + 0.007862*pm4195)*Log[m] + (7.734774 + 0.002634*pm4194)*
       Log[m]^2 + (-0.109465 + 0.001038*pm4193)*Log[m]^3 + 
      (0.344292 + 0.00019*pm4192)*Log[m]^4 + 0.61035*Log[m]^5 + 
      (-19.550927 + 0.005529*pm4202 + (34.842102 + 0.002448*pm4201)*Log[m] + 
        (-25.186606 + 0.00085*pm4200)*Log[m]^2 + 
        (14.229245 + 0.000066*pm4199)*Log[m]^3 + (-3.563993 + 0.00001*pm4198)*
         Log[m]^4 + 0.976562*Log[m]^5)/m)
 
FRm1ep2p100[36] = 0.015664 + 0.003284*pm4618 + (0.3125 + 2.*^-6*pm4633)/
     (ep^2*m^2) + (-0.020721 + 0.001074*pm4617)*Log[m] + 
    (-0.228553 + 0.000105*pm4616)*Log[m]^2 + 
    (0.014713 + 0.001001*pm4621 + (-0.03815 + 0.000276*pm4620)*Log[m] + 
      (-0.195319 + 0.000145*pm4619)*Log[m]^2)/m + 
    (-1.866475 + 0.000274*pm4624 + (0.68968 + 0.000084*pm4623)*Log[m] + 
      (-0.3125 + 4.*^-6*pm4622)*Log[m]^2)/m^2 + 
    (-0.008866 + 0.000742*pm4626 + (-0.074404 + 0.000218*pm4628)/m + 
      (0.064811 + 0.000042*pm4630 + (-0.3125 + 4.*^-6*pm4629)*Log[m])/m^2)/
     ep + ep*(0.431471 + 0.011534*pm4607 + (-0.031553 + 0.003693*pm4606)*
       Log[m] + (0.439032 + 0.001289*pm4605)*Log[m]^2 + 
      (0.503216 + 0.000096*pm4604)*Log[m]^3 + 
      (0.905081 + 0.004016*pm4611 + (-0.95242 + 0.001357*pm4610)*Log[m] + 
        (0.568839 + 0.000356*pm4609)*Log[m]^2 + (0.48829 + 0.000192*pm4608)*
         Log[m]^3)/m + (-6.617067 + 0.000692*pm4615 + 
        (6.863127 + 0.000548*pm4614)*Log[m] + (-2.328283 + 0.000084*pm4613)*
         Log[m]^2 + (1.041667 + 3.*^-6*pm4612)*Log[m]^3)/m^2) + 
    ep^2*(1.974385 + 0.038252*pm4593 + (-1.808779 + 0.01488*pm4592)*Log[m] + 
      (0.46081 + 0.003214*pm4591)*Log[m]^2 + (-1.191086 + 0.001268*pm4590)*
       Log[m]^3 + (-0.62552 + 0.000079*pm4589)*Log[m]^4 + 
      (6.110514 + 0.012825*pm4598 + (-6.895007 + 0.004941*pm4597)*Log[m] + 
        (2.585213 + 0.001802*pm4596)*Log[m]^2 + (-1.148367 + 0.000451*pm4595)*
         Log[m]^3 + (-0.65105 + 0.000192*pm4594)*Log[m]^4)/m + 
      (-17.795037 + 0.002008*pm4603 + (18.561809 + 0.001384*pm4602)*Log[m] + 
        (-13.123479 + 0.000548*pm4601)*Log[m]^2 + 
        (3.736994 + 0.000056*pm4600)*Log[m]^3 + (-1.354167 + 1.*^-6*pm4599)*
         Log[m]^4)/m^2)
 
FRm1ep2p100[37] = 0.116344 + 0.001101*pm4836 + (1. + 6.*^-6*pm4845)/
     (ep^2*m) + (-0.2133 + 0.000715*pm4835)*Log[m] + 
    ((-2.000004 + 0.000013*pm4842)*Log[m])/(ep*m) + 
    (0.232555 + 0.000041*pm4834)*Log[m]^2 + 
    (1.063803 + 0.001356*pm4839 + (-1.458623 + 0.001241*pm4838)*Log[m] + 
      (2.500008 + 0.000018*pm4837)*Log[m]^2)/m + 
    ep*(-1.161325 + 0.003116*pm4829 + (0.912003 + 0.002443*pm4828)*Log[m] + 
      (-0.431058 + 0.00102*pm4827)*Log[m]^2 + (-0.348834 + 0.000041*pm4826)*
       Log[m]^3 + (-3.215049 + 0.007913*pm4833 + 
        (-5.417487 + 0.003744*pm4832)*Log[m] + (2.917238 + 0.001851*pm4831)*
         Log[m]^2 + (-2.333342 + 0.000018*pm4830)*Log[m]^3)/m) + 
    ep^2*(0.810162 + 0.009356*pm4820 + (1.035805 + 0.007637*pm4819)*Log[m] + 
      (-0.781236 + 0.003457*pm4818)*Log[m]^2 + (0.797675 + 0.001007*pm4817)*
       Log[m]^3 + (0.310075 + 0.00003*pm4816)*Log[m]^4 + 
      (-0.633987 + 0.025146*pm4825 + (3.508761 + 0.023353*pm4824)*Log[m] + 
        (9.23927 + 0.00556*pm4823)*Log[m]^2 + (-3.16034 + 0.00185*pm4822)*
         Log[m]^3 + (1.70834 + 0.000014*pm4821)*Log[m]^4)/m)
 
FRm1ep2p100[38] = 3.327315 + 0.000814*pm4938 + 
    (0.312499 + 2.*^-6*pm4945 + (-0.999997 + 6.*^-6*pm4946)/m)/ep^2 + 
    (-0.848446 + 0.000243*pm4937)*Log[m] + 
    (-10.470342 + 0.001029*pm4941 + (3.774344 + 0.000311*pm4940)*Log[m] + 
      (-0.499998 + 3.*^-6*pm4939)*Log[m]^2)/m + 
    (0.52303 + 0.000262*pm4942 + (-3.774344 + 0.000311*pm4944 + 
        (0.999997 + 6.*^-6*pm4943)*Log[m])/m)/ep + 
    ep*(9.893936 + 0.00201*pm4932 + (-4.243115 + 0.000681*pm4931)*Log[m] + 
      (0.424223 + 0.000122*pm4930)*Log[m]^2 + 
      (-22.074027 + 0.00282*pm4936 + (10.470342 + 0.001029*pm4935)*Log[m] + 
        (-1.887172 + 0.000156*pm4934)*Log[m]^2 + (0.166666 + 1.*^-6*pm4933)*
         Log[m]^3)/m) + ep^2*(23.860277 + 0.004299*pm4924 + 
      (-12.007125 + 0.00159*pm4923)*Log[m] + (2.121558 + 0.00034*pm4922)*
       Log[m]^2 + (-0.141408 + 0.00004*pm4921)*Log[m]^3 + 
      (-40.029808 + 0.006123*pm4929 + (22.074027 + 0.00282*pm4928)*Log[m] + 
        (-5.235171 + 0.000514*pm4927)*Log[m]^2 + (0.629057 + 0.000052*pm4926)*
         Log[m]^3 - 0.041667*Log[m]^4)/m)
 
FRm1ep2p100[39] = -0.334694 + 0.000053*pm5025 + (0.3125 + 2.*^-6*pm5032)/
     (ep^2*m) + (0.127606 + 5.*^-6*pm5024)*Log[m] + 
    (0.403131 + 0.000441*pm5028 + (-0.064811 + 0.000127*pm5027)*Log[m] + 
      (0.15625 + 1.*^-6*pm5026)*Log[m]^2)/m + 
    (-0.074405 + 5.*^-6*pm5029 + (0.064811 + 0.000127*pm5031 + 
        (-0.3125 + 2.*^-6*pm5030)*Log[m])/m)/ep + 
    ep*(-0.279547 + 0.000152*pm5019 + (0.221506 + 0.000052*pm5018)*Log[m] + 
      (-0.063803 + 3.*^-6*pm5017)*Log[m]^2 + 
      (-0.642504 + 0.001122*pm5023 + (-0.403131 + 0.000441*pm5022)*Log[m] + 
        (0.032406 + 0.000064*pm5021)*Log[m]^2 - 0.052083*Log[m]^3)/m) + 
    ep^2*(-0.208194 + 0.000401*pm5011 + (0.242544 + 0.00014*pm5010)*Log[m] + 
      (-0.110753 + 0.000026*pm5009)*Log[m]^2 + (0.021268 + 1.*^-6*pm5008)*
       Log[m]^3 + (-0.798115 + 0.002654*pm5016 + (0.642504 + 0.001122*pm5015)*
         Log[m] + (0.201566 + 0.00022*pm5014)*Log[m]^2 + 
        (-0.010802 + 0.000021*pm5013)*Log[m]^3 + 0.013021*Log[m]^4)/m)
 
FRm1ep2p100[40] = -0.444811 + 0.000086*pm5091 + 
    (0.092315 + 0.000013*pm5092 - 0.079368*Log[m])/ep + 
    (0.029406 + 0.00002*pm5090)*Log[m] + 0.079368*Log[m]^2 + 
    ep*(0.133696 + 0.00043*pm5089 + (0.315096 + 0.000046*pm5088)*Log[m] + 
      (-0.029406 + 0.00002*pm5087)*Log[m]^2 - 0.052912*Log[m]^3) + 
    ep^2*(-2.983852 + 0.001435*pm5086 + (1.67914 + 0.000198*pm5085)*Log[m] + 
      (-0.315096 + 0.000046*pm5084)*Log[m]^2 + (0.019604 + 0.000013*pm5083)*
       Log[m]^3 + 0.026456*Log[m]^4)
 
FRm1ep2p100[41] = 1.586275 + 0.000158*pm5137 + (-0.666582 + 9.*^-6*pm5136)*
     Log[m] + ep*(0.75747 + 0.000365*pm5135 + (-2.016573 + 0.000112*pm5134)*
       Log[m] + (0.333291 + 4.*^-6*pm5133)*Log[m]^2) + 
    ep^2*(9.00909 + 0.001264*pm5132 + (-5.418845 + 0.000282*pm5131)*Log[m] + 
      (1.008287 + 0.000056*pm5130)*Log[m]^2 + (-0.111097 + 2.*^-6*pm5129)*
       Log[m]^3)
 
FRm1ep2p100[42] = -0.304139 + 0.000108*pm5327 + (0.326245 + 0.00004*pm5326)*
     Log[m] + (-0.121954 + 1.*^-6*pm5325)*Log[m]^2 + 
    (-0.45726 + 0.000097*pm5330 + (1.095261 + 0.000033*pm5329)*Log[m] + 
      (-0.291604 + 5.*^-6*pm5328)*Log[m]^2)/m + 
    (-0.073777 + 0.000027*pm5332 + (0.02464 + 2.*^-6*pm5331)*Log[m] + 
      (-0.576049 + 0.000032*pm5334 + (0.145802 + 4.*^-6*pm5333)*Log[m])/m)/
     ep + ep*(-0.796461 + 0.00036*pm5320 + (1.137954 + 0.000141*pm5319)*
       Log[m] + (-0.509352 + 0.000055*pm5318)*Log[m]^2 + 0.162398*Log[m]^3 + 
      (-0.499204 + 0.000253*pm5324 + (2.163188 + 0.000099*pm5323)*Log[m] + 
        (-1.326449 + 0.000018*pm5322)*Log[m]^2 + (0.315904 + 5.*^-6*pm5321)*
         Log[m]^3)/m) + ep^2*(-1.821914 + 0.001126*pm5311 + 
      (3.232035 + 0.000486*pm5310)*Log[m] + (-1.866564 + 0.000191*pm5309)*
       Log[m]^2 + (0.537102 + 0.000054*pm5308)*Log[m]^3 - 0.137965*Log[m]^4 + 
      (1.576228 + 0.000496*pm5316 + (3.956964 + 0.00026*pm5315)*Log[m] + 
        (-3.640486 + 0.000058*pm5314)*Log[m]^2 + (1.220968 + 0.00001*pm5313)*
         Log[m]^3 + (-0.243003 + 3.*^-6*pm5312)*Log[m]^4)/m)
 
FRm1ep2p100[43] = -0.253757 + 0.0001*pm5525 + (0.260913 + 0.000035*pm5524)*
     Log[m] - 0.114426*Log[m]^2 + (-0.275226 + 0.000153*pm5528 + 
      (0.943774 + 0.00005*pm5527)*Log[m] + (-0.259056 + 1.*^-6*pm5526)*
       Log[m]^2)/m + (-0.064821 + 0.000024*pm5530 + 
      (0.020876 + 1.*^-6*pm5529)*Log[m] + (-0.525836 + 0.00005*pm5532 + 
        (0.129528 + 2.*^-6*pm5531)*Log[m])/m)/ep + 
    ep*(-0.620344 + 0.000316*pm5518 + (0.97164 + 0.000122*pm5517)*Log[m] + 
      (-0.381386 + 0.00005*pm5516)*Log[m]^2 + 0.154242*Log[m]^3 + 
      (-0.027255 + 0.000378*pm5522 + (1.640228 + 0.000154*pm5521)*Log[m] + 
        (-1.098794 + 0.000027*pm5520)*Log[m]^2 + 0.280644*Log[m]^3)/m) + 
    ep^2*(-1.429817 + 0.000956*pm5509 + (2.750211 + 0.00041*pm5508)*Log[m] + 
      (-1.52819 + 0.000171*pm5507)*Log[m]^2 + (0.391989 + 0.00005*pm5506)*
       Log[m]^3 - 0.131692*Log[m]^4 + (2.503542 + 0.000709*pm5514 + 
        (2.603675 + 0.000381*pm5513)*Log[m] + (-2.867617 + 0.000081*pm5512)*
         Log[m]^2 + (0.993172 + 0.000012*pm5511)*Log[m]^3 - 0.21588*Log[m]^4)/
       m)
 
FRm1ep2p100[44] = 1.074055 + ep^2*(6.18384 + 0.000165*pm5547) + 
    ep*(-0.380382 + 0.000114*pm5548) + 0.00001*pm5549
 
FRm1ep2p100[45] = 1.483152 + 0.00015*pm5636 + (-0.513585 + 0.000021*pm5635)*
     Log[m] + (0.049413 + 2.*^-6*pm5634)*Log[m]^2 + 
    ep*(0.590568 + 0.000386*pm5633 + (-1.618261 + 0.000139*pm5632)*Log[m] + 
      (0.500111 + 0.000011*pm5631)*Log[m]^2 + (-0.049413 + 1.*^-6*pm5630)*
       Log[m]^3) + ep^2*(8.778711 + 0.001155*pm5629 + 
      (-4.419301 + 0.000331*pm5628)*Log[m] + (1.64101 + 0.000072*pm5627)*
       Log[m]^2 + (-0.328916 + 4.*^-6*pm5626)*Log[m]^3 + 
      (0.028824 + 1.*^-6*pm5625)*Log[m]^4)
 
FRm1ep2p100[46] = 0.561972 + 0.000236*pm5969 + (-0.427366 + 0.000062*pm5968)*
     Log[m] + (0.176982 + 0.00001*pm5967)*Log[m]^2 - 0.02024*Log[m]^3 + 
    ep*(1.130285 + 0.000718*pm5966 + (-1.771754 + 0.00026*pm5965)*Log[m] + 
      (0.664207 + 0.000066*pm5964)*Log[m]^2 + (-0.242285 + 0.00001*pm5963)*
       Log[m]^3 + 0.030359*Log[m]^4) + ep^2*(2.914846 + 0.002037*pm5962 + 
      (-4.413122 + 0.000801*pm5961)*Log[m] + (2.249129 + 0.000232*pm5960)*
       Log[m]^2 + (-0.735035 + 0.00006*pm5959)*Log[m]^3 + 
      (0.201193 + 7.*^-6*pm5958)*Log[m]^4 - 0.025299*Log[m]^5)
 
FRm1ep2p100[47] = -0.5176 - 0.079366/ep^2 + 0.000056*pm6031 + 
    (0.042357 + 4.*^-6*pm6032 + 0.079366*Log[m])/ep + 
    (0.195758 + 4.*^-6*pm6030)*Log[m] - 0.079366*Log[m]^2 + 
    ep*(0.915996 + 0.000285*pm6029 + (0.390424 + 0.00003*pm6028)*Log[m] + 
      (-0.195758 + 4.*^-6*pm6027)*Log[m]^2 + 0.052911*Log[m]^3) + 
    ep^2*(-1.599823 + 0.000977*pm6026 + (0.121304 + 0.000136*pm6025)*Log[m] + 
      (-0.390424 + 0.00003*pm6024)*Log[m]^2 + (0.130505 + 3.*^-6*pm6023)*
       Log[m]^3 - 0.026455*Log[m]^4)
 
FRm1ep2p100[48] = -0.296638 + 0.000336*pm10256 + 
    (0.158122 + m*(0.018751 + 0.000021*pm10257) + 0.00008*pm10258)/ep + 
    (-0.079365 - 0.018896*m + 1.*^-6*pm10259)/ep^2 + 
    m*(-0.026384 + 0.000058*pm10255 + 0.006044*Log[m]) + 
    ep*(1.28402 + 0.000831*pm10254 + m*(0.06608 + 0.000124*pm10253 + 
        (0.040136 + 4.*^-6*pm10252)*Log[m] - 0.006044*Log[m]^2)) + 
    ep^2*(-1.282429 + 0.002454*pm10251 + m*(-0.13299 + 0.000256*pm10250 + 
        (0.170128 + 0.000012*pm10249)*Log[m] + (-0.040136 + 4.*^-6*pm10248)*
         Log[m]^2 + 0.004029*Log[m]^3))
 
FRm1ep2p100[49] = 0.005593 + 0.000206*pm10597 - (3.*^-6*m*Log[m])/ep^2 + 
    (0.102539 + 0.000061*pm10596)*Log[m] + (-0.042005 + 3.*^-6*pm10595)*
     Log[m]^2 + 0.027684*Log[m]^3 + m*(0.009904 + 0.000252*pm10594 + 
      (0.017955 + 0.000066*pm10593)*Log[m] + (0.002953 + 0.000018*pm10592)*
       Log[m]^2 + 0.019466*Log[m]^3) + (-0.099987 + 0.000077*pm10601 + 
      (0.05384 + 6.*^-6*pm10600)*Log[m] - 0.018456*Log[m]^2 + 
      m*(-0.028112 + 0.00008*pm10599 + (0.020693 + 0.000014*pm10598)*Log[m] - 
        0.012976*Log[m]^2))/ep + ep*(0.028384 + 0.000575*pm10591 + 
      (-0.124921 + 0.000179*pm10590)*Log[m] + (-0.096084 + 0.000031*pm10589)*
       Log[m]^2 + (0.024871 + 1.*^-6*pm10588)*Log[m]^3 - 0.024608*Log[m]^4 + 
      m*(0.131616 + 0.000665*pm10587 + (-0.099349 + 0.000388*pm10586)*
         Log[m] + (-0.029799 + 0.000073*pm10585)*Log[m]^2 + 
        (-0.019086 + 0.000018*pm10584)*Log[m]^3 - 0.017303*Log[m]^4)) + 
    ep^2*(0.729942 + 0.002009*pm10583 + (-0.787318 + 0.000809*pm10582)*
       Log[m] + (0.273884 + 0.000119*pm10581)*Log[m]^2 + 
      (0.057042 + 0.000012*pm10580)*Log[m]^3 - 0.012262*Log[m]^4 + 
      0.016149*Log[m]^5 + m*(0.479371 + 0.00247*pm10578 + 
        (-0.380083 + 0.001037*pm10577)*Log[m] + (0.142074 + 0.000551*pm10576)*
         Log[m]^2 + (0.02916 + 0.000066*pm10575)*Log[m]^3 + 
        (0.02075 + 0.000014*pm10574)*Log[m]^4 + 0.011355*Log[m]^5))
 
FRm1ep2p100[50] = 1/(ep^2*m) - (2*Log[m])/(ep*m) - 
    (Pi^2 - 12*Log[m]^2)/(6*m) + (ep*(Pi^2*Log[m] - 4*Log[m]^3 - 32*Zeta[3]))/
     (3*m) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[m]^2 - 80*Log[m]^4 - 
       2560*Log[m]*Zeta[3]))/(120*m)
 
FRm1ep2p100[51] = -0.028506 + 0.000509*pm10724 + (0.50977 + 0.000022*pm10723)*
     Log[m] + (-0.145802 + 2.*^-6*pm10722)*Log[m]^2 + 
    (-0.576047 + 0.000076*pm10727 + m*(-0.073779 + 5.*^-6*pm10725 + 
        0.02464*Log[m]) + (0.145802 + 2.*^-6*pm10726)*Log[m])/ep + 
    m*(-0.021311 + 0.00004*pm10721 + (0.064712 + 2.*^-6*pm10720)*Log[m] - 
      0.02464*Log[m]^2) + ep*(-3.101898 + 0.001502*pm10719 + 
      (1.410032 + 0.000168*pm10718)*Log[m] + (-0.50977 + 0.000022*pm10717)*
       Log[m]^2 + (0.097201 + 1.*^-6*pm10716)*Log[m]^3 + 
      m*(-0.159846 + 0.000106*pm10715 + (0.131442 + 0.000016*pm10714)*
         Log[m] + (-0.064712 + 2.*^-6*pm10713)*Log[m]^2 + 
        0.016427*Log[m]^3)) + ep^2*(1.866804 + 0.004191*pm10712 + 
      (2.433576 + 0.000802*pm10711)*Log[m] + (-1.410032 + 0.000168*pm10710)*
       Log[m]^2 + (0.339847 + 0.000015*pm10709)*Log[m]^3 + 
      (-0.048601 + 1.*^-6*pm10708)*Log[m]^4 + 
      m*(0.258345 + 0.000228*pm10707 + (0.051584 + 0.000054*pm10706)*Log[m] + 
        (-0.131442 + 0.000016*pm10705)*Log[m]^2 + (0.043141 + 1.*^-6*pm10704)*
         Log[m]^3 - 0.008213*Log[m]^4))
 
FRm1ep2p100[52] = 0.10744 + 0.000432*pm10846 + 
    (-0.525835 + 0.000047*pm10848 + m*(-0.064823 + 5.*^-6*pm10847 + 
        0.020876*Log[m]) + 0.129528*Log[m])/ep + 
    (0.435728 + 0.000018*pm10845)*Log[m] - 0.129528*Log[m]^2 + 
    m*(-0.005417 + 0.000036*pm10844 + (0.053016 + 2.*^-6*pm10843)*Log[m] - 
      0.020876*Log[m]^2) + ep*(-2.78292 + 0.001386*pm10842 + 
      (1.169786 + 0.00014*pm10841)*Log[m] + (-0.435728 + 0.000018*pm10840)*
       Log[m]^2 + 0.086352*Log[m]^3 + m*(-0.135678 + 0.000097*pm10839 + 
        (0.10542 + 0.000012*pm10838)*Log[m] + (-0.053016 + 2.*^-6*pm10837)*
         Log[m]^2 + 0.013917*Log[m]^3)) + 
    ep^2*(2.440688 + 0.003914*pm10836 + (1.888814 + 0.000646*pm10835)*
       Log[m] + (-1.169786 + 0.00014*pm10834)*Log[m]^2 + 
      (0.290485 + 0.000012*pm10833)*Log[m]^3 - 0.043176*Log[m]^4 + 
      m*(0.250293 + 0.000213*pm10832 + (0.030834 + 0.000044*pm10831)*Log[m] + 
        (-0.10542 + 0.000012*pm10830)*Log[m]^2 + (0.035344 + 1.*^-6*pm10829)*
         Log[m]^3 - 0.006959*Log[m]^4))
 
FRm1ep2p100[53] = -0.276366 + 0.000183*pm6544 - (4.*^-6*Log[m])/ep^2 + 
    (1.181843 + 0.000056*pm6543)*Log[m] + (-0.476349 + 0.000011*pm6542)*
     Log[m]^2 + 0.218019*Log[m]^3 + (-0.255888 + 0.000069*pm6546 + 
      (0.203345 + 0.000017*pm6545)*Log[m] - 0.145344*Log[m]^2)/ep + 
    ep*(-0.02592 + 0.0006*pm6541 + (2.639617 + 0.000188*pm6540)*Log[m] + 
      (-1.916572 + 0.000046*pm6539)*Log[m]^2 + (0.592703 + 8.*^-6*pm6538)*
       Log[m]^3 - 0.193796*Log[m]^4) + ep^2*(2.64579 + 0.002288*pm6537 + 
      (6.221556 + 0.000846*pm6536)*Log[m] + (-3.368065 + 0.000167*pm6535)*
       Log[m]^2 + (2.128347 + 0.000034*pm6534)*Log[m]^3 + 
      (-0.503238 + 5.*^-6*pm6533)*Log[m]^4 + 0.127179*Log[m]^5)
 
FRm1ep2p100[54] = -1.214498 + 0.000151*pm6609 + (-0.079365 + 1.*^-6*pm6612)/
     ep^2 + (0.9307 + 0.000026*pm6608)*Log[m] + (-0.225168 + 2.*^-6*pm6607)*
     Log[m]^2 + (-0.533692 + 0.000019*pm6611 + (0.225168 + 2.*^-6*pm6610)*
       Log[m])/ep + ep*(-2.438125 + 0.000687*pm6606 + 
      (2.506046 + 0.000052*pm6605)*Log[m] + (-0.9307 + 0.000026*pm6604)*
       Log[m]^2 + (0.150112 + 1.*^-6*pm6603)*Log[m]^3) + 
    ep^2*(-3.221528 + 0.002147*pm6602 + (4.355728 + 0.000212*pm6601)*Log[m] + 
      (-2.506046 + 0.000052*pm6600)*Log[m]^2 + (0.620467 + 0.000017*pm6599)*
       Log[m]^3 + (-0.075056 + 1.*^-6*pm6598)*Log[m]^4)
 
FRm1ep2p100[55] = -0.125908 + (0.018896 + 0.079364/m)/ep^2 + 4.*^-6*pm6696 + 
    (-0.007002 + 1.*^-6*pm6699 + (-0.108769 + 2.*^-6*pm6700 - 
        0.158728*Log[m])/m - 0.037792*Log[m])/ep + 
    (0.035208 + 2.*^-6*pm6695)*Log[m] + 0.037792*Log[m]^2 + 
    (-0.510852 + 0.000014*pm6698 + (0.217538 + 4.*^-6*pm6697)*Log[m] + 
      0.158728*Log[m]^2)/m + ep*(-0.182022 + 0.000016*pm6691 + 
      (0.144582 + 6.*^-6*pm6690)*Log[m] + (-0.035208 + 2.*^-6*pm6689)*
       Log[m]^2 - 0.025195*Log[m]^3 + (-2.069588 + 0.000116*pm6694 + 
        (1.021704 + 0.000028*pm6693)*Log[m] + (-0.217538 + 4.*^-6*pm6692)*
         Log[m]^2 - 0.105819*Log[m]^3)/m) + 
    ep^2*(-0.598545 + 0.000039*pm6684 + (0.62552 + 0.000028*pm6683)*Log[m] + 
      (-0.144582 + 6.*^-6*pm6682)*Log[m]^2 + (0.023472 + 1.*^-6*pm6681)*
       Log[m]^3 + 0.012597*Log[m]^4 + (-3.039712 + 0.001015*pm6688 + 
        (4.139176 + 0.000232*pm6687)*Log[m] + (-1.021704 + 0.000028*pm6686)*
         Log[m]^2 + (0.145025 + 3.*^-6*pm6685)*Log[m]^3 + 0.052909*Log[m]^4)/
       m)
 
FRm1ep2p100[56] = -0.652102 + 0.000413*pm10966 + 
    (-0.115758 + 0.000099*pm10968 + m*(-0.027562 + 0.000037*pm10967 + 
        0.018896*Log[m]) + 0.079364*Log[m])/ep + 
    (0.253094 + 0.000014*pm10965)*Log[m] - 0.079364*Log[m]^2 + 
    m*(-0.075296 + 0.00009*pm10964 + (0.04714 + 4.*^-6*pm10963)*Log[m] - 
      0.018896*Log[m]^2) + ep*(-0.070981 + 0.001018*pm10962 + 
      (0.65678 + 0.000102*pm10961)*Log[m] + (-0.253094 + 0.000014*pm10960)*
       Log[m]^2 + 0.052909*Log[m]^3 + m*(-0.038845 + 0.000272*pm10959 + 
        (0.08601 + 0.000016*pm10958)*Log[m] + (-0.04714 + 4.*^-6*pm10957)*
         Log[m]^2 + 0.012597*Log[m]^3)) + 
    ep^2*(-2.825673 + 0.002464*pm10956 + (0.975244 + 0.000476*pm10955)*
       Log[m] + (-0.65678 + 0.000102*pm10954)*Log[m]^2 + 
      (0.168729 + 9.*^-6*pm10953)*Log[m]^3 - 0.026455*Log[m]^4 + 
      m*(0.057096 + 0.000569*pm10952 + (-0.020526 + 0.000066*pm10951)*
         Log[m] + (-0.08601 + 0.000016*pm10950)*Log[m]^2 + 
        (0.031427 + 3.*^-6*pm10949)*Log[m]^3 - 0.006299*Log[m]^4))
 
FRm1ep2p100[57] = -0.599222 + 0.000427*pm11091 + 
    (-0.079365 + m*(-0.018897 + 1.*^-6*pm11095) + 1.*^-6*pm11096)/ep^2 + 
    (0.485892 + 0.00002*pm11090)*Log[m] - 0.129528*Log[m]^2 + 
    m*(-0.069061 + 0.000107*pm11089 + (0.061038 + 6.*^-6*pm11088)*Log[m] + 
      (-0.020876 + 2.*^-6*pm11087)*Log[m]^2) + 
    (-0.367711 + 0.00011*pm11094 + 0.129528*Log[m] + 
      m*(-0.046071 + 0.000041*pm11093 + (0.020876 + 2.*^-6*pm11092)*Log[m]))/
     ep + ep*(-1.148616 + 0.000978*pm11086 + (1.402588 + 0.000154*pm11085)*
       Log[m] + (-0.485892 + 0.00002*pm11084)*Log[m]^2 + 0.086352*Log[m]^3 + 
      m*(-0.036977 + 0.000244*pm11083 + (0.15341 + 0.000034*pm11082)*Log[m] + 
        (-0.061038 + 6.*^-6*pm11081)*Log[m]^2 + (0.013917 + 1.*^-6*pm11080)*
         Log[m]^3)) + ep^2*(-1.201105 + 0.002625*pm11079 + 
      (2.634672 + 0.000782*pm11078)*Log[m] + (-1.402588 + 0.000154*pm11077)*
       Log[m]^2 + (0.323928 + 0.000013*pm11076)*Log[m]^3 - 
      0.043176*Log[m]^4 + m*(0.053113 + 0.000486*pm11075 + 
        (0.228228 + 0.000126*pm11074)*Log[m] + (-0.15341 + 0.000034*pm11073)*
         Log[m]^2 + (0.040692 + 4.*^-6*pm11072)*Log[m]^3 + 
        (-0.006959 + 1.*^-6*pm11071)*Log[m]^4))
 
FRm1ep2p100[58] = -0.104502 + (0.018457 + 0.004395*m)/ep^2 + 
    0.000076*pm11211 + (-0.100608 + 5.*^-6*pm11213 + 
      m*(-0.01956 + 1.*^-6*pm11212 + 0.004394*Log[m]) + 0.018456*Log[m])/ep + 
    (0.070526 + 4.*^-6*pm11210)*Log[m] - 0.018456*Log[m]^2 + 
    m*(-0.011319 + 0.000012*pm11209 + 0.010018*Log[m] - 0.004394*Log[m]^2) + 
    ep*(-0.371971 + 0.000186*pm11208 + (0.20688 + 0.000026*pm11207)*Log[m] + 
      (-0.070526 + 4.*^-6*pm11206)*Log[m]^2 + 0.012304*Log[m]^3 + 
      m*(-0.029089 + 0.000036*pm11205 + (0.015306 + 4.*^-6*pm11204)*Log[m] - 
        0.010018*Log[m]^2 + 0.002929*Log[m]^3)) + 
    ep^2*(-0.311276 + 0.000472*pm11203 + (0.400262 + 0.000128*pm11202)*
       Log[m] + (-0.20688 + 0.000026*pm11201)*Log[m]^2 + 
      (0.047017 + 3.*^-6*pm11200)*Log[m]^3 - 0.006152*Log[m]^4 + 
      m*(0.060004 + 0.000094*pm11199 + (-0.01933 + 0.000012*pm11198)*Log[m] + 
        (-0.015306 + 4.*^-6*pm11197)*Log[m]^2 + 0.006679*Log[m]^3 - 
        0.001465*Log[m]^4))
 
FRm1ep2p100[59] = 1.4638 + 0.000147*pm6966 + (-0.503441 + 0.000032*pm6965)*
     Log[m] + (0.048022 + 2.*^-6*pm6964)*Log[m]^2 + 
    ep*(0.542157 + 0.000379*pm6963 + (-1.577303 + 0.000138*pm6962)*Log[m] + 
      (0.488434 + 0.000017*pm6961)*Log[m]^2 + (-0.048022 + 1.*^-6*pm6960)*
       Log[m]^3) + ep^2*(8.663434 + 0.001118*pm6959 + 
      (-4.315852 + 0.000325*pm6958)*Log[m] + (1.599052 + 0.000071*pm6957)*
       Log[m]^2 + (-0.32062 + 7.*^-6*pm6956)*Log[m]^3 + 
      (0.028013 + 1.*^-6*pm6955)*Log[m]^4)
 
FRm1ep2p100[60] = 1.568631 + 0.000151*pm7014 + (-0.636138 + 9.*^-6*pm7013)*
     Log[m] + ep*(0.723803 + 0.000349*pm7012 + (-1.885053 + 0.000107*pm7011)*
       Log[m] + (0.318069 + 4.*^-6*pm7010)*Log[m]^2) + 
    ep^2*(8.967823 + 0.001193*pm7009 + (-5.04078 + 0.000274*pm7008)*Log[m] + 
      (0.942527 + 0.000054*pm7007)*Log[m]^2 + (-0.106023 + 2.*^-6*pm7006)*
       Log[m]^3)
 
FRm1ep2p100[61] = 0.557628 + 0.000328*pm7345 + (-0.419507 + 0.000082*pm7344)*
     Log[m] + (0.168909 + 0.000011*pm7343)*Log[m]^2 - 0.018843*Log[m]^3 + 
    ep*(1.139538 + 0.00109*pm7342 + (-1.713917 + 0.00037*pm7341)*Log[m] + 
      (0.632301 + 0.000061*pm7340)*Log[m]^2 + (-0.22936 + 7.*^-6*pm7339)*
       Log[m]^3 + 0.028265*Log[m]^4) + ep^2*(2.996841 + 0.003339*pm7338 + 
      (-4.234825 + 0.001183*pm7337)*Log[m] + (2.150215 + 0.000267*pm7336)*
       Log[m]^2 + (-0.689684 + 0.000037*pm7335)*Log[m]^3 + 
      (0.189208 + 3.*^-6*pm7334)*Log[m]^4 - 0.023554*Log[m]^5)
 
FRm1ep2p100[62] = -0.224969 + 0.000086*pm7537 + (0.234545 + 0.00003*pm7536)*
     Log[m] - 0.099042*Log[m]^2 + (-0.218597 + 0.000077*pm7540 + 
      (0.884529 + 0.000029*pm7539)*Log[m] - 0.241188*Log[m]^2)/m + 
    (-0.059937 + 0.000022*pm7542 + (0.018884 + 1.*^-6*pm7541)*Log[m] + 
      (-0.497637 + 0.000029*pm7544 + (0.120594 + 1.*^-6*pm7543)*Log[m])/m)/
     ep + ep*(-0.543918 + 0.000259*pm7530 + (0.83794 + 0.000098*pm7529)*
       Log[m] + (-0.321843 + 0.000041*pm7528)*Log[m]^2 + 0.132826*Log[m]^3 + 
      (0.010732 + 0.000223*pm7534 + (1.480797 + 0.000078*pm7533)*Log[m] + 
        (-1.022603 + 0.000015*pm7532)*Log[m]^2 + 0.261287*Log[m]^3)/m) + 
    ep^2*(-1.290728 + 0.000749*pm7521 + (2.355811 + 0.000329*pm7520)*Log[m] + 
      (-1.28864 + 0.000134*pm7519)*Log[m]^2 + (0.320112 + 0.000041*pm7518)*
       Log[m]^3 - 0.113172*Log[m]^4 + (2.413453 + 0.000426*pm7526 + 
        (2.358812 + 0.000227*pm7525)*Log[m] + (-2.633698 + 0.000045*pm7524)*
         Log[m]^2 + (0.921206 + 7.*^-6*pm7523)*Log[m]^3 - 0.20099*Log[m]^4)/m)
 
FRm1ep2p100[63] = -0.304826 + 0.000087*pm7735 + (0.328108 + 0.000033*pm7734)*
     Log[m] - 0.110554*Log[m]^2 + (-0.502941 + 0.00016*pm7738 + 
      (1.120136 + 0.000053*pm7737)*Log[m] + (-0.291604 + 5.*^-6*pm7736)*
       Log[m]^2)/m + (-0.073779 + 0.000022*pm7740 + (0.02464 + 1.*^-6*pm7739)*
       Log[m] + (-0.576048 + 0.000053*pm7742 + (0.145802 + 4.*^-6*pm7741)*
         Log[m])/m)/ep + ep*(-0.807792 + 0.000297*pm7728 + 
      (1.089613 + 0.000116*pm7727)*Log[m] + (-0.502485 + 0.000046*pm7726)*
       Log[m]^2 + 0.145298*Log[m]^3 + (-0.728724 + 0.000392*pm7732 + 
        (2.299581 + 0.000162*pm7731)*Log[m] + (-1.3762 + 0.000028*pm7730)*
         Log[m]^2 + (0.315904 + 5.*^-6*pm7729)*Log[m]^3)/m) + 
    ep^2*(-1.87152 + 0.000929*pm7719 + (3.076289 + 0.000415*pm7718)*Log[m] + 
      (-1.782621 + 0.000159*pm7717)*Log[m]^2 + (0.523707 + 0.000045*pm7716)*
       Log[m]^3 - 0.122765*Log[m]^4 + (0.948144 + 0.000723*pm7724 + 
        (4.485238 + 0.000398*pm7723)*Log[m] + (-3.84475 + 0.000088*pm7722)*
         Log[m]^2 + (1.274865 + 0.000013*pm7721)*Log[m]^3 + 
        (-0.243003 + 3.*^-6*pm7720)*Log[m]^4)/m)
 
FRm1ep2p100[64] = -0.025486 + 0.000274*pm11554 + 
    (0.155787 + 0.000087*pm11553)*Log[m] + (-0.049688 + 5.*^-6*pm11552)*
     Log[m]^2 + 0.037204*Log[m]^3 + m*(-0.001337 + 0.000357*pm11551 + 
      (0.050899 + 0.00009*pm11550)*Log[m] + (0.011995 + 0.000024*pm11549)*
       Log[m]^2 + 0.032108*Log[m]^3) + (-0.115145 + 0.000112*pm11559 + 
      (0.057696 + 0.00001*pm11558)*Log[m] - 0.024804*Log[m]^2 + 
      m*(-0.032324 + 0.000144*pm11557 + (0.018796 + 0.000024*pm11556)*
         Log[m] - 0.021404*Log[m]^2))/ep + 
    ep*(-0.047788 + 0.000611*pm11547 + (-0.058641 + 0.000215*pm11546)*
       Log[m] + (-0.174841 + 0.000044*pm11545)*Log[m]^2 + 
      (0.033664 + 2.*^-6*pm11544)*Log[m]^3 - 0.03307*Log[m]^4 + 
      m*(0.101011 + 0.00087*pm11543 + (-0.090979 + 0.000243*pm11542)*Log[m] + 
        (-0.096464 + 0.000071*pm11541)*Log[m]^2 + 
        (-0.031306 + 0.000023*pm11540)*Log[m]^3 - 0.028541*Log[m]^4)) + 
    ep^2*(0.686812 + 0.001428*pm11538 + (-0.616432 + 0.000467*pm11537)*
       Log[m] + (0.1815 + 0.000114*pm11536)*Log[m]^2 + 
      (0.136114 + 0.000016*pm11535)*Log[m]^3 - 0.019373*Log[m]^4 + 
      0.021702*Log[m]^5 + m*(0.445782 + 0.002184*pm11533 + 
        (-0.244112 + 0.000662*pm11532)*Log[m] + (0.133076 + 0.000223*pm11531)*
         Log[m]^2 + (0.105747 + 0.000054*pm11530)*Log[m]^3 + 
        (0.031265 + 0.000017*pm11529)*Log[m]^4 + 0.01873*Log[m]^5))
 
FRm1ep2p100[65] = -0.122482 + 0.000107*pm8161 + 
    (0.005903 + 4.*^-6*pm8169 + (0.024801 + 2.*^-6*pm8170)/m)/ep^2 + 
    (0.097908 + 0.000027*pm8160)*Log[m] + (-0.074467 + 5.*^-6*pm8159)*
     Log[m]^2 + (-0.299358 + 0.000042*pm8164 + (0.224493 + 0.000012*pm8163)*
       Log[m] + (-0.086808 + 1.*^-6*pm8162)*Log[m]^2)/m + 
    (-0.022785 + 0.000025*pm8166 + (0.005908 + 4.*^-6*pm8165)*Log[m] + 
      (-0.120535 + 0.000012*pm8168 + (0.024803 + 2.*^-6*pm8167)*Log[m])/m)/
     ep + ep*(-0.330958 + 0.000353*pm8154 + (0.502839 + 0.000103*pm8153)*
       Log[m] + (-0.154245 + 0.000031*pm8152)*Log[m]^2 + 
      (0.105301 + 5.*^-6*pm8151)*Log[m]^3 + 
      (-0.235913 + 0.000122*pm8158 + (0.653482 + 0.000043*pm8157)*Log[m] + 
        (-0.268184 + 6.*^-6*pm8156)*Log[m]^2 + 0.103342*Log[m]^3)/m) + 
    ep^2*(-0.545463 + 0.001053*pm8145 + (1.095052 + 0.00036*pm8144)*Log[m] + 
      (-0.782371 + 0.00011*pm8143)*Log[m]^2 + (0.164688 + 0.000029*pm8142)*
       Log[m]^3 + (-0.091167 + 3.*^-6*pm8141)*Log[m]^4 + 
      (0.241453 + 0.000293*pm8150 + (0.679133 + 0.000123*pm8149)*Log[m] + 
        (-0.857927 + 0.000023*pm8148)*Log[m]^2 + (0.245332 + 2.*^-6*pm8147)*
         Log[m]^3 - 0.08164*Log[m]^4)/m)
 
FRm1ep2p100[66] = 2.875059 + 0.000432*pm8282 + (-1.849495 + 0.000137*pm8281)*
     Log[m] + (0.299106 + 0.000011*pm8280)*Log[m]^2 + 
    ep*(4.231634 + 0.001256*pm8279 + (-6.383191 + 0.000415*pm8278)*Log[m] + 
      (2.301694 + 0.000077*pm8277)*Log[m]^2 + (-0.299106 + 7.*^-6*pm8276)*
       Log[m]^3) + ep^2*(18.910017 + 0.003533*pm8275 + 
      (-17.565972 + 0.001266*pm8274)*Log[m] + (7.342818 + 0.000251*pm8273)*
       Log[m]^2 + (-1.685196 + 0.000035*pm8272)*Log[m]^3 + 
      (0.174478 + 3.*^-6*pm8271)*Log[m]^4)
 
FRm1ep2p100[67] = -0.279929 + 0.000141*pm8449 + (0.27736 + 0.000026*pm8448)*
     Log[m] - 0.098235*Log[m]^2 + (0.22682 + 0.000167*pm8452 + 
      (0.647407 + 0.00006*pm8451)*Log[m] + (-0.218704 + 3.*^-6*pm8450)*
       Log[m]^2)/m + (-0.073779 + 0.000022*pm8454 + (0.02464 + 1.*^-6*pm8453)*
       Log[m] + (-0.57605 + 0.000042*pm8456 + (0.145803 + 4.*^-6*pm8455)*
         Log[m])/m)/ep + ep*(-0.617799 + 0.000589*pm8442 + 
      (0.834865 + 0.000147*pm8441)*Log[m] + (-0.572771 + 0.000019*pm8440)*
       Log[m]^2 + 0.181933*Log[m]^3 + (2.105339 + 0.00055*pm8446 + 
        (-0.963848 + 0.000249*pm8445)*Log[m] + (-0.395061 + 0.000053*pm8444)*
         Log[m]^2 + (0.170104 + 1.*^-6*pm8443)*Log[m]^3)/m) + 
    ep^2*(-2.058557 + 0.002058*pm8433 + (3.045047 + 0.000624*pm8432)*Log[m] + 
      (-2.523963 + 0.000097*pm8431)*Log[m]^2 + (0.97071 + 0.000011*pm8430)*
       Log[m]^3 - 0.219649*Log[m]^4 + (8.872331 + 0.001606*pm8438 + 
        (-5.661331 + 0.00087*pm8437)*Log[m] + (1.218952 + 0.000223*pm8436)*
         Log[m]^2 + (0.179258 + 0.000034*pm8435)*Log[m]^3 + 
        (-0.091127 + 1.*^-6*pm8434)*Log[m]^4)/m)
 
FRm1ep2p100[68] = -0.57298 + 0.000822*pm11719 - (4.*^-6*m*Log[m])/ep^2 + 
    (1.872917 + 0.000278*pm11718)*Log[m] + (-0.798649 + 2.*^-6*pm11717)*
     Log[m]^2 + 0.294118*Log[m]^3 + m*(0.002144 + 0.000762*pm11716 + 
      (0.002677 + 0.000348*pm11715)*Log[m] + (-0.005614 + 0.000023*pm11714)*
       Log[m]^2 + 0.115335*Log[m]^3) + (-1.165546 + 0.000278*pm11723 + 
      (0.63892 + 3.*^-6*pm11722)*Log[m] - 0.196079*Log[m]^2 + 
      m*(-0.052734 + 0.000271*pm11721 + (0.096765 + 0.000019*pm11720)*
         Log[m] - 0.076888*Log[m]^2))/ep + 
    ep*(-4.118923 + 0.002407*pm11713 + (3.219303 + 0.000822*pm11712)*Log[m] + 
      (-2.455691 + 0.000139*pm11711)*Log[m]^2 + 0.745405*Log[m]^3 - 
      0.261438*Log[m]^4 + m*(0.183457 + 0.001469*pm11709 + 
        (-0.180934 + 0.000896*pm11708)*Log[m] + 
        (-0.011972 + 0.000359*pm11707)*Log[m]^2 + 
        (-0.06012 + 0.00002*pm11706)*Log[m]^3 - 0.102521*Log[m]^4)) + 
    ep^2*(3.364174 + 0.006025*pm11705 + (3.837603 + 0.002407*pm11704)*
       Log[m] + (-3.005284 + 0.000411*pm11703)*Log[m]^2 + 
      (2.284041 + 0.000046*pm11702)*Log[m]^3 - 0.545742*Log[m]^4 + 
      0.171569*Log[m]^5 + m*(0.427668 + 0.003929*pm11700 + 
        (-1.136529 + 0.001712*pm11699)*Log[m] + (1.120991 + 0.000779*pm11698)*
         Log[m]^2 + (0.012766 + 0.000329*pm11697)*Log[m]^3 + 
        (0.071135 + 0.000014*pm11696)*Log[m]^4 + 0.06728*Log[m]^5))
 
FRm1ep2p100[69] = 0.231051 + 0.000704*pm8780 + (0.028721 + 0.000691*pm8779)*
     Log[m] + (-0.178638 + 0.000072*pm8778)*Log[m]^2 + 0.192241*Log[m]^3 + 
    (-2.744573 + 0.000509*pm8784 + (3.833669 + 0.000197*pm8783)*Log[m] + 
      (-1.665636 + 0.000022*pm8782)*Log[m]^2 + 0.490196*Log[m]^3)/m + 
    (-0.052737 + 0.000247*pm8787 + (0.096782 + 0.000044*pm8786)*Log[m] - 
      0.076898*Log[m]^2 + (-1.165548 + 0.000147*pm8790 + 
        (0.638919 + 0.000035*pm8789)*Log[m] - 0.196079*Log[m]^2)/m)/ep + 
    ep*(1.890592 + 0.002285*pm8771 + (-1.322227 + 0.001801*pm8770)*Log[m] + 
      (0.415283 + 0.001317*pm8769)*Log[m]^2 + (0.000659 + 0.000091*pm8768)*
       Log[m]^3 - 0.256321*Log[m]^4 + (-6.325697 + 0.001564*pm8776 + 
        (9.702137 + 0.000737*pm8775)*Log[m] + (-7.278 + 0.000163*pm8774)*
         Log[m]^2 + (2.433684 + 0.000012*pm8773)*Log[m]^3 - 
        0.653595*Log[m]^4)/m) + ep^2*(6.272206 + 0.006358*pm8760 + 
      (-7.452843 + 0.00501*pm8759)*Log[m] + (4.811113 + 0.003328*pm8758)*
       Log[m]^2 + (-0.95913 + 0.001737*pm8757)*Log[m]^3 + 
      (0.225843 + 0.000089*pm8756)*Log[m]^4 + 0.2403*Log[m]^5 + 
      (-10.476661 + 0.004084*pm8766 + (21.344066 + 0.002454*pm8765)*Log[m] + 
        (-17.486144 + 0.000648*pm8764)*Log[m]^2 + 
        (9.720455 + 0.000102*pm8763)*Log[m]^3 + (-2.557186 + 5.*^-6*pm8762)*
         Log[m]^4 + 0.612745*Log[m]^5)/m)
 
FRm1ep2p100[70] = 5.142301 + 0.004454*pm12583 - (4.*^-6*m*Log[m])/ep^3 + 
    (-4.000915 + 0.001706*pm12582)*Log[m] + (6.*^-6*m*Log[m]^2)/ep^2 + 
    (1.748334 + 0.000277*pm12581)*Log[m]^2 - (7.*^-6*m*Log[m]^3)/ep + 
    (-0.31946 + 1.*^-6*pm12580)*Log[m]^3 + 0.049019*Log[m]^4 + 
    m*(-0.012801 + 0.006605*pm12579 + (-0.197911 + 0.00415*pm12578)*Log[m] + 
      (0.309774 + 0.002038*pm12577)*Log[m]^2 + (-0.048393 + 0.00007*pm12576)*
       Log[m]^3 + 0.019229*Log[m]^4) + ep*(12.308325 + 0.0117*pm12575 + 
      (-20.514479 + 0.004931*pm12574)*Log[m] + (11.154752 + 0.001285*pm12573)*
       Log[m]^2 + (-4.141723 + 0.000136*pm12572)*Log[m]^3 + 
      0.638918*Log[m]^4 - 0.098039*Log[m]^5 + 
      m*(1.184694 + 0.019762*pm12570 + (-1.361125 + 0.013191*pm12569)*
         Log[m] + (0.945902 + 0.006094*pm12568)*Log[m]^2 + 
        (-0.910955 + 0.002517*pm12567)*Log[m]^3 + 
        (0.096775 + 0.000063*pm12566)*Log[m]^4 - 0.038452*Log[m]^5)) + 
    ep^2*(45.989088 + 0.027079*pm12565 + (-60.062532 + 0.013594*pm12564)*
       Log[m] + (46.211348 + 0.003248*pm12563)*Log[m]^2 + 
      (-17.587684 + 0.000771*pm12562)*Log[m]^3 + (5.434625 + 0.00006*pm12561)*
       Log[m]^4 - 0.718783*Log[m]^5 + 0.106209*Log[m]^6 + 
      m*(-0.426653 + 0.056665*pm12559 + (-3.196668 + 0.042081*pm12558)*
         Log[m] + (4.575892 + 0.018929*pm12557)*Log[m]^2 + 
        (-1.602426 + 0.00718*pm12556)*Log[m]^3 + (1.28059 + 0.002414*pm12555)*
         Log[m]^4 + (-0.108868 + 0.000047*pm12554)*Log[m]^5 + 
        0.041654*Log[m]^6))
 
FRm1ep2p100[71] = 1.494198 + 0.001124*pm9738 + (-1.60064 + 0.000406*pm9737)*
     Log[m] + (1.040911 + 0.000148*pm9736)*Log[m]^2 - (3.*^-6*Log[m]^3)/ep + 
    (-0.285222 + 5.*^-6*pm9735)*Log[m]^3 + 0.045959*Log[m]^4 + 
    ep*(4.678079 + 0.003129*pm9734 + (-8.318577 + 0.001765*pm9733)*Log[m] + 
      (5.758202 + 0.000438*pm9732)*Log[m]^2 + (-2.667756 + 0.000104*pm9731)*
       Log[m]^3 + (0.563293 + 3.*^-6*pm9730)*Log[m]^4 - 0.091914*Log[m]^5) + 
    ep^2*(13.32353 + 0.009599*pm9729 + (-23.129702 + 0.004958*pm9728)*
       Log[m] + (21.724591 + 0.001881*pm9727)*Log[m]^2 + 
      (-10.050472 + 0.00038*pm9726)*Log[m]^3 + (3.626211 + 0.000059*pm9725)*
       Log[m]^4 + (-0.627453 + 2.*^-6*pm9724)*Log[m]^5 + 0.099572*Log[m]^6)
 
FRm1ep2p100[72] = 1.513088 + 0.000156*pm9831 + (-0.529614 + 0.000022*pm9830)*
     Log[m] + (0.051656 + 2.*^-6*pm9829)*Log[m]^2 + 
    ep*(0.670748 + 0.000377*pm9828 + (-1.685281 + 0.000145*pm9827)*Log[m] + 
      (0.518978 + 0.000012*pm9826)*Log[m]^2 + (-0.051657 + 1.*^-6*pm9825)*
       Log[m]^3) + ep^2*(8.973141 + 0.00117*pm9824 + 
      (-4.592832 + 0.000316*pm9823)*Log[m] + (1.71027 + 0.000075*pm9822)*
       Log[m]^2 + (-0.34244 + 5.*^-6*pm9821)*Log[m]^3 + 
      (0.030133 + 1.*^-6*pm9820)*Log[m]^4)
 
FRm1ep2p100[73] = 1.54092 + 0.00014*pm9879 + (-0.589395 + 8.*^-6*pm9878)*
     Log[m] + ep*(0.657041 + 0.000319*pm9877 + (-1.680608 + 0.000096*pm9876)*
       Log[m] + (0.294698 + 4.*^-6*pm9875)*Log[m]^2) + 
    ep^2*(8.838821 + 0.001076*pm9874 + (-4.45131 + 0.000252*pm9873)*Log[m] + 
      (0.840304 + 0.000048*pm9872)*Log[m]^2 + (-0.098232 + 1.*^-6*pm9871)*
       Log[m]^3)
 
FRm1ep2p100[74] = 2.744866 + 0.001021*pm10213 + 
    (-1.874323 + 0.000412*pm10212)*Log[m] + (0.452576 + 0.000095*pm10211)*
     Log[m]^2 + (-0.0729 + 5.*^-6*pm10210)*Log[m]^3 + 
    ep*(4.799954 + 0.002991*pm10209 + (-6.779668 + 0.001775*pm10208)*Log[m] + 
      (3.528061 + 0.000405*pm10207)*Log[m]^2 + (-0.712184 + 0.000065*pm10206)*
       Log[m]^3 + (0.109351 + 4.*^-6*pm10205)*Log[m]^4) + 
    ep^2*(19.668893 + 0.008499*pm10204 + (-18.849597 + 0.005185*pm10203)*
       Log[m] + (10.915622 + 0.001828*pm10202)*Log[m]^2 + 
      (-3.756256 + 0.000301*pm10201)*Log[m]^3 + (0.653414 + 0.000035*pm10200)*
       Log[m]^4 + (-0.091126 + 2.*^-6*pm10199)*Log[m]^5)
 
FRm1ep2p100[75] = 0.537885 + 0.000299*pm10813 + 
    (-0.526323 + 0.000147*pm10812)*Log[m] + (4.*^-6*Log[m]^2)/ep^2 + 
    (0.251425 + 0.000045*pm10811)*Log[m]^2 - (4.*^-6*Log[m]^3)/ep + 
    (-0.047921 + 1.*^-6*pm10810)*Log[m]^3 + 0.004617*Log[m]^4 + 
    ep*(1.852042 + 0.000789*pm10809 + (-2.510106 + 0.00044*pm10808)*Log[m] + 
      (1.618982 + 0.000127*pm10807)*Log[m]^2 + (-0.536418 + 0.000029*pm10806)*
       Log[m]^3 + (0.08534 + 1.*^-6*pm10805)*Log[m]^4 - 0.00923*Log[m]^5) + 
    ep^2*(5.452109 + 0.001894*pm10804 + (-7.073177 + 0.001225*pm10803)*
       Log[m] + (5.992509 + 0.000427*pm10802)*Log[m]^2 + 
      (-2.329776 + 0.000084*pm10801)*Log[m]^3 + (0.646917 + 0.000015*pm10800)*
       Log[m]^4 - 0.08682*Log[m]^5 + 0.009999*Log[m]^6)
 
FRm1ep2p100[76] = -0.06323 + 0.001362*pm1094 + 
    (0.002249 + 0.000083*pm1113 + (0.009446 + 0.00003*pm1115)/m + 
      (0.039682 + 1.*^-6*pm1116)/m^2)/ep^2 + (0.073092 + 0.00056*pm1093)*
     Log[m] + ((-3.*^-6 + 1.*^-6*pm1117)*Log[m])/ep^3 + 
    (-0.020791 + 0.000127*pm1092)*Log[m]^2 + (-0.003656 + 0.000016*pm1091)*
     Log[m]^3 - 0.000379*Log[m]^4 + (-0.519146 + 0.000118*pm1101 + 
      (0.521447 + 0.000102*pm1100)*Log[m] + (0.039682 + 4.*^-6*pm1099)*
       Log[m]^2)/m^2 + (-0.117231 + 0.000619*pm1098 + 
      (0.095596 + 0.000296*pm1097)*Log[m] + (0.012854 + 0.000036*pm1096)*
       Log[m]^2 - 0.005482*Log[m]^3)/m + 
    (-0.001676 + 0.000372*pm1105 + (-0.004501 + 0.00011*pm1104)*Log[m] + 
      3.*^-6*Log[m]^3 + (-0.148456 + 0.000034*pm1110 + 
        (-0.079365 + 3.*^-6*pm1109)*Log[m])/m^2 + 
      (-0.01644 + 0.000173*pm1108 + (-0.01889 + 0.000035*pm1107)*Log[m] + 
        (-8.*^-6 + 1.*^-6*pm1106)*Log[m]^2)/m)/ep + 
    ep*(0.024143 + 0.003948*pm1080 + (0.230921 + 0.002185*pm1079)*Log[m] + 
      (-0.128726 + 0.000702*pm1078)*Log[m]^2 + (0.092793 + 0.000126*pm1077)*
       Log[m]^3 + (0.008022 + 0.000012*pm1076)*Log[m]^4 + 0.000752*Log[m]^5 + 
      (-2.146784 + 0.000316*pm1089 + (2.107138 + 0.000354*pm1088)*Log[m] + 
        (-0.934332 + 0.000153*pm1087)*Log[m]^2 + (0.066138 + 4.*^-6*pm1086)*
         Log[m]^3)/m^2 + (0.546068 + 0.001929*pm1085 + 
        (-0.197672 + 0.001179*pm1084)*Log[m] + (0.04921 + 0.000424*pm1083)*
         Log[m]^2 + (0.001545 + 0.00004*pm1082)*Log[m]^3 + 0.013722*Log[m]^4)/
       m) + ep^2*(0.335154 + 0.011127*pm1063 + (-0.352378 + 0.006608*pm1062)*
       Log[m] + (-1.126026 + 0.002707*pm1061)*Log[m]^2 + 
      (0.10806 + 0.000732*pm1060)*Log[m]^3 + (-0.134183 + 0.000103*pm1059)*
       Log[m]^4 + (-0.009639 + 7.*^-6*pm1058)*Log[m]^5 - 0.000813*Log[m]^6 + 
      (-5.134548 + 0.000946*pm1074 + (7.260603 + 0.000948*pm1073)*Log[m] + 
        (-4.260106 + 0.000531*pm1072)*Log[m]^2 + (1.137213 + 0.000153*pm1071)*
         Log[m]^3 + (-0.155424 + 3.*^-6*pm1070)*Log[m]^4)/m^2 + 
      (1.908361 + 0.005425*pm1069 + (-2.702735 + 0.004049*pm1068)*Log[m] + 
        (0.519098 + 0.001659*pm1067)*Log[m]^2 + (-0.346094 + 0.000483*pm1066)*
         Log[m]^3 + (-0.011444 + 0.000036*pm1065)*Log[m]^4 - 
        0.017844*Log[m]^5)/m)
 
FRm1ep2p100[77] = -0.405391 + 0.000389*pm1330 + (0.873166 + 0.000075*pm1329)*
     Log[m] + (-0.352011 + 0.000012*pm1328)*Log[m]^2 + 0.1368*Log[m]^3 + 
    (-0.228042 + 0.000122*pm1332 + (0.191342 + 0.000023*pm1331)*Log[m] - 
      0.0912*Log[m]^2)/ep + ep*(-0.724617 + 0.000928*pm1327 + 
      (1.90984 + 0.000407*pm1326)*Log[m] + (-1.312717 + 0.000044*pm1325)*
       Log[m]^2 + (0.403766 + 6.*^-6*pm1324)*Log[m]^3 - 0.1216*Log[m]^4) + 
    ep^2*(-0.267701 + 0.002515*pm1323 + (3.996628 + 0.000843*pm1322)*Log[m] + 
      (-2.352527 + 0.000367*pm1321)*Log[m]^2 + (1.388957 + 0.000026*pm1320)*
       Log[m]^3 + (-0.330808 + 4.*^-6*pm1319)*Log[m]^4 + 0.0798*Log[m]^5)
 
FRm1ep2p100[78] = -0.32294 + 0.001641*pm2433 + (0.287663 + 0.000897*pm2432)*
     Log[m] + (-0.175123 - 6.*^-6/la + 0.000214*pm2431)*Log[m]^2 + 
    (0.153279 + 0.000017*pm2430)*Log[m]^3 - 0.000795*Log[m]^4 + 
    (-3.*^-6/la + (4.*^-6 + 1.*^-6*pm2445)*Log[m]^2)/ep^2 + 
    (-0.467766 + 0.000928*pm2437 + (0.946453 + 0.000346*pm2436)*Log[m] + 
      (-0.465013 + 0.000036*pm2435)*Log[m]^2 + (0.195969 + 1.*^-6*pm2434)*
       Log[m]^3)/m + (-0.083079 + 0.000471*pm2441 + 
      (0.079264 + 6.*^-6/la + 0.000163*pm2440)*Log[m] + 
      (-0.052383 + 0.000022*pm2439)*Log[m]^2 - 5.*^-6*Log[m]^3 + 
      (-0.228052 + 0.000272*pm2444 + (0.191343 + 0.00006*pm2443)*Log[m] + 
        (-0.091199 + 4.*^-6*pm2442)*Log[m]^2)/m)/ep + 
    ep*(-0.540001 + 0.005177*pm2423 + (0.158463 + 0.002783*pm2422)*Log[m] + 
      (-0.703826 + 0.001435*pm2421)*Log[m]^2 + 
      (0.254177 + 4.*^-6/la + 0.000236*pm2420)*Log[m]^3 + 
      (-0.201715 + 0.000011*pm2419)*Log[m]^4 + 0.001597*Log[m]^5 + 
      (-0.403748 + 0.002691*pm2428 + (1.292105 + 0.001326*pm2427)*Log[m] + 
        (-1.662268 + 0.00028*pm2426)*Log[m]^2 + (0.615973 + 0.000018*pm2425)*
         Log[m]^3 - 0.223926*Log[m]^4)/m) + 
    ep^2*(-1.141319 + 0.014385*pm2411 + (-1.601391 + 0.008729*pm2410)*
       Log[m] + (-0.209109 + 0.003868*pm2409)*Log[m]^2 + 
      (0.8852 + 0.001789*pm2408)*Log[m]^3 + (-0.266809 + 0.000213*pm2407)*
       Log[m]^4 + (0.178848 + 6.*^-6*pm2406)*Log[m]^5 - 0.001732*Log[m]^6 + 
      (1.025466 + 0.007114*pm2417 + (0.571261 + 0.003875*pm2416)*Log[m] + 
        (-1.688431 + 0.001222*pm2415)*Log[m]^2 + (1.910801 + 0.000181*pm2414)*
         Log[m]^3 + (-0.582278 + 8.*^-6*pm2413)*Log[m]^4 + 0.180905*Log[m]^5)/
       m)
 
FRm1ep2p100[79] = 0.331845 + 0.000106*pm2565 + (-0.16798 + 0.000032*pm2564)*
     Log[m] + (0.021258 + 3.*^-6*pm2563)*Log[m]^2 + 
    ep*(0.932852 + 0.000228*pm2562 + (-0.751023 + 0.000099*pm2561)*Log[m] + 
      (0.194104 + 0.000017*pm2560)*Log[m]^2 + (-0.021258 + 2.*^-6*pm2559)*
       Log[m]^3) + ep^2*(2.464153 + 0.000495*pm2558 + 
      (-2.135285 + 0.000219*pm2557)*Log[m] + (0.766778 + 0.000055*pm2556)*
       Log[m]^2 + (-0.138111 + 7.*^-6*pm2555)*Log[m]^3 + 
      (0.0124 + 1.*^-6*pm2554)*Log[m]^4)
 
FRm1ep2p100[80] = 2.831193 + 0.002818*pm3162 + (-1.811142 + 0.001344*pm3161)*
     Log[m] + (0.681036 + 0.000379*pm3160)*Log[m]^2 + 
    (-0.129383 + 0.000022*pm3159)*Log[m]^3 + 0.016727*Log[m]^4 + 
    ep*(5.154658 + 0.007191*pm3158 + (-8.61943 + 0.004159*pm3157)*Log[m] + 
      (4.547653 + 0.001086*pm3156)*Log[m]^2 + (-1.5724 + 0.000233*pm3155)*
       Log[m]^3 + (0.248584 + 0.000015*pm3154)*Log[m]^4 - 
      0.033457*Log[m]^5) + ep^2*(22.68015 + 0.025661*pm3153 + 
      (-24.985527 + 0.012178*pm3152)*Log[m] + (18.086599 + 0.003948*pm3151)*
       Log[m]^2 + (-6.839143 + 0.000713*pm3150)*Log[m]^3 + 
      (2.015758 + 0.000116*pm3149)*Log[m]^4 + (-0.270749 + 9.*^-6*pm3148)*
       Log[m]^5 + 0.036246*Log[m]^6)
 
FRm1ep2p100[81] = 6.112407 + 0.013222*pm3766 + (-5.151689 + 0.006887*pm3765)*
     Log[m] + (2.299088 + 0.003679*pm3764)*Log[m]^2 + 
    (-0.453834 + 0.000077*pm3763)*Log[m]^3 + 0.049021*Log[m]^4 + 
    ep*(16.48395 + 0.031961*pm3761 + (-25.180217 + 0.023116*pm3760)*Log[m] + 
      (15.104476 + 0.006431*pm3759)*Log[m]^2 + (-5.193897 + 0.002433*pm3758)*
       Log[m]^3 + (0.840474 + 0.000053*pm3757)*Log[m]^4 - 0.09804*Log[m]^5) + 
    ep^2*(56.125168 + 0.074529*pm3754 + (0.000736 + 0.002988*pm3755)/la + 
      (-73.007408 + 0.057324*pm3753)*Log[m] + (58.089784 + 0.022755*pm3752)*
       Log[m]^2 + (-22.809543 + 0.004284*pm3751)*Log[m]^3 + 
      (6.508028 + 0.001216*pm3750)*Log[m]^4 + (-0.886744 + 0.000031*pm3749)*
       Log[m]^5 + 0.10621*Log[m]^6)
 
FRm1ep2p100[82] = 0.527757 + 0.000915*pm4370 + (4.*^-6*Log[m])/ep^3 + 
    (-0.528238 + 0.000579*pm4369)*Log[m] - (4.*^-6*Log[m]^2)/ep^2 + 
    (0.240606 + 0.000232*pm4368)*Log[m]^2 + (3.*^-6*Log[m]^3)/ep + 
    (-0.044381 + 7.*^-6*pm4367)*Log[m]^3 + 0.003889*Log[m]^4 + 
    ep*(1.811384 + 0.002395*pm4366 + (-2.507338 + 0.001354*pm4365)*Log[m] + 
      (1.576335 + 0.000538*pm4364)*Log[m]^2 + (-0.501247 + 0.000153*pm4363)*
       Log[m]^3 + (0.07925 + 5.*^-6*pm4362)*Log[m]^4 - 0.00778*Log[m]^5) + 
    ep^2*(5.220419 + 0.007957*pm4361 + (-7.222953 + 0.003664*pm4360)*Log[m] + 
      (5.774847 + 0.001292*pm4359)*Log[m]^2 + (-2.249701 + 0.000357*pm4358)*
       Log[m]^3 + (0.596764 + 0.000077*pm4357)*Log[m]^4 + 
      (-0.080832 + 3.*^-6*pm4356)*Log[m]^5 + 0.008429*Log[m]^6)
 
FRm1ep2p100[83] = 8.566379 + 0.023838*pm5468 + (0.000505 + 0.008608*pm5472)/
     ep + (-6.657289 + 0.011623*pm5467)*Log[m] + (4.250544 + 0.002398*pm5466)*
     Log[m]^2 + (-1.164989 + 0.000167*pm5465)*Log[m]^3 + 
    (0.197619 + 2.*^-6*pm5464)*Log[m]^4 + 
    ep*(22.542477 + 0.056141*pm5462 + (-35.071418 + 0.037451*pm5461)*Log[m] + 
      (23.278004 + 0.01173*pm5460)*Log[m]^2 + (-11.01659 + 0.001591*pm5459)*
       Log[m]^3 + (2.329962 + 0.000087*pm5458)*Log[m]^4 + 
      (-0.395226 + 1.*^-6*pm5457)*Log[m]^5) + 
    ep^2*(71.98547 + 0.168027*pm5455 + (-0.002267 + 0.008695*pm5456)/la + 
      (-97.931254 + 0.095388*pm5453 + (0.000514 + 0.004259*pm5454)/la)*
       Log[m] + (89.562822 + 0.040333*pm5452)*Log[m]^2 + 
      (-41.052479 + 0.010082*pm5451)*Log[m]^3 + (15.117178 + 0.000876*pm5450)*
       Log[m]^4 + (-2.62122 + 0.00004*pm5449)*Log[m]^5 + 0.428158*Log[m]^6)
 
FRm1ep2p100[84] = 1.159063 + 0.004873*pm6693 + (-1.032776 + 0.002597*pm6692)*
     Log[m] + (0.71913 + 0.000527*pm6691)*Log[m]^2 + 
    ((-4.*^-6 + 1.*^-6*pm6698)*Log[m]^2)/ep^2 + (5.*^-6*Log[m]^3)/ep + 
    (-0.21566 + 0.000043*pm6690)*Log[m]^3 + 0.035861*Log[m]^4 + 
    ep*(3.573206 + 0.012406*pm6688 + (-5.013912 + 0.007851*pm6687)*Log[m] + 
      (3.783747 + 0.002741*pm6686)*Log[m]^2 + (-1.836084 + 0.000356*pm6685)*
       Log[m]^3 + (0.426074 + 0.000022*pm6684)*Log[m]^4 - 
      0.071728*Log[m]^5) + ep^2*(9.817484 + 0.034434*pm6682 + 
      (-13.47395 + 0.021899*pm6681)*Log[m] + (13.400974 + 0.008732*pm6680)*
       Log[m]^2 + (-6.609328 + 0.002394*pm6679)*Log[m]^3 + 
      (2.50391 + 0.000199*pm6678)*Log[m]^4 + (-0.474744 + 0.00001*pm6677)*
       Log[m]^5 + 0.077706*Log[m]^6)
 
FRm1ep2p100[85] = 1.623447 + 0.007912*pm8122 + (-1.825902 + 0.003771*pm8121)*
     Log[m] + (1.259096 + 0.001774*pm8120)*Log[m]^2 + 
    (-0.408535 + 0.000056*pm8119)*Log[m]^3 + (0.076593 + 1.*^-6*pm8118)*
     Log[m]^4 + ep*(6.468669 + 0.0224*pm8117 + (-9.340804 + 0.010271*pm8116)*
       Log[m] + (7.502892 + 0.003484*pm8115)*Log[m]^2 + 
      (-3.580747 + 0.001657*pm8114)*Log[m]^3 + (0.828599 + 0.000036*pm8113)*
       Log[m]^4 - 0.153185*Log[m]^5) + ep^2*(19.063432 + 0.058412*pm8111 + 
      (-26.236224 + 0.030916*pm8110)*Log[m] + (27.539482 + 0.009997*pm8109)*
       Log[m]^2 + (-13.49084 + 0.002802*pm8108)*Log[m]^3 + 
      (5.102568 + 0.001211*pm8107)*Log[m]^4 + (-0.942255 + 0.00002*pm8106)*
       Log[m]^5 + 0.165951*Log[m]^6)
 
FRm1ep2p100[86] = 0.244763 + 0.001381*pm9593 + (-0.275447 + 0.000663*pm9592)*
     Log[m] + (0.226271 + 0.000227*pm9591)*Log[m]^2 + 
    (-0.083204 + 0.000013*pm9590)*Log[m]^3 + 0.016905*Log[m]^4 + 
    ep*(1.040483 + 0.003842*pm9588 + (-1.452496 + 0.001893*pm9587)*Log[m] + 
      (1.302463 + 0.000557*pm9586)*Log[m]^2 + (-0.698035 + 0.000193*pm9585)*
       Log[m]^3 + (0.171558 + 6.*^-6*pm9584)*Log[m]^4 - 0.033813*Log[m]^5) + 
    ep^2*(3.128245 + 0.010231*pm9582 + (-3.948135 + 0.005973*pm9581)*Log[m] + 
      (4.79807 + 0.001763*pm9580)*Log[m]^2 + (-2.509307 + 0.000413*pm9579)*
       Log[m]^3 + (1.028858 + 0.000135*pm9578)*Log[m]^4 + 
      (-0.197501 + 2.*^-6*pm9577)*Log[m]^5 + 0.036632*Log[m]^6)
 
FRm1ep2p100[87] = -0.323874 + 0.002017*pm10703 + (-3.*^-6 + 1.*^-6*pm10723)/
     ep^4 + (0.313771 + 0.001125*pm10702)*Log[m] + 
    ((8.*^-6 + 1.*^-6*pm10720)*Log[m])/ep^3 - (0.000012*Log[m]^2)/ep^2 + 
    (-0.17676 + 0.00019*pm10701)*Log[m]^2 + (0.145377 + 0.00001*pm10700)*
     Log[m]^3 - 0.000581*Log[m]^4 + (-0.47481 + 0.001401*pm10707 + 
      (0.976928 + 0.00027*pm10706)*Log[m] + (-0.477097 + 0.000025*pm10705)*
       Log[m]^2 + (0.197418 + 1.*^-6*pm10704)*Log[m]^3)/m + 
    (-0.083088 + 0.00067*pm10711 + (0.079233 + 0.000185*pm10710)*Log[m] + 
      (-0.052412 + 0.000012*pm10709)*Log[m]^2 + 0.000013*Log[m]^3 + 
      (-0.228004 + 0.000237*pm10714 + (0.191345 + 0.000048*pm10713)*Log[m] + 
        (-0.091199 + 3.*^-6*pm10712)*Log[m]^2)/m)/ep + 
    ep*(-0.51922 + 0.006487*pm10693 + (0.379666 + 0.002977*pm10692)*Log[m] + 
      (-0.701594 + 0.001211*pm10691)*Log[m]^2 + (0.221408 + 0.000165*pm10690)*
       Log[m]^3 + (-0.18841 + 7.*^-6*pm10689)*Log[m]^4 + 0.001147*Log[m]^5 + 
      (-0.427689 + 0.003531*pm10698 + (1.47897 + 0.002411*pm10697)*Log[m] + 
        (-1.770987 + 0.000193*pm10696)*Log[m]^2 + 
        (0.637816 + 0.00001*pm10695)*Log[m]^3 - 0.227547*Log[m]^4)/m) + 
    ep^2*(-0.96479 + 0.017412*pm10681 + (-0.716972 + 0.009884*pm10680)*
       Log[m] + (-0.199944 + 0.003071*pm10679)*Log[m]^2 + 
      (0.81481 + 0.001072*pm10678)*Log[m]^3 + (-0.195206 + 0.000125*pm10677)*
       Log[m]^4 + (0.166084 + 4.*^-6*pm10676)*Log[m]^5 - 0.001239*Log[m]^6 + 
      (1.004368 + 0.010154*pm10687 + (1.216354 + 0.005169*pm10686)*Log[m] + 
        (-2.086474 + 0.002372*pm10685)*Log[m]^2 + 
        (2.076419 + 0.000121*pm10684)*Log[m]^3 + (-0.601643 + 5.*^-6*pm10683)*
         Log[m]^4 + 0.185611*Log[m]^5)/m)
 
FRm1ep2p100[88] = -0.061376 + 0.001741*pm1091 + (7.*^-6*Log[m])/ep^3 + 
    (0.057556 + 0.000608*pm1090)*Log[m] + (-0.015029 + 0.000148*pm1089)*
     Log[m]^2 + (-0.003166 + 0.000014*pm1088)*Log[m]^3 - 0.000327*Log[m]^4 + 
    (0.002248 + 0.000099*pm1108 + (0.009447 + 0.000028*pm1110)/m + 
      (0.039682 + 1.*^-6*pm1111)/m^2 - 0.000013*Log[m]^2)/ep^2 + 
    (-0.558612 + 0.000118*pm1098 + (0.534988 + 0.000117*pm1097)*Log[m] + 
      (0.039682 + 4.*^-6*pm1096)*Log[m]^2)/m^2 + 
    (-0.119688 + 0.000489*pm1095 + (0.086374 + 0.000224*pm1094)*Log[m] + 
      (0.018446 + 0.000048*pm1093)*Log[m]^2 - 0.005112*Log[m]^3)/m + 
    (-0.001689 + 0.000457*pm1101 + (-0.004485 + 0.000146*pm1100)*Log[m] + 
      0.000015*Log[m]^3 + (-0.148455 + 0.000039*pm1106 + 
        (-0.079365 + 3.*^-6*pm1105)*Log[m])/m^2 + 
      (-0.016432 + 0.000124*pm1104 + (-0.018891 + 0.000044*pm1103)*Log[m] + 
        (-9.*^-6 + 1.*^-6*pm1102)*Log[m]^2)/m)/ep + 
    ep*(0.023872 + 0.005526*pm1078 + (0.185932 + 0.002341*pm1077)*Log[m] + 
      (-0.108203 + 0.000622*pm1076)*Log[m]^2 + (0.069823 + 0.000123*pm1075)*
       Log[m]^3 + (0.007257 + 9.*^-6*pm1074)*Log[m]^4 + 0.000637*Log[m]^5 + 
      (-2.334835 + 0.00031*pm1087 + (2.25381 + 0.000354*pm1086)*Log[m] + 
        (-0.981727 + 0.000176*pm1085)*Log[m]^2 + (0.066138 + 4.*^-6*pm1084)*
         Log[m]^3)/m^2 + (0.502596 + 0.00158*pm1083 + 
        (-0.196584 + 0.000925*pm1082)*Log[m] + (0.043862 + 0.000322*pm1081)*
         Log[m]^2 + (-0.010683 + 0.000043*pm1080)*Log[m]^3 + 0.0128*Log[m]^4)/
       m) + ep^2*(0.335987 + 0.016571*pm1062 + (-0.160363 + 0.007253*pm1061)*
       Log[m] + (-0.83885 + 0.002296*pm1060)*Log[m]^2 + 
      (0.092004 + 0.000588*pm1059)*Log[m]^3 + (-0.102308 + 0.00009*pm1058)*
       Log[m]^4 + (-0.008961 + 5.*^-6*pm1057)*Log[m]^5 - 0.000685*Log[m]^6 + 
      (-5.672945 + 0.000916*pm1073 + (8.017035 + 0.00093*pm1072)*Log[m] + 
        (-4.53666 + 0.000531*pm1071)*Log[m]^2 + (1.220719 + 0.000176*pm1070)*
         Log[m]^3 + (-0.155424 + 3.*^-6*pm1069)*Log[m]^4)/m^2 + 
      (1.790606 + 0.005511*pm1068 + (-2.379392 + 0.003296*pm1067)*Log[m] + 
        (0.557137 + 0.001283*pm1066)*Log[m]^2 + (-0.306968 + 0.000377*pm1065)*
         Log[m]^3 + (0.002816 + 0.000034*pm1064)*Log[m]^4 - 
        0.016646*Log[m]^5)/m)
 
FRm1ep2p100[89] = -0.003854 + 0.000206*pm12933 - (3.*^-6*m*Log[m])/ep^2 + 
    (0.113217 + 0.000055*pm12932)*Log[m] + (-0.050606 + 3.*^-6*pm12931)*
     Log[m]^2 + 0.027684*Log[m]^3 + m*((0.027238 + 0.000052*pm12929)*Log[m] + 
      (-0.007246 + 0.000018*pm12928)*Log[m]^2 + 0.019466*Log[m]^3) + 
    (-0.099987 + 0.000075*pm12937 + (0.053841 + 6.*^-6*pm12936)*Log[m] - 
      0.018456*Log[m]^2 + m*(-0.028102 + 0.000074*pm12935 + 
        (0.020694 + 0.000014*pm12934)*Log[m] - 0.012976*Log[m]^2))/ep + 
    ep*(0.00908 + 0.000453*pm12927 + (-0.045501 + 0.000154*pm12926)*Log[m] + 
      (-0.132078 + 0.000028*pm12925)*Log[m]^2 + (0.037772 + 1.*^-6*pm12924)*
       Log[m]^3 - 0.024608*Log[m]^4 + m*(0.076672 + 0.000477*pm12923 + 
        (-0.026428 + 0.000166*pm12922)*Log[m] + (-0.060575 + 0.00005*pm12921)*
         Log[m]^2 + (-0.003789 + 0.000018*pm12920)*Log[m]^3 - 
        0.017303*Log[m]^4)) + ep^2*(0.709552 + 0.001012*pm12919 + 
      (-0.549831 + 0.000323*pm12918)*Log[m] + (0.126859 + 0.000082*pm12917)*
       Log[m]^2 + (0.105272 + 0.000011*pm12916)*Log[m]^3 - 0.02373*Log[m]^4 + 
      0.016149*Log[m]^5 + m*(0.302903 + 0.001126*pm12914 + 
        (-0.133967 + 0.00041*pm12913)*Log[m] + (0.022944 + 0.000175*pm12912)*
         Log[m]^2 + (0.069312 + 0.000044*pm12911)*Log[m]^3 + 
        (0.007152 + 0.000014*pm12910)*Log[m]^4 + 0.011355*Log[m]^5))
 
FRm1ep2p100[90] = 0.248585 + 0.004902*pm1650 + (0.224061 + 0.005423*pm1649)*
     Log[m] + (-0.183998 + 0.000259*pm1648)*Log[m]^2 + 
    (0.48828 + 1.*^-6*pm1647)*Log[m]^3 + 
    (-3.997402 + 0.003267*pm1654 + (5.255774 + 0.001304*pm1653)*Log[m] + 
      (-2.144814 + 0.000141*pm1652)*Log[m]^2 + 0.78125*Log[m]^3)/m + 
    (-0.061786 + 0.001624*pm1657 + (0.063752 + 0.000255*pm1656)*Log[m] + 
      (-0.195312 + 2.*^-6*pm1655)*Log[m]^2 + 
      (-1.450877 + 0.001041*pm1660 + (0.726967 + 0.000278*pm1659)*Log[m] - 
        0.3125*Log[m]^2)/m)/ep + ep*(2.291955 + 0.016428*pm1641 + 
      (-1.821458 + 0.013243*pm1640)*Log[m] + (-0.300354 + 0.010571*pm1639)*
       Log[m]^2 + (0.103516 + 0.000288*pm1638)*Log[m]^3 - 0.65104*Log[m]^4 + 
      (-10.594667 + 0.008825*pm1646 + (14.461908 + 0.004711*pm1645)*Log[m] + 
        (-10.623144 + 0.001022*pm1644)*Log[m]^2 + 
        (3.393167 + 0.000051*pm1643)*Log[m]^3 - 1.041667*Log[m]^4)/m) + 
    ep^2*(8.329219 + 0.04766*pm1630 + (-9.370442 + 0.039421*pm1629)*Log[m] + 
      (6.666564 + 0.024397*pm1628)*Log[m]^2 + (0.352332 + 0.013979*pm1627)*
       Log[m]^3 + (0.053146 + 0.000268*pm1626)*Log[m]^4 + 0.61035*Log[m]^5 + 
      (-20.26196 + 0.022981*pm1636 + (36.073731 + 0.013201*pm1635)*Log[m] + 
        (-26.432763 + 0.004134*pm1634)*Log[m]^2 + 
        (14.698839 + 0.000628*pm1633)*Log[m]^3 + 
        (-3.741723 + 0.000017*pm1632)*Log[m]^4 + 0.976562*Log[m]^5)/m)
 
FRm1ep2p100[91] = -0.007491 + 0.021548*pm645 + (0.3125 + 2.*^-6*pm660)/
     (ep^2*m^2) + (0.013641 + 0.008753*pm644)*Log[m] + 
    (-0.221413 + 0.000707*pm643)*Log[m]^2 + 
    (-0.006059 + 0.007624*pm648 + (0.006714 + 0.002268*pm647)*Log[m] + 
      (-0.195311 + 0.000309*pm646)*Log[m]^2)/m + 
    (-1.87572 + 0.000462*pm651 + (0.742999 + 0.00024*pm650)*Log[m] + 
      (-0.3125 + 4.*^-6*pm649)*Log[m]^2)/m^2 + 
    (-0.008992 + 0.005658*pm653 + (-0.074437 + 0.001967*pm655)/m + 
      (0.064812 + 0.00012*pm657 + (-0.3125 + 4.*^-6*pm656)*Log[m])/m^2)/ep + 
    ep*(0.305549 + 0.073335*pm634 + (0.027182 + 0.035351*pm633)*Log[m] + 
      (0.237015 + 0.013426*pm632)*Log[m]^2 + (0.496074 + 0.00043*pm631)*
       Log[m]^3 + (0.846124 + 0.023214*pm638 + (-0.837134 + 0.009646*pm637)*
         Log[m] + (0.378179 + 0.002427*pm636)*Log[m]^2 + 
        (0.48828 + 0.000356*pm635)*Log[m]^3)/m + 
      (-6.805519 + 0.001413*pm642 + (7.025958 + 0.000924*pm641)*Log[m] + 
        (-2.488243 + 0.00024*pm640)*Log[m]^2 + (1.041667 + 3.*^-6*pm639)*
         Log[m]^3)/m^2) + ep^2*(1.555372 + 0.220478*pm620 + 
      (-1.378238 + 0.104805*pm619)*Log[m] + (0.143052 + 0.057824*pm618)*
       Log[m]^2 + (-0.739909 + 0.017005*pm617)*Log[m]^3 + 
      (-0.623129 + 0.000348*pm616)*Log[m]^4 + 
      (5.982158 + 0.066118*pm625 + (-6.35626 + 0.027888*pm624)*Log[m] + 
        (2.202511 + 0.01136*pm623)*Log[m]^2 + (-0.798776 + 0.002936*pm622)*
         Log[m]^3 + (-0.65104 + 0.000352*pm621)*Log[m]^4)/m + 
      (-18.285147 + 0.004409*pm630 + (19.484987 + 0.002826*pm629)*Log[m] + 
        (-13.574996 + 0.000924*pm628)*Log[m]^2 + (3.985822 + 0.00016*pm627)*
         Log[m]^3 + (-1.354167 + 1.*^-6*pm626)*Log[m]^4)/m^2)
 
FRm1ep2p100[92] = -0.251797 + 0.000186*pm849 + (0.270285 + 0.000049*pm848)*
     Log[m] + (-0.087348 + 2.*^-6*pm847)*Log[m]^2 + 
    (-0.383191 + 0.000387*pm852 + (1.004142 + 0.000124*pm851)*Log[m] + 
      (-0.259056 + 3.*^-6*pm850)*Log[m]^2)/m + 
    (-0.064823 + 0.000051*pm854 + (0.020874 + 3.*^-6*pm853)*Log[m] + 
      (-0.525836 + 0.000124*pm856 + (0.129528 + 5.*^-6*pm855)*Log[m])/m)/ep + 
    ep*(-0.638288 + 0.000566*pm842 + (0.844036 + 0.00017*pm841)*Log[m] + 
      (-0.384343 + 0.000053*pm840)*Log[m]^2 + 0.113627*Log[m]^3 + 
      (-0.579126 + 0.000944*pm846 + (1.957031 + 0.00039*pm845)*Log[m] + 
        (-1.21953 + 0.000063*pm844)*Log[m]^2 + (0.280644 + 1.*^-6*pm843)*
         Log[m]^3)/m) + ep^2*(-1.496333 + 0.001551*pm833 + 
      (2.364007 + 0.000553*pm832)*Log[m] + (-1.341122 + 0.000191*pm831)*
       Log[m]^2 + (0.386056 + 0.00005*pm830)*Log[m]^3 - 0.09559*Log[m]^4 + 
      (0.9996 + 0.001796*pm838 + (3.839246 + 0.000954*pm837)*Log[m] + 
        (-3.339276 + 0.000208*pm836)*Log[m]^2 + (1.123969 + 0.000025*pm835)*
         Log[m]^3 - 0.21588*Log[m]^4)/m)
 
FRm1ep2p100[93] = -0.619375 + 0.00335*pm1958 + (0.772586 + 0.001916*pm1957)*
     Log[m] + (-0.322 + 0.000323*pm1956)*Log[m]^2 + 
    ((5.*^-6 + 1.*^-6*pm1970)*Log[m]^2)/ep^2 + (0.334122 + 0.000018*pm1955)*
     Log[m]^3 - 0.000631*Log[m]^4 + (-0.422739 + 0.00123*pm1962 + 
      (1.3466 + 0.000606*pm1961)*Log[m] + (-0.642718 + 0.000215*pm1960)*
       Log[m]^2 + (0.317809 + 1.*^-6*pm1959)*Log[m]^3)/m + 
    (-0.134795 + 0.000962*pm1966 + (0.087687 + 0.000295*pm1965)*Log[m] + 
      (-0.133069 + 0.000022*pm1964)*Log[m]^2 - 7.*^-6*Log[m]^3 + 
      (-0.255869 + 0.000372*pm1969 + (0.203336 + 0.000219*pm1968)*Log[m] + 
        (-0.145355 + 4.*^-6*pm1967)*Log[m]^2)/m)/ep + 
    ep*(-1.554267 + 0.010549*pm1948 + (1.751212 + 0.005742*pm1947)*Log[m] + 
      (-1.949366 + 0.002945*pm1946)*Log[m]^2 + (0.559804 + 0.0003*pm1945)*
       Log[m]^3 + (-0.418718 + 0.000014*pm1944)*Log[m]^4 + 
      0.001271*Log[m]^5 + (-0.219166 + 0.003794*pm1953 + 
        (2.334109 + 0.00206*pm1952)*Log[m] + (-2.829986 + 0.000574*pm1951)*
         Log[m]^2 + (0.987201 + 0.000143*pm1950)*Log[m]^3 - 
        0.370583*Log[m]^4)/m) + ep^2*(-3.761793 + 0.028663*pm1936 + 
      (3.828745 + 0.018245*pm1935)*Log[m] + (-2.781904 + 0.00779*pm1934)*
       Log[m]^2 + (2.621732 + 0.003588*pm1933)*Log[m]^3 + 
      (-0.608504 + 0.000244*pm1932)*Log[m]^4 + (0.363617 + 0.00001*pm1931)*
       Log[m]^5 - 0.00138*Log[m]^6 + (2.299597 + 0.011047*pm1942 + 
        (3.823854 + 0.005466*pm1941)*Log[m] + (-4.42421 + 0.00233*pm1940)*
         Log[m]^2 + (3.682302 + 0.000387*pm1939)*Log[m]^3 + 
        (-1.017023 + 0.000071*pm1938)*Log[m]^4 + 0.306126*Log[m]^5)/m)
 
FRm1ep2p100[94] = -0.034057 + 0.000979*pm3072 + 
    (0.018969 + 0.000434*pm3070 + (-0.000022 + 4.*^-6*pm3071)/la)*Log[m] + 
    (-0.012775 + 0.0001*pm3069)*Log[m]^2 + (-0.004156 + 0.00001*pm3068)*
     Log[m]^3 - 0.000368*Log[m]^4 + (0.002261 + 0.000056*pm3090 + 
      (0.009447 + 0.000027*pm3092)/m + (0.039682 + 1.*^-6*pm3093)/m^2 + 
      (-0.000032 + 0.00001*pm3089)*Log[m] + 4.*^-6*Log[m]^2)/ep^2 + 
    (-0.491231 + 0.00011*pm3079 + (0.464641 + 0.000126*pm3078)*Log[m] + 
      (0.039682 + 4.*^-6*pm3077)*Log[m]^2)/m^2 + 
    (-0.077756 + 0.000538*pm3076 + (0.033928 + 0.000219*pm3075)*Log[m] + 
      (0.023842 + 0.000039*pm3074)*Log[m]^2 - 0.005805*Log[m]^3)/m + 
    (-0.000332 + 0.000286*pm3082 + (0.000011 + 2.*^-6*pm3083)/la + 
      (-0.00454 + 0.00008*pm3081)*Log[m] + (0.000068 + 0.000011*pm3080)*
       Log[m]^2 - 9.*^-6*Log[m]^3 + (-0.010839 + 0.000145*pm3086 + 
        (-0.018893 + 0.000033*pm3085)*Log[m])/m + 
      (-0.125006 + 0.000042*pm3088 + (-0.079365 + 3.*^-6*pm3087)*Log[m])/m^2)/
     ep + ep*(0.111618 + 0.002867*pm3058 + (0.022667 + 0.001471*pm3057)*
       Log[m] + (0.013616 + 0.000505*pm3055 + (0.000022 + 4.*^-6*pm3056)/la)*
       Log[m]^2 + (0.058962 + 0.000104*pm3054)*Log[m]^3 + 
      (0.0097 + 8.*^-6*pm3053)*Log[m]^4 + 0.000749*Log[m]^5 + 
      (-2.09862 + 0.000316*pm3067 + (2.051667 + 0.00033*pm3066)*Log[m] + 
        (-0.876206 + 0.000189*pm3065)*Log[m]^2 + (0.066138 + 4.*^-6*pm3064)*
         Log[m]^3)/m^2 + (0.570844 + 0.0017*pm3063 + 
        (-0.360307 + 0.000992*pm3062)*Log[m] + (0.171698 + 0.000287*pm3061)*
         Log[m]^2 + (-0.023005 + 0.000047*pm3060)*Log[m]^3 + 
        0.014513*Log[m]^4)/m) + ep^2*(0.599498 + 0.008161*pm3041 + 
      (-0.710855 + 0.004751*pm3040)*Log[m] + (-0.485187 + 0.001703*pm3039)*
       Log[m]^2 + (-0.098024 + 0.000505*pm3037 + (-0.000015 + 3.*^-6*pm3038)/
         la)*Log[m]^3 + (-0.08693 + 0.000088*pm3036)*Log[m]^4 + 
      (-0.012177 + 5.*^-6*pm3035)*Log[m]^5 - 0.000815*Log[m]^6 + 
      (-5.254282 + 0.000869*pm3052 + (7.30839 + 0.000948*pm3051)*Log[m] + 
        (-4.233445 + 0.000495*pm3050)*Log[m]^2 + (1.115199 + 0.000189*pm3049)*
         Log[m]^3 + (-0.155424 + 3.*^-6*pm3048)*Log[m]^4)/m^2 + 
      (1.930797 + 0.005125*pm3047 + (-2.87913 + 0.003589*pm3046)*Log[m] + 
        (0.898194 + 0.001476*pm3045)*Log[m]^2 + (-0.481976 + 0.000333*pm3044)*
         Log[m]^3 + (0.017888 + 0.000045*pm3043)*Log[m]^4 - 
        0.018866*Log[m]^5)/m)
 
FRm1ep2p100[95] = -0.089021 + 0.000142*pm3365 + 
    (0.004393 + 6.*^-6*pm3373 + (0.018458 + 4.*^-6*pm3374)/m)/ep^2 + 
    (0.081889 + 0.000039*pm3364)*Log[m] + (-0.045179 + 9.*^-6*pm3363)*
     Log[m]^2 + (-0.206723 + 0.000101*pm3368 + (0.181307 + 0.000029*pm3367)*
       Log[m] + (-0.064595 + 2.*^-6*pm3366)*Log[m]^2)/m + 
    (-0.019561 + 0.000036*pm3370 + (0.004398 + 7.*^-6*pm3369)*Log[m] + 
      (-0.100607 + 0.000029*pm3372 + (0.018454 + 4.*^-6*pm3371)*Log[m])/m)/
     ep + ep*(-0.237001 + 0.000465*pm3358 + (0.310612 + 0.000125*pm3357)*
       Log[m] + (-0.113716 + 0.00004*pm3356)*Log[m]^2 + 
      (0.063005 + 9.*^-6*pm3355)*Log[m]^3 + 
      (-0.131987 + 0.000295*pm3362 + (0.462999 + 0.000101*pm3361)*Log[m] + 
        (-0.211704 + 0.000015*pm3360)*Log[m]^2 + (0.0769 + 1.*^-6*pm3359)*
         Log[m]^3)/m) + ep^2*(-0.375683 + 0.001359*pm3349 + 
      (0.676163 + 0.000387*pm3348)*Log[m] + (-0.465393 + 0.000126*pm3347)*
       Log[m]^2 + (0.113742 + 0.000035*pm3346)*Log[m]^3 + 
      (-0.054193 + 7.*^-6*pm3345)*Log[m]^4 + 
      (0.276328 + 0.000706*pm3354 + (0.434893 + 0.000296*pm3353)*Log[m] + 
        (-0.615913 + 0.000052*pm3352)*Log[m]^2 + (0.191618 + 7.*^-6*pm3351)*
         Log[m]^3 - 0.060751*Log[m]^4)/m)
 
FRm1ep2p100[96] = -1.113428 + 0.004281*pm3578 + (6.39753 + 0.000977*pm3577)*
     Log[m] + (-2.33877 + 0.000127*pm3576)*Log[m]^2 + 1.421568*Log[m]^3 + 
    (-2.523354 + 0.001474*pm3580 + (1.938947 + 0.000213*pm3579)*Log[m] - 
      1.035539*Log[m]^2)/ep + ep*(-6.170037 + 0.013466*pm3575 + 
      (7.723177 + 0.003553*pm3574)*Log[m] + (-8.533251 + 0.000674*pm3573)*
       Log[m]^2 + (2.321389 + 0.000063*pm3572)*Log[m]^3 - 
      1.183108*Log[m]^4) + ep^2*(7.087652 + 0.029832*pm3571 + 
      (11.496458 + 0.011194*pm3570)*Log[m] + (-5.75794 + 0.003012*pm3569)*
       Log[m]^2 + (8.18307 + 0.000382*pm3568)*Log[m]^3 + 
      (-1.822948 + 0.000028*pm3567)*Log[m]^4 + 0.741421*Log[m]^5)
 
FRm1ep2p100[97] = 0.173721 + 0.00039*pm13057 + 
    (-0.497636 + 0.000035*pm13059 + m*(-0.059937 + 4.*^-6*pm13058 + 
        0.018884*Log[m]) + 0.120594*Log[m])/ep + 
    (0.397202 + 0.000016*pm13056)*Log[m] - 0.120594*Log[m]^2 + 
    m*(0.001851 + 0.000035*pm13055 + (0.047184 + 2.*^-6*pm13054)*Log[m] - 
      0.018884*Log[m]^2) + ep*(-2.630623 + 0.001318*pm13053 + 
      (1.049038 + 0.000126*pm13052)*Log[m] + (-0.397202 + 0.000016*pm13051)*
       Log[m]^2 + 0.080396*Log[m]^3 + m*(-0.125037 + 0.000093*pm13050 + 
        (0.092934 + 0.000012*pm13049)*Log[m] + (-0.047184 + 2.*^-6*pm13048)*
         Log[m]^2 + 0.012589*Log[m]^3)) + 
    ep^2*(2.698424 + 0.003769*pm13047 + (1.628522 + 0.000574*pm13046)*
       Log[m] + (-1.049038 + 0.000126*pm13045)*Log[m]^2 + 
      (0.264801 + 0.000011*pm13044)*Log[m]^3 - 0.040198*Log[m]^4 + 
      m*(0.242237 + 0.000207*pm13043 + (0.022878 + 0.00004*pm13042)*Log[m] + 
        (-0.092934 + 0.000012*pm13041)*Log[m]^2 + (0.031456 + 1.*^-6*pm13040)*
         Log[m]^3 - 0.006295*Log[m]^4))
 
FRm1ep2p100[98] = -0.593846 + 0.196078/(ep^2*m) + 0.000032*pm3719 + 
    (-0.09337 + 1.*^-6*pm3722 + (0.354693 + 9.*^-6*pm3723 - 0.392156*Log[m])/
       m)/ep + (0.247128 + 2.*^-6*pm3718)*Log[m] + 
    (0.845688 + 0.000109*pm3721 + (-0.709386 + 0.000018*pm3720)*Log[m] + 
      0.392156*Log[m]^2)/m + ep*(-1.147513 + 0.000152*pm3714 + 
      (0.937762 + 0.000018*pm3713)*Log[m] + (-0.247128 + 2.*^-6*pm3712)*
       Log[m]^2 + (0.571171 + 0.000762*pm3717 + (-1.691376 + 0.000218*pm3716)*
         Log[m] + (0.709386 + 0.000018*pm3715)*Log[m]^2 - 0.261437*Log[m]^3)/
       m) + ep^2*(-3.185611 + 0.000528*pm3707 + (2.730884 + 0.00011*pm3706)*
       Log[m] + (-0.937762 + 0.000018*pm3705)*Log[m]^2 + 
      (0.164752 + 1.*^-6*pm3704)*Log[m]^3 + 
      (1.765465 + 0.004157*pm3711 + (-1.142342 + 0.001524*pm3710)*Log[m] + 
        (1.691376 + 0.000218*pm3709)*Log[m]^2 + (-0.472924 + 0.000012*pm3708)*
         Log[m]^3 + 0.130719*Log[m]^4)/m)
 
FRm1ep2p100[99] = -0.347704 + 0.00049*pm3933 - (4.*^-6*Log[m])/ep^2 + 
    (1.072469 + 0.00013*pm3932)*Log[m] + (-0.427758 + 0.000021*pm3931)*
     Log[m]^2 + 0.183819*Log[m]^3 + (-0.245866 + 0.000175*pm3935 + 
      (0.202807 + 0.00004*pm3934)*Log[m] - 0.122544*Log[m]^2)/ep + 
    ep*(-0.405776 + 0.001608*pm3930 + (2.378102 + 0.000495*pm3929)*Log[m] + 
      (-1.686572 + 0.000088*pm3928)*Log[m]^2 + (0.515406 + 0.00001*pm3927)*
       Log[m]^3 - 0.163396*Log[m]^4) + ep^2*(1.126615 + 0.005988*pm3926 + 
      (5.366267 + 0.002293*pm3925)*Log[m] + (-3.0063 + 0.000434*pm3924)*
       Log[m]^2 + (1.837644 + 0.000055*pm3923)*Log[m]^3 + 
      (-0.4317 + 5.*^-6*pm3922)*Log[m]^4 + 0.107229*Log[m]^5)
 
FRm1ep2p100[100] = -0.208284 + 0.000472*pm4100 + (0.195013 + 0.000142*pm4099)*
     Log[m] + (-0.089599 + 3.*^-6*pm4098)*Log[m]^2 + 
    (0.411834 + 0.000442*pm4103 + (0.482939 + 0.000112*pm4102)*Log[m] + 
      (-0.180891 + 4.*^-6*pm4101)*Log[m]^2)/m + 
    (-0.059939 + 0.000104*pm4105 + (0.018883 + 4.*^-6*pm4104)*Log[m] + 
      (-0.497639 + 0.000102*pm4107 + (0.120594 + 6.*^-6*pm4106)*Log[m])/m)/
     ep + ep*(-0.410353 + 0.002177*pm4093 + (0.63061 + 0.000518*pm4092)*
       Log[m] + (-0.476102 + 0.00012*pm4091)*Log[m]^2 + 
      (0.175217 + 1.*^-6*pm4090)*Log[m]^3 + 
      (2.340209 + 0.001442*pm4097 + (-1.336291 + 0.000541*pm4096)*Log[m] + 
        (-0.22677 + 0.000073*pm4095)*Log[m]^2 + (0.140693 + 2.*^-6*pm4094)*
         Log[m]^3)/m) + ep^2*(-1.687395 + 0.008232*pm4084 + 
      (2.59566 + 0.002293*pm4083)*Log[m] + (-2.268789 + 0.000348*pm4082)*
       Log[m]^2 + (0.88721 + 0.000076*pm4081)*Log[m]^3 + 
      (-0.21605 + 1.*^-6*pm4080)*Log[m]^4 + 
      (8.930237 + 0.004483*pm4089 + (-6.172725 + 0.001624*pm4088)*Log[m] + 
        (1.592602 + 0.000413*pm4087)*Log[m]^2 + (0.06579 + 0.00004*pm4086)*
         Log[m]^3 + (-0.075371 + 1.*^-6*pm4085)*Log[m]^4)/m)
 
FRm1ep2p100[101] = -0.223163 + 0.000208*pm4298 + (0.241097 + 0.000082*pm4297)*
     Log[m] + (-0.083364 + 1.*^-6*pm4296)*Log[m]^2 + 
    (-0.281381 + 0.000241*pm4301 + (0.920156 + 0.000093*pm4300)*Log[m] + 
      (-0.241188 + 2.*^-6*pm4299)*Log[m]^2)/m + 
    (-0.059938 + 0.000068*pm4303 + (0.018882 + 2.*^-6*pm4302)*Log[m] + 
      (-0.497636 + 0.000093*pm4305 + (0.120594 + 4.*^-6*pm4304)*Log[m])/m)/
     ep + ep*(-0.551914 + 0.000704*pm4291 + (0.758933 + 0.00018*pm4290)*
       Log[m] + (-0.329404 + 0.000082*pm4289)*Log[m]^2 + 0.109311*Log[m]^3 + 
      (-0.313928 + 0.000694*pm4295 + (1.663133 + 0.000245*pm4294)*Log[m] + 
        (-1.093858 + 0.000048*pm4293)*Log[m]^2 + (0.261287 + 1.*^-6*pm4292)*
         Log[m]^3)/m) + ep^2*(-1.310614 + 0.001697*pm4282 + 
      (2.126376 + 0.000892*pm4281)*Log[m] + (-1.182716 + 0.000192*pm4280)*
       Log[m]^2 + (0.324804 + 0.000063*pm4279)*Log[m]^3 - 0.09227*Log[m]^4 + 
      (1.530155 + 0.00132*pm4287 + (3.073734 + 0.000703*pm4286)*Log[m] + 
        (-2.904195 + 0.000138*pm4285)*Log[m]^2 + (0.998399 + 0.000021*pm4284)*
         Log[m]^3 - 0.20099*Log[m]^4)/m)
 
FRm1ep2p100[102] = -0.021978 + 0.001563*pm5398 + (0.000582 + 0.000681*pm5397)*
     Log[m] + (-0.018631 + 0.000111*pm5396)*Log[m]^2 + 
    (-0.00573 + 0.000013*pm5395)*Log[m]^3 - 0.000545*Log[m]^4 + 
    (0.002242 + 0.00008*pm5415 + (0.009451 + 0.000029*pm5417)/m + 
      (0.039682 + 1.*^-6*pm5418)/m^2 - 6.*^-6*Log[m]^2)/ep^2 + 
    (-0.420292 + 0.000107*pm5405 + (0.410474 + 0.000117*pm5404)*Log[m] + 
      (0.039682 + 4.*^-6*pm5403)*Log[m]^2)/m^2 + 
    (-0.053508 + 0.000619*pm5402 + (0.007015 + 0.0003*pm5401)*Log[m] + 
      (0.02242 + 0.000052*pm5400)*Log[m]^2 - 0.006885*Log[m]^3)/m + 
    (0.00039 + 0.000418*pm5408 + (-0.004476 + 0.000099*pm5407)*Log[m] + 
      9.*^-6*Log[m]^3 + (-0.00762 + 0.000173*pm5411 + 
        (-0.018903 + 0.000043*pm5410)*Log[m])/m + 
      (-0.111465 + 0.000039*pm5413 + (-0.079365 + 3.*^-6*pm5412)*Log[m])/m^2)/
     ep + ep*(0.159166 + 0.004698*pm5385 + (-0.02888 + 0.002638*pm5384)*
       Log[m] + (0.105759 + 0.000868*pm5383)*Log[m]^2 + 
      (0.075331 + 0.000118*pm5382)*Log[m]^3 + (0.013509 + 0.00001*pm5381)*
       Log[m]^4 + 0.001078*Log[m]^5 + (-1.79545 + 0.00033*pm5394 + 
        (1.810576 + 0.000321*pm5393)*Log[m] + (-0.767872 + 0.000176*pm5392)*
         Log[m]^2 + (0.066138 + 4.*^-6*pm5391)*Log[m]^3)/m^2 + 
      (0.646762 + 0.001737*pm5390 + (-0.444959 + 0.001193*pm5389)*Log[m] + 
        (0.271168 + 0.000368*pm5388)*Log[m]^2 + (-0.020239 + 0.000055*pm5387)*
         Log[m]^3 + 0.017212*Log[m]^4)/m) + 
    ep^2*(0.717249 + 0.013213*pm5369 + (-1.319885 + 0.00781*pm5368)*Log[m] + 
      (-0.548734 + 0.003406*pm5367)*Log[m]^2 + (-0.268384 + 0.000874*pm5366)*
       Log[m]^3 + (-0.108413 + 0.000104*pm5365)*Log[m]^4 + 
      (-0.016959 + 6.*^-6*pm5364)*Log[m]^5 - 0.001165*Log[m]^6 + 
      (-4.549076 + 0.000892*pm5380 + (6.206601 + 0.00099*pm5379)*Log[m] + 
        (-3.815263 + 0.000482*pm5378)*Log[m]^2 + (0.970754 + 0.000176*pm5377)*
         Log[m]^3 + (-0.155424 + 3.*^-6*pm5376)*Log[m]^4)/m^2 + 
      (2.082021 + 0.005302*pm5375 + (-3.501518 + 0.003708*pm5374)*Log[m] + 
        (1.049744 + 0.001673*pm5373)*Log[m]^2 + (-0.655709 + 0.000384*pm5372)*
         Log[m]^3 + (0.015133 + 0.000049*pm5371)*Log[m]^4 - 
        0.022376*Log[m]^5)/m)
 
FRm1ep2p100[103] = -0.504916 + 0.003001*pm6520 + (3.*^-6 + 1.*^-6*pm6540)/
     ep^4 + (0.59668 + 0.001218*pm6519)*Log[m] + 
    ((-8.*^-6 + 1.*^-6*pm6537)*Log[m])/ep^3 + (0.00001*Log[m]^2)/ep^2 + 
    (-0.260821 + 0.000225*pm6518)*Log[m]^2 + (0.239995 + 0.000022*pm6517)*
     Log[m]^3 - 0.000495*Log[m]^4 + (-0.467822 + 0.001719*pm6524 + 
      (1.231605 + 0.000384*pm6523)*Log[m] + (-0.588882 + 0.000034*pm6522)*
       Log[m]^2 + (0.267959 + 1.*^-6*pm6521)*Log[m]^3)/m + 
    (-0.111432 + 0.00079*pm6528 + (0.091155 + 0.000209*pm6527)*Log[m] + 
      (-0.094616 + 0.00003*pm6526)*Log[m]^2 - 9.*^-6*Log[m]^3 + 
      (-0.24586 + 0.000327*pm6531 + (0.202816 + 0.000067*pm6530)*Log[m] + 
        (-0.122554 + 4.*^-6*pm6529)*Log[m]^2)/m)/ep + 
    ep*(-1.154023 + 0.009986*pm6510 + (1.304477 + 0.004612*pm6509)*Log[m] + 
      (-1.393502 + 0.001353*pm6508)*Log[m]^2 + (0.375277 + 0.000212*pm6507)*
       Log[m]^3 + (-0.301984 + 0.000015*pm6506)*Log[m]^4 + 0.001*Log[m]^5 + 
      (-0.39467 + 0.00418*pm6515 + (2.172986 + 0.00307*pm6514)*Log[m] + 
        (-2.492604 + 0.000286*pm6513)*Log[m]^2 + (0.860908 + 0.000014*pm6512)*
         Log[m]^3 - 0.312455*Log[m]^4)/m) + 
    ep^2*(-2.672255 + 0.031684*pm6498 + (2.331988 + 0.016017*pm6497)*Log[m] + 
      (-1.611484 + 0.004635*pm6496)*Log[m]^2 + (1.733733 + 0.001261*pm6495)*
       Log[m]^3 + (-0.354221 + 0.000174*pm6494)*Log[m]^4 + 
      (0.262823 + 0.00001*pm6493)*Log[m]^5 - 0.001086*Log[m]^6 + 
      (1.516418 + 0.015696*pm6504 + (3.348071 + 0.006791*pm6503)*Log[m] + 
        (-3.824778 + 0.003143*pm6502)*Log[m]^2 + (3.149105 + 0.000183*pm6501)*
         Log[m]^3 + (-0.857227 + 7.*^-6*pm6500)*Log[m]^4 + 0.258109*Log[m]^5)/
       m)
 
FRm1ep2p100[104] = -0.326681 + 0.000455*pm13146 + 
    (-0.079365 + 0.005905*m + 1.*^-6*pm13149)/ep^2 + 
    (-0.09846 + 0.000086*pm13148 + m*(-0.06367 + 0.000045*pm13147 + 
        0.024802*Log[m]))/ep + m*(-0.310972 + 0.000179*pm13145 + 
      (0.134568 + 6.*^-6*pm13144)*Log[m] - 0.024802*Log[m]^2) + 
    ep*(1.468888 + 0.000843*pm13143 + m*(-0.841489 + 0.00034*pm13142 + 
        (0.511042 + 0.000042*pm13141)*Log[m] + (-0.134568 + 6.*^-6*pm13140)*
         Log[m]^2 + 0.016535*Log[m]^3)) + 
    ep^2*(0.815357 + 0.002356*pm13139 + m*(-2.16907 + 0.000846*pm13138 + 
        (1.454088 + 0.000184*pm13137)*Log[m] + (-0.511042 + 0.000042*pm13136)*
         Log[m]^2 + (0.089712 + 4.*^-6*pm13135)*Log[m]^3 - 0.008267*Log[m]^4))
 
FRm1ep2p100[105] = 0.137183 + 0.000969*pm6801 + (0.050557 + 0.000137*pm6800)*
     Log[m] + (0.005142 + 1.*^-6*pm6799)*Log[m]^2 + 0.024802*Log[m]^3 + 
    (-0.115147 + 0.000272*pm6803 + (0.0577 + 1.*^-6*pm6802)*Log[m] - 
      0.024802*Log[m]^2)/ep + ep*(-0.158662 + 0.002655*pm6798 + 
      (-0.086107 + 0.00073*pm6797)*Log[m] + (-0.089369 + 0.000069*pm6796)*
       Log[m]^2 - 0.024375*Log[m]^3 - 0.014468*Log[m]^4) + 
    ep^2*(0.478441 + 0.006768*pm6794 + (-0.011587 + 0.002283*pm6793)*Log[m] + 
      (0.18911 + 0.000365*pm6792)*Log[m]^2 + (0.072517 + 0.000023*pm6791)*
       Log[m]^3 + 0.017424*Log[m]^4 + 0.0062*Log[m]^5)
 
FRm1ep2p100[106] = 0.12868 + 0.024802/ep^2 + 
    ep^2*(0.287623 + 0.0011*pm6830) + ep*(-0.197145 + 0.000513*pm6831) + 
    0.000191*pm6832 + (-0.091688 + 0.000043*pm6833)/ep
 
FRm1ep2p100[107] = 1.352021 + 0.001879*pm6951 + (0.999998 + 7.*^-6*pm6958)/
     (ep^2*m) + (-0.625014 + 0.000978*pm6950)*Log[m] + 
    (-1.163146 + 0.001265*pm6957 + (-0.999998 + 7.*^-6*pm6956)*Log[m])/
     (ep*m) + (-2.613441 + 0.003678*pm6954 + (1.163146 + 0.001265*pm6953)*
       Log[m] + (0.499999 + 4.*^-6*pm6952)*Log[m]^2)/m + 
    ep*(-0.171103 + 0.006356*pm6945 + (-1.301126 + 0.003015*pm6944)*Log[m] + 
      (0.781263 + 0.001316*pm6943)*Log[m]^2 + 
      (-6.85369 + 0.00795*pm6949 + (2.613441 + 0.003678*pm6948)*Log[m] + 
        (-0.581573 + 0.000633*pm6947)*Log[m]^2 + (-0.166666 + 1.*^-6*pm6946)*
         Log[m]^3)/m) + ep^2*(6.747499 + 0.018439*pm6937 + 
      (-4.416659 + 0.01625*pm6936)*Log[m] + (2.133406 + 0.004011*pm6935)*
       Log[m]^2 + (-0.729177 + 0.001298*pm6934)*Log[m]^3 + 
      (-5.184681 + 0.014808*pm6942 + (6.85369 + 0.00795*pm6941)*Log[m] + 
        (-1.30672 + 0.001839*pm6940)*Log[m]^2 + (0.193858 + 0.000211*pm6939)*
         Log[m]^3 + 0.041667*Log[m]^4)/m)
 
FRm1ep2p100[108] = 0.099146 + 0.003988*pm7161 + (1. + 7.*^-6*pm7170)/
     (ep^2*m) + (-0.101986 + 0.002518*pm7160)*Log[m] + 
    ((-2.000002 + 0.000016*pm7167)*Log[m])/(ep*m) + 
    (0.312502 + 0.000061*pm7159)*Log[m]^2 + 
    (0.676522 + 0.003755*pm7164 + (-1.163136 + 0.003455*pm7163)*Log[m] + 
      (2.500004 + 0.000023*pm7162)*Log[m]^2)/m + 
    ep*(-1.201487 + 0.010983*pm7154 + (0.699932 + 0.008419*pm7153)*Log[m] + 
      (-0.810032 + 0.003482*pm7152)*Log[m]^2 + (-0.468751 + 0.00006*pm7151)*
       Log[m]^3 + (-4.187621 + 0.021531*pm7158 + (-4.643006 + 0.01039*pm7157)*
         Log[m] + (2.326278 + 0.005164*pm7156)*Log[m]^2 + 
        (-2.333338 + 0.000023*pm7155)*Log[m]^3)/m) + 
    ep^2*(0.717165 + 0.033435*pm7145 + (1.524756 + 0.025916*pm7144)*Log[m] + 
      (-0.414382 + 0.011725*pm7143)*Log[m]^2 + (1.287289 + 0.003412*pm7142)*
       Log[m]^3 + (0.416667 + 0.000044*pm7141)*Log[m]^4 + 
      (-1.460259 + 0.066894*pm7150 + (5.709405 + 0.063546*pm7149)*Log[m] + 
        (8.271229 + 0.015432*pm7148)*Log[m]^2 + (-2.520136 + 0.005162*pm7147)*
         Log[m]^3 + (1.708337 + 0.000017*pm7146)*Log[m]^4)/m)
 
FRm1ep2p100[109] = -1.10338 + 0.000925*pm7215 + (2.781608 + 0.000179*pm7214)*
     Log[m] + (-0.908713 + 2.*^-6*pm7213)*Log[m]^2 + 0.46875*Log[m]^3 + 
    (-1.450876 + 0.000179*pm7217 + (0.726973 + 4.*^-6*pm7216)*Log[m] - 
      0.3125*Log[m]^2)/ep + ep*(-5.320794 + 0.002357*pm7212 + 
      (4.36495 + 0.000925*pm7211)*Log[m] + (-3.507041 + 0.00009*pm7210)*
       Log[m]^2 + (0.848131 + 1.*^-6*pm7209)*Log[m]^3 - 0.416667*Log[m]^4) + 
    ep^2*(2.829761 + 0.006597*pm7208 + (6.694372 + 0.002357*pm7207)*Log[m] + 
      (-3.47307 + 0.000463*pm7206)*Log[m]^2 + (3.199577 + 0.00003*pm7205)*
       Log[m]^3 - 0.620953*Log[m]^4 + 0.273438*Log[m]^5)
 
FRm1ep2p100[110] = 1/(ep^2*m) - (2*Log[m])/(ep*m) - 
    (Pi^2 - 12*Log[m]^2)/(6*m) + (ep*(Pi^2*Log[m] - 4*Log[m]^3 - 32*Zeta[3]))/
     (3*m) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[m]^2 - 80*Log[m]^4 - 
       2560*Log[m]*Zeta[3]))/(120*m)
 
FRm1ep2p100[111] = -0.294032 + 0.000389*pm13226 + 
    (0.134672 + m*(0.013168 + 0.000021*pm13227) + 0.000081*pm13228)/ep + 
    (-0.079365 - 0.018896*m + 1.*^-6*pm13229)/ep^2 + 
    m*(-0.03074 + 0.000064*pm13225 + 0.007068*Log[m]) + 
    ep*(1.301779 + 0.000903*pm13224 + m*(0.054999 + 0.000133*pm13223 + 
        (0.047542 + 4.*^-6*pm13222)*Log[m] - 0.007068*Log[m]^2)) + 
    ep^2*(-1.095684 + 0.002742*pm13221 + m*(-0.14978 + 0.000278*pm13220 + 
        (0.203556 + 0.000016*pm13219)*Log[m] + (-0.047542 + 4.*^-6*pm13218)*
         Log[m]^2 + 0.004712*Log[m]^3))
 
FRm1ep2p100[112] = -0.538768 - 0.079366/ep^2 + 0.000172*pm7307 + 
    (0.042358 + 0.000012*pm7308 + 0.079366*Log[m])/ep + 
    (0.202932 + 0.000014*pm7306)*Log[m] - 0.079366*Log[m]^2 + 
    ep*(0.862705 + 0.00088*pm7305 + (0.423986 + 0.0001*pm7304)*Log[m] + 
      (-0.202932 + 0.000014*pm7303)*Log[m]^2 + 0.052911*Log[m]^3) + 
    ep^2*(-1.748593 + 0.003043*pm7302 + (0.229464 + 0.000438*pm7301)*Log[m] + 
      (-0.423986 + 0.0001*pm7300)*Log[m]^2 + (0.135288 + 9.*^-6*pm7299)*
       Log[m]^3 - 0.026455*Log[m]^4)
 
FRm1ep2p100[113] = -0.020879 + 0.00027*pm13570 + (0.152607 + 0.00008*pm13569)*
     Log[m] + (-0.045452 + 5.*^-6*pm13568)*Log[m]^2 + 0.037204*Log[m]^3 + 
    m*(0.004023 + 0.000393*pm13567 + (0.049835 + 0.000101*pm13566)*Log[m] + 
      (0.018295 + 0.000024*pm13565)*Log[m]^2 + 0.032112*Log[m]^3) + 
    (-0.115145 + 0.000107*pm13575 + (0.057692 + 0.00001*pm13574)*Log[m] - 
      0.024804*Log[m]^2 + m*(-0.032313 + 0.000147*pm13573 + 
        (0.018803 + 0.000023*pm13572)*Log[m] - 0.021409*Log[m]^2))/ep + 
    ep*(-0.041352 + 0.00072*pm13563 + (-0.091263 + 0.000215*pm13562)*Log[m] + 
      (-0.160054 + 0.000041*pm13561)*Log[m]^2 + (0.027313 + 2.*^-6*pm13560)*
       Log[m]^3 - 0.03307*Log[m]^4 + m*(0.124992 + 0.000996*pm13559 + 
        (-0.12275 + 0.000463*pm13558)*Log[m] + (-0.083612 + 0.000094*pm13557)*
         Log[m]^2 + (-0.040762 + 0.000023*pm13556)*Log[m]^3 - 
        0.028544*Log[m]^4)) + ep^2*(0.684565 + 0.002593*pm13554 + 
      (-0.714408 + 0.000905*pm13553)*Log[m] + (0.244267 + 0.000128*pm13552)*
       Log[m]^2 + (0.115354 + 0.000015*pm13551)*Log[m]^3 - 
      0.013729*Log[m]^4 + 0.021702*Log[m]^5 + 
      m*(0.521567 + 0.003276*pm13549 + (-0.357881 + 0.001237*pm13548)*
         Log[m] + (0.190159 + 0.00063*pm13547)*Log[m]^2 + 
        (0.086928 + 0.000079*pm13546)*Log[m]^3 + 
        (0.039672 + 0.000017*pm13545)*Log[m]^4 + 0.018732*Log[m]^5))
 
FRm1ep2p100[114] = -0.122315 + 0.000352*pm7725 + 
    (0.005904 + 0.000014*pm7733 + (0.024801 + 5.*^-6*pm7734)/m)/ep^2 + 
    (0.0925 + 0.000093*pm7724)*Log[m] + (-0.081592 + 0.000014*pm7723)*
     Log[m]^2 + (-0.2879 + 0.000124*pm7728 + (0.216031 + 0.000036*pm7727)*
       Log[m] + (-0.086808 + 3.*^-6*pm7726)*Log[m]^2)/m + 
    (-0.022788 + 0.000083*pm7730 + (0.005907 + 0.000013*pm7729)*Log[m] + 
      (-0.120537 + 0.000036*pm7732 + (0.024803 + 5.*^-6*pm7731)*Log[m])/m)/
     ep + ep*(-0.307337 + 0.001189*pm7718 + (0.524495 + 0.000339*pm7717)*
       Log[m] + (-0.159163 + 0.000114*pm7716)*Log[m]^2 + 
      (0.115988 + 0.000014*pm7715)*Log[m]^3 + 
      (-0.164999 + 0.000334*pm7722 + (0.611668 + 0.000125*pm7721)*Log[m] + 
        (-0.251256 + 0.000019*pm7720)*Log[m]^2 + (0.103342 + 1.*^-6*pm7719)*
         Log[m]^3)/m) + ep^2*(-0.438945 + 0.003714*pm7709 + 
      (1.171077 + 0.001163*pm7708)*Log[m] + (-0.83571 + 0.000392*pm7707)*
       Log[m]^2 + (0.1772 + 0.00011*pm7706)*Log[m]^3 + 
      (-0.100667 + 0.00001*pm7705)*Log[m]^4 + 
      (0.451504 + 0.000812*pm7714 + (0.507475 + 0.000338*pm7713)*Log[m] + 
        (-0.791486 + 0.000066*pm7712)*Log[m]^2 + (0.226993 + 8.*^-6*pm7711)*
         Log[m]^3 - 0.08164*Log[m]^4)/m)
 
FRm1ep2p100[115] = 1/(ep^2*m) - (2*Log[m])/(ep*m) - 
    (Pi^2 - 12*Log[m]^2)/(6*m) + (ep*(Pi^2*Log[m] - 4*Log[m]^3 - 32*Zeta[3]))/
     (3*m) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[m]^2 - 80*Log[m]^4 - 
       2560*Log[m]*Zeta[3]))/(120*m)
 
FRm1ep2p100[116] = -0.199109 + 0.001263*pm13666 + 
    (-0.200431 + m*(0.007264 + 0.00013*pm13667) + 0.000407*pm13668)/ep + 
    (0.233134 + m*(-0.018896 + 8.*^-6*pm13669) + 0.000017*pm13670)/ep^2 + 
    m*(0.027032 + 0.000376*pm13665 + (-0.017734 + 6.*^-6*pm13664)*Log[m]) + 
    ep*(-1.742592 + 0.00248*pm13663 + m*(0.423772 + 0.000857*pm13662 + 
        (-0.111832 + 0.000038*pm13661)*Log[m] + (0.017734 + 6.*^-6*pm13660)*
         Log[m]^2)) + ep^2*(-2.114992 + 0.004974*pm13659 + 
      m*(1.060509 + 0.001744*pm13658 + (-0.466868 + 0.000162*pm13657)*
         Log[m] + (0.111832 + 0.000038*pm13656)*Log[m]^2 + 
        (-0.011823 + 4.*^-6*pm13655)*Log[m]^3))
 
FRm1ep2p100[117] = -0.196128 + 0.024801/ep^2 + 0.00011*pm7823 + 
    (-0.120536 + 0.000012*pm7824 + 0.024802*Log[m])/ep + 
    (0.102698 + 6.*^-6*pm7822)*Log[m] - 0.024802*Log[m]^2 + 
    ep*(-0.589206 + 0.000247*pm7821 + (0.31826 + 0.00004*pm7820)*Log[m] + 
      (-0.102698 + 6.*^-6*pm7819)*Log[m]^2 + 0.016535*Log[m]^3) + 
    ep^2*(-0.698925 + 0.000665*pm7818 + (0.675156 + 0.000208*pm7817)*Log[m] + 
      (-0.31826 + 0.00004*pm7816)*Log[m]^2 + (0.068465 + 4.*^-6*pm7815)*
       Log[m]^3 - 0.008267*Log[m]^4)
 
FRm1ep2p100[118] = -0.854443 + 0.000246*pm7918 + 
    (0.00189 + 0.341268/m + 1.*^-6*pm7924)/ep^2 + 
    (0.051224 + 0.000068*pm7917)*Log[m] + (0.083144 + 2.*^-6*pm7916)*
     Log[m]^2 + (0.196877 + 0.000039*pm7922 + 
      (-1.025614 + 0.00001*pm7923 - 0.682536*Log[m])/m + 
      (-0.083144 + 2.*^-6*pm7921)*Log[m])/ep + 
    (-3.479895 + 0.00096*pm7920 + (2.051228 + 0.00002*pm7919)*Log[m] + 
      0.682536*Log[m]^2)/m + ep*(0.687352 + 0.001305*pm7912 + 
      (0.426202 + 0.00017*pm7911)*Log[m] + (-0.051224 + 0.000068*pm7910)*
       Log[m]^2 + (-0.055429 + 1.*^-6*pm7909)*Log[m]^3 + 
      (-11.208357 + 0.006381*pm7915 + (6.95979 + 0.00192*pm7914)*Log[m] + 
        (-2.051228 + 0.00002*pm7913)*Log[m]^2 - 0.455024*Log[m]^3)/m) + 
    ep^2*(-5.741388 + 0.004495*pm7904 + (2.051398 + 0.000742*pm7903)*Log[m] + 
      (-0.426202 + 0.00017*pm7902)*Log[m]^2 + (0.034149 + 0.000045*pm7901)*
       Log[m]^3 + (0.027715 + 1.*^-6*pm7900)*Log[m]^4 + 
      (-12.518113 + 0.027814*pm7908 + (22.416714 + 0.012762*pm7907)*Log[m] + 
        (-6.95979 + 0.00192*pm7906)*Log[m]^2 + (1.367485 + 0.000013*pm7905)*
         Log[m]^3 + 0.227512*Log[m]^4)/m)
 
FRm1ep2p100[119] = -0.737542 + 0.00045*pm8018 + 
    (-0.079364 + 1./m + 1.*^-6*pm8024)/ep^2 + (0.286076 + 0.0001*pm8017)*
     Log[m] + (-0.079364 + 2.*^-6*pm8016)*Log[m]^2 + 
    (0.040469 + 0.000062*pm8022 + (0.658743 + 0.000029*pm8023 - 2.*Log[m])/
       m + (0.079364 + 2.*^-6*pm8021)*Log[m])/ep + 
    (0.03933 + 0.000325*pm8020 + (-1.317486 + 0.000058*pm8019)*Log[m] + 
      2.*Log[m]^2)/m + ep*(1.518348 + 0.002516*pm8012 + 
      (0.455922 + 0.000236*pm8011)*Log[m] + (-0.286076 + 0.0001*pm8010)*
       Log[m]^2 + (0.052909 + 1.*^-6*pm8009)*Log[m]^3 + 
      (-9.303351 + 0.002255*pm8015 + (-0.07866 + 0.00065*pm8014)*Log[m] + 
        (1.317486 + 0.000058*pm8013)*Log[m]^2 - 1.333333*Log[m]^3)/m) + 
    ep^2*(-1.780345 + 0.007026*pm8004 + (-0.164638 + 0.00278*pm8003)*Log[m] + 
      (-0.455922 + 0.000236*pm8002)*Log[m]^2 + (0.190717 + 0.000067*pm8001)*
       Log[m]^3 + (-0.026455 + 1.*^-6*pm8000)*Log[m]^4 + 
      (-13.518862 + 0.012683*pm8008 + (18.606702 + 0.00451*pm8007)*Log[m] + 
        (0.07866 + 0.00065*pm8006)*Log[m]^2 + (-0.878324 + 0.000039*pm8005)*
         Log[m]^3 + 0.666667*Log[m]^4)/m)
 
FRm1ep2p100[120] = -0.099935 + (0.018896 + 0.079364/m)/ep^2 + 
    0.000011*pm8108 + (-0.001418 + 3.*^-6*pm8111 + 
      (-0.085319 + 2.*^-6*pm8112 - 0.158728*Log[m])/m - 0.037792*Log[m])/ep + 
    (0.020968 + 6.*^-6*pm8107)*Log[m] + 0.037792*Log[m]^2 + 
    (-0.417575 + 0.000028*pm8110 + (0.170638 + 4.*^-6*pm8109)*Log[m] + 
      0.158728*Log[m]^2)/m + ep*(-0.138888 + 0.000048*pm8103 + 
      (0.10232 + 0.000014*pm8102)*Log[m] + (-0.020968 + 6.*^-6*pm8101)*
       Log[m]^2 - 0.025195*Log[m]^3 + (-1.788269 + 0.000231*pm8106 + 
        (0.83515 + 0.000056*pm8105)*Log[m] + (-0.170638 + 4.*^-6*pm8104)*
         Log[m]^2 - 0.105819*Log[m]^3)/m) + 
    ep^2*(-0.534676 + 0.000114*pm8096 + (0.5292 + 0.000088*pm8095)*Log[m] + 
      (-0.10232 + 0.000014*pm8094)*Log[m]^2 + (0.013979 + 4.*^-6*pm8093)*
       Log[m]^3 + 0.012597*Log[m]^4 + (-2.468037 + 0.00261*pm8100 + 
        (3.576538 + 0.000462*pm8099)*Log[m] + (-0.83515 + 0.000056*pm8098)*
         Log[m]^2 + (0.113759 + 3.*^-6*pm8097)*Log[m]^3 + 0.052909*Log[m]^4)/
       m)
 
FRm1ep2p100[121] = 0.80416 + 0.000844*pm8174 + (-0.004393 + 0.0002*pm8173)*
     Log[m] - 0.060297*Log[m]^2 + (-0.497633 + 0.000204*pm8176 + 
      (0.120594 + 1.*^-6*pm8175)*Log[m])/ep + 
    ep*(-1.892421 + 0.002459*pm8171 + (0.058863 + 0.000679*pm8170)*Log[m] + 
      (0.002196 + 0.0001*pm8169)*Log[m]^2 + 0.020099*Log[m]^3) + 
    ep^2*(4.816153 + 0.006472*pm8167 + (-0.346513 + 0.001737*pm8166)*Log[m] + 
      (-0.029432 + 0.00034*pm8165)*Log[m]^2 + (-0.000732 + 0.000033*pm8164)*
       Log[m]^3 - 0.005025*Log[m]^4)
 
FRm1ep2p100[122] = -0.042375 + 0.001153*pm8348 + (3.*^-6*Log[m])/ep^2 + 
    (0.636642 + 0.000123*pm8347)*Log[m] + (-0.180597 + 5.*^-6*pm8346)*
     Log[m]^2 + 0.153188*Log[m]^3 + (-0.245838 + 0.000338*pm8350 + 
      (0.202804 + 0.00001*pm8349)*Log[m] - 0.122552*Log[m]^2)/ep + 
    ep*(-0.297214 + 0.003021*pm8345 + (0.515709 + 0.000785*pm8344)*Log[m] + 
      (-0.782484 + 0.000066*pm8343)*Log[m]^2 + (0.162911 + 2.*^-6*pm8342)*
       Log[m]^3 - 0.117444*Log[m]^4) + ep^2*(0.720572 + 0.010761*pm8341 + 
      (0.880323 + 0.003548*pm8340)*Log[m] + (-0.178519 + 0.000449*pm8339)*
       Log[m]^2 + (0.711725 + 0.000027*pm8338)*Log[m]^3 + 
      (-0.12952 + 1.*^-6*pm8337)*Log[m]^4 + 0.068934*Log[m]^5)
 
FRm1ep2p100[123] = 0.016553 + 0.000169*pm14008 + 
    (0.083259 + 0.000045*pm14007)*Log[m] + (-0.042055 + 3.*^-6*pm14006)*
     Log[m]^2 + 0.023344*Log[m]^3 + m*(0.010839 + 0.000193*pm14005 + 
      (0.010485 + 0.000052*pm14004)*Log[m] + (-0.004741 + 0.000018*pm14003)*
       Log[m]^2 + 0.014716*Log[m]^3) + (-0.092494 + 0.000058*pm14012 + 
      (0.050706 + 5.*^-6*pm14011)*Log[m] - 0.015564*Log[m]^2 + 
      m*(-0.026191 + 0.000053*pm14010 + (0.019745 + 0.000013*pm14009)*
         Log[m] - 0.009812*Log[m]^2))/ep + 
    ep*(0.053617 + 0.000471*pm14002 + (-0.11449 + 0.000148*pm14001)*Log[m] + 
      (-0.080094 + 0.000024*pm14000)*Log[m]^2 + (0.027166 + 1.*^-6*pm13999)*
       Log[m]^3 - 0.02075*Log[m]^4 + m*(0.111928 + 0.000507*pm13998 + 
        (-0.067601 + 0.000349*pm13997)*Log[m] + 
        (-0.023666 + 0.000064*pm13996)*Log[m]^2 + 
        (-0.006873 + 0.000018*pm13995)*Log[m]^3 - 0.013081*Log[m]^4)) + 
    ep^2*(0.747211 + 0.001668*pm13994 + (-0.733238 + 0.000678*pm13993)*
       Log[m] + (0.237561 + 0.000099*pm13992)*Log[m]^2 + 
      (0.048472 + 0.00001*pm13991)*Log[m]^3 - 0.014875*Log[m]^4 + 
      0.013617*Log[m]^5 + m*(0.399213 + 0.002082*pm13989 + 
        (-0.286416 + 0.000905*pm13988)*Log[m] + (0.08375 + 0.000504*pm13987)*
         Log[m]^2 + (0.025673 + 0.00006*pm13986)*Log[m]^3 + 
        (0.00972 + 0.000014*pm13985)*Log[m]^4 + 0.008584*Log[m]^5))
 
FRm1ep2p100[124] = -0.036168 - 4.*^-6/ep^3 + 0.000809*pm8739 + 
    (5.*^-6*Log[m])/ep^2 + (0.692583 + 0.000248*pm8738)*Log[m] + 
    (-0.171101 + 0.00003*pm8737)*Log[m]^2 + 0.122549*Log[m]^3 + 
    (-0.245842 + 0.000297*pm8741 + (0.202804 + 0.00004*pm8740)*Log[m] - 
      0.122552*Log[m]^2)/ep + ep*(1.02455 + 0.002218*pm8736 + 
      (-0.117124 + 0.000848*pm8735)*Log[m] + (-0.234117 + 0.000145*pm8734)*
       Log[m]^2 + (-0.067603 + 0.000018*pm8733)*Log[m]^3 - 
      0.040849*Log[m]^4) + ep^2*(5.144038 + 0.005368*pm8732 + 
      (-2.731806 + 0.002876*pm8731)*Log[m] + (2.580625 + 0.000743*pm8730)*
       Log[m]^2 + (-0.75492 + 0.00007*pm8729)*Log[m]^3 + 
      (0.293098 + 9.*^-6*pm8728)*Log[m]^4 - 0.030638*Log[m]^5)
 
FRm1ep2p100[125] = -0.158214 + 10/(51*ep^2*m) - 0.638918/(ep*m) + 
    0.000176*pm8826 + (0.290305 + 0.000065*pm8825)*Log[m] - 
    0.23068*Log[m]^2 + (-2.778228 + 1.916754*Log[m] - 0.588235*Log[m]^2)/m + 
    ep*(0.461506 + 0.000572*pm8824 + (-0.367759 + 0.000325*pm8823)*Log[m] + 
      (0.09848 + 0.000042*pm8822)*Log[m]^2 + 0.34602*Log[m]^3 + 
      (-7.727091 + 7.367076*Log[m] - 2.87513*Log[m]^2 + 0.980392*Log[m]^3)/
       m) + ep^2*(0.014145 + 0.001798*pm8821 + (-0.69212 + 0.001225*pm8820)*
       Log[m] + (0.318468 + 0.000439*pm8819)*Log[m]^2 + 
      (-0.353352 + 0.000027*pm8818)*Log[m]^3 - 0.307573*Log[m]^4 + 
      ((-80*EulerGamma^4)/51 - (19*Pi^4)/204 + 
        (100*EulerGamma^2*(2*EulerGamma^2 - Pi^2/3))/51 - 
        (20*EulerGamma^2*(-EulerGamma^2 - Pi^2/6))/51 + 
        (260*EulerGamma^2*(EulerGamma^2 + Pi^2/6))/51 - 
        (20*(2*EulerGamma^2 - Pi^2/3)*(EulerGamma^2 + Pi^2/6))/17 - 
        (15*(EulerGamma^2 + Pi^2/6)^2)/17 - 
        (20*EulerGamma^2*(2*EulerGamma^2 + Pi^2/6))/17 - 
        (20*(2*EulerGamma^2 - Pi^2/3)*(2*EulerGamma^2 + Pi^2/6))/51 - 
        (20*(EulerGamma^2 + Pi^2/6)*(2*EulerGamma^2 + Pi^2/6))/17 - 
        20*EulerGamma^3*((20*EulerGamma)/51 + (10*Log[51/10])/51) - 
        2*EulerGamma*(-EulerGamma^2 - Pi^2/6)*((20*EulerGamma)/51 + 
          (10*Log[51/10])/51) + 2*EulerGamma*(EulerGamma^2 + Pi^2/6)*
         ((20*EulerGamma)/51 + (10*Log[51/10])/51) + 
        8*EulerGamma*(2*EulerGamma^2 + Pi^2/6)*((20*EulerGamma)/51 + 
          (10*Log[51/10])/51) + 10*EulerGamma^2*((20*EulerGamma^2)/51 + 
          (20*EulerGamma*Log[51/10])/51 + (5*Log[51/10]^2)/51) - 
        2*(2*EulerGamma^2 - Pi^2/3)*((20*EulerGamma^2)/51 + 
          (20*EulerGamma*Log[51/10])/51 + (5*Log[51/10]^2)/51) - 
        6*(EulerGamma^2 + Pi^2/6)*((20*EulerGamma^2)/51 + 
          (20*EulerGamma*Log[51/10])/51 + (5*Log[51/10]^2)/51) - 
        2*(2*EulerGamma^2 + Pi^2/6)*((20*EulerGamma^2)/51 + 
          (20*EulerGamma*Log[51/10])/51 + (5*Log[51/10]^2)/51) + 
        4*EulerGamma*((40*EulerGamma^3)/153 + (20*EulerGamma^2*Log[51/10])/
           51 + (10*EulerGamma*Log[51/10]^2)/51 + (5*Log[51/10]^3)/153) - 
        2*((20*EulerGamma^4)/153 + (40*EulerGamma^3*Log[51/10])/153 + 
          (10*EulerGamma^2*Log[51/10]^2)/51 + (10*EulerGamma*Log[51/10]^3)/
           153 + (5*Log[51/10]^4)/612) + ((150*EulerGamma^2)/17 - 
          (10*Pi^2)/51 - (30*(2*EulerGamma^2 - Pi^2/3))/17 - 
          (90*(EulerGamma^2 + Pi^2/6))/17 - (30*(2*EulerGamma^2 + Pi^2/6))/
           17 + 18*EulerGamma*((20*EulerGamma)/51 + (10*Log[51/10])/51) - 
          9*((20*EulerGamma^2)/51 + (20*EulerGamma*Log[51/10])/51 + 
            (5*Log[51/10]^2)/51))*Log[m]^2 + ((-60*EulerGamma)/17 + 
          9*((20*EulerGamma)/51 + (10*Log[51/10])/51))*Log[m]^3 - 
        (95*Log[m]^4)/102 + (80*EulerGamma*
          (-(EulerGamma*(-EulerGamma^2 - Pi^2/6)) + 
           (EulerGamma^3 + (EulerGamma*Pi^2)/2 - PolyGamma[2, 1])/3))/51 - 
        2*((20*EulerGamma)/51 + (10*Log[51/10])/51)*
         (-(EulerGamma*(-EulerGamma^2 - Pi^2/6)) + 
          (EulerGamma^3 + (EulerGamma*Pi^2)/2 - PolyGamma[2, 1])/3) + 
        (4*((20*EulerGamma)/51 + (10*Log[51/10])/51)*(2*EulerGamma^3 - 
           EulerGamma*Pi^2 - 2*PolyGamma[2, 1]))/3 + 
        (10*EulerGamma*(EulerGamma^3 + (EulerGamma*Pi^2)/2 - 
           PolyGamma[2, 1]))/51 + (((-20*EulerGamma)/51 - (10*Log[51/10])/51)*
          (EulerGamma^3 + (EulerGamma*Pi^2)/2 - PolyGamma[2, 1]))/3 + 
        (10*EulerGamma*(-EulerGamma^3 - (EulerGamma*Pi^2)/2 + 
           PolyGamma[2, 1]))/153 - 3*((20*EulerGamma)/51 + 
          (10*Log[51/10])/51)*(-EulerGamma^3 - (EulerGamma*Pi^2)/2 + 
          PolyGamma[2, 1]) - (5*(EulerGamma^4 + EulerGamma^2*Pi^2 + 
           (3*Pi^4)/20 - 4*EulerGamma*PolyGamma[2, 1]))/17 + 
        (2*(-60*EulerGamma^4 + 60*EulerGamma^2*Pi^2 - Pi^4 + 
           240*EulerGamma*PolyGamma[2, 1]))/459 + 
        Log[m]*((200*EulerGamma^3)/17 + (20*EulerGamma*(-EulerGamma^2 - 
             Pi^2/6))/17 - (20*EulerGamma*(EulerGamma^2 + Pi^2/6))/17 - 
          (80*EulerGamma*(2*EulerGamma^2 + Pi^2/6))/17 - 
          30*EulerGamma^2*((20*EulerGamma)/51 + (10*Log[51/10])/51) + 
          6*(2*EulerGamma^2 - Pi^2/3)*((20*EulerGamma)/51 + 
            (10*Log[51/10])/51) + 18*(EulerGamma^2 + Pi^2/6)*
           ((20*EulerGamma)/51 + (10*Log[51/10])/51) + 
          6*(2*EulerGamma^2 + Pi^2/6)*((20*EulerGamma)/51 + 
            (10*Log[51/10])/51) - 12*EulerGamma*((20*EulerGamma^2)/51 + 
            (20*EulerGamma*Log[51/10])/51 + (5*Log[51/10]^2)/51) + 
          6*((40*EulerGamma^3)/153 + (20*EulerGamma^2*Log[51/10])/51 + 
            (10*EulerGamma*Log[51/10]^2)/51 + (5*Log[51/10]^3)/153) + 
          (20*(-(EulerGamma*(-EulerGamma^2 - Pi^2/6)) + 
             (EulerGamma^3 + (EulerGamma*Pi^2)/2 - PolyGamma[2, 1])/3))/17 - 
          (40*(2*EulerGamma^3 - EulerGamma*Pi^2 - 2*PolyGamma[2, 1]))/51 + 
          (10*(EulerGamma^3 + (EulerGamma*Pi^2)/2 - PolyGamma[2, 1]))/51 - 
          (320*PolyGamma[2, 1])/51 + (30*(-EulerGamma^3 - (EulerGamma*Pi^2)/
              2 + PolyGamma[2, 1]))/17) - 
        (20*((-EulerGamma^2 - Pi^2/6)^2/4 - (EulerGamma*(-EulerGamma^3 - 
              (EulerGamma*Pi^2)/2 + PolyGamma[2, 1]))/3 + 
           (EulerGamma^4 + EulerGamma^2*Pi^2 + (3*Pi^4)/20 - 
             4*EulerGamma*PolyGamma[2, 1])/12))/51)/m)
 
FRm1ep2p100[126] = 0.011301 + 0.000165*pm14502 + (0.09029 + 0.000048*pm14501)*
     Log[m] + (-0.046657 + 3.*^-6*pm14500)*Log[m]^2 + 0.023344*Log[m]^3 + 
    m*(0.005357 + 0.000154*pm14499 + (0.017227 + 0.00004*pm14498)*Log[m] + 
      (-0.009481 + 0.000018*pm14497)*Log[m]^2 + 0.014712*Log[m]^3) + 
    (-0.092504 + 0.000061*pm14506 + (0.05071 + 5.*^-6*pm14505)*Log[m] - 
      0.015564*Log[m]^2 + m*(-0.026208 + 0.000051*pm14504 + 
        (0.019754 + 0.000013*pm14503)*Log[m] - 0.009808*Log[m]^2))/ep + 
    ep*(0.040641 + 0.000344*pm14496 + (-0.067575 + 0.000133*pm14495)*Log[m] + 
      (-0.10119 + 0.000025*pm14494)*Log[m]^2 + (0.034066 + 2.*^-6*pm14493)*
       Log[m]^3 - 0.02075*Log[m]^4 + m*(0.08016 + 0.000369*pm14492 + 
        (-0.026412 + 0.000139*pm14491)*Log[m] + 
        (-0.040976 + 0.000042*pm14490)*Log[m]^2 + 
        (0.000229 + 0.000018*pm14489)*Log[m]^3 - 0.013077*Log[m]^4)) + 
    ep^2*(0.726069 + 0.00074*pm14488 + (-0.592818 + 0.000275*pm14487)*
       Log[m] + (0.152403 + 0.000077*pm14486)*Log[m]^2 + 
      (0.076128 + 0.00001*pm14485)*Log[m]^3 + (-0.021007 + 1.*^-6*pm14484)*
       Log[m]^4 + 0.013617*Log[m]^5 + m*(0.296666 + 0.000839*pm14483 + 
        (-0.151771 + 0.000358*pm14482)*Log[m] + (0.019861 + 0.00016*pm14481)*
         Log[m]^2 + (0.04714 + 0.000038*pm14480)*Log[m]^3 + 
        (0.003408 + 0.000014*pm14479)*Log[m]^4 + 0.008582*Log[m]^5))
 
FRm1ep2p100[127] = 1/(ep^2*w) - (2*Log[w])/(ep*w) - 
    (Pi^2 - 12*Log[w]^2)/(6*w) + (ep*(Pi^2*Log[w] - 4*Log[w]^3 - 32*Zeta[3]))/
     (3*w) - (ep^2*(19*Pi^4 + 40*Pi^2*Log[w]^2 - 80*Log[w]^4 - 
       2560*Log[w]*Zeta[3]))/(120*w)
 
FRm1ep2p100[128] = -0.090152 + 0.015562/ep^2 + 0.000159*pm9066 + 
    (-0.129564 + 0.000061*pm9067 + 0.031123*Log[m])/ep + 
    (0.034867 + 0.000061*pm9065)*Log[m] - 0.015562*Log[m]^2 + 
    ep*(-0.139886 + 0.00039*pm9064 + (0.022144 + 0.000119*pm9063)*Log[m] + 
      (-0.017434 + 0.00003*pm9062)*Log[m]^2 + 0.005187*Log[m]^3) + 
    ep^2*(0.158231 + 0.000693*pm9061 + (-0.066711 + 0.000276*pm9060)*Log[m] + 
      (-0.011072 + 0.00006*pm9059)*Log[m]^2 + (0.005811 + 0.00001*pm9058)*
       Log[m]^3 - 0.001297*Log[m]^4)
 
FRm1ep2p100[129] = -0.018307 + 0.000088*pm9138 + 
    (0.018896 + 1.*^-6*pm9146 + (0.079365 + 1.*^-6*pm9147)/m)/ep^2 + 
    (0.028982 + 0.000034*pm9137)*Log[m] + 0.009448*Log[m]^2 + 
    (0.124178 + 0.000714*pm9141 + (0.201087 + 0.000226*pm9140)*Log[m] + 
      0.039683*Log[m]^2)/m + (-0.028982 + 0.000034*pm9143 + 
      (-0.018896 + 1.*^-6*pm9142)*Log[m] + (-0.201087 + 0.000226*pm9145 + 
        (-0.079365 + 1.*^-6*pm9144)*Log[m])/m)/ep + 
    ep*(-0.048899 + 0.000188*pm9131 + (0.018307 + 0.000088*pm9130)*Log[m] + 
      (-0.014491 + 0.000017*pm9129)*Log[m]^2 - 0.003149*Log[m]^3 + 
      (-0.329583 + 0.00167*pm9135 + (-0.124178 + 0.000714*pm9134)*Log[m] + 
        (-0.100544 + 0.000113*pm9133)*Log[m]^2 - 0.013228*Log[m]^3)/m) + 
    ep^2*(0.015404 + 0.000374*pm9122 + (0.048899 + 0.000188*pm9121)*Log[m] + 
      (-0.009154 + 0.000044*pm9120)*Log[m]^2 + (0.00483 + 6.*^-6*pm9119)*
       Log[m]^3 + 0.000787*Log[m]^4 + (0.394272 + 0.003134*pm9127 + 
        (0.329583 + 0.00167*pm9126)*Log[m] + (0.062089 + 0.000357*pm9125)*
         Log[m]^2 + (0.033514 + 0.000038*pm9124)*Log[m]^3 + 
        0.003307*Log[m]^4)/m)


==> anc/nbox/ResMPLnbox.m <==
{{1/2, -3/4, 3/4, 1/4, 3/2, 0, -1, 0, -1, 2, 2, 0, -1, 0, -1, 2, 0, -1, 0, 
  -2, 0, -2, 0, 1/2, 0, 1, 0, 1/2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1087/32, 18371/96, 995/336, 
  13/168, 1/2, 2131/252, 0, -70129/672, 76345/32, -21/8, 23/8, -5, 3/4, 
  83189/1056, 18715/352, 37277/528}, 
 {-G[0, v], (3*(G[0, w] + G[-v - w, u] + G[-w, v]))/2, (-3*G[0, u])/2, 0, 
  -3*G[0, w], 0, (2*G[0, u] + G[0, w] + G[-v - w, u] + G[-w, v])/2, 0, 
  (G[0, v] + G[0, w] + G[-v - w, u] + G[-w, v])/2, -2*G[0, u], 0, 0, 
  G[0, v]/2, 0, (G[0, u] + G[0, w] + G[-v - w, u] + G[-w, v])/2, 
  -2*(G[0, u] + G[0, w] + G[-v - w, u] + G[-w, v]), 0, G[0, u]/2, 0, 
  G[0, u] + 2*(G[0, w] + G[-v - w, u] + G[-w, v]), 0, 
  G[0, v] + 2*(G[0, w] + G[-v - w, u] + G[-w, v]), 0, 
  -2*G[0, w] - G[-v - w, u] - G[-w, v], 0, 2*(G[-v - w, u] + G[-w, v]), 0, 
  -G[0, w], -2*(G[0, w] + G[-v - w, u] + G[-w, v]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*G[0, u] + G[0, w] + G[-v - w, u] + G[-w, v], 0, 0, 0, 0, 0, 0, 
  0, -2*G[0, u] - G[0, w] - G[-v - w, u] - G[-w, v], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*G[0, u] - G[0, w] - G[-v - w, u] - G[-w, v], 0, 0, 0, 0, 0, 0, 
  -2*G[0, u] + G[0, w] + G[-v - w, u] + G[-w, v], 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*G[0, v] - G[0, w] - G[-v - w, u] - G[-w, v], 0, 0, 0, 0, 
  (-3876*G[0, u] - 1560*G[0, v] - 712*G[0, w] - 1627*G[-v - w, u] - 
    1627*G[-w, v])/48, (6586*G[0, u] - 1560*G[0, v] - 334*G[0, w] - 
    2131*G[-v - w, u] - 2131*G[-w, v])/48, (13*G[0, u])/168 - (5*G[0, v])/4 + 
   (15*G[0, w])/8 + (7*(G[-v - w, u] + G[-w, v]))/4, 
  (491*G[0, u])/84 + (-2*G[0, v] - 3*G[0, w] - 2*(G[-v - w, u] + G[-w, v]))/
    4, (G[0, u] - G[0, v] + G[0, w] + G[-v - w, u] + G[-w, v])/2, 
  (2131*G[0, u])/252 + (-G[0, v] + 5*G[0, w] + G[-v - w, u] + G[-w, v])/4, 0, 
  (-21*G[0, u])/8 - 3*G[0, v] + 
   (5*(2431*G[0, w] + 50*(G[-v - w, u] + G[-w, v])))/84, 
  (714*G[0, u] + 336*G[0, v] - 12218*G[0, w] - 1295*G[-v - w, u] - 
    1295*G[-w, v])/4, (63*G[0, u] + 63*G[0, w] + 
    856*(G[-v - w, u] + G[-w, v]))/84, (23*G[0, u])/8 + G[0, v] - 
   (3*(G[-v - w, u] + G[-w, v]))/4, -5*G[0, u] + G[0, v] + 
   (3*(G[-v - w, u] + G[-w, v]))/2, -6*G[0, u] - (3*G[0, w])/2 - 
   (428*(G[-v - w, u] + G[-w, v]))/21, 
  (-10692*G[0, u] - 64445*G[0, v] + 16637*G[0, w] + 19805*G[-v - w, u] + 
    19805*G[-w, v])/528, (-7128*G[0, u] - 45296*G[0, v] + 44445*G[0, w] + 
    47613*G[-v - w, u] + 47613*G[-w, v])/1584, 
  13*G[0, u] + (5767*G[0, v])/176 + 
   (2*(80*G[0, w] + 83*(G[-v - w, u] + G[-w, v])))/3}, 
 {-1/12*Pi^2 + 2*G[0, 0, v], Pi^2/8 - 3*G[-v - w, u]*G[-w, v] - 
   3*G[0, w]*(G[-v - w, u] + G[-w, v]) - 3*G[0, 0, w] - 
   3*G[-v - w, -v - w, u] - 3*G[-w, -w, v], -1/8*Pi^2 + 3*G[0, 0, u], 
  -1/24*Pi^2, -1/4*Pi^2 + 6*G[0, 0, w], -1/3*Pi^2 - 2*G[0, w]*G[-w, v] + 
   G[0, u]*(G[0, w] + G[-w, v]) - 2*G[0, 0, w] + G[0, -v - w, u] - 
   G[-v - w, 0, u] - 2*G[-w, -w, v], -(G[-v - w, u]*G[-w, v]) - 
   G[0, w]*(G[-v - w, u] + 2*G[-w, v]) - G[0, 0, u] - 2*G[0, 0, w] - 
   G[-v - w, 0, u] - G[-v - w, -v - w, u] - 2*G[-w, -w, v], 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, u] + G[0, v]*(G[0, w] - G[-v - w, u] + 
     2*G[-w, u]) - 2*G[-w, u]*G[-w, v] - 2*G[0, 0, w] + G[0, -w, v] - 
   G[-w, 0, v] - 2*G[-w, -v - w, u], G[0, v]*(G[0, w] + G[-w, u]) - 
   G[-v - w, u]*G[-w, v] - G[-w, u]*G[-w, v] - 
   G[0, w]*(G[-v - w, u] + G[-w, u] + G[-w, v]) - G[0, 0, v] - 2*G[0, 0, w] + 
   G[0, -w, v] - G[-v - w, -v - w, u] - G[-w, -v - w, u] - G[-w, -w, v], 
  -1/3*Pi^2 + 2*G[0, 0, u], -1/3*Pi^2, -1/6*Pi^2 - G[0, 0, v], -2*G[0, 0, v], 
  (-Pi^2 - 6*G[0, w]*G[-w, v] + 3*G[0, u]*(G[0, w] + G[-w, v]) - 
    6*G[0, 0, w] + 3*G[0, -v - w, u] - 3*G[-v - w, 0, u] - 6*G[-w, -w, v])/2, 
  -(G[-v - w, u]*G[-w, v]) + G[0, u]*(G[0, w] + G[-w, v]) - 
   G[0, w]*(G[-v - w, u] + 2*G[-w, v]) - G[0, 0, u] - 2*G[0, 0, w] + 
   G[0, -v - w, u] - G[-v - w, -v - w, u] - 2*G[-w, -w, v], 
  -1/3*Pi^2 + 2*G[-v - w, u]*G[-w, v] + 2*G[0, u]*(G[0, w] + G[-w, v]) + 
   2*G[0, w]*(G[-v - w, u] + G[-w, v]) + 2*G[0, 0, u] + 2*G[0, 0, w] + 
   2*G[0, -v - w, u] + 2*G[-v - w, 0, u] + 2*G[-v - w, -v - w, u] + 
   2*G[-w, -w, v], -1/6*Pi^2 - G[0, 0, u], -2*G[0, 0, u], 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, v] + G[0, u]*(G[0, w] + G[-w, v]) - 
   2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 2*G[-w, -w, v], 
  -2*(G[-v - w, u]*G[-w, v] + G[0, w]*(G[-v - w, u] + 2*G[-w, v]) + 
    G[0, 0, u] + 2*G[0, 0, w] + G[-v - w, 0, u] + G[-v - w, -v - w, u] + 
    2*G[-w, -w, v]), -1/3*Pi^2 - 2*G[0, w]*G[-w, u] + 
   G[0, v]*(G[0, w] - G[-v - w, u] + 2*G[-w, u]) - 2*G[-w, u]*G[-w, v] - 
   2*G[0, 0, w] + G[0, -w, v] - G[-w, 0, v] - 2*G[-w, -v - w, u], 
  -2*(G[0, v]*(G[-v - w, u] - G[-w, u]) + G[-v - w, u]*G[-w, v] + 
    G[-w, u]*G[-w, v] + G[0, w]*(G[-v - w, u] + G[-w, u] + G[-w, v]) + 
    G[0, 0, v] + 2*G[0, 0, w] + G[-v - w, -v - w, u] + G[-w, 0, v] + 
    G[-w, -v - w, u] + G[-w, -w, v]), 
  (-3*(G[0, w]*(G[-v - w, u] + G[-w, v]) + 
     2*(G[-v, u]*G[-w, v] + G[0, -w, v] + G[-v, -v - w, u])))/2, 
  -1/12*Pi^2 + 2*G[-v - w, u]*G[-w, v] + 
   (5*G[0, w]*(G[-v - w, u] + G[-w, v]))/2 + 5*G[0, 0, w] + 
   2*G[-v - w, -v - w, u] + 2*G[-w, -w, v], 
  (-(G[0, w]*(G[-v - w, u] + G[-w, v])) - 
    2*(G[-v, u]*G[-w, v] + G[0, -w, v] + G[-v, -v - w, u]))/2, 
  -1/6*Pi^2 - 2*G[-v - w, u]*G[-w, v] - 3*G[0, w]*(G[-v - w, u] + G[-w, v]) - 
   2*G[-v - w, -v - w, u] - 2*G[-w, -w, v], -1/2*Pi^2 - 3*G[0, 0, w], 
  -1/12*Pi^2 + 2*G[0, 0, w], -1/3*Pi^2 + 2*G[-v - w, u]*G[-w, v] + 
   2*G[0, w]*(G[-v - w, u] + G[-w, v]) + 2*G[0, 0, w] + 
   2*G[-v - w, -v - w, u] + 2*G[-w, -w, v], 
  -1/3*Pi^2 + G[0, v]*(G[0, w] + G[-v - w, u]) + 
   G[0, u]*(-2*G[0, v] + G[0, w] + G[-w, v]) - 2*G[0, 0, u] - 2*G[0, 0, v] + 
   G[0, -v - w, u] + G[0, -w, v] + G[-v - w, 0, u] + G[-w, 0, v], 
  -1/3*Pi^2 - 2*G[0, 0, u], (-2*(Pi^2 + 6*G[0, 0, u]))/3, 0, 0, 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, v] + G[0, u]*(G[0, w] + G[-w, v]) - 
   2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 2*G[-w, -w, v], 
  -1/3*Pi^2 - 2*G[0, 0, v], -1/3*Pi^2 - 2*G[0, 0, u], 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, u] + G[0, v]*(G[0, w] - G[-v - w, u] + 
     2*G[-w, u]) - 2*G[-w, u]*G[-w, v] - 2*G[0, 0, w] + G[0, -w, v] - 
   G[-w, 0, v] - 2*G[-w, -v - w, u], 
  (-Pi^2 + 3*G[0, v]*(G[0, w] + G[-v - w, u]) + 
    3*G[0, u]*(-2*G[0, v] + G[0, w] + G[-w, v]) - 6*G[0, 0, u] - 
    6*G[0, 0, v] + 3*G[0, -v - w, u] + 3*G[0, -w, v] + 3*G[-v - w, 0, u] + 
    3*G[-w, 0, v])/6, 0, (-Pi^2 - 12*G[0, w]*G[-v - w, u] + 
    3*G[0, v]*(G[0, w] + G[-v - w, u]) - 12*G[0, w]*G[-w, v] - 
    12*G[-v - w, u]*G[-w, v] - 3*G[0, u]*(G[0, w] + G[-w, v]) + 
    24*G[0, 0, u] - 12*G[0, 0, w] - 3*G[0, -v - w, u] + 3*G[0, -w, v] - 
    3*G[-v - w, 0, u] - 12*G[-v - w, -v - w, u] + 3*G[-w, 0, v] - 
    12*G[-w, -w, v])/6, (-2*(Pi^2 + 6*G[0, 0, u]))/3, 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, v] + G[0, u]*(G[0, w] + G[-w, v]) - 
   2*G[0, 0, w] + G[0, -v - w, u] - G[-v - w, 0, u] - 2*G[-w, -w, v], 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, u] + G[0, v]*(G[0, w] - G[-v - w, u] + 
     2*G[-w, u]) - 2*G[-w, u]*G[-w, v] - 2*G[0, 0, w] + G[0, -w, v] - 
   G[-w, 0, v] - 2*G[-w, -v - w, u], -1/3*Pi^2 - 2*G[0, 0, u], 
  -1/3*Pi^2 - 2*G[0, 0, v], (-Pi^2 + 3*G[0, v]*(G[0, w] + G[-v - w, u]) + 
    3*G[0, u]*(-2*G[0, v] + G[0, w] + G[-w, v]) - 6*G[0, 0, u] - 
    6*G[0, 0, v] + 3*G[0, -v - w, u] + 3*G[0, -w, v] + 3*G[-v - w, 0, u] + 
    3*G[-w, 0, v])/6, 0, (-Pi^2 + 6*G[0, w]*G[-v - w, u] - 
    3*G[0, v]*(G[0, w] + G[-v - w, u]) + 6*G[0, w]*G[-w, v] + 
    6*G[-v - w, u]*G[-w, v] + 3*G[0, u]*(G[0, w] + G[-w, v]) + 
    24*G[0, 0, u] + 6*G[0, 0, w] + 3*G[0, -v - w, u] - 3*G[0, -w, v] + 
    3*G[-v - w, 0, u] + 6*G[-v - w, -v - w, u] - 3*G[-w, 0, v] + 
    6*G[-w, -w, v])/6, 0, 0, -1/3*Pi^2 + G[0, u]*(-G[0, w] + G[-w, v]) + 
   G[0, w]*(G[-v - w, u] + G[-w, v]) - 2*G[0, 0, u] + G[0, -v - w, u] + 
   G[-v - w, 0, u], Pi^2 + 6*G[0, 0, u], 0, -1/3*Pi^2 - 2*G[0, w]*G[-w, v] + 
   G[0, u]*(G[0, w] + G[-w, v]) - 2*G[0, 0, w] + G[0, -v - w, u] - 
   G[-v - w, 0, u] - 2*G[-w, -w, v], -(G[0, w]*(G[-v - w, u] + G[-w, v])) - 
   2*(G[-v, u]*G[-w, v] + G[0, -w, v] + G[-v, -v - w, u]), 
  -1/3*Pi^2 - 2*G[0, 0, u], -1/3*Pi^2 - 2*G[0, 0, w], 
  (-Pi^2 - 3*G[0, u]*(G[0, w] - G[-w, v]) + 
    3*G[0, w]*(G[-v - w, u] + G[-w, v]) - 6*G[0, 0, u] + 3*G[0, -v - w, u] + 
    3*G[-v - w, 0, u])/6, 0, (-Pi^2 + 6*G[-v - w, u]*G[-w, v] + 
    3*G[0, u]*(G[0, w] + G[-w, v]) + 3*G[0, w]*(G[-v - w, u] + G[-w, v]) + 
    24*G[0, 0, u] + 3*G[0, -v - w, u] + 3*G[-v - w, 0, u] + 
    6*G[-v - w, -v - w, u] + 6*G[-w, -w, v])/6, 
  (-Pi^2 - 6*G[0, w]*G[-w, v] + 3*G[0, u]*(G[0, w] + G[-w, v]) - 
    6*G[0, 0, w] + 3*G[0, -v - w, u] - 3*G[-v - w, 0, u] - 6*G[-w, -w, v])/6, 
  -1/6*Pi^2 - G[0, 0, w], -1/6*Pi^2 - G[0, 0, u], 
  (-(G[0, w]*(G[-v - w, u] + G[-w, v])) - 
    2*(G[-v, u]*G[-w, v] + G[0, -w, v] + G[-v, -v - w, u]))/2, 
  (-Pi^2 - 3*G[0, u]*(G[0, w] - G[-w, v]) + 
    3*G[0, w]*(G[-v - w, u] + G[-w, v]) - 6*G[0, 0, u] + 3*G[0, -v - w, u] + 
    3*G[-v - w, 0, u])/6, 0, (-Pi^2 - 12*G[-v - w, u]*G[-w, v] - 
    3*G[0, u]*(G[0, w] + G[-w, v]) - 9*G[0, w]*(G[-v - w, u] + G[-w, v]) + 
    24*G[0, 0, u] - 6*G[0, 0, w] - 3*G[0, -v - w, u] - 3*G[-v - w, 0, u] - 
    12*G[-v - w, -v - w, u] - 12*G[-w, -w, v])/6, 0, 0, 
  -1/3*Pi^2 - 2*G[0, 0, v], -1/3*Pi^2 - 2*G[0, 0, w], 
  -1/3*Pi^2 - 2*G[0, w]*G[-w, u] + G[0, v]*(G[0, w] - G[-v - w, u] + 
     2*G[-w, u]) - 2*G[-w, u]*G[-w, v] - 2*G[0, 0, w] + G[0, -w, v] - 
   G[-w, 0, v] - 2*G[-w, -v - w, u], -(G[0, w]*(G[-v - w, u] + G[-w, v])) - 
   2*(G[-v, u]*G[-w, v] + G[0, -w, v] + G[-v, -v - w, u]), 
  (-Pi^2 - 3*G[0, v]*(G[0, w] - G[-v - w, u]) + 
    3*G[0, w]*(G[-v - w, u] + G[-w, v]) - 6*G[0, 0, v] + 3*G[0, -w, v] + 
    3*G[-w, 0, v])/6, 0, (-Pi^2 + 3*G[0, v]*(G[0, w] + G[-v - w, u]) + 
    6*G[-v - w, u]*G[-w, v] + 3*G[0, w]*(G[-v - w, u] + G[-w, v]) + 
    24*G[0, 0, v] + 3*G[0, -w, v] + 6*G[-v - w, -v - w, u] + 3*G[-w, 0, v] + 
    6*G[-w, -w, v])/6, 0, 0, 0, 0, (4633*Pi^2 + 49272*G[0, w]*G[-v - w, u] - 
    96*G[0, v]*(126*G[0, w] + 95*G[-v - w, u] - 82*G[-w, u]) - 
    7872*G[0, w]*G[-w, u] + 6048*G[0, u]*(2*G[0, v] - 7*G[0, w] - 
      6*G[-w, v]) + 121896*G[0, w]*G[-w, v] + 6048*G[-v, u]*G[-w, v] + 
    47496*G[-v - w, u]*G[-w, v] - 7872*G[-w, u]*G[-w, v] + 93024*G[0, 0, u] + 
    31392*G[0, 0, v] + 71652*G[0, 0, w] - 36288*G[0, -v - w, u] + 
    4800*G[0, -w, v] + 6048*G[-v, -v - w, u] + 36336*G[-v - w, 0, u] + 
    47496*G[-v - w, -v - w, u] - 9120*G[-w, 0, v] - 7872*G[-w, -v - w, u] + 
    120120*G[-w, -w, v])/576, (41927*Pi^2 + 58344*G[0, w]*G[-v - w, u] - 
    48*G[0, v]*(189*G[0, w] - 112*G[-v - w, u] - 314*G[-w, u]) - 
    15072*G[0, w]*G[-w, u] + 3024*G[0, u]*(G[0, v] - 2*G[0, w] - 
      5*G[-w, v]) + 98328*G[0, w]*G[-w, v] - 12624*G[-v, u]*G[-w, v] + 
    59592*G[-v - w, u]*G[-w, v] - 15072*G[-w, u]*G[-w, v] + 
    148800*G[0, 0, u] + 31392*G[0, 0, v] + 70140*G[0, 0, w] - 
    15120*G[0, -v - w, u] + 7824*G[0, -w, v] - 12624*G[-v, -v - w, u] + 
    24864*G[-v - w, 0, u] + 59592*G[-v - w, -v - w, u] + 5376*G[-w, 0, v] - 
    15072*G[-w, -v - w, u] + 99576*G[-w, -w, v])/576, 
  (2323*Pi^2 - 4032*G[0, w]*G[-v - w, u] + 5648*G[0, w]*G[-w, u] - 
    8*G[0, v]*(378*G[0, w] - 13*G[-v - w, u] + 706*G[-w, u]) + 
    1408*G[0, w]*G[-w, v] + 2520*G[-v, u]*G[-w, v] - 
    4536*G[-v - w, u]*G[-w, v] + 5648*G[-w, u]*G[-w, v] - 
    504*G[0, u]*(2*G[0, v] + 3*G[0, w] + 2*G[-w, v]) + 11784*G[0, 0, u] + 
    2520*G[0, 0, v] + 4788*G[0, 0, w] - 1008*G[0, -v - w, u] - 
    3024*G[0, -w, v] + 2520*G[-v, -v - w, u] + 4432*G[-v - w, 0, u] - 
    4536*G[-v - w, -v - w, u] + 104*G[-w, 0, v] + 5648*G[-w, -v - w, u] + 
    904*G[-w, -w, v])/2016, (701*Pi^2 + 1008*G[0, w]*G[-v - w, u] + 
    8*G[0, v]*(365*G[-v - w, u] - 554*G[-w, u]) + 4432*G[0, w]*G[-w, u] - 
    504*G[0, u]*(4*G[0, v] - 9*G[0, w] - 8*G[-w, v]) - 
    4432*G[0, w]*G[-w, v] + 1512*G[-v, u]*G[-w, v] + 
    1512*G[-v - w, u]*G[-w, v] + 4432*G[-w, u]*G[-w, v] - 5736*G[0, 0, u] + 
    504*G[0, 0, v] - 1764*G[0, 0, w] + 4032*G[0, -v - w, u] + 
    1512*G[-v, -v - w, u] - 1408*G[-v - w, 0, u] + 
    1512*G[-v - w, -v - w, u] + 2920*G[-w, 0, v] + 4432*G[-w, -v - w, u] - 
    3928*G[-w, -w, v])/1008, (2*Pi^2 - 3*G[0, v]*(G[0, w] - G[-v - w, u]) - 
    3*G[0, w]*G[-v - w, u] - 3*G[0, w]*G[-w, v] - 6*G[-v, u]*G[-w, v] - 
    3*G[-v - w, u]*G[-w, v] + 3*G[0, u]*(-G[0, v] + G[0, w] + G[-w, v]) + 
    3*G[0, 0, u] + 3*G[0, 0, v] + 3*G[0, 0, w] + 3*G[0, -v - w, u] - 
    3*G[0, -w, v] - 6*G[-v, -v - w, u] + 3*G[-v - w, 0, u] - 
    3*G[-v - w, -v - w, u] + 3*G[-w, 0, v] - 3*G[-w, -w, v])/6, 
  (1223*Pi^2)/378 - (G[0, w]*G[-v - w, u])/4 + G[0, w]*G[-w, u] - 
   (G[0, v]*(G[0, w] - G[-v - w, u] + 4*G[-w, u]))/4 - 
   (G[0, u]*(G[0, v] - 5*G[0, w] - G[-w, v]))/4 - (G[0, w]*G[-w, v])/4 + 
   (G[-v, u]*G[-w, v])/2 - (G[-v - w, u]*G[-w, v])/4 + G[-w, u]*G[-w, v] + 
   (2131*G[0, 0, u])/252 + G[0, 0, v]/4 + (5*G[0, 0, w])/4 + 
   G[0, -v - w, u]/4 - G[0, -w, v]/4 + G[-v, -v - w, u]/2 + 
   G[-v - w, 0, u]/4 - G[-v - w, -v - w, u]/4 + G[-w, 0, v]/4 + 
   G[-w, -v - w, u] - G[-w, -w, v]/4, 0, (126229*Pi^2)/4032 + 
   (2537*G[0, w]*G[-v - w, u])/28 - 
   (G[0, v]*(3245*G[-v - w, u] - 5944*G[-w, u]))/42 - 
   (2972*G[0, w]*G[-w, u])/21 + (461*G[0, w]*G[-w, v])/12 - 
   5*G[-v, u]*G[-w, v] - (43*G[-v - w, u]*G[-w, v])/6 - 
   (2972*G[-w, u]*G[-w, v])/21 + G[0, u]*(-3*G[0, v] + 3*G[0, w] + 
     (3361*G[-w, v])/84) + (87*G[0, 0, u])/8 - 3*G[0, 0, v] - 
   (9029*G[0, 0, w])/84 + (3361*G[0, -v - w, u])/84 + (2489*G[0, -w, v])/42 - 
   5*G[-v, -v - w, u] - (341*G[-v - w, 0, u])/28 - 
   (43*G[-v - w, -v - w, u])/6 - (3245*G[-w, 0, v])/42 - 
   (2972*G[-w, -v - w, u])/21 - (831*G[-w, -w, v])/14, 
  (-115729*Pi^2)/192 - (6025*G[0, w]*G[-v - w, u])/4 - 
   (2531*G[0, w]*G[-w, u])/2 + G[0, v]*(1591*G[-v - w, u] + 
     (2531*G[-w, u])/2) + (G[0, u]*(168*G[0, v] - 63*G[0, w] - 919*G[-w, v]))/
    2 - (3353*G[0, w]*G[-w, v])/4 - (8819*G[-v, u]*G[-w, v])/2 + 
   (1647*G[-v - w, u]*G[-w, v])/4 - (2531*G[-w, u]*G[-w, v])/2 + 
   (147*G[0, 0, u])/4 + 84*G[0, 0, v] + (8903*G[0, 0, w])/4 - 
   (919*G[0, -v - w, u])/2 - 1553*G[0, -w, v] - (8819*G[-v, -v - w, u])/2 + 
   (417*G[-v - w, 0, u])/2 + (1647*G[-v - w, -v - w, u])/4 + 
   1591*G[-w, 0, v] - (2531*G[-w, -v - w, u])/2 + (4319*G[-w, -w, v])/4, 
  (-21*Pi^2 - 6344*G[0, w]*G[-v - w, u] + 
    168*G[0, v]*(3*G[-v - w, u] - 4*G[-w, u]) + 672*G[0, w]*G[-w, u] + 
    504*G[0, w]*G[-w, v] + 3592*G[-v, u]*G[-w, v] - 
    3424*G[-v - w, u]*G[-w, v] + 672*G[-w, u]*G[-w, v] - 
    8*G[0, u]*(63*G[0, w] + 856*G[-w, v]) - 2016*G[0, 0, u] + 
    504*G[0, 0, w] - 6848*G[0, -v - w, u] + 3424*G[0, -w, v] + 
    3592*G[-v, -v - w, u] - 3424*G[-v - w, -v - w, u] + 504*G[-w, 0, v] + 
    672*G[-w, -v - w, u] + 3424*G[-w, -w, v])/336, 
  (217*Pi^2 + 10964*G[0, v]*G[-w, u] - 10964*G[0, w]*G[-w, u] + 
    42*G[0, u]*(4*G[0, v] - 3*G[-w, v]) - 11216*G[-v, u]*G[-w, v] + 
    126*G[-v - w, u]*G[-w, v] - 10964*G[-w, u]*G[-w, v] + 483*G[0, 0, u] + 
    168*G[0, 0, v] - 126*G[0, -v - w, u] - 252*G[0, -w, v] - 
    11216*G[-v, -v - w, u] - 126*G[-v - w, 0, u] + 126*G[-v - w, -v - w, u] - 
    10964*G[-w, -v - w, u] + 126*G[-w, -w, v])/168, 
  (-56*Pi^2 - 5692*G[0, v]*G[-w, u] + 5692*G[0, w]*G[-w, u] + 
    5818*G[-v, u]*G[-w, v] - 63*G[-v - w, u]*G[-w, v] + 
    5692*G[-w, u]*G[-w, v] + 21*G[0, u]*(2*G[0, v] + 3*G[-w, v]) - 
    210*G[0, 0, u] + 42*G[0, 0, v] + 63*G[0, -v - w, u] + 126*G[0, -w, v] + 
    5818*G[-v, -v - w, u] + 63*G[-v - w, 0, u] - 63*G[-v - w, -v - w, u] + 
    5692*G[-w, -v - w, u] - 63*G[-w, -w, v])/42, 
  (-11*Pi^2)/8 + (793*G[0, w]*G[-v - w, u])/21 - G[0, w]*G[-w, u] + 
   G[0, v]*(-3*G[-v - w, u] + G[-w, u]) - 3*G[0, w]*G[-w, v] - 
   (386*G[-v, u]*G[-w, v])/21 + (428*G[-v - w, u]*G[-w, v])/21 - 
   G[-w, u]*G[-w, v] + G[0, u]*(3*G[0, w] + (856*G[-w, v])/21) + 
   (15*G[0, 0, u])/2 - 3*G[0, 0, w] + (856*G[0, -v - w, u])/21 - 
   (428*G[0, -w, v])/21 - (386*G[-v, -v - w, u])/21 + 
   (428*G[-v - w, -v - w, u])/21 - 3*G[-w, 0, v] - G[-w, -v - w, u] - 
   (428*G[-w, -w, v])/21, (-22087*Pi^2 - 369564*G[0, w]*G[-v - w, u] + 
    698196*G[0, w]*G[-w, u] - 12*G[0, v]*(33450*G[0, w] - 
      19453*G[-v - w, u] + 58183*G[-w, u]) - 346332*G[0, w]*G[-w, v] + 
    120384*G[-v, u]*G[-w, v] - 388572*G[-v - w, u]*G[-w, v] + 
    698196*G[-w, u]*G[-w, v] - 2112*G[0, u]*(21*G[0, v] - 
      4*(G[0, w] + 4*G[-w, v])) + 79200*G[0, 0, u] + 1400952*G[0, 0, v] + 
    288504*G[0, 0, w] + 33792*G[0, -v - w, u] - 344376*G[0, -w, v] + 
    120384*G[-v, -v - w, u] + 57024*G[-v - w, 0, u] - 
    388572*G[-v - w, -v - w, u] + 233436*G[-w, 0, v] + 
    698196*G[-w, -v - w, u] - 365340*G[-w, -w, v])/6336, 
  (20057*Pi^2 - 757116*G[0, w]*G[-v - w, u] + 830196*G[0, w]*G[-w, u] - 
    108*G[0, v]*(3218*G[0, w] - 4117*G[-v - w, u] + 7687*G[-w, u]) - 
    1004220*G[0, w]*G[-w, v] + 38016*G[-v, u]*G[-w, v] - 
    738108*G[-v - w, u]*G[-w, v] + 830196*G[-w, u]*G[-w, v] - 
    19008*G[0, u]*(2*G[0, w] + G[-w, v]) + 114048*G[0, 0, u] + 
    1710996*G[0, 0, v] - 155016*G[0, 0, w] - 19008*G[0, -v - w, u] - 
    347544*G[0, -w, v] + 38016*G[-v, -v - w, u] - 266112*G[-v - w, 0, u] - 
    738108*G[-v - w, -v - w, u] + 444636*G[-w, 0, v] + 
    830196*G[-w, -v - w, u] - 985212*G[-w, -w, v])/19008, 
  (1145*Pi^2)/176 - (187*G[0, w]*G[-v - w, u])/3 + 
   (G[0, v]*(13*G[0, w] + 68*G[-v - w, u] - 55*G[-w, u]))/2 + 
   (55*G[0, w]*G[-w, u])/2 + 4*G[0, u]*(G[0, v] - G[0, w] - G[-w, v]) - 
   (322*G[0, w]*G[-w, v])/3 - 5*G[-v, u]*G[-w, v] - 
   (175*G[-v - w, u]*G[-w, v])/3 + (55*G[-w, u]*G[-w, v])/2 - 14*G[0, 0, u] + 
   (25661*G[0, 0, v])/528 - (419*G[0, 0, w])/6 - 4*G[0, -v - w, u] + 
   (3*G[0, -w, v])/2 - 5*G[-v, -v - w, u] - 49*G[-v - w, 0, u] - 
   (175*G[-v - w, -v - w, u])/3 + 34*G[-w, 0, v] + (55*G[-w, -v - w, u])/2 - 
   (310*G[-w, -w, v])/3}, {(Pi^2*G[0, v] - 8*(3*G[0, 0, 0, v] + 4*Zeta[3]))/
   6, -1/4*(Pi^2*G[-w, v]) + 6*G[-w, v]*G[0, 0, w] + 
   6*G[-w, v]*G[-v - w, -v - w, u] + G[-v - w, u]*(-1/4*Pi^2 + 6*G[0, 0, w] + 
     6*G[-w, -w, v]) + G[0, w]*(-1/4*Pi^2 + 6*G[-v - w, u]*G[-w, v] + 
     6*G[-v - w, -v - w, u] + 6*G[-w, -w, v]) + 6*G[0, 0, 0, w] + 
   6*G[-v - w, -v - w, -v - w, u] + 6*G[-w, -w, -w, v] + 8*Zeta[3], 
  (Pi^2*G[0, u])/4 - 6*G[0, 0, 0, u] - 8*Zeta[3], (-8*Zeta[3])/3, 
  (Pi^2*G[0, w])/2 - 4*(3*G[0, 0, 0, w] + 4*Zeta[3]), 
  (Pi^2*G[0, u])/3 + (Pi^2*G[-v - w, u])/2 - (Pi^2*G[-w, v])/6 - 
   G[-w, v]*G[0, 0, u] + 3*G[-v - w, u]*G[0, 0, w] + 3*G[-w, v]*G[0, 0, w] - 
   2*G[-w, v]*G[0, -v - w, u] - G[-w, v]*G[-v - w, 0, u] + 
   3*G[-v - w, u]*G[-w, -w, v] + 
   G[0, w]*(-1/6*Pi^2 + 3*G[-v - w, u]*G[-w, v] - G[0, 0, u] - 
     2*G[0, -v - w, u] - G[-v - w, 0, u] + 3*G[-w, -w, v]) + 
   3*G[0, 0, 0, w] - G[0, 0, -v - w, u] + G[0, -v - w, 0, u] - 
   2*G[0, -v - w, -v - w, u] + G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] + 
   2*G[-v - w, -v - w, 0, u] + 3*G[-w, -w, -w, v] - 2*Zeta[3], 
  (-5*Pi^2*G[-w, v])/12 + G[0, u]*G[0, 0, w] + 2*G[-w, v]*G[0, 0, w] - 
   G[-w, v]*G[-v - w, 0, u] + 2*G[-w, v]*G[-v - w, -v - w, u] + 
   G[0, u]*G[-w, -w, v] + G[0, w]*((-5*Pi^2)/12 + G[0, u]*G[-w, v] + 
     5*G[-v - w, u]*G[-w, v] - G[-v - w, 0, u] + 2*G[-v - w, -v - w, u] + 
     2*G[-w, -w, v]) + G[-v - w, u]*((5*Pi^2)/12 + 5*G[0, 0, w] + 
     5*G[-w, -w, v]) + G[0, 0, 0, u] + 2*G[0, 0, 0, w] + G[0, -v - w, 0, u] + 
   G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] + 2*G[-v - w, -v - w, 0, u] + 
   2*G[-v - w, -v - w, -v - w, u] + 2*G[-w, -w, -w, v] + (20*Zeta[3])/3, 
  (Pi^2*G[-v - w, u])/2 - (2*Pi^2*G[-w, u])/3 + (Pi^2*G[-w, v])/2 + 
   2*G[-v - w, u]*G[0, 0, v] - 4*G[-w, u]*G[0, 0, v] + 
   3*G[-v - w, u]*G[0, 0, w] + 3*G[-w, v]*G[0, 0, w] - 
   G[-v - w, u]*G[0, -w, v] + 2*G[-w, u]*G[0, -w, v] + 
   3*G[-w, v]*G[-v - w, -w, u] + 2*G[-v - w, u]*G[-w, 0, v] - 
   2*G[-w, u]*G[-w, 0, v] + 4*G[-w, v]*G[-w, -v - w, u] + 
   G[0, w]*(-1/6*Pi^2 + 4*G[-w, u]*G[-w, v] - 2*G[0, 0, v] - 2*G[0, -w, v] + 
     3*G[-v - w, -w, u] - G[-w, 0, v] + 4*G[-w, -v - w, u] - 
     4*G[-w, -w, u]) - 4*G[-w, v]*G[-w, -w, u] + 
   G[0, v]*(Pi^2/2 - G[0, w]*(G[-v - w, u] - 2*G[-w, u]) + G[0, 0, w] + 
     2*G[-v - w, -v - w, u] - 3*G[-v - w, -w, u] - 2*G[-w, -v - w, u] + 
     4*G[-w, -w, u]) + 4*G[-w, u]*G[-w, -w, v] + 3*G[0, 0, 0, w] - 
   2*G[0, 0, -w, v] + G[0, -w, 0, v] - 2*G[0, -w, -w, v] + 
   3*G[-v - w, -w, -v - w, u] + 2*G[-w, 0, 0, v] - G[-w, 0, -w, v] + 
   4*G[-w, -v - w, -v - w, u] + 2*G[-w, -w, 0, v] - 4*G[-w, -w, -v - w, u] - 
   2*Zeta[3], -1/12*(Pi^2*G[-v - w, u]) - (Pi^2*G[-w, u])/3 - 
   (Pi^2*G[-w, v])/12 - 2*G[-w, u]*G[0, 0, v] + 2*G[-v - w, u]*G[0, 0, w] + 
   2*G[-w, v]*G[0, 0, w] + G[-w, u]*G[0, -w, v] + 
   2*G[-w, v]*G[-v - w, -v - w, u] - G[-w, u]*G[-w, 0, v] + 
   2*G[-w, v]*G[-w, -v - w, u] - 2*G[-w, v]*G[-w, -w, u] + 
   G[0, v]*((5*Pi^2)/12 + G[0, w]*G[-w, u] + G[0, 0, w] - G[-w, -v - w, u] + 
     2*G[-w, -w, u]) + 2*G[-v - w, u]*G[-w, -w, v] + 
   2*G[-w, u]*G[-w, -w, v] + G[0, w]*((-5*Pi^2)/12 + 
     2*G[-v - w, u]*G[-w, v] + 2*G[-w, u]*G[-w, v] - 2*G[0, 0, v] - 
     2*G[0, -w, v] + 2*G[-v - w, -v - w, u] + 2*G[-w, -v - w, u] - 
     2*G[-w, -w, u] + 2*G[-w, -w, v]) + 2*G[0, 0, 0, v] + 2*G[0, 0, 0, w] - 
   2*G[0, 0, -w, v] + G[0, -w, 0, v] - 2*G[0, -w, -w, v] + 
   2*G[-v - w, -v - w, -v - w, u] + 2*G[-w, -v - w, -v - w, u] - 
   2*G[-w, -w, -v - w, u] + 2*G[-w, -w, -w, v] + (20*Zeta[3])/3, 
  (Pi^2*G[0, u] - 6*G[0, 0, 0, u] - 28*Zeta[3])/3, (-28*Zeta[3])/3, 
  -1/12*(Pi^2*G[0, v]) + (3*G[0, 0, 0, v])/2 - Zeta[3], 
  (-5*Pi^2*G[0, v])/12 + 2*G[0, 0, 0, v] + (20*Zeta[3])/3, 
  (3*Pi^2*G[-v - w, u] - Pi^2*G[-w, v] - 12*G[-w, v]*G[0, 0, u] + 
    18*G[-v - w, u]*G[0, 0, w] + 18*G[-w, v]*G[0, 0, w] - 
    12*G[-w, v]*G[0, -v - w, u] - 6*G[-w, v]*G[-v - w, 0, u] - 
    G[0, w]*(Pi^2 - 18*G[-v - w, u]*G[-w, v] + 12*G[0, 0, u] + 
      12*G[0, -v - w, u] + 6*G[-v - w, 0, u] - 18*G[-w, -w, v]) + 
    18*G[-v - w, u]*G[-w, -w, v] + 3*G[0, u]*(Pi^2 + 2*G[0, w]*G[-w, v] + 
      2*G[0, 0, w] + 2*G[-w, -w, v]) + 18*G[0, 0, 0, w] - 
    12*G[0, 0, -v - w, u] + 6*G[0, -v - w, 0, u] - 
    12*G[0, -v - w, -v - w, u] + 12*G[-v - w, 0, 0, u] - 
    6*G[-v - w, 0, -v - w, u] + 12*G[-v - w, -v - w, 0, u] + 
    18*G[-w, -w, -w, v] - 12*Zeta[3])/4, -1/12*(Pi^2*G[-v - w, u]) - 
   (5*Pi^2*G[-w, v])/12 - 2*G[-w, v]*G[0, 0, u] + 2*G[-v - w, u]*G[0, 0, w] + 
   2*G[-w, v]*G[0, 0, w] - 2*G[-w, v]*G[0, -v - w, u] + 
   2*G[-w, v]*G[-v - w, -v - w, u] + 2*G[-v - w, u]*G[-w, -w, v] + 
   G[0, u]*((5*Pi^2)/12 + G[0, w]*G[-w, v] + G[0, 0, w] + G[-w, -w, v]) + 
   G[0, w]*((-5*Pi^2)/12 + 2*G[-v - w, u]*G[-w, v] - 2*G[0, 0, u] - 
     2*G[0, -v - w, u] + 2*G[-v - w, -v - w, u] + 2*G[-w, -w, v]) + 
   2*G[0, 0, 0, u] + 2*G[0, 0, 0, w] - 2*G[0, 0, -v - w, u] + 
   G[0, -v - w, 0, u] - 2*G[0, -v - w, -v - w, u] + 
   2*G[-v - w, -v - w, -v - w, u] + 2*G[-w, -w, -w, v] + (20*Zeta[3])/3, 
  (Pi^2*G[-v - w, u] + Pi^2*G[-w, v] - 6*G[-w, v]*G[0, 0, u] - 
    6*G[-v - w, u]*G[0, 0, w] - 6*G[-w, v]*G[0, 0, w] - 
    6*G[-w, v]*G[0, -v - w, u] - 6*G[-w, v]*G[-v - w, 0, u] - 
    6*G[-w, v]*G[-v - w, -v - w, u] + G[0, u]*(Pi^2 - 6*G[0, w]*G[-w, v] - 
      6*G[0, 0, w] - 6*G[-w, -w, v]) + 
    G[0, w]*(Pi^2 - 6*G[-v - w, u]*G[-w, v] - 6*G[0, 0, u] - 
      6*G[0, -v - w, u] - 6*G[-v - w, 0, u] - 6*G[-v - w, -v - w, u] - 
      6*G[-w, -w, v]) - 6*G[-v - w, u]*G[-w, -w, v] - 6*G[0, 0, 0, u] - 
    6*G[0, 0, 0, w] - 6*G[0, 0, -v - w, u] - 6*G[0, -v - w, 0, u] - 
    6*G[0, -v - w, -v - w, u] - 6*G[-v - w, 0, 0, u] - 
    6*G[-v - w, 0, -v - w, u] - 6*G[-v - w, -v - w, 0, u] - 
    6*G[-v - w, -v - w, -v - w, u] - 6*G[-w, -w, -w, v] - 28*Zeta[3])/3, 
  -1/12*(Pi^2*G[0, u]) + (3*G[0, 0, 0, u])/2 - Zeta[3], 
  (-5*Pi^2*G[0, u])/12 + 2*G[0, 0, 0, u] + (20*Zeta[3])/3, 
  (Pi^2*G[-v - w, u])/3 - (Pi^2*G[-w, v])/3 - 2*G[-w, v]*G[0, 0, u] + 
   2*G[-v - w, u]*G[0, 0, w] - G[-w, v]*G[0, -v - w, u] - 
   G[-w, v]*G[-v - w, 0, u] - (G[0, w]*(Pi^2 - 6*G[-v - w, u]*G[-w, v] + 
      6*G[0, 0, u] + 3*G[0, -v - w, u] + 3*G[-v - w, 0, u]))/3 + 
   2*G[-v - w, u]*G[-w, -w, v] + 
   (G[0, u]*(Pi^2 + 4*G[0, w]*G[-w, v] + 4*G[0, 0, w] + 4*G[-w, -w, v]))/2 - 
   2*G[0, 0, -v - w, u] + G[0, -v - w, 0, u] - G[0, -v - w, -v - w, u] + 
   2*G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] + G[-v - w, -v - w, 0, u] - 
   2*Zeta[3], -1/6*(Pi^2*G[0, u]) + (Pi^2*G[-w, v])/3 + 
   4*G[-v - w, u]*G[0, 0, w] + 8*G[-w, v]*G[0, 0, w] + 
   2*G[-w, v]*G[-v - w, -v - w, u] + 4*G[-v - w, u]*G[-w, -w, v] + 
   G[0, w]*(Pi^2/3 + 4*G[-v - w, u]*G[-w, v] + 2*G[-v - w, -v - w, u] + 
     8*G[-w, -w, v]) + 4*G[0, 0, 0, u] + 8*G[0, 0, 0, w] + 
   4*G[-v - w, 0, 0, u] + 2*G[-v - w, -v - w, 0, u] + 
   2*G[-v - w, -v - w, -v - w, u] + 8*G[-w, -w, -w, v] + (58*Zeta[3])/3, 
  (Pi^2*G[-v - w, u])/3 - (2*Pi^2*G[-w, u])/3 + (Pi^2*G[-w, v])/3 + 
   2*G[-v - w, u]*G[0, 0, v] - 4*G[-w, u]*G[0, 0, v] + 
   2*G[-v - w, u]*G[0, 0, w] - 2*G[-w, u]*G[0, 0, w] + 
   2*G[-w, v]*G[0, 0, w] - G[-v - w, u]*G[0, -w, v] + 
   3*G[-w, u]*G[0, -w, v] + 2*G[-w, v]*G[-v - w, -w, u] + 
   G[-v - w, u]*G[-w, 0, v] - G[-w, u]*G[-w, 0, v] + 
   2*G[-w, v]*G[-w, -v - w, u] - 4*G[-w, v]*G[-w, -w, u] + 
   G[0, v]*(Pi^2/2 - G[0, w]*(G[-v - w, u] - 3*G[-w, u]) + 2*G[0, 0, w] + 
     G[-v - w, -v - w, u] - 2*G[-v - w, -w, u] - G[-w, -v - w, u] + 
     4*G[-w, -w, u]) - (G[0, w]*(Pi^2 - 6*G[-w, u]*G[-w, v] + 6*G[0, 0, v] + 
      3*G[0, -w, v] - 6*G[-v - w, -w, u] + 3*G[-w, 0, v] - 
      6*G[-w, -v - w, u] + 12*G[-w, -w, u]))/3 + 2*G[-w, u]*G[-w, -w, v] - 
   2*G[0, 0, -w, v] + G[0, -w, 0, v] - G[0, -w, -w, v] + 
   2*G[-v - w, -w, -v - w, u] + 2*G[-w, 0, 0, v] - G[-w, 0, -w, v] + 
   2*G[-w, -v - w, -v - w, u] + G[-w, -w, 0, v] - 4*G[-w, -w, -v - w, u] - 
   2*Zeta[3], (Pi^2*G[-w, u])/3 + 4*G[-v - w, u]*G[0, 0, v] - 
   4*G[-w, u]*G[0, 0, v] + 4*G[-v - w, u]*G[0, 0, w] + 
   4*G[-w, u]*G[0, 0, w] + 4*G[-w, v]*G[0, 0, w] + 
   2*G[-w, v]*G[-v - w, -v - w, u] + 2*G[-w, v]*G[-v - w, -w, u] + 
   2*G[-v - w, u]*G[-w, 0, v] + 2*G[-w, u]*G[-w, 0, v] + 
   2*G[-w, v]*G[-w, -v - w, u] + 
   G[0, v]*(-1/6*Pi^2 + 2*G[-v - w, -v - w, u] - 2*G[-v - w, -w, u] + 
     2*G[-w, -v - w, u] - 2*G[-w, -w, u]) + 2*G[-w, v]*G[-w, -w, u] + 
   2*G[-v - w, u]*G[-w, -w, v] + 2*G[-w, u]*G[-w, -w, v] + 
   (G[0, w]*(Pi^2 + 6*G[-v - w, u]*G[-w, v] + 6*G[-w, u]*G[-w, v] + 
      6*G[-v - w, -v - w, u] + 6*G[-v - w, -w, u] + 6*G[-w, -v - w, u] + 
      6*G[-w, -w, u] + 6*G[-w, -w, v]))/3 + 4*G[0, 0, 0, v] + 
   8*G[0, 0, 0, w] + 2*G[-v - w, -v - w, -v - w, u] + 
   2*G[-v - w, -w, -v - w, u] + 4*G[-w, 0, 0, v] + 
   2*G[-w, -v - w, -v - w, u] + 2*G[-w, -w, 0, v] + 2*G[-w, -w, -v - w, u] + 
   2*G[-w, -w, -w, v] + (58*Zeta[3])/3, 
  (3*(3*G[-w, v]*G[0, 0, w] - 4*G[-v, u]*G[0, -w, v] + 
     3*G[-v - w, u]*(G[0, 0, w] + G[0, -w, v]) - 4*G[-w, v]*G[-v, -v, u] + 
     4*G[-w, v]*G[-v, -v - w, u] + 3*G[-w, v]*G[-v - w, -v, u] + 
     4*G[-v, u]*G[-w, -w, v] + 2*G[0, w]*(G[-v, u]*G[-w, v] + 
       G[-v - w, u]*G[-w, v] + G[0, -w, v] + G[-v, -v - w, u] + 
       G[-v - w, -v - w, u] + G[-w, -w, v]) - 4*G[0, 0, -w, v] + 
     4*G[0, -w, -w, v] - 4*G[-v, -v, -v - w, u] + 
     4*G[-v, -v - w, -v - w, u] + 3*G[-v - w, -v, -v - w, u] + 
     3*G[-w, 0, -w, v]))/2, (Pi^2*G[-w, v] - 33*G[-w, v]*G[0, 0, w] - 
    9*G[-w, v]*G[-v - w, -v, u] - 24*G[-w, v]*G[-v - w, -v - w, u] + 
    G[-v - w, u]*(Pi^2 - 33*G[0, 0, w] - 9*G[0, -w, v] - 24*G[-w, -w, v]) + 
    2*G[0, w]*(Pi^2 - 15*G[-v - w, u]*G[-w, v] - 15*G[-v - w, -v - w, u] - 
      15*G[-w, -w, v]) - 66*G[0, 0, 0, w] - 9*G[-v - w, -v, -v - w, u] - 
    24*G[-v - w, -v - w, -v - w, u] - 9*G[-w, 0, -w, v] - 
    24*G[-w, -w, -w, v] - 68*Zeta[3])/6, -2*G[-v, u]*G[0, -w, v] + 
   G[-v - w, u]*(G[0, 0, w] + G[0, -w, v]) + 
   G[-w, v]*(G[0, 0, w] - 2*G[-v, -v, u] + G[-v, -v - w, u] + 
     G[-v - w, -v, u]) + G[-v, u]*G[-w, -w, v] + 
   (G[0, w]*(G[-v, u]*G[-w, v] + G[-v - w, u]*G[-w, v] + G[0, -w, v] + 
      G[-v, -v - w, u] + G[-v - w, -v - w, u] + G[-w, -w, v]))/2 - 
   2*G[0, 0, -w, v] + G[0, -w, -w, v] - 2*G[-v, -v, -v - w, u] + 
   G[-v, -v - w, -v - w, u] + G[-v - w, -v, -v - w, u] + G[-w, 0, -w, v], 
  3*G[0, w]*G[0, -w, v] + 6*G[-v, u]*G[0, -w, v] + 
   3*G[0, w]*G[-v, -v - w, u] + 3*G[0, w]*G[-v - w, -v - w, u] + 
   G[-w, v]*(-1/3*Pi^2 + 3*G[0, w]*G[-v, u] + 6*G[0, 0, w] + 6*G[-v, -v, u] + 
     2*G[-v - w, -v - w, u]) + 3*G[0, w]*G[-w, -w, v] + 
   G[-v - w, u]*(-1/3*Pi^2 + 3*G[0, w]*G[-w, v] + 6*G[0, 0, w] + 
     2*G[-w, -w, v]) + 6*G[0, 0, -w, v] + 6*G[-v, -v, -v - w, u] + 
   2*G[-v - w, -v - w, -v - w, u] + 2*G[-w, -w, -w, v] - (32*Zeta[3])/3, 
  -1/4*(Pi^2*G[0, w]) + (9*G[0, 0, 0, w])/2 - 3*Zeta[3], 
  (-(Pi^2*G[0, w]) - 66*G[0, 0, 0, w] - 100*Zeta[3])/12, 
  (Pi^2*G[-w, v] - 6*G[-w, v]*G[0, 0, w] - 6*G[-w, v]*G[-v - w, -v - w, u] + 
    G[-v - w, u]*(Pi^2 - 6*G[0, 0, w] - 6*G[-w, -w, v]) + 
    G[0, w]*(Pi^2 - 6*G[-v - w, u]*G[-w, v] - 6*G[-v - w, -v - w, u] - 
      6*G[-w, -w, v]) - 6*G[0, 0, 0, w] - 6*G[-v - w, -v - w, -v - w, u] - 
    6*G[-w, -w, -w, v] - 28*Zeta[3])/3, (Pi^2*G[0, w])/2 - 
   Pi^2*G[-v - w, u] + Pi^2*G[-w, u] - 3*G[0, w]*G[-v - w, u]*G[-w, v] - 
   G[0, w]*G[0, 0, u] - G[-w, v]*G[0, 0, u] - 2*G[0, w]*G[0, 0, v] - 
   2*G[-v - w, u]*G[0, 0, v] - 6*G[-v - w, u]*G[0, 0, w] + 
   6*G[-w, u]*G[0, 0, w] - 2*G[0, w]*G[0, -v - w, u] - 
   2*G[-w, v]*G[0, -v - w, u] + 3*G[0, w]*G[0, -w, u] + 
   3*G[-w, v]*G[0, -w, u] + G[0, w]*G[0, -w, v] + G[-v - w, u]*G[0, -w, v] - 
   3*G[-w, u]*G[0, -w, v] + G[0, w]*G[-v - w, 0, u] + 
   G[-w, v]*G[-v - w, 0, u] - 3*G[0, w]*G[-v - w, -w, u] - 
   3*G[-w, v]*G[-v - w, -w, u] + G[0, w]*G[-w, 0, v] - 
   2*G[-v - w, u]*G[-w, 0, v] + 3*G[-w, u]*G[-w, 0, v] + 
   G[0, v]*(-1/6*Pi^2 + G[0, w]*(G[-v - w, u] - 3*G[-w, u]) + 4*G[0, 0, u] + 
     G[0, 0, w] - 3*G[0, -w, u] - 2*G[-v - w, -v - w, u] + 
     3*G[-v - w, -w, u] + 3*G[-w, -v - w, u] - 6*G[-w, -w, u]) + 
   6*G[0, w]*G[-w, -w, u] + 6*G[-w, v]*G[-w, -w, u] + 
   3*G[0, w]*G[-w, -w, v] - 3*G[-v - w, u]*G[-w, -w, v] - 
   (G[0, u]*(Pi^2 + 9*G[0, v]*G[0, w] + 6*G[0, w]*G[-w, v] - 15*G[0, 0, v] - 
      3*G[0, 0, w] + 9*G[0, -w, v] + 6*G[-w, -w, v]))/3 + 3*G[0, 0, 0, v] - 
   G[0, 0, -v - w, u] - 2*G[0, 0, -w, v] - G[0, -v - w, 0, u] - 
   2*G[0, -v - w, -v - w, u] - 2*G[0, -w, 0, v] + 3*G[0, -w, -v - w, u] + 
   G[0, -w, -w, v] - G[-v - w, 0, 0, u] + G[-v - w, 0, -v - w, u] - 
   2*G[-v - w, -v - w, 0, u] - 3*G[-v - w, -w, -v - w, u] - 
   2*G[-w, 0, 0, v] + G[-w, 0, -w, v] - 2*G[-w, -w, 0, v] + 
   6*G[-w, -w, -v - w, u] + 3*G[-w, -w, -w, v] + Zeta[3], 
  (Pi^2*G[0, w])/6 + (Pi^2*G[-w, u])/3 + 2*G[-w, u]*G[0, 0, w] + 
   G[0, w]*G[0, -w, u] + G[-w, v]*G[0, -w, u] + 
   G[0, u]*(-1/3*Pi^2 - G[0, v]*G[0, w] + G[0, 0, v] + G[0, 0, w] - 
     G[0, -w, v]) + G[0, w]*G[0, -w, v] - G[-w, u]*G[0, -w, v] + 
   G[-w, u]*G[-w, 0, v] + G[0, v]*(Pi^2/6 - G[0, w]*G[-w, u] + 2*G[0, 0, u] - 
     G[0, -w, u] + G[-w, -v - w, u] - 2*G[-w, -w, u]) + 
   2*G[0, w]*G[-w, -w, u] + 2*G[-w, v]*G[-w, -w, u] - G[0, -w, 0, v] + 
   G[0, -w, -v - w, u] + G[0, -w, -w, v] + 2*G[-w, -w, -v - w, u] - 
   3*Zeta[3], (-2*(Pi^2*G[0, u] + 6*Zeta[3]))/3, 0, 0, 
  -1/6*(Pi^2*G[0, w]) + 2*G[0, w]*G[-v - w, u]*G[-w, v] - 
   G[0, w]*G[0, 0, u] - G[-w, v]*G[0, 0, u] - G[0, w]*G[0, 0, v] - 
   G[-v - w, u]*G[0, 0, v] + G[-v - w, u]*G[0, 0, w] + 
   5*G[-w, v]*G[0, 0, w] - 2*G[0, w]*G[0, -v - w, u] - 
   2*G[-w, v]*G[0, -v - w, u] + G[0, w]*G[0, -w, u] + G[-w, v]*G[0, -w, u] - 
   G[0, w]*G[0, -w, v] + G[-v - w, u]*G[0, -w, v] - 
   G[0, w]*G[-v - w, -w, u] - G[-w, v]*G[-v - w, -w, u] + 
   G[0, v]*(-1/6*Pi^2 + G[0, w]*G[-v - w, u] + G[0, -v - w, u] - 
     G[0, -w, u] - G[-v - w, 0, u] + G[-v - w, -w, u]) - 
   G[0, w]*G[-w, 0, v] + G[0, u]*(Pi^2/2 - G[0, w]*G[-w, v] + G[0, 0, v] + 
     G[-w, 0, v] - G[-w, -w, v]) + 6*G[0, w]*G[-w, -w, v] + 
   2*G[-v - w, u]*G[-w, -w, v] + 3*G[0, 0, 0, w] - G[0, 0, -v - w, u] - 
   G[0, 0, -w, v] - 2*G[0, -v - w, -v - w, u] + G[0, -w, -v - w, u] - 
   G[0, -w, -w, v] + G[-v - w, 0, 0, u] + 2*G[-v - w, -v - w, 0, u] - 
   G[-v - w, -w, -v - w, u] - G[-w, 0, 0, v] - G[-w, 0, -w, v] - 
   2*G[-w, -w, 0, v] + 6*G[-w, -w, -w, v] - Zeta[3], 
  -1/6*(Pi^2*G[0, w]) - (Pi^2*G[-w, v])/3 - 2*G[-w, v]*G[0, 0, w] - 
   (G[0, v]*(Pi^2 + 6*G[0, 0, u] + 6*G[0, 0, w] - 6*G[0, -w, u]))/6 - 
   G[0, w]*G[0, -w, u] - G[-w, v]*G[0, -w, u] - G[0, w]*G[0, -w, v] - 
   2*G[0, w]*G[-w, -w, v] + G[0, u]*(-1/6*Pi^2 + G[0, v]*G[0, w] + 
     G[0, w]*G[-w, v] - 2*G[0, 0, v] + G[0, -w, v] + G[-w, -w, v]) + 
   3*G[0, 0, 0, v] + G[0, -v - w, 0, u] - G[0, -w, -v - w, u] - 
   G[0, -w, -w, v] - 2*G[-w, -w, -w, v] - Zeta[3], 
  -1/6*(Pi^2*G[0, w]) - (Pi^2*G[-w, u])/3 - 2*G[-w, u]*G[0, 0, w] - 
   G[0, w]*G[0, -w, u] - G[-w, v]*G[0, -w, u] - G[0, w]*G[0, -w, v] + 
   G[-w, u]*G[0, -w, v] + G[0, u]*(-1/6*Pi^2 + G[0, v]*G[0, w] - G[0, 0, v] - 
     G[0, 0, w] + G[0, -w, v]) - G[-w, u]*G[-w, 0, v] - 
   2*G[0, w]*G[-w, -w, u] - 2*G[-w, v]*G[-w, -w, u] + 
   G[0, v]*(-1/6*Pi^2 + G[0, w]*G[-w, u] - 2*G[0, 0, u] + G[0, -w, u] - 
     G[-w, -v - w, u] + 2*G[-w, -w, u]) + 3*G[0, 0, 0, u] + G[0, -w, 0, v] - 
   G[0, -w, -v - w, u] - G[0, -w, -w, v] - 2*G[-w, -w, -v - w, u] - Zeta[3], 
  -1/6*(Pi^2*G[0, w]) - G[0, w]*G[-v - w, u]*G[-w, v] + 
   4*G[0, w]*G[-w, u]*G[-w, v] - G[0, w]*G[0, 0, u] - G[-w, v]*G[0, 0, u] - 
   G[0, w]*G[0, 0, v] + G[-v - w, u]*G[0, 0, v] - 2*G[-w, u]*G[0, 0, v] + 
   G[-v - w, u]*G[0, 0, w] + 4*G[-w, u]*G[0, 0, w] + G[-w, v]*G[0, 0, w] - 
   G[0, w]*G[0, -w, u] - G[-w, v]*G[0, -w, u] - G[0, w]*G[0, -w, v] - 
   G[-w, u]*G[0, -w, v] + G[0, w]*G[-v - w, 0, u] + 
   G[-w, v]*G[-v - w, 0, u] + 2*G[0, w]*G[-v - w, -w, u] + 
   2*G[-w, v]*G[-v - w, -w, u] - 2*G[0, w]*G[-w, 0, u] - 
   2*G[-w, v]*G[-w, 0, u] + 2*G[-v - w, u]*G[-w, 0, v] - 
   G[-w, u]*G[-w, 0, v] + G[0, v]*(Pi^2/2 - G[0, w]*G[-w, u] + G[0, 0, u] - 
     G[0, -v - w, u] + G[0, -w, u] - G[-v - w, 0, u] + 
     2*G[-v - w, -v - w, u] - 2*G[-v - w, -w, u] + 2*G[-w, 0, u] - 
     G[-w, -v - w, u]) + 4*G[0, w]*G[-w, -v - w, u] + 
   4*G[-w, v]*G[-w, -v - w, u] - G[0, w]*G[-w, -w, v] - 
   G[-v - w, u]*G[-w, -w, v] + 4*G[-w, u]*G[-w, -w, v] + 
   G[0, u]*(-1/6*Pi^2 + G[0, w]*G[-w, v] - G[-w, 0, v] + G[-w, -w, v]) + 
   3*G[0, 0, 0, w] - G[0, 0, -v - w, u] - G[0, 0, -w, v] - 
   G[0, -w, -v - w, u] - G[0, -w, -w, v] - G[-v - w, 0, 0, u] + 
   G[-v - w, 0, -v - w, u] + 2*G[-v - w, -w, -v - w, u] + G[-w, 0, 0, v] - 
   2*G[-w, 0, -v - w, u] - 2*G[-w, -v - w, 0, u] + 
   4*G[-w, -v - w, -v - w, u] + 2*G[-w, -w, 0, v] - G[-w, -w, -w, v] - 
   Zeta[3], (Pi^2*G[0, w])/4 - (3*Pi^2*G[-v - w, u])/4 + 
   (2*Pi^2*G[-w, u])/3 - (Pi^2*G[-w, v])/12 - 2*G[0, w]*G[-v - w, u]*
    G[-w, v] - (3*G[0, w]*G[0, 0, u])/2 - (3*G[-w, v]*G[0, 0, u])/2 - 
   (3*G[0, w]*G[0, 0, v])/2 - (3*G[-v - w, u]*G[0, 0, v])/2 - 
   4*G[-v - w, u]*G[0, 0, w] + 4*G[-w, u]*G[0, 0, w] - 
   G[0, w]*G[0, -v - w, u] - G[-w, v]*G[0, -v - w, u] + 
   2*G[0, w]*G[0, -w, u] + 2*G[-w, v]*G[0, -w, u] + G[0, w]*G[0, -w, v] + 
   G[-v - w, u]*G[0, -w, v] - 2*G[-w, u]*G[0, -w, v] + 
   G[0, w]*G[-v - w, 0, u] + G[-w, v]*G[-v - w, 0, u] - 
   2*G[0, w]*G[-v - w, -w, u] - 2*G[-w, v]*G[-v - w, -w, u] + 
   G[0, w]*G[-w, 0, v] - G[-v - w, u]*G[-w, 0, v] + 2*G[-w, u]*G[-w, 0, v] + 
   G[0, v]*(-1/12*Pi^2 + G[0, w]*(G[-v - w, u] - 2*G[-w, u]) + 
     (7*G[0, 0, u])/2 + G[0, 0, w] - G[0, -v - w, u]/2 - 2*G[0, -w, u] - 
     G[-v - w, 0, u]/2 - G[-v - w, -v - w, u] + 2*G[-v - w, -w, u] + 
     2*G[-w, -v - w, u] - 4*G[-w, -w, u]) + 4*G[0, w]*G[-w, -w, u] + 
   4*G[-w, v]*G[-w, -w, u] + 2*G[0, w]*G[-w, -w, v] - 
   2*G[-v - w, u]*G[-w, -w, v] - 
   (G[0, u]*(Pi^2 + 30*G[0, v]*G[0, w] + 12*G[0, w]*G[-w, v] - 
      42*G[0, 0, v] - 12*G[0, 0, w] + 30*G[0, -w, v] + 6*G[-w, 0, v] + 
      12*G[-w, -w, v]))/12 + (3*G[0, 0, 0, u])/2 + (3*G[0, 0, 0, v])/2 - 
   (3*G[0, 0, -v - w, u])/2 - (3*G[0, 0, -w, v])/2 - 
   (3*G[0, -v - w, 0, u])/2 - G[0, -v - w, -v - w, u] - 
   (3*G[0, -w, 0, v])/2 + 2*G[0, -w, -v - w, u] + G[0, -w, -w, v] - 
   (3*G[-v - w, 0, 0, u])/2 + G[-v - w, 0, -v - w, u] - 
   G[-v - w, -v - w, 0, u] - 2*G[-v - w, -w, -v - w, u] - 
   (3*G[-w, 0, 0, v])/2 + G[-w, 0, -w, v] - G[-w, -w, 0, v] + 
   4*G[-w, -w, -v - w, u] + 2*G[-w, -w, -w, v] + Zeta[3], 0, 
  (-7*Pi^2*G[0, w])/12 + (Pi^2*G[-v - w, u])/12 - (Pi^2*G[-w, u])/3 - 
   (Pi^2*G[-w, v])/4 + 6*G[0, w]*G[-v - w, u]*G[-w, v] + 
   (3*G[0, w]*G[0, 0, u])/2 + (3*G[-w, v]*G[0, 0, u])/2 - 
   (G[0, w]*G[0, 0, v])/2 - (G[-v - w, u]*G[0, 0, v])/2 + 
   5*G[-v - w, u]*G[0, 0, w] - 2*G[-w, u]*G[0, 0, w] + 
   3*G[-w, v]*G[0, 0, w] + G[0, w]*G[0, -v - w, u] + 
   G[-w, v]*G[0, -v - w, u] - G[0, w]*G[0, -w, v] + G[-w, u]*G[0, -w, v] - 
   G[0, w]*G[-v - w, 0, u] - G[-w, v]*G[-v - w, 0, u] + 
   4*G[0, w]*G[-v - w, -v - w, u] + 4*G[-w, v]*G[-v - w, -v - w, u] - 
   G[0, w]*G[-v - w, -w, u] - G[-w, v]*G[-v - w, -w, u] - 
   G[-v - w, u]*G[-w, 0, v] - G[-w, u]*G[-w, 0, v] + 
   (G[0, u]*(5*Pi^2 + 6*G[0, v]*G[0, w] - 18*G[0, 0, v] + 6*G[0, -w, v] + 
      6*G[-w, 0, v]))/12 - 2*G[0, w]*G[-w, -w, u] - 2*G[-w, v]*G[-w, -w, u] + 
   G[0, v]*(Pi^2/12 + G[0, w]*G[-w, u] - (3*G[0, 0, u])/2 + G[0, 0, w] + 
     G[0, -v - w, u]/2 + G[-v - w, 0, u]/2 - G[-v - w, -v - w, u] + 
     G[-v - w, -w, u] - G[-w, -v - w, u] + 2*G[-w, -w, u]) + 
   4*G[0, w]*G[-w, -w, v] + 6*G[-v - w, u]*G[-w, -w, v] - 
   (13*G[0, 0, 0, u])/2 - (3*G[0, 0, 0, v])/2 + G[0, 0, 0, w] + 
   (3*G[0, 0, -v - w, u])/2 - G[0, 0, -w, v]/2 + G[0, -v - w, 0, u]/2 + 
   G[0, -v - w, -v - w, u] + (3*G[0, -w, 0, v])/2 - G[0, -w, -w, v] + 
   (3*G[-v - w, 0, 0, u])/2 - G[-v - w, 0, -v - w, u] + 
   G[-v - w, -v - w, 0, u] + 4*G[-v - w, -v - w, -v - w, u] - 
   G[-v - w, -w, -v - w, u] - G[-w, 0, 0, v]/2 - G[-w, -w, 0, v] - 
   2*G[-w, -w, -v - w, u] + 4*G[-w, -w, -w, v] - (17*Zeta[3])/3, 
  (2*(-(Pi^2*G[0, u]) + Pi^2*G[-v - w, u] + Pi^2*G[-w, v] + 
     6*G[-w, v]*G[0, 0, u] + G[0, w]*(Pi^2 + 6*G[0, 0, u]) + 
     6*G[0, 0, -v - w, u] + 6*G[0, -v - w, 0, u] + 6*G[-v - w, 0, 0, u] - 
     6*Zeta[3]))/3, -1/3*(Pi^2*G[0, w]) - (Pi^2*G[-v - w, u])/6 - 
   (Pi^2*G[-w, v])/6 + G[0, w]*G[-v - w, u]*G[-w, v] - G[0, w]*G[0, 0, u] - 
   G[-w, v]*G[0, 0, u] - G[0, w]*G[0, 0, v] - G[-v - w, u]*G[0, 0, v] + 
   2*G[-w, v]*G[0, 0, w] - G[0, w]*G[0, -v - w, u] - 
   G[-w, v]*G[0, -v - w, u] + G[0, w]*G[0, -w, u] + G[-w, v]*G[0, -w, u] - 
   G[0, w]*G[0, -w, v] + G[-v - w, u]*G[0, -w, v] - 
   G[0, w]*G[-v - w, -w, u] - G[-w, v]*G[-v - w, -w, u] + 
   G[0, v]*(-1/6*Pi^2 + G[0, w]*G[-v - w, u] + G[0, -v - w, u] - 
     G[0, -w, u] - G[-v - w, 0, u] + G[-v - w, -w, u]) - 
   G[0, w]*G[-w, 0, v] + G[0, u]*(Pi^2/2 + G[0, 0, v] + G[0, 0, w] + 
     G[-w, 0, v]) + 3*G[0, w]*G[-w, -w, v] + G[-v - w, u]*G[-w, -w, v] - 
   G[0, 0, -v - w, u] - G[0, 0, -w, v] - G[0, -v - w, -v - w, u] + 
   G[0, -w, -v - w, u] - G[0, -w, -w, v] + G[-v - w, 0, 0, u] + 
   G[-v - w, -v - w, 0, u] - G[-v - w, -w, -v - w, u] - G[-w, 0, 0, v] - 
   G[-w, 0, -w, v] - 2*G[-w, -w, 0, v] + 3*G[-w, -w, -w, v] - Zeta[3], 
  -1/3*(Pi^2*G[0, w]) - (Pi^2*G[-v - w, u])/6 - (Pi^2*G[-w, v])/6 - 
   G[0, w]*G[-v - w, u]*G[-w, v] + 2*G[0, w]*G[-w, u]*G[-w, v] - 
   G[0, w]*G[0, 0, u] - G[-w, v]*G[0, 0, u] - G[0, w]*G[0, 0, v] + 
   G[-v - w, u]*G[0, 0, v] - 2*G[-w, u]*G[0, 0, v] + 2*G[-w, u]*G[0, 0, w] - 
   G[0, w]*G[0, -w, u] - G[-w, v]*G[0, -w, u] + G[0, w]*G[-v - w, 0, u] + 
   G[-w, v]*G[-v - w, 0, u] + G[0, w]*G[-v - w, -w, u] + 
   G[-w, v]*G[-v - w, -w, u] - 2*G[0, w]*G[-w, 0, u] - 
   2*G[-w, v]*G[-w, 0, u] + G[0, v]*(Pi^2/2 + G[0, 0, u] + G[0, 0, w] - 
     G[0, -v - w, u] + G[0, -w, u] - G[-v - w, 0, u] + G[-v - w, -v - w, u] - 
     G[-v - w, -w, u] + 2*G[-w, 0, u]) + G[-v - w, u]*G[-w, 0, v] + 
   2*G[0, w]*G[-w, -v - w, u] + 2*G[-w, v]*G[-w, -v - w, u] - 
   G[0, w]*G[-w, -w, v] - G[-v - w, u]*G[-w, -w, v] + 
   2*G[-w, u]*G[-w, -w, v] + G[0, u]*(-1/6*Pi^2 + G[0, w]*G[-w, v] - 
     G[-w, 0, v] + G[-w, -w, v]) - G[0, 0, -v - w, u] - G[0, 0, -w, v] - 
   G[0, -w, -v - w, u] - G[-v - w, 0, 0, u] + G[-v - w, 0, -v - w, u] + 
   G[-v - w, -w, -v - w, u] + G[-w, 0, 0, v] - 2*G[-w, 0, -v - w, u] - 
   2*G[-w, -v - w, 0, u] + 2*G[-w, -v - w, -v - w, u] + G[-w, -w, 0, v] - 
   G[-w, -w, -w, v] - Zeta[3], (Pi^2*G[0, w])/6 + (Pi^2*G[-v - w, u])/3 - 
   (Pi^2*G[-w, u])/3 + (Pi^2*G[-w, v])/3 + 2*G[0, w]*G[0, 0, u] + 
   2*G[-w, v]*G[0, 0, u] - 2*G[-w, u]*G[0, 0, w] - G[0, w]*G[0, -w, u] - 
   G[-w, v]*G[0, -w, u] - G[0, w]*G[0, -w, v] + G[-w, u]*G[0, -w, v] + 
   G[0, u]*(-1/6*Pi^2 + G[0, v]*G[0, w] - G[0, 0, v] - G[0, 0, w] + 
     G[0, -w, v]) - G[-w, u]*G[-w, 0, v] - 2*G[0, w]*G[-w, -w, u] - 
   2*G[-w, v]*G[-w, -w, u] + G[0, v]*(-1/6*Pi^2 + G[0, w]*G[-w, u] - 
     2*G[0, 0, u] + G[0, -w, u] - G[-w, -v - w, u] + 2*G[-w, -w, u]) + 
   3*G[0, 0, 0, u] + 2*G[0, 0, -v - w, u] + 2*G[0, -v - w, 0, u] + 
   G[0, -w, 0, v] - G[0, -w, -v - w, u] - G[0, -w, -w, v] + 
   2*G[-v - w, 0, 0, u] - 2*G[-w, -w, -v - w, u] - Zeta[3], 
  (Pi^2*G[0, w])/6 + (Pi^2*G[-v - w, u])/3 + 2*G[0, w]*G[0, 0, v] + 
   2*G[-v - w, u]*G[0, 0, v] - 2*G[-w, v]*G[0, 0, w] - 
   (G[0, v]*(Pi^2 + 6*G[0, 0, u] + 6*G[0, 0, w] - 6*G[0, -w, u]))/6 - 
   G[0, w]*G[0, -w, u] - G[-w, v]*G[0, -w, u] - G[0, w]*G[0, -w, v] - 
   2*G[0, w]*G[-w, -w, v] + G[0, u]*(-1/6*Pi^2 + G[0, v]*G[0, w] + 
     G[0, w]*G[-w, v] - 2*G[0, 0, v] + G[0, -w, v] + G[-w, -w, v]) + 
   3*G[0, 0, 0, v] + 2*G[0, 0, -w, v] + G[0, -v - w, 0, u] + 
   2*G[0, -w, 0, v] - G[0, -w, -v - w, u] - G[0, -w, -w, v] + 
   2*G[-w, 0, 0, v] - 2*G[-w, -w, -w, v] - Zeta[3], 
  (-(G[0, v]*(Pi^2 - 6*G[0, w]*(3*G[-v - w, u] - 4*G[-w, u]) - 
       42*G[0, 0, u] - 18*G[0, 0, w] + 12*G[0, -v - w, u] + 24*G[0, -w, u] + 
       12*G[-v - w, 0, u] + 6*G[-v - w, -v - w, u] - 24*G[-v - w, -w, u] - 
       24*G[-w, -v - w, u] + 48*G[-w, -w, u])) - 
    G[0, u]*(Pi^2 + 36*G[0, v]*G[0, w] + 6*G[0, w]*G[-w, v] - 42*G[0, 0, v] - 
      18*G[0, 0, w] + 36*G[0, -w, v] + 12*G[-w, 0, v] + 6*G[-w, -w, v]) + 
    2*(4*Pi^2*G[-w, u] - Pi^2*G[-w, v] - 12*G[-w, v]*G[0, 0, u] + 
      24*G[-w, u]*G[0, 0, w] - 3*G[-w, v]*G[0, -v - w, u] + 
      12*G[-w, v]*G[0, -w, u] - 12*G[-w, u]*G[0, -w, v] + 
      9*G[-w, v]*G[-v - w, 0, u] - 12*G[-w, v]*G[-v - w, -w, u] + 
      12*G[-w, u]*G[-w, 0, v] + 24*G[-w, v]*G[-w, -w, u] - 
      G[-v - w, u]*(5*Pi^2 + 12*G[0, 0, v] + 24*G[0, 0, w] - 9*G[0, -w, v] + 
        3*G[-w, 0, v] + 12*G[-w, -w, v]) + 
      G[0, w]*(Pi^2 - 12*G[-v - w, u]*G[-w, v] - 12*G[0, 0, u] - 
        12*G[0, 0, v] - 3*G[0, -v - w, u] + 12*G[0, -w, u] + 9*G[0, -w, v] + 
        9*G[-v - w, 0, u] - 12*G[-v - w, -w, u] + 9*G[-w, 0, v] + 
        24*G[-w, -w, u] + 12*G[-w, -w, v]) + 9*G[0, 0, 0, u] + 
      9*G[0, 0, 0, v] - 12*G[0, 0, -v - w, u] - 12*G[0, 0, -w, v] - 
      12*G[0, -v - w, 0, u] - 3*G[0, -v - w, -v - w, u] - 12*G[0, -w, 0, v] + 
      12*G[0, -w, -v - w, u] + 9*G[0, -w, -w, v] - 12*G[-v - w, 0, 0, u] + 
      9*G[-v - w, 0, -v - w, u] - 3*G[-v - w, -v - w, 0, u] - 
      12*G[-v - w, -w, -v - w, u] - 12*G[-w, 0, 0, v] + 9*G[-w, 0, -w, v] - 
      3*G[-w, -w, 0, v] + 24*G[-w, -w, -v - w, u] + 12*G[-w, -w, -w, v] + 
      6*Zeta[3]))/12, 0, 
  (-(G[0, v]*(7*Pi^2 + 6*G[0, w]*(G[-v - w, u] + 2*G[-w, u]) + 
       18*G[0, 0, u] + 18*G[0, 0, w] - 12*G[0, -v - w, u] - 
       12*G[-v - w, 0, u] - 6*G[-v - w, -v - w, u] + 12*G[-v - w, -w, u] - 
       12*G[-w, -v - w, u] + 24*G[-w, -w, u])) + 
    3*G[0, u]*(3*Pi^2 + 4*G[0, v]*G[0, w] + 2*G[0, w]*G[-w, v] - 
      6*G[0, 0, v] + 2*G[0, 0, w] + 4*G[0, -w, v] + 4*G[-w, 0, v] + 
      2*G[-w, -w, v]) + 2*(2*Pi^2*G[-w, u] + 12*G[-w, u]*G[0, 0, w] - 
      18*G[-w, v]*G[0, 0, w] - 3*G[-w, v]*G[0, -v - w, u] - 
      6*G[-w, u]*G[0, -w, v] - 9*G[-w, v]*G[-v - w, 0, u] - 
      6*G[-w, v]*G[-v - w, -v - w, u] + 6*G[-w, v]*G[-v - w, -w, u] + 
      6*G[-w, u]*G[-w, 0, v] + G[-v - w, u]*(4*Pi^2 + 12*G[0, 0, v] + 
        6*G[0, 0, w] - 3*G[0, -w, v] + 3*G[-w, 0, v]) + 
      12*G[-w, v]*G[-w, -w, u] + G[0, w]*(2*Pi^2 + 12*G[0, 0, v] - 
        3*G[0, -v - w, u] + 3*G[0, -w, v] - 9*G[-v - w, 0, u] - 
        6*G[-v - w, -v - w, u] + 6*G[-v - w, -w, u] - 3*G[-w, 0, v] + 
        12*G[-w, -w, u] - 24*G[-w, -w, v]) - 39*G[0, 0, 0, u] - 
      9*G[0, 0, 0, v] - 6*G[0, 0, 0, w] + 12*G[0, 0, -w, v] + 
      6*G[0, -v - w, 0, u] - 3*G[0, -v - w, -v - w, u] + 3*G[0, -w, -w, v] - 
      9*G[-v - w, 0, -v - w, u] - 3*G[-v - w, -v - w, 0, u] - 
      6*G[-v - w, -v - w, -v - w, u] + 6*G[-v - w, -w, -v - w, u] + 
      12*G[-w, 0, 0, v] - 3*G[-w, 0, -w, v] + 3*G[-w, -w, 0, v] + 
      12*G[-w, -w, -v - w, u] - 24*G[-w, -w, -w, v] - 22*Zeta[3]))/12, 0, 0, 
  -1/2*(Pi^2*G[-v - w, u]) + (Pi^2*G[-w, v])/2 - G[-w, v]*G[0, 0, u] - 
   6*G[-v - w, u]*G[0, 0, w] + 3*G[-w, v]*G[0, -v, u] - 
   2*G[-w, v]*G[0, -v - w, u] + 6*G[-v, u]*G[0, -w, v] - 
   3*G[-v - w, u]*G[0, -w, v] + 6*G[-w, v]*G[-v, -v, u] + 
   G[-w, v]*G[-v - w, 0, u] - 3*G[-w, v]*G[-v - w, -v, u] + 
   G[0, u]*((-5*Pi^2)/6 - 2*G[0, w]*G[-w, v] + 3*G[0, -w, v] - 
     2*G[-w, -w, v]) - 3*G[-v - w, u]*G[-w, -w, v] + 
   G[0, w]*(Pi^2/3 + 3*G[-v, u]*G[-w, v] - 5*G[-v - w, u]*G[-w, v] + 
     3*G[0, 0, u] - 2*G[0, -v - w, u] + 3*G[-v, -v - w, u] + 
     G[-v - w, 0, u] - 2*G[-v - w, -v - w, u] + G[-w, -w, v]) - 
   G[0, 0, -v - w, u] + 3*G[0, 0, -w, v] + 3*G[0, -v, -v - w, u] - 
   G[0, -v - w, 0, u] - 2*G[0, -v - w, -v - w, u] - 3*G[0, -w, -w, v] + 
   6*G[-v, -v, -v - w, u] - G[-v - w, 0, 0, u] + G[-v - w, 0, -v - w, u] - 
   3*G[-v - w, -v, -v - w, u] - 2*G[-v - w, -v - w, 0, u] - 
   3*G[-w, 0, -w, v] + 3*G[-w, -w, -w, v] - 2*Zeta[3], 
  (3*G[0, u]*(Pi^2 - 2*G[0, -w, v]))/2 - 
   G[0, w]*(Pi^2 + 3*G[-v, u]*G[-w, v] + 6*G[0, 0, u] + 3*G[-v, -v - w, u]) - 
   3*(2*G[-v, u]*G[0, -w, v] + G[-w, v]*(G[0, -v, u] + 2*G[-v, -v, u]) + 
     G[0, 0, -w, v] + G[0, -v, -v - w, u] - G[0, -w, -w, v] + 
     2*G[-v, -v, -v - w, u] - 2*Zeta[3]), 0, -(G[-w, v]*G[0, 0, u]) + 
   G[-v - w, u]*G[0, 0, w] - G[-w, v]*G[0, 0, w] + G[-w, v]*G[0, -v, u] - 
   G[-w, v]*G[0, -v - w, u] - G[-v - w, u]*G[0, -w, v] + 
   G[0, u]*(Pi^2/3 + G[0, w]*G[-w, v] + 2*G[0, 0, w] + G[0, -w, v]) - 
   G[-w, v]*G[-v - w, -v, u] + G[-v - w, u]*G[-w, -w, v] + 
   G[0, w]*(-1/3*Pi^2 + G[-v - w, u]*G[-w, v] - G[0, 0, u] - G[0, -w, v] - 
     G[-v - w, 0, u] + G[-w, -w, v]) - 3*G[0, 0, 0, w] - G[0, 0, -v - w, u] - 
   G[0, 0, -w, v] + G[0, -v, -v - w, u] - G[0, -v - w, -v - w, u] - 
   G[0, -w, -w, v] + G[-v - w, 0, 0, u] - G[-v - w, -v, -v - w, u] + 
   G[-v - w, -v - w, 0, u] - G[-w, 0, -w, v] + 3*G[-w, -w, -w, v] - 
   2*Zeta[3], -(G[0, w]*G[0, -v - w, u]) - G[0, u]*G[0, -w, v] + 
   G[0, w]*G[0, -w, v] + 2*G[0, w]*G[-v, -v - w, u] + 
   G[-w, v]*(-1/3*Pi^2 + 2*G[0, w]*G[-v, u] - G[0, 0, u] + G[0, 0, w] - 
     G[0, -v, u] - 2*G[-v, 0, u] + 2*G[-v, -v - w, u] + G[-v - w, 0, u] + 
     G[-v - w, -v, u]) + G[0, w]*G[-v - w, -v - w, u] + 
   G[-v - w, u]*(-1/3*Pi^2 + G[0, 0, w] + G[0, -w, v] - G[-w, -w, v]) + 
   G[0, u]*G[-w, -w, v] + 2*G[-v, u]*G[-w, -w, v] - G[0, 0, -v - w, u] - 
   G[0, 0, -w, v] - G[0, -v, -v - w, u] + G[0, -w, -w, v] - 
   2*G[-v, 0, -v - w, u] - 2*G[-v, -v - w, 0, u] + 
   2*G[-v, -v - w, -v - w, u] - G[-v - w, 0, 0, u] + 
   G[-v - w, 0, -v - w, u] + G[-v - w, -v, -v - w, u] + G[-w, 0, -w, v] - 
   G[-w, -w, -w, v], (Pi^2*G[-v - w, u] + 
    G[-w, v]*(Pi^2 - 3*G[0, w]*G[-v, u] + 6*G[0, 0, u] - 3*G[0, -v, u] - 
      6*G[-v, -v, u]) - 3*(G[0, u]*G[0, -w, v] + 2*G[-v, u]*G[0, -w, v] + 
      G[0, w]*G[-v, -v - w, u] - 3*G[0, 0, 0, u] - 2*G[0, 0, -v - w, u] + 
      G[0, 0, -w, v] + G[0, -v, -v - w, u] - 2*G[0, -v - w, 0, u] - 
      G[0, -w, -w, v] + 2*G[-v, -v, -v - w, u] - 2*G[-v - w, 0, 0, u] + 
      2*Zeta[3]))/3, (G[-v - w, u]*(Pi^2 + 6*G[0, 0, w]))/3 - 
   G[-w, v]*G[0, -v, u] - G[0, u]*G[0, -w, v] + 
   G[0, w]*(-1/6*Pi^2 + G[0, u]*G[-w, v] - G[0, 0, u] + G[0, -w, v] - 
     2*G[-w, -w, v]) + G[0, u]*G[-w, -w, v] + 6*G[0, 0, 0, w] + 
   G[0, 0, -w, v] - G[0, -v, -v - w, u] + G[0, -v - w, 0, u] + 
   G[0, -w, -w, v] - 2*G[-w, -w, -w, v] - 2*Zeta[3], 
  (2*G[-w, v]*(Pi^2 - 12*G[0, 0, u] + 6*G[0, 0, w] + 12*G[0, -v, u] - 
      3*G[0, -v - w, u] + 24*G[-v, -v, u] + 9*G[-v - w, 0, u] - 
      12*G[-v - w, -v, u]) - 6*G[-v - w, u]*(Pi^2 + 6*G[0, 0, w] + 
      4*G[0, -w, v] + 4*G[-w, -w, v]) - 
    G[0, u]*(5*Pi^2 + 18*G[0, w]*G[-w, v] + 12*G[0, 0, w] - 24*G[0, -w, v] + 
      6*G[-w, -w, v]) + G[0, w]*(Pi^2 + 24*G[-v, u]*G[-w, v] - 
      30*G[-v - w, u]*G[-w, v] + 18*G[0, 0, u] - 18*G[0, -v - w, u] + 
      24*G[-v, -v - w, u] + 6*G[-v - w, 0, u] - 6*G[-v - w, -v - w, u] + 
      18*G[-w, -w, v]) + 6*(8*G[-v, u]*G[0, -w, v] + 3*G[0, 0, 0, u] - 
      4*G[0, 0, -v - w, u] + 4*G[0, 0, -w, v] + 4*G[0, -v, -v - w, u] - 
      4*G[0, -v - w, 0, u] - G[0, -v - w, -v - w, u] - 4*G[0, -w, -w, v] + 
      8*G[-v, -v, -v - w, u] - 4*G[-v - w, 0, 0, u] + 
      3*G[-v - w, 0, -v - w, u] - 4*G[-v - w, -v, -v - w, u] - 
      G[-v - w, -v - w, 0, u] - 4*G[-w, 0, -w, v] + 4*G[-w, -w, -w, v] - 
      2*Zeta[3]))/12, 0, (Pi^2*G[-v - w, u])/2 - (Pi^2*G[-w, v])/6 + 
   2*G[-v - w, u]*G[0, 0, w] - 2*G[-w, v]*G[0, 0, w] - 
   (G[-w, v]*G[0, -v - w, u])/2 + 2*G[-v, u]*G[0, -w, v] + 
   G[-v - w, u]*G[0, -w, v] + 2*G[-w, v]*G[-v, -v, u] - 
   (3*G[-w, v]*G[-v - w, 0, u])/2 + G[-w, v]*G[-v - w, -v, u] - 
   G[-w, v]*G[-v - w, -v - w, u] + 
   (G[0, u]*(3*Pi^2 + 6*G[0, w]*G[-w, v] + 4*G[0, 0, w] + 2*G[-w, -w, v]))/
    4 - (G[0, w]*(5*Pi^2 - 12*G[-v, u]*G[-w, v] - 6*G[-v - w, u]*G[-w, v] + 
      18*G[0, 0, u] - 6*G[0, -v - w, u] - 12*G[0, -w, v] - 
      12*G[-v, -v - w, u] + 6*G[-v - w, 0, u] + 6*G[-v - w, -v - w, u] + 
      42*G[-w, -w, v]))/12 - (13*G[0, 0, 0, u])/2 - G[0, 0, 0, w] + 
   2*G[0, 0, -w, v] + G[0, -v - w, 0, u] - G[0, -v - w, -v - w, u]/2 + 
   2*G[-v, -v, -v - w, u] - (3*G[-v - w, 0, -v - w, u])/2 + 
   G[-v - w, -v, -v - w, u] - G[-v - w, -v - w, 0, u]/2 - 
   G[-v - w, -v - w, -v - w, u] + G[-w, 0, -w, v] - 4*G[-w, -w, -w, v] - 
   (5*Zeta[3])/3, (Pi^2*G[-v - w, u] + Pi^2*G[-w, v] - 
    6*G[-w, v]*G[0, 0, u] + 12*G[-v - w, u]*G[0, 0, w] + 
    12*G[-w, v]*G[0, 0, w] + 6*G[-w, v]*G[0, -v, u] - 
    12*G[-w, v]*G[0, -v - w, u] - 6*G[-v - w, u]*G[0, -w, v] - 
    6*G[-w, v]*G[-v - w, -v, u] - G[0, w]*(Pi^2 - 12*G[-v - w, u]*G[-w, v] + 
      6*G[0, 0, u] + 6*G[0, -v - w, u] + 6*G[0, -w, v] + 6*G[-v - w, 0, u] - 
      24*G[-w, -w, v]) + 2*G[0, u]*(Pi^2 + 3*G[0, 0, w] + 3*G[0, -w, v] - 
      3*G[-w, -w, v]) + 12*G[-v - w, u]*G[-w, -w, v] - 6*G[0, 0, -v - w, u] - 
    6*G[0, 0, -w, v] + 6*G[0, -v, -v - w, u] - 12*G[0, -v - w, -v - w, u] - 
    6*G[0, -w, -w, v] + 6*G[-v - w, 0, 0, u] - 6*G[-v - w, -v, -v - w, u] + 
    12*G[-v - w, -v - w, 0, u] - 6*G[-w, 0, -w, v] + 36*G[-w, -w, -w, v] - 
    12*Zeta[3])/12, (-2*G[-w, v]*(Pi^2 + 6*G[0, 0, w] + 3*G[0, -v, u]) - 
    3*G[0, w]*(Pi^2 - 2*G[0, u]*G[-w, v] + 2*G[0, 0, u] - 2*G[0, -w, v] + 
      4*G[-w, -w, v]) + 6*(G[0, u]*(-G[0, -w, v] + G[-w, -w, v]) + 
      G[0, 0, -w, v] - G[0, -v, -v - w, u] + G[0, -v - w, 0, u] + 
      G[0, -w, -w, v] - 2*G[-w, -w, -w, v] - 2*Zeta[3]))/12, 
  (-(G[0, w]*(Pi^2 + 3*G[-v, u]*G[-w, v] + 6*G[0, 0, u] + 
       3*G[-v, -v - w, u])) - 3*(G[0, u]*G[0, -w, v] + 
      2*G[-v, u]*G[0, -w, v] + G[-w, v]*(G[0, -v, u] + 2*G[-v, -v, u]) - 
      3*G[0, 0, 0, u] + G[0, 0, -w, v] + G[0, -v, -v - w, u] - 
      G[0, -w, -w, v] + 2*G[-v, -v, -v - w, u] + 2*Zeta[3]))/6, 
  (G[-w, v]*(-Pi^2 + 9*G[0, w]*G[-v, u] - 3*G[0, 0, u] + 6*G[0, 0, w] - 
      3*G[0, -v, u] - 6*G[-v, 0, u] + 12*G[-v, -v - w, u] + 
      3*G[-v - w, 0, u] + 6*G[-v - w, -v, u]) + 
    G[-v - w, u]*(-Pi^2 + 3*G[0, w]*G[-w, v] + 6*G[0, 0, w] + 6*G[0, -w, v] - 
      3*G[-w, -w, v]) - 3*(G[0, u]*(G[0, -w, v] - G[-w, -w, v]) + 
      G[0, w]*(G[0, -v - w, u] - 2*G[0, -w, v] - 3*G[-v, -v - w, u] - 
        2*G[-v - w, -v - w, u] - G[-w, -w, v]) - 4*G[-v, u]*G[-w, -w, v] + 
      G[0, 0, -v - w, u] + G[0, 0, -w, v] + G[0, -v, -v - w, u] - 
      3*G[0, -w, -w, v] + 2*G[-v, 0, -v - w, u] + 2*G[-v, -v - w, 0, u] - 
      4*G[-v, -v - w, -v - w, u] + G[-v - w, 0, 0, u] - 
      G[-v - w, 0, -v - w, u] - 2*G[-v - w, -v, -v - w, u] - 
      2*G[-w, 0, -w, v] + G[-w, -w, -w, v]))/6, 
  (-5*Pi^2*G[-v - w, u])/12 + (Pi^2*G[-w, v])/4 - (3*G[-w, v]*G[0, 0, u])/2 - 
   (7*G[-v - w, u]*G[0, 0, w])/2 + (G[-w, v]*G[0, 0, w])/2 + 
   2*G[-w, v]*G[0, -v, u] - G[-w, v]*G[0, -v - w, u] + 
   4*G[-v, u]*G[0, -w, v] - 2*G[-v - w, u]*G[0, -w, v] + 
   4*G[-w, v]*G[-v, -v, u] + G[-w, v]*G[-v - w, 0, u] - 
   2*G[-w, v]*G[-v - w, -v, u] - 2*G[-v - w, u]*G[-w, -w, v] + 
   G[0, w]*(Pi^2/6 + 2*G[-v, u]*G[-w, v] - 3*G[-v - w, u]*G[-w, v] + 
     2*G[0, 0, u] - (3*G[0, -v - w, u])/2 + 2*G[-v, -v - w, u] + 
     G[-v - w, 0, u]/2 - G[-v - w, -v - w, u] + G[-w, -w, v]) - 
   (G[0, u]*(5*Pi^2 + 18*G[0, w]*G[-w, v] + 6*G[0, 0, w] - 24*G[0, -w, v] + 
      12*G[-w, -w, v]))/12 + (3*G[0, 0, 0, u])/2 - (3*G[0, 0, -v - w, u])/2 + 
   2*G[0, 0, -w, v] + 2*G[0, -v, -v - w, u] - (3*G[0, -v - w, 0, u])/2 - 
   G[0, -v - w, -v - w, u] - 2*G[0, -w, -w, v] + 4*G[-v, -v, -v - w, u] - 
   (3*G[-v - w, 0, 0, u])/2 + G[-v - w, 0, -v - w, u] - 
   2*G[-v - w, -v, -v - w, u] - G[-v - w, -v - w, 0, u] - 2*G[-w, 0, -w, v] + 
   2*G[-w, -w, -w, v] - Zeta[3], 0, (Pi^2*G[-v - w, u])/4 - 
   (Pi^2*G[-w, v])/12 + (3*G[-w, v]*G[0, 0, u])/2 + 
   (G[0, u]*(5*Pi^2 + 6*G[0, w]*G[-w, v] - 6*G[0, 0, w]))/12 + 
   (9*G[-v - w, u]*G[0, 0, w])/2 + (5*G[-w, v]*G[0, 0, w])/2 + 
   G[-w, v]*G[0, -v - w, u] - 2*G[-v, u]*G[0, -w, v] - 
   G[-v - w, u]*G[0, -w, v] - 2*G[-w, v]*G[-v, -v, u] - 
   G[-w, v]*G[-v - w, 0, u] - G[-w, v]*G[-v - w, -v, u] + 
   4*G[-w, v]*G[-v - w, -v - w, u] - 
   (G[0, w]*(2*Pi^2 + 6*G[-v, u]*G[-w, v] - 30*G[-v - w, u]*G[-w, v] - 
      9*G[0, -v - w, u] + 6*G[0, -w, v] + 6*G[-v, -v - w, u] + 
      3*G[-v - w, 0, u] - 18*G[-v - w, -v - w, u] - 18*G[-w, -w, v]))/6 + 
   6*G[-v - w, u]*G[-w, -w, v] - (13*G[0, 0, 0, u])/2 + G[0, 0, 0, w] + 
   (3*G[0, 0, -v - w, u])/2 - 2*G[0, 0, -w, v] + G[0, -v - w, 0, u]/2 + 
   G[0, -v - w, -v - w, u] - 2*G[-v, -v, -v - w, u] + 
   (3*G[-v - w, 0, 0, u])/2 - G[-v - w, 0, -v - w, u] - 
   G[-v - w, -v, -v - w, u] + G[-v - w, -v - w, 0, u] + 
   4*G[-v - w, -v - w, -v - w, u] - G[-w, 0, -w, v] + 4*G[-w, -w, -w, v] - 
   (23*Zeta[3])/3, 0, 0, (G[-v - w, u]*(Pi^2 + 6*G[0, 0, v]))/3 - 
   G[0, v]*G[0, -w, u] + G[0, w]*G[0, -w, u] - G[0, w]*G[0, -w, v] - 
   2*G[-v, u]*G[0, -w, v] + G[-w, v]*(Pi^2/3 - G[0, w]*G[-v, u] + 
     G[0, -v, u] + G[0, -w, u] - 2*G[-v, -v, u]) - G[0, w]*G[-v, -v - w, u] + 
   3*G[0, 0, 0, v] - G[0, 0, -w, v] + G[0, -v, -v - w, u] + 
   2*G[0, -w, 0, v] + G[0, -w, -v - w, u] - 2*G[-v, -v, -v - w, u] + 
   2*G[-w, 0, 0, v] - 2*Zeta[3], -1/3*(Pi^2*G[-w, u]) + (Pi^2*G[-w, v])/3 - 
   2*G[-w, u]*G[0, 0, w] + 2*G[-w, v]*G[0, 0, w] + 
   (G[-v - w, u]*(Pi^2 + 6*G[0, 0, w]))/3 + G[-w, v]*G[0, -v, u] - 
   G[0, v]*G[0, -w, u] + G[-w, v]*G[0, -w, u] + G[-w, u]*G[0, -w, v] - 
   G[-w, u]*G[-w, 0, v] - G[0, v]*G[-w, -v - w, u] + 
   G[0, w]*(-1/6*Pi^2 + G[0, v]*G[-w, u] - G[0, 0, v] + G[0, -w, u] - 
     2*G[-w, -w, u]) + 2*G[0, v]*G[-w, -w, u] - 2*G[-w, v]*G[-w, -w, u] + 
   6*G[0, 0, 0, w] - G[0, 0, -w, v] + G[0, -v, -v - w, u] + G[0, -w, 0, v] + 
   G[0, -w, -v - w, u] - 2*G[-w, -w, -v - w, u] - 2*Zeta[3], 
  G[-v - w, u]*G[0, 0, v] - 2*G[-w, u]*G[0, 0, v] + G[-v - w, u]*G[0, 0, w] - 
   2*G[-w, u]*G[0, 0, w] + G[-w, v]*G[0, 0, w] - G[-w, v]*G[0, -v, u] - 
   G[-w, v]*G[0, -w, u] - G[-v - w, u]*G[0, -w, v] - 
   G[-w, v]*G[-v - w, -v, u] + 
   G[0, v]*(Pi^2/3 - G[0, w]*(G[-v - w, u] - 2*G[-w, u]) + 2*G[0, 0, w] + 
     G[0, -w, u] + G[-v - w, -v - w, u] - G[-v - w, -w, u]) + 
   G[-w, v]*G[-v - w, -w, u] + G[-v - w, u]*G[-w, 0, v] - 
   (G[0, w]*(Pi^2 + 3*G[0, 0, v] + 3*G[0, -w, u] - 3*G[-v - w, -w, u] + 
      3*G[-w, 0, v]))/3 + 2*G[-w, v]*G[-w, -v - w, u] + 
   2*G[-w, u]*G[-w, -w, v] - 3*G[0, 0, 0, w] - G[0, -v, -v - w, u] - 
   G[0, -w, -v - w, u] - G[0, -w, -w, v] - G[-v - w, -v, -v - w, u] + 
   G[-v - w, -w, -v - w, u] + G[-w, 0, 0, v] - G[-w, 0, -w, v] + 
   2*G[-w, -v - w, -v - w, u] + G[-w, -w, 0, v] - 2*Zeta[3], 
  G[0, v]*G[0, -w, u] - G[0, w]*G[0, -w, u] + G[0, w]*G[0, -w, v] - 
   2*G[-v, u]*G[0, -w, v] + G[-v - w, u]*(-1/3*Pi^2 + G[0, w]*G[-w, v] - 
     G[0, 0, v] + G[0, 0, w] + 2*G[0, -w, v]) - 2*G[0, v]*G[-v, -v - w, u] + 
   2*G[0, w]*G[-v, -v - w, u] + G[0, w]*G[-v - w, -v - w, u] + 
   G[-w, v]*(-1/3*Pi^2 + 2*G[0, w]*G[-v, u] + G[0, 0, w] - G[0, -v, u] - 
     G[0, -w, u] + 2*G[-v, -v - w, u] + G[-v - w, -v, u] - 
     G[-v - w, -w, u]) + G[0, v]*G[-v - w, -w, u] - 
   G[0, w]*G[-v - w, -w, u] - 2*G[-v, u]*G[-w, 0, v] + G[0, w]*G[-w, -w, v] + 
   2*G[-v, u]*G[-w, -w, v] - 4*G[0, 0, -w, v] - G[0, -v, -v - w, u] - 
   2*G[0, -w, 0, v] - G[0, -w, -v - w, u] + 2*G[0, -w, -w, v] + 
   2*G[-v, -v - w, -v - w, u] + G[-v - w, -v, -v - w, u] - 
   G[-v - w, -w, -v - w, u] - G[-w, 0, 0, v] + 2*G[-w, 0, -w, v], 
  (-6*G[-v - w, u]*(Pi^2 + 4*G[0, 0, v] + 6*G[0, 0, w] + G[0, -w, v] + 
      G[-w, 0, v]) + 8*G[-w, u]*(Pi^2 + 6*G[0, 0, w] - 3*G[0, -w, v] + 
      3*G[-w, 0, v]) + G[0, v]*(-5*Pi^2 + 6*G[0, w]*(G[-v - w, u] - 
        4*G[-w, u]) - 12*G[0, 0, w] + 24*G[0, -w, u] - 
      6*G[-v - w, -v - w, u] + 24*G[-v - w, -w, u] + 24*G[-w, -v - w, u] - 
      48*G[-w, -w, u]) + G[0, w]*(Pi^2 + 24*G[-v, u]*G[-w, v] - 
      6*G[-v - w, u]*G[-w, v] + 18*G[0, 0, v] - 24*G[0, -w, u] + 
      6*G[0, -w, v] + 24*G[-v, -v - w, u] - 6*G[-v - w, -v - w, u] - 
      24*G[-v - w, -w, u] + 6*G[-w, 0, v] + 48*G[-w, -w, u] - 
      6*G[-w, -w, v]) - 6*(-8*G[-v, u]*G[0, -w, v] + 
      G[-w, v]*(Pi^2 + 6*G[0, 0, w] + 4*G[0, -v, u] + 4*G[0, -w, u] - 
        8*G[-v, -v, u] + 4*G[-v - w, -v, u] + 4*G[-v - w, -w, u] - 
        8*G[-w, -w, u]) - 3*G[0, 0, 0, v] - 8*G[0, 0, -w, v] + 
      4*G[0, -v, -v - w, u] + 4*G[0, -w, 0, v] + 4*G[0, -w, -v - w, u] + 
      G[0, -w, -w, v] - 8*G[-v, -v, -v - w, u] + 4*G[-v - w, -v, -v - w, u] + 
      4*G[-v - w, -w, -v - w, u] + 4*G[-w, 0, 0, v] + G[-w, 0, -w, v] + 
      G[-w, -w, 0, v] - 8*G[-w, -w, -v - w, u] + 2*Zeta[3]))/12, 0, 
  (Pi^2*G[-v - w, u])/2 - (2*Pi^2*G[-w, u])/3 + (Pi^2*G[-w, v])/2 + 
   2*G[-v - w, u]*G[0, 0, w] - 4*G[-w, u]*G[0, 0, w] + 
   2*G[-w, v]*G[0, 0, w] + 2*G[-v, u]*G[0, -w, v] - 
   (G[-v - w, u]*G[0, -w, v])/2 + 2*G[-w, u]*G[0, -w, v] + 
   2*G[-w, v]*G[-v, -v, u] + G[-w, v]*G[-v - w, -v, u] - 
   G[-w, v]*G[-v - w, -v - w, u] + G[-w, v]*G[-v - w, -w, u] - 
   (G[-v - w, u]*G[-w, 0, v])/2 - 2*G[-w, u]*G[-w, 0, v] - 
   4*G[-w, v]*G[-w, -w, u] + 
   (G[0, v]*(3*Pi^2 - 2*G[0, w]*(G[-v - w, u] - 4*G[-w, u]) + 4*G[0, 0, w] - 
      2*G[-v - w, -v - w, u] - 4*G[-v - w, -w, u] - 8*G[-w, -v - w, u] + 
      16*G[-w, -w, u]))/4 - G[-v - w, u]*G[-w, -w, v] - 
   (G[0, w]*(5*Pi^2 - 12*G[-v, u]*G[-w, v] + 6*G[-v - w, u]*G[-w, v] + 
      18*G[0, 0, v] - 18*G[0, -w, v] - 12*G[-v, -v - w, u] + 
      6*G[-v - w, -v - w, u] - 12*G[-v - w, -w, u] + 6*G[-w, 0, v] + 
      48*G[-w, -w, u] + 6*G[-w, -w, v]))/12 - (13*G[0, 0, 0, v])/2 - 
   G[0, 0, 0, w] + 2*G[0, 0, -w, v] + G[0, -w, 0, v] - G[0, -w, -w, v]/2 + 
   2*G[-v, -v, -v - w, u] + G[-v - w, -v, -v - w, u] - 
   G[-v - w, -v - w, -v - w, u] + G[-v - w, -w, -v - w, u] - 
   G[-w, 0, -w, v]/2 - G[-w, -w, 0, v]/2 - 4*G[-w, -w, -v - w, u] - 
   G[-w, -w, -w, v] - (5*Zeta[3])/3, 0, 0, 0, 0, 
  G[0, u]*((-307*Pi^2)/24 + 42*G[0, v]*G[0, w] - (428*G[0, w]*G[-w, v])/3 - 
     21*G[0, 0, v] - (231*G[0, 0, w])/2 + 42*G[0, -w, v] + 
     (239*G[-w, 0, v])/3 - (365*G[-w, -w, v])/3) + 
   (-4377*Pi^2*G[-v - w, u] - 352*Pi^2*G[-w, u] + 5551*Pi^2*G[-w, v] + 
     36288*G[-w, v]*G[0, 0, u] + 6096*G[-v - w, u]*G[0, 0, v] - 
     13920*G[-w, u]*G[0, 0, v] - 76536*G[-v - w, u]*G[0, 0, w] + 
     13920*G[-w, u]*G[0, 0, w] - 55416*G[-w, v]*G[0, 0, w] - 
     10848*G[-w, v]*G[0, -v, u] + 30240*G[-w, v]*G[0, -v - w, u] + 
     13872*G[-v, u]*G[0, -w, v] + 984*G[-v - w, u]*G[0, -w, v] + 
     6048*G[-w, u]*G[0, -w, v] + 3024*G[-w, v]*G[-v, 0, u] + 
     13872*G[-w, v]*G[-v, -v, u] - 6048*G[-w, v]*G[-v, -v - w, u] - 
     264*G[-w, v]*G[-v - w, 0, u] + 14856*G[-w, v]*G[-v - w, -v, u] - 
     54120*G[-w, v]*G[-v - w, -v - w, u] + 16032*G[-w, v]*G[-v - w, -w, u] + 
     2160*G[-v - w, u]*G[-w, 0, v] + 3936*G[-w, u]*G[-w, 0, v] + 
     3936*G[-w, v]*G[-w, -v - w, u] - 2112*G[-w, v]*G[-w, -w, u] + 
     48*G[0, v]*(Pi^2 - 226*G[0, w]*G[-v - w, u] - 252*G[0, 0, u] - 
       252*G[0, 0, w] + 478*G[0, -v - w, u] + 226*G[-v - w, 0, u] + 
       45*G[-v - w, -v - w, u] - 334*G[-v - w, -w, u] + 82*G[-w, -v - w, u] + 
       44*G[-w, -w, u]) + G[0, w]*(6905*Pi^2 + 2400*G[-v, u]*G[-w, v] - 
       82608*G[-v - w, u]*G[-w, v] + 9984*G[-w, u]*G[-w, v] + 
       42336*G[0, 0, u] + 6048*G[0, 0, v] + 24192*G[0, -v - w, u] - 
       624*G[0, -w, v] + 2400*G[-v, -v - w, u] + 5784*G[-v - w, 0, u] - 
       50472*G[-v - w, -v - w, u] + 16032*G[-v - w, -w, u] - 
       22944*G[-w, 0, v] + 9984*G[-w, -v - w, u] - 2112*G[-w, -w, u] - 
       73584*G[-w, -w, v]) - 6048*G[-v, u]*G[-w, -w, v] - 
     86256*G[-v - w, u]*G[-w, -w, v] + 3936*G[-w, u]*G[-w, -w, v] - 
     93024*G[0, 0, 0, u] - 28368*G[0, 0, 0, v] + 7266*G[0, 0, 0, w] + 
     36288*G[0, 0, -v - w, u] + 19920*G[0, 0, -w, v] - 
     10848*G[0, -v, -v - w, u] - 28992*G[0, -v - w, 0, u] + 
     30240*G[0, -v - w, -v - w, u] - 13872*G[0, -w, 0, v] - 
     6048*G[0, -w, -w, v] + 3024*G[-v, 0, -v - w, u] + 
     13872*G[-v, -v, -v - w, u] + 3024*G[-v, -v - w, 0, u] - 
     6048*G[-v, -v - w, -v - w, u] - 36336*G[-v - w, 0, 0, u] - 
     264*G[-v - w, 0, -v - w, u] + 14856*G[-v - w, -v, -v - w, u] - 
     32400*G[-v - w, -v - w, 0, u] - 54120*G[-v - w, -v - w, -v - w, u] + 
     16032*G[-v - w, -w, -v - w, u] + 6096*G[-w, 0, 0, v] - 
     11112*G[-w, 0, -w, v] + 3936*G[-w, -v - w, -v - w, u] - 
     9936*G[-w, -w, 0, v] - 2112*G[-w, -w, -v - w, u] - 
     89328*G[-w, -w, -w, v] - 85620*Zeta[3])/288, 
  (10181*Pi^2*G[0, w] - 2969*Pi^2*G[-v - w, u] + 752*Pi^2*G[-w, u] + 
    3335*Pi^2*G[-w, v] + 24096*G[0, w]*G[-v, u]*G[-w, v] - 
    83544*G[0, w]*G[-v - w, u]*G[-w, v] + 16608*G[0, w]*G[-w, u]*G[-w, v] + 
    28728*G[0, w]*G[0, 0, u] + 19656*G[-w, v]*G[0, 0, u] + 
    4536*G[0, w]*G[0, 0, v] - 5376*G[-v - w, u]*G[0, 0, v] - 
    30192*G[-w, u]*G[0, 0, v] - 88368*G[-v - w, u]*G[0, 0, w] + 
    30192*G[-w, u]*G[0, 0, w] - 74448*G[-w, v]*G[0, 0, w] - 
    21696*G[-w, v]*G[0, -v, u] + 10584*G[0, w]*G[0, -v - w, u] + 
    13608*G[-w, v]*G[0, -v - w, u] - 13248*G[0, w]*G[0, -w, u] - 
    13248*G[-w, v]*G[0, -w, u] - 3024*G[0, w]*G[0, -w, v] + 
    26232*G[-v, u]*G[0, -w, v] + 7656*G[-v - w, u]*G[0, -w, v] + 
    9072*G[-w, u]*G[0, -w, v] + 2760*G[-w, v]*G[-v, 0, u] + 
    21432*G[-w, v]*G[-v, -v, u] + 24096*G[0, w]*G[-v, -v - w, u] + 
    6576*G[-w, v]*G[-v, -v - w, u] + 4896*G[0, w]*G[-v - w, 0, u] + 
    3648*G[-w, v]*G[-v - w, 0, u] + 11832*G[-w, v]*G[-v - w, -v, u] - 
    61056*G[0, w]*G[-v - w, -v - w, u] - 71016*G[-w, v]*
     G[-v - w, -v - w, u] - 5712*G[0, w]*G[-v - w, -w, u] - 
    5712*G[-w, v]*G[-v - w, -w, u] + 6048*G[0, w]*G[-w, 0, u] + 
    6048*G[-w, v]*G[-w, 0, u] - 9960*G[0, w]*G[-w, 0, v] + 
    4800*G[-v, u]*G[-w, 0, v] - 9888*G[-v - w, u]*G[-w, 0, v] + 
    13584*G[-w, u]*G[-w, 0, v] + 16608*G[0, w]*G[-w, -v - w, u] + 
    7536*G[-w, v]*G[-w, -v - w, u] + 4512*G[0, w]*G[-w, -w, u] + 
    4512*G[-w, v]*G[-w, -w, u] - 24*G[0, v]*
     (19*Pi^2 + 237*G[0, w]*G[-v - w, u] + 315*G[0, 0, u] + 315*G[0, 0, w] - 
      541*G[0, -v - w, u] - 552*G[0, -w, u] - 200*G[-v, -v - w, u] - 
      363*G[-v - w, 0, u] + 412*G[-v - w, -v - w, u] - 238*G[-v - w, -w, u] + 
      252*G[-w, 0, u] - 566*G[-w, -v - w, u] + 188*G[-w, -w, u]) + 
    2*G[0, u]*(8863*Pi^2 + 2268*G[0, v]*G[0, w] - 11028*G[0, w]*G[-w, v] - 
      756*G[0, 0, v] - 4536*G[0, 0, w] + 2268*G[0, -w, v] + 
      6492*G[-w, 0, v] - 9516*G[-w, -w, v]) - 73896*G[0, w]*G[-w, -w, v] + 
    6576*G[-v, u]*G[-w, -w, v] - 93504*G[-v - w, u]*G[-w, -w, v] + 
    7536*G[-w, u]*G[-w, -w, v] + 4632*G[0, 0, 0, u] - 28368*G[0, 0, 0, v] + 
    462*G[0, 0, 0, w] + 19656*G[0, 0, -v - w, u] + 19920*G[0, 0, -w, v] - 
    21696*G[0, -v, -v - w, u] - 12984*G[0, -v - w, 0, u] + 
    13608*G[0, -v - w, -v - w, u] - 8448*G[0, -w, 0, v] - 
    13248*G[0, -w, -v - w, u] - 9960*G[0, -w, -w, v] + 
    2760*G[-v, 0, -v - w, u] + 21432*G[-v, -v, -v - w, u] + 
    2760*G[-v, -v - w, 0, u] + 6576*G[-v, -v - w, -v - w, u] - 
    20328*G[-v - w, 0, 0, u] + 3648*G[-v - w, 0, -v - w, u] + 
    11832*G[-v - w, -v, -v - w, u] - 18840*G[-v - w, -v - w, 0, u] - 
    71016*G[-v - w, -v - w, -v - w, u] - 5712*G[-v - w, -w, -v - w, u] - 
    5376*G[-w, 0, 0, v] + 6048*G[-w, 0, -v - w, u] + 3384*G[-w, 0, -w, v] + 
    6048*G[-w, -v - w, 0, u] + 7536*G[-w, -v - w, -v - w, u] - 
    14160*G[-w, -w, 0, v] + 4512*G[-w, -w, -v - w, u] - 
    88128*G[-w, -w, -w, v] - 263788*Zeta[3])/288, 
  (3*G[0, u]*(701*Pi^2 - 4432*G[0, w]*G[-w, v] + 504*G[0, 0, v] - 
      1764*G[0, 0, w] + 2920*G[-w, 0, v] - 3928*G[-w, -w, v]) + 
    2*(-530*Pi^2*G[-v - w, u] + 428*Pi^2*G[-w, u] + 554*Pi^2*G[-w, v] + 
      6048*G[-w, v]*G[0, 0, u] + 978*G[-v - w, u]*G[0, 0, v] + 
      3180*G[-w, u]*G[0, 0, v] - 1068*G[-v - w, u]*G[0, 0, w] + 
      2868*G[-w, u]*G[0, 0, w] + 2868*G[-w, v]*G[0, 0, w] + 
      2268*G[-w, v]*G[0, -v, u] + 2268*G[-w, v]*G[0, -v - w, u] + 
      6648*G[-w, v]*G[0, -w, u] - 1890*G[-v, u]*G[0, -w, v] + 
      1290*G[-v - w, u]*G[0, -w, v] - 756*G[-w, u]*G[0, -w, v] + 
      1890*G[-w, v]*G[-v, 0, u] - 1890*G[-w, v]*G[-v, -v, u] - 
      3780*G[-w, v]*G[-v, -v - w, u] - 2868*G[-w, v]*G[-v - w, 0, u] + 
      1512*G[-w, v]*G[-v - w, -v, u] + 7182*G[-w, v]*G[-v - w, -v - w, u] + 
      2412*G[-w, v]*G[-v - w, -w, u] + 3024*G[-w, v]*G[-w, 0, u] + 
      2190*G[-v - w, u]*G[-w, 0, v] + 1812*G[-w, u]*G[-w, 0, v] - 
      4236*G[-w, v]*G[-w, -v - w, u] + 2568*G[-w, v]*G[-w, -w, u] - 
      6*G[0, v]*(189*Pi^2 + G[0, w]*(-278*G[-v - w, u] + 504*G[-w, u]) + 
        504*G[0, 0, u] + 504*G[0, 0, w] - 730*G[0, -v - w, u] + 
        1108*G[0, -w, u] - 226*G[-v - w, 0, u] - 365*G[-v - w, -v - w, u] + 
        402*G[-v - w, -w, u] + 504*G[-w, 0, u] - 302*G[-w, -v - w, u] + 
        428*G[-w, -w, u]) - 3780*G[-v, u]*G[-w, -w, v] + 
      3702*G[-v - w, u]*G[-w, -w, v] - 4236*G[-w, u]*G[-w, -w, v] + 
      3*G[0, w]*(483*Pi^2 - 1260*G[-v, u]*G[-w, v] + 352*G[-v - w, u]*
         G[-w, v] - 656*G[-w, u]*G[-w, v] + 2268*G[0, 0, u] + 
        756*G[0, 0, v] + 504*G[0, -v - w, u] + 2216*G[0, -w, u] + 
        830*G[0, -w, v] - 1260*G[-v, -v - w, u] - 200*G[-v - w, 0, u] + 
        1512*G[-v - w, -v - w, u] + 804*G[-v - w, -w, u] + 1008*G[-w, 0, u] - 
        452*G[-w, 0, v] - 656*G[-w, -v - w, u] + 856*G[-w, -w, u] + 
        656*G[-w, -w, v]) - 8604*G[0, 0, 0, u] - 1890*G[0, 0, 0, v] + 
      5103*G[0, 0, 0, w] + 6048*G[0, 0, -v - w, u] + 1890*G[0, 0, -w, v] + 
      2268*G[0, -v, -v - w, u] - 2112*G[0, -v - w, 0, u] + 
      2268*G[0, -v - w, -v - w, u] - 3246*G[0, -w, 0, v] + 
      6648*G[0, -w, -v - w, u] + 2868*G[0, -w, -w, v] + 
      1890*G[-v, 0, -v - w, u] - 1890*G[-v, -v, -v - w, u] + 
      1890*G[-v, -v - w, 0, u] - 3780*G[-v, -v - w, -v - w, u] - 
      2112*G[-v - w, 0, 0, u] - 2868*G[-v - w, 0, -v - w, u] + 
      1512*G[-v - w, -v, -v - w, u] - 6348*G[-v - w, -v - w, 0, u] + 
      7182*G[-v - w, -v - w, -v - w, u] + 2412*G[-v - w, -w, -v - w, u] + 
      978*G[-w, 0, 0, v] + 3024*G[-w, 0, -v - w, u] - 1734*G[-w, 0, -w, v] + 
      3024*G[-w, -v - w, 0, u] - 4236*G[-w, -v - w, -v - w, u] - 
      834*G[-w, -w, 0, v] + 2568*G[-w, -w, -v - w, u] + 
      1590*G[-w, -w, -w, v] - 22434*Zeta[3]))/3024, 
  (3*G[0, u]*(811*Pi^2 - 1512*G[0, v]*G[0, w] + 2920*G[0, w]*G[-w, v] + 
      1008*G[0, 0, v] + 3276*G[0, 0, w] - 1512*G[0, -w, v] - 
      1408*G[-w, 0, v] + 2416*G[-w, -w, v]) - 
    2*(-26*Pi^2*G[-v - w, u] - 76*Pi^2*G[-w, u] + 554*Pi^2*G[-w, v] + 
      3780*G[-w, v]*G[0, 0, u] + 3246*G[-v - w, u]*G[0, 0, v] - 
      4380*G[-w, u]*G[0, 0, v] + 7248*G[-v - w, u]*G[0, 0, w] + 
      1356*G[-w, u]*G[0, 0, w] + 5136*G[-w, v]*G[0, 0, w] - 
      756*G[-w, v]*G[0, -v, u] + 4536*G[-w, v]*G[0, -v - w, u] - 
      912*G[-w, v]*G[0, -w, u] + 1134*G[-v, u]*G[0, -w, v] - 
      4002*G[-v - w, u]*G[0, -w, v] + 756*G[-w, u]*G[0, -w, v] - 
      1134*G[-w, v]*G[-v, 0, u] + 1134*G[-w, v]*G[-v, -v, u] + 
      2268*G[-w, v]*G[-v, -v - w, u] - 600*G[-w, v]*G[-v - w, 0, u] - 
      1512*G[-w, v]*G[-v - w, -v, u] + 1890*G[-w, v]*G[-v - w, -v - w, u] + 
      3924*G[-w, v]*G[-v - w, -w, u] - 1512*G[-w, v]*G[-w, 0, u] + 
      1434*G[-v - w, u]*G[-w, 0, v] + 300*G[-w, u]*G[-w, 0, v] + 
      3324*G[-w, v]*G[-w, -v - w, u] - 456*G[-w, v]*G[-w, -w, u] + 
      6*G[0, v]*(63*Pi^2 + G[0, w]*(-604*G[-v - w, u] + 252*G[-w, u]) - 
        126*G[0, 0, u] - 126*G[0, 0, w] + 352*G[0, -v - w, u] + 
        152*G[0, -w, u] + 352*G[-v - w, 0, u] + 239*G[-v - w, -v - w, u] - 
        654*G[-v - w, -w, u] + 252*G[-w, 0, u] + 50*G[-w, -v - w, u] + 
        76*G[-w, -w, u]) + 2268*G[-v, u]*G[-w, -w, v] + 
      1434*G[-v - w, u]*G[-w, -w, v] + 3324*G[-w, u]*G[-w, -w, v] - 
      3*G[0, w]*(21*Pi^2 - 756*G[-v, u]*G[-w, v] - 604*G[-v - w, u]*
         G[-w, v] - 856*G[-w, u]*G[-w, v] - 1512*G[0, 0, u] - 
        1260*G[0, -v - w, u] + 304*G[0, -w, u] - 74*G[0, -w, v] - 
        756*G[-v, -v - w, u] + 452*G[-v - w, 0, u] - 
        756*G[-v - w, -v - w, u] - 1308*G[-v - w, -w, u] + 504*G[-w, 0, u] + 
        1208*G[-w, 0, v] - 856*G[-w, -v - w, u] + 152*G[-w, -w, u] + 
        100*G[-w, -w, v]) - 13140*G[0, 0, 0, u] + 378*G[0, 0, 0, v] + 
      2835*G[0, 0, 0, w] + 3780*G[0, 0, -v - w, u] - 378*G[0, 0, -w, v] - 
      756*G[0, -v, -v - w, u] - 4380*G[0, -v - w, 0, u] + 
      4536*G[0, -v - w, -v - w, u] - 978*G[0, -w, 0, v] - 
      912*G[0, -w, -v - w, u] + 600*G[0, -w, -w, v] - 
      1134*G[-v, 0, -v - w, u] + 1134*G[-v, -v, -v - w, u] - 
      1134*G[-v, -v - w, 0, u] + 2268*G[-v, -v - w, -v - w, u] - 
      4380*G[-v - w, 0, 0, u] - 600*G[-v - w, 0, -v - w, u] - 
      1512*G[-v - w, -v, -v - w, u] - 1056*G[-v - w, -v - w, 0, u] + 
      1890*G[-v - w, -v - w, -v - w, u] + 3924*G[-v - w, -w, -v - w, u] + 
      3246*G[-w, 0, 0, v] - 1512*G[-w, 0, -v - w, u] - 4002*G[-w, 0, -w, v] - 
      1512*G[-w, -v - w, 0, u] + 3324*G[-w, -v - w, -v - w, u] + 
      1434*G[-w, -w, 0, v] - 456*G[-w, -w, -v - w, u] - 
      678*G[-w, -w, -w, v] - 5802*Zeta[3]))/1512, 
  (2*Pi^2*G[0, w] - Pi^2*G[-v - w, u] + 4*Pi^2*G[-w, u] + 
    6*G[0, w]*G[-v, u]*G[-w, v] - 3*G[0, w]*G[-v - w, u]*G[-w, v] + 
    3*G[0, w]*G[0, 0, u] + 3*G[-w, v]*G[0, 0, u] + 3*G[0, w]*G[0, 0, v] - 
    3*G[-v - w, u]*G[0, 0, v] - 15*G[-v - w, u]*G[0, 0, w] + 
    24*G[-w, u]*G[0, 0, w] - 3*G[-w, v]*G[0, 0, w] - 6*G[-w, v]*G[0, -v, u] - 
    3*G[0, w]*G[0, -v - w, u] - 3*G[-w, v]*G[0, -v - w, u] + 
    3*G[0, w]*G[0, -w, v] + 9*G[-v - w, u]*G[0, -w, v] - 
    12*G[-w, u]*G[0, -w, v] + 6*G[0, w]*G[-v, -v - w, u] + 
    3*G[0, w]*G[-v - w, 0, u] - 3*G[-w, v]*G[-v - w, 0, u] - 
    6*G[-w, v]*G[-v - w, -v, u] + 3*G[0, w]*G[-v - w, -v - w, u] + 
    9*G[-w, v]*G[-v - w, -v - w, u] - 12*G[0, w]*G[-v - w, -w, u] - 
    12*G[-w, v]*G[-v - w, -w, u] + 3*G[0, w]*G[-w, 0, v] + 
    3*G[-v - w, u]*G[-w, 0, v] + 12*G[-w, u]*G[-w, 0, v] + 
    G[0, v]*(-2*Pi^2 + 3*G[0, w]*(3*G[-v - w, u] - 4*G[-w, u]) - 
      3*G[0, 0, u] - 3*G[0, 0, w] + 3*G[0, -v - w, u] - 3*G[-v - w, 0, u] + 
      3*G[-v - w, -v - w, u] + 12*G[-v - w, -w, u] + 12*G[-w, -v - w, u] - 
      24*G[-w, -w, u]) + 24*G[0, w]*G[-w, -w, u] + 24*G[-w, v]*G[-w, -w, u] + 
    G[0, u]*(2*Pi^2 - 3*G[0, v]*G[0, w] - 3*G[0, w]*G[-w, v] + 3*G[0, 0, v] + 
      3*G[0, 0, w] - 3*G[0, -w, v] + 3*G[-w, 0, v] - 3*G[-w, -w, v]) + 
    3*G[0, w]*G[-w, -w, v] + 3*G[-v - w, u]*G[-w, -w, v] + 3*G[0, 0, 0, u] - 
    3*G[0, 0, 0, v] + 3*G[0, 0, 0, w] + 3*G[0, 0, -v - w, u] + 
    3*G[0, 0, -w, v] - 6*G[0, -v, -v - w, u] + 3*G[0, -v - w, 0, u] - 
    3*G[0, -v - w, -v - w, u] - 3*G[0, -w, 0, v] + 3*G[0, -w, -w, v] + 
    3*G[-v - w, 0, 0, u] - 3*G[-v - w, 0, -v - w, u] - 
    6*G[-v - w, -v, -v - w, u] - 9*G[-v - w, -v - w, 0, u] + 
    9*G[-v - w, -v - w, -v - w, u] - 12*G[-v - w, -w, -v - w, u] - 
    3*G[-w, 0, 0, v] + 3*G[-w, 0, -w, v] - 3*G[-w, -w, 0, v] + 
    24*G[-w, -w, -v - w, u] + 3*G[-w, -w, -w, v] - 8*Zeta[3])/6, 
  (5*Pi^2*G[0, w])/6 - (Pi^2*G[-v - w, u])/4 - (G[0, w]*G[-v, u]*G[-w, v])/
    2 - (5*G[0, w]*G[-v - w, u]*G[-w, v])/4 - G[0, w]*G[-w, u]*G[-w, v] + 
   (5*G[0, w]*G[0, 0, u])/4 + (G[-w, v]*G[0, 0, u])/4 + 
   (G[0, w]*G[0, 0, v])/4 - (G[-v - w, u]*G[0, 0, v])/4 + 
   G[-w, u]*G[0, 0, v] - (13*G[-v - w, u]*G[0, 0, w])/4 - 
   G[-w, u]*G[0, 0, w] - (G[-w, v]*G[0, 0, w])/4 + (G[-w, v]*G[0, -v, u])/2 - 
   (G[0, w]*G[0, -v - w, u])/4 - (G[-w, v]*G[0, -v - w, u])/4 + 
   G[0, w]*G[0, -w, u] + G[-w, v]*G[0, -w, u] + (G[0, w]*G[0, -w, v])/4 + 
   (7*G[-v - w, u]*G[0, -w, v])/4 + 2*G[-w, v]*G[-v, 0, u] + 
   2*G[-w, v]*G[-v, -v, u] - (G[0, w]*G[-v, -v - w, u])/2 - 
   2*G[-w, v]*G[-v, -v - w, u] + (5*G[0, w]*G[-v - w, 0, u])/4 - 
   (G[-w, v]*G[-v - w, 0, u])/4 - (3*G[-w, v]*G[-v - w, -v, u])/2 + 
   (G[0, w]*G[-v - w, -v - w, u])/4 + (7*G[-w, v]*G[-v - w, -v - w, u])/4 - 
   2*G[0, w]*G[-v - w, -w, u] - 2*G[-w, v]*G[-v - w, -w, u] + 
   G[0, w]*G[-w, 0, u] + G[-w, v]*G[-w, 0, u] - 
   (G[0, v]*(2*Pi^2 - 21*G[0, w]*G[-v - w, u] + 3*G[0, 0, u] + 3*G[0, 0, w] - 
      3*G[0, -v - w, u] + 12*G[0, -w, u] + 24*G[-v, -v - w, u] + 
      15*G[-v - w, 0, u] - 15*G[-v - w, -v - w, u] - 24*G[-v - w, -w, u] + 
      12*G[-w, 0, u]))/12 + (G[0, w]*G[-w, 0, v])/4 - 
   2*G[-v, u]*G[-w, 0, v] + (5*G[-v - w, u]*G[-w, 0, v])/4 - 
   G[0, w]*G[-w, -v - w, u] - G[-w, v]*G[-w, -v - w, u] + 
   G[0, u]*((1223*Pi^2)/378 - (G[0, v]*G[0, w])/4 - (G[0, w]*G[-w, v])/4 + 
     G[0, 0, v]/4 + (5*G[0, 0, w])/4 - G[0, -w, v]/4 + G[-w, 0, v]/4 - 
     G[-w, -w, v]/4) + (G[0, w]*G[-w, -w, v])/4 - 2*G[-v, u]*G[-w, -w, v] + 
   (G[-v - w, u]*G[-w, -w, v])/4 - G[-w, u]*G[-w, -w, v] + 
   (2131*G[0, 0, 0, u])/252 - G[0, 0, 0, v]/4 + (5*G[0, 0, 0, w])/4 + 
   G[0, 0, -v - w, u]/4 + G[0, 0, -w, v]/4 + G[0, -v, -v - w, u]/2 + 
   G[0, -v - w, 0, u]/4 - G[0, -v - w, -v - w, u]/4 - G[0, -w, 0, v]/4 + 
   G[0, -w, -v - w, u] + G[0, -w, -w, v]/4 + 2*G[-v, 0, -v - w, u] + 
   2*G[-v, -v, -v - w, u] + 2*G[-v, -v - w, 0, u] - 
   2*G[-v, -v - w, -v - w, u] + G[-v - w, 0, 0, u]/4 - 
   G[-v - w, 0, -v - w, u]/4 - (3*G[-v - w, -v, -v - w, u])/2 - 
   (7*G[-v - w, -v - w, 0, u])/4 + (7*G[-v - w, -v - w, -v - w, u])/4 - 
   2*G[-v - w, -w, -v - w, u] - G[-w, 0, 0, v]/4 + G[-w, 0, -v - w, u] + 
   G[-w, 0, -w, v]/4 + G[-w, -v - w, 0, u] - G[-w, -v - w, -v - w, u] - 
   G[-w, -w, 0, v]/4 + G[-w, -w, -w, v]/4 - (998*Zeta[3])/27, 0, 
  (12921*Pi^2*G[0, w] + 8397*Pi^2*G[-v - w, u] + 12580*Pi^2*G[-w, u] + 
    6429*Pi^2*G[-w, v] + 3528*G[0, w]*G[-v, u]*G[-w, v] - 
    37638*G[0, w]*G[-v - w, u]*G[-w, v] + 79896*G[0, w]*G[-w, u]*G[-w, v] - 
    3024*G[0, w]*G[0, 0, u] - 41466*G[-w, v]*G[0, 0, u] + 
    78888*G[-v - w, u]*G[0, 0, v] - 145176*G[-w, u]*G[0, 0, v] - 
    100710*G[-v - w, u]*G[0, 0, w] + 163944*G[-w, u]*G[0, 0, w] - 
    57174*G[-w, v]*G[0, 0, w] - 16632*G[-w, v]*G[0, -v, u] - 
    38064*G[0, w]*G[0, -v - w, u] - 20166*G[-w, v]*G[0, -v - w, u] - 
    33396*G[0, w]*G[0, -w, u] - 33396*G[-w, v]*G[0, -w, u] - 
    81792*G[0, w]*G[0, -w, v] - 504*G[-v, u]*G[0, -w, v] - 
    49788*G[-v - w, u]*G[0, -w, v] - 816*G[-w, u]*G[0, -w, v] + 
    2016*G[-w, v]*G[-v, -v, u] + 3528*G[0, w]*G[-v, -v - w, u] + 
    2520*G[-w, v]*G[-v, -v - w, u] - 1512*G[0, w]*G[-v - w, 0, u] + 
    6558*G[-w, v]*G[-v - w, 0, u] - 82992*G[-w, v]*G[-v - w, -v, u] - 
    46602*G[0, w]*G[-v - w, -v - w, u] + 5256*G[-w, v]*G[-v - w, -v - w, u] + 
    5736*G[0, w]*G[-v - w, -w, u] + 5736*G[-w, v]*G[-v - w, -w, u] - 
    6048*G[0, w]*G[-w, 0, u] - 6048*G[-w, v]*G[-w, 0, u] - 
    444*G[0, w]*G[-w, 0, v] - 2520*G[-v, u]*G[-w, 0, v] + 
    38940*G[-v - w, u]*G[-w, 0, v] + 74664*G[-w, u]*G[-w, 0, v] + 
    79896*G[0, w]*G[-w, -v - w, u] + 71328*G[-w, v]*G[-w, -v - w, u] + 
    75480*G[0, w]*G[-w, -w, u] + 75480*G[-w, v]*G[-w, -w, u] - 
    12*G[0, v]*(84*Pi^2 - 782*G[0, w]*(G[-v - w, u] - G[-w, u]) + 
      126*G[0, 0, u] - 252*G[0, -v - w, u] - 2783*G[0, -w, u] + 
      210*G[-v, -v - w, u] + 567*G[-v - w, 0, u] - 
      3245*G[-v - w, -v - w, u] + 478*G[-v - w, -w, u] - 504*G[-w, 0, u] - 
      6222*G[-w, -v - w, u] + 6290*G[-w, -w, u]) - 
    3930*G[0, w]*G[-w, -w, v] + 2520*G[-v, u]*G[-w, -w, v] + 
    14220*G[-v - w, u]*G[-w, -w, v] + 71328*G[-w, u]*G[-w, -w, v] + 
    504*G[0, u]*((11*Pi^2)/8 + 6*G[0, w]*G[-w, v] - 3*G[0, 0, v] + 
      6*G[0, 0, w] + (1649*G[0, -w, v])/42 + 6*G[-w, 0, v] + 
      (3487*G[-w, -w, v])/84) - 8127*G[0, 0, 0, u] - 1512*G[0, 0, 0, v] + 
    164874*G[0, 0, 0, w] - 41466*G[0, 0, -v - w, u] - 52680*G[0, 0, -w, v] - 
    16632*G[0, -v, -v - w, u] - 378*G[0, -v - w, 0, u] - 
    20166*G[0, -v - w, -v - w, u] - 4032*G[0, -w, 0, v] - 
    33396*G[0, -w, -v - w, u] - 50412*G[0, -w, -w, v] + 
    2016*G[-v, -v, -v - w, u] + 2520*G[-v, -v - w, -v - w, u] + 
    11142*G[-v - w, 0, 0, u] + 6558*G[-v - w, 0, -v - w, u] - 
    82992*G[-v - w, -v, -v - w, u] + 15522*G[-v - w, -v - w, 0, u] + 
    5256*G[-v - w, -v - w, -v - w, u] + 5736*G[-v - w, -w, -v - w, u] + 
    78888*G[-w, 0, 0, v] - 6048*G[-w, 0, -v - w, u] - 59616*G[-w, 0, -w, v] - 
    6048*G[-w, -v - w, 0, u] + 71328*G[-w, -v - w, -v - w, u] + 
    29112*G[-w, -w, 0, v] + 75480*G[-w, -w, -v - w, u] + 
    38100*G[-w, -w, -w, v] + 703286*Zeta[3])/504, 
  (-1103*Pi^2*G[0, w])/2 - (6637*Pi^2*G[-v - w, u])/24 + 
   (512*Pi^2*G[-w, u])/3 - (1749*Pi^2*G[-w, v])/8 + 
   8693*G[0, w]*G[-v, u]*G[-w, v] + (2575*G[0, w]*G[-v - w, u]*G[-w, v])/4 + 
   1329*G[0, w]*G[-w, u]*G[-w, v] + 63*G[0, w]*G[0, 0, u] + 
   (1649*G[-w, v]*G[0, 0, u])/2 - (6511*G[-v - w, u]*G[0, 0, v])/2 - 
   2426*G[-w, u]*G[0, 0, v] + (12057*G[-v - w, u]*G[0, 0, w])/4 + 
   2159*G[-w, u]*G[0, 0, w] + (9529*G[-w, v]*G[0, 0, w])/4 - 
   3211*G[-w, v]*G[0, -v, u] + 793*G[0, w]*G[0, -v - w, u] + 
   (919*G[-w, v]*G[0, -v - w, u])/2 - 2783*G[0, w]*G[0, -w, u] - 
   2783*G[-w, v]*G[0, -w, u] + 3408*G[0, w]*G[0, -w, v] + 
   (8315*G[-v, u]*G[0, -w, v])/2 + 1942*G[-v - w, u]*G[0, -w, v] - 
   (121*G[-w, u]*G[0, -w, v])/2 + (8105*G[-w, v]*G[-v, -v, u])/2 + 
   8693*G[0, w]*G[-v, -v - w, u] + (8819*G[-w, v]*G[-v, -v - w, u])/2 + 
   289*G[0, w]*G[-v - w, 0, u] + (89*G[-w, v]*G[-v - w, 0, u])/2 - 
   975*G[-w, v]*G[-v - w, -v, u] + (4121*G[0, w]*G[-v - w, -v - w, u])/4 - 
   (2951*G[-w, v]*G[-v - w, -v - w, u])/4 - (8501*G[0, w]*G[-v - w, -w, u])/
    2 - (8501*G[-w, v]*G[-v - w, -w, u])/2 + 89*G[0, w]*G[-w, 0, u] + 
   89*G[-w, v]*G[-w, 0, u] - (89*G[0, w]*G[-w, 0, v])/2 + 
   105*G[-v, u]*G[-w, 0, v] - (2667*G[-v - w, u]*G[-w, 0, v])/2 + 
   (1927*G[-w, u]*G[-w, 0, v])/2 + 1329*G[0, w]*G[-w, -v - w, u] + 
   1523*G[-w, v]*G[-w, -v - w, u] + 
   (G[0, v]*(112*Pi^2 - 267*G[0, w]*(G[-v - w, u] - G[-w, u]) + 
      168*G[0, 0, u] - 126*G[0, -v - w, u] + 5566*G[0, -w, u] + 
      210*G[-v, -v - w, u] + 52*G[-v - w, 0, u] - 2667*G[-v - w, -v - w, u] + 
      8501*G[-v - w, -w, u] - 178*G[-w, 0, u] + 1927*G[-w, -v - w, u] - 
      2048*G[-w, -w, u]))/2 + 1024*G[0, w]*G[-w, -w, u] + 
   1024*G[-w, v]*G[-w, -w, u] + G[0, u]*((427*Pi^2)/8 - 63*G[0, w]*G[-w, v] + 
     84*G[0, 0, v] - 63*G[0, 0, w] - 491*G[0, -w, v] - 63*G[-w, 0, v] - 
     (793*G[-w, -w, v])/2) + (403*G[0, w]*G[-w, -w, v])/4 + 
   (8819*G[-v, u]*G[-w, -w, v])/2 - (4497*G[-v - w, u]*G[-w, -w, v])/4 + 
   1523*G[-w, u]*G[-w, -w, v] + (1281*G[0, 0, 0, u])/4 + 84*G[0, 0, 0, v] - 
   (27731*G[0, 0, 0, w])/4 + (1649*G[0, 0, -v - w, u])/2 + 
   1792*G[0, 0, -w, v] - 3211*G[0, -v, -v - w, u] - 
   (63*G[0, -v - w, 0, u])/2 + (919*G[0, -v - w, -v - w, u])/2 + 
   (273*G[0, -w, 0, v])/2 - 2783*G[0, -w, -v - w, u] + 1981*G[0, -w, -w, v] + 
   (8105*G[-v, -v, -v - w, u])/2 + (8819*G[-v, -v - w, -v - w, u])/2 - 
   (1023*G[-v - w, 0, 0, u])/2 + (89*G[-v - w, 0, -v - w, u])/2 - 
   975*G[-v - w, -v, -v - w, u] - 342*G[-v - w, -v - w, 0, u] - 
   (2951*G[-v - w, -v - w, -v - w, u])/4 - (8501*G[-v - w, -w, -v - w, u])/
    2 - (6511*G[-w, 0, 0, v])/2 + 89*G[-w, 0, -v - w, u] + 
   2031*G[-w, 0, -w, v] + 89*G[-w, -v - w, 0, u] + 
   1523*G[-w, -v - w, -v - w, u] - (2489*G[-w, -w, 0, v])/2 + 
   1024*G[-w, -w, -v - w, u] - (6313*G[-w, -w, -w, v])/4 - 
   (181481*Zeta[3])/6, (-233*Pi^2*G[-v - w, u])/63 + (7*Pi^2*G[-w, u])/6 - 
   (65*Pi^2*G[-w, v])/21 + (856*G[-w, v]*G[0, 0, u])/21 - 
   (3*G[-v - w, u]*G[0, 0, v])/2 + 4*G[-w, u]*G[0, 0, v] + 
   (1045*G[-v - w, u]*G[0, 0, w])/21 - 22*G[-w, u]*G[0, 0, w] - 
   (386*G[-w, v]*G[0, -v, u])/21 - 3*G[0, v]*G[0, -v - w, u] + 
   (428*G[-w, v]*G[0, -v - w, u])/21 + G[0, v]*G[0, -w, u] - 
   G[-w, v]*G[0, -w, u] - (449*G[-v, u]*G[0, -w, v])/42 + 
   (197*G[-v - w, u]*G[0, -w, v])/14 - (449*G[-w, v]*G[-v, -v, u])/42 - 
   (449*G[-w, v]*G[-v, -v - w, u])/42 + 9*G[0, v]*G[-v - w, 0, u] - 
   (541*G[-w, v]*G[-v - w, 0, u])/42 + (102*G[-w, v]*G[-v - w, -v, u])/7 - 
   (21*G[0, v]*G[-v - w, -v - w, u])/2 + (403*G[-w, v]*G[-v - w, -v - w, u])/
    21 + 10*G[0, v]*G[-v - w, -w, u] - 10*G[-w, v]*G[-v - w, -w, u] - 
   9*G[0, v]*G[-w, 0, u] + 9*G[-w, v]*G[-w, 0, u] - 
   (21*G[-v - w, u]*G[-w, 0, v])/2 + 7*G[-w, u]*G[-w, 0, v] + 
   7*G[0, v]*G[-w, -v - w, u] - 11*G[-w, v]*G[-w, -v - w, u] - 
   7*G[0, v]*G[-w, -w, u] + 7*G[-w, v]*G[-w, -w, u] + 
   G[0, u]*((-11*Pi^2)/8 - 3*G[0, w]*G[-w, v] - 3*G[0, 0, w] - 
     (428*G[0, -w, v])/21 - 3*G[-w, 0, v] - (428*G[-w, -w, v])/21) - 
   (449*G[-v, u]*G[-w, -w, v])/42 + (323*G[-v - w, u]*G[-w, -w, v])/14 - 
   11*G[-w, u]*G[-w, -w, v] + G[0, w]*((5*Pi^2)/8 - 
     9*G[0, v]*(G[-v - w, u] - G[-w, u]) - (449*G[-v, u]*G[-w, v])/21 + 
     (856*G[-v - w, u]*G[-w, v])/21 - 20*G[-w, u]*G[-w, v] + 3*G[0, 0, u] + 
     (793*G[0, -v - w, u])/21 - G[0, -w, u] - (449*G[-v, -v - w, u])/21 - 
     (15*G[-v - w, 0, u])/2 + (1549*G[-v - w, -v - w, u])/42 - 
     10*G[-v - w, -w, u] + 9*G[-w, 0, u] + 3*G[-w, 0, v] - 
     20*G[-w, -v - w, u] + 7*G[-w, -w, u] + 3*G[-w, -w, v]) + 
   (15*G[0, 0, 0, u])/2 + 3*G[0, 0, 0, w] + (856*G[0, 0, -v - w, u])/21 + 
   (214*G[0, 0, -w, v])/21 - (386*G[0, -v, -v - w, u])/21 + 
   (428*G[0, -v - w, -v - w, u])/21 + (3*G[0, -w, 0, v])/2 - 
   G[0, -w, -v - w, u] + (214*G[0, -w, -w, v])/21 - 
   (449*G[-v, -v, -v - w, u])/42 - (449*G[-v, -v - w, -v - w, u])/42 - 
   (541*G[-v - w, 0, -v - w, u])/42 + (102*G[-v - w, -v, -v - w, u])/7 - 
   9*G[-v - w, -v - w, 0, u] + (403*G[-v - w, -v - w, -v - w, u])/21 - 
   10*G[-v - w, -w, -v - w, u] - (3*G[-w, 0, 0, v])/2 + 
   9*G[-w, 0, -v - w, u] + (365*G[-w, 0, -w, v])/14 + 9*G[-w, -v - w, 0, u] - 
   11*G[-w, -v - w, -v - w, u] + (3*G[-w, -w, 0, v])/2 + 
   7*G[-w, -w, -v - w, u] - (113*G[-w, -w, -w, v])/42 + 16*Zeta[3], 
  (-504*Pi^2*G[-v - w, u] + 5944*Pi^2*G[-w, u] - 126*Pi^2*G[-w, v] + 
    65784*G[0, w]*G[-v, u]*G[-w, v] + 2268*G[0, w]*G[-v - w, u]*G[-w, v] + 
    28608*G[0, w]*G[-w, u]*G[-w, v] - 378*G[-w, v]*G[0, 0, u] - 
    66792*G[-w, u]*G[0, 0, v] + 4536*G[-v - w, u]*G[0, 0, w] + 
    62256*G[-w, u]*G[0, 0, w] - 33648*G[-w, v]*G[0, -v, u] + 
    378*G[-w, v]*G[0, -v - w, u] - 32892*G[0, w]*G[0, -w, u] - 
    32892*G[-w, v]*G[0, -w, u] + 30624*G[-v, u]*G[0, -w, v] - 
    1512*G[-v - w, u]*G[0, -w, v] + 252*G[-w, u]*G[0, -w, v] + 
    29616*G[-w, v]*G[-v, -v, u] + 65784*G[0, w]*G[-v, -v - w, u] + 
    33648*G[-w, v]*G[-v, -v - w, u] - 2268*G[0, w]*G[-v - w, 0, u] + 
    378*G[-w, v]*G[-v - w, 0, u] - 34152*G[-w, v]*G[-v - w, -v, u] + 
    4536*G[0, w]*G[-v - w, -v - w, u] + 1890*G[-w, v]*G[-v - w, -v - w, u] - 
    34908*G[0, w]*G[-v - w, -w, u] - 34908*G[-w, v]*G[-v - w, -w, u] + 
    3024*G[0, w]*G[-w, 0, u] + 3024*G[-w, v]*G[-w, 0, u] + 
    1008*G[-v, u]*G[-w, 0, v] - 2268*G[-v - w, u]*G[-w, 0, v] + 
    35916*G[-w, u]*G[-w, 0, v] + 28608*G[0, w]*G[-w, -v - w, u] + 
    30624*G[-w, v]*G[-w, -v - w, u] + 12*G[0, v]*
     (28*Pi^2 - 189*G[0, w]*(G[-v - w, u] - G[-w, u]) + 42*G[0, 0, u] + 
      2741*G[0, -w, u] + 84*G[-v, -v - w, u] + 189*G[-v - w, 0, u] - 
      189*G[-v - w, -v - w, u] + 2909*G[-v - w, -w, u] - 252*G[-w, 0, u] + 
      2993*G[-w, -v - w, u] - 2972*G[-w, -w, u]) + 
    35664*G[0, w]*G[-w, -w, u] + 35664*G[-w, v]*G[-w, -w, u] + 
    33648*G[-v, u]*G[-w, -w, v] - 378*G[-v - w, u]*G[-w, -w, v] + 
    30624*G[-w, u]*G[-w, -w, v] + 21*G[0, u]*(31*Pi^2 + 24*G[0, 0, v] - 
      36*G[0, -w, v] + 18*G[-w, -w, v]) + 1449*G[0, 0, 0, u] + 
    504*G[0, 0, 0, v] - 378*G[0, 0, -v - w, u] - 1512*G[0, 0, -w, v] - 
    33648*G[0, -v, -v - w, u] - 378*G[0, -v - w, 0, u] + 
    378*G[0, -v - w, -v - w, u] - 32892*G[0, -w, -v - w, u] + 
    756*G[0, -w, -w, v] + 29616*G[-v, -v, -v - w, u] + 
    33648*G[-v, -v - w, -v - w, u] - 378*G[-v - w, 0, 0, u] + 
    378*G[-v - w, 0, -v - w, u] - 34152*G[-v - w, -v, -v - w, u] - 
    1890*G[-v - w, -v - w, 0, u] + 1890*G[-v - w, -v - w, -v - w, u] - 
    34908*G[-v - w, -w, -v - w, u] + 3024*G[-w, 0, -v - w, u] + 
    756*G[-w, 0, -w, v] + 3024*G[-w, -v - w, 0, u] + 
    30624*G[-w, -v - w, -v - w, u] + 35664*G[-w, -w, -v - w, u] - 
    378*G[-w, -w, -w, v] - 5754*Zeta[3])/504, 
  (-2930*Pi^2*G[-w, u] + 63*Pi^2*G[-w, v] - 34152*G[0, w]*G[-v, u]*G[-w, v] + 
    378*G[0, w]*G[-v - w, u]*G[-w, v] - 17328*G[0, w]*G[-w, u]*G[-w, v] + 
    189*G[-w, v]*G[0, 0, u] + 34026*G[-w, u]*G[0, 0, v] + 
    756*G[-v - w, u]*G[0, 0, w] - 34782*G[-w, u]*G[0, 0, w] + 
    17454*G[-w, v]*G[0, -v, u] - 189*G[-w, v]*G[0, -v - w, u] + 
    17076*G[0, w]*G[0, -w, u] + 17076*G[-w, v]*G[0, -w, u] - 
    15942*G[-v, u]*G[0, -w, v] - 756*G[-v - w, u]*G[0, -w, v] + 
    504*G[-w, u]*G[0, -w, v] - 16068*G[-w, v]*G[-v, -v, u] - 
    34152*G[0, w]*G[-v, -v - w, u] - 17454*G[-w, v]*G[-v, -v - w, u] - 
    378*G[0, w]*G[-v - w, 0, u] - 189*G[-w, v]*G[-v - w, 0, u] + 
    16824*G[-w, v]*G[-v - w, -v, u] + 756*G[0, w]*G[-v - w, -v - w, u] + 
    567*G[-w, v]*G[-v - w, -v - w, u] + 17202*G[0, w]*G[-v - w, -w, u] + 
    17202*G[-w, v]*G[-v - w, -w, u] + 126*G[-v, u]*G[-w, 0, v] - 
    378*G[-v - w, u]*G[-w, 0, v] - 17076*G[-w, u]*G[-w, 0, v] - 
    17328*G[0, w]*G[-w, -v - w, u] - 17454*G[-w, v]*G[-w, -v - w, u] - 
    17580*G[0, w]*G[-w, -w, u] - 17580*G[-w, v]*G[-w, -w, u] + 
    6*G[0, v]*(14*Pi^2 - 63*G[0, w]*(G[-v - w, u] - G[-w, u]) + 
      21*G[0, 0, u] - 2846*G[0, -w, u] + 21*G[-v, -v - w, u] + 
      63*G[-v - w, 0, u] - 63*G[-v - w, -v - w, u] - 2867*G[-v - w, -w, u] - 
      2846*G[-w, -v - w, u] + 2930*G[-w, -w, u]) - 
    17454*G[-v, u]*G[-w, -w, v] + 189*G[-v - w, u]*G[-w, -w, v] - 
    17454*G[-w, u]*G[-w, -w, v] - 21*G[0, u]*(8*Pi^2 - 6*G[0, 0, v] - 
      18*G[0, -w, v] + 9*G[-w, -w, v]) - 630*G[0, 0, 0, u] + 
    126*G[0, 0, 0, v] + 189*G[0, 0, -v - w, u] + 756*G[0, 0, -w, v] + 
    17454*G[0, -v, -v - w, u] + 189*G[0, -v - w, 0, u] - 
    189*G[0, -v - w, -v - w, u] + 17076*G[0, -w, -v - w, u] - 
    378*G[0, -w, -w, v] - 16068*G[-v, -v, -v - w, u] - 
    17454*G[-v, -v - w, -v - w, u] + 189*G[-v - w, 0, 0, u] - 
    189*G[-v - w, 0, -v - w, u] + 16824*G[-v - w, -v, -v - w, u] - 
    567*G[-v - w, -v - w, 0, u] + 567*G[-v - w, -v - w, -v - w, u] + 
    17202*G[-v - w, -w, -v - w, u] - 378*G[-w, 0, -w, v] - 
    17454*G[-w, -v - w, -v - w, u] - 17580*G[-w, -w, -v - w, u] + 
    189*G[-w, -w, -w, v] + 3192*Zeta[3])/126, (214*Pi^2*G[-v - w, u])/63 + 
   (5*Pi^2*G[-w, u])/3 + (130*Pi^2*G[-w, v])/21 - 
   (1712*G[-w, v]*G[0, 0, u])/21 + 3*G[-v - w, u]*G[0, 0, v] + 
   G[-w, u]*G[0, 0, v] - (1082*G[-v - w, u]*G[0, 0, w])/21 - 
   13*G[-w, u]*G[0, 0, w] + (835*G[-w, v]*G[0, -v, u])/21 + 
   6*G[0, v]*G[0, -v - w, u] - (856*G[-w, v]*G[0, -v - w, u])/21 - 
   5*G[0, v]*G[0, -w, u] + 5*G[-w, v]*G[0, -w, u] + 
   (386*G[-v, u]*G[0, -w, v])/21 - (365*G[-v - w, u]*G[0, -w, v])/7 - 
   3*G[-w, u]*G[0, -w, v] + (449*G[-w, v]*G[-v, -v, u])/21 - 
   3*G[0, v]*G[-v, -v - w, u] + (386*G[-w, v]*G[-v, -v - w, u])/21 + 
   6*G[0, v]*G[-v - w, 0, u] + (541*G[-w, v]*G[-v - w, 0, u])/21 - 
   (372*G[-w, v]*G[-v - w, -v, u])/7 - 3*G[0, v]*G[-v - w, -v - w, u] - 
   (302*G[-w, v]*G[-v - w, -v - w, u])/21 + 4*G[0, v]*G[-v - w, -w, u] - 
   4*G[-w, v]*G[-v - w, -w, u] - 6*G[0, v]*G[-w, 0, u] + 
   6*G[-w, v]*G[-w, 0, u] - 3*G[-v, u]*G[-w, 0, v] - 
   3*G[-v - w, u]*G[-w, 0, v] + 7*G[-w, u]*G[-w, 0, v] + 
   7*G[0, v]*G[-w, -v - w, u] - 5*G[-w, v]*G[-w, -v - w, u] - 
   10*G[0, v]*G[-w, -w, u] + 10*G[-w, v]*G[-w, -w, u] + 
   G[0, w]*((-5*Pi^2)/4 - 6*G[0, v]*(G[-v - w, u] - G[-w, u]) + 
     (772*G[-v, u]*G[-w, v])/21 - (1208*G[-v - w, u]*G[-w, v])/21 - 
     14*G[-w, u]*G[-w, v] - 6*G[0, 0, u] - (1586*G[0, -v - w, u])/21 + 
     5*G[0, -w, u] + (772*G[-v, -v - w, u])/21 - 9*G[-v - w, 0, u] - 
     (541*G[-v - w, -v - w, u])/21 - 4*G[-v - w, -w, u] + 6*G[-w, 0, u] - 
     6*G[-w, 0, v] - 14*G[-w, -v - w, u] + 10*G[-w, -w, u] - 
     6*G[-w, -w, v]) + (386*G[-v, u]*G[-w, -w, v])/21 - 
   (323*G[-v - w, u]*G[-w, -w, v])/7 - 5*G[-w, u]*G[-w, -w, v] + 
   G[0, u]*((5*Pi^2)/4 + 6*G[0, w]*G[-w, v] + 6*G[0, 0, w] + 
     (856*G[0, -w, v])/21 + 6*G[-w, 0, v] + (856*G[-w, -w, v])/21) - 
   (39*G[0, 0, 0, u])/2 - 6*G[0, 0, 0, w] - (1712*G[0, 0, -v - w, u])/21 - 
   (428*G[0, 0, -w, v])/21 + (835*G[0, -v, -v - w, u])/21 - 
   (856*G[0, -v - w, -v - w, u])/21 - 3*G[0, -w, 0, v] + 
   5*G[0, -w, -v - w, u] - (428*G[0, -w, -w, v])/21 + 
   (449*G[-v, -v, -v - w, u])/21 + (386*G[-v, -v - w, -v - w, u])/21 + 
   (541*G[-v - w, 0, -v - w, u])/21 - (372*G[-v - w, -v, -v - w, u])/7 - 
   6*G[-v - w, -v - w, 0, u] - (302*G[-v - w, -v - w, -v - w, u])/21 - 
   4*G[-v - w, -w, -v - w, u] + 3*G[-w, 0, 0, v] + 6*G[-w, 0, -v - w, u] - 
   (365*G[-w, 0, -w, v])/7 + 6*G[-w, -v - w, 0, u] - 
   5*G[-w, -v - w, -v - w, u] - 3*G[-w, -w, 0, v] + 10*G[-w, -w, -v - w, u] + 
   (113*G[-w, -w, -w, v])/21 - 11*Zeta[3], 
  (46161*Pi^2*G[0, w] - 54932*Pi^2*G[-v - w, u] + 101929*Pi^2*G[-w, u] - 
    54888*Pi^2*G[-w, v] - 63360*G[0, w]*G[-v, u]*G[-w, v] + 
    349422*G[0, w]*G[-v - w, u]*G[-w, v] - 652290*G[0, w]*G[-w, u]*G[-w, v] + 
    21120*G[0, w]*G[0, 0, u] + 52800*G[-w, v]*G[0, 0, u] + 
    390840*G[0, w]*G[0, 0, v] - 202284*G[-v - w, u]*G[0, 0, v] + 
    643812*G[-w, u]*G[0, 0, v] + 77940*G[-v - w, u]*G[0, 0, w] - 
    66060*G[-w, u]*G[0, 0, w] - 2316*G[-w, v]*G[0, 0, w] + 
    50688*G[-w, v]*G[0, -v, u] + 5280*G[0, w]*G[0, -v - w, u] - 
    20064*G[-w, v]*G[0, -v - w, u] + 42240*G[0, w]*G[0, -w, u] + 
    42240*G[-w, v]*G[0, -w, u] + 360588*G[0, w]*G[0, -w, v] - 
    6336*G[-v, u]*G[0, -w, v] + 64260*G[-v - w, u]*G[0, -w, v] - 
    314220*G[-w, u]*G[0, -w, v] + 50688*G[-w, v]*G[-v, 0, u] - 
    6336*G[-w, v]*G[-v, -v, u] - 63360*G[0, w]*G[-v, -v - w, u] - 
    50688*G[-w, v]*G[-v, -v - w, u] - 38280*G[0, w]*G[-v - w, 0, u] - 
    25608*G[-w, v]*G[-v - w, 0, u] - 6336*G[-w, v]*G[-v - w, -v, u] + 
    348366*G[0, w]*G[-v - w, -v - w, u] + 332526*G[-w, v]*
     G[-v - w, -v - w, u] - 312666*G[0, w]*G[-v - w, -w, u] - 
    312666*G[-w, v]*G[-v - w, -w, u] + 79728*G[0, w]*G[-w, 0, u] + 
    79728*G[-w, v]*G[-w, 0, u] + 121812*G[0, w]*G[-w, 0, v] - 
    242070*G[-v - w, u]*G[-w, 0, v] + 297354*G[-w, u]*G[-w, 0, v] - 
    652290*G[0, w]*G[-w, -v - w, u] - 626946*G[-w, v]*G[-w, -v - w, u] + 
    611574*G[0, w]*G[-w, -w, u] + 611574*G[-w, v]*G[-w, -w, u] - 
    G[0, v]*(49985*Pi^2 + G[0, w]*(-83268*G[-v - w, u] + 288876*G[-w, u]) + 
      44352*G[0, 0, u] + 217224*G[0, 0, w] - 16896*G[0, -v - w, u] + 
      42240*G[0, -w, u] - 55440*G[-v - w, 0, u] + 
      242070*G[-v - w, -v - w, u] - 312666*G[-v - w, -w, u] + 
      79728*G[-w, 0, u] - 297354*G[-w, -v - w, u] + 611574*G[-w, -w, u]) + 
    307182*G[0, w]*G[-w, -w, v] - 50688*G[-v, u]*G[-w, -w, v] + 
    333582*G[-v - w, u]*G[-w, -w, v] - 626946*G[-w, u]*G[-w, -w, v] - 
    132*G[0, u]*(7*Pi^2 + 72*G[0, w]*G[-w, v] + 208*G[0, 0, v] - 
      8*G[0, 0, w] - 192*G[0, -w, v] - 128*G[-w, 0, v] + 264*G[-w, -w, v]) - 
    123552*G[0, 0, 0, u] - 1436856*G[0, 0, 0, v] + 112728*G[0, 0, 0, w] + 
    52800*G[0, 0, -v - w, u] + 435192*G[0, 0, -w, v] + 
    50688*G[0, -v, -v - w, u] + 38016*G[0, -v - w, 0, u] - 
    20064*G[0, -v - w, -v - w, u] - 186972*G[0, -w, 0, v] + 
    42240*G[0, -w, -v - w, u] + 335244*G[0, -w, -w, v] + 
    50688*G[-v, 0, -v - w, u] - 6336*G[-v, -v, -v - w, u] + 
    50688*G[-v, -v - w, 0, u] - 50688*G[-v, -v - w, -v - w, u] + 
    30096*G[-v - w, 0, 0, u] - 25608*G[-v - w, 0, -v - w, u] - 
    6336*G[-v - w, -v, -v - w, u] - 24552*G[-v - w, -v - w, 0, u] + 
    332526*G[-v - w, -v - w, -v - w, u] - 312666*G[-v - w, -w, -v - w, u] - 
    202284*G[-w, 0, 0, v] + 79728*G[-w, 0, -v - w, u] + 
    102804*G[-w, 0, -w, v] + 79728*G[-w, -v - w, 0, u] - 
    626946*G[-w, -v - w, -v - w, u] - 203526*G[-w, -w, 0, v] + 
    611574*G[-w, -w, -v - w, u] + 329358*G[-w, -w, -w, v] - 2038006*Zeta[3])/
   3168, -1/4*(G[0, u]*(Pi^2 - 4*G[0, w]*G[-w, v] + 8*G[0, 0, v] + 
      8*G[0, 0, w] - 8*G[0, -w, v] + 8*G[-w, 0, v] + 8*G[-w, -w, v])) + 
   (G[0, v]*(35041*Pi^2 + 108*G[0, w]*(463*G[-v - w, u] - 1653*G[-w, u]) - 
       166536*G[0, 0, w] - 19008*G[0, -v - w, u] + 19008*G[0, -w, u] + 
       52272*G[-v - w, 0, u] - 407862*G[-v - w, -v - w, u] + 
       495882*G[-v - w, -w, u] - 90288*G[-w, 0, u] + 
       191754*G[-w, -v - w, u] - 446310*G[-w, -w, u]) + 
     3*(24795*Pi^2*G[-w, u] - 21376*Pi^2*G[-w, v] + 
       9504*G[-w, v]*G[0, 0, u] + 271980*G[-w, u]*G[0, 0, v] - 
       152964*G[-w, u]*G[0, 0, w] + 178044*G[-w, v]*G[0, 0, w] + 
       6336*G[-w, v]*G[0, -v, u] - 6336*G[-w, v]*G[0, -w, u] - 
       12672*G[-v, u]*G[0, -w, v] - 84852*G[-w, u]*G[0, -w, v] + 
       9504*G[-w, v]*G[-v, 0, u] - 12672*G[-w, v]*G[-v, -v, u] - 
       9504*G[-w, v]*G[-v, -v - w, u] + 15048*G[-w, v]*G[-v - w, 0, u] - 
       9504*G[-w, v]*G[-v - w, -v, u] + 191274*G[-w, v]*
        G[-v - w, -v - w, u] - 165294*G[-w, v]*G[-v - w, -w, u] + 
       30096*G[-w, v]*G[-w, 0, u] + 63918*G[-w, u]*G[-w, 0, v] - 
       251046*G[-w, v]*G[-w, -v - w, u] + 148770*G[-w, v]*G[-w, -w, u] - 
       2*G[-v - w, u]*(18674*Pi^2 + 73314*G[0, 0, v] - 57342*G[0, 0, w] - 
         9918*G[0, -w, v] + 67977*G[-w, 0, v] - 100389*G[-w, -w, v]) - 
       9504*G[-v, u]*G[-w, -w, v] - 251046*G[-w, u]*G[-w, -w, v] + 
       G[0, w]*(1835*Pi^2 - 12672*G[-v, u]*G[-w, v] + 226122*G[-v - w, u]*
          G[-w, v] - 276390*G[-w, u]*G[-w, v] - 3168*G[0, 0, u] + 
         112680*G[0, 0, v] + 9504*G[0, -v - w, u] - 6336*G[0, -w, u] + 
         105588*G[0, -w, v] - 12672*G[-v, -v - w, u] - 3960*G[-v - w, 0, u] + 
         216618*G[-v - w, -v - w, u] - 165294*G[-v - w, -w, u] + 
         30096*G[-w, 0, u] + 40428*G[-w, 0, v] - 276390*G[-w, -v - w, u] + 
         148770*G[-w, -w, u] + 317994*G[-w, -w, v]) - 38016*G[0, 0, 0, u] - 
       426574*G[0, 0, 0, v] + 109032*G[0, 0, 0, w] + 
       9504*G[0, 0, -v - w, u] + 115848*G[0, 0, -w, v] + 
       6336*G[0, -v, -v - w, u] + 3168*G[0, -v - w, 0, u] - 
       45252*G[0, -w, 0, v] - 6336*G[0, -w, -v - w, u] + 
       96084*G[0, -w, -w, v] + 9504*G[-v, 0, -v - w, u] - 
       12672*G[-v, -v, -v - w, u] + 9504*G[-v, -v - w, 0, u] - 
       9504*G[-v, -v - w, -v - w, u] + 87120*G[-v - w, 0, 0, u] + 
       15048*G[-v - w, 0, -v - w, u] - 9504*G[-v - w, -v, -v - w, u] + 
       24552*G[-v - w, -v - w, 0, u] + 191274*G[-v - w, -v - w, -v - w, u] - 
       165294*G[-v - w, -w, -v - w, u] - 146628*G[-w, 0, 0, v] + 
       30096*G[-w, 0, -v - w, u] + 43596*G[-w, 0, -w, v] + 
       30096*G[-w, -v - w, 0, u] - 251046*G[-w, -v - w, -v - w, u] - 
       112194*G[-w, -w, 0, v] + 148770*G[-w, -w, -v - w, u] + 
       321162*G[-w, -w, -w, v] - 1466374*Zeta[3]))/9504, 
  (-395*Pi^2*G[0, w])/36 - (509*Pi^2*G[-v - w, u])/36 - 
   (115*Pi^2*G[-w, u])/12 - (31*Pi^2*G[-w, v])/18 + 
   2*G[0, w]*G[-v, u]*G[-w, v] + (346*G[0, w]*G[-v - w, u]*G[-w, v])/3 - 
   (125*G[0, w]*G[-w, u]*G[-w, v])/2 + 4*G[0, w]*G[0, 0, u] + 
   4*G[-w, v]*G[0, 0, u] - 16*G[0, w]*G[0, 0, v] - 
   77*G[-v - w, u]*G[0, 0, v] + 61*G[-w, u]*G[0, 0, v] + 
   (545*G[-v - w, u]*G[0, 0, w])/6 - 136*G[-w, u]*G[0, 0, w] + 
   (983*G[-w, v]*G[0, 0, w])/6 + 4*G[0, w]*G[0, -v - w, u] + 
   4*G[-w, v]*G[0, -v - w, u] - 16*G[0, w]*G[0, -w, u] - 
   16*G[-w, v]*G[0, -w, u] - (39*G[0, w]*G[0, -w, v])/2 - 
   6*G[-v, u]*G[0, -w, v] - (3*G[-v - w, u]*G[0, -w, v])/2 + 
   (43*G[-w, u]*G[0, -w, v])/2 - G[-w, v]*G[-v, 0, u] - 
   6*G[-w, v]*G[-v, -v, u] + 2*G[0, w]*G[-v, -v - w, u] + 
   G[-w, v]*G[-v, -v - w, u] + (3*G[0, w]*G[-v - w, 0, u])/2 + 
   (33*G[-w, v]*G[-v - w, 0, u])/2 - 9*G[-w, v]*G[-v - w, -v, u] + 
   (298*G[0, w]*G[-v - w, -v - w, u])/3 + (241*G[-w, v]*G[-v - w, -v - w, u])/
    3 - (119*G[0, w]*G[-v - w, -w, u])/2 - (119*G[-w, v]*G[-v - w, -w, u])/
    2 + 10*G[0, w]*G[-w, 0, u] + 10*G[-w, v]*G[-w, 0, u] + 
   (5*G[0, w]*G[-w, 0, v])/2 - 52*G[-v - w, u]*G[-w, 0, v] - 
   36*G[-w, u]*G[-w, 0, v] - (125*G[0, w]*G[-w, -v - w, u])/2 - 
   (93*G[-w, v]*G[-w, -v - w, u])/2 - (115*G[0, w]*G[-w, -w, u])/2 - 
   (115*G[-w, v]*G[-w, -w, u])/2 + G[0, v]*((4269*Pi^2)/176 - 
     (G[0, w]*(17*G[-v - w, u] - 75*G[-w, u]))/2 + 14*G[0, 0, w] - 
     12*G[0, -v - w, u] + 16*G[0, -w, u] - G[-v - w, 0, u] - 
     52*G[-v - w, -v - w, u] + (119*G[-v - w, -w, u])/2 - 10*G[-w, 0, u] - 
     36*G[-w, -v - w, u] + (115*G[-w, -w, u])/2) + 
   (610*G[0, w]*G[-w, -w, v])/3 + G[-v, u]*G[-w, -w, v] + 
   (289*G[-v - w, u]*G[-w, -w, v])/3 - (93*G[-w, u]*G[-w, -w, v])/2 + 
   G[0, u]*((-17*Pi^2)/6 + 4*G[0, v]*G[0, w] + 8*G[0, w]*G[-w, v] - 
     8*G[0, 0, w] + 4*G[0, -w, v] - 12*G[-w, 0, v] + 8*G[-w, -w, v]) + 
   28*G[0, 0, 0, u] + (28301*G[0, 0, 0, v])/528 + (401*G[0, 0, 0, w])/6 + 
   4*G[0, 0, -v - w, u] - 23*G[0, 0, -w, v] + 8*G[0, -v - w, 0, u] + 
   4*G[0, -v - w, -v - w, u] + (37*G[0, -w, 0, v])/2 - 
   16*G[0, -w, -v - w, u] - (41*G[0, -w, -w, v])/2 - G[-v, 0, -v - w, u] - 
   6*G[-v, -v, -v - w, u] - G[-v, -v - w, 0, u] + G[-v, -v - w, -v - w, u] + 
   90*G[-v - w, 0, 0, u] + (33*G[-v - w, 0, -v - w, u])/2 - 
   9*G[-v - w, -v, -v - w, u] + (65*G[-v - w, -v - w, 0, u])/2 + 
   (241*G[-v - w, -v - w, -v - w, u])/3 - (119*G[-v - w, -w, -v - w, u])/2 - 
   77*G[-w, 0, 0, v] + 10*G[-w, 0, -v - w, u] + (19*G[-w, 0, -w, v])/2 + 
   10*G[-w, -v - w, 0, u] - (93*G[-w, -v - w, -v - w, u])/2 - 
   41*G[-w, -w, 0, v] - (115*G[-w, -w, -v - w, u])/2 + 
   (598*G[-w, -w, -w, v])/3 - (523091*Zeta[3])/792}, 
 {(-19*Pi^4)/240 - (Pi^2*G[0, 0, v])/3 + 8*G[0, 0, 0, 0, v] + 
   (32*G[0, v]*Zeta[3])/3, (19*Pi^4)/160 + (Pi^2*G[0, 0, w])/2 + 
   (Pi^2*G[-v - w, -v - w, u])/2 - 12*G[0, 0, w]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-w, -w, v])/2 - 12*G[0, 0, w]*G[-w, -w, v] - 
   12*G[-v - w, -v - w, u]*G[-w, -w, v] - 12*G[-w, v]*G[0, 0, 0, w] - 
   12*G[-w, v]*G[-v - w, -v - w, -v - w, u] - 12*G[0, 0, 0, 0, w] - 
   12*G[-v - w, -v - w, -v - w, -v - w, u] - 12*G[-w, -w, -w, -w, v] - 
   16*G[-w, v]*Zeta[3] + (G[-v - w, u]*(G[-w, v]*(Pi^2 - 24*G[0, 0, w]) - 
      8*(3*G[0, 0, 0, w] + 3*G[-w, -w, -w, v] + 4*Zeta[3])))/2 + 
   (G[0, w]*(G[-w, v]*(Pi^2 - 24*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 - 24*G[-w, -w, v]) - 
      8*(3*G[-v - w, -v - w, -v - w, u] + 3*G[-w, -w, -w, v] + 4*Zeta[3])))/
    2, (-19*Pi^4)/160 - (Pi^2*G[0, 0, u])/2 + 12*G[0, 0, 0, 0, u] + 
   16*G[0, u]*Zeta[3], (-19*Pi^4)/480, (-19*Pi^4)/80 - Pi^2*G[0, 0, w] + 
   24*G[0, 0, 0, 0, w] + 32*G[0, w]*Zeta[3], 
  -1/9*Pi^4 - (Pi^2*G[0, 0, u])/3 + G[0, u]*G[-w, v]*G[0, 0, w] - 
   (2*Pi^2*G[0, -v - w, u])/3 + G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/3 - G[0, 0, w]*G[-v - w, 0, u] - 
   Pi^2*G[-v - w, -v - w, u] - 6*G[0, 0, w]*G[-v - w, -v - w, u] - 
   8*G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - 6*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[-w, v]*G[0, 0, 0, u] + G[0, u]*G[0, 0, 0, w] - 
   8*G[-w, v]*G[0, 0, 0, w] + 2*G[-w, v]*G[0, 0, -v - w, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + 4*G[-w, v]*G[0, -v - w, -v - w, u] + 
   G[-w, v]*G[-v - w, 0, 0, u] + 2*G[-w, v]*G[-v - w, 0, -v - w, u] + 
   2*G[-w, v]*G[-v - w, -v - w, 0, u] + G[0, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, w] + G[0, 0, 0, -v - w, u] - G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -v - w, -v - w, u] - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -v - w, 0, u] + 
   4*G[0, -v - w, -v - w, -v - w, u] - G[-v - w, 0, 0, 0, u] + 
   G[-v - w, 0, 0, -v - w, u] - 2*G[-v - w, 0, -v - w, 0, u] + 
   2*G[-v - w, 0, -v - w, -v - w, u] - 2*G[-v - w, -v - w, 0, 0, u] + 
   2*G[-v - w, -v - w, 0, -v - w, u] - 4*G[-v - w, -v - w, -v - w, 0, u] - 
   8*G[-w, -w, -w, -w, v] + (G[0, w]*(G[-v - w, u]*(Pi^2 - 6*G[-w, -w, v]) + 
      2*(G[-w, v]*(G[0, -v - w, u] - G[-v - w, 0, u] - 
          6*G[-v - w, -v - w, u]) + G[0, u]*G[-w, -w, v] + G[0, 0, 0, u] + 
        2*G[0, 0, -v - w, u] + G[0, -v - w, 0, u] + 
        4*G[0, -v - w, -v - w, u] + G[-v - w, 0, 0, u] + 
        2*G[-v - w, 0, -v - w, u] + 2*G[-v - w, -v - w, 0, u] - 
        8*G[-w, -w, -w, v] - 4*Zeta[3])))/2 + 
   (G[-v - w, u]*(G[-w, v]*(Pi^2 - 6*G[0, 0, w]) - 
      6*(G[0, 0, 0, w] + G[-w, -w, -w, v] - 2*Zeta[3])))/2 + 
   2*G[0, u]*Zeta[3] - 4*G[-w, v]*Zeta[3], 
  (2*Pi^4)/45 + (2*Pi^2*G[-v - w, u]*G[-w, v])/3 + (Pi^2*G[0, 0, w])/6 - 
   7*G[-v - w, u]*G[-w, v]*G[0, 0, w] - G[0, 0, u]*G[0, 0, w] - 
   (Pi^2*G[0, -v - w, u])/2 - 3*G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/3 - G[0, 0, w]*G[-v - w, 0, u] - 
   (5*Pi^2*G[-v - w, -v - w, u])/6 - 10*G[0, 0, w]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-w, -w, v])/6 - G[0, 0, u]*G[-w, -w, v] - 
   5*G[0, 0, w]*G[-w, -w, v] - 3*G[0, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - 10*G[-v - w, -v - w, u]*G[-w, -w, v] - 
   7*G[-v - w, u]*G[0, 0, 0, w] - 5*G[-w, v]*G[0, 0, 0, w] + 
   G[-w, v]*G[0, -v - w, 0, u] + G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] + 2*G[-w, v]*G[-v - w, -v - w, 0, u] - 
   4*G[-w, v]*G[-v - w, -v - w, -v - w, u] - 
   7*G[-v - w, u]*G[-w, -w, -w, v] - G[0, 0, 0, 0, u] - 5*G[0, 0, 0, 0, w] - 
   G[0, 0, -v - w, 0, u] - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -v - w, 0, u] - 
   G[-v - w, 0, 0, 0, u] + G[-v - w, 0, 0, -v - w, u] - 
   2*G[-v - w, 0, -v - w, 0, u] + 2*G[-v - w, 0, -v - w, -v - w, u] - 
   2*G[-v - w, -v - w, 0, 0, u] + 2*G[-v - w, -v - w, 0, -v - w, u] - 
   4*G[-v - w, -v - w, -v - w, 0, u] - 
   4*G[-v - w, -v - w, -v - w, -v - w, u] - 5*G[-w, -w, -w, -w, v] + 
   (G[0, w]*(G[-w, v]*(Pi^2 - 6*G[0, 0, u] - 18*G[0, -v - w, u] - 
        6*G[-v - w, 0, u] - 60*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(4*Pi^2 - 42*G[-w, -w, v]) + 
      2*(3*G[0, -v - w, 0, u] + 3*G[-v - w, 0, 0, u] + 
        6*G[-v - w, 0, -v - w, u] + 6*G[-v - w, -v - w, 0, u] - 
        12*G[-v - w, -v - w, -v - w, u] - 15*G[-w, -w, -w, v] - 22*Zeta[3])))/
    6 + (G[0, u]*(Pi^2*G[0, w] + Pi^2*G[-w, v] - 20*Zeta[3]))/3 + 
   (2*G[-v - w, u]*Zeta[3])/3 - (22*G[-w, v]*Zeta[3])/3, 
  -1/9*Pi^4 + (4*Pi^2*G[-w, u]*G[-w, v])/3 - Pi^2*G[0, 0, v] - 
   4*G[0, w]*G[-w, u]*G[0, 0, v] - 2*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   2*G[0, 0, v]*G[0, 0, w] - (2*Pi^2*G[0, -w, v])/3 - 
   4*G[0, w]*G[-w, u]*G[0, -w, v] + G[0, 0, w]*G[0, -w, v] - 
   Pi^2*G[-v - w, -v - w, u] - 4*G[0, 0, v]*G[-v - w, -v - w, u] - 
   6*G[0, 0, w]*G[-v - w, -v - w, u] + 2*G[0, -w, v]*G[-v - w, -v - w, u] + 
   Pi^2*G[-v - w, -w, u] - 6*G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   6*G[0, 0, v]*G[-v - w, -w, u] - 3*G[0, -w, v]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, v])/3 - 2*G[0, w]*G[-w, u]*G[-w, 0, v] - 
   G[0, 0, w]*G[-w, 0, v] - 4*G[-v - w, -v - w, u]*G[-w, 0, v] + 
   3*G[-v - w, -w, u]*G[-w, 0, v] + (4*Pi^2*G[-w, -v - w, u])/3 - 
   8*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 4*G[0, 0, v]*G[-w, -v - w, u] - 
   2*G[0, 0, w]*G[-w, -v - w, u] - 2*G[0, -w, v]*G[-w, -v - w, u] + 
   4*G[-w, 0, v]*G[-w, -v - w, u] - (4*Pi^2*G[-w, -w, u])/3 + 
   8*G[0, w]*G[-w, v]*G[-w, -w, u] - 8*G[0, 0, v]*G[-w, -w, u] + 
   4*G[0, -w, v]*G[-w, -w, u] - 4*G[-w, 0, v]*G[-w, -w, u] - 
   Pi^2*G[-w, -w, v] - 8*G[0, w]*G[-w, u]*G[-w, -w, v] - 
   6*G[0, 0, w]*G[-w, -w, v] - 6*G[-v - w, -w, u]*G[-w, -w, v] - 
   8*G[-w, -v - w, u]*G[-w, -w, v] + 8*G[-w, -w, u]*G[-w, -w, v] + 
   4*G[0, w]*G[0, 0, 0, v] + 8*G[-w, u]*G[0, 0, 0, v] - 
   2*G[-w, u]*G[0, 0, 0, w] - 6*G[-w, v]*G[0, 0, 0, w] + 
   4*G[0, w]*G[0, 0, -w, v] - 4*G[-w, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, -w, 0, v] + 2*G[-w, u]*G[0, -w, 0, v] + 
   4*G[0, w]*G[0, -w, -w, v] - 4*G[-w, u]*G[0, -w, -w, v] - 
   6*G[0, w]*G[-v - w, -v - w, -w, u] - 6*G[-w, v]*G[-v - w, -v - w, -w, u] - 
   6*G[0, w]*G[-v - w, -w, -v - w, u] - 6*G[-w, v]*G[-v - w, -w, -v - w, u] + 
   6*G[0, w]*G[-v - w, -w, -w, u] + 6*G[-w, v]*G[-v - w, -w, -w, u] + 
   2*G[0, w]*G[-w, 0, 0, v] + 4*G[-w, u]*G[-w, 0, 0, v] + 
   2*G[0, w]*G[-w, 0, -w, v] - 2*G[-w, u]*G[-w, 0, -w, v] - 
   8*G[0, w]*G[-w, -v - w, -v - w, u] - 8*G[-w, v]*G[-w, -v - w, -v - w, u] + 
   6*G[0, w]*G[-w, -v - w, -w, u] + 6*G[-w, v]*G[-w, -v - w, -w, u] + 
   2*G[0, w]*G[-w, -w, 0, v] + 4*G[-w, u]*G[-w, -w, 0, v] - 
   G[-v - w, u]*(G[-w, v]*(Pi^2 + 6*G[0, 0, w]) - 
     2*G[0, w]*(G[0, 0, v] + G[0, -w, v] + G[-w, 0, v]) + 4*G[0, 0, 0, v] + 
     6*G[0, 0, 0, w] - 2*G[0, 0, -w, v] + G[0, -w, 0, v] - 
     2*G[0, -w, -w, v] + 4*G[-w, 0, 0, v] - 2*G[-w, 0, -w, v] + 
     4*G[-w, -w, 0, v]) + 8*G[0, w]*G[-w, -w, -v - w, u] + 
   8*G[-w, v]*G[-w, -w, -v - w, u] - 8*G[0, w]*G[-w, -w, -w, u] - 
   8*G[-w, v]*G[-w, -w, -w, u] - 8*G[-w, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -w, v] - 2*G[0, 0, -w, 0, v] + 
   4*G[0, 0, -w, -w, v] - 2*G[0, -w, 0, 0, v] + G[0, -w, 0, -w, v] - 
   2*G[0, -w, -w, 0, v] + 4*G[0, -w, -w, -w, v] - 
   6*G[-v - w, -v - w, -w, -v - w, u] - 6*G[-v - w, -w, -v - w, -v - w, u] + 
   6*G[-v - w, -w, -w, -v - w, u] - 4*G[-w, 0, 0, 0, v] + 
   2*G[-w, 0, 0, -w, v] - G[-w, 0, -w, 0, v] + 2*G[-w, 0, -w, -w, v] - 
   8*G[-w, -v - w, -v - w, -v - w, u] + 6*G[-w, -v - w, -w, -v - w, u] - 
   4*G[-w, -w, 0, 0, v] + 2*G[-w, -w, 0, -w, v] + 
   8*G[-w, -w, -v - w, -v - w, u] - 4*G[-w, -w, -w, 0, v] - 
   8*G[-w, -w, -w, -v - w, u] - 4*G[0, w]*Zeta[3] - 4*G[-w, u]*Zeta[3] + 
   (G[0, v]*(2*Pi^2*G[-w, u] + 6*G[-w, u]*G[0, 0, w] - 
      G[-v - w, u]*(Pi^2 + 3*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 6*G[-v - w, -v - w, u] - 9*G[-v - w, -w, u] - 
        6*G[-w, -v - w, u] + 12*G[-w, -w, u]) + 3*G[0, 0, 0, w] - 
      12*G[-v - w, -v - w, -v - w, u] + 18*G[-v - w, -v - w, -w, u] + 
      9*G[-v - w, -w, -v - w, u] - 18*G[-v - w, -w, -w, u] + 
      12*G[-w, -v - w, -v - w, u] - 18*G[-w, -v - w, -w, u] - 
      12*G[-w, -w, -v - w, u] + 24*G[-w, -w, -w, u] + 18*Zeta[3]))/3, 
  (2*Pi^4)/45 + (Pi^2*G[-v - w, u]*G[-w, v])/6 + (2*Pi^2*G[-w, u]*G[-w, v])/
    3 - (5*Pi^2*G[0, 0, v])/6 + (Pi^2*G[0, 0, w])/6 - 
   4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - G[-w, u]*G[-w, v]*G[0, 0, w] - 
   2*G[0, 0, v]*G[0, 0, w] - (2*Pi^2*G[0, -w, v])/3 + 
   G[0, 0, w]*G[0, -w, v] + (Pi^2*G[-v - w, -v - w, u])/6 - 
   4*G[0, 0, w]*G[-v - w, -v - w, u] + (2*Pi^2*G[-w, -v - w, u])/3 + 
   2*G[0, 0, v]*G[-w, -v - w, u] - G[0, 0, w]*G[-w, -v - w, u] - 
   G[0, -w, v]*G[-w, -v - w, u] + 2*G[-w, 0, v]*G[-w, -v - w, u] - 
   (2*Pi^2*G[-w, -w, u])/3 - 4*G[0, 0, v]*G[-w, -w, u] + 
   2*G[0, -w, v]*G[-w, -w, u] - 2*G[-w, 0, v]*G[-w, -w, u] + 
   (Pi^2*G[-w, -w, v])/6 - 4*G[0, 0, w]*G[-w, -w, v] - 
   4*G[-v - w, -v - w, u]*G[-w, -w, v] - 4*G[-w, -v - w, u]*G[-w, -w, v] + 
   4*G[-w, -w, u]*G[-w, -w, v] + 4*G[-w, u]*G[0, 0, 0, v] - 
   4*G[-v - w, u]*G[0, 0, 0, w] - G[-w, u]*G[0, 0, 0, w] - 
   4*G[-w, v]*G[0, 0, 0, w] - 2*G[-w, u]*G[0, 0, -w, v] + 
   G[-w, u]*G[0, -w, 0, v] - 2*G[-w, u]*G[0, -w, -w, v] - 
   4*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 2*G[-w, u]*G[-w, 0, 0, v] - 
   G[-w, u]*G[-w, 0, -w, v] - 4*G[-w, v]*G[-w, -v - w, -v - w, u] + 
   3*G[-w, v]*G[-w, -v - w, -w, u] + 2*G[-w, u]*G[-w, -w, 0, v] + 
   4*G[-w, v]*G[-w, -w, -v - w, u] - 4*G[-w, v]*G[-w, -w, -w, u] - 
   4*G[-v - w, u]*G[-w, -w, -w, v] - 4*G[-w, u]*G[-w, -w, -w, v] - 
   4*G[0, 0, 0, 0, v] - 5*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -w, v] - 
   2*G[0, 0, -w, 0, v] + 4*G[0, 0, -w, -w, v] - 2*G[0, -w, 0, 0, v] + 
   G[0, -w, 0, -w, v] - 2*G[0, -w, -w, 0, v] + 4*G[0, -w, -w, -w, v] - 
   4*G[-v - w, -v - w, -v - w, -v - w, u] - 
   4*G[-w, -v - w, -v - w, -v - w, u] + 3*G[-w, -v - w, -w, -v - w, u] + 
   4*G[-w, -w, -v - w, -v - w, u] - 4*G[-w, -w, -w, -v - w, u] - 
   4*G[-w, -w, -w, -w, v] + 
   (G[0, w]*(G[-w, v]*(Pi^2 - 24*G[-v - w, -v - w, u] - 24*G[-w, -v - w, u] + 
        24*G[-w, -w, u]) + G[-v - w, u]*(Pi^2 - 24*G[-w, -w, v]) - 
      6*G[-w, u]*(2*G[0, 0, v] + 2*G[0, -w, v] + G[-w, 0, v] + 
        4*G[-w, -w, v]) + 24*G[0, 0, 0, v] + 24*G[0, 0, -w, v] + 
      6*G[0, -w, 0, v] + 24*G[0, -w, -w, v] - 
      24*G[-v - w, -v - w, -v - w, u] - 24*G[-w, -v - w, -v - w, u] + 
      18*G[-w, -v - w, -w, u] + 24*G[-w, -w, -v - w, u] - 
      24*G[-w, -w, -w, u] - 24*G[-w, -w, -w, v] - 44*Zeta[3]))/6 - 
   (16*G[-v - w, u]*Zeta[3])/3 - 2*G[-w, u]*Zeta[3] - 
   (16*G[-w, v]*Zeta[3])/3 + (G[0, v]*(G[-w, u]*(Pi^2 + 3*G[0, 0, w]) + 
      G[0, w]*(Pi^2 - 3*G[-w, -v - w, u] + 6*G[-w, -w, u]) + 
      3*G[0, 0, 0, w] + 6*G[-w, -v - w, -v - w, u] - 9*G[-w, -v - w, -w, u] - 
      6*G[-w, -w, -v - w, u] + 12*G[-w, -w, -w, u] + 2*Zeta[3]))/3, 
  -1/3*(Pi^2*G[0, 0, u]) + 2*G[0, 0, 0, 0, u] - 
   (7*(Pi^4 - 80*G[0, u]*Zeta[3]))/60, (-7*Pi^4)/60, 
  -1/18*Pi^4 - 4*G[0, 0, 0, 0, v] - 2*G[0, v]*Zeta[3], 
  (Pi^2*G[0, 0, v])/6 - 5*G[0, 0, 0, 0, v] + (2*(Pi^4 - 165*G[0, v]*Zeta[3]))/
    45, -1/6*Pi^4 - 9*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   Pi^2*G[0, -v - w, u] + (3*G[0, w]*G[-w, v]*G[0, -v - w, u])/2 + 
   (3*G[0, 0, w]*G[0, -v - w, u])/2 - (Pi^2*G[-v - w, 0, u])/2 - 
   (3*G[0, w]*G[-w, v]*G[-v - w, 0, u])/2 - (3*G[0, 0, w]*G[-v - w, 0, u])/
    2 - (3*Pi^2*G[-v - w, -v - w, u])/2 - 9*G[0, w]*G[-w, v]*
    G[-v - w, -v - w, u] - 9*G[0, 0, w]*G[-v - w, -v - w, u] - 
   9*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 12*G[0, 0, w]*G[-w, -w, v] + 
   (3*G[0, -v - w, u]*G[-w, -w, v])/2 - (3*G[-v - w, 0, u]*G[-w, -w, v])/2 - 
   9*G[-v - w, -v - w, u]*G[-w, -w, v] - 
   (3*G[0, 0, u]*(Pi^2 + 2*G[0, w]*G[-w, v] + 2*G[0, 0, w] + 2*G[-w, -w, v]))/
    2 + 6*G[0, w]*G[0, 0, 0, u] + 6*G[-w, v]*G[0, 0, 0, u] - 
   9*G[-v - w, u]*G[0, 0, 0, w] - 12*G[-w, v]*G[0, 0, 0, w] + 
   6*G[0, w]*G[0, 0, -v - w, u] + 6*G[-w, v]*G[0, 0, -v - w, u] + 
   (3*G[0, w]*G[0, -v - w, 0, u])/2 + (3*G[-w, v]*G[0, -v - w, 0, u])/2 + 
   6*G[0, w]*G[0, -v - w, -v - w, u] + 6*G[-w, v]*G[0, -v - w, -v - w, u] + 
   3*G[0, w]*G[-v - w, 0, 0, u] + 3*G[-w, v]*G[-v - w, 0, 0, u] + 
   3*G[0, w]*G[-v - w, 0, -v - w, u] + 3*G[-w, v]*G[-v - w, 0, -v - w, u] + 
   3*G[0, w]*G[-v - w, -v - w, 0, u] + 3*G[-w, v]*G[-v - w, -v - w, 0, u] - 
   12*G[0, w]*G[-w, -w, -w, v] - 9*G[-v - w, u]*G[-w, -w, -w, v] - 
   12*G[0, 0, 0, 0, w] + 6*G[0, 0, 0, -v - w, u] - 3*G[0, 0, -v - w, 0, u] + 
   6*G[0, 0, -v - w, -v - w, u] - 3*G[0, -v - w, 0, 0, u] + 
   (3*G[0, -v - w, 0, -v - w, u])/2 - 3*G[0, -v - w, -v - w, 0, u] + 
   6*G[0, -v - w, -v - w, -v - w, u] - 6*G[-v - w, 0, 0, 0, u] + 
   3*G[-v - w, 0, 0, -v - w, u] - (3*G[-v - w, 0, -v - w, 0, u])/2 + 
   3*G[-v - w, 0, -v - w, -v - w, u] - 6*G[-v - w, -v - w, 0, 0, u] + 
   3*G[-v - w, -v - w, 0, -v - w, u] - 6*G[-v - w, -v - w, -v - w, 0, u] - 
   12*G[-w, -w, -w, -w, v] - 6*G[0, w]*Zeta[3] - 6*G[-w, v]*Zeta[3] + 
   (G[0, u]*(G[-w, v]*(Pi^2 + 3*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 3*G[-w, -w, v]) + 3*(G[0, 0, 0, w] + G[-w, -w, -w, v] + 
        6*Zeta[3])))/2, (2*Pi^4)/45 + (Pi^2*G[-v - w, u]*G[-w, v])/6 - 
   (5*Pi^2*G[0, 0, u])/6 + (Pi^2*G[0, 0, w])/6 - 
   4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 2*G[0, 0, u]*G[0, 0, w] - 
   (2*Pi^2*G[0, -v - w, u])/3 + G[0, 0, w]*G[0, -v - w, u] + 
   (Pi^2*G[-v - w, -v - w, u])/6 - 4*G[0, 0, w]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-w, -w, v])/6 - 2*G[0, 0, u]*G[-w, -w, v] - 
   5*G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] - 
   4*G[-v - w, -v - w, u]*G[-w, -w, v] + 4*G[-w, v]*G[0, 0, 0, u] - 
   4*G[-v - w, u]*G[0, 0, 0, w] - 5*G[-w, v]*G[0, 0, 0, w] + 
   4*G[-w, v]*G[0, 0, -v - w, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   4*G[-w, v]*G[0, -v - w, -v - w, u] - 
   4*G[-w, v]*G[-v - w, -v - w, -v - w, u] - 
   4*G[-v - w, u]*G[-w, -w, -w, v] - 4*G[0, 0, 0, 0, u] - 
   5*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -v - w, u] - 2*G[0, 0, -v - w, 0, u] + 
   4*G[0, 0, -v - w, -v - w, u] - 2*G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - 2*G[0, -v - w, -v - w, 0, u] + 
   4*G[0, -v - w, -v - w, -v - w, u] - 
   4*G[-v - w, -v - w, -v - w, -v - w, u] - 5*G[-w, -w, -w, -w, v] + 
   (G[0, w]*(G[-w, v]*(Pi^2 - 12*G[0, 0, u] + 6*G[0, -v - w, u] - 
        24*G[-v - w, -v - w, u]) + G[-v - w, u]*(Pi^2 - 24*G[-w, -w, v]) + 
      24*G[0, 0, 0, u] + 24*G[0, 0, -v - w, u] + 6*G[0, -v - w, 0, u] + 
      24*G[0, -v - w, -v - w, u] - 24*G[-v - w, -v - w, -v - w, u] - 
      30*G[-w, -w, -w, v] - 44*Zeta[3]))/6 - (16*G[-v - w, u]*Zeta[3])/3 - 
   (22*G[-w, v]*Zeta[3])/3 + (G[0, u]*(G[-w, v]*(Pi^2 + 3*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 3*G[-w, -w, v]) + 3*G[0, 0, 0, w] + 
      3*G[-w, -w, -w, v] + 2*Zeta[3]))/3, 
  (-7*Pi^4)/60 - (Pi^2*G[-v - w, u]*G[-w, v])/3 - (Pi^2*G[0, 0, u])/3 - 
   (Pi^2*G[0, 0, w])/3 + 2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   2*G[0, 0, u]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/3 + 
   2*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[-v - w, 0, u])/3 + 
   2*G[0, 0, w]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/3 + 
   2*G[0, 0, w]*G[-v - w, -v - w, u] - (Pi^2*G[-w, -w, v])/3 + 
   2*G[0, 0, u]*G[-w, -w, v] + 2*G[0, 0, w]*G[-w, -w, v] + 
   2*G[0, -v - w, u]*G[-w, -w, v] + 2*G[-v - w, 0, u]*G[-w, -w, v] + 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] + 2*G[-w, v]*G[0, 0, 0, u] + 
   2*G[-v - w, u]*G[0, 0, 0, w] + 2*G[-w, v]*G[0, 0, 0, w] + 
   2*G[-w, v]*G[0, 0, -v - w, u] + 2*G[-w, v]*G[0, -v - w, 0, u] + 
   2*G[-w, v]*G[0, -v - w, -v - w, u] + 2*G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] + 2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   2*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 
   2*G[-v - w, u]*G[-w, -w, -w, v] + 2*G[0, 0, 0, 0, u] + 
   2*G[0, 0, 0, 0, w] + 2*G[0, 0, 0, -v - w, u] + 2*G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -v - w, -v - w, u] + 2*G[0, -v - w, 0, 0, u] + 
   2*G[0, -v - w, 0, -v - w, u] + 2*G[0, -v - w, -v - w, 0, u] + 
   2*G[0, -v - w, -v - w, -v - w, u] + 2*G[-v - w, 0, 0, 0, u] + 
   2*G[-v - w, 0, 0, -v - w, u] + 2*G[-v - w, 0, -v - w, 0, u] + 
   2*G[-v - w, 0, -v - w, -v - w, u] + 2*G[-v - w, -v - w, 0, 0, u] + 
   2*G[-v - w, -v - w, 0, -v - w, u] + 2*G[-v - w, -v - w, -v - w, 0, u] + 
   2*G[-v - w, -v - w, -v - w, -v - w, u] + 2*G[-w, -w, -w, -w, v] + 
   (28*G[-v - w, u]*Zeta[3])/3 + (28*G[-w, v]*Zeta[3])/3 - 
   (G[0, u]*(G[-w, v]*(Pi^2 - 6*G[0, 0, w]) + 
      G[0, w]*(Pi^2 - 6*G[-w, -w, v]) - 
      2*(3*G[0, 0, 0, w] + 3*G[-w, -w, -w, v] + 14*Zeta[3])))/3 - 
   (G[0, w]*(G[-w, v]*(Pi^2 - 6*G[0, 0, u] - 6*G[0, -v - w, u] - 
        6*G[-v - w, 0, u] - 6*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 - 6*G[-w, -w, v]) - 
      2*(3*G[0, 0, 0, u] + 3*G[0, 0, -v - w, u] + 3*G[0, -v - w, 0, u] + 
        3*G[0, -v - w, -v - w, u] + 3*G[-v - w, 0, 0, u] + 
        3*G[-v - w, 0, -v - w, u] + 3*G[-v - w, -v - w, 0, u] + 
        3*G[-v - w, -v - w, -v - w, u] + 3*G[-w, -w, -w, v] + 14*Zeta[3])))/
    3, -1/18*Pi^4 - 4*G[0, 0, 0, 0, u] - 2*G[0, u]*Zeta[3], 
  (Pi^2*G[0, 0, u])/6 - 5*G[0, 0, 0, 0, u] + (2*(Pi^4 - 165*G[0, u]*Zeta[3]))/
    45, (-29*Pi^4)/180 + (Pi^2*G[-v - w, u]*G[-w, v])/3 - Pi^2*G[0, 0, u] - 
   Pi^2*G[0, 0, w] - 4*G[0, 0, u]*G[0, 0, w] - (2*Pi^2*G[0, -v - w, u])/3 - 
   2*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[-v - w, 0, u])/3 - 
   2*G[0, 0, w]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/3 - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] - Pi^2*G[-w, -w, v] - 
   4*G[0, 0, u]*G[-w, -w, v] - 8*G[0, 0, w]*G[-w, -w, v] - 
   2*G[0, -v - w, u]*G[-w, -w, v] - 2*G[-v - w, 0, u]*G[-w, -w, v] - 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] + 4*G[-w, v]*G[0, 0, 0, u] - 
   8*G[-w, v]*G[0, 0, 0, w] + 2*G[-w, v]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, -v - w, u] + 
   2*G[-w, v]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, 0, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, 0, u] - 8*G[0, 0, 0, 0, w] + 
   4*G[0, 0, 0, -v - w, u] - 2*G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -v - w, -v - w, u] - 2*G[0, -v - w, 0, 0, u] + 
   2*G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -v - w, 0, u] + 
   G[0, -v - w, -v - w, -v - w, u] - 4*G[-v - w, 0, 0, 0, u] + 
   2*G[-v - w, 0, 0, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -v - w, -v - w, u] - 2*G[-v - w, -v - w, 0, 0, u] + 
   G[-v - w, -v - w, 0, -v - w, u] - G[-v - w, -v - w, -v - w, 0, u] - 
   8*G[-w, -w, -w, -w, v] + 
   (G[0, w]*(Pi^2*G[-v - w, u] + 
      3*(-(G[-w, v]*(Pi^2 + 4*G[0, 0, u] + 2*G[0, -v - w, u] + 
           2*G[-v - w, 0, u] + 2*G[-v - w, -v - w, u])) + 4*G[0, 0, 0, u] + 
        2*G[0, 0, -v - w, u] + 2*G[0, -v - w, 0, u] + G[0, -v - w, -v - w, 
         u] + 2*G[-v - w, 0, 0, u] + G[-v - w, 0, -v - w, u] + 
        G[-v - w, -v - w, 0, u] - 8*G[-w, -w, -w, v] - 2*Zeta[3])))/3 + 
   2*G[-v - w, u]*Zeta[3] - 2*G[-w, v]*Zeta[3] + 
   G[0, u]*(G[-w, v]*((5*Pi^2)/6 + 4*G[0, 0, w]) + 
     G[0, w]*((5*Pi^2)/6 + 4*G[-w, -w, v]) + 4*G[0, 0, 0, w] + 
     4*G[-w, -w, -w, v] + 3*Zeta[3]), (49*Pi^4)/180 + (Pi^2*G[0, 0, u])/3 - 
   (2*Pi^2*G[0, 0, w])/3 + (Pi^2*G[-v - w, 0, u])/3 - 
   4*G[0, 0, w]*G[-v - w, -v - w, u] - (2*Pi^2*G[-w, -w, v])/3 - 
   16*G[0, 0, w]*G[-w, -w, v] - 4*G[-v - w, -v - w, u]*G[-w, -w, v] - 
   16*G[-w, v]*G[0, 0, 0, w] - 2*G[-w, v]*G[-v - w, -v - w, -v - w, u] - 
   8*G[0, 0, 0, 0, u] - 16*G[0, 0, 0, 0, w] - 8*G[-v - w, 0, 0, 0, u] - 
   4*G[-v - w, -v - w, 0, 0, u] - 2*G[-v - w, -v - w, -v - w, 0, u] - 
   2*G[-v - w, -v - w, -v - w, -v - w, u] - 16*G[-w, -w, -w, -w, v] - 
   (32*G[0, u]*Zeta[3])/3 - (52*G[-w, v]*Zeta[3])/3 - 
   (G[0, w]*(2*G[-w, v]*(Pi^2 + 6*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 + 24*G[-w, -w, v]) + 
      6*G[-v - w, -v - w, -v - w, u] + 48*G[-w, -w, -w, v] + 52*Zeta[3]))/3 - 
   (G[-v - w, u]*(G[-w, v]*(Pi^2 + 24*G[0, 0, w]) + 24*G[0, 0, 0, w] + 
      24*G[-w, -w, -w, v] + 58*Zeta[3]))/3, 
  (-29*Pi^4)/180 - (Pi^2*G[-v - w, u]*G[-w, v])/3 + Pi^2*G[-w, u]*G[-w, v] - 
   Pi^2*G[0, 0, v] - Pi^2*G[0, 0, w] - 2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   2*G[-w, u]*G[-w, v]*G[0, 0, w] - 4*G[0, 0, v]*G[0, 0, w] - 
   (2*Pi^2*G[0, -w, v])/3 - 2*G[0, 0, w]*G[0, -w, v] - 
   (Pi^2*G[-v - w, -v - w, u])/3 - 2*G[0, 0, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] + G[0, -w, v]*G[-v - w, -v - w, u] + 
   (2*Pi^2*G[-v - w, -w, u])/3 + 4*G[0, 0, v]*G[-v - w, -w, u] + 
   2*G[0, 0, w]*G[-v - w, -w, u] - 3*G[0, -w, v]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, v])/3 - 2*G[0, 0, w]*G[-w, 0, v] - 
   G[-v - w, -v - w, u]*G[-w, 0, v] + G[-v - w, -w, u]*G[-w, 0, v] + 
   Pi^2*G[-w, -v - w, u] + 2*G[0, 0, v]*G[-w, -v - w, u] + 
   2*G[0, 0, w]*G[-w, -v - w, u] - 3*G[0, -w, v]*G[-w, -v - w, u] + 
   G[-w, 0, v]*G[-w, -v - w, u] - (7*Pi^2*G[-w, -w, u])/3 - 
   8*G[0, 0, v]*G[-w, -w, u] - 10*G[0, 0, w]*G[-w, -w, u] + 
   9*G[0, -w, v]*G[-w, -w, u] - 5*G[-w, 0, v]*G[-w, -w, u] - 
   (Pi^2*G[-w, -w, v])/3 - 2*G[0, 0, w]*G[-w, -w, v] - 
   2*G[-v - w, -w, u]*G[-w, -w, v] - 2*G[-w, -v - w, u]*G[-w, -w, v] + 
   4*G[-w, -w, u]*G[-w, -w, v] - 4*G[-v - w, u]*G[0, 0, 0, v] + 
   8*G[-w, u]*G[0, 0, 0, v] - 8*G[-w, u]*G[0, 0, 0, w] + 
   2*G[-v - w, u]*G[0, 0, -w, v] - 6*G[-w, u]*G[0, 0, -w, v] - 
   G[-v - w, u]*G[0, -w, 0, v] + 3*G[-w, u]*G[0, -w, 0, v] + 
   G[-v - w, u]*G[0, -w, -w, v] - 3*G[-w, u]*G[0, -w, -w, v] - 
   2*G[-w, v]*G[-v - w, -v - w, -w, u] - 
   2*G[-w, v]*G[-v - w, -w, -v - w, u] + 4*G[-w, v]*G[-v - w, -w, -w, u] - 
   2*G[-v - w, u]*G[-w, 0, 0, v] + 2*G[-w, u]*G[-w, 0, 0, v] + 
   G[-v - w, u]*G[-w, 0, -w, v] - 3*G[-w, u]*G[-w, 0, -w, v] - 
   2*G[-w, v]*G[-w, -v - w, -v - w, u] + 4*G[-w, v]*G[-w, -v - w, -w, u] - 
   G[-v - w, u]*G[-w, -w, 0, v] + G[-w, u]*G[-w, -w, 0, v] + 
   4*G[-w, v]*G[-w, -w, -v - w, u] - 14*G[-w, v]*G[-w, -w, -w, u] - 
   2*G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, w] + 4*G[0, 0, 0, -w, v] - 
   2*G[0, 0, -w, 0, v] + 2*G[0, 0, -w, -w, v] - 2*G[0, -w, 0, 0, v] + 
   2*G[0, -w, 0, -w, v] - G[0, -w, -w, 0, v] + G[0, -w, -w, -w, v] - 
   2*G[-v - w, -v - w, -w, -v - w, u] - 2*G[-v - w, -w, -v - w, -v - w, u] + 
   4*G[-v - w, -w, -w, -v - w, u] - 4*G[-w, 0, 0, 0, v] + 
   2*G[-w, 0, 0, -w, v] - G[-w, 0, -w, 0, v] + G[-w, 0, -w, -w, v] - 
   2*G[-w, -v - w, -v - w, -v - w, u] + 4*G[-w, -v - w, -w, -v - w, u] - 
   2*G[-w, -w, 0, 0, v] + G[-w, -w, 0, -w, v] + 
   4*G[-w, -w, -v - w, -v - w, u] - G[-w, -w, -w, 0, v] - 
   14*G[-w, -w, -w, -v - w, u] + 
   (G[0, w]*(Pi^2*G[-w, v] - 6*G[-w, v]*G[-v - w, -w, u] + 
      G[-v - w, u]*(Pi^2 + 6*G[0, 0, v] + 3*G[0, -w, v] + 3*G[-w, 0, v]) - 
      6*G[-w, v]*G[-w, -v - w, u] + 12*G[-w, v]*G[-w, -w, u] - 
      G[-w, u]*(4*Pi^2 + 18*G[0, 0, v] + 9*G[0, -w, v] + 9*G[-w, 0, v] + 
        6*G[-w, -w, v]) + 12*G[0, 0, 0, v] + 6*G[0, 0, -w, v] + 
      6*G[0, -w, 0, v] + 3*G[0, -w, -w, v] - 6*G[-v - w, -v - w, -w, u] - 
      6*G[-v - w, -w, -v - w, u] + 12*G[-v - w, -w, -w, u] + 
      6*G[-w, 0, 0, v] + 3*G[-w, 0, -w, v] - 6*G[-w, -v - w, -v - w, u] + 
      12*G[-w, -v - w, -w, u] + 3*G[-w, -w, 0, v] + 12*G[-w, -w, -v - w, u] - 
      42*G[-w, -w, -w, u] - 6*Zeta[3]))/3 + 2*G[-v - w, u]*Zeta[3] - 
   4*G[-w, u]*Zeta[3] + 2*G[-w, v]*Zeta[3] + 
   G[0, v]*((7*Pi^2*G[-w, u])/6 + 6*G[-w, u]*G[0, 0, w] - 
     (G[-v - w, u]*(Pi^2 + 6*G[0, 0, w]))/3 + 
     G[0, w]*((5*Pi^2)/6 + G[-v - w, -v - w, u] - 3*G[-v - w, -w, u] - 
       3*G[-w, -v - w, u] + 9*G[-w, -w, u]) + 4*G[0, 0, 0, w] - 
     G[-v - w, -v - w, -v - w, u] + 2*G[-v - w, -v - w, -w, u] + 
     G[-v - w, -w, -v - w, u] - 4*G[-v - w, -w, -w, u] + 
     G[-w, -v - w, -v - w, u] - 4*G[-w, -v - w, -w, u] - 
     5*G[-w, -w, -v - w, u] + 14*G[-w, -w, -w, u] + 3*Zeta[3]), 
  (49*Pi^4)/180 + (Pi^2*G[0, 0, v])/3 - (2*Pi^2*G[0, 0, w])/3 - 
   4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 4*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   4*G[0, 0, v]*G[-v - w, -v - w, u] - 4*G[0, 0, w]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-v - w, -w, u])/3 + 4*G[0, 0, v]*G[-v - w, -w, u] - 
   4*G[0, 0, w]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, v])/3 - 
   2*G[-v - w, -v - w, u]*G[-w, 0, v] - 2*G[-v - w, -w, u]*G[-w, 0, v] - 
   4*G[0, 0, v]*G[-w, -v - w, u] - 4*G[0, 0, w]*G[-w, -v - w, u] - 
   2*G[-w, 0, v]*G[-w, -v - w, u] - (Pi^2*G[-w, -w, u])/3 + 
   4*G[0, 0, v]*G[-w, -w, u] - 4*G[0, 0, w]*G[-w, -w, u] - 
   2*G[-w, 0, v]*G[-w, -w, u] - 4*G[0, 0, w]*G[-w, -w, v] - 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] - 2*G[-v - w, -w, u]*G[-w, -w, v] - 
   2*G[-w, -v - w, u]*G[-w, -w, v] - 2*G[-w, -w, u]*G[-w, -w, v] - 
   8*G[-v - w, u]*G[0, 0, 0, v] + 8*G[-w, u]*G[0, 0, 0, v] - 
   8*G[-v - w, u]*G[0, 0, 0, w] - 8*G[-w, u]*G[0, 0, 0, w] - 
   8*G[-w, v]*G[0, 0, 0, w] - 2*G[-w, v]*G[-v - w, -v - w, -v - w, u] - 
   2*G[-w, v]*G[-v - w, -v - w, -w, u] - 
   2*G[-w, v]*G[-v - w, -w, -v - w, u] - 2*G[-w, v]*G[-v - w, -w, -w, u] - 
   4*G[-v - w, u]*G[-w, 0, 0, v] - 4*G[-w, u]*G[-w, 0, 0, v] - 
   2*G[-w, v]*G[-w, -v - w, -v - w, u] - 2*G[-w, v]*G[-w, -v - w, -w, u] - 
   2*G[-v - w, u]*G[-w, -w, 0, v] - 2*G[-w, u]*G[-w, -w, 0, v] - 
   2*G[-w, v]*G[-w, -w, -v - w, u] - 2*G[-w, v]*G[-w, -w, -w, u] - 
   2*G[-v - w, u]*G[-w, -w, -w, v] - 2*G[-w, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, v] - 16*G[0, 0, 0, 0, w] - 
   2*G[-v - w, -v - w, -v - w, -v - w, u] - 
   2*G[-v - w, -v - w, -w, -v - w, u] - 2*G[-v - w, -w, -v - w, -v - w, u] - 
   2*G[-v - w, -w, -w, -v - w, u] - 8*G[-w, 0, 0, 0, v] - 
   2*G[-w, -v - w, -v - w, -v - w, u] - 2*G[-w, -v - w, -w, -v - w, u] - 
   4*G[-w, -w, 0, 0, v] - 2*G[-w, -w, -v - w, -v - w, u] - 
   2*G[-w, -w, -w, 0, v] - 2*G[-w, -w, -w, -v - w, u] - 
   2*G[-w, -w, -w, -w, v] + (G[0, v]*(Pi^2*G[-v - w, u] - Pi^2*G[-w, u] - 
      6*G[-v - w, -v - w, -v - w, u] + 6*G[-v - w, -v - w, -w, u] - 
      6*G[-v - w, -w, -v - w, u] + 6*G[-v - w, -w, -w, u] - 
      6*G[-w, -v - w, -v - w, u] + 6*G[-w, -v - w, -w, u] - 
      6*G[-w, -w, -v - w, u] + 6*G[-w, -w, -w, u] - 32*Zeta[3]))/3 - 
   (58*G[-v - w, u]*Zeta[3])/3 + 2*G[-w, u]*Zeta[3] - 
   (58*G[-w, v]*Zeta[3])/3 - 
   (G[0, w]*(Pi^2*G[-w, v] + 6*G[-w, v]*G[-v - w, -v - w, u] + 
      6*G[-w, v]*G[-v - w, -w, u] + 6*G[-w, v]*G[-w, -v - w, u] + 
      6*G[-w, v]*G[-w, -w, u] + G[-v - w, u]*(Pi^2 + 6*G[-w, -w, v]) + 
      G[-w, u]*(Pi^2 + 6*G[-w, -w, v]) + 6*G[-v - w, -v - w, -v - w, u] + 
      6*G[-v - w, -v - w, -w, u] + 6*G[-v - w, -w, -v - w, u] + 
      6*G[-v - w, -w, -w, u] + 6*G[-w, -v - w, -v - w, u] + 
      6*G[-w, -v - w, -w, u] + 6*G[-w, -w, -v - w, u] + 6*G[-w, -w, -w, u] + 
      6*G[-w, -w, -w, v] + 52*Zeta[3]))/3, 
  -9*G[-v - w, u]*G[-w, v]*G[0, 0, w] + (Pi^2*G[0, -w, v])/2 - 
   3*G[0, 0, w]*G[0, -w, v] - 12*G[0, -w, v]*G[-v, -v, u] + 
   (Pi^2*G[-v, -v - w, u])/2 - 3*G[0, 0, w]*G[-v, -v - w, u] + 
   9*G[0, -w, v]*G[-v, -v - w, u] + 9*G[0, -w, v]*G[-v - w, -v, u] - 
   9*G[0, 0, w]*G[-v - w, -v - w, u] - 9*G[0, -w, v]*G[-v - w, -v - w, u] - 
   9*G[0, 0, w]*G[-w, -w, v] + 12*G[-v, -v, u]*G[-w, -w, v] - 
   12*G[-v, -v - w, u]*G[-w, -w, v] - 9*G[-v - w, -v, u]*G[-w, -w, v] - 
   (21*G[-v - w, u]*G[0, 0, 0, w])/2 - (21*G[-w, v]*G[0, 0, 0, w])/2 + 
   9*G[-v - w, u]*G[0, 0, -w, v] - 9*G[-v - w, u]*G[0, -w, -w, v] - 
   12*G[-w, v]*G[-v, -v, -v, u] + 12*G[-w, v]*G[-v, -v, -v - w, u] + 
   9*G[-w, v]*G[-v, -v - w, -v, u] - 12*G[-w, v]*G[-v, -v - w, -v - w, u] + 
   9*G[-w, v]*G[-v - w, -v, -v, u] - 9*G[-w, v]*G[-v - w, -v, -v - w, u] - 
   9*G[-w, v]*G[-v - w, -v - w, -v, u] - 9*G[-v - w, u]*G[-w, 0, -w, v] + 
   (G[0, w]*(G[-w, v]*(Pi^2 + 24*G[-v, -v, u] - 24*G[-v, -v - w, u] - 
        18*G[-v - w, -v, u] - 24*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 - 18*G[0, -w, v] - 24*G[-w, -w, v]) + 
      6*(4*G[-v, u]*(G[0, -w, v] - G[-w, -w, v]) + 4*G[0, 0, -w, v] - 
        4*G[0, -w, -w, v] + 4*G[-v, -v, -v - w, u] - 
        4*G[-v, -v - w, -v - w, u] - 3*G[-v - w, -v, -v - w, u] - 
        4*G[-v - w, -v - w, -v - w, u] - 3*G[-w, 0, -w, v] - 
        4*G[-w, -w, -w, v])))/4 + 
   (G[-v, u]*(G[-w, v]*(Pi^2 - 6*G[0, 0, w]) - 
      6*(4*G[0, 0, -w, v] - 4*G[0, -w, -w, v] - 3*G[-w, 0, -w, v] + 
        4*G[-w, -w, -w, v])))/2 - 12*G[0, 0, 0, -w, v] + 
   12*G[0, 0, -w, -w, v] + 9*G[0, -w, 0, -w, v] - 12*G[0, -w, -w, -w, v] - 
   12*G[-v, -v, -v, -v - w, u] + 12*G[-v, -v, -v - w, -v - w, u] + 
   9*G[-v, -v - w, -v, -v - w, u] - 12*G[-v, -v - w, -v - w, -v - w, u] + 
   9*G[-v - w, -v, -v, -v - w, u] - 9*G[-v - w, -v, -v - w, -v - w, u] - 
   9*G[-v - w, -v - w, -v, -v - w, u] + 9*G[-w, 0, 0, -w, v] - 
   9*G[-w, 0, -w, -w, v] - 9*G[-w, -w, 0, -w, v] - 9*G[-v - w, u]*Zeta[3] - 
   9*G[-w, v]*Zeta[3], (-43*Pi^4)/240 - (5*Pi^2*G[0, 0, w])/6 - 
   3*G[0, -w, v]*G[-v - w, -v, u] - (Pi^2*G[-v - w, -v - w, u])/3 + 
   11*G[0, 0, w]*G[-v - w, -v - w, u] + 3*G[0, -w, v]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-w, -w, v])/3 + 11*G[0, 0, w]*G[-w, -w, v] + 
   3*G[-v - w, -v, u]*G[-w, -w, v] + 8*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   (23*G[-w, v]*G[0, 0, 0, w])/2 - 3*G[-w, v]*G[-v - w, -v, -v, u] + 
   3*G[-w, v]*G[-v - w, -v, -v - w, u] + 
   3*G[-w, v]*G[-v - w, -v - w, -v, u] + 
   8*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 23*G[0, 0, 0, 0, w] - 
   3*G[-v - w, -v, -v, -v - w, u] + 3*G[-v - w, -v, -v - w, -v - w, u] + 
   3*G[-v - w, -v - w, -v, -v - w, u] + 
   8*G[-v - w, -v - w, -v - w, -v - w, u] - 3*G[-w, 0, 0, -w, v] + 
   3*G[-w, 0, -w, -w, v] + 3*G[-w, -w, 0, -w, v] + 8*G[-w, -w, -w, -w, v] + 
   (41*G[-w, v]*Zeta[3])/3 + G[-v - w, u]*
    (-1/3*(G[-w, v]*(Pi^2 - 33*G[0, 0, w])) + (23*G[0, 0, 0, w])/2 - 
     3*G[0, 0, -w, v] + 3*G[0, -w, -w, v] + 3*G[-w, 0, -w, v] + 
     8*G[-w, -w, -w, v] + (41*Zeta[3])/3) - 
   (G[0, w]*(G[-w, v]*(5*Pi^2 - 18*G[-v - w, -v, u] - 
        120*G[-v - w, -v - w, u]) + G[-v - w, u]*(-18*G[0, -w, v] + 
        5*(Pi^2 - 24*G[-w, -w, v])) - 2*(9*G[-v - w, -v, -v - w, u] + 
        60*G[-v - w, -v - w, -v - w, u] + 9*G[-w, 0, -w, v] + 
        60*G[-w, -w, -w, v] + 164*Zeta[3])))/12, 
  -(G[-v - w, u]*G[-w, v]*G[0, 0, w]) + (Pi^2*G[0, -w, v])/6 - 
   G[0, 0, w]*G[0, -w, v] - 7*G[0, -w, v]*G[-v, -v, u] + 
   (Pi^2*G[-v, -v - w, u])/6 - G[0, 0, w]*G[-v, -v - w, u] + 
   2*G[0, -w, v]*G[-v, -v - w, u] + 2*G[0, -w, v]*G[-v - w, -v, u] - 
   G[0, 0, w]*G[-v - w, -v - w, u] - G[0, -w, v]*G[-v - w, -v - w, u] - 
   G[0, 0, w]*G[-w, -w, v] + 2*G[-v, -v, u]*G[-w, -w, v] - 
   G[-v, -v - w, u]*G[-w, -w, v] - G[-v - w, -v, u]*G[-w, -w, v] - 
   2*G[-v - w, u]*G[0, 0, 0, w] - 2*G[-w, v]*G[0, 0, 0, w] + 
   2*G[-v - w, u]*G[0, 0, -w, v] - G[-v - w, u]*G[0, -w, -w, v] - 
   7*G[-w, v]*G[-v, -v, -v, u] + 2*G[-w, v]*G[-v, -v, -v - w, u] + 
   2*G[-w, v]*G[-v, -v - w, -v, u] - G[-w, v]*G[-v, -v - w, -v - w, u] + 
   2*G[-w, v]*G[-v - w, -v, -v, u] - G[-w, v]*G[-v - w, -v, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, -v, u] - G[-v - w, u]*G[-w, 0, -w, v] + 
   (G[-v, u]*(G[-w, v]*(Pi^2 - 6*G[0, 0, w]) - 
      6*(7*G[0, 0, -w, v] - 2*G[0, -w, -w, v] - 2*G[-w, 0, -w, v] + 
        G[-w, -w, -w, v])))/6 + 
   (G[0, w]*(G[-w, v]*(Pi^2 - 6*G[-v, -v, u] - 6*G[-v, -v - w, u] - 
        6*G[-v - w, -v, u] - 6*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 - 6*G[0, -w, v] - 6*G[-w, -w, v]) - 
      6*(G[-v, u]*(G[0, -w, v] + G[-w, -w, v]) + G[0, 0, -w, v] + 
        G[0, -w, -w, v] + G[-v, -v, -v - w, u] + G[-v, -v - w, -v - w, u] + 
        G[-v - w, -v, -v - w, u] + G[-v - w, -v - w, -v - w, u] + 
        G[-w, 0, -w, v] + G[-w, -w, -w, v])))/12 - 7*G[0, 0, 0, -w, v] + 
   2*G[0, 0, -w, -w, v] + 2*G[0, -w, 0, -w, v] - G[0, -w, -w, -w, v] - 
   7*G[-v, -v, -v, -v - w, u] + 2*G[-v, -v, -v - w, -v - w, u] + 
   2*G[-v, -v - w, -v, -v - w, u] - G[-v, -v - w, -v - w, -v - w, u] + 
   2*G[-v - w, -v, -v, -v - w, u] - G[-v - w, -v, -v - w, -v - w, u] - 
   G[-v - w, -v - w, -v, -v - w, u] + 2*G[-w, 0, 0, -w, v] - 
   G[-w, 0, -w, -w, v] - G[-w, -w, 0, -w, v], 
  (-19*Pi^4)/120 - 6*G[-v, u]*G[-w, v]*G[0, 0, w] - 
   6*G[0, 0, w]*G[0, -w, v] + 12*G[0, -w, v]*G[-v, -v, u] - 
   6*G[0, 0, w]*G[-v, -v - w, u] - 6*G[0, -w, v]*G[-v, -v - w, u] - 
   6*G[0, -w, v]*G[-v - w, -v, u] + (Pi^2*G[-v - w, -v - w, u])/3 - 
   6*G[0, 0, w]*G[-v - w, -v - w, u] + (Pi^2*G[-w, -w, v])/3 - 
   6*G[0, 0, w]*G[-w, -w, v] - 6*G[-v, -v, u]*G[-w, -w, v] - 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] - 12*G[-w, v]*G[0, 0, 0, w] + 
   12*G[-v, u]*G[0, 0, -w, v] - 6*G[-v, u]*G[0, -w, -w, v] + 
   12*G[-w, v]*G[-v, -v, -v, u] - 6*G[-w, v]*G[-v, -v, -v - w, u] - 
   6*G[-w, v]*G[-v, -v - w, -v, u] - 6*G[-w, v]*G[-v - w, -v, -v, u] - 
   2*G[-w, v]*G[-v - w, -v - w, -v - w, u] - 6*G[-v, u]*G[-w, 0, -w, v] + 
   (G[0, w]*(G[-w, v]*(Pi^2 - 6*G[-v, -v, u] - 6*G[-v, -v - w, u] - 
        6*G[-v - w, -v, u] - 6*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 - 6*G[0, -w, v] - 6*G[-w, -w, v]) - 
      6*(G[-v, u]*(G[0, -w, v] + G[-w, -w, v]) + G[0, 0, -w, v] + 
        G[0, -w, -w, v] + G[-v, -v, -v - w, u] + G[-v, -v - w, -v - w, u] + 
        G[-v - w, -v, -v - w, u] + G[-v - w, -v - w, -v - w, u] + 
        G[-w, 0, -w, v] + G[-w, -w, -w, v])))/2 + 12*G[0, 0, 0, -w, v] - 
   6*G[0, 0, -w, -w, v] - 6*G[0, -w, 0, -w, v] + 
   12*G[-v, -v, -v, -v - w, u] - 6*G[-v, -v, -v - w, -v - w, u] - 
   6*G[-v, -v - w, -v, -v - w, u] - 6*G[-v - w, -v, -v, -v - w, u] - 
   2*G[-v - w, -v - w, -v - w, -v - w, u] - 6*G[-w, 0, 0, -w, v] - 
   2*G[-w, -w, -w, -w, v] - (64*G[-w, v]*Zeta[3])/3 + 
   (G[-v - w, u]*(G[-w, v]*(Pi^2 - 18*G[0, 0, w]) - 
      2*(18*G[0, 0, 0, w] + 9*G[0, 0, -w, v] + 3*G[-w, -w, -w, v] + 
        32*Zeta[3])))/3, -1/6*Pi^4 - 12*G[0, 0, 0, 0, w] - 6*G[0, w]*Zeta[3], 
  (-11*Pi^4)/80 - (Pi^2*G[0, 0, w])/3 + 11*G[0, 0, 0, 0, w] + 
   (32*G[0, w]*Zeta[3])/3, (-7*Pi^4)/60 - (Pi^2*G[0, 0, w])/3 - 
   (Pi^2*G[-v - w, -v - w, u])/3 + 2*G[0, 0, w]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-w, -w, v])/3 + 2*G[0, 0, w]*G[-w, -w, v] + 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] + 2*G[-w, v]*G[0, 0, 0, w] + 
   2*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 2*G[0, 0, 0, 0, w] + 
   2*G[-v - w, -v - w, -v - w, -v - w, u] + 2*G[-w, -w, -w, -w, v] + 
   (28*G[-w, v]*Zeta[3])/3 - (G[-v - w, u]*(G[-w, v]*(Pi^2 - 6*G[0, 0, w]) - 
      2*(3*G[0, 0, 0, w] + 3*G[-w, -w, -w, v] + 14*Zeta[3])))/3 - 
   (G[0, w]*(G[-w, v]*(Pi^2 - 6*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 - 6*G[-w, -w, v]) - 
      2*(3*G[-v - w, -v - w, -v - w, u] + 3*G[-w, -w, -w, v] + 14*Zeta[3])))/
    3, (7*Pi^4)/72 - (Pi^2*G[0, w]*G[-v - w, u])/2 + 
   (Pi^2*G[0, w]*G[-w, u])/2 + (Pi^2*G[-v - w, u]*G[-w, v])/2 - 
   (3*Pi^2*G[-w, u]*G[-w, v])/2 + 2*G[0, w]*G[-w, v]*G[0, 0, u] + 
   (Pi^2*G[0, 0, v])/2 - 2*G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   6*G[0, w]*G[-w, u]*G[0, 0, v] - 7*G[0, 0, u]*G[0, 0, v] + 
   (Pi^2*G[0, 0, w])/2 + 9*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   9*G[-w, u]*G[-w, v]*G[0, 0, w] - G[0, 0, u]*G[0, 0, w] - 
   2*G[0, 0, v]*G[0, 0, w] + (Pi^2*G[0, -v - w, u])/3 + 
   7*G[0, w]*G[-w, v]*G[0, -v - w, u] + 7*G[0, 0, w]*G[0, -v - w, u] - 
   6*G[0, w]*G[-w, v]*G[0, -w, u] + 6*G[0, 0, v]*G[0, -w, u] - 
   6*G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/3 - 
   2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 6*G[0, w]*G[-w, u]*G[0, -w, v] + 
   3*G[0, 0, u]*G[0, -w, v] + G[0, 0, w]*G[0, -w, v] + 
   (Pi^2*G[-v - w, 0, u])/3 + G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   G[0, 0, w]*G[-v - w, 0, u] + 2*Pi^2*G[-v - w, -v - w, u] + 
   6*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   4*G[0, 0, v]*G[-v - w, -v - w, u] + 12*G[0, 0, w]*G[-v - w, -v - w, u] - 
   2*G[0, -w, v]*G[-v - w, -v - w, u] - Pi^2*G[-v - w, -w, u] + 
   6*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 6*G[0, 0, v]*G[-v - w, -w, u] + 
   3*G[0, -w, v]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, v])/3 - 
   2*G[0, w]*G[-v - w, u]*G[-w, 0, v] + 3*G[0, w]*G[-w, u]*G[-w, 0, v] + 
   G[0, 0, w]*G[-w, 0, v] + 4*G[-v - w, -v - w, u]*G[-w, 0, v] - 
   3*G[-v - w, -w, u]*G[-w, 0, v] - (3*Pi^2*G[-w, -v - w, u])/2 - 
   6*G[0, 0, v]*G[-w, -v - w, u] - 9*G[0, 0, w]*G[-w, -v - w, u] + 
   3*G[0, -w, v]*G[-w, -v - w, u] - 6*G[-w, 0, v]*G[-w, -v - w, u] + 
   2*Pi^2*G[-w, -w, u] - 12*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   12*G[0, 0, v]*G[-w, -w, u] - 6*G[0, -w, v]*G[-w, -w, u] + 
   6*G[-w, 0, v]*G[-w, -w, u] + Pi^2*G[-w, -w, v] + 
   3*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 2*G[0, 0, u]*G[-w, -w, v] + 
   7*G[0, -v - w, u]*G[-w, -w, v] - 6*G[0, -w, u]*G[-w, -w, v] + 
   G[-v - w, 0, u]*G[-w, -w, v] + 6*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   6*G[-v - w, -w, u]*G[-w, -w, v] - 12*G[-w, -w, u]*G[-w, -w, v] + 
   G[0, w]*G[0, 0, 0, u] + G[-w, v]*G[0, 0, 0, u] + 4*G[0, w]*G[0, 0, 0, v] + 
   4*G[-v - w, u]*G[0, 0, 0, v] + 9*G[-v - w, u]*G[0, 0, 0, w] - 
   9*G[-w, u]*G[0, 0, 0, w] + 2*G[0, w]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, 0, -v - w, u] - 3*G[0, w]*G[0, 0, -w, u] - 
   3*G[-w, v]*G[0, 0, -w, u] - 2*G[0, w]*G[0, 0, -w, v] - 
   2*G[-v - w, u]*G[0, 0, -w, v] + 6*G[-w, u]*G[0, 0, -w, v] - 
   G[0, w]*G[0, -v - w, 0, u] - G[-w, v]*G[0, -v - w, 0, u] + 
   4*G[0, w]*G[0, -v - w, -v - w, u] + 4*G[-w, v]*G[0, -v - w, -v - w, u] - 
   2*G[0, w]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, 0, v] - 
   3*G[-w, u]*G[0, -w, 0, v] - 6*G[0, w]*G[0, -w, -v - w, u] - 
   6*G[-w, v]*G[0, -w, -v - w, u] - 5*G[0, w]*G[0, -w, -w, v] - 
   2*G[-v - w, u]*G[0, -w, -w, v] + 6*G[-w, u]*G[0, -w, -w, v] - 
   G[0, w]*G[-v - w, 0, 0, u] - G[-w, v]*G[-v - w, 0, 0, u] - 
   2*G[0, w]*G[-v - w, 0, -v - w, u] - 2*G[-w, v]*G[-v - w, 0, -v - w, u] - 
   2*G[0, w]*G[-v - w, -v - w, 0, u] - 2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   6*G[0, w]*G[-v - w, -v - w, -w, u] + 6*G[-w, v]*G[-v - w, -v - w, -w, u] + 
   6*G[0, w]*G[-v - w, -w, -v - w, u] + 6*G[-w, v]*G[-v - w, -w, -v - w, u] - 
   6*G[0, w]*G[-v - w, -w, -w, u] - 6*G[-w, v]*G[-v - w, -w, -w, u] - 
   2*G[0, w]*G[-w, 0, 0, v] + 4*G[-v - w, u]*G[-w, 0, 0, v] - 
   6*G[-w, u]*G[-w, 0, 0, v] - 2*G[0, w]*G[-w, 0, -w, v] - 
   2*G[-v - w, u]*G[-w, 0, -w, v] + 3*G[-w, u]*G[-w, 0, -w, v] - 
   9*G[0, w]*G[-w, -v - w, -w, u] - 9*G[-w, v]*G[-w, -v - w, -w, u] - 
   2*G[0, w]*G[-w, -w, 0, v] + 4*G[-v - w, u]*G[-w, -w, 0, v] - 
   6*G[-w, u]*G[-w, -w, 0, v] - 12*G[0, w]*G[-w, -w, -v - w, u] - 
   12*G[-w, v]*G[-w, -w, -v - w, u] + 12*G[0, w]*G[-w, -w, -w, u] + 
   12*G[-w, v]*G[-w, -w, -w, u] - 6*G[0, w]*G[-w, -w, -w, v] + 
   3*G[-v - w, u]*G[-w, -w, -w, v] - 2*G[0, 0, 0, 0, u] - 
   8*G[0, 0, 0, 0, v] + G[0, 0, 0, -v - w, u] + 4*G[0, 0, 0, -w, v] + 
   G[0, 0, -v - w, 0, u] + 2*G[0, 0, -v - w, -v - w, u] + 
   4*G[0, 0, -w, 0, v] - 3*G[0, 0, -w, -v - w, u] - 2*G[0, 0, -w, -w, v] + 
   G[0, -v - w, 0, 0, u] - G[0, -v - w, 0, -v - w, u] + 
   2*G[0, -v - w, -v - w, 0, u] + 4*G[0, -v - w, -v - w, -v - w, u] + 
   4*G[0, -w, 0, 0, v] - 2*G[0, -w, 0, -w, v] - 
   6*G[0, -w, -v - w, -v - w, u] + 4*G[0, -w, -w, 0, v] - 
   5*G[0, -w, -w, -w, v] + G[-v - w, 0, 0, 0, u] - 
   G[-v - w, 0, 0, -v - w, u] + 2*G[-v - w, 0, -v - w, 0, u] - 
   2*G[-v - w, 0, -v - w, -v - w, u] + 2*G[-v - w, -v - w, 0, 0, u] - 
   2*G[-v - w, -v - w, 0, -v - w, u] + 4*G[-v - w, -v - w, -v - w, 0, u] + 
   6*G[-v - w, -v - w, -w, -v - w, u] + 6*G[-v - w, -w, -v - w, -v - w, u] - 
   6*G[-v - w, -w, -w, -v - w, u] + 4*G[-w, 0, 0, 0, v] - 
   2*G[-w, 0, 0, -w, v] + G[-w, 0, -w, 0, v] - 2*G[-w, 0, -w, -w, v] - 
   9*G[-w, -v - w, -w, -v - w, u] + 4*G[-w, -w, 0, 0, v] - 
   2*G[-w, -w, 0, -w, v] - 12*G[-w, -w, -v - w, -v - w, u] + 
   4*G[-w, -w, -w, 0, v] + 12*G[-w, -w, -w, -v - w, u] - 
   6*G[-w, -w, -w, -w, v] + 
   (G[0, u]*(-4*Pi^2*G[-w, v] + G[0, v]*(Pi^2 - 18*G[0, 0, w]) + 
      6*G[-w, v]*G[0, 0, w] + G[0, w]*(-Pi^2 + 36*G[0, 0, v] + 
        18*G[0, -w, v] + 6*G[-w, -w, v]) - 66*G[0, 0, 0, v] + 
      6*G[0, 0, 0, w] + 36*G[0, 0, -w, v] + 18*G[0, -w, -w, v] + 
      6*G[-w, -w, -w, v] - 66*Zeta[3]))/6 + 9*G[0, w]*Zeta[3] - 
   6*G[-v - w, u]*Zeta[3] + 6*G[-w, u]*Zeta[3] - 
   (G[0, v]*(9*G[-w, u]*(Pi^2 + 2*G[0, 0, w]) - 2*G[-v - w, u]*
       (Pi^2 + 3*G[0, 0, w]) + 2*G[0, w]*(2*Pi^2 - 9*G[0, 0, u] + 
        6*G[-v - w, -v - w, u] - 9*G[-v - w, -w, u] - 9*G[-w, -v - w, u] + 
        18*G[-w, -w, u]) + 6*(2*G[0, 0, 0, u] - G[0, 0, 0, w] - 
        3*G[0, 0, -w, u] - 4*G[-v - w, -v - w, -v - w, u] + 
        6*G[-v - w, -v - w, -w, u] + 3*G[-v - w, -w, -v - w, u] - 
        6*G[-v - w, -w, -w, u] + 6*G[-w, -v - w, -v - w, u] - 
        9*G[-w, -v - w, -w, u] - 6*G[-w, -w, -v - w, u] + 
        12*G[-w, -w, -w, u] + 10*Zeta[3])))/6, 
  -1/40*Pi^4 + (Pi^2*G[0, w]*G[-w, u])/6 - (Pi^2*G[-w, u]*G[-w, v])/2 + 
   (Pi^2*G[0, 0, v])/6 + 2*G[0, w]*G[-w, u]*G[0, 0, v] - 
   3*G[0, 0, u]*G[0, 0, v] + (Pi^2*G[0, 0, w])/6 - 
   3*G[-w, u]*G[-w, v]*G[0, 0, w] - G[0, 0, u]*G[0, 0, w] - 
   2*G[0, w]*G[-w, v]*G[0, -w, u] + 2*G[0, 0, v]*G[0, -w, u] - 
   2*G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/3 + 
   2*G[0, w]*G[-w, u]*G[0, -w, v] + G[0, 0, u]*G[0, -w, v] + 
   G[0, w]*G[-w, u]*G[-w, 0, v] - (Pi^2*G[-w, -v - w, u])/2 - 
   2*G[0, 0, v]*G[-w, -v - w, u] - 3*G[0, 0, w]*G[-w, -v - w, u] + 
   G[0, -w, v]*G[-w, -v - w, u] - 2*G[-w, 0, v]*G[-w, -v - w, u] + 
   (2*Pi^2*G[-w, -w, u])/3 - 4*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   4*G[0, 0, v]*G[-w, -w, u] - 2*G[0, -w, v]*G[-w, -w, u] + 
   2*G[-w, 0, v]*G[-w, -w, u] - 2*G[0, -w, u]*G[-w, -w, v] - 
   4*G[-w, -w, u]*G[-w, -w, v] - 3*G[-w, u]*G[0, 0, 0, w] - 
   G[0, w]*G[0, 0, -w, u] - G[-w, v]*G[0, 0, -w, u] - 
   2*G[0, w]*G[0, 0, -w, v] + 2*G[-w, u]*G[0, 0, -w, v] - 
   G[0, w]*G[0, -w, 0, v] - G[-w, u]*G[0, -w, 0, v] - 
   2*G[0, w]*G[0, -w, -v - w, u] - 2*G[-w, v]*G[0, -w, -v - w, u] - 
   3*G[0, w]*G[0, -w, -w, v] + 2*G[-w, u]*G[0, -w, -w, v] - 
   2*G[-w, u]*G[-w, 0, 0, v] + G[-w, u]*G[-w, 0, -w, v] - 
   3*G[0, w]*G[-w, -v - w, -w, u] - 3*G[-w, v]*G[-w, -v - w, -w, u] - 
   2*G[-w, u]*G[-w, -w, 0, v] - 4*G[0, w]*G[-w, -w, -v - w, u] - 
   4*G[-w, v]*G[-w, -w, -v - w, u] - 
   (G[0, v]*(3*G[-w, u]*(Pi^2 + 2*G[0, 0, w]) + 
      2*G[0, w]*(Pi^2 - 3*G[0, 0, u] - 3*G[-w, -v - w, u] + 6*G[-w, -w, u]) - 
      6*(G[0, 0, -w, u] - 2*G[-w, -v - w, -v - w, u] + 
        3*G[-w, -v - w, -w, u] + 2*G[-w, -w, -v - w, u] - 
        4*G[-w, -w, -w, u])))/6 + 4*G[0, w]*G[-w, -w, -w, u] + 
   4*G[-w, v]*G[-w, -w, -w, u] - 2*G[0, 0, 0, 0, u] + 2*G[0, 0, -w, 0, v] - 
   G[0, 0, -w, -v - w, u] - 2*G[0, 0, -w, -w, v] + 2*G[0, -w, 0, 0, v] - 
   G[0, -w, 0, -w, v] - 2*G[0, -w, -v - w, -v - w, u] + 
   2*G[0, -w, -w, 0, v] - 3*G[0, -w, -w, -w, v] - 
   3*G[-w, -v - w, -w, -v - w, u] - 4*G[-w, -w, -v - w, -v - w, u] + 
   4*G[-w, -w, -w, -v - w, u] + 
   (G[0, u]*(G[0, v]*(Pi^2 - 6*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 12*G[0, 0, v] + 6*G[0, -w, v]) + 
      6*(-3*G[0, 0, 0, v] + 2*G[0, 0, -w, v] + G[0, -w, -w, v] - 7*Zeta[3])))/
    6 + 3*G[0, w]*Zeta[3] + 2*G[-w, u]*Zeta[3], 
  (-4*(Pi^4 + 45*G[0, 0, 0, 0, u] + 45*G[0, u]*Zeta[3]))/45, 
  (7*Pi^4)/60 + Pi^2*G[0, 0, v] + 6*G[0, 0, 0, 0, v], 
  (7*Pi^4)/60 + (Pi^2*G[0, 0, u])/6 + Pi^2*G[0, 0, w] + 
   G[0, 0, u]*G[0, 0, w] + Pi^2*G[-w, -w, v] + G[0, 0, u]*G[-w, -w, v] + 
   6*G[0, 0, w]*G[-w, -w, v] + 6*G[-w, v]*G[0, 0, 0, w] + 
   G[0, w]*(G[-w, v]*(Pi^2 + G[0, 0, u]) + 6*G[-w, -w, -w, v]) - 
   (G[0, u]*(G[-w, v]*(Pi^2 + 6*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 6*G[-w, -w, v]) + 
      6*(G[0, 0, 0, w] + G[-w, -w, -w, v])))/2 + 6*G[0, 0, 0, 0, w] + 
   G[0, 0, -v - w, 0, u] - G[0, -v - w, 0, 0, u] + 6*G[-w, -w, -w, -w, v], 
  (7*Pi^4)/72 - (Pi^2*G[0, w]*G[-v - w, u])/3 + (3*Pi^2*G[0, w]*G[-w, v])/2 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/3 - (Pi^2*G[0, 0, u])/2 + 
   G[0, w]*G[-w, v]*G[0, 0, u] - (Pi^2*G[0, 0, v])/6 - 
   2*G[0, w]*G[-v - w, u]*G[0, 0, v] - G[0, 0, u]*G[0, 0, v] + 
   (3*Pi^2*G[0, 0, w])/2 - 4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   3*G[0, 0, v]*G[0, 0, w] - (2*Pi^2*G[0, -v - w, u])/3 + 
   4*G[0, w]*G[-w, v]*G[0, -v - w, u] - 2*G[0, 0, v]*G[0, -v - w, u] + 
   G[0, 0, w]*G[0, -v - w, u] + (2*Pi^2*G[0, -w, u])/3 - 
   2*G[0, w]*G[-w, v]*G[0, -w, u] + 4*G[0, 0, v]*G[0, -w, u] + 
   2*G[0, 0, w]*G[0, -w, u] - (5*Pi^2*G[0, -w, v])/6 - 
   2*G[0, 0, w]*G[0, -w, v] + G[0, -v - w, u]*G[0, -w, v] - 
   3*G[0, -w, u]*G[0, -w, v] + (Pi^2*G[-v - w, 0, u])/3 + 
   G[0, 0, v]*G[-v - w, 0, u] + 2*G[0, 0, w]*G[-v - w, 0, u] - 
   2*G[0, -w, v]*G[-v - w, 0, u] - 4*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   2*G[0, 0, v]*G[-v - w, -v - w, u] - 2*G[0, 0, w]*G[-v - w, -v - w, u] - 
   2*G[0, -w, v]*G[-v - w, -v - w, u] - (2*Pi^2*G[-v - w, -w, u])/3 + 
   2*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 4*G[0, 0, v]*G[-v - w, -w, u] - 
   2*G[0, 0, w]*G[-v - w, -w, u] + 3*G[0, -w, v]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, v])/6 - G[0, 0, u]*G[-w, 0, v] - 3*G[0, 0, w]*G[-w, 0, v] - 
   2*G[0, -v - w, u]*G[-w, 0, v] + G[0, -w, u]*G[-w, 0, v] - 
   G[-v - w, -w, u]*G[-w, 0, v] + (4*Pi^2*G[-w, -w, v])/3 - 
   6*G[0, w]*G[-v - w, u]*G[-w, -w, v] + G[0, 0, u]*G[-w, -w, v] - 
   7*G[0, 0, w]*G[-w, -w, v] + 4*G[0, -v - w, u]*G[-w, -w, v] - 
   2*G[0, -w, u]*G[-w, -w, v] - 4*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   2*G[-v - w, -w, u]*G[-w, -w, v] + G[0, w]*G[0, 0, 0, u] + 
   G[-w, v]*G[0, 0, 0, u] + 3*G[0, w]*G[0, 0, 0, v] + 
   3*G[-v - w, u]*G[0, 0, 0, v] - 6*G[-v - w, u]*G[0, 0, 0, w] + 
   G[-w, v]*G[0, 0, 0, w] + 2*G[0, w]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, 0, -v - w, u] - G[0, w]*G[0, 0, -w, u] - 
   G[-w, v]*G[0, 0, -w, u] + G[0, w]*G[0, 0, -w, v] - 
   2*G[-v - w, u]*G[0, 0, -w, v] + 4*G[0, w]*G[0, -v - w, -v - w, u] + 
   4*G[-w, v]*G[0, -v - w, -v - w, u] - 3*G[0, w]*G[0, -v - w, -w, u] - 
   3*G[-w, v]*G[0, -v - w, -w, u] - 2*G[0, w]*G[0, -w, 0, u] - 
   2*G[-w, v]*G[0, -w, 0, u] + G[-v - w, u]*G[0, -w, 0, v] - 
   2*G[0, w]*G[0, -w, -v - w, u] - 2*G[-w, v]*G[0, -w, -v - w, u] + 
   4*G[0, w]*G[0, -w, -w, u] + 4*G[-w, v]*G[0, -w, -w, u] - 
   G[0, w]*G[0, -w, -w, v] + 2*G[0, w]*G[-v - w, 0, -w, u] + 
   2*G[-w, v]*G[-v - w, 0, -w, u] + 2*G[0, w]*G[-v - w, -v - w, -w, u] + 
   2*G[-w, v]*G[-v - w, -v - w, -w, u] + 2*G[0, w]*G[-v - w, -w, 0, u] + 
   2*G[-w, v]*G[-v - w, -w, 0, u] + 2*G[0, w]*G[-v - w, -w, -v - w, u] + 
   2*G[-w, v]*G[-v - w, -w, -v - w, u] - 4*G[0, w]*G[-v - w, -w, -w, u] - 
   4*G[-w, v]*G[-v - w, -w, -w, u] + G[0, w]*G[-w, 0, 0, v] + 
   2*G[-v - w, u]*G[-w, 0, 0, v] - G[0, w]*G[-w, 0, -w, v] - 
   G[0, w]*G[-w, -w, 0, v] + 2*G[-v - w, u]*G[-w, -w, 0, v] - 
   14*G[0, w]*G[-w, -w, -w, v] - 6*G[-v - w, u]*G[-w, -w, -w, v] + 
   4*G[0, 0, 0, 0, w] + G[0, 0, 0, -v - w, u] + 3*G[0, 0, 0, -w, v] + 
   2*G[0, 0, -v - w, -v - w, u] - G[0, 0, -w, 0, v] - 
   G[0, 0, -w, -v - w, u] + G[0, 0, -w, -w, v] + 
   4*G[0, -v - w, -v - w, -v - w, u] - 3*G[0, -v - w, -w, -v - w, u] - 
   G[0, -w, 0, 0, v] - 2*G[0, -w, 0, -v - w, u] - 2*G[0, -w, -v - w, 0, u] - 
   2*G[0, -w, -v - w, -v - w, u] - G[0, -w, -w, 0, v] + 
   4*G[0, -w, -w, -v - w, u] - G[0, -w, -w, -w, v] - G[-v - w, 0, 0, 0, u] + 
   2*G[-v - w, 0, -w, -v - w, u] - 2*G[-v - w, -v - w, 0, 0, u] - 
   4*G[-v - w, -v - w, -v - w, 0, u] + 2*G[-v - w, -v - w, -w, -v - w, u] + 
   2*G[-v - w, -w, 0, -v - w, u] + 2*G[-v - w, -w, -v - w, 0, u] + 
   2*G[-v - w, -w, -v - w, -v - w, u] - 4*G[-v - w, -w, -w, -v - w, u] + 
   3*G[-w, 0, 0, 0, v] + G[-w, 0, 0, -w, v] - G[-w, 0, -w, 0, v] - 
   G[-w, 0, -w, -w, v] + 5*G[-w, -w, 0, 0, v] - G[-w, -w, 0, -w, v] + 
   6*G[-w, -w, -w, 0, v] - 14*G[-w, -w, -w, -w, v] - 2*G[0, w]*Zeta[3] - 
   4*G[-v - w, u]*Zeta[3] - 3*G[-w, v]*Zeta[3] + 
   G[0, u]*(G[-w, v]*((-5*Pi^2)/6 - 2*G[0, 0, w]) + 
     G[0, w]*(-1/3*Pi^2 + 2*G[0, 0, v] + 2*G[0, -w, v] + 2*G[-w, 0, v] + 
       G[-w, -w, v]) - 3*G[0, 0, 0, v] - 2*G[0, 0, 0, w] + 2*G[0, 0, -w, v] + 
     2*G[0, -w, -w, v] - 2*G[-w, 0, 0, v] + 2*G[-w, 0, -w, v] - 
     G[-w, -w, 0, v] + G[-w, -w, -w, v] + 5*Zeta[3]) - 
   (G[0, v]*(-2*G[-v - w, u]*(2*Pi^2 + 9*G[0, 0, w]) + 
      G[0, w]*(Pi^2 - 6*G[0, -v - w, u] + 18*G[0, -w, u] + 
        12*G[-v - w, 0, u] + 12*G[-v - w, -v - w, u] - 18*G[-v - w, -w, u]) + 
      6*(G[0, 0, -v - w, u] - G[0, 0, -w, u] + 2*G[0, -v - w, -v - w, u] - 
        3*G[0, -v - w, -w, u] - 2*G[0, -w, 0, u] - G[0, -w, -v - w, u] + 
        4*G[0, -w, -w, u] - G[-v - w, 0, 0, u] + 2*G[-v - w, 0, -w, u] - 
        2*G[-v - w, -v - w, 0, u] + 2*G[-v - w, -v - w, -w, u] + 
        2*G[-v - w, -w, 0, u] + G[-v - w, -w, -v - w, u] - 
        4*G[-v - w, -w, -w, u] + 2*Zeta[3])))/6, 
  (-67*Pi^4)/360 - (Pi^2*G[0, w]*G[-w, v])/6 - (Pi^2*G[0, 0, u])/6 - 
   G[0, w]*G[-w, v]*G[0, 0, u] - (Pi^2*G[0, 0, v])/2 + 
   G[0, 0, u]*G[0, 0, v] - (Pi^2*G[0, 0, w])/6 + 3*G[0, 0, v]*G[0, 0, w] - 
   2*G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, v]*G[0, -v - w, u] - 
   G[0, 0, w]*G[0, -v - w, u] - 
   (G[0, v]*G[0, w]*(Pi^2 + 6*G[0, 0, u] + 6*G[0, -v - w, u] - 
      18*G[0, -w, u]))/6 - (2*Pi^2*G[0, -w, u])/3 + 
   2*G[0, w]*G[-w, v]*G[0, -w, u] - 4*G[0, 0, v]*G[0, -w, u] - 
   2*G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/2 - G[0, 0, u]*G[0, -w, v] + 
   5*G[0, 0, w]*G[0, -w, v] - G[0, -v - w, u]*G[0, -w, v] + 
   3*G[0, -w, u]*G[0, -w, v] - (Pi^2*G[-w, 0, v])/6 - 
   G[0, -w, u]*G[-w, 0, v] - G[0, 0, u]*G[-w, -w, v] + 
   5*G[0, 0, w]*G[-w, -w, v] - 2*G[0, -v - w, u]*G[-w, -w, v] + 
   2*G[0, -w, u]*G[-w, -w, v] + 3*G[-w, v]*G[0, 0, 0, w] + 
   G[0, w]*G[0, 0, -w, u] + G[-w, v]*G[0, 0, -w, u] + 
   3*G[0, w]*G[0, 0, -w, v] + G[0, w]*G[0, -v - w, -w, u] + 
   G[-w, v]*G[0, -v - w, -w, u] + 2*G[0, w]*G[0, -w, 0, u] + 
   2*G[-w, v]*G[0, -w, 0, u] - G[0, w]*G[0, -w, 0, v] + 
   2*G[0, w]*G[0, -w, -v - w, u] + 2*G[-w, v]*G[0, -w, -v - w, u] - 
   4*G[0, w]*G[0, -w, -w, u] - 4*G[-w, v]*G[0, -w, -w, u] + 
   5*G[0, w]*G[0, -w, -w, v] - G[0, w]*G[-w, 0, 0, v] - 
   G[0, w]*G[-w, 0, -w, v] - G[0, w]*G[-w, -w, 0, v] + 
   6*G[0, w]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, v] - G[0, 0, -v - w, 0, u] + 
   G[0, 0, -w, -v - w, u] + 3*G[0, 0, -w, -w, v] - G[0, -v - w, 0, 0, u] - 
   2*G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -w, -v - w, u] + 
   2*G[0, -w, 0, -v - w, u] - G[0, -w, 0, -w, v] + 2*G[0, -w, -v - w, 0, u] + 
   2*G[0, -w, -v - w, -v - w, u] - G[0, -w, -w, 0, v] - 
   4*G[0, -w, -w, -v - w, u] + 5*G[0, -w, -w, -w, v] - G[-w, 0, 0, -w, v] - 
   G[-w, 0, -w, -w, v] - G[-w, -w, 0, 0, v] - G[-w, -w, 0, -w, v] - 
   2*G[-w, -w, -w, 0, v] + 6*G[-w, -w, -w, -w, v] + 
   G[0, v]*(2*G[0, u]*G[0, 0, w] - 3*G[0, 0, 0, w] - G[0, 0, -w, u] + 
     G[0, -v - w, 0, u] - G[0, -v - w, -w, u] - 2*G[0, -w, 0, u] - 
     G[0, -w, -v - w, u] + 4*G[0, -w, -w, u] - 2*Zeta[3]) - 
   2*G[0, w]*Zeta[3] - G[-w, v]*Zeta[3] + 
   (G[0, u]*(Pi^2*G[-w, v] + 
      2*(-(G[0, w]*(3*G[0, 0, v] + 2*G[0, -w, v] + G[-w, -w, v])) + 
        3*G[0, 0, 0, v] - 3*G[0, 0, -w, v] + G[0, -w, 0, v] - 
        2*G[0, -w, -w, v] + G[-w, 0, 0, v] + G[-w, -w, 0, v] - 
        G[-w, -w, -w, v] + Zeta[3])))/2, (-67*Pi^4)/360 - 
   (Pi^2*G[0, w]*G[-w, u])/6 - (Pi^2*G[0, 0, u])/2 - (Pi^2*G[0, 0, v])/6 - 
   G[0, w]*G[-w, u]*G[0, 0, v] + G[0, 0, u]*G[0, 0, v] - 
   (Pi^2*G[0, 0, w])/6 + G[-w, u]*G[-w, v]*G[0, 0, w] + 
   3*G[0, 0, u]*G[0, 0, w] + (Pi^2*G[0, -w, u])/2 + 
   2*G[0, w]*G[-w, v]*G[0, -w, u] - G[0, 0, v]*G[0, -w, u] + 
   5*G[0, 0, w]*G[0, -w, u] - (2*Pi^2*G[0, -w, v])/3 - 
   G[0, w]*G[-w, u]*G[0, -w, v] - 3*G[0, 0, u]*G[0, -w, v] - 
   3*G[0, 0, w]*G[0, -w, v] - 2*G[0, -w, u]*G[0, -w, v] - 
   (Pi^2*G[-w, 0, u])/6 + G[0, w]*G[-w, v]*G[-w, 0, u] + 
   G[0, -w, u]*G[-w, 0, v] - G[-w, 0, u]*G[-w, 0, v] - 
   G[0, w]*G[-w, v]*G[-w, -v - w, u] + G[0, 0, v]*G[-w, -v - w, u] + 
   G[0, 0, w]*G[-w, -v - w, u] + 2*G[-w, 0, v]*G[-w, -v - w, u] + 
   4*G[0, w]*G[-w, v]*G[-w, -w, u] - 2*G[0, 0, v]*G[-w, -w, u] + 
   4*G[0, 0, w]*G[-w, -w, u] - G[0, -w, v]*G[-w, -w, u] - 
   G[-w, 0, v]*G[-w, -w, u] - G[0, w]*G[-w, u]*G[-w, -w, v] + 
   2*G[0, -w, u]*G[-w, -w, v] + G[-w, 0, u]*G[-w, -w, v] - 
   G[-w, -v - w, u]*G[-w, -w, v] + 4*G[-w, -w, u]*G[-w, -w, v] + 
   3*G[-w, u]*G[0, 0, 0, w] + 3*G[0, w]*G[0, 0, -w, u] + 
   3*G[-w, v]*G[0, 0, -w, u] + G[0, w]*G[0, 0, -w, v] - 
   G[-w, u]*G[0, 0, -w, v] - G[0, w]*G[0, -w, 0, u] - 
   G[-w, v]*G[0, -w, 0, u] + 2*G[0, w]*G[0, -w, 0, v] + 
   2*G[0, w]*G[0, -w, -v - w, u] + 2*G[-w, v]*G[0, -w, -v - w, u] + 
   3*G[0, w]*G[0, -w, -w, u] + 3*G[-w, v]*G[0, -w, -w, u] - 
   G[0, w]*G[0, -w, -w, v] - G[-w, u]*G[0, -w, -w, v] - 
   G[0, w]*G[-w, 0, 0, u] - G[-w, v]*G[-w, 0, 0, u] + 
   G[-w, u]*G[-w, 0, 0, v] - G[0, w]*G[-w, 0, -w, u] - 
   G[-w, v]*G[-w, 0, -w, u] + G[0, w]*G[-w, -v - w, 0, u] + 
   G[-w, v]*G[-w, -v - w, 0, u] + 2*G[0, w]*G[-w, -v - w, -w, u] + 
   2*G[-w, v]*G[-w, -v - w, -w, u] - 2*G[0, w]*G[-w, -w, 0, u] - 
   2*G[-w, v]*G[-w, -w, 0, u] + 2*G[-w, u]*G[-w, -w, 0, v] + 
   4*G[0, w]*G[-w, -w, -v - w, u] + 4*G[-w, v]*G[-w, -w, -v - w, u] - 
   G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, u] - G[0, 0, -w, 0, v] + 
   3*G[0, 0, -w, -v - w, u] + G[0, 0, -w, -w, v] - G[0, -w, 0, 0, v] - 
   G[0, -w, 0, -v - w, u] + 2*G[0, -w, 0, -w, v] - G[0, -w, -v - w, 0, u] + 
   2*G[0, -w, -v - w, -v - w, u] + 3*G[0, -w, -w, -v - w, u] - 
   G[0, -w, -w, -w, v] - G[-w, 0, 0, -v - w, u] - G[-w, 0, -w, -v - w, u] - 
   G[-w, -v - w, 0, 0, u] + G[-w, -v - w, 0, -v - w, u] + 
   2*G[-w, -v - w, -w, -v - w, u] - 2*G[-w, -w, 0, -v - w, u] - 
   2*G[-w, -w, -v - w, 0, u] + 4*G[-w, -w, -v - w, -v - w, u] - 
   2*G[0, w]*Zeta[3] - G[-w, u]*Zeta[3] + 
   G[0, v]*((Pi^2*G[-w, u])/2 - G[0, w]*(3*G[0, 0, u] + 2*G[0, -w, u] + 
       G[-w, -w, u]) + 3*G[0, 0, 0, u] - 3*G[0, 0, -w, u] + G[0, -w, 0, u] + 
     G[0, -w, -v - w, u] - 3*G[0, -w, -w, u] + G[-w, 0, 0, u] - 
     G[-w, 0, -v - w, u] + G[-w, 0, -w, u] - G[-w, -v - w, 0, u] + 
     2*G[-w, -v - w, -v - w, u] - 2*G[-w, -v - w, -w, u] + 
     2*G[-w, -w, 0, u] - G[-w, -w, -v - w, u] + Zeta[3]) - 
   (G[0, u]*(G[0, w]*(Pi^2 + 6*G[0, 0, v] - 12*G[0, -w, v]) + 
      6*(-2*G[0, v]*G[0, 0, w] + 3*G[0, 0, 0, w] + G[0, 0, -w, v] + 
        G[0, -w, 0, v] - 2*G[0, -w, -w, v] + 2*Zeta[3])))/6, 
  (7*Pi^4)/72 - (Pi^2*G[0, w]*G[-v - w, u])/3 + (11*Pi^2*G[0, w]*G[-w, u])/
    6 - (Pi^2*G[0, w]*G[-w, v])/3 - (2*Pi^2*G[-v - w, u]*G[-w, v])/3 + 
   (4*Pi^2*G[-w, u]*G[-w, v])/3 - (Pi^2*G[0, 0, u])/6 - 
   2*G[0, w]*G[-w, v]*G[0, 0, u] - (Pi^2*G[0, 0, v])/2 + 
   G[0, w]*G[-w, u]*G[0, 0, v] - G[0, 0, u]*G[0, 0, v] + 
   (3*Pi^2*G[0, 0, w])/2 - 4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   G[-w, u]*G[-w, v]*G[0, 0, w] - 3*G[0, 0, u]*G[0, 0, w] - 
   G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, v]*G[0, -v - w, u] + 
   G[0, 0, w]*G[0, -v - w, u] - (5*Pi^2*G[0, -w, u])/6 + 
   2*G[0, w]*G[-w, v]*G[0, -w, u] - G[0, 0, v]*G[0, -w, u] - 
   3*G[0, 0, w]*G[0, -w, u] + 2*G[0, w]*G[-v - w, u]*G[0, -w, v] - 
   3*G[0, w]*G[-w, u]*G[0, -w, v] + 2*G[0, 0, u]*G[0, -w, v] + 
   3*G[0, 0, w]*G[0, -w, v] + 2*G[0, -w, u]*G[0, -w, v] + 
   (2*Pi^2*G[-v - w, 0, u])/3 + G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   G[0, 0, v]*G[-v - w, 0, u] + 3*G[0, 0, w]*G[-v - w, 0, u] - 
   2*G[0, -w, v]*G[-v - w, 0, u] + 2*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - 
   2*G[0, 0, v]*G[-v - w, -v - w, u] - 2*G[0, 0, w]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-v - w, -w, u])/3 - 4*G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   2*G[0, 0, v]*G[-v - w, -w, u] - 2*G[0, 0, w]*G[-v - w, -w, u] - 
   (5*Pi^2*G[-w, 0, u])/6 - G[0, w]*G[-w, v]*G[-w, 0, u] - 
   2*G[0, 0, v]*G[-w, 0, u] - 6*G[0, 0, w]*G[-w, 0, u] + 
   4*G[0, -w, v]*G[-w, 0, u] + (Pi^2*G[-w, 0, v])/3 + 
   2*G[0, w]*G[-v - w, u]*G[-w, 0, v] + G[0, 0, u]*G[-w, 0, v] + 
   2*G[0, 0, w]*G[-w, 0, v] + 2*G[0, -v - w, u]*G[-w, 0, v] - 
   3*G[0, -w, u]*G[-w, 0, v] - 4*G[-v - w, -v - w, u]*G[-w, 0, v] + 
   2*G[-v - w, -w, u]*G[-w, 0, v] - G[-w, 0, u]*G[-w, 0, v] + 
   (4*Pi^2*G[-w, -v - w, u])/3 - 3*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 
   G[0, 0, v]*G[-w, -v - w, u] - G[0, 0, w]*G[-w, -v - w, u] + 
   2*G[-w, 0, v]*G[-w, -v - w, u] - (Pi^2*G[-w, -w, u])/3 - 
   2*G[0, 0, w]*G[-w, -w, u] + G[0, -w, v]*G[-w, -w, u] - 
   G[-w, 0, v]*G[-w, -w, u] - (2*Pi^2*G[-w, -w, v])/3 - 
   3*G[0, w]*G[-w, u]*G[-w, -w, v] - 2*G[0, 0, u]*G[-w, -w, v] - 
   4*G[0, 0, w]*G[-w, -w, v] - G[0, -v - w, u]*G[-w, -w, v] + 
   2*G[0, -w, u]*G[-w, -w, v] + G[-v - w, 0, u]*G[-w, -w, v] + 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] - 4*G[-v - w, -w, u]*G[-w, -w, v] - 
   G[-w, 0, u]*G[-w, -w, v] - 3*G[-w, -v - w, u]*G[-w, -w, v] + 
   3*G[0, w]*G[0, 0, 0, u] + 3*G[-w, v]*G[0, 0, 0, u] + 
   G[0, w]*G[0, 0, 0, v] - G[-v - w, u]*G[0, 0, 0, v] + 
   2*G[-w, u]*G[0, 0, 0, v] - 6*G[-v - w, u]*G[0, 0, 0, w] + 
   7*G[-w, u]*G[0, 0, 0, w] - 6*G[-w, v]*G[0, 0, 0, w] + 
   2*G[0, w]*G[0, 0, -v - w, u] + 2*G[-w, v]*G[0, 0, -v - w, u] - 
   G[0, w]*G[0, 0, -w, u] - G[-w, v]*G[0, 0, -w, u] + 
   G[0, w]*G[0, 0, -w, v] + G[-w, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   2*G[0, w]*G[0, -v - w, -w, u] + 2*G[-w, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -w, 0, u] - G[-w, v]*G[0, -w, 0, u] - 
   2*G[0, w]*G[0, -w, 0, v] + 2*G[0, w]*G[0, -w, -v - w, u] + 
   2*G[-w, v]*G[0, -w, -v - w, u] - 5*G[0, w]*G[0, -w, -w, u] - 
   5*G[-w, v]*G[0, -w, -w, u] + 3*G[0, w]*G[0, -w, -w, v] + 
   2*G[-v - w, u]*G[0, -w, -w, v] - 3*G[-w, u]*G[0, -w, -w, v] - 
   2*G[0, w]*G[-v - w, 0, 0, u] - 2*G[-w, v]*G[-v - w, 0, 0, u] - 
   2*G[0, w]*G[-v - w, 0, -v - w, u] - 2*G[-w, v]*G[-v - w, 0, -v - w, u] + 
   2*G[0, w]*G[-v - w, 0, -w, u] + 2*G[-w, v]*G[-v - w, 0, -w, u] - 
   2*G[0, w]*G[-v - w, -v - w, 0, u] - 2*G[-w, v]*G[-v - w, -v - w, 0, u] - 
   4*G[0, w]*G[-v - w, -v - w, -w, u] - 4*G[-w, v]*G[-v - w, -v - w, -w, u] + 
   2*G[0, w]*G[-v - w, -w, 0, u] + 2*G[-w, v]*G[-v - w, -w, 0, u] - 
   4*G[0, w]*G[-v - w, -w, -v - w, u] - 4*G[-w, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, w]*G[-v - w, -w, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   3*G[0, w]*G[-w, 0, 0, u] + 3*G[-w, v]*G[-w, 0, 0, u] - 
   2*G[-v - w, u]*G[-w, 0, 0, v] + G[-w, u]*G[-w, 0, 0, v] + 
   4*G[0, w]*G[-w, 0, -v - w, u] + 4*G[-w, v]*G[-w, 0, -v - w, u] - 
   5*G[0, w]*G[-w, 0, -w, u] - 5*G[-w, v]*G[-w, 0, -w, u] + 
   2*G[0, w]*G[-w, 0, -w, v] + 2*G[-v - w, u]*G[-w, 0, -w, v] - 
   G[0, w]*G[-w, -v - w, 0, u] - G[-w, v]*G[-w, -v - w, 0, u] - 
   8*G[0, w]*G[-w, -v - w, -v - w, u] - 8*G[-w, v]*G[-w, -v - w, -v - w, u] + 
   2*G[0, w]*G[-w, -v - w, -w, u] + 2*G[-w, v]*G[-w, -v - w, -w, u] + 
   2*G[0, w]*G[-w, -w, 0, v] - 2*G[-v - w, u]*G[-w, -w, 0, v] + 
   2*G[-w, u]*G[-w, -w, 0, v] - 2*G[0, w]*G[-w, -w, -w, u] - 
   2*G[-w, v]*G[-w, -w, -w, u] - 3*G[-w, u]*G[-w, -w, -w, v] + 
   4*G[0, 0, 0, 0, w] + 3*G[0, 0, 0, -v - w, u] + G[0, 0, 0, -w, v] - 
   G[0, 0, -v - w, 0, u] + 2*G[0, 0, -v - w, -v - w, u] - 
   G[0, 0, -w, -v - w, u] + G[0, 0, -w, -w, v] - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] + 2*G[0, -v - w, -w, -v - w, u] - 
   G[0, -w, 0, -v - w, u] - 2*G[0, -w, 0, -w, v] - G[0, -w, -v - w, 0, u] + 
   2*G[0, -w, -v - w, -v - w, u] - 2*G[0, -w, -w, 0, v] - 
   5*G[0, -w, -w, -v - w, u] + 3*G[0, -w, -w, -w, v] + 
   3*G[-v - w, 0, 0, 0, u] - 2*G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, 0, -v - w, 0, u] - 2*G[-v - w, 0, -v - w, -v - w, u] + 
   2*G[-v - w, 0, -w, -v - w, u] + 2*G[-v - w, -v - w, 0, 0, u] - 
   2*G[-v - w, -v - w, 0, -v - w, u] - 4*G[-v - w, -v - w, -w, -v - w, u] + 
   2*G[-v - w, -w, 0, -v - w, u] + 2*G[-v - w, -w, -v - w, 0, u] - 
   4*G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] - 
   G[-w, 0, 0, 0, v] + 3*G[-w, 0, 0, -v - w, u] - 2*G[-w, 0, -v - w, 0, u] + 
   4*G[-w, 0, -v - w, -v - w, u] - 5*G[-w, 0, -w, -v - w, u] + 
   2*G[-w, 0, -w, -w, v] + 3*G[-w, -v - w, 0, 0, u] - 
   G[-w, -v - w, 0, -v - w, u] + 4*G[-w, -v - w, -v - w, 0, u] - 
   8*G[-w, -v - w, -v - w, -v - w, u] + 2*G[-w, -v - w, -w, -v - w, u] - 
   2*G[-w, -w, 0, 0, v] + 2*G[-w, -w, 0, -w, v] - 2*G[-w, -w, -w, 0, v] - 
   2*G[-w, -w, -w, -v - w, u] + 
   (G[0, u]*(2*G[-w, v]*(2*Pi^2 + 9*G[0, 0, w]) - 
      G[0, w]*(Pi^2 + 12*G[0, -w, v] + 12*G[-w, 0, v] - 6*G[-w, -w, v]) + 
      6*(2*G[0, -w, 0, v] - 2*G[0, -w, -w, v] + G[-w, 0, 0, v] - 
        2*G[-w, 0, -w, v] + G[-w, -w, -w, v] - 2*Zeta[3])))/6 - 
   2*G[0, w]*Zeta[3] - 4*G[-v - w, u]*Zeta[3] + G[-w, u]*Zeta[3] - 
   4*G[-w, v]*Zeta[3] + G[0, v]*((-7*Pi^2*G[-w, u])/6 - 
     4*G[-w, u]*G[0, 0, w] + (G[-v - w, u]*(Pi^2 + 6*G[0, 0, w]))/3 + 
     G[0, w]*(-1/3*Pi^2 + 2*G[0, 0, u] + 2*G[0, -w, u] - 2*G[-v - w, 0, u] + 
       4*G[-w, 0, u] + G[-w, -w, u]) - 3*G[0, 0, 0, u] - 2*G[0, 0, 0, w] + 
     G[0, 0, -v - w, u] + G[0, 0, -w, u] - G[0, -v - w, 0, u] + 
     2*G[0, -v - w, -v - w, u] - 2*G[0, -v - w, -w, u] + G[0, -w, 0, u] - 
     3*G[0, -w, -v - w, u] + 5*G[0, -w, -w, u] + G[-v - w, 0, 0, u] - 
     2*G[-v - w, 0, -w, u] + 2*G[-v - w, -v - w, 0, u] - 
     4*G[-v - w, -v - w, -v - w, u] + 4*G[-v - w, -v - w, -w, u] - 
     2*G[-v - w, -w, 0, u] + 2*G[-v - w, -w, -v - w, u] - 
     2*G[-v - w, -w, -w, u] - 3*G[-w, 0, 0, u] - G[-w, 0, -v - w, u] + 
     5*G[-w, 0, -w, u] - G[-w, -v - w, 0, u] + 2*G[-w, -v - w, -v - w, u] - 
     2*G[-w, -v - w, -w, u] - G[-w, -w, -v - w, u] + 2*G[-w, -w, -w, u] + 
     5*Zeta[3]), (11*Pi^4)/180 - (Pi^2*G[0, w]*G[-v - w, u])/6 + 
   (Pi^2*G[0, w]*G[-w, u])/3 + (Pi^2*G[0, w]*G[-w, v])/6 + 
   (2*Pi^2*G[-v - w, u]*G[-w, v])/3 - (3*Pi^2*G[-w, u]*G[-w, v])/2 + 
   3*G[0, w]*G[-w, v]*G[0, 0, u] - 2*G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   5*G[0, w]*G[-w, u]*G[0, 0, v] - 8*G[0, 0, u]*G[0, 0, v] + 
   (Pi^2*G[0, 0, w])/2 + 7*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   8*G[-w, u]*G[-w, v]*G[0, 0, w] - 3*G[0, 0, u]*G[0, 0, w] - 
   3*G[0, 0, v]*G[0, 0, w] + (7*Pi^2*G[0, -v - w, u])/6 + 
   7*G[0, w]*G[-w, v]*G[0, -v - w, u] + (3*G[0, 0, v]*G[0, -v - w, u])/2 + 
   9*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/2 - 
   4*G[0, w]*G[-w, v]*G[0, -w, u] + 5*G[0, 0, v]*G[0, -w, u] - 
   7*G[0, 0, w]*G[0, -w, u] + (2*Pi^2*G[0, -w, v])/3 - 
   G[0, w]*G[-v - w, u]*G[0, -w, v] + 5*G[0, w]*G[-w, u]*G[0, -w, v] + 
   (13*G[0, 0, u]*G[0, -w, v])/2 + 2*G[0, 0, w]*G[0, -w, v] - 
   G[0, -v - w, u]*G[0, -w, v] + G[0, -w, u]*G[0, -w, v] + 
   (Pi^2*G[-v - w, 0, u])/2 + G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   (G[0, 0, v]*G[-v - w, 0, u])/2 + 2*G[0, 0, w]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, 0, u] + (3*Pi^2*G[-v - w, -v - w, u])/2 + 
   4*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   3*G[0, 0, v]*G[-v - w, -v - w, u] + 8*G[0, 0, w]*G[-v - w, -v - w, u] - 
   2*G[0, -w, v]*G[-v - w, -v - w, u] - (5*Pi^2*G[-v - w, -w, u])/6 + 
   4*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 5*G[0, 0, v]*G[-v - w, -w, u] - 
   G[0, 0, w]*G[-v - w, -w, u] + 3*G[0, -w, v]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, u])/6 + G[0, w]*G[-w, v]*G[-w, 0, u] + 
   (Pi^2*G[-w, 0, v])/3 - G[0, w]*G[-v - w, u]*G[-w, 0, v] + 
   3*G[0, w]*G[-w, u]*G[-w, 0, v] + (G[0, 0, u]*G[-w, 0, v])/2 + 
   2*G[0, 0, w]*G[-w, 0, v] + G[0, -v - w, u]*G[-w, 0, v] - 
   2*G[0, -w, u]*G[-w, 0, v] + 2*G[-v - w, -v - w, u]*G[-w, 0, v] - 
   2*G[-v - w, -w, u]*G[-w, 0, v] - G[-w, 0, u]*G[-w, 0, v] - 
   (3*Pi^2*G[-w, -v - w, u])/2 - G[0, w]*G[-w, v]*G[-w, -v - w, u] - 
   5*G[0, 0, v]*G[-w, -v - w, u] - 8*G[0, 0, w]*G[-w, -v - w, u] + 
   3*G[0, -w, v]*G[-w, -v - w, u] - 4*G[-w, 0, v]*G[-w, -v - w, u] + 
   2*Pi^2*G[-w, -w, u] - 8*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   10*G[0, 0, v]*G[-w, -w, u] + 4*G[0, 0, w]*G[-w, -w, u] - 
   7*G[0, -w, v]*G[-w, -w, u] + 5*G[-w, 0, v]*G[-w, -w, u] + 
   (7*Pi^2*G[-w, -w, v])/6 + 3*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 
   G[0, w]*G[-w, u]*G[-w, -w, v] + 3*G[0, 0, u]*G[-w, -w, v] + 
   3*G[0, 0, w]*G[-w, -w, v] + 7*G[0, -v - w, u]*G[-w, -w, v] - 
   4*G[0, -w, u]*G[-w, -w, v] + G[-v - w, 0, u]*G[-w, -w, v] + 
   4*G[-v - w, -v - w, u]*G[-w, -w, v] + 4*G[-v - w, -w, u]*G[-w, -w, v] + 
   G[-w, 0, u]*G[-w, -w, v] - G[-w, -v - w, u]*G[-w, -w, v] - 
   8*G[-w, -w, u]*G[-w, -w, v] + (7*G[0, w]*G[0, 0, 0, u])/2 + 
   (7*G[-w, v]*G[0, 0, 0, u])/2 + (7*G[0, w]*G[0, 0, 0, v])/2 + 
   (7*G[-v - w, u]*G[0, 0, 0, v])/2 + 6*G[-v - w, u]*G[0, 0, 0, w] - 
   6*G[-w, u]*G[0, 0, 0, w] + 3*G[0, w]*G[0, 0, -v - w, u] + 
   3*G[-w, v]*G[0, 0, -v - w, u] - 6*G[0, w]*G[0, 0, -w, u] - 
   6*G[-w, v]*G[0, 0, -w, u] - 3*G[0, w]*G[0, 0, -w, v] - 
   2*G[-v - w, u]*G[0, 0, -w, v] + 5*G[-w, u]*G[0, 0, -w, v] - 
   2*G[0, w]*G[0, -v - w, 0, u] - 2*G[-w, v]*G[0, -v - w, 0, u] + 
   2*G[0, w]*G[0, -v - w, -v - w, u] + 2*G[-w, v]*G[0, -v - w, -v - w, u] + 
   2*G[0, w]*G[0, -v - w, -w, u] + 2*G[-w, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -w, 0, u] - G[-w, v]*G[0, -w, 0, u] - 
   3*G[0, w]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, 0, v] - 
   3*G[-w, u]*G[0, -w, 0, v] - 4*G[0, w]*G[0, -w, -v - w, u] - 
   4*G[-w, v]*G[0, -w, -v - w, u] - 3*G[0, w]*G[0, -w, -w, u] - 
   3*G[-w, v]*G[0, -w, -w, u] - 3*G[0, w]*G[0, -w, -w, v] - 
   G[-v - w, u]*G[0, -w, -w, v] + 5*G[-w, u]*G[0, -w, -w, v] - 
   2*G[0, w]*G[-v - w, 0, 0, u] - 2*G[-w, v]*G[-v - w, 0, 0, u] - 
   2*G[0, w]*G[-v - w, 0, -v - w, u] - 2*G[-w, v]*G[-v - w, 0, -v - w, u] + 
   G[0, w]*G[-v - w, 0, -w, u] + G[-w, v]*G[-v - w, 0, -w, u] - 
   2*G[0, w]*G[-v - w, -v - w, 0, u] - 2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   4*G[0, w]*G[-v - w, -v - w, -w, u] + 4*G[-w, v]*G[-v - w, -v - w, -w, u] + 
   G[0, w]*G[-v - w, -w, 0, u] + G[-w, v]*G[-v - w, -w, 0, u] + 
   4*G[0, w]*G[-v - w, -w, -v - w, u] + 4*G[-w, v]*G[-v - w, -w, -v - w, u] - 
   5*G[0, w]*G[-v - w, -w, -w, u] - 5*G[-w, v]*G[-v - w, -w, -w, u] - 
   G[0, w]*G[-w, 0, 0, u] - G[-w, v]*G[-w, 0, 0, u] - 
   3*G[0, w]*G[-w, 0, 0, v] + 3*G[-v - w, u]*G[-w, 0, 0, v] - 
   5*G[-w, u]*G[-w, 0, 0, v] - G[0, w]*G[-w, 0, -w, u] - 
   G[-w, v]*G[-w, 0, -w, u] - 2*G[0, w]*G[-w, 0, -w, v] - 
   G[-v - w, u]*G[-w, 0, -w, v] + 3*G[-w, u]*G[-w, 0, -w, v] + 
   G[0, w]*G[-w, -v - w, 0, u] + G[-w, v]*G[-w, -v - w, 0, u] - 
   7*G[0, w]*G[-w, -v - w, -w, u] - 7*G[-w, v]*G[-w, -v - w, -w, u] - 
   2*G[0, w]*G[-w, -w, 0, u] - 2*G[-w, v]*G[-w, -w, 0, u] - 
   2*G[0, w]*G[-w, -w, 0, v] + 3*G[-v - w, u]*G[-w, -w, 0, v] - 
   4*G[-w, u]*G[-w, -w, 0, v] - 8*G[0, w]*G[-w, -w, -v - w, u] - 
   8*G[-w, v]*G[-w, -w, -v - w, u] + 12*G[0, w]*G[-w, -w, -w, u] + 
   12*G[-w, v]*G[-w, -w, -w, u] + 3*G[-v - w, u]*G[-w, -w, -w, v] - 
   G[-w, u]*G[-w, -w, -w, v] - 4*G[0, 0, 0, 0, u] - 4*G[0, 0, 0, 0, v] + 
   (7*G[0, 0, 0, -v - w, u])/2 + (7*G[0, 0, 0, -w, v])/2 + 
   (7*G[0, 0, -v - w, 0, u])/2 + 3*G[0, 0, -v - w, -v - w, u] + 
   (7*G[0, 0, -w, 0, v])/2 - 6*G[0, 0, -w, -v - w, u] - 
   3*G[0, 0, -w, -w, v] + (7*G[0, -v - w, 0, 0, u])/2 - 
   2*G[0, -v - w, 0, -v - w, u] + 3*G[0, -v - w, -v - w, 0, u] + 
   2*G[0, -v - w, -v - w, -v - w, u] + 2*G[0, -v - w, -w, -v - w, u] + 
   (7*G[0, -w, 0, 0, v])/2 - G[0, -w, 0, -v - w, u] - 3*G[0, -w, 0, -w, v] - 
   G[0, -w, -v - w, 0, u] - 4*G[0, -w, -v - w, -v - w, u] + 
   2*G[0, -w, -w, 0, v] - 3*G[0, -w, -w, -v - w, u] - 3*G[0, -w, -w, -w, v] + 
   (7*G[-v - w, 0, 0, 0, u])/2 - 2*G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, 0, -v - w, 0, u] - 2*G[-v - w, 0, -v - w, -v - w, u] + 
   G[-v - w, 0, -w, -v - w, u] + 3*G[-v - w, -v - w, 0, 0, u] - 
   2*G[-v - w, -v - w, 0, -v - w, u] + 2*G[-v - w, -v - w, -v - w, 0, u] + 
   4*G[-v - w, -v - w, -w, -v - w, u] + G[-v - w, -w, 0, -v - w, u] + 
   G[-v - w, -w, -v - w, 0, u] + 4*G[-v - w, -w, -v - w, -v - w, u] - 
   5*G[-v - w, -w, -w, -v - w, u] + (7*G[-w, 0, 0, 0, v])/2 - 
   G[-w, 0, 0, -v - w, u] - 3*G[-w, 0, 0, -w, v] + G[-w, 0, -w, 0, v] - 
   G[-w, 0, -w, -v - w, u] - 2*G[-w, 0, -w, -w, v] - G[-w, -v - w, 0, 0, u] + 
   G[-w, -v - w, 0, -v - w, u] - 7*G[-w, -v - w, -w, -v - w, u] + 
   2*G[-w, -w, 0, 0, v] - 2*G[-w, -w, 0, -v - w, u] - 2*G[-w, -w, 0, -w, v] - 
   2*G[-w, -w, -v - w, 0, u] - 8*G[-w, -w, -v - w, -v - w, u] + 
   G[-w, -w, -w, 0, v] + 12*G[-w, -w, -w, -v - w, u] - 
   (G[0, v]*(G[0, w]*(Pi^2 - 39*G[0, 0, u] + 6*G[0, -v - w, u] - 
        6*G[0, -w, u] + 6*G[-v - w, 0, u] + 12*G[-v - w, -v - w, u] - 
        18*G[-v - w, -w, u] - 18*G[-w, -v - w, u] + 42*G[-w, -w, u]) - 
      3*(-2*G[-w, u]*(Pi^2 + 3*G[0, 0, w]) + G[-v - w, u]*
         (Pi^2 + 4*G[0, 0, w]) - 14*G[0, 0, 0, u] + 4*G[0, 0, 0, w] + 
        G[0, 0, -v - w, u] + 12*G[0, 0, -w, u] + G[0, -v - w, 0, u] + 
        2*G[0, -v - w, -v - w, u] - 4*G[0, -v - w, -w, u] + 
        2*G[0, -w, 0, u] - 4*G[0, -w, -v - w, u] + 6*G[0, -w, -w, u] + 
        G[-v - w, 0, 0, u] - 2*G[-v - w, 0, -w, u] + 
        2*G[-v - w, -v - w, 0, u] + 4*G[-v - w, -v - w, -v - w, u] - 
        8*G[-v - w, -v - w, -w, u] - 2*G[-v - w, -w, 0, u] - 
        4*G[-v - w, -w, -v - w, u] + 10*G[-v - w, -w, -w, u] + 
        2*G[-w, 0, 0, u] - 2*G[-w, 0, -v - w, u] + 2*G[-w, 0, -w, u] - 
        2*G[-w, -v - w, 0, u] - 8*G[-w, -v - w, -v - w, u] + 
        14*G[-w, -v - w, -w, u] + 4*G[-w, -w, 0, u] + 
        10*G[-w, -w, -v - w, u] - 24*G[-w, -w, -w, u] - 20*Zeta[3])))/6 + 
   10*G[0, w]*Zeta[3] - 2*G[-v - w, u]*Zeta[3] + 5*G[-w, u]*Zeta[3] + 
   3*G[-w, v]*Zeta[3] - (G[0, u]*(G[0, v]*(Pi^2 + 30*G[0, 0, w]) + 
      G[0, w]*(Pi^2 - 39*G[0, 0, v] + 6*G[-w, 0, v] + 18*G[-w, -w, v]) + 
      3*(G[-w, v]*(Pi^2 + 2*G[0, 0, w]) + 14*G[0, 0, 0, v] - 
        4*G[0, 0, 0, w] - 13*G[0, 0, -w, v] - 3*G[0, -w, 0, v] - 
        3*G[-w, 0, 0, v] + 2*G[-w, 0, -w, v] - 2*G[-w, -w, 0, v] + 
        6*G[-w, -w, -w, v] + 20*Zeta[3])))/6, 
  (31*Pi^4)/360 - G[0, w]*G[-w, v]*G[0, 0, u] + G[0, 0, u]*G[0, 0, v] + 
   (2*Pi^2*G[0, 0, w])/3 - G[0, 0, u]*G[0, 0, w] - G[0, 0, v]*G[0, 0, w] - 
   (Pi^2*G[0, -v - w, u])/2 + G[0, v]*G[0, w]*G[0, -v - w, u] - 
   G[0, w]*G[-w, v]*G[0, -v - w, u] - G[0, 0, v]*G[0, -v - w, u] - 
   2*G[0, 0, w]*G[0, -v - w, u] + (Pi^2*G[0, -w, u])/6 - 
   G[0, v]*G[0, w]*G[0, -w, u] + G[0, 0, v]*G[0, -w, u] + 
   G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/3 - G[0, 0, w]*G[0, -w, v] + 
   G[0, -v - w, u]*G[0, -w, v] - G[0, -w, u]*G[0, -w, v] + 
   (Pi^2*G[-w, 0, u])/6 - G[0, w]*G[-w, v]*G[-w, 0, u] + 
   (Pi^2*G[-w, 0, v])/6 + G[-w, 0, u]*G[-w, 0, v] + 
   (Pi^2*G[-w, -v - w, u])/2 - G[0, v]*G[0, w]*G[-w, -v - w, u] + 
   G[0, w]*G[-w, v]*G[-w, -v - w, u] + G[0, 0, v]*G[-w, -v - w, u] + 
   2*G[0, 0, w]*G[-w, -v - w, u] - G[0, -w, v]*G[-w, -v - w, u] - 
   (2*Pi^2*G[-w, -w, u])/3 + 3*G[0, v]*G[0, w]*G[-w, -w, u] - 
   2*G[0, 0, v]*G[-w, -w, u] - 4*G[0, 0, w]*G[-w, -w, u] + 
   3*G[0, -w, v]*G[-w, -w, u] - G[-w, 0, v]*G[-w, -w, u] - 
   (Pi^2*G[-w, -w, v])/6 - G[0, 0, u]*G[-w, -w, v] - 
   2*G[0, 0, w]*G[-w, -w, v] - G[0, -v - w, u]*G[-w, -w, v] - 
   G[-w, 0, u]*G[-w, -w, v] + G[-w, -v - w, u]*G[-w, -w, v] - 
   G[0, v]*G[0, -v - w, 0, u] + G[0, w]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + G[0, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] + 
   G[0, v]*G[0, -w, 0, u] - G[0, w]*G[0, -w, 0, u] - 
   G[-w, v]*G[0, -w, 0, u] - G[0, v]*G[0, -w, -w, u] + 
   G[0, w]*G[0, -w, -w, u] + G[-w, v]*G[0, -w, -w, u] - 
   G[0, v]*G[-w, 0, 0, u] + G[0, w]*G[-w, 0, 0, u] + 
   G[-w, v]*G[-w, 0, 0, u] + G[0, w]*G[-w, 0, 0, v] + 
   G[0, v]*G[-w, 0, -v - w, u] - G[0, v]*G[-w, 0, -w, u] + 
   G[0, w]*G[-w, 0, -w, u] + G[-w, v]*G[-w, 0, -w, u] + 
   G[0, w]*G[-w, 0, -w, v] + G[0, v]*G[-w, -v - w, 0, u] - 
   G[0, w]*G[-w, -v - w, 0, u] - G[-w, v]*G[-w, -v - w, 0, u] - 
   G[0, v]*G[-w, -v - w, -w, u] + G[0, w]*G[-w, -v - w, -w, u] + 
   G[-w, v]*G[-w, -v - w, -w, u] - 2*G[0, v]*G[-w, -w, 0, u] + 
   2*G[0, w]*G[-w, -w, 0, u] + 2*G[-w, v]*G[-w, -w, 0, u] + 
   G[0, w]*G[-w, -w, 0, v] - G[0, v]*G[-w, -w, -v - w, u] + 
   4*G[0, v]*G[-w, -w, -w, u] - 4*G[0, w]*G[-w, -w, -w, u] - 
   4*G[-w, v]*G[-w, -w, -w, u] - 3*G[0, w]*G[-w, -w, -w, v] + 
   6*G[0, 0, 0, 0, w] - G[0, 0, -v - w, 0, u] - G[0, 0, -w, 0, v] - 
   G[0, -v - w, 0, 0, u] + G[0, -v - w, 0, -v - w, u] - 
   G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, 0, v] - G[0, -w, 0, -v - w, u] - 
   G[0, -w, -v - w, 0, u] - G[0, -w, -w, 0, v] + G[0, -w, -w, -v - w, u] + 
   G[-w, 0, 0, -v - w, u] + G[-w, 0, 0, -w, v] + G[-w, 0, -w, -v - w, u] + 
   G[-w, 0, -w, -w, v] + G[-w, -v - w, 0, 0, u] - 
   G[-w, -v - w, 0, -v - w, u] + G[-w, -v - w, -w, -v - w, u] + 
   G[-w, -w, 0, 0, v] + 2*G[-w, -w, 0, -v - w, u] + G[-w, -w, 0, -w, v] + 
   2*G[-w, -w, -v - w, 0, u] + 2*G[-w, -w, -w, 0, v] - 
   4*G[-w, -w, -w, -v - w, u] - 3*G[-w, -w, -w, -w, v] + G[0, v]*Zeta[3] - 
   G[-w, v]*Zeta[3] + G[0, u]*(-1/6*(Pi^2*G[0, v]) + G[-w, v]*G[0, 0, w] + 
     2*G[0, w]*G[-w, -w, v] - G[-w, 0, 0, v] - G[-w, -w, 0, v] + 
     2*G[-w, -w, -w, v] + Zeta[3]) + 
   (G[-w, u]*(G[-w, v]*(Pi^2 + 4*G[0, 0, w]) - 
      2*(-(G[0, v]*G[0, 0, w]) + G[0, w]*(G[0, 0, v] + G[0, -w, v] + 
          G[-w, 0, v] - G[-w, -w, v]) + G[0, 0, -w, v] - G[0, -w, 0, v] + 
        G[0, -w, -w, v] - G[-w, 0, 0, v] + G[-w, 0, -w, v] - 
        G[-w, -w, -w, v] + Zeta[3])))/2, 
  -1/12*Pi^4 + (Pi^2*G[0, w]*G[-v - w, u])/2 - (Pi^2*G[0, w]*G[-w, u])/6 + 
   (Pi^2*G[0, w]*G[-w, v])/3 + (2*Pi^2*G[-v - w, u]*G[-w, v])/3 + 
   (3*Pi^2*G[-w, u]*G[-w, v])/2 - (Pi^2*G[0, 0, u])/3 - 
   2*G[0, w]*G[-w, v]*G[0, 0, u] - (2*Pi^2*G[0, 0, v])/3 - 
   4*G[0, w]*G[-w, u]*G[0, 0, v] + 5*G[0, 0, u]*G[0, 0, v] + 
   (Pi^2*G[0, 0, w])/6 - 9*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   7*G[-w, u]*G[-w, v]*G[0, 0, w] - 2*G[0, 0, v]*G[0, 0, w] - 
   (7*Pi^2*G[0, -v - w, u])/6 - 5*G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   (5*G[0, 0, v]*G[0, -v - w, u])/2 - 8*G[0, 0, w]*G[0, -v - w, u] + 
   (2*Pi^2*G[0, -w, u])/3 + 4*G[0, 0, w]*G[0, -w, u] - 
   (7*Pi^2*G[0, -w, v])/6 - G[0, w]*G[-v - w, u]*G[0, -w, v] - 
   4*G[0, w]*G[-w, u]*G[0, -w, v] - (5*G[0, 0, u]*G[0, -w, v])/2 - 
   3*G[0, 0, w]*G[0, -w, v] + 2*G[0, -v - w, u]*G[0, -w, v] - 
   2*G[0, -w, u]*G[0, -w, v] - (Pi^2*G[-v - w, 0, u])/2 - 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] - (G[0, 0, v]*G[-v - w, 0, u])/2 - 
   2*G[0, 0, w]*G[-v - w, 0, u] + G[0, -w, v]*G[-v - w, 0, u] - 
   (Pi^2*G[-v - w, -v - w, u])/6 - 12*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   G[0, 0, v]*G[-v - w, -v - w, u] - 10*G[0, 0, w]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-v - w, -w, u])/6 + 2*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   G[0, 0, v]*G[-v - w, -w, u] + G[0, 0, w]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, u])/3 - 2*G[0, w]*G[-w, v]*G[-w, 0, u] + 
   (Pi^2*G[-w, 0, v])/6 - G[0, w]*G[-v - w, u]*G[-w, 0, v] - 
   3*G[0, w]*G[-w, u]*G[-w, 0, v] - (G[0, 0, u]*G[-w, 0, v])/2 - 
   G[0, 0, w]*G[-w, 0, v] - G[0, -v - w, u]*G[-w, 0, v] + 
   2*G[0, -w, u]*G[-w, 0, v] + 2*G[-v - w, -v - w, u]*G[-w, 0, v] - 
   G[-v - w, -w, u]*G[-w, 0, v] + 2*G[-w, 0, u]*G[-w, 0, v] + 
   (3*Pi^2*G[-w, -v - w, u])/2 + 2*G[0, w]*G[-w, v]*G[-w, -v - w, u] + 
   4*G[0, 0, v]*G[-w, -v - w, u] + 7*G[0, 0, w]*G[-w, -v - w, u] - 
   3*G[0, -w, v]*G[-w, -v - w, u] + 2*G[-w, 0, v]*G[-w, -v - w, u] - 
   2*Pi^2*G[-w, -w, u] + 4*G[0, w]*G[-w, v]*G[-w, -w, u] - 
   8*G[0, 0, v]*G[-w, -w, u] - 8*G[0, 0, w]*G[-w, -w, u] + 
   8*G[0, -w, v]*G[-w, -w, u] - 4*G[-w, 0, v]*G[-w, -w, u] + 
   (Pi^2*G[-w, -w, v])/6 - 11*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   2*G[0, w]*G[-w, u]*G[-w, -w, v] - 2*G[0, 0, u]*G[-w, -w, v] - 
   10*G[0, 0, w]*G[-w, -w, v] - 5*G[0, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - 12*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   2*G[-v - w, -w, u]*G[-w, -w, v] - 2*G[-w, 0, u]*G[-w, -w, v] + 
   2*G[-w, -v - w, u]*G[-w, -w, v] + 4*G[-w, -w, u]*G[-w, -w, v] - 
   (7*G[0, w]*G[0, 0, 0, u])/2 - (7*G[-w, v]*G[0, 0, 0, u])/2 + 
   (G[0, w]*G[0, 0, 0, v])/2 + (G[-v - w, u]*G[0, 0, 0, v])/2 - 
   8*G[-v - w, u]*G[0, 0, 0, w] + 3*G[-w, u]*G[0, 0, 0, w] - 
   5*G[-w, v]*G[0, 0, 0, w] - 3*G[0, w]*G[0, 0, -v - w, u] - 
   3*G[-w, v]*G[0, 0, -v - w, u] + 2*G[0, w]*G[0, 0, -w, u] + 
   2*G[-w, v]*G[0, 0, -w, u] + 3*G[0, w]*G[0, 0, -w, v] - 
   4*G[-w, u]*G[0, 0, -w, v] + 2*G[0, w]*G[0, -v - w, 0, u] + 
   2*G[-w, v]*G[0, -v - w, 0, u] - 2*G[0, w]*G[0, -v - w, -v - w, u] - 
   2*G[-w, v]*G[0, -v - w, -v - w, u] - 3*G[0, w]*G[0, -v - w, -w, u] - 
   3*G[-w, v]*G[0, -v - w, -w, u] + 3*G[0, w]*G[0, -w, 0, v] + 
   3*G[-w, u]*G[0, -w, 0, v] + 4*G[0, w]*G[0, -w, -w, u] + 
   4*G[-w, v]*G[0, -w, -w, u] + 3*G[0, w]*G[0, -w, -w, v] - 
   G[-v - w, u]*G[0, -w, -w, v] - 4*G[-w, u]*G[0, -w, -w, v] + 
   2*G[0, w]*G[-v - w, 0, 0, u] + 2*G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[0, w]*G[-v - w, 0, -v - w, u] + 2*G[-w, v]*G[-v - w, 0, -v - w, u] - 
   G[0, w]*G[-v - w, 0, -w, u] - G[-w, v]*G[-v - w, 0, -w, u] + 
   2*G[0, w]*G[-v - w, -v - w, 0, u] + 2*G[-w, v]*G[-v - w, -v - w, 0, u] - 
   8*G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   8*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 
   2*G[0, w]*G[-v - w, -v - w, -w, u] + 2*G[-w, v]*G[-v - w, -v - w, -w, u] - 
   G[0, w]*G[-v - w, -w, 0, u] - G[-w, v]*G[-v - w, -w, 0, u] + 
   2*G[0, w]*G[-v - w, -w, -v - w, u] + 2*G[-w, v]*G[-v - w, -w, -v - w, u] - 
   G[0, w]*G[-v - w, -w, -w, u] - G[-w, v]*G[-v - w, -w, -w, u] + 
   2*G[0, w]*G[-w, 0, 0, u] + 2*G[-w, v]*G[-w, 0, 0, u] + 
   2*G[0, w]*G[-w, 0, 0, v] + G[-v - w, u]*G[-w, 0, 0, v] + 
   4*G[-w, u]*G[-w, 0, 0, v] + 2*G[0, w]*G[-w, 0, -w, u] + 
   2*G[-w, v]*G[-w, 0, -w, u] + G[0, w]*G[-w, 0, -w, v] - 
   G[-v - w, u]*G[-w, 0, -w, v] - 3*G[-w, u]*G[-w, 0, -w, v] - 
   2*G[0, w]*G[-w, -v - w, 0, u] - 2*G[-w, v]*G[-w, -v - w, 0, u] + 
   5*G[0, w]*G[-w, -v - w, -w, u] + 5*G[-w, v]*G[-w, -v - w, -w, u] + 
   4*G[0, w]*G[-w, -w, 0, u] + 4*G[-w, v]*G[-w, -w, 0, u] + 
   G[0, w]*G[-w, -w, 0, v] + G[-v - w, u]*G[-w, -w, 0, v] + 
   2*G[-w, u]*G[-w, -w, 0, v] + 4*G[0, w]*G[-w, -w, -v - w, u] + 
   4*G[-w, v]*G[-w, -w, -v - w, u] - 12*G[0, w]*G[-w, -w, -w, u] - 
   12*G[-w, v]*G[-w, -w, -w, u] - 14*G[0, w]*G[-w, -w, -w, v] - 
   11*G[-v - w, u]*G[-w, -w, -w, v] + 2*G[-w, u]*G[-w, -w, -w, v] + 
   13*G[0, 0, 0, 0, u] + 3*G[0, 0, 0, 0, v] - 2*G[0, 0, 0, 0, w] - 
   (7*G[0, 0, 0, -v - w, u])/2 + G[0, 0, 0, -w, v]/2 - 
   (5*G[0, 0, -v - w, 0, u])/2 - 3*G[0, 0, -v - w, -v - w, u] - 
   (9*G[0, 0, -w, 0, v])/2 + 2*G[0, 0, -w, -v - w, u] + 
   3*G[0, 0, -w, -w, v] - (5*G[0, -v - w, 0, 0, u])/2 + 
   2*G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -v - w, 0, u] - 
   2*G[0, -v - w, -v - w, -v - w, u] - 3*G[0, -v - w, -w, -v - w, u] - 
   (9*G[0, -w, 0, 0, v])/2 + 3*G[0, -w, 0, -w, v] - 3*G[0, -w, -w, 0, v] + 
   4*G[0, -w, -w, -v - w, u] + 3*G[0, -w, -w, -w, v] - 
   (7*G[-v - w, 0, 0, 0, u])/2 + 2*G[-v - w, 0, 0, -v - w, u] - 
   G[-v - w, 0, -v - w, 0, u] + 2*G[-v - w, 0, -v - w, -v - w, u] - 
   G[-v - w, 0, -w, -v - w, u] - 3*G[-v - w, -v - w, 0, 0, u] + 
   2*G[-v - w, -v - w, 0, -v - w, u] - 2*G[-v - w, -v - w, -v - w, 0, u] - 
   8*G[-v - w, -v - w, -v - w, -v - w, u] + 
   2*G[-v - w, -v - w, -w, -v - w, u] - G[-v - w, -w, 0, -v - w, u] - 
   G[-v - w, -w, -v - w, 0, u] + 2*G[-v - w, -w, -v - w, -v - w, u] - 
   G[-v - w, -w, -w, -v - w, u] + G[-w, 0, 0, 0, v]/2 + 
   2*G[-w, 0, 0, -v - w, u] + 2*G[-w, 0, 0, -w, v] + 
   2*G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v] + 
   2*G[-w, -v - w, 0, 0, u] - 2*G[-w, -v - w, 0, -v - w, u] + 
   5*G[-w, -v - w, -w, -v - w, u] + 3*G[-w, -w, 0, 0, v] + 
   4*G[-w, -w, 0, -v - w, u] + G[-w, -w, 0, -w, v] + 
   4*G[-w, -w, -v - w, 0, u] + 4*G[-w, -w, -v - w, -v - w, u] + 
   5*G[-w, -w, -w, 0, v] - 12*G[-w, -w, -w, -v - w, u] - 
   14*G[-w, -w, -w, -w, v] - (50*G[0, w]*Zeta[3])/3 - 
   (26*G[-v - w, u]*Zeta[3])/3 - 4*G[-w, u]*Zeta[3] - 
   (38*G[-w, v]*Zeta[3])/3 + (G[0, u]*(-3*G[0, v]*(Pi^2 - 2*G[0, 0, w]) + 
      6*G[-w, v]*G[0, 0, w] + G[0, w]*(2*Pi^2 - 15*G[0, 0, v] + 
        6*G[-w, 0, v] + 24*G[-w, -w, v]) + 18*G[0, 0, 0, v] + 
      6*G[0, 0, 0, w] - 15*G[0, 0, -w, v] - 9*G[0, -w, 0, v] - 
      15*G[-w, 0, 0, v] + 6*G[-w, 0, -w, v] - 12*G[-w, -w, 0, v] + 
      24*G[-w, -w, -w, v] + 146*Zeta[3]))/6 + 
   (G[0, v]*(-(G[-v - w, u]*(Pi^2 + 6*G[0, 0, w])) + 
      G[0, w]*(-15*G[0, 0, u] + 2*(2*Pi^2 + 6*G[0, -v - w, u] - 
          6*G[0, -w, u] + 3*G[-v - w, 0, u] - 9*G[-w, -v - w, u] + 
          24*G[-w, -w, u])) + 3*(G[-w, u]*(Pi^2 + 6*G[0, 0, w]) + 
        6*G[0, 0, 0, u] + 4*G[0, 0, 0, w] - G[0, 0, -v - w, u] - 
        4*G[0, 0, -w, u] - 3*G[0, -v - w, 0, u] - 2*G[0, -v - w, -v - w, u] + 
        6*G[0, -v - w, -w, u] + 4*G[0, -w, -v - w, u] - 8*G[0, -w, -w, u] - 
        G[-v - w, 0, 0, u] + 2*G[-v - w, 0, -w, u] - 
        2*G[-v - w, -v - w, 0, u] + 4*G[-v - w, -v - w, -v - w, u] - 
        4*G[-v - w, -v - w, -w, u] + 2*G[-v - w, -w, 0, u] - 
        2*G[-v - w, -w, -v - w, u] + 2*G[-v - w, -w, -w, u] - 
        4*G[-w, 0, 0, u] + 4*G[-w, 0, -v - w, u] - 4*G[-w, 0, -w, u] + 
        4*G[-w, -v - w, 0, u] + 4*G[-w, -v - w, -v - w, u] - 
        10*G[-w, -v - w, -w, u] - 8*G[-w, -w, 0, u] - 
        8*G[-w, -w, -v - w, u] + 24*G[-w, -w, -w, u] + 18*Zeta[3])))/6, 
  (-2*(2*Pi^4 + 15*Pi^2*G[-v - w, u]*G[-w, v] + 15*Pi^2*G[0, 0, w] + 
     90*G[0, 0, u]*G[0, 0, w] - 15*Pi^2*G[0, -v - w, u] - 
     15*Pi^2*G[-v - w, 0, u] + 15*Pi^2*G[-v - w, -v - w, u] + 
     15*Pi^2*G[-w, -w, v] + 90*G[0, 0, u]*G[-w, -w, v] + 
     90*G[-w, v]*G[0, 0, -v - w, u] + 90*G[-w, v]*G[0, -v - w, 0, u] + 
     90*G[-w, v]*G[-v - w, 0, 0, u] + 90*G[0, 0, 0, 0, u] + 
     90*G[0, 0, -v - w, -v - w, u] + 90*G[0, -v - w, 0, -v - w, u] + 
     90*G[0, -v - w, -v - w, 0, u] + 90*G[-v - w, 0, 0, -v - w, u] + 
     90*G[-v - w, 0, -v - w, 0, u] + 90*G[-v - w, -v - w, 0, 0, u] + 
     15*G[0, w]*(Pi^2*G[-v - w, u] + G[-w, v]*(Pi^2 + 6*G[0, 0, u]) + 
       6*(G[0, 0, -v - w, u] + G[0, -v - w, 0, u] + G[-v - w, 0, 0, u] - 
         Zeta[3])) - 15*G[0, u]*(Pi^2*G[0, w] + Pi^2*G[-w, v] - 6*Zeta[3]) - 
     90*G[-v - w, u]*Zeta[3] - 90*G[-w, v]*Zeta[3]))/45, 
  -1/360*Pi^4 + (Pi^2*G[0, w]*G[-v - w, u])/2 - (Pi^2*G[0, w]*G[-w, v])/6 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/2 - (Pi^2*G[0, 0, u])/2 - 
   (Pi^2*G[0, 0, v])/6 - G[0, 0, u]*G[0, 0, v] + 
   G[-v - w, u]*G[-w, v]*G[0, 0, w] - G[0, 0, u]*G[0, 0, w] - 
   G[0, 0, v]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/6 - 
   G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/3 - 
   G[0, w]*G[-w, v]*G[0, -w, u] + G[0, 0, v]*G[0, -w, u] - 
   3*G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/6 + 
   2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 3*G[0, 0, w]*G[0, -w, v] + 
   G[0, -w, u]*G[0, -w, v] - (Pi^2*G[-v - w, 0, u])/6 - 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] - G[0, -w, v]*G[-v - w, 0, u] + 
   (Pi^2*G[-v - w, -v - w, u])/6 - G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   G[0, 0, v]*G[-v - w, -v - w, u] - G[0, -w, v]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-v - w, -w, u])/3 + G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   G[0, 0, v]*G[-v - w, -w, u] + 3*G[0, 0, w]*G[-v - w, -w, u] - 
   G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, v])/2 - 
   G[0, 0, u]*G[-w, 0, v] - G[0, 0, w]*G[-w, 0, v] - 
   G[0, -v - w, u]*G[-w, 0, v] - G[0, -w, u]*G[-w, 0, v] + 
   G[-v - w, -w, u]*G[-w, 0, v] - (Pi^2*G[-w, -w, v])/2 - 
   5*G[0, 0, w]*G[-w, -w, v] - G[0, -w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[-v - w, -w, u]*G[-w, -w, v] + G[0, w]*G[0, 0, 0, u] + 
   G[-w, v]*G[0, 0, 0, u] - 2*G[-w, v]*G[0, 0, 0, w] + 
   G[0, w]*G[0, 0, -v - w, u] + G[-w, v]*G[0, 0, -v - w, u] - 
   G[0, w]*G[0, 0, -w, u] - G[-w, v]*G[0, 0, -w, u] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] + 
   G[0, w]*G[0, -v - w, -v - w, u] + G[-w, v]*G[0, -v - w, -v - w, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] + 
   G[0, w]*G[0, -w, 0, u] + G[-w, v]*G[0, -w, 0, u] - 
   2*G[0, w]*G[0, -w, 0, v] - G[-v - w, u]*G[0, -w, 0, v] - 
   G[0, w]*G[0, -w, -v - w, u] - G[-w, v]*G[0, -w, -v - w, u] - 
   2*G[0, w]*G[0, -w, -w, u] - 2*G[-w, v]*G[0, -w, -w, u] + 
   2*G[0, w]*G[0, -w, -w, v] + 2*G[-v - w, u]*G[0, -w, -w, v] + 
   G[0, w]*G[-v - w, 0, -w, u] + G[-w, v]*G[-v - w, 0, -w, u] + 
   G[0, w]*G[-v - w, -v - w, -w, u] + G[-w, v]*G[-v - w, -v - w, -w, u] - 
   G[0, w]*G[-v - w, -w, 0, u] - G[-w, v]*G[-v - w, -w, 0, u] + 
   G[0, w]*G[-v - w, -w, -v - w, u] + G[-w, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, w]*G[-v - w, -w, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   G[-v - w, u]*G[-w, 0, 0, v] + 2*G[0, w]*G[-w, 0, -w, v] + 
   G[-v - w, u]*G[-w, -w, 0, v] - 8*G[0, w]*G[-w, -w, -w, v] - 
   2*G[0, 0, 0, 0, w] + G[0, 0, 0, -v - w, u] + G[0, 0, -v - w, -v - w, u] - 
   G[0, 0, -w, 0, v] - G[0, 0, -w, -v - w, u] + G[0, -v - w, 0, -v - w, u] + 
   G[0, -v - w, -v - w, -v - w, u] - G[0, -v - w, -w, -v - w, u] - 
   G[0, -w, 0, 0, v] + G[0, -w, 0, -v - w, u] - 2*G[0, -w, 0, -w, v] + 
   G[0, -w, -v - w, 0, u] - G[0, -w, -v - w, -v - w, u] - 
   G[0, -w, -w, 0, v] - 2*G[0, -w, -w, -v - w, u] + 2*G[0, -w, -w, -w, v] - 
   G[-v - w, 0, 0, 0, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -w, -v - w, u] - G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, -v - w, 0, u] + G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, 0, -v - w, u] - G[-v - w, -w, -v - w, 0, u] + 
   G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] - 
   3*G[-w, 0, -w, 0, v] + 2*G[-w, 0, -w, -w, v] + G[-w, -w, 0, 0, v] + 
   3*G[-w, -w, -w, 0, v] - 8*G[-w, -w, -w, -w, v] + 
   (G[0, u]*(3*Pi^2*G[0, v] + Pi^2*G[-w, v] + 
      G[0, w]*(Pi^2 + 6*G[0, 0, v] - 6*G[0, -w, v] + 6*G[-w, 0, v] + 
        6*G[-w, -w, v]) + 6*G[0, 0, 0, w] + 6*G[0, 0, -w, v] + 
      12*G[0, -w, 0, v] - 6*G[0, -w, -w, v] + 6*G[-w, 0, -w, v] + 
      6*G[-w, -w, -w, v] - 6*Zeta[3]))/6 + 5*G[0, w]*Zeta[3] + 
   3*G[-v - w, u]*Zeta[3] + G[-w, v]*Zeta[3] - 
   (G[0, v]*(G[-v - w, u]*(Pi^2 - 6*G[0, 0, w]) + 
      3*G[0, w]*(Pi^2 - 2*G[0, -w, u] + 2*G[-v - w, 0, u] + 
        2*G[-v - w, -v - w, u] + 2*G[-v - w, -w, u]) + 
      6*(G[0, 0, -v - w, u] - G[0, 0, -w, u] + G[0, -v - w, -v - w, u] - 
        G[0, -v - w, -w, u] + G[0, -w, 0, u] + G[0, -w, -v - w, u] - 
        2*G[0, -w, -w, u] - G[-v - w, 0, 0, u] + G[-v - w, 0, -w, u] - 
        G[-v - w, -v - w, 0, u] + G[-v - w, -v - w, -w, u] - 
        G[-v - w, -w, 0, u] - G[-v - w, -w, -v - w, u] + 
        2*G[-v - w, -w, -w, u] + 5*Zeta[3])))/6, 
  -1/360*Pi^4 + (Pi^2*G[0, w]*G[-v - w, u])/2 - (2*Pi^2*G[0, w]*G[-w, u])/3 + 
   (Pi^2*G[0, w]*G[-w, v])/2 + (Pi^2*G[-v - w, u]*G[-w, v])/2 + 
   (Pi^2*G[-w, u]*G[-w, v])/3 - (Pi^2*G[0, 0, u])/6 - (Pi^2*G[0, 0, v])/2 - 
   G[0, 0, u]*G[0, 0, v] + 3*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   2*G[-w, u]*G[-w, v]*G[0, 0, w] - G[0, 0, u]*G[0, 0, w] - 
   G[0, 0, v]*G[0, 0, w] + (Pi^2*G[0, -v - w, u])/6 + 
   G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, v]*G[0, -v - w, u] + 
   4*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/3 + 
   G[0, w]*G[-w, v]*G[0, -w, u] - G[0, 0, v]*G[0, -w, u] - 
   G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/2 + 
   G[0, w]*G[-v - w, u]*G[0, -w, v] - 2*G[0, w]*G[-w, u]*G[0, -w, v] + 
   G[0, 0, u]*G[0, -w, v] - 4*G[0, 0, w]*G[0, -w, v] - 
   2*G[0, -v - w, u]*G[0, -w, v] + G[0, -w, u]*G[0, -w, v] - 
   (Pi^2*G[-v - w, 0, u])/6 - 2*G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   G[0, 0, v]*G[-v - w, 0, u] + G[0, 0, w]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, 0, u] + (Pi^2*G[-v - w, -v - w, u])/6 + 
   G[0, w]*G[-w, v]*G[-v - w, -v - w, u] - G[0, 0, v]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-v - w, -w, u])/3 - G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   G[0, 0, v]*G[-v - w, -w, u] + G[0, 0, w]*G[-v - w, -w, u] - 
   G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, u])/3 - 
   2*G[0, 0, v]*G[-w, 0, u] - 2*G[0, 0, w]*G[-w, 0, u] + 
   2*G[0, -w, v]*G[-w, 0, u] - (Pi^2*G[-w, 0, v])/6 - 
   G[0, w]*G[-v - w, u]*G[-w, 0, v] - 2*G[0, w]*G[-w, u]*G[-w, 0, v] + 
   G[0, -v - w, u]*G[-w, 0, v] - G[0, -w, u]*G[-w, 0, v] + 
   2*G[-v - w, 0, u]*G[-w, 0, v] - G[-v - w, -v - w, u]*G[-w, 0, v] + 
   G[-v - w, -w, u]*G[-w, 0, v] + (Pi^2*G[-w, -v - w, u])/3 + 
   2*G[0, 0, w]*G[-w, -v - w, u] - 2*G[0, -w, v]*G[-w, -v - w, u] - 
   (4*Pi^2*G[-w, -w, u])/3 - 8*G[0, 0, w]*G[-w, -w, u] + 
   4*G[0, -w, v]*G[-w, -w, u] - 4*G[-w, 0, v]*G[-w, -w, u] + 
   (Pi^2*G[-w, -w, v])/2 + 4*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   3*G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] + 
   G[0, -w, u]*G[-w, -w, v] - 2*G[-v - w, 0, u]*G[-w, -w, v] + 
   G[-v - w, -v - w, u]*G[-w, -w, v] - G[-v - w, -w, u]*G[-w, -w, v] + 
   G[0, w]*G[0, 0, 0, v] - G[-v - w, u]*G[0, 0, 0, v] + 
   2*G[-w, u]*G[0, 0, 0, v] - 2*G[-w, u]*G[0, 0, 0, w] + 
   G[0, w]*G[0, 0, -v - w, u] + G[-w, v]*G[0, 0, -v - w, u] - 
   G[0, w]*G[0, 0, -w, u] - G[-w, v]*G[0, 0, -w, u] - 
   G[0, w]*G[0, -v - w, 0, u] - G[-w, v]*G[0, -v - w, 0, u] + 
   3*G[0, w]*G[0, -v - w, -w, u] + 3*G[-w, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -w, 0, u] - G[-w, v]*G[0, -w, 0, u] + 
   2*G[0, w]*G[0, -w, 0, v] - G[-v - w, u]*G[0, -w, 0, v] + 
   2*G[-w, u]*G[0, -w, 0, v] + G[0, w]*G[0, -w, -v - w, u] + 
   G[-w, v]*G[0, -w, -v - w, u] - 2*G[0, w]*G[0, -w, -w, u] - 
   2*G[-w, v]*G[0, -w, -w, u] - 3*G[0, w]*G[0, -w, -w, v] + 
   G[-v - w, u]*G[0, -w, -w, v] - 2*G[-w, u]*G[0, -w, -w, v] - 
   G[0, w]*G[-v - w, 0, -v - w, u] - G[-w, v]*G[-v - w, 0, -v - w, u] + 
   3*G[0, w]*G[-v - w, 0, -w, u] + 3*G[-w, v]*G[-v - w, 0, -w, u] - 
   G[0, w]*G[-v - w, -v - w, 0, u] - G[-w, v]*G[-v - w, -v - w, 0, u] - 
   G[0, w]*G[-v - w, -v - w, -w, u] - G[-w, v]*G[-v - w, -v - w, -w, u] + 
   G[0, w]*G[-v - w, -w, 0, u] + G[-w, v]*G[-v - w, -w, 0, u] - 
   G[0, w]*G[-v - w, -w, -v - w, u] - G[-w, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, w]*G[-v - w, -w, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] - 
   G[-v - w, u]*G[-w, 0, 0, v] + 2*G[0, w]*G[-w, 0, -v - w, u] + 
   2*G[-w, v]*G[-w, 0, -v - w, u] - 2*G[0, w]*G[-w, 0, -w, u] - 
   2*G[-w, v]*G[-w, 0, -w, u] + G[0, w]*G[-w, 0, -w, v] - 
   G[-v - w, u]*G[-w, 0, -w, v] - 2*G[-w, u]*G[-w, 0, -w, v] - 
   2*G[0, w]*G[-w, -v - w, -v - w, u] - 2*G[-w, v]*G[-w, -v - w, -v - w, u] + 
   2*G[0, w]*G[-w, -v - w, -w, u] + 2*G[-w, v]*G[-w, -v - w, -w, u] - 
   G[0, w]*G[-w, -w, 0, v] - 2*G[-v - w, u]*G[-w, -w, 0, v] - 
   8*G[0, w]*G[-w, -w, -w, u] - 8*G[-w, v]*G[-w, -w, -w, u] + 
   4*G[0, w]*G[-w, -w, -w, v] + 4*G[-v - w, u]*G[-w, -w, -w, v] - 
   2*G[0, 0, 0, 0, w] + G[0, 0, 0, -w, v] - G[0, 0, -v - w, 0, u] + 
   G[0, 0, -v - w, -v - w, u] - G[0, 0, -w, -v - w, u] - 
   G[0, -v - w, 0, 0, u] - G[0, -v - w, 0, -v - w, u] + 
   3*G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, -v - w, u] + 
   2*G[0, -w, 0, -w, v] - G[0, -w, -v - w, 0, u] + 
   G[0, -w, -v - w, -v - w, u] + G[0, -w, -w, 0, v] - 
   2*G[0, -w, -w, -v - w, u] - 3*G[0, -w, -w, -w, v] - 
   G[-v - w, 0, -v - w, 0, u] - G[-v - w, 0, -v - w, -v - w, u] + 
   3*G[-v - w, 0, -w, -v - w, u] + G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, 0, -v - w, u] - G[-v - w, -v - w, -w, -v - w, u] + 
   G[-v - w, -w, 0, -v - w, u] + G[-v - w, -w, -v - w, 0, u] - 
   G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] - 
   G[-w, 0, 0, 0, v] - 2*G[-w, 0, -v - w, 0, u] + 
   2*G[-w, 0, -v - w, -v - w, u] - G[-w, 0, -w, 0, v] - 
   2*G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v] + 
   2*G[-w, -v - w, -v - w, 0, u] - 2*G[-w, -v - w, -v - w, -v - w, u] + 
   2*G[-w, -v - w, -w, -v - w, u] - G[-w, -w, 0, 0, v] - 
   G[-w, -w, 0, -w, v] - 2*G[-w, -w, -w, 0, v] - 8*G[-w, -w, -w, -v - w, u] + 
   4*G[-w, -w, -w, -w, v] + (G[0, u]*(3*Pi^2*G[0, v] - Pi^2*G[-w, v] + 
      6*G[-w, v]*G[0, 0, w] - 3*G[0, w]*(Pi^2 - 2*G[0, -w, v] + 
        2*G[-w, 0, v] + 4*G[-w, -w, v]) - 6*G[0, -w, 0, v] + 
      6*G[0, -w, -w, v] + 6*G[-w, 0, 0, v] - 6*G[-w, 0, -w, v] + 
      12*G[-w, -w, 0, v] - 12*G[-w, -w, -w, v] - 30*Zeta[3]))/6 + 
   G[0, v]*(-1/6*(Pi^2*G[-v - w, u]) + (Pi^2*G[-w, u])/3 + 
     G[0, w]*(Pi^2/6 + G[0, 0, u] - 2*G[0, -v - w, u] + G[0, -w, u] - 
       G[-v - w, 0, u] - G[-v - w, -w, u] + 2*G[-w, 0, u] - 
       2*G[-w, -v - w, u] + 4*G[-w, -w, u]) + G[0, 0, 0, w] + 
     G[0, 0, -w, u] + G[0, -v - w, 0, u] + G[0, -v - w, -v - w, u] - 
     3*G[0, -v - w, -w, u] + G[0, -w, 0, u] - G[0, -w, -v - w, u] + 
     2*G[0, -w, -w, u] + 2*G[-v - w, 0, -v - w, u] - 3*G[-v - w, 0, -w, u] + 
     G[-v - w, -v - w, 0, u] - G[-v - w, -v - w, -v - w, u] + 
     G[-v - w, -v - w, -w, u] - G[-v - w, -w, 0, u] + 
     G[-v - w, -w, -v - w, u] - 2*G[-v - w, -w, -w, u] + 2*G[-w, 0, -w, u] - 
     2*G[-w, -v - w, -w, u] - 4*G[-w, -w, -v - w, u] + 8*G[-w, -w, -w, u] - 
     Zeta[3]) + 5*G[0, w]*Zeta[3] + 3*G[-v - w, u]*Zeta[3] - 
   2*G[-w, u]*Zeta[3] + 3*G[-w, v]*Zeta[3], 
  (-2*Pi^4)/45 + (Pi^2*G[0, u]*G[-w, v])/6 - (Pi^2*G[-v - w, u]*G[-w, v])/3 + 
   (4*Pi^2*G[-w, u]*G[-w, v])/3 + (Pi^2*G[0, 0, u])/2 - (Pi^2*G[0, 0, v])/6 + 
   4*G[0, 0, u]*G[0, 0, v] - (Pi^2*G[0, 0, w])/6 + 
   G[0, u]*G[-w, v]*G[0, 0, w] + 6*G[-w, u]*G[-w, v]*G[0, 0, w] + 
   4*G[0, 0, u]*G[0, 0, w] + (Pi^2*G[0, -v - w, u])/6 + 
   G[0, 0, v]*G[0, -v - w, u] + G[0, 0, w]*G[0, -v - w, u] + 
   (Pi^2*G[0, -w, u])/2 - 4*G[0, 0, v]*G[0, -w, u] + 
   4*G[0, 0, w]*G[0, -w, u] - Pi^2*G[0, -w, v] - 4*G[0, 0, u]*G[0, -w, v] - 
   4*G[0, 0, w]*G[0, -w, v] - G[0, -v - w, u]*G[0, -w, v] + 
   (Pi^2*G[-v - w, 0, u])/6 + G[0, 0, v]*G[-v - w, 0, u] + 
   G[0, 0, w]*G[-v - w, 0, u] - G[0, -w, v]*G[-v - w, 0, u] - 
   (Pi^2*G[-v - w, -v - w, u])/3 + (Pi^2*G[-v - w, -w, u])/3 + 
   2*G[0, 0, w]*G[-v - w, -w, u] - G[0, -w, v]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, u])/3 + (Pi^2*G[-w, 0, v])/6 + 2*G[0, 0, u]*G[-w, 0, v] + 
   3*G[0, -w, u]*G[-w, 0, v] + G[-v - w, -w, u]*G[-w, 0, v] + 
   2*G[-w, 0, u]*G[-w, 0, v] + (4*Pi^2*G[-w, -v - w, u])/3 + 
   4*G[0, 0, v]*G[-w, -v - w, u] + 6*G[0, 0, w]*G[-w, -v - w, u] - 
   3*G[0, -w, v]*G[-w, -v - w, u] + G[-w, 0, v]*G[-w, -v - w, u] - 
   2*Pi^2*G[-w, -w, u] - 8*G[0, 0, v]*G[-w, -w, u] - 
   10*G[0, 0, w]*G[-w, -w, u] + 9*G[0, -w, v]*G[-w, -w, u] - 
   3*G[-w, 0, v]*G[-w, -w, u] - (Pi^2*G[-w, -w, v])/3 - 
   2*G[0, 0, u]*G[-w, -w, v] + G[0, -w, u]*G[-w, -w, v] - 
   2*G[-w, 0, u]*G[-w, -w, v] + 2*G[-w, -v - w, u]*G[-w, -w, v] + 
   2*G[-w, -w, u]*G[-w, -w, v] - 3*G[-w, v]*G[0, 0, 0, u] + 
   3*G[0, u]*G[0, 0, 0, v] - 3*G[0, u]*G[0, 0, 0, w] - 
   2*G[-w, v]*G[0, 0, -v - w, u] + 6*G[-w, v]*G[0, 0, -w, u] - 
   3*G[0, u]*G[0, 0, -w, v] - 4*G[-w, u]*G[0, 0, -w, v] - 
   2*G[-w, v]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, -w, u] + 
   2*G[-w, v]*G[0, -w, 0, u] - 3*G[0, u]*G[0, -w, 0, v] - 
   G[-v - w, u]*G[0, -w, 0, v] + 3*G[-w, u]*G[0, -w, 0, v] + 
   G[-w, v]*G[0, -w, -v - w, u] + 3*G[-w, v]*G[0, -w, -w, u] + 
   3*G[0, u]*G[0, -w, -w, v] + G[-v - w, u]*G[0, -w, -w, v] - 
   3*G[-w, u]*G[0, -w, -w, v] - 2*G[-w, v]*G[-v - w, 0, 0, u] + 
   G[-w, v]*G[-v - w, 0, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   2*G[-w, v]*G[-w, 0, 0, u] + G[0, u]*G[-w, 0, 0, v] + 
   4*G[-w, u]*G[-w, 0, 0, v] + 2*G[-w, v]*G[-w, 0, -w, u] - 
   G[0, u]*G[-w, 0, -w, v] - 3*G[-w, u]*G[-w, 0, -w, v] - 
   2*G[-w, v]*G[-w, -v - w, 0, u] + 4*G[-w, v]*G[-w, -v - w, -w, u] + 
   4*G[-w, v]*G[-w, -w, 0, u] + G[-w, u]*G[-w, -w, 0, v] + 
   2*G[-w, v]*G[-w, -w, -v - w, u] - 12*G[-w, v]*G[-w, -w, -w, u] + 
   2*G[-w, u]*G[-w, -w, -w, v] - 8*G[0, 0, 0, 0, u] - 
   3*G[0, 0, 0, -v - w, u] - 3*G[0, 0, -v - w, 0, u] - 
   2*G[0, 0, -v - w, -v - w, u] - 4*G[0, 0, -w, 0, v] + 
   6*G[0, 0, -w, -v - w, u] + 4*G[0, 0, -w, -w, v] - 
   3*G[0, -v - w, 0, 0, u] - 2*G[0, -v - w, 0, -v - w, u] - 
   2*G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -w, -v - w, u] - 
   4*G[0, -w, 0, 0, v] + 2*G[0, -w, 0, -v - w, u] + 4*G[0, -w, 0, -w, v] + 
   2*G[0, -w, -v - w, 0, u] + G[0, -w, -v - w, -v - w, u] + 
   G[0, -w, -w, 0, v] + 3*G[0, -w, -w, -v - w, u] - G[0, -w, -w, -w, v] - 
   3*G[-v - w, 0, 0, 0, u] - 2*G[-v - w, 0, 0, -v - w, u] - 
   2*G[-v - w, 0, -v - w, 0, u] + G[-v - w, 0, -w, -v - w, u] - 
   2*G[-v - w, -v - w, 0, 0, u] + 2*G[-v - w, -w, -w, -v - w, u] + 
   2*G[-w, 0, 0, -v - w, u] - G[-w, 0, -w, 0, v] + 
   2*G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v] + 
   2*G[-w, -v - w, 0, 0, u] - 2*G[-w, -v - w, 0, -v - w, u] + 
   4*G[-w, -v - w, -w, -v - w, u] + 4*G[-w, -w, 0, -v - w, u] + 
   4*G[-w, -w, -v - w, 0, u] + 2*G[-w, -w, -v - w, -v - w, u] - 
   12*G[-w, -w, -w, -v - w, u] + G[0, w]*(-1/6*(Pi^2*G[-w, v]) - 
     2*G[-w, v]*G[0, 0, u] - 3*G[0, u]*G[0, 0, v] + G[-w, v]*G[0, -w, u] + 
     3*G[0, u]*G[0, -w, v] + G[-v - w, u]*(-1/6*Pi^2 + G[0, -w, v]) - 
     2*G[-w, v]*G[-w, 0, u] - G[0, u]*G[-w, 0, v] + 
     2*G[-w, v]*G[-w, -v - w, u] + 2*G[-w, v]*G[-w, -w, u] - 
     (G[-w, u]*(Pi^2 + 12*G[0, 0, v] + 9*G[0, -w, v] + 9*G[-w, 0, v] - 
        6*G[-w, -w, v]))/3 - 3*G[0, 0, 0, u] - 2*G[0, 0, -v - w, u] + 
     6*G[0, 0, -w, u] + 4*G[0, 0, -w, v] - 2*G[0, -v - w, 0, u] + 
     G[0, -v - w, -w, u] + 2*G[0, -w, 0, u] + 4*G[0, -w, 0, v] + 
     G[0, -w, -v - w, u] + 3*G[0, -w, -w, u] - G[0, -w, -w, v] - 
     2*G[-v - w, 0, 0, u] + G[-v - w, 0, -w, u] + 2*G[-v - w, -w, -w, u] + 
     2*G[-w, 0, 0, u] + 2*G[-w, 0, -w, u] + G[-w, 0, -w, v] - 
     2*G[-w, -v - w, 0, u] + 4*G[-w, -v - w, -w, u] + 4*G[-w, -w, 0, u] + 
     2*G[-w, -w, -v - w, u] - 12*G[-w, -w, -w, u] - Zeta[3]) - 
   2*G[0, u]*Zeta[3] + G[-v - w, u]*Zeta[3] - 4*G[-w, u]*Zeta[3] + 
   G[-w, v]*Zeta[3] + (G[0, v]*(Pi^2*G[-v - w, u] + 
      3*G[-w, u]*(Pi^2 + 8*G[0, 0, w]) + G[0, w]*(Pi^2 - 24*G[0, 0, u] - 
        6*G[0, -v - w, u] - 6*G[-v - w, 0, u] - 6*G[-v - w, -w, u] - 
        18*G[-w, -v - w, u] + 54*G[-w, -w, u]) + 
      6*(3*G[0, u]*G[0, 0, w] + 3*G[0, 0, 0, u] + 2*G[0, 0, -v - w, u] - 
        6*G[0, 0, -w, u] + 2*G[0, -v - w, 0, u] - G[0, -v - w, -w, u] - 
        2*G[0, -w, 0, u] + 3*G[0, -w, -v - w, u] - 3*G[0, -w, -w, u] + 
        2*G[-v - w, 0, 0, u] - G[-v - w, 0, -w, u] + G[-v - w, -w, -v - w, 
         u] - 2*G[-v - w, -w, -w, u] - 2*G[-w, 0, 0, u] + 
        2*G[-w, 0, -v - w, u] - 2*G[-w, 0, -w, u] + 2*G[-w, -v - w, 0, u] + 
        G[-w, -v - w, -v - w, u] - 4*G[-w, -v - w, -w, u] - 
        4*G[-w, -w, 0, u] - 3*G[-w, -w, -v - w, u] + 12*G[-w, -w, -w, u] + 
        Zeta[3])))/6, (-2*Pi^4)/45 - (Pi^2*G[0, w]*G[-v - w, u])/6 - 
   (Pi^2*G[0, w]*G[-w, v])/2 - (Pi^2*G[0, 0, u])/6 - 
   4*G[0, w]*G[-w, v]*G[0, 0, u] + (Pi^2*G[0, 0, v])/2 - 
   2*G[0, w]*G[-v - w, u]*G[0, 0, v] + 4*G[0, 0, u]*G[0, 0, v] - 
   (Pi^2*G[0, 0, w])/6 + 2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   4*G[0, 0, v]*G[0, 0, w] - (5*Pi^2*G[0, -v - w, u])/6 - 
   3*G[0, w]*G[-w, v]*G[0, -v - w, u] - 4*G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[0, -w, u])/6 + G[0, w]*G[-w, v]*G[0, -w, u] - 
   4*G[0, 0, v]*G[0, -w, u] + (2*Pi^2*G[0, -w, v])/3 + 
   G[0, w]*G[-v - w, u]*G[0, -w, v] - 3*G[0, 0, u]*G[0, -w, v] + 
   5*G[0, 0, w]*G[0, -w, v] + G[0, -v - w, u]*G[0, -w, v] + 
   2*G[0, -w, u]*G[0, -w, v] + (Pi^2*G[-v - w, 0, u])/6 - 
   G[0, w]*G[-w, v]*G[-v - w, 0, u] + 2*G[0, 0, v]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/3 - 
   2*G[0, 0, v]*G[-v - w, -v - w, u] + (Pi^2*G[-w, 0, v])/2 + 
   G[0, 0, u]*G[-w, 0, v] + G[0, 0, w]*G[-w, 0, v] + 
   G[0, -w, u]*G[-w, 0, v] - (2*Pi^2*G[-w, -w, v])/3 + 
   2*G[0, w]*G[-v - w, u]*G[-w, -w, v] - 4*G[0, 0, u]*G[-w, -w, v] - 
   2*G[0, 0, w]*G[-w, -w, v] - 3*G[0, -v - w, u]*G[-w, -w, v] + 
   G[0, -w, u]*G[-w, -w, v] - G[-v - w, 0, u]*G[-w, -w, v] - 
   3*G[0, w]*G[0, 0, 0, v] - 3*G[-v - w, u]*G[0, 0, 0, v] + 
   4*G[0, w]*G[0, 0, -w, u] + 4*G[-w, v]*G[0, 0, -w, u] + 
   4*G[0, w]*G[0, 0, -w, v] - 2*G[-v - w, u]*G[0, 0, -w, v] + 
   2*G[0, w]*G[0, -v - w, 0, u] + 2*G[-w, v]*G[0, -v - w, 0, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] + 
   2*G[0, w]*G[0, -w, 0, u] + 2*G[-w, v]*G[0, -w, 0, u] - 
   2*G[-v - w, u]*G[0, -w, 0, v] + G[0, w]*G[0, -w, -v - w, u] + 
   G[-w, v]*G[0, -w, -v - w, u] - G[0, w]*G[0, -w, -w, u] - 
   G[-w, v]*G[0, -w, -w, u] + 5*G[0, w]*G[0, -w, -w, v] + 
   G[-v - w, u]*G[0, -w, -w, v] + G[0, w]*G[-v - w, 0, -w, u] + 
   G[-w, v]*G[-v - w, 0, -w, u] - 2*G[-v - w, u]*G[-w, 0, 0, v] + 
   3*G[0, w]*G[-w, 0, -w, v] + 2*G[0, w]*G[-w, -w, 0, v] - 
   4*G[0, w]*G[-w, -w, -w, v] + 2*G[-v - w, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, v] - 3*G[0, 0, 0, -w, v] - 4*G[0, 0, -v - w, 0, u] - 
   3*G[0, 0, -w, 0, v] + 4*G[0, 0, -w, -v - w, u] + 4*G[0, 0, -w, -w, v] - 
   4*G[0, -v - w, 0, 0, u] + 2*G[0, -v - w, 0, -v - w, u] - 
   G[0, -v - w, -v - w, 0, u] - G[0, -v - w, -w, -v - w, u] - 
   3*G[0, -w, 0, 0, v] + 2*G[0, -w, 0, -v - w, u] + 
   2*G[0, -w, -v - w, 0, u] + G[0, -w, -v - w, -v - w, u] - 
   G[0, -w, -w, -v - w, u] + 5*G[0, -w, -w, -w, v] - 
   G[-v - w, 0, -v - w, 0, u] + G[-v - w, 0, -w, -v - w, u] - 
   3*G[-w, 0, 0, 0, v] - 2*G[-w, 0, -w, 0, v] + 3*G[-w, 0, -w, -w, v] + 
   2*G[-w, -w, 0, -w, v] + 4*G[-w, -w, -w, 0, v] - 4*G[-w, -w, -w, -w, v] - 
   G[0, w]*Zeta[3] + G[-v - w, u]*Zeta[3] - 3*G[-w, v]*Zeta[3] + 
   (G[0, u]*(4*G[-w, v]*(Pi^2 + 6*G[0, 0, w]) + 
      G[0, w]*(Pi^2 - 24*G[0, 0, v] - 6*G[0, -w, v] - 6*G[-w, 0, v] + 
        30*G[-w, -w, v]) + 6*(3*G[0, v]*G[0, 0, w] + 3*G[0, 0, 0, v] - 
        4*G[0, 0, -w, v] - G[0, -w, -w, v] - G[-w, 0, -w, v] - 
        2*G[-w, -w, 0, v] + 5*G[-w, -w, -w, v] + Zeta[3])))/6 + 
   (G[0, v]*(G[-v - w, u]*(Pi^2 + 6*G[0, 0, w]) - 
      6*(G[0, w]*(3*G[0, 0, u] - G[0, -v - w, u] - 2*G[0, -w, u] + 
          G[-v - w, 0, u]) - 3*G[0, 0, 0, u] + 3*G[0, 0, 0, w] - 
        G[0, 0, -v - w, u] + 4*G[0, 0, -w, u] + G[0, -v - w, 0, u] - 
        G[0, -v - w, -w, u] + 2*G[0, -w, 0, u] - G[0, -w, -v - w, u] - 
        G[0, -w, -w, u] - G[-v - w, 0, 0, u] + G[-v - w, 0, -w, u] + 
        2*Zeta[3])))/6, (11*Pi^4)/180 - (Pi^2*G[0, w]*G[-v - w, u])/3 + 
   (2*Pi^2*G[0, w]*G[-w, u])/3 + (Pi^2*G[0, w]*G[-w, v])/3 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/3 - (7*Pi^2*G[-w, u]*G[-w, v])/6 + 
   2*G[0, w]*G[-w, v]*G[0, 0, u] - 3*G[0, w]*G[-v - w, u]*G[0, 0, v] + 
   5*G[0, w]*G[-w, u]*G[0, 0, v] - 8*G[0, 0, u]*G[0, 0, v] + 
   (5*Pi^2*G[0, 0, w])/6 + 3*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   6*G[-w, u]*G[-w, v]*G[0, 0, w] - 4*G[0, 0, u]*G[0, 0, w] - 
   4*G[0, 0, v]*G[0, 0, w] + Pi^2*G[0, -v - w, u] + 
   (11*G[0, w]*G[-w, v]*G[0, -v - w, u])/2 + (5*G[0, 0, v]*G[0, -v - w, u])/
    2 + (17*G[0, 0, w]*G[0, -v - w, u])/2 - (Pi^2*G[0, -w, u])/2 - 
   2*G[0, w]*G[-w, v]*G[0, -w, u] + 5*G[0, 0, v]*G[0, -w, u] - 
   5*G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/2 + 
   (G[0, w]*G[-v - w, u]*G[0, -w, v])/2 + 3*G[0, w]*G[-w, u]*G[0, -w, v] + 
   (15*G[0, 0, u]*G[0, -w, v])/2 + (7*G[0, 0, w]*G[0, -w, v])/2 - 
   2*G[0, -v - w, u]*G[0, -w, v] + (Pi^2*G[-v - w, 0, u])/3 + 
   (3*G[0, w]*G[-w, v]*G[-v - w, 0, u])/2 + (3*G[0, 0, v]*G[-v - w, 0, u])/
    2 + (7*G[0, 0, w]*G[-v - w, 0, u])/2 - 2*G[0, -w, v]*G[-v - w, 0, u] + 
   (5*Pi^2*G[-v - w, -v - w, u])/6 + 2*G[0, w]*G[-w, v]*
    G[-v - w, -v - w, u] + 2*G[0, 0, v]*G[-v - w, -v - w, u] + 
   4*G[0, 0, w]*G[-v - w, -v - w, u] - (3*G[0, -w, v]*G[-v - w, -v - w, u])/
    2 - (Pi^2*G[-v - w, -w, u])/2 + 2*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   5*G[0, 0, v]*G[-v - w, -w, u] - G[0, 0, w]*G[-v - w, -w, u] + 
   3*G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, u])/6 + 
   G[0, w]*G[-w, v]*G[-w, 0, u] + (Pi^2*G[-w, 0, v])/6 - 
   (G[0, w]*G[-v - w, u]*G[-w, 0, v])/2 + 3*G[0, w]*G[-w, u]*G[-w, 0, v] + 
   (3*G[0, 0, u]*G[-w, 0, v])/2 + (7*G[0, 0, w]*G[-w, 0, v])/2 + 
   G[0, -v - w, u]*G[-w, 0, v] - 3*G[0, -w, u]*G[-w, 0, v] + 
   (G[-v - w, -v - w, u]*G[-w, 0, v])/2 - G[-w, 0, u]*G[-w, 0, v] - 
   (7*Pi^2*G[-w, -v - w, u])/6 - G[0, w]*G[-w, v]*G[-w, -v - w, u] - 
   5*G[0, 0, v]*G[-w, -v - w, u] - 6*G[0, 0, w]*G[-w, -v - w, u] + 
   3*G[0, -w, v]*G[-w, -v - w, u] - 2*G[-w, 0, v]*G[-w, -v - w, u] + 
   2*Pi^2*G[-w, -w, u] - 4*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   10*G[0, 0, v]*G[-w, -w, u] + 8*G[0, 0, w]*G[-w, -w, u] - 
   9*G[0, -w, v]*G[-w, -w, u] + 3*G[-w, 0, v]*G[-w, -w, u] + 
   (7*Pi^2*G[-w, -w, v])/6 + G[0, w]*G[-v - w, u]*G[-w, -w, v] - 
   G[0, w]*G[-w, u]*G[-w, -w, v] + 2*G[0, 0, u]*G[-w, -w, v] + 
   5*G[0, 0, w]*G[-w, -w, v] + (11*G[0, -v - w, u]*G[-w, -w, v])/2 - 
   2*G[0, -w, u]*G[-w, -w, v] + (3*G[-v - w, 0, u]*G[-w, -w, v])/2 + 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] + 2*G[-v - w, -w, u]*G[-w, -w, v] + 
   G[-w, 0, u]*G[-w, -w, v] - G[-w, -v - w, u]*G[-w, -w, v] - 
   4*G[-w, -w, u]*G[-w, -w, v] + (7*G[0, w]*G[0, 0, 0, u])/2 + 
   (7*G[-w, v]*G[0, 0, 0, u])/2 + (7*G[0, w]*G[0, 0, 0, v])/2 + 
   (7*G[-v - w, u]*G[0, 0, 0, v])/2 + 2*G[0, w]*G[0, 0, -v - w, u] + 
   2*G[-w, v]*G[0, 0, -v - w, u] - 6*G[0, w]*G[0, 0, -w, u] - 
   6*G[-w, v]*G[0, 0, -w, u] - 4*G[0, w]*G[0, 0, -w, v] - 
   3*G[-v - w, u]*G[0, 0, -w, v] + 5*G[-w, u]*G[0, 0, -w, v] - 
   3*G[0, w]*G[0, -v - w, 0, u] - 3*G[-w, v]*G[0, -v - w, 0, u] + 
   (G[0, w]*G[0, -v - w, -v - w, u])/2 + (G[-w, v]*G[0, -v - w, -v - w, u])/
    2 + 3*G[0, w]*G[0, -v - w, -w, u] + 3*G[-w, v]*G[0, -v - w, -w, u] - 
   G[0, w]*G[0, -w, 0, u] - G[-w, v]*G[0, -w, 0, u] - 
   4*G[0, w]*G[0, -w, 0, v] - 3*G[-w, u]*G[0, -w, 0, v] - 
   2*G[0, w]*G[0, -w, -v - w, u] - 2*G[-w, v]*G[0, -w, -v - w, u] - 
   3*G[0, w]*G[0, -w, -w, u] - 3*G[-w, v]*G[0, -w, -w, u] - 
   (3*G[0, w]*G[0, -w, -w, v])/2 + (G[-v - w, u]*G[0, -w, -w, v])/2 + 
   3*G[-w, u]*G[0, -w, -w, v] - 3*G[0, w]*G[-v - w, 0, 0, u] - 
   3*G[-w, v]*G[-v - w, 0, 0, u] - (3*G[0, w]*G[-v - w, 0, -v - w, u])/2 - 
   (3*G[-w, v]*G[-v - w, 0, -v - w, u])/2 + 2*G[0, w]*G[-v - w, 0, -w, u] + 
   2*G[-w, v]*G[-v - w, 0, -w, u] - (3*G[0, w]*G[-v - w, -v - w, 0, u])/2 - 
   (3*G[-w, v]*G[-v - w, -v - w, 0, u])/2 + 
   2*G[0, w]*G[-v - w, -v - w, -w, u] + 2*G[-w, v]*G[-v - w, -v - w, -w, u] + 
   G[0, w]*G[-v - w, -w, 0, u] + G[-w, v]*G[-v - w, -w, 0, u] + 
   2*G[0, w]*G[-v - w, -w, -v - w, u] + 2*G[-w, v]*G[-v - w, -w, -v - w, u] - 
   3*G[0, w]*G[-v - w, -w, -w, u] - 3*G[-w, v]*G[-v - w, -w, -w, u] - 
   G[0, w]*G[-w, 0, 0, u] - G[-w, v]*G[-w, 0, 0, u] - 
   4*G[0, w]*G[-w, 0, 0, v] + 2*G[-v - w, u]*G[-w, 0, 0, v] - 
   5*G[-w, u]*G[-w, 0, 0, v] - G[0, w]*G[-w, 0, -w, u] - 
   G[-w, v]*G[-w, 0, -w, u] - (G[0, w]*G[-w, 0, -w, v])/2 - 
   (G[-v - w, u]*G[-w, 0, -w, v])/2 + 3*G[-w, u]*G[-w, 0, -w, v] + 
   G[0, w]*G[-w, -v - w, 0, u] + G[-w, v]*G[-w, -v - w, 0, u] - 
   5*G[0, w]*G[-w, -v - w, -w, u] - 5*G[-w, v]*G[-w, -v - w, -w, u] - 
   2*G[0, w]*G[-w, -w, 0, u] - 2*G[-w, v]*G[-w, -w, 0, u] - 
   (3*G[0, w]*G[-w, -w, 0, v])/2 + (3*G[-v - w, u]*G[-w, -w, 0, v])/2 - 
   2*G[-w, u]*G[-w, -w, 0, v] - 4*G[0, w]*G[-w, -w, -v - w, u] - 
   4*G[-w, v]*G[-w, -w, -v - w, u] + 12*G[0, w]*G[-w, -w, -w, u] + 
   12*G[-w, v]*G[-w, -w, -w, u] + 4*G[0, w]*G[-w, -w, -w, v] + 
   G[-v - w, u]*G[-w, -w, -w, v] - G[-w, u]*G[-w, -w, -w, v] - 
   4*G[0, 0, 0, 0, u] - 4*G[0, 0, 0, 0, v] + (7*G[0, 0, 0, -v - w, u])/2 + 
   (7*G[0, 0, 0, -w, v])/2 + (7*G[0, 0, -v - w, 0, u])/2 + 
   2*G[0, 0, -v - w, -v - w, u] + (7*G[0, 0, -w, 0, v])/2 - 
   6*G[0, 0, -w, -v - w, u] - 4*G[0, 0, -w, -w, v] + 
   (7*G[0, -v - w, 0, 0, u])/2 - 3*G[0, -v - w, 0, -v - w, u] + 
   2*G[0, -v - w, -v - w, 0, u] + G[0, -v - w, -v - w, -v - w, u]/2 + 
   3*G[0, -v - w, -w, -v - w, u] + (7*G[0, -w, 0, 0, v])/2 - 
   G[0, -w, 0, -v - w, u] - 4*G[0, -w, 0, -w, v] - G[0, -w, -v - w, 0, u] - 
   2*G[0, -w, -v - w, -v - w, u] + G[0, -w, -w, 0, v] - 
   3*G[0, -w, -w, -v - w, u] - (3*G[0, -w, -w, -w, v])/2 + 
   (7*G[-v - w, 0, 0, 0, u])/2 - 3*G[-v - w, 0, 0, -v - w, u] - 
   (3*G[-v - w, 0, -v - w, -v - w, u])/2 + 2*G[-v - w, 0, -w, -v - w, u] + 
   2*G[-v - w, -v - w, 0, 0, u] - (3*G[-v - w, -v - w, 0, -v - w, u])/2 + 
   G[-v - w, -v - w, -v - w, 0, u]/2 + 2*G[-v - w, -v - w, -w, -v - w, u] + 
   G[-v - w, -w, 0, -v - w, u] + G[-v - w, -w, -v - w, 0, u] + 
   2*G[-v - w, -w, -v - w, -v - w, u] - 3*G[-v - w, -w, -w, -v - w, u] + 
   (7*G[-w, 0, 0, 0, v])/2 - G[-w, 0, 0, -v - w, u] - 4*G[-w, 0, 0, -w, v] - 
   G[-w, 0, -w, -v - w, u] - G[-w, 0, -w, -w, v]/2 - G[-w, -v - w, 0, 0, u] + 
   G[-w, -v - w, 0, -v - w, u] - 5*G[-w, -v - w, -w, -v - w, u] + 
   G[-w, -w, 0, 0, v] - 2*G[-w, -w, 0, -v - w, u] - 
   (3*G[-w, -w, 0, -w, v])/2 - 2*G[-w, -w, -v - w, 0, u] - 
   4*G[-w, -w, -v - w, -v - w, u] - G[-w, -w, -w, 0, v]/2 + 
   12*G[-w, -w, -w, -v - w, u] + 4*G[-w, -w, -w, -w, v] + 9*G[0, w]*Zeta[3] - 
   3*G[-v - w, u]*Zeta[3] + 5*G[-w, u]*Zeta[3] + 2*G[-w, v]*Zeta[3] - 
   (G[0, u]*(4*Pi^2*G[-w, v] + 9*G[-w, v]*G[0, 0, w] + 
      G[0, v]*(Pi^2 + 42*G[0, 0, w]) + G[0, w]*(2*Pi^2 - 45*G[0, 0, v] + 
        12*G[0, -w, v] + 12*G[-w, 0, v] + 27*G[-w, -w, v]) + 
      42*G[0, 0, 0, v] - 21*G[0, 0, 0, w] - 45*G[0, 0, -w, v] - 
      15*G[0, -w, 0, v] + 12*G[0, -w, -w, v] - 15*G[-w, 0, 0, v] + 
      12*G[-w, 0, -w, v] - 6*G[-w, -w, 0, v] + 27*G[-w, -w, -w, v] + 
      60*Zeta[3]))/6 + (G[0, v]*(G[-v - w, u]*(2*Pi^2 + 21*G[0, 0, w]) - 
      G[0, w]*(2*Pi^2 - 45*G[0, 0, u] + 12*G[0, -v - w, u] + 
        12*G[-v - w, 0, u] + 9*G[-v - w, -v - w, u] - 18*G[-v - w, -w, u] - 
        18*G[-w, -v - w, u] + 54*G[-w, -w, u]) - 
      3*(2*G[-w, u]*(Pi^2 + 5*G[0, 0, w]) + 14*G[0, 0, 0, u] - 
        7*G[0, 0, 0, w] - 3*G[0, 0, -v - w, u] - 12*G[0, 0, -w, u] - 
        3*G[0, -v - w, 0, u] - 2*G[0, -v - w, -v - w, u] + 
        6*G[0, -v - w, -w, u] - 2*G[0, -w, 0, u] + 6*G[0, -w, -v - w, u] - 
        6*G[0, -w, -w, u] - 3*G[-v - w, 0, 0, u] + 4*G[-v - w, 0, -w, u] - 
        2*G[-v - w, -v - w, 0, u] - G[-v - w, -v - w, -v - w, u] + 
        4*G[-v - w, -v - w, -w, u] + 2*G[-v - w, -w, 0, u] - 
        6*G[-v - w, -w, -w, u] - 2*G[-w, 0, 0, u] + 2*G[-w, 0, -v - w, u] - 
        2*G[-w, 0, -w, u] + 2*G[-w, -v - w, 0, u] + 
        4*G[-w, -v - w, -v - w, u] - 10*G[-w, -v - w, -w, u] - 
        4*G[-w, -w, 0, u] - 6*G[-w, -w, -v - w, u] + 24*G[-w, -w, -w, u] + 
        20*Zeta[3])))/6, (Pi^2*G[0, u]*G[-w, v])/6 + 
   (Pi^2*G[-v, u]*G[-w, v])/3 - (Pi^2*G[-v - w, u]*G[-w, v])/6 + 
   G[0, u]*G[-w, v]*G[0, 0, w] + 4*G[-v, u]*G[-w, v]*G[0, 0, w] - 
   G[-v - w, u]*G[-w, v]*G[0, 0, w] + G[0, 0, v]*G[0, -v - w, u] - 
   (Pi^2*G[0, -w, u])/6 - G[0, 0, v]*G[0, -w, u] - G[0, 0, w]*G[0, -w, u] + 
   (Pi^2*G[0, -w, v])/6 + 3*G[0, 0, w]*G[0, -w, v] + 
   G[0, -w, u]*G[0, -w, v] + (Pi^2*G[-v, -v - w, u])/3 + 
   4*G[0, 0, w]*G[-v, -v - w, u] - 2*G[0, -w, v]*G[-v, -v - w, u] + 
   (Pi^2*G[-v - w, 0, u])/6 + G[0, 0, v]*G[-v - w, 0, u] + 
   G[0, 0, w]*G[-v - w, 0, u] - G[0, -w, v]*G[-v - w, 0, u] - 
   (Pi^2*G[-v - w, -w, u])/6 - G[0, 0, v]*G[-v - w, -w, u] - 
   G[0, 0, w]*G[-v - w, -w, u] + G[0, -w, v]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, v])/6 + G[0, 0, u]*G[-w, 0, v] + G[0, 0, w]*G[-w, 0, v] + 
   2*G[-v, 0, u]*G[-w, 0, v] - G[-v - w, 0, u]*G[-w, 0, v] - 
   (Pi^2*G[-w, -w, v])/6 - G[0, 0, u]*G[-w, -w, v] - 
   G[0, 0, w]*G[-w, -w, v] - 2*G[-v, 0, u]*G[-w, -w, v] + 
   2*G[-v, -v - w, u]*G[-w, -w, v] + G[-v - w, 0, u]*G[-w, -w, v] + 
   G[-w, v]*G[0, 0, -w, u] - G[-v - w, u]*G[0, 0, -w, v] + 
   G[-w, v]*G[0, -w, 0, u] + G[0, u]*G[0, -w, 0, v] - 
   2*G[-v, u]*G[0, -w, 0, v] - G[-w, v]*G[0, -w, -w, u] - 
   G[0, u]*G[0, -w, -w, v] + 2*G[-v, u]*G[0, -w, -w, v] + 
   2*G[-w, v]*G[-v, 0, -w, u] - 2*G[-w, v]*G[-v, -v - w, 0, u] + 
   2*G[-w, v]*G[-v, -v - w, -w, u] - G[-w, v]*G[-v - w, 0, 0, u] + 
   G[-w, v]*G[-v - w, -w, 0, u] - G[-w, v]*G[-v - w, -w, -w, u] + 
   (G[0, v]*(G[-v - w, u]*(Pi^2 + 6*G[0, 0, w]) + 
      6*(G[0, w]*(G[0, -w, u] - 2*G[-v, -v - w, u] - G[-v - w, 0, u] + 
          G[-v - w, -w, u]) + G[0, 0, -v - w, u] - G[0, 0, -w, u] - 
        G[0, -w, 0, u] + G[0, -w, -w, u] + 2*G[-v, 0, -v - w, u] - 
        2*G[-v, 0, -w, u] + 2*G[-v, -v - w, 0, u] - 2*G[-v, -v - w, -w, u] + 
        G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] - G[-v - w, -w, 0, u] + 
        G[-v - w, -w, -w, u])))/6 + G[0, u]*G[-w, 0, 0, v] - 
   G[0, u]*G[-w, 0, -w, v] - 2*G[-v, u]*G[-w, 0, -w, v] + 
   G[-v - w, u]*G[-w, 0, -w, v] - G[0, u]*G[-w, -w, 0, v] + 
   G[-v - w, u]*G[-w, -w, 0, v] + G[0, u]*G[-w, -w, -w, v] + 
   2*G[-v, u]*G[-w, -w, -w, v] - G[-v - w, u]*G[-w, -w, -w, v] - 
   (G[0, w]*(G[-w, v]*(Pi^2 + 6*G[0, 0, u] + 12*G[-v, 0, u] - 
        12*G[-v, -v - w, u] - 6*G[-v - w, 0, u]) + 
      G[-v - w, u]*(Pi^2 + 6*G[0, 0, v] - 6*G[-w, 0, v] + 6*G[-w, -w, v]) + 
      6*(G[0, u]*(G[0, -w, v] + G[-w, 0, v] - G[-w, -w, v]) - 
        2*G[-v, u]*(G[0, -w, v] - G[-w, 0, v] + G[-w, -w, v]) - 
        G[0, 0, -w, u] - 3*G[0, 0, -w, v] - G[0, -w, 0, u] + G[0, -w, 0, v] + 
        G[0, -w, -w, u] - G[0, -w, -w, v] - 2*G[-v, 0, -w, u] + 
        2*G[-v, -v - w, 0, u] - 2*G[-v, -v - w, -w, u] + G[-v - w, 0, 0, u] - 
        G[-v - w, -w, 0, u] + G[-v - w, -w, -w, u] + G[-w, 0, 0, v] - 
        G[-w, -w, 0, v] + G[-w, -w, -w, v])))/6 - G[0, 0, -v - w, 0, u] - 
   3*G[0, 0, -w, 0, v] + G[0, 0, -w, -v - w, u] + 3*G[0, 0, -w, -w, v] - 
   G[0, -v - w, 0, 0, u] - G[0, -w, 0, 0, v] + G[0, -w, 0, -v - w, u] - 
   G[0, -w, 0, -w, v] + G[0, -w, -v - w, 0, u] + G[0, -w, -w, 0, v] - 
   G[0, -w, -w, -v - w, u] + G[0, -w, -w, -w, v] - 2*G[-v, 0, -v - w, 0, u] + 
   2*G[-v, 0, -w, -v - w, u] - 2*G[-v, -v - w, 0, -v - w, u] + 
   2*G[-v, -v - w, -w, -v - w, u] - G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, -w, 0, -v - w, u] + G[-v - w, -w, -v - w, 0, u] - 
   G[-v - w, -w, -w, -v - w, u] - G[-w, 0, 0, -w, v] + G[-w, -w, 0, -w, v] + 
   G[-w, -w, -w, 0, v] - G[-w, -w, -w, -w, v] - 2*G[-v - w, u]*Zeta[3] - 
   2*G[-w, v]*Zeta[3], Pi^4/120 + (Pi^2*G[0, w]*G[-w, u])/3 - 
   (2*Pi^2*G[0, w]*G[-w, v])/3 + (Pi^2*G[-v - w, u]*G[-w, v])/6 + 
   (Pi^2*G[-w, u]*G[-w, v])/6 - Pi^2*G[0, 0, u] - 
   G[0, w]*G[-w, v]*G[0, 0, u] + (2*Pi^2*G[0, 0, v])/3 + 
   2*G[0, w]*G[-v - w, u]*G[0, 0, v] + G[0, w]*G[-w, u]*G[0, 0, v] + 
   4*G[0, 0, u]*G[0, 0, v] - (Pi^2*G[0, 0, w])/3 + 
   3*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 4*G[0, 0, v]*G[0, 0, w] - 
   Pi^2*G[0, -v - w, u] - (7*G[0, w]*G[-w, v]*G[0, -v - w, u])/2 - 
   (7*G[0, 0, v]*G[0, -v - w, u])/2 - (13*G[0, 0, w]*G[0, -v - w, u])/2 + 
   (Pi^2*G[0, -w, u])/3 + 2*G[0, 0, w]*G[0, -w, u] - 
   (3*G[0, w]*G[-v - w, u]*G[0, -w, v])/2 - (7*G[0, 0, u]*G[0, -w, v])/2 - 
   (5*G[0, 0, w]*G[0, -w, v])/2 + 2*G[0, -v - w, u]*G[0, -w, v] - 
   G[0, -w, u]*G[0, -w, v] - (2*Pi^2*G[-v - w, 0, u])/3 - 
   (5*G[0, w]*G[-w, v]*G[-v - w, 0, u])/2 - (5*G[0, 0, v]*G[-v - w, 0, u])/
    2 - (9*G[0, 0, w]*G[-v - w, 0, u])/2 + 3*G[0, -w, v]*G[-v - w, 0, u] - 
   (2*Pi^2*G[-v - w, -v - w, u])/3 - 2*G[0, 0, v]*G[-v - w, -v - w, u] - 
   G[0, 0, w]*G[-v - w, -v - w, u] + (G[0, -w, v]*G[-v - w, -v - w, u])/2 - 
   (Pi^2*G[-v - w, -w, u])/6 - G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   4*G[0, 0, v]*G[-v - w, -w, u] - 2*G[0, 0, w]*G[-v - w, -w, u] - 
   G[0, -w, v]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, u])/6 - 
   G[0, w]*G[-w, v]*G[-w, 0, u] + (Pi^2*G[-w, 0, v])/6 - 
   (3*G[0, w]*G[-v - w, u]*G[-w, 0, v])/2 - (5*G[0, 0, u]*G[-w, 0, v])/2 - 
   (5*G[0, 0, w]*G[-w, 0, v])/2 - G[0, -v - w, u]*G[-w, 0, v] + 
   G[0, -w, u]*G[-w, 0, v] + G[-v - w, 0, u]*G[-w, 0, v] - 
   (G[-v - w, -v - w, u]*G[-w, 0, v])/2 - 2*G[-v - w, -w, u]*G[-w, 0, v] + 
   G[-w, 0, u]*G[-w, 0, v] + (Pi^2*G[-w, -v - w, u])/6 + 
   G[0, w]*G[-w, v]*G[-w, -v - w, u] - G[0, 0, v]*G[-w, -v - w, u] - 
   G[-w, 0, v]*G[-w, -v - w, u] - 2*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   2*G[0, 0, v]*G[-w, -w, u] - 2*G[0, 0, w]*G[-w, -w, u] - 
   (2*Pi^2*G[-w, -w, v])/3 + 4*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   G[0, w]*G[-w, u]*G[-w, -w, v] - G[0, 0, u]*G[-w, -w, v] + 
   G[0, 0, w]*G[-w, -w, v] - (7*G[0, -v - w, u]*G[-w, -w, v])/2 - 
   (5*G[-v - w, 0, u]*G[-w, -w, v])/2 - G[-v - w, -w, u]*G[-w, -w, v] - 
   G[-w, 0, u]*G[-w, -w, v] + G[-w, -v - w, u]*G[-w, -w, v] - 
   2*G[-w, -w, u]*G[-w, -w, v] + (G[0, w]*G[0, 0, 0, u])/2 + 
   (G[-w, v]*G[0, 0, 0, u])/2 - (7*G[0, w]*G[0, 0, 0, v])/2 - 
   (7*G[-v - w, u]*G[0, 0, 0, v])/2 + G[-v - w, u]*G[0, 0, 0, w] + 
   G[-w, v]*G[0, 0, 0, w] + G[0, w]*G[0, 0, -w, u] + 
   G[-w, v]*G[0, 0, -w, u] - G[0, w]*G[0, 0, -w, v] + 
   2*G[-v - w, u]*G[0, 0, -w, v] + G[-w, u]*G[0, 0, -w, v] + 
   3*G[0, w]*G[0, -v - w, 0, u] + 3*G[-w, v]*G[0, -v - w, 0, u] + 
   (G[0, w]*G[0, -v - w, -v - w, u])/2 + (G[-w, v]*G[0, -v - w, -v - w, u])/
    2 - 3*G[0, w]*G[0, -v - w, -w, u] - 3*G[-w, v]*G[0, -v - w, -w, u] + 
   G[0, w]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, 0, v] + 
   2*G[0, w]*G[0, -w, -w, u] + 2*G[-w, v]*G[0, -w, -w, u] - 
   (3*G[0, w]*G[0, -w, -w, v])/2 - (3*G[-v - w, u]*G[0, -w, -w, v])/2 + 
   4*G[0, w]*G[-v - w, 0, 0, u] + 4*G[-w, v]*G[-v - w, 0, 0, u] + 
   (3*G[0, w]*G[-v - w, 0, -v - w, u])/2 + 
   (3*G[-w, v]*G[-v - w, 0, -v - w, u])/2 - 2*G[0, w]*G[-v - w, 0, -w, u] - 
   2*G[-w, v]*G[-v - w, 0, -w, u] + (3*G[0, w]*G[-v - w, -v - w, 0, u])/2 + 
   (3*G[-w, v]*G[-v - w, -v - w, 0, u])/2 + 
   G[0, w]*G[-v - w, -v - w, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, -v - w, u] - G[0, w]*G[-v - w, -v - w, -w, u] - 
   G[-w, v]*G[-v - w, -v - w, -w, u] - 2*G[0, w]*G[-v - w, -w, 0, u] - 
   2*G[-w, v]*G[-v - w, -w, 0, u] - G[0, w]*G[-v - w, -w, -v - w, u] - 
   G[-w, v]*G[-v - w, -w, -v - w, u] - G[0, w]*G[-v - w, -w, -w, u] - 
   G[-w, v]*G[-v - w, -w, -w, u] + G[0, w]*G[-w, 0, 0, u] + 
   G[-w, v]*G[-w, 0, 0, u] + 3*G[0, w]*G[-w, 0, 0, v] - 
   2*G[-v - w, u]*G[-w, 0, 0, v] - G[-w, u]*G[-w, 0, 0, v] + 
   G[0, w]*G[-w, 0, -w, u] + G[-w, v]*G[-w, 0, -w, u] - 
   (G[0, w]*G[-w, 0, -w, v])/2 - (3*G[-v - w, u]*G[-w, 0, -w, v])/2 - 
   G[0, w]*G[-w, -v - w, 0, u] - G[-w, v]*G[-w, -v - w, 0, u] - 
   G[0, w]*G[-w, -v - w, -w, u] - G[-w, v]*G[-w, -v - w, -w, u] + 
   2*G[0, w]*G[-w, -w, 0, u] + 2*G[-w, v]*G[-w, -w, 0, u] - 
   (G[0, v]*(G[0, w]*(2*Pi^2 + 21*G[0, 0, u] - 12*G[0, -v - w, u] + 
        6*G[0, -w, u] - 18*G[-v - w, 0, u] - 3*G[-v - w, -v - w, u] + 
        6*G[-v - w, -w, u]) + 3*(5*G[-v - w, u]*G[0, 0, w] + 
        G[-w, u]*(Pi^2 + 2*G[0, 0, w]) - 6*G[0, 0, 0, u] + 7*G[0, 0, 0, w] + 
        5*G[0, 0, -v - w, u] + 2*G[0, 0, -w, u] + 3*G[0, -v - w, 0, u] + 
        2*G[0, -v - w, -v - w, u] - 6*G[0, -v - w, -w, u] - 
        2*G[0, -w, -v - w, u] + 4*G[0, -w, -w, u] + 5*G[-v - w, 0, 0, u] - 
        2*G[-v - w, 0, -v - w, u] - 4*G[-v - w, 0, -w, u] + 
        2*G[-v - w, -v - w, 0, u] + G[-v - w, -v - w, -v - w, u] - 
        2*G[-v - w, -v - w, -w, u] - 4*G[-v - w, -w, 0, u] + 
        4*G[-v - w, -w, -v - w, u] - 2*G[-v - w, -w, -w, u] + 
        2*G[-w, 0, 0, u] - 2*G[-w, 0, -v - w, u] + 2*G[-w, 0, -w, u] - 
        2*G[-w, -v - w, 0, u] + 2*G[-w, -v - w, -v - w, u] - 
        2*G[-w, -v - w, -w, u] + 4*G[-w, -w, 0, u])))/6 - 
   (G[0, w]*G[-w, -w, 0, v])/2 - (5*G[-v - w, u]*G[-w, -w, 0, v])/2 - 
   G[-w, u]*G[-w, -w, 0, v] - 2*G[0, w]*G[-w, -w, -v - w, u] - 
   2*G[-w, v]*G[-w, -w, -v - w, u] + G[0, w]*G[-w, -w, -w, v] + 
   4*G[-v - w, u]*G[-w, -w, -w, v] + G[-w, u]*G[-w, -w, -w, v] + 
   13*G[0, 0, 0, 0, u] + 3*G[0, 0, 0, 0, v] + G[0, 0, 0, 0, w] + 
   G[0, 0, 0, -v - w, u]/2 - (7*G[0, 0, 0, -w, v])/2 - 
   G[0, 0, -v - w, 0, u]/2 + (3*G[0, 0, -w, 0, v])/2 + 
   G[0, 0, -w, -v - w, u] - G[0, 0, -w, -w, v] - G[0, -v - w, 0, 0, u]/2 + 
   3*G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -v - w, 0, u] + 
   G[0, -v - w, -v - w, -v - w, u]/2 - 3*G[0, -v - w, -w, -v - w, u] + 
   (3*G[0, -w, 0, 0, v])/2 + G[0, -w, 0, -w, v] + 2*G[0, -w, -w, -v - w, u] - 
   (3*G[0, -w, -w, -w, v])/2 + G[-v - w, 0, 0, 0, u]/2 + 
   4*G[-v - w, 0, 0, -v - w, u] + (3*G[-v - w, 0, -v - w, -v - w, u])/2 - 
   2*G[-v - w, 0, -w, -v - w, u] + (3*G[-v - w, -v - w, 0, -v - w, u])/2 + 
   G[-v - w, -v - w, -v - w, 0, u]/2 + G[-v - w, -v - w, -v - w, -v - w, u] - 
   G[-v - w, -v - w, -w, -v - w, u] - 2*G[-v - w, -w, 0, -v - w, u] - 
   2*G[-v - w, -w, -v - w, 0, u] - G[-v - w, -w, -v - w, -v - w, u] - 
   G[-v - w, -w, -w, -v - w, u] - (7*G[-w, 0, 0, 0, v])/2 + 
   G[-w, 0, 0, -v - w, u] + 3*G[-w, 0, 0, -w, v] + G[-w, 0, -w, 0, v] + 
   G[-w, 0, -w, -v - w, u] - G[-w, 0, -w, -w, v]/2 + G[-w, -v - w, 0, 0, u] - 
   G[-w, -v - w, 0, -v - w, u] - G[-w, -v - w, -w, -v - w, u] - 
   G[-w, -w, 0, 0, v] + 2*G[-w, -w, 0, -v - w, u] - G[-w, -w, 0, -w, v]/2 + 
   2*G[-w, -w, -v - w, 0, u] - 2*G[-w, -w, -v - w, -v - w, u] - 
   G[-w, -w, -w, 0, v]/2 + G[-w, -w, -w, -w, v] + (11*G[0, w]*Zeta[3])/3 + 
   (23*G[-v - w, u]*Zeta[3])/3 + G[-w, u]*Zeta[3] + (8*G[-w, v]*Zeta[3])/3 + 
   (G[0, u]*(18*G[0, v]*G[0, 0, w] + G[-w, v]*(2*Pi^2 + 3*G[0, 0, w]) + 
      3*G[0, w]*(Pi^2 - 7*G[0, 0, v] + 2*G[0, -w, v] + 6*G[-w, 0, v] + 
        7*G[-w, -w, v]) + 18*G[0, 0, 0, v] + 3*G[0, 0, 0, w] - 
      21*G[0, 0, -w, v] - 9*G[0, -w, 0, v] + 6*G[0, -w, -w, v] - 
      21*G[-w, 0, 0, v] + 18*G[-w, 0, -w, v] + 21*G[-w, -w, -w, v] + 
      146*Zeta[3]))/6, Pi^4/15 + (Pi^2*G[-v - w, u]*G[-w, v])/6 + 
   (Pi^2*G[0, 0, u])/6 + (Pi^2*G[0, 0, w])/6 - (Pi^2*G[0, -v - w, u])/6 - 
   G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[-v - w, 0, u])/6 + 
   (Pi^2*G[-v - w, -v - w, u])/6 + G[0, 0, w]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-w, -w, v])/6 - G[0, -v - w, u]*G[-w, -w, v] + 
   G[-v - w, -v - w, u]*G[-w, -w, v] - G[-w, v]*G[0, 0, -v - w, u] + 
   G[-w, v]*G[0, -v - w, 0, u] + G[-w, v]*G[-v - w, 0, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, 0, u] + G[0, 0, -v - w, 0, u] - 
   G[0, 0, -v - w, -v - w, u] - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-v - w, 0, -v - w, -v - w, u] + G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, 0, -v - w, u] + 
   (G[0, w]*(Pi^2*G[-v - w, u] + G[-w, v]*(Pi^2 - 6*G[0, -v - w, u] + 
        6*G[-v - w, -v - w, u]) - 6*(G[0, 0, -v - w, u] - 
        G[0, -v - w, 0, u] - G[-v - w, 0, -v - w, u] + G[-v - w, -v - w, 0, 
         u] - 3*Zeta[3])))/6 + 3*G[-v - w, u]*Zeta[3] + 3*G[-w, v]*Zeta[3] - 
   (G[0, u]*(Pi^2*G[0, w] + Pi^2*G[-w, v] + 18*Zeta[3]))/6, 
  Pi^4/15 - (Pi^2*G[-w, u]*G[-w, v])/2 + (Pi^2*G[0, 0, w])/6 - 
   G[0, v]*G[-w, u]*G[0, 0, w] - 3*G[-w, u]*G[-w, v]*G[0, 0, w] + 
   (Pi^2*G[-v - w, -v - w, u])/6 + G[0, 0, w]*G[-v - w, -v - w, u] - 
   G[0, -w, v]*G[-v - w, -v - w, u] - (Pi^2*G[-v - w, -w, u])/2 - 
   4*G[0, 0, w]*G[-v - w, -w, u] + 2*G[0, -w, v]*G[-v - w, -w, u] + 
   G[0, 0, w]*G[-w, 0, v] - G[-v - w, -w, u]*G[-w, 0, v] - 
   (Pi^2*G[-w, -v - w, u])/2 - 3*G[0, 0, w]*G[-w, -v - w, u] + 
   2*G[0, -w, v]*G[-w, -v - w, u] - G[-w, 0, v]*G[-w, -v - w, u] + 
   Pi^2*G[-w, -w, u] + 6*G[0, 0, w]*G[-w, -w, u] - 
   3*G[0, -w, v]*G[-w, -w, u] + 3*G[-w, 0, v]*G[-w, -w, u] + 
   (Pi^2*G[-w, -w, v])/6 + G[0, 0, w]*G[-w, -w, v] - 
   G[-v - w, -w, u]*G[-w, -w, v] + 3*G[-w, u]*G[0, 0, 0, w] - 
   3*G[-w, v]*G[0, 0, 0, w] - G[-w, u]*G[0, -w, -w, v] - 
   G[0, v]*G[-v - w, -v - w, -w, u] + G[-w, v]*G[-v - w, -v - w, -w, u] - 
   G[0, v]*G[-v - w, -w, -v - w, u] - G[-w, v]*G[-v - w, -w, -v - w, u] + 
   3*G[0, v]*G[-v - w, -w, -w, u] - 3*G[-w, v]*G[-v - w, -w, -w, u] + 
   2*G[-w, u]*G[-w, 0, -w, v] - G[0, v]*G[-w, -v - w, -v - w, u] + 
   3*G[0, v]*G[-w, -v - w, -w, u] - 3*G[-w, v]*G[-w, -v - w, -w, u] - 
   G[-w, u]*G[-w, -w, 0, v] + 3*G[0, v]*G[-w, -w, -v - w, u] - 
   6*G[0, v]*G[-w, -w, -w, u] + 6*G[-w, v]*G[-w, -w, -w, u] + 
   G[-v - w, -v - w, -w, -v - w, u] - G[-v - w, -w, -v - w, -v - w, u] - 
   3*G[-v - w, -w, -w, -v - w, u] + G[-w, 0, -w, -w, v] - 
   3*G[-w, -v - w, -w, -v - w, u] - G[-w, -w, 0, -w, v] + 
   6*G[-w, -w, -w, -v - w, u] + 
   (G[-v - w, u]*(G[-w, v]*(Pi^2 + 6*G[0, 0, w]) + 
      6*(G[0, v]*G[0, 0, w] - 3*G[0, 0, 0, w] + G[0, -w, -w, v] - 
        G[-w, 0, -w, v] - 3*Zeta[3])))/6 - 
   (G[0, w]*(2*G[-w, v]*(Pi^2 + 3*G[-v - w, -w, u]) + 
      2*G[-v - w, u]*(Pi^2 - 3*G[0, -w, v] + 3*G[-w, 0, v]) - 
      3*G[-w, u]*(Pi^2 - 2*G[0, -w, v] + 4*G[-w, 0, v]) + 
      6*(G[0, v]*(G[-v - w, -v - w, u] - 2*G[-v - w, -w, u] - 
          2*G[-w, -v - w, u] + 3*G[-w, -w, u]) - G[-v - w, -v - w, -w, u] + 
        G[-v - w, -w, -v - w, u] + 3*G[-v - w, -w, -w, u] - G[-w, 0, -w, v] + 
        3*G[-w, -v - w, -w, u] + G[-w, -w, 0, v] - 6*G[-w, -w, -w, u] - 
        3*Zeta[3])))/6 + 6*G[-w, u]*Zeta[3] - 3*G[-w, v]*Zeta[3], 
  (-2*Pi^4)/45 - (Pi^2*G[-v - w, u]*G[-w, v])/2 + (Pi^2*G[0, 0, u])/2 - 
   (Pi^2*G[0, 0, w])/3 - 9*G[-v, u]*G[-w, v]*G[0, 0, w] + 
   9*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 2*G[0, 0, u]*G[0, 0, w] + 
   (Pi^2*G[0, -v - w, u])/3 + 7*G[0, 0, w]*G[0, -v - w, u] + 
   (Pi^2*G[0, -w, v])/2 - 3*G[0, 0, u]*G[0, -w, v] + 
   12*G[0, -w, v]*G[-v, -v, u] - 9*G[0, 0, w]*G[-v, -v - w, u] - 
   9*G[0, -w, v]*G[-v, -v - w, u] + (Pi^2*G[-v - w, 0, u])/3 + 
   G[0, 0, w]*G[-v - w, 0, u] - 6*G[0, -w, v]*G[-v - w, -v, u] + 
   Pi^2*G[-v - w, -v - w, u] + 12*G[0, 0, w]*G[-v - w, -v - w, u] + 
   6*G[0, -w, v]*G[-v - w, -v - w, u] + 2*G[0, 0, u]*G[-w, -w, v] - 
   6*G[0, -v, u]*G[-w, -w, v] + 7*G[0, -v - w, u]*G[-w, -w, v] - 
   12*G[-v, -v, u]*G[-w, -w, v] + G[-v - w, 0, u]*G[-w, -w, v] + 
   6*G[-v - w, -v, u]*G[-w, -w, v] + 6*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[-w, v]*G[0, 0, 0, u] + 10*G[-v - w, u]*G[0, 0, 0, w] + 
   G[-w, v]*G[0, 0, 0, w] - 3*G[-w, v]*G[0, 0, -v, u] + 
   2*G[-w, v]*G[0, 0, -v - w, u] + 12*G[-v, u]*G[0, 0, -w, v] - 
   6*G[-v - w, u]*G[0, 0, -w, v] - 6*G[-w, v]*G[0, -v, -v - w, u] - 
   G[-w, v]*G[0, -v - w, 0, u] + 4*G[-w, v]*G[0, -v - w, -v - w, u] - 
   12*G[-v, u]*G[0, -w, -w, v] + 6*G[-v - w, u]*G[0, -w, -w, v] + 
   12*G[-w, v]*G[-v, -v, -v, u] - 12*G[-w, v]*G[-v, -v, -v - w, u] - 
   9*G[-w, v]*G[-v, -v - w, -v, u] - G[-w, v]*G[-v - w, 0, 0, u] - 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] - 6*G[-w, v]*G[-v - w, -v, -v, u] + 
   6*G[-w, v]*G[-v - w, -v, -v - w, u] - 2*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   6*G[-w, v]*G[-v - w, -v - w, -v, u] - 9*G[-v, u]*G[-w, 0, -w, v] + 
   6*G[-v - w, u]*G[-w, 0, -w, v] + 3*G[-v - w, u]*G[-w, -w, -w, v] - 
   2*G[0, 0, 0, 0, u] + G[0, 0, 0, -v - w, u] + 9*G[0, 0, 0, -w, v] - 
   3*G[0, 0, -v, -v - w, u] + G[0, 0, -v - w, 0, u] + 
   2*G[0, 0, -v - w, -v - w, u] - 9*G[0, 0, -w, -w, v] - 
   6*G[0, -v, -v - w, -v - w, u] + G[0, -v - w, 0, 0, u] - 
   G[0, -v - w, 0, -v - w, u] + 2*G[0, -v - w, -v - w, 0, u] + 
   4*G[0, -v - w, -v - w, -v - w, u] - 9*G[0, -w, 0, -w, v] + 
   9*G[0, -w, -w, -w, v] + 12*G[-v, -v, -v, -v - w, u] - 
   12*G[-v, -v, -v - w, -v - w, u] - 9*G[-v, -v - w, -v, -v - w, u] + 
   G[-v - w, 0, 0, 0, u] - G[-v - w, 0, 0, -v - w, u] + 
   2*G[-v - w, 0, -v - w, 0, u] - 2*G[-v - w, 0, -v - w, -v - w, u] - 
   6*G[-v - w, -v, -v, -v - w, u] + 6*G[-v - w, -v, -v - w, -v - w, u] + 
   2*G[-v - w, -v - w, 0, 0, u] - 2*G[-v - w, -v - w, 0, -v - w, u] + 
   6*G[-v - w, -v - w, -v, -v - w, u] + 4*G[-v - w, -v - w, -v - w, 0, u] - 
   6*G[-w, 0, 0, -w, v] + 6*G[-w, 0, -w, -w, v] + 6*G[-w, -w, 0, -w, v] - 
   6*G[-w, -w, -w, -w, v] - 
   (G[0, w]*(G[-w, v]*(Pi^2 - 12*G[0, 0, u] + 36*G[0, -v, u] - 
        42*G[0, -v - w, u] + 36*G[-v, -v, u] + 36*G[-v, -v - w, u] - 
        6*G[-v - w, 0, u] - 18*G[-v - w, -v, u] - 60*G[-v - w, -v - w, u]) + 
      2*G[-v - w, u]*(2*Pi^2 - 9*G[0, -w, v] - 21*G[-w, -w, v]) + 
      6*(6*G[-v, u]*(G[0, -w, v] + G[-w, -w, v]) + G[0, 0, 0, u] - 
        2*G[0, 0, -v - w, u] + 3*G[0, 0, -w, v] + 6*G[0, -v, -v - w, u] + 
        G[0, -v - w, 0, u] - 4*G[0, -v - w, -v - w, u] - 3*G[0, -w, -w, v] + 
        6*G[-v, -v, -v - w, u] + 6*G[-v, -v - w, -v - w, u] + 
        G[-v - w, 0, 0, u] + 2*G[-v - w, 0, -v - w, u] - 
        3*G[-v - w, -v, -v - w, u] + 2*G[-v - w, -v - w, 0, u] - 
        4*G[-v - w, -v - w, -v - w, u] - 3*G[-w, 0, -w, v] + 
        2*G[-w, -w, -w, v] - 2*Zeta[3])))/6 + 6*G[-w, v]*Zeta[3] + 
   (G[0, u]*(-2*G[-w, v]*(2*Pi^2 - 3*G[0, 0, w]) + 
      3*G[0, w]*(Pi^2 - 6*G[0, -w, v] + 2*G[-w, -w, v]) - 
      6*(G[0, 0, 0, w] - 3*G[0, 0, -w, v] + 3*G[0, -w, -w, v] - 
        G[-w, -w, -w, v] + 8*Zeta[3])))/6, (2*Pi^4)/15 + Pi^2*G[0, 0, w] + 
   9*G[-v, u]*G[-w, v]*G[0, 0, w] + 6*G[0, w]*G[-w, v]*G[0, -v, u] - 
   (Pi^2*G[0, -w, v])/2 + 6*G[0, w]*G[-v, u]*G[0, -w, v] + 
   G[0, 0, u]*(-1/2*Pi^2 + 6*G[0, 0, w] + 3*G[0, -w, v]) + 
   6*G[0, w]*G[-w, v]*G[-v, -v, u] - 12*G[0, -w, v]*G[-v, -v, u] + 
   6*G[0, w]*G[-w, v]*G[-v, -v - w, u] + 9*G[0, 0, w]*G[-v, -v - w, u] + 
   9*G[0, -w, v]*G[-v, -v - w, u] + 6*G[0, w]*G[-v, u]*G[-w, -w, v] + 
   6*G[0, -v, u]*G[-w, -w, v] + 12*G[-v, -v, u]*G[-w, -w, v] + 
   3*G[-w, v]*G[0, 0, -v, u] + 3*G[0, w]*G[0, 0, -w, v] - 
   12*G[-v, u]*G[0, 0, -w, v] + 6*G[0, w]*G[0, -v, -v - w, u] + 
   6*G[-w, v]*G[0, -v, -v - w, u] - 3*G[0, w]*G[0, -w, -w, v] + 
   12*G[-v, u]*G[0, -w, -w, v] - 12*G[-w, v]*G[-v, -v, -v, u] + 
   6*G[0, w]*G[-v, -v, -v - w, u] + 12*G[-w, v]*G[-v, -v, -v - w, u] + 
   9*G[-w, v]*G[-v, -v - w, -v, u] + 6*G[0, w]*G[-v, -v - w, -v - w, u] + 
   9*G[-v, u]*G[-w, 0, -w, v] + 6*G[0, 0, 0, 0, u] - 9*G[0, 0, 0, -w, v] + 
   3*G[0, 0, -v, -v - w, u] + 9*G[0, 0, -w, -w, v] + 
   6*G[0, -v, -v - w, -v - w, u] + 9*G[0, -w, 0, -w, v] - 
   9*G[0, -w, -w, -w, v] - 12*G[-v, -v, -v, -v - w, u] + 
   12*G[-v, -v, -v - w, -v - w, u] + 9*G[-v, -v - w, -v, -v - w, u] - 
   6*G[0, w]*Zeta[3] + G[0, u]*((-3*G[0, w]*(Pi^2 - 2*G[0, -w, v]))/2 + 
     3*(-G[0, 0, -w, v] + G[0, -w, -w, v] + 6*Zeta[3])), 
  G[0, 0, w]*G[0, -w, v] + 3*G[0, w]*G[-w, v]*G[-v, -v, u] + 
   6*G[0, -w, v]*G[-v, -v, u] - G[0, w]*G[-w, v]*G[-v, -v - w, u] + 
   G[0, 0, w]*G[-v, -v - w, u] - 3*G[0, -w, v]*G[-v, -v - w, u] - 
   2*G[0, w]*G[-w, v]*G[-v - w, -v, u] - 3*G[0, -w, v]*G[-v - w, -v, u] - 
   G[0, 0, w]*G[-v - w, -v - w, u] + G[0, -w, v]*G[-v - w, -v - w, u] - 
   G[0, 0, w]*G[-w, -w, v] - G[-v - w, -v, u]*G[-w, -w, v] + 
   3*G[0, w]*G[0, 0, -w, v] - G[0, w]*G[0, -w, -w, v] + 
   6*G[-w, v]*G[-v, -v, -v, u] + 3*G[0, w]*G[-v, -v, -v - w, u] - 
   3*G[-w, v]*G[-v, -v - w, -v, u] - G[0, w]*G[-v, -v - w, -v - w, u] - 
   3*G[-w, v]*G[-v - w, -v, -v, u] - 2*G[0, w]*G[-v - w, -v, -v - w, u] - 
   G[-w, v]*G[-v - w, -v, -v - w, u] + G[-w, v]*G[-v - w, -v - w, -v, u] + 
   G[-v, u]*(G[-w, v]*G[0, 0, w] + G[0, w]*(3*G[0, -w, v] - G[-w, -w, v]) + 
     6*G[0, 0, -w, v] - 3*G[-w, 0, -w, v]) - 
   G[-v - w, u]*(G[-w, v]*G[0, 0, w] + 2*G[0, w]*G[0, -w, v] + 
     3*G[0, 0, -w, v] + G[0, -w, -w, v] - G[-w, 0, -w, v]) - 
   2*G[0, w]*G[-w, 0, -w, v] + 6*G[0, 0, 0, -w, v] - 3*G[0, -w, 0, -w, v] + 
   6*G[-v, -v, -v, -v - w, u] - 3*G[-v, -v - w, -v, -v - w, u] - 
   3*G[-v - w, -v, -v, -v - w, u] - G[-v - w, -v, -v - w, -v - w, u] + 
   G[-v - w, -v - w, -v, -v - w, u] - 3*G[-w, 0, 0, -w, v] - 
   G[-w, 0, -w, -w, v] + G[-w, -w, 0, -w, v], 
  -1/45*Pi^4 + (Pi^2*G[-v - w, u]*G[-w, v])/3 - (Pi^2*G[0, 0, u])/3 - 
   (4*Pi^2*G[0, 0, w])/3 + 2*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   2*G[0, 0, u]*G[0, 0, w] - G[0, 0, w]*G[0, -v - w, u] + 
   (Pi^2*G[0, -w, v])/3 - G[0, 0, u]*G[0, -w, v] + G[0, 0, w]*G[0, -w, v] - 
   2*G[0, -v, u]*G[0, -w, v] - G[0, -v - w, u]*G[0, -w, v] - 
   (Pi^2*G[-v - w, 0, u])/3 - 2*G[0, 0, w]*G[-v - w, 0, u] + 
   G[0, -w, v]*G[-v - w, 0, u] + 2*G[0, -w, v]*G[-v - w, -v, u] - 
   G[0, 0, w]*G[-v - w, -v - w, u] + G[0, -w, v]*G[-v - w, -v - w, u] - 
   Pi^2*G[-w, -w, v] - 4*G[0, 0, w]*G[-w, -w, v] - G[0, -v, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] + G[-v - w, -v, u]*G[-w, -w, v] - 
   G[-v - w, -v - w, u]*G[-w, -w, v] + G[-w, v]*G[0, 0, 0, u] + 
   3*G[-v - w, u]*G[0, 0, 0, w] - 5*G[-w, v]*G[0, 0, 0, w] - 
   G[-w, v]*G[0, 0, -v, u] + G[-w, v]*G[0, 0, -v - w, u] + 
   G[-w, v]*G[0, -v, 0, u] - 2*G[-w, v]*G[0, -v, -v, u] - 
   G[-w, v]*G[0, -v, -v - w, u] + G[-w, v]*G[0, -v - w, 0, u] - 
   G[-w, v]*G[0, -v - w, -v, u] + G[-w, v]*G[0, -v - w, -v - w, u] - 
   G[-v - w, u]*G[0, -w, -w, v] + G[-w, v]*G[-v - w, 0, -v, u] - 
   G[-w, v]*G[-v - w, -v, 0, u] + 2*G[-w, v]*G[-v - w, -v, -v, u] + 
   G[-w, v]*G[-v - w, -v, -v - w, u] + G[-w, v]*G[-v - w, -v - w, -v, u] + 
   G[-v - w, u]*G[-w, 0, -w, v] - 8*G[0, 0, 0, 0, w] + 
   G[0, 0, 0, -v - w, u] + G[0, 0, 0, -w, v] - G[0, 0, -v, -v - w, u] + 
   G[0, 0, -v - w, -v - w, u] + G[0, -v, 0, -v - w, u] - 
   2*G[0, -v, -v, -v - w, u] + G[0, -v, -v - w, 0, u] - 
   G[0, -v, -v - w, -v - w, u] + G[0, -v - w, 0, -v - w, u] - 
   G[0, -v - w, -v, -v - w, u] + G[0, -v - w, -v - w, -v - w, u] - 
   2*G[0, -w, 0, -w, v] + G[0, -w, -w, -w, v] - G[-v - w, 0, 0, 0, u] + 
   G[-v - w, 0, -v, -v - w, u] - G[-v - w, 0, -v - w, 0, u] - 
   G[-v - w, -v, 0, -v - w, u] + 2*G[-v - w, -v, -v, -v - w, u] - 
   G[-v - w, -v, -v - w, 0, u] + G[-v - w, -v, -v - w, -v - w, u] - 
   G[-v - w, -v - w, 0, 0, u] + G[-v - w, -v - w, -v, -v - w, u] - 
   G[-v - w, -v - w, -v - w, 0, u] + 2*G[-w, 0, 0, -w, v] + 
   G[-w, 0, -w, -w, v] + 3*G[-w, -w, 0, -w, v] - 8*G[-w, -w, -w, -w, v] + 
   (G[0, u]*(G[-w, v]*(Pi^2 + 6*G[0, 0, w]) + 
      G[0, w]*(2*Pi^2 + 3*G[-w, -w, v]) + 
      3*(4*G[0, 0, 0, w] + G[0, -w, -w, v] - G[-w, 0, -w, v] + 
        G[-w, -w, -w, v] - 4*Zeta[3])))/3 + 6*G[-v - w, u]*Zeta[3] + 
   6*G[-w, v]*Zeta[3] + (G[0, w]*(G[-v - w, u]*(Pi^2 + 3*G[-w, -w, v]) + 
      3*(-(G[-w, v]*(Pi^2 + G[0, 0, u] + 2*G[0, -v, u] + G[0, -v - w, u] + 
           G[-v - w, 0, u] - 2*G[-v - w, -v, u] + G[-v - w, -v - w, u])) + 
        G[0, 0, 0, u] + G[0, 0, -w, v] - 2*G[0, -v, -v - w, u] + 
        G[0, -v - w, 0, u] + G[-v - w, 0, 0, u] + 
        2*G[-v - w, -v, -v - w, u] + G[-v - w, -v - w, 0, u] + 
        2*G[-w, 0, -w, v] - 5*G[-w, -w, -w, v] + 4*Zeta[3])))/3, 
  (2*Pi^2*G[-v - w, u]*G[-w, v])/3 - 2*G[-v, u]*G[-w, v]*G[0, 0, w] - 
   (Pi^2*G[0, -v - w, u])/3 + G[0, 0, w]*G[0, -v - w, u] + 
   (Pi^2*G[0, -w, v])/3 - G[0, 0, u]*G[0, -w, v] - G[0, 0, w]*G[0, -w, v] - 
   2*G[0, -v, u]*G[0, -w, v] + 3*G[0, -v - w, u]*G[0, -w, v] - 
   2*G[0, -w, v]*G[-v, 0, u] - 8*G[0, -w, v]*G[-v, -v, u] - 
   2*G[0, 0, w]*G[-v, -v - w, u] + 2*G[0, -w, v]*G[-v, -v - w, u] - 
   (2*Pi^2*G[-v - w, 0, u])/3 + 3*G[0, -w, v]*G[-v - w, 0, u] + 
   2*G[0, -w, v]*G[-v - w, -v, u] + (Pi^2*G[-v - w, -v - w, u])/3 - 
   G[0, 0, w]*G[-v - w, -v - w, u] - G[0, -w, v]*G[-v - w, -v - w, u] + 
   (2*Pi^2*G[-w, -w, v])/3 + G[0, -v, u]*G[-w, -w, v] + 
   G[0, -v - w, u]*G[-w, -w, v] - 2*G[-v - w, 0, u]*G[-w, -w, v] - 
   G[-v - w, -v, u]*G[-w, -w, v] + G[-v - w, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, u]*G[0, 0, 0, w] - G[-w, v]*G[0, 0, 0, w] - 
   G[-w, v]*G[0, 0, -v, u] + G[-w, v]*G[0, 0, -v - w, u] - 
   6*G[-v, u]*G[0, 0, -w, v] - G[-w, v]*G[0, -v, 0, u] - 
   2*G[-w, v]*G[0, -v, -v, u] + G[-w, v]*G[0, -v, -v - w, u] - 
   G[-w, v]*G[0, -v - w, 0, u] + 3*G[-w, v]*G[0, -v - w, -v, u] + 
   2*G[-v, u]*G[0, -w, -w, v] - 3*G[-v - w, u]*G[0, -w, -w, v] - 
   2*G[-w, v]*G[-v, 0, -v, u] + 2*G[-w, v]*G[-v, 0, -v - w, u] - 
   8*G[-w, v]*G[-v, -v, -v, u] + 2*G[-w, v]*G[-v, -v - w, -v, u] - 
   2*G[-w, v]*G[-v, -v - w, -v - w, u] + 3*G[-w, v]*G[-v - w, 0, -v, u] - 
   G[-w, v]*G[-v - w, 0, -v - w, u] + G[-w, v]*G[-v - w, -v, 0, u] + 
   2*G[-w, v]*G[-v - w, -v, -v, u] - G[-w, v]*G[-v - w, -v, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, 0, u] - G[-w, v]*G[-v - w, -v - w, -v, u] + 
   2*G[-v, u]*G[-w, 0, -w, v] - G[-v - w, u]*G[-w, 0, -w, v] + 
   (G[0, w]*(2*G[-w, v]*(Pi^2 + 3*G[0, -v - w, u] - 6*G[-v, -v, u]) + 
      2*G[-v - w, u]*(Pi^2 - 3*G[0, -w, v] + 3*G[-w, -w, v]) - 
      3*(2*G[-v, u]*G[0, -w, v] - G[0, 0, -v - w, u] + G[0, 0, -w, v] - 
        G[0, -v - w, -v - w, u] - 2*G[-v, 0, -v - w, u] + 
        4*G[-v, -v, -v - w, u] + 2*G[-v, -v - w, -v - w, u] - 
        G[-v - w, 0, -v - w, u] + G[-v - w, -v - w, -v - w, u] + 
        2*G[-w, 0, -w, v] - 2*G[-w, -w, -w, v])))/3 + 
   G[0, u]*((-2*Pi^2*G[-w, v])/3 - 2*G[0, 0, -w, v] + G[0, -w, -w, v] + 
     3*G[-w, 0, -w, v] - 2*G[-w, -w, -w, v]) + 
   4*G[-v - w, u]*G[-w, -w, -w, v] - 5*G[0, 0, 0, -w, v] - 
   G[0, 0, -v, -v - w, u] - G[0, 0, -v - w, 0, u] + 
   G[0, 0, -v - w, -v - w, u] + 2*G[0, 0, -w, -w, v] - 
   G[0, -v, 0, -v - w, u] - 2*G[0, -v, -v, -v - w, u] - 
   G[0, -v, -v - w, 0, u] + G[0, -v, -v - w, -v - w, u] - 
   G[0, -v - w, 0, 0, u] - G[0, -v - w, 0, -v - w, u] + 
   3*G[0, -v - w, -v, -v - w, u] + G[0, -w, -w, -w, v] - 
   2*G[-v, 0, -v, -v - w, u] - 2*G[-v, 0, -v - w, 0, u] + 
   2*G[-v, 0, -v - w, -v - w, u] - 8*G[-v, -v, -v, -v - w, u] + 
   2*G[-v, -v - w, -v, -v - w, u] + 2*G[-v, -v - w, -v - w, 0, u] - 
   2*G[-v, -v - w, -v - w, -v - w, u] + 3*G[-v - w, 0, -v, -v - w, u] - 
   G[-v - w, 0, -v - w, 0, u] - G[-v - w, 0, -v - w, -v - w, u] + 
   G[-v - w, -v, 0, -v - w, u] + 2*G[-v - w, -v, -v, -v - w, u] + 
   G[-v - w, -v, -v - w, 0, u] - G[-v - w, -v, -v - w, -v - w, u] + 
   G[-v - w, -v - w, 0, 0, u] - G[-v - w, -v - w, 0, -v - w, u] - 
   G[-v - w, -v - w, -v, -v - w, u] - 3*G[-w, 0, -w, -w, v] - 
   G[-w, -w, 0, -w, v] + 4*G[-w, -w, -w, -w, v] + 4*G[-v - w, u]*Zeta[3] + 
   4*G[-w, v]*Zeta[3], (-5*Pi^4)/36 - (Pi^2*G[0, 0, u])/2 + 
   4*G[0, w]*G[-w, v]*G[0, -v, u] + (5*Pi^2*G[0, -w, v])/6 + 
   6*G[0, 0, u]*G[0, -w, v] + 3*G[0, -v, u]*G[0, -w, v] + 
   G[0, -v - w, u]*G[0, -w, v] + 2*G[0, -w, v]*G[-v, 0, u] - 
   G[0, w]*G[-w, v]*G[-v, -v, u] - 12*G[0, -w, v]*G[-v, -v, u] + 
   (2*Pi^2*G[-v, -v - w, u])/3 + 3*G[0, w]*G[-w, v]*G[-v, -v - w, u] + 
   4*G[0, 0, w]*G[-v, -v - w, u] + 4*G[0, -w, v]*G[-v, -v - w, u] + 
   G[0, -w, v]*G[-v - w, 0, u] + G[0, w]*G[-w, v]*G[-v - w, -v, u] + 
   2*G[0, -w, v]*G[-v - w, -v, u] - (Pi^2*G[-v - w, -v - w, u])/3 - 
   (Pi^2*G[-w, -w, v])/3 - 2*G[0, 0, u]*G[-w, -w, v] + 
   G[0, -v, u]*G[-w, -w, v] - 2*G[-v, 0, u]*G[-w, -w, v] + 
   2*G[-v, -v, u]*G[-w, -w, v] + 2*G[-v, -v - w, u]*G[-w, -w, v] - 
   3*G[-w, v]*G[0, 0, 0, u] + 6*G[-w, v]*G[0, 0, -v, u] - 
   2*G[-w, v]*G[0, 0, -v - w, u] - G[0, u]*G[0, 0, -w, v] + 
   2*G[-w, v]*G[0, -v, 0, u] + 3*G[-w, v]*G[0, -v, -v, u] + 
   4*G[0, w]*G[0, -v, -v - w, u] + G[-w, v]*G[0, -v, -v - w, u] - 
   2*G[-w, v]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, -v, u] - 
   3*G[0, u]*G[0, -w, -w, v] + 2*G[-w, v]*G[-v, 0, 0, u] + 
   2*G[-w, v]*G[-v, 0, -v, u] + 2*G[0, w]*G[-v, 0, -v - w, u] + 
   4*G[-w, v]*G[-v, -v, 0, u] - 12*G[-w, v]*G[-v, -v, -v, u] - 
   G[0, w]*G[-v, -v, -v - w, u] + 2*G[-w, v]*G[-v, -v, -v - w, u] - 
   2*G[-w, v]*G[-v, -v - w, 0, u] + 4*G[-w, v]*G[-v, -v - w, -v, u] + 
   G[0, w]*G[-v, -v - w, -v - w, u] - 2*G[-w, v]*G[-v - w, 0, 0, u] + 
   G[-w, v]*G[-v - w, 0, -v, u] + 2*G[-w, v]*G[-v - w, -v, -v, u] + 
   G[0, w]*G[-v - w, -v, -v - w, u] + G[0, u]*G[-w, 0, -w, v] + 
   (G[-v, u]*(2*G[-w, v]*(Pi^2 + 6*G[0, 0, w]) + 
      3*G[0, w]*(G[0, -w, v] + 3*G[-w, -w, v]) + 
      6*(-5*G[0, 0, -w, v] + 2*G[0, -w, -w, v] + 2*G[-w, 0, -w, v] + 
        G[-w, -w, -w, v])))/3 - 8*G[0, 0, 0, 0, u] - 
   3*G[0, 0, 0, -v - w, u] - 8*G[0, 0, 0, -w, v] + 6*G[0, 0, -v, -v - w, u] - 
   3*G[0, 0, -v - w, 0, u] - 2*G[0, 0, -v - w, -v - w, u] + 
   4*G[0, 0, -w, -w, v] + 2*G[0, -v, 0, -v - w, u] + 
   3*G[0, -v, -v, -v - w, u] + 2*G[0, -v, -v - w, 0, u] + 
   G[0, -v, -v - w, -v - w, u] - 3*G[0, -v - w, 0, 0, u] - 
   2*G[0, -v - w, 0, -v - w, u] + G[0, -v - w, -v, -v - w, u] - 
   2*G[0, -v - w, -v - w, 0, u] + 3*G[0, -w, 0, -w, v] + 
   G[0, -w, -w, -w, v] + 2*G[-v, 0, 0, -v - w, u] + 
   2*G[-v, 0, -v, -v - w, u] + 4*G[-v, -v, 0, -v - w, u] - 
   12*G[-v, -v, -v, -v - w, u] + 4*G[-v, -v, -v - w, 0, u] + 
   2*G[-v, -v, -v - w, -v - w, u] + 2*G[-v, -v - w, 0, 0, u] - 
   2*G[-v, -v - w, 0, -v - w, u] + 4*G[-v, -v - w, -v, -v - w, u] - 
   3*G[-v - w, 0, 0, 0, u] - 2*G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, 0, -v, -v - w, u] - 2*G[-v - w, 0, -v - w, 0, u] + 
   2*G[-v - w, -v, -v, -v - w, u] - 2*G[-v - w, -v - w, 0, 0, u] + 
   G[-w, 0, 0, -w, v] - G[-w, 0, -w, -w, v] + 3*G[0, u]*Zeta[3] + 
   2*G[-w, v]*Zeta[3] + G[-v - w, u]*(-1/3*(Pi^2*G[-w, v]) + G[0, 0, -w, v] - 
     G[0, -w, -w, v] + 2*Zeta[3]), -1/15*Pi^4 - (5*Pi^2*G[0, 0, u])/6 + 
   Pi^2*G[0, 0, w] - 2*G[0, 0, u]*G[0, 0, w] - (2*Pi^2*G[0, -v - w, u])/3 - 
   2*G[0, 0, w]*G[0, -v - w, u] + (Pi^2*G[0, -w, v])/6 + 
   4*G[0, 0, u]*G[0, -w, v] - 4*G[0, 0, w]*G[0, -w, v] - 
   G[0, -v, u]*G[0, -w, v] - G[0, -v - w, u]*G[0, -w, v] + 
   G[0, -w, v]*G[-v - w, 0, u] - (Pi^2*G[-v - w, -v - w, u])/3 - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] - Pi^2*G[-w, -w, v] - 
   4*G[0, 0, u]*G[-w, -w, v] + 2*G[0, 0, w]*G[-w, -w, v] + 
   G[0, -v, u]*G[-w, -w, v] - 3*G[0, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, 0, u]*G[-w, -w, v] - 6*G[-v - w, u]*G[0, 0, 0, w] + 
   4*G[-w, v]*G[0, 0, -v, u] - G[-v - w, u]*G[0, 0, -w, v] + 
   2*G[-w, v]*G[0, -v, 0, u] - G[-w, v]*G[0, -v, -v, u] + 
   G[-w, v]*G[0, -v, -v - w, u] + 2*G[-w, v]*G[0, -v - w, 0, u] - 
   G[-w, v]*G[0, -v - w, -v, u] - G[-v - w, u]*G[0, -w, -w, v] + 
   G[-w, v]*G[-v - w, 0, -v, u] + 
   (G[0, u]*(G[-w, v]*(5*Pi^2 + 12*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 18*G[-w, -w, v]) - 
      6*(3*G[0, 0, -w, v] + G[0, -w, -w, v] + G[-w, 0, -w, v] - 
        5*G[-w, -w, -w, v])))/6 + 2*G[-v - w, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, w] + 2*G[0, 0, 0, -w, v] + 4*G[0, 0, -v, -v - w, u] - 
   4*G[0, 0, -v - w, 0, u] + 2*G[0, -v, 0, -v - w, u] - 
   G[0, -v, -v, -v - w, u] + 2*G[0, -v, -v - w, 0, u] + 
   G[0, -v, -v - w, -v - w, u] - 4*G[0, -v - w, 0, 0, u] + 
   2*G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -v, -v - w, u] - 
   G[0, -v - w, -v - w, 0, u] - G[0, -w, 0, -w, v] - G[0, -w, -w, -w, v] + 
   G[-v - w, 0, -v, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   G[-w, 0, 0, -w, v] + G[-w, 0, -w, -w, v] + 2*G[-w, -w, 0, -w, v] - 
   4*G[-w, -w, -w, -w, v] + 2*G[-v - w, u]*Zeta[3] + 
   (G[0, w]*(-(G[-w, v]*(Pi^2 + 18*G[0, 0, u] - 12*G[0, -v, u] + 
         18*G[0, -v - w, u] + 6*G[-v - w, 0, u])) + 
      G[-v - w, u]*(Pi^2 - 6*G[0, -w, v] + 12*G[-w, -w, v]) + 
      6*(3*G[0, 0, 0, u] + G[0, 0, -v - w, u] - G[0, 0, -w, v] + 
        2*G[0, -v, -v - w, u] + G[0, -v - w, 0, u] - 3*G[0, -w, -w, v] + 
        G[-v - w, 0, 0, u] + G[-w, 0, -w, v] + 2*Zeta[3])))/6, 
  -1/3*(Pi^2*G[-v, u]*G[-w, v]) + Pi^2*G[0, 0, u] + (Pi^2*G[0, 0, w])/6 - 
   5*G[-v, u]*G[-w, v]*G[0, 0, w] + 4*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   3*G[0, 0, u]*G[0, 0, w] + (Pi^2*G[0, -v - w, u])/2 + 
   7*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, v])/6 - 
   6*G[0, 0, u]*G[0, -w, v] - 3*G[0, -v, u]*G[0, -w, v] + 
   3*G[0, -v - w, u]*G[0, -w, v] - G[0, -w, v]*G[-v, 0, u] + 
   12*G[0, -w, v]*G[-v, -v, u] - (Pi^2*G[-v, -v - w, u])/3 - 
   5*G[0, 0, w]*G[-v, -v - w, u] - 5*G[0, -w, v]*G[-v, -v - w, u] + 
   G[0, 0, w]*G[-v - w, 0, u] + 2*G[0, -w, v]*G[-v - w, 0, u] - 
   3*G[0, -w, v]*G[-v - w, -v, u] + (Pi^2*G[-v - w, -v - w, u])/2 + 
   3*G[0, 0, w]*G[-v - w, -v - w, u] + 2*G[0, -w, v]*G[-v - w, -v - w, u] + 
   Pi^2*G[-w, -w, v] + 2*G[0, 0, u]*G[-w, -w, v] + 
   3*G[0, 0, w]*G[-w, -w, v] - 2*G[0, -v, u]*G[-w, -w, v] + 
   (11*G[0, -v - w, u]*G[-w, -w, v])/2 + G[-v, 0, u]*G[-w, -w, v] - 
   4*G[-v, -v, u]*G[-w, -w, v] - G[-v, -v - w, u]*G[-w, -w, v] + 
   (3*G[-v - w, 0, u]*G[-w, -w, v])/2 + 2*G[-v - w, -v, u]*G[-w, -w, v] + 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] + (7*G[-w, v]*G[0, 0, 0, u])/2 + 
   5*G[-v - w, u]*G[0, 0, 0, w] + 2*G[-w, v]*G[0, 0, 0, w] - 
   6*G[-w, v]*G[0, 0, -v, u] + 2*G[-w, v]*G[0, 0, -v - w, u] + 
   11*G[-v, u]*G[0, 0, -w, v] - 4*G[-v - w, u]*G[0, 0, -w, v] - 
   G[-w, v]*G[0, -v, 0, u] - 3*G[-w, v]*G[0, -v, -v, u] - 
   2*G[-w, v]*G[0, -v, -v - w, u] - 3*G[-w, v]*G[0, -v - w, 0, u] + 
   3*G[-w, v]*G[0, -v - w, -v, u] + (G[-w, v]*G[0, -v - w, -v - w, u])/2 - 
   5*G[-v, u]*G[0, -w, -w, v] + G[-v - w, u]*G[0, -w, -w, v] - 
   G[-w, v]*G[-v, 0, 0, u] - G[-w, v]*G[-v, 0, -v, u] - 
   2*G[-w, v]*G[-v, -v, 0, u] + 12*G[-w, v]*G[-v, -v, -v, u] - 
   4*G[-w, v]*G[-v, -v, -v - w, u] + G[-w, v]*G[-v, -v - w, 0, u] - 
   5*G[-w, v]*G[-v, -v - w, -v, u] - 3*G[-w, v]*G[-v - w, 0, 0, u] + 
   2*G[-w, v]*G[-v - w, 0, -v, u] - (3*G[-w, v]*G[-v - w, 0, -v - w, u])/2 + 
   G[-w, v]*G[-v - w, -v, 0, u] - 3*G[-w, v]*G[-v - w, -v, -v, u] + 
   2*G[-w, v]*G[-v - w, -v, -v - w, u] - (3*G[-w, v]*G[-v - w, -v - w, 0, u])/
    2 + 2*G[-w, v]*G[-v - w, -v - w, -v, u] - 5*G[-v, u]*G[-w, 0, -w, v] + 
   2*G[-v - w, u]*G[-w, 0, -w, v] - G[-v, u]*G[-w, -w, -w, v] + 
   G[-v - w, u]*G[-w, -w, -w, v] - 4*G[0, 0, 0, 0, u] + 
   (7*G[0, 0, 0, -v - w, u])/2 + 10*G[0, 0, 0, -w, v] - 
   6*G[0, 0, -v, -v - w, u] + (7*G[0, 0, -v - w, 0, u])/2 + 
   2*G[0, 0, -v - w, -v - w, u] - 5*G[0, 0, -w, -w, v] - 
   G[0, -v, 0, -v - w, u] - 3*G[0, -v, -v, -v - w, u] - 
   G[0, -v, -v - w, 0, u] - 2*G[0, -v, -v - w, -v - w, u] + 
   (7*G[0, -v - w, 0, 0, u])/2 - 3*G[0, -v - w, 0, -v - w, u] + 
   3*G[0, -v - w, -v, -v - w, u] + 2*G[0, -v - w, -v - w, 0, u] + 
   G[0, -v - w, -v - w, -v - w, u]/2 - 6*G[0, -w, 0, -w, v] + 
   G[0, -w, -w, -w, v] - G[-v, 0, 0, -v - w, u] - G[-v, 0, -v, -v - w, u] - 
   2*G[-v, -v, 0, -v - w, u] + 12*G[-v, -v, -v, -v - w, u] - 
   2*G[-v, -v, -v - w, 0, u] - 4*G[-v, -v, -v - w, -v - w, u] - 
   G[-v, -v - w, 0, 0, u] + G[-v, -v - w, 0, -v - w, u] - 
   5*G[-v, -v - w, -v, -v - w, u] + (7*G[-v - w, 0, 0, 0, u])/2 - 
   3*G[-v - w, 0, 0, -v - w, u] + 2*G[-v - w, 0, -v, -v - w, u] - 
   (3*G[-v - w, 0, -v - w, -v - w, u])/2 + G[-v - w, -v, 0, -v - w, u] - 
   3*G[-v - w, -v, -v, -v - w, u] + G[-v - w, -v, -v - w, 0, u] + 
   2*G[-v - w, -v, -v - w, -v - w, u] + 2*G[-v - w, -v - w, 0, 0, u] - 
   (3*G[-v - w, -v - w, 0, -v - w, u])/2 + 
   2*G[-v - w, -v - w, -v, -v - w, u] + G[-v - w, -v - w, -v - w, 0, u]/2 - 
   5*G[-w, 0, 0, -w, v] + G[-w, -w, 0, -w, v] + 4*G[-w, -w, -w, -w, v] + 
   4*G[-w, v]*Zeta[3] - 
   (G[0, w]*(-3*G[-w, v]*(Pi^2 + 7*G[0, 0, u] - 10*G[0, -v, u] + 
        13*G[0, -v - w, u] - 2*G[-v, -v, u] - 6*G[-v, -v - w, u] + 
        3*G[-v - w, 0, u] + 4*G[-v - w, -v, u] + 5*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 - 6*G[0, -w, v] - 15*G[-w, -w, v]) + 
      6*G[-v, u]*(2*G[0, -w, v] + 3*G[-w, -w, v]) + 21*G[0, 0, 0, u] - 
      21*G[0, 0, -v - w, u] + 30*G[0, -v, -v - w, u] + 9*G[0, -v - w, 0, u] - 
      9*G[0, -v - w, -v - w, u] + 6*G[-v, 0, -v - w, u] + 
      6*G[-v, -v, -v - w, u] + 12*G[-v, -v - w, -v - w, u] + 
      9*G[-v - w, 0, 0, u] + 9*G[-v - w, 0, -v - w, u] - 
      12*G[-v - w, -v, -v - w, u] + 3*G[-v - w, -v - w, 0, u] - 
      3*G[-v - w, -v - w, -v - w, u] - 21*G[-w, -w, -w, v] + 6*Zeta[3]))/6 - 
   (G[0, u]*(G[-w, v]*(7*Pi^2 + 18*G[0, 0, w]) + 
      3*G[0, w]*(Pi^2 + 7*G[-w, -w, v]) + 
      3*(4*G[0, 0, 0, w] - 4*G[0, 0, -w, v] - 6*G[0, -w, -w, v] - 
        6*G[-w, 0, -w, v] + 9*G[-w, -w, -w, v] + 14*Zeta[3])))/6, 
  (7*Pi^4)/180 - (Pi^2*G[-v - w, u]*G[-w, v])/6 - (Pi^2*G[0, 0, u])/6 + 
   (Pi^2*G[0, 0, w])/6 + G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   G[0, 0, w]*G[0, -v - w, u] + (Pi^2*G[0, -w, v])/6 + 
   G[0, 0, u]*G[0, -w, v] - G[0, 0, w]*G[0, -w, v] - 
   G[0, -v, u]*G[0, -w, v] + (Pi^2*G[-v - w, 0, u])/6 - 
   G[0, -w, v]*G[-v - w, -v, u] - (Pi^2*G[-w, 0, u])/3 + 
   2*G[0, -w, v]*G[-w, 0, u] + 2*G[0, -w, v]*G[-w, -v - w, u] - 
   (Pi^2*G[-w, -w, v])/6 - G[0, 0, u]*G[-w, -w, v] + 
   G[0, 0, w]*G[-w, -w, v] + G[-v - w, 0, u]*G[-w, -w, v] - 
   2*G[-w, 0, u]*G[-w, -w, v] + 2*G[-w, -v - w, u]*G[-w, -w, v] + 
   G[-w, v]*G[0, 0, -v, u] - 2*G[-w, u]*G[0, 0, -w, v] + 
   G[-w, v]*G[0, -v, 0, u] - G[-w, v]*G[0, -v, -v, u] + 
   G[-v - w, u]*G[0, -w, -w, v] - 2*G[-w, u]*G[0, -w, -w, v] - 
   G[-w, v]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, -v, 0, u] - 
   G[-w, v]*G[-v - w, -v, -v, u] + 2*G[-w, v]*G[-w, 0, -v, u] + 
   2*G[-w, u]*G[-w, 0, -w, v] - 2*G[-w, v]*G[-w, -v - w, 0, u] + 
   2*G[-w, v]*G[-w, -v - w, -v, u] - G[-v - w, u]*G[-w, -w, -w, v] + 
   2*G[-w, u]*G[-w, -w, -w, v] + G[0, u]*((Pi^2*G[-w, v])/6 - 
     G[0, 0, -w, v] + G[-w, -w, -w, v]) + G[0, 0, 0, -w, v] + 
   G[0, 0, -v, -v - w, u] - G[0, 0, -v - w, 0, u] + G[0, -v, 0, -v - w, u] - 
   G[0, -v, -v, -v - w, u] + G[0, -v, -v - w, 0, u] - G[0, -v - w, 0, 0, u] - 
   G[0, -w, 0, -w, v] - G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, -v, 0, -v - w, u] - G[-v - w, -v, -v, -v - w, u] + 
   G[-v - w, -v, -v - w, 0, u] + 2*G[-w, 0, -v, -v - w, u] - 
   2*G[-w, 0, -v - w, 0, u] + G[-w, 0, -w, -w, v] - 
   2*G[-w, -v - w, 0, -v - w, u] + 2*G[-w, -v - w, -v, -v - w, u] - 
   G[-w, -w, -w, -w, v] - 3*G[-v - w, u]*Zeta[3] + 6*G[-w, u]*Zeta[3] - 
   3*G[-w, v]*Zeta[3] + (G[0, w]*(-(Pi^2*G[-w, v]) - 
      G[-v - w, u]*(Pi^2 - 6*G[0, -w, v]) + 12*G[-w, v]*G[-w, -v - w, u] + 
      2*G[-w, u]*(Pi^2 - 6*G[0, -w, v] + 6*G[-w, -w, v]) + 
      6*G[0, 0, -v - w, u] - 6*G[0, -w, -w, v] - 6*G[-v - w, 0, -v - w, u] + 
      12*G[-w, 0, -v - w, u] + 6*G[-w, 0, -w, v] + 18*Zeta[3]))/6, 
  (-2*Pi^4)/45 + (Pi^2*G[-v, u]*G[-w, v])/3 + (Pi^2*G[-v - w, u]*G[-w, v])/
    3 - (7*Pi^2*G[0, 0, u])/6 - (Pi^2*G[0, 0, w])/6 - 
   G[-v, u]*G[-w, v]*G[0, 0, w] - 2*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   3*G[0, 0, u]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/2 - 
   6*G[0, 0, w]*G[0, -v - w, u] + (Pi^2*G[0, -w, v])/3 + 
   G[0, 0, u]*G[0, -w, v] - G[0, 0, w]*G[0, -w, v] + 
   2*G[0, -v, u]*G[0, -w, v] - 3*G[0, -v - w, u]*G[0, -w, v] + 
   G[0, -w, v]*G[-v, 0, u] + (Pi^2*G[-v, -v - w, u])/3 - 
   G[0, 0, w]*G[-v, -v - w, u] - G[0, -w, v]*G[-v, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/3 - G[0, 0, w]*G[-v - w, 0, u] - 
   2*G[0, -w, v]*G[-v - w, 0, u] - G[0, -w, v]*G[-v - w, -v, u] - 
   (Pi^2*G[-v - w, -v - w, u])/2 - 2*G[0, 0, w]*G[-v - w, -v - w, u] - 
   G[0, -w, v]*G[-v - w, -v - w, u] - (2*Pi^2*G[-w, -w, v])/3 - 
   G[0, 0, u]*G[-w, -w, v] - G[0, 0, w]*G[-w, -w, v] - 
   (7*G[0, -v - w, u]*G[-w, -w, v])/2 - G[-v, 0, u]*G[-w, -w, v] - 
   2*G[-v, -v, u]*G[-w, -w, v] + G[-v, -v - w, u]*G[-w, -w, v] - 
   (5*G[-v - w, 0, u]*G[-w, -w, v])/2 - G[-v - w, -v, u]*G[-w, -w, v] + 
   (G[-w, v]*G[0, 0, 0, u])/2 - 4*G[-v - w, u]*G[0, 0, 0, w] - 
   G[-w, v]*G[0, 0, 0, w] + G[-w, v]*G[0, 0, -v, u] + 
   G[-v, u]*G[0, 0, -w, v] - G[-v - w, u]*G[0, 0, -w, v] + 
   2*G[-w, v]*G[0, -v, -v, u] + 3*G[-w, v]*G[0, -v - w, 0, u] - 
   3*G[-w, v]*G[0, -v - w, -v, u] + (G[-w, v]*G[0, -v - w, -v - w, u])/2 - 
   G[-v, u]*G[0, -w, -w, v] - G[-v - w, u]*G[0, -w, -w, v] + 
   G[-w, v]*G[-v, 0, 0, u] + G[-w, v]*G[-v, 0, -v, u] + 
   2*G[-w, v]*G[-v, -v, 0, u] - 2*G[-w, v]*G[-v, -v, -v - w, u] - 
   G[-w, v]*G[-v, -v - w, 0, u] - G[-w, v]*G[-v, -v - w, -v, u] + 
   4*G[-w, v]*G[-v - w, 0, 0, u] - 2*G[-w, v]*G[-v - w, 0, -v, u] + 
   (3*G[-w, v]*G[-v - w, 0, -v - w, u])/2 - 2*G[-w, v]*G[-v - w, -v, 0, u] - 
   G[-w, v]*G[-v - w, -v, -v, u] - G[-w, v]*G[-v - w, -v, -v - w, u] + 
   (3*G[-w, v]*G[-v - w, -v - w, 0, u])/2 - 
   G[-w, v]*G[-v - w, -v - w, -v, u] + 
   G[-w, v]*G[-v - w, -v - w, -v - w, u] - G[-v, u]*G[-w, 0, -w, v] - 
   G[-v - w, u]*G[-w, 0, -w, v] + G[-v, u]*G[-w, -w, -w, v] + 
   4*G[-v - w, u]*G[-w, -w, -w, v] + 13*G[0, 0, 0, 0, u] + 
   G[0, 0, 0, -v - w, u]/2 + G[0, 0, 0, -w, v] + G[0, 0, -v, -v - w, u] - 
   G[0, 0, -v - w, 0, u]/2 - G[0, 0, -w, -w, v] + 2*G[0, -v, -v, -v - w, u] - 
   G[0, -v - w, 0, 0, u]/2 + 3*G[0, -v - w, 0, -v - w, u] - 
   3*G[0, -v - w, -v, -v - w, u] - G[0, -v - w, -v - w, 0, u] + 
   G[0, -v - w, -v - w, -v - w, u]/2 - G[0, -w, 0, -w, v] + 
   G[0, -w, -w, -w, v] + G[-v, 0, 0, -v - w, u] + G[-v, 0, -v, -v - w, u] + 
   2*G[-v, -v, 0, -v - w, u] + 2*G[-v, -v, -v - w, 0, u] - 
   2*G[-v, -v, -v - w, -v - w, u] + G[-v, -v - w, 0, 0, u] - 
   G[-v, -v - w, 0, -v - w, u] - G[-v, -v - w, -v, -v - w, u] + 
   G[-v - w, 0, 0, 0, u]/2 + 4*G[-v - w, 0, 0, -v - w, u] - 
   2*G[-v - w, 0, -v, -v - w, u] + (3*G[-v - w, 0, -v - w, -v - w, u])/2 - 
   2*G[-v - w, -v, 0, -v - w, u] - G[-v - w, -v, -v, -v - w, u] - 
   2*G[-v - w, -v, -v - w, 0, u] - G[-v - w, -v, -v - w, -v - w, u] + 
   (3*G[-v - w, -v - w, 0, -v - w, u])/2 - G[-v - w, -v - w, -v, -v - w, u] + 
   G[-v - w, -v - w, -v - w, 0, u]/2 + G[-v - w, -v - w, -v - w, -v - w, u] + 
   G[-w, -w, -w, -w, v] + (20*G[-v - w, u]*Zeta[3])/3 + 
   (8*G[-w, v]*Zeta[3])/3 - (G[0, w]*(6*G[-v, u]*G[0, -w, v] + 
      G[-w, v]*(Pi^2 + 21*G[0, 0, u] - 6*G[0, -v, u] + 27*G[0, -v - w, u] + 
        12*G[-v, -v, u] + 9*G[-v - w, 0, u] + 18*G[-v - w, -v, u] + 
        3*G[-v - w, -v - w, u]) - 3*G[-v - w, u]*(Pi^2 - 6*G[0, -w, v] + 
        3*G[-w, -w, v]) - 21*G[0, 0, 0, u] + 15*G[0, 0, -v - w, u] + 
      6*G[0, 0, -w, v] - 6*G[0, -v, -v - w, u] - 9*G[0, -v - w, 0, u] + 
      3*G[0, -v - w, -v - w, u] - 6*G[-v, 0, -v - w, u] + 
      12*G[-v, -v, -v - w, u] + 6*G[-v, -v - w, -v - w, u] - 
      9*G[-v - w, 0, 0, u] - 15*G[-v - w, 0, -v - w, u] + 
      18*G[-v - w, -v, -v - w, u] - 3*G[-v - w, -v - w, 0, u] - 
      3*G[-v - w, -v - w, -v - w, u] + 12*G[-w, 0, -w, v] - 
      3*G[-w, -w, -w, v] + 2*Zeta[3]))/6 + 
   (G[0, u]*(G[-w, v]*(5*Pi^2 + 18*G[0, 0, w]) + 
      3*G[0, w]*(Pi^2 + 7*G[-w, -w, v]) + 12*G[0, 0, 0, w] + 
      6*G[0, 0, -w, v] - 6*G[0, -w, -w, v] - 18*G[-w, 0, -w, v] + 
      21*G[-w, -w, -w, v] + 116*Zeta[3]))/6, Pi^4/180 - (Pi^2*G[0, 0, u])/6 + 
   (Pi^2*G[0, 0, w])/12 - G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   (G[0, 0, u]*G[0, 0, w])/2 - (Pi^2*G[0, -v - w, u])/12 + 
   (G[0, 0, w]*G[0, -v - w, u])/2 + (5*Pi^2*G[0, -w, v])/12 - 
   (G[0, 0, u]*G[0, -w, v])/2 + (5*G[0, 0, w]*G[0, -w, v])/2 + 
   2*G[0, -v, u]*G[0, -w, v] - (3*G[0, -v - w, u]*G[0, -w, v])/2 - 
   (G[0, 0, w]*G[-v - w, 0, u])/2 + G[0, -w, v]*G[-v - w, 0, u] - 
   2*G[0, -w, v]*G[-v - w, -v, u] - (Pi^2*G[-v - w, -v - w, u])/6 - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] + G[0, -w, v]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-w, -w, v])/12 + (G[0, 0, u]*G[-w, -w, v])/2 - 
   2*G[0, 0, w]*G[-w, -w, v] - G[0, -v, u]*G[-w, -w, v] + 
   2*G[0, -v - w, u]*G[-w, -w, v] + G[-v - w, -v, u]*G[-w, -w, v] - 
   2*G[-v - w, -v - w, u]*G[-w, -w, v] + (G[-w, v]*G[0, 0, 0, u])/2 - 
   G[-w, v]*G[0, 0, 0, w] - (G[-w, v]*G[0, 0, -v, u])/2 + 
   G[-w, v]*G[0, 0, -v - w, u] - 2*G[-v - w, u]*G[0, 0, -w, v] - 
   G[-w, v]*G[0, -v, 0, u] + 2*G[-w, v]*G[0, -v, -v, u] - 
   G[-w, v]*G[0, -v, -v - w, u] - (3*G[-w, v]*G[0, -v - w, -v, u])/2 + 
   2*G[-w, v]*G[0, -v - w, -v - w, u] + G[-v - w, u]*G[0, -w, -w, v] + 
   G[-w, v]*G[-v - w, 0, -v, u] + G[-w, v]*G[-v - w, -v, 0, u] - 
   2*G[-w, v]*G[-v - w, -v, -v, u] + G[-w, v]*G[-v - w, -v, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, -v, u] + G[-v - w, u]*G[-w, 0, -w, v] - 
   3*G[-v - w, u]*G[-w, -w, -w, v] - G[0, 0, 0, 0, w] + 
   G[0, 0, 0, -v - w, u]/2 - (5*G[0, 0, 0, -w, v])/2 - 
   G[0, 0, -v, -v - w, u]/2 + G[0, 0, -v - w, -v - w, u] + 
   G[0, 0, -w, -w, v]/2 - G[0, -v, 0, -v - w, u] + 
   2*G[0, -v, -v, -v - w, u] - G[0, -v, -v - w, 0, u] - 
   G[0, -v, -v - w, -v - w, u] - (3*G[0, -v - w, -v, -v - w, u])/2 + 
   2*G[0, -v - w, -v - w, -v - w, u] + (7*G[0, -w, -w, -w, v])/2 - 
   G[-v - w, 0, 0, 0, u]/2 + G[-v - w, 0, -v, -v - w, u] + 
   G[-v - w, -v, 0, -v - w, u] - 2*G[-v - w, -v, -v, -v - w, u] + 
   G[-v - w, -v, -v - w, 0, u] + G[-v - w, -v, -v - w, -v - w, u] - 
   G[-v - w, -v - w, 0, 0, u] + G[-v - w, -v - w, -v, -v - w, u] - 
   2*G[-v - w, -v - w, -v - w, 0, u] + G[-w, 0, 0, -w, v]/2 + 
   (7*G[-w, 0, -w, -w, v])/2 + (7*G[-w, -w, 0, -w, v])/2 - 
   7*G[-w, -w, -w, -w, v] - G[-v - w, u]*Zeta[3] + 2*G[-w, v]*Zeta[3] + 
   (G[0, w]*(2*G[-w, v]*(Pi^2 - 3*G[0, -v, u] + 6*G[0, -v - w, u] + 
        3*G[-v - w, -v, u] - 12*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 + 6*G[0, -w, v] - 24*G[-w, -w, v]) + 
      6*(-2*G[0, u]*G[0, -w, v] + G[0, 0, 0, u] + G[0, 0, -v - w, u] - 
        G[0, -v, -v - w, u] + 2*G[0, -v - w, -v - w, u] + 6*G[0, -w, -w, v] + 
        G[-v - w, 0, 0, u] + G[-v - w, -v, -v - w, u] + 
        2*G[-v - w, -v - w, 0, u] + 6*G[-w, 0, -w, v] - 8*G[-w, -w, -w, v] + 
        2*Zeta[3])))/12 - 
   (G[0, u]*(Pi^2*G[-w, v] - 3*(G[0, 0, 0, w] + 3*G[0, 0, -w, v] - 
        3*G[0, -w, -w, v] - 3*G[-w, 0, -w, v] + G[-w, -w, -w, v] + 
        2*Zeta[3])))/6, -1/20*Pi^4 - (Pi^2*G[0, 0, u])/6 - 
   (Pi^2*G[0, 0, w])/12 - (G[0, 0, u]*G[0, 0, w])/2 - 
   (Pi^2*G[0, -v - w, u])/12 - G[0, 0, w]*G[0, -v - w, u] - 
   (5*Pi^2*G[0, -w, v])/12 + (G[0, 0, u]*G[0, -w, v])/2 - 
   (5*G[0, 0, w]*G[0, -w, v])/2 - 2*G[0, -v, u]*G[0, -w, v] + 
   (G[0, -v - w, u]*G[0, -w, v])/2 + (Pi^2*G[-w, -w, v])/12 - 
   (G[0, 0, u]*G[-w, -w, v])/2 + G[0, 0, w]*G[-w, -w, v] + 
   G[0, -v, u]*G[-w, -w, v] - G[0, -v - w, u]*G[-w, -w, v] + 
   (G[-w, v]*G[0, 0, -v, u])/2 + G[-w, v]*G[0, -v, 0, u] - 
   2*G[-w, v]*G[0, -v, -v, u] + G[-w, v]*G[0, -v, -v - w, u] + 
   (G[-w, v]*G[0, -v - w, -v, u])/2 + 
   (G[0, u]*(G[-w, v]*(Pi^2 + 3*G[0, 0, w]) - 
      G[0, w]*(Pi^2 - 6*G[0, -w, v]) - 9*G[0, 0, -w, v] + 9*G[0, -w, -w, v] + 
      3*G[-w, 0, -w, v] - 3*G[-w, -w, -w, v]))/6 - 
   (G[0, w]*(G[-w, v]*(Pi^2 + 6*G[0, 0, u] - 6*G[0, -v, u] + 
        12*G[0, -v - w, u]) - 6*(G[0, -v, -v - w, u] + G[0, -v - w, 0, u] - 
        6*G[0, -w, -w, v] - G[-w, 0, -w, v] + 4*G[-w, -w, -w, v])))/12 - 
   G[0, 0, 0, 0, w] + (5*G[0, 0, 0, -w, v])/2 + G[0, 0, -v, -v - w, u]/2 - 
   G[0, 0, -v - w, 0, u]/2 - G[0, 0, -w, -w, v]/2 + G[0, -v, 0, -v - w, u] - 
   2*G[0, -v, -v, -v - w, u] + G[0, -v, -v - w, 0, u] + 
   G[0, -v, -v - w, -v - w, u] - G[0, -v - w, 0, 0, u]/2 + 
   G[0, -v - w, -v, -v - w, u]/2 - G[0, -v - w, -v - w, 0, u] - 
   (7*G[0, -w, -w, -w, v])/2 - G[-w, 0, 0, -w, v]/2 - G[-w, 0, -w, -w, v]/2 - 
   G[-w, -w, 0, -w, v]/2 + 3*G[-w, -w, -w, -w, v] - G[-w, v]*Zeta[3], 
  (-2*Pi^4 - 3*Pi^2*G[0, 0, w] + 27*G[0, w]*G[-w, v]*G[0, -v, u] - 
    9*G[0, 0, u]*(Pi^2 + 2*G[0, 0, w] - 3*G[0, -w, v]) + 3*Pi^2*G[0, -w, v] - 
    9*G[0, u]*G[0, w]*G[0, -w, v] + 27*G[0, -v, u]*G[0, -w, v] - 
    9*G[0, -w, v]*G[-v, 0, u] + 27*G[0, w]*G[-w, v]*G[-v, -v, u] - 
    3*Pi^2*G[-v, -v - w, u] + 9*G[0, w]*G[-w, v]*G[-v, -v - w, u] + 
    18*G[0, 0, w]*G[-v, -v - w, u] + 18*G[0, -w, v]*G[-v, -v - w, u] + 
    18*G[0, -v, u]*G[-w, -w, v] + 9*G[-v, 0, u]*G[-w, -w, v] + 
    36*G[-v, -v, u]*G[-w, -w, v] - 9*G[-v, -v - w, u]*G[-w, -w, v] + 
    27*G[0, w]*G[0, 0, 0, u] + 27*G[-w, v]*G[0, 0, -v, u] - 
    9*G[0, u]*G[0, 0, -w, v] - 9*G[0, w]*G[0, 0, -w, v] - 
    9*G[-w, v]*G[0, -v, 0, u] + 27*G[-w, v]*G[0, -v, -v, u] + 
    27*G[0, w]*G[0, -v, -v - w, u] + 18*G[-w, v]*G[0, -v, -v - w, u] - 
    18*G[0, u]*G[0, -w, -w, v] + 9*G[0, w]*G[0, -w, -w, v] - 
    9*G[-w, v]*G[-v, 0, 0, u] - 9*G[-w, v]*G[-v, 0, -v, u] - 
    9*G[0, w]*G[-v, 0, -v - w, u] - 18*G[-w, v]*G[-v, -v, 0, u] + 
    27*G[0, w]*G[-v, -v, -v - w, u] + 36*G[-w, v]*G[-v, -v, -v - w, u] + 
    9*G[-w, v]*G[-v, -v - w, 0, u] + 18*G[-w, v]*G[-v, -v - w, -v, u] + 
    18*G[0, w]*G[-v, -v - w, -v - w, u] - 
    3*G[-v, u]*(G[-w, v]*(Pi^2 - 6*G[0, 0, w]) + 
      3*(-(G[0, w]*(2*G[0, -w, v] + G[-w, -w, v])) + G[0, 0, -w, v] - 
        3*G[0, -w, -w, v] - 2*G[-w, 0, -w, v] + G[-w, -w, -w, v])) - 
    72*G[0, 0, 0, 0, u] - 45*G[0, 0, 0, -w, v] + 27*G[0, 0, -v, -v - w, u] + 
    18*G[0, 0, -w, -w, v] - 9*G[0, -v, 0, -v - w, u] + 
    27*G[0, -v, -v, -v - w, u] - 9*G[0, -v, -v - w, 0, u] + 
    18*G[0, -v, -v - w, -v - w, u] + 18*G[0, -w, 0, -w, v] + 
    9*G[0, -w, -w, -w, v] - 9*G[-v, 0, 0, -v - w, u] - 
    9*G[-v, 0, -v, -v - w, u] - 18*G[-v, -v, 0, -v - w, u] - 
    18*G[-v, -v, -v - w, 0, u] + 36*G[-v, -v, -v - w, -v - w, u] - 
    9*G[-v, -v - w, 0, 0, u] + 9*G[-v, -v - w, 0, -v - w, u] + 
    18*G[-v, -v - w, -v, -v - w, u] - 18*G[0, w]*Zeta[3])/18, 
  (3*Pi^2*G[-v, u]*G[-w, v] - 6*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
    Pi^2*G[0, -v - w, u] + 6*G[0, 0, w]*G[0, -v - w, u] + Pi^2*G[0, -w, v] - 
    3*G[0, 0, u]*G[0, -w, v] + 6*G[0, 0, w]*G[0, -w, v] - 
    15*G[0, -v, u]*G[0, -w, v] + 6*G[0, -v - w, u]*G[0, -w, v] - 
    15*G[0, -w, v]*G[-v, 0, u] - 6*G[0, -w, v]*G[-v, -v, u] + 
    3*Pi^2*G[-v, -v - w, u] + 6*G[0, -w, v]*G[-v, -v - w, u] + 
    Pi^2*G[-v - w, 0, u] + 6*G[0, -w, v]*G[-v - w, 0, u] + 
    6*G[0, -w, v]*G[-v - w, -v, u] + 2*Pi^2*G[-v - w, -v - w, u] - 
    12*G[0, 0, w]*G[-v - w, -v - w, u] - 12*G[0, -w, v]*
     G[-v - w, -v - w, u] - 6*G[0, 0, u]*G[-w, -w, v] - 
    6*G[0, 0, w]*G[-w, -w, v] + 6*G[0, -v, u]*G[-w, -w, v] - 
    3*G[0, -v - w, u]*G[-w, -w, v] - 3*G[-v, 0, u]*G[-w, -w, v] - 
    9*G[-v, -v - w, u]*G[-w, -w, v] + 3*G[-v - w, 0, u]*G[-w, -w, v] - 
    12*G[-v - w, -v, u]*G[-w, -w, v] + 6*G[-v - w, -v - w, u]*G[-w, -w, v] + 
    9*G[-w, v]*G[0, 0, 0, u] - 3*G[-v - w, u]*G[0, 0, 0, w] - 
    3*G[-w, v]*G[0, 0, 0, w] - 3*G[-w, v]*G[0, 0, -v, u] + 
    6*G[-w, v]*G[0, 0, -v - w, u] + 9*G[-v, u]*G[0, 0, -w, v] + 
    6*G[-v - w, u]*G[0, 0, -w, v] - 3*G[-w, v]*G[0, -v, 0, u] - 
    15*G[-w, v]*G[0, -v, -v, u] + 6*G[-w, v]*G[0, -v, -v - w, u] + 
    3*G[-w, v]*G[0, -v - w, 0, u] + 6*G[-w, v]*G[0, -v - w, -v, u] + 
    15*G[-v, u]*G[0, -w, -w, v] - 12*G[-v - w, u]*G[0, -w, -w, v] + 
    9*G[-w, v]*G[-v, 0, 0, u] - 15*G[-w, v]*G[-v, 0, -v, u] + 
    12*G[-w, v]*G[-v, 0, -v - w, u] - 6*G[-w, v]*G[-v, -v, -v, u] - 
    3*G[-w, v]*G[-v, -v - w, 0, u] + 6*G[-w, v]*G[-v, -v - w, -v, u] - 
    24*G[-w, v]*G[-v, -v - w, -v - w, u] - 6*G[-w, v]*G[-v - w, 0, 0, u] + 
    6*G[-w, v]*G[-v - w, 0, -v, u] - 6*G[-w, v]*G[-v - w, 0, -v - w, u] + 
    6*G[-w, v]*G[-v - w, -v, 0, u] + 6*G[-w, v]*G[-v - w, -v, -v, u] - 
    12*G[-w, v]*G[-v - w, -v, -v - w, u] - 
    6*G[-w, v]*G[-v - w, -v - w, 0, u] - 
    12*G[-w, v]*G[-v - w, -v - w, -v, u] + 6*G[-v, u]*G[-w, 0, -w, v] - 
    12*G[-v - w, u]*G[-w, 0, -w, v] - 9*G[-v, u]*G[-w, -w, -w, v] + 
    G[0, u]*(Pi^2*G[-w, v] + 3*(-5*G[0, 0, -w, v] + 2*G[0, -w, -w, v] + 
        2*G[-w, 0, -w, v] + G[-w, -w, -w, v])) + 
    G[0, w]*(G[-w, v]*(Pi^2 - 3*G[0, 0, u] - 3*G[0, -v, u] + 
        3*G[0, -v - w, u] - 6*G[-v, 0, u] - 3*G[-v, -v, u] - 
        3*G[-v, -v - w, u] + 3*G[-v - w, 0, u] - 6*G[-v - w, -v, u] - 
        6*G[-v - w, -v - w, u]) + G[-v - w, u]*(Pi^2 - 6*G[0, -w, v] - 
        6*G[-w, -w, v]) - 3*(G[0, u]*(G[0, -w, v] - G[-w, -w, v]) + 
        G[-v, u]*(-4*G[0, -w, v] + G[-w, -w, v]) - 3*G[0, 0, -v - w, u] - 
        7*G[0, 0, -w, v] + G[0, -v, -v - w, u] - 2*G[0, -v - w, -v - w, u] + 
        G[0, -w, -w, v] - 3*G[-v, 0, -v - w, u] + G[-v, -v, -v - w, u] + 
        2*G[-v, -v - w, 0, u] + 6*G[-v, -v - w, -v - w, u] + 
        G[-v - w, 0, 0, u] + 2*G[-v - w, 0, -v - w, u] + 
        2*G[-v - w, -v, -v - w, u] + 4*G[-v - w, -v - w, -v - w, u] + 
        2*G[-w, 0, -w, v] + 2*G[-w, -w, -w, v])) + 9*G[0, 0, 0, -v - w, u] + 
    21*G[0, 0, 0, -w, v] - 3*G[0, 0, -v, -v - w, u] - 
    3*G[0, 0, -v - w, 0, u] + 6*G[0, 0, -v - w, -v - w, u] + 
    18*G[0, 0, -w, -w, v] - 3*G[0, -v, 0, -v - w, u] - 
    15*G[0, -v, -v, -v - w, u] - 3*G[0, -v, -v - w, 0, u] + 
    6*G[0, -v, -v - w, -v - w, u] - 3*G[0, -v - w, 0, 0, u] + 
    3*G[0, -v - w, 0, -v - w, u] + 6*G[0, -v - w, -v, -v - w, u] + 
    6*G[0, -w, 0, -w, v] - 15*G[0, -w, -w, -w, v] + 
    9*G[-v, 0, 0, -v - w, u] - 15*G[-v, 0, -v, -v - w, u] - 
    6*G[-v, 0, -v - w, 0, u] + 12*G[-v, 0, -v - w, -v - w, u] - 
    6*G[-v, -v, -v, -v - w, u] + 9*G[-v, -v - w, 0, 0, u] - 
    3*G[-v, -v - w, 0, -v - w, u] + 6*G[-v, -v - w, -v, -v - w, u] + 
    12*G[-v, -v - w, -v - w, 0, u] - 24*G[-v, -v - w, -v - w, -v - w, u] + 
    9*G[-v - w, 0, 0, 0, u] - 6*G[-v - w, 0, 0, -v - w, u] + 
    6*G[-v - w, 0, -v, -v - w, u] + 3*G[-v - w, 0, -v - w, 0, u] - 
    6*G[-v - w, 0, -v - w, -v - w, u] + 6*G[-v - w, -v, 0, -v - w, u] + 
    6*G[-v - w, -v, -v, -v - w, u] + 6*G[-v - w, -v, -v - w, 0, u] - 
    12*G[-v - w, -v, -v - w, -v - w, u] + 6*G[-v - w, -v - w, 0, 0, u] - 
    6*G[-v - w, -v - w, 0, -v - w, u] - 12*G[-v - w, -v - w, -v, -v - w, u] + 
    6*G[-w, 0, 0, -w, v] - 12*G[-w, 0, -w, -w, v] - 12*G[-w, -w, 0, -w, v] - 
    24*G[-v - w, u]*Zeta[3] - 24*G[-w, v]*Zeta[3])/6, 
  -1/3*(Pi^2*G[-v, u]*G[-w, v]) + Pi^2*G[0, 0, u] + (Pi^2*G[0, 0, w])/6 - 
   7*G[-v, u]*G[-w, v]*G[0, 0, w] + 8*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   2*G[0, 0, u]*G[0, 0, w] + (5*Pi^2*G[0, -v - w, u])/6 + 
   (17*G[0, 0, w]*G[0, -v - w, u])/2 - (Pi^2*G[0, -w, v])/6 - 
   6*G[0, 0, u]*G[0, -w, v] - 3*G[0, -v, u]*G[0, -w, v] + 
   2*G[0, -v - w, u]*G[0, -w, v] - G[0, -w, v]*G[-v, 0, u] + 
   12*G[0, -w, v]*G[-v, -v, u] - (Pi^2*G[-v, -v - w, u])/3 - 
   7*G[0, 0, w]*G[-v, -v - w, u] - 7*G[0, -w, v]*G[-v, -v - w, u] + 
   (Pi^2*G[-v - w, 0, u])/3 + (G[0, 0, w]*G[-v - w, 0, u])/2 + 
   G[0, -w, v]*G[-v - w, 0, u] - 5*G[0, -w, v]*G[-v - w, -v, u] + 
   (5*Pi^2*G[-v - w, -v - w, u])/6 + 7*G[0, 0, w]*G[-v - w, -v - w, u] + 
   4*G[0, -w, v]*G[-v - w, -v - w, u] + (2*Pi^2*G[-w, -w, v])/3 + 
   3*G[0, 0, u]*G[-w, -w, v] + G[0, 0, w]*G[-w, -w, v] - 
   4*G[0, -v, u]*G[-w, -w, v] + 7*G[0, -v - w, u]*G[-w, -w, v] + 
   G[-v, 0, u]*G[-w, -w, v] - 8*G[-v, -v, u]*G[-w, -w, v] - 
   G[-v, -v - w, u]*G[-w, -w, v] + G[-v - w, 0, u]*G[-w, -w, v] + 
   4*G[-v - w, -v, u]*G[-w, -w, v] + 4*G[-v - w, -v - w, u]*G[-w, -w, v] + 
   (7*G[-w, v]*G[0, 0, 0, u])/2 + (19*G[-v - w, u]*G[0, 0, 0, w])/2 + 
   (G[-w, v]*G[0, 0, 0, w])/2 - 6*G[-w, v]*G[0, 0, -v, u] + 
   3*G[-w, v]*G[0, 0, -v - w, u] + 11*G[-v, u]*G[0, 0, -w, v] - 
   5*G[-v - w, u]*G[0, 0, -w, v] - G[-w, v]*G[0, -v, 0, u] - 
   3*G[-w, v]*G[0, -v, -v, u] - 4*G[-w, v]*G[0, -v, -v - w, u] - 
   2*G[-w, v]*G[0, -v - w, 0, u] + 2*G[-w, v]*G[0, -v - w, -v, u] + 
   2*G[-w, v]*G[0, -v - w, -v - w, u] - 9*G[-v, u]*G[0, -w, -w, v] + 
   4*G[-v - w, u]*G[0, -w, -w, v] - G[-w, v]*G[-v, 0, 0, u] - 
   G[-w, v]*G[-v, 0, -v, u] - 2*G[-w, v]*G[-v, -v, 0, u] + 
   12*G[-w, v]*G[-v, -v, -v, u] - 8*G[-w, v]*G[-v, -v, -v - w, u] + 
   G[-w, v]*G[-v, -v - w, 0, u] - 7*G[-w, v]*G[-v, -v - w, -v, u] - 
   2*G[-w, v]*G[-v - w, 0, 0, u] + G[-w, v]*G[-v - w, 0, -v, u] - 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] + G[-w, v]*G[-v - w, -v, 0, u] - 
   5*G[-w, v]*G[-v - w, -v, -v, u] + 4*G[-w, v]*G[-v - w, -v, -v - w, u] - 
   2*G[-w, v]*G[-v - w, -v - w, 0, u] + 4*G[-w, v]*G[-v - w, -v - w, -v, u] - 
   7*G[-v, u]*G[-w, 0, -w, v] + 4*G[-v - w, u]*G[-w, 0, -w, v] - 
   G[-v, u]*G[-w, -w, -w, v] + 3*G[-v - w, u]*G[-w, -w, -w, v] - 
   4*G[0, 0, 0, 0, u] + (7*G[0, 0, 0, -v - w, u])/2 + 10*G[0, 0, 0, -w, v] - 
   6*G[0, 0, -v, -v - w, u] + (7*G[0, 0, -v - w, 0, u])/2 + 
   3*G[0, 0, -v - w, -v - w, u] - 7*G[0, 0, -w, -w, v] - 
   G[0, -v, 0, -v - w, u] - 3*G[0, -v, -v, -v - w, u] - 
   G[0, -v, -v - w, 0, u] - 4*G[0, -v, -v - w, -v - w, u] + 
   (7*G[0, -v - w, 0, 0, u])/2 - 2*G[0, -v - w, 0, -v - w, u] + 
   2*G[0, -v - w, -v, -v - w, u] + 3*G[0, -v - w, -v - w, 0, u] + 
   2*G[0, -v - w, -v - w, -v - w, u] - 7*G[0, -w, 0, -w, v] + 
   4*G[0, -w, -w, -w, v] - G[-v, 0, 0, -v - w, u] - G[-v, 0, -v, -v - w, u] - 
   2*G[-v, -v, 0, -v - w, u] + 12*G[-v, -v, -v, -v - w, u] - 
   2*G[-v, -v, -v - w, 0, u] - 8*G[-v, -v, -v - w, -v - w, u] - 
   G[-v, -v - w, 0, 0, u] + G[-v, -v - w, 0, -v - w, u] - 
   7*G[-v, -v - w, -v, -v - w, u] + (7*G[-v - w, 0, 0, 0, u])/2 - 
   2*G[-v - w, 0, 0, -v - w, u] + G[-v - w, 0, -v, -v - w, u] + 
   G[-v - w, 0, -v - w, 0, u] - 2*G[-v - w, 0, -v - w, -v - w, u] + 
   G[-v - w, -v, 0, -v - w, u] - 5*G[-v - w, -v, -v, -v - w, u] + 
   G[-v - w, -v, -v - w, 0, u] + 4*G[-v - w, -v, -v - w, -v - w, u] + 
   3*G[-v - w, -v - w, 0, 0, u] - 2*G[-v - w, -v - w, 0, -v - w, u] + 
   4*G[-v - w, -v - w, -v, -v - w, u] + 2*G[-v - w, -v - w, -v - w, 0, u] - 
   6*G[-w, 0, 0, -w, v] + 3*G[-w, 0, -w, -w, v] + 3*G[-w, -w, 0, -w, v] + 
   (G[0, w]*(G[-w, v]*(21*G[0, 0, u] + 2*(Pi^2 - 18*G[0, -v, u] + 
          24*G[0, -v - w, u] - 9*G[-v, -v, u] - 15*G[-v, -v - w, u] + 
          3*G[-v - w, 0, u] + 6*G[-v - w, -v, u] + 
          18*G[-v - w, -v - w, u])) - 
      3*(-4*G[-v - w, u]*(G[0, -w, v] + 3*G[-w, -w, v]) + 
        2*G[-v, u]*(4*G[0, -w, v] + 5*G[-w, -w, v]) + 7*G[0, 0, 0, u] - 
        7*G[0, 0, -v - w, u] + 2*G[0, 0, -w, v] + 12*G[0, -v, -v - w, u] + 
        3*G[0, -v - w, 0, u] - 6*G[0, -v - w, -v - w, u] - 
        2*G[0, -w, -w, v] + 2*G[-v, 0, -v - w, u] + 6*G[-v, -v, -v - w, u] + 
        8*G[-v, -v - w, -v - w, u] + 3*G[-v - w, 0, 0, u] + 
        4*G[-v - w, 0, -v - w, u] - 4*G[-v - w, -v, -v - w, u] + 
        2*G[-v - w, -v - w, 0, u] - 4*G[-v - w, -v - w, -v - w, u] - 
        2*G[-w, 0, -w, v] - 2*G[-w, -w, -w, v] - 2*Zeta[3])))/6 + 
   2*G[-v - w, u]*Zeta[3] + 6*G[-w, v]*Zeta[3] - 
   (G[0, u]*(G[-w, v]*(5*Pi^2 + 9*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 6*G[0, -w, v] + 12*G[-w, -w, v]) + 
      3*(G[0, 0, 0, w] - 4*G[0, 0, -w, v] - 2*G[0, -w, -w, v] - 
        4*G[-w, 0, -w, v] + 6*G[-w, -w, -w, v] + 14*Zeta[3])))/6, 
  -3*G[0, w]*G[-w, v]*G[0, 0, u] - Pi^2*G[0, -v - w, u] - 
   3*G[0, w]*G[-w, v]*G[0, -v - w, u] - 3*G[0, 0, w]*G[0, -v - w, u] + 
   (3*Pi^2*G[0, -w, v])/2 + 12*G[0, 0, w]*G[0, -w, v] + 
   3*G[0, -v, u]*G[0, -w, v] - 3*G[0, -v - w, u]*G[0, -w, v] + 
   3*G[0, -w, v]*G[-v, 0, u] - 3*G[0, w]*G[-w, v]*G[-v, -v, u] - 
   12*G[0, -w, v]*G[-v, -v, u] + Pi^2*G[-v, -v - w, u] + 
   3*G[0, w]*G[-w, v]*G[-v, -v - w, u] + 3*G[0, 0, w]*G[-v, -v - w, u] + 
   3*G[0, -w, v]*G[-v, -v - w, u] - Pi^2*G[-w, -w, v] - 
   3*G[0, 0, u]*G[-w, -w, v] + 3*G[0, 0, w]*G[-w, -w, v] - 
   3*G[0, -v - w, u]*G[-w, -w, v] - 3*G[-v, 0, u]*G[-w, -w, v] + 
   3*G[-v, -v - w, u]*G[-w, -w, v] + 9*G[-w, v]*G[0, 0, 0, w] + 
   9*G[0, w]*G[0, 0, -w, v] - 3*G[-w, v]*G[0, -v, 0, u] + 
   3*G[-w, v]*G[0, -v, -v, u] + 3*G[-w, v]*G[0, -v - w, 0, u] - 
   3*G[-w, v]*G[0, -v - w, -v, u] + 9*G[0, w]*G[0, -w, -w, v] + 
   3*G[-w, v]*G[-v, 0, 0, u] + 3*G[-w, v]*G[-v, 0, -v, u] + 
   3*G[0, w]*G[-v, 0, -v - w, u] + 6*G[-w, v]*G[-v, -v, 0, u] - 
   12*G[-w, v]*G[-v, -v, -v, u] - 3*G[0, w]*G[-v, -v, -v - w, u] - 
   3*G[-w, v]*G[-v, -v - w, 0, u] + 3*G[-w, v]*G[-v, -v - w, -v, u] + 
   3*G[0, w]*G[-w, 0, -w, v] + 
   (G[0, u]*(Pi^2*G[-w, v] - 6*(G[0, w]*(G[0, -w, v] - G[-w, -w, v]) + 
        G[0, -w, -w, v] + G[-w, 0, -w, v] - 2*G[-w, -w, -w, v])))/2 - 
   3*G[0, w]*G[-w, -w, -w, v] + G[-v, u]*(G[-w, v]*(Pi^2 + 3*G[0, 0, w]) + 
     3*(G[0, w]*G[-w, -w, v] - 3*G[0, 0, -w, v] + G[0, -w, -w, v] + 
       G[-w, 0, -w, v] + G[-w, -w, -w, v])) - 3*G[0, 0, -v - w, 0, u] + 
   9*G[0, 0, -w, -w, v] - 3*G[0, -v, 0, -v - w, u] + 
   3*G[0, -v, -v, -v - w, u] - 3*G[0, -v, -v - w, 0, u] - 
   3*G[0, -v - w, 0, 0, u] + 3*G[0, -v - w, 0, -v - w, u] - 
   3*G[0, -v - w, -v, -v - w, u] + 3*G[0, -w, 0, -w, v] + 
   6*G[0, -w, -w, -w, v] + 3*G[-v, 0, 0, -v - w, u] + 
   3*G[-v, 0, -v, -v - w, u] + 6*G[-v, -v, 0, -v - w, u] - 
   12*G[-v, -v, -v, -v - w, u] + 6*G[-v, -v, -v - w, 0, u] + 
   3*G[-v, -v - w, 0, 0, u] - 3*G[-v, -v - w, 0, -v - w, u] + 
   3*G[-v, -v - w, -v, -v - w, u] + 3*G[-w, 0, 0, -w, v] + 
   3*G[-w, 0, -w, -w, v] + 3*G[-w, -w, 0, -w, v] - 9*G[-w, -w, -w, -w, v], 
  (-7*Pi^4)/45 + (2*Pi^2*G[-v, u]*G[-w, v])/3 + (Pi^2*G[-v - w, u]*G[-w, v])/
    3 - (2*Pi^2*G[0, 0, u])/3 + 5*G[-v, u]*G[-w, v]*G[0, 0, w] - 
   10*G[-v - w, u]*G[-w, v]*G[0, 0, w] - (2*Pi^2*G[0, -v - w, u])/3 - 
   (13*G[0, 0, w]*G[0, -v - w, u])/2 + (2*Pi^2*G[0, -w, v])/3 + 
   2*G[0, 0, u]*G[0, -w, v] + 5*G[0, 0, w]*G[0, -w, v] + 
   4*G[0, -v, u]*G[0, -w, v] - 3*G[0, -v - w, u]*G[0, -w, v] + 
   2*G[0, -w, v]*G[-v, 0, u] - 12*G[0, -w, v]*G[-v, -v, u] + 
   (2*Pi^2*G[-v, -v - w, u])/3 + 5*G[0, 0, w]*G[-v, -v - w, u] + 
   5*G[0, -w, v]*G[-v, -v - w, u] - (Pi^2*G[-v - w, 0, u])/3 - 
   (G[0, 0, w]*G[-v - w, 0, u])/2 - G[0, -w, v]*G[-v - w, 0, u] - 
   G[0, -w, v]*G[-v - w, -v, u] - (Pi^2*G[-v - w, -v - w, u])/2 - 
   9*G[0, 0, w]*G[-v - w, -v - w, u] + 2*G[0, -w, v]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-w, -w, v])/2 - 2*G[0, 0, u]*G[-w, -w, v] - 
   5*G[0, 0, w]*G[-w, -w, v] - 5*G[0, -v - w, u]*G[-w, -w, v] - 
   2*G[-v, 0, u]*G[-w, -w, v] + 4*G[-v, -v, u]*G[-w, -w, v] + 
   2*G[-v, -v - w, u]*G[-w, -w, v] - G[-v - w, 0, u]*G[-w, -w, v] + 
   2*G[-v - w, -v, u]*G[-w, -w, v] - 12*G[-v - w, -v - w, u]*G[-w, -w, v] - 
   (7*G[-w, v]*G[0, 0, 0, u])/2 - (21*G[-v - w, u]*G[0, 0, 0, w])/2 - 
   (3*G[-w, v]*G[0, 0, 0, w])/2 + 2*G[-w, v]*G[0, 0, -v, u] - 
   3*G[-w, v]*G[0, 0, -v - w, u] - 10*G[-v, u]*G[0, 0, -w, v] - 
   G[-v - w, u]*G[0, 0, -w, v] + 4*G[-w, v]*G[0, -v, -v, u] + 
   2*G[-w, v]*G[0, -v - w, 0, u] - 3*G[-w, v]*G[0, -v - w, -v, u] - 
   2*G[-w, v]*G[0, -v - w, -v - w, u] + 6*G[-v, u]*G[0, -w, -w, v] + 
   2*G[-v - w, u]*G[0, -w, -w, v] + 2*G[-w, v]*G[-v, 0, 0, u] + 
   2*G[-w, v]*G[-v, 0, -v, u] + 4*G[-w, v]*G[-v, -v, 0, u] - 
   12*G[-w, v]*G[-v, -v, -v, u] + 4*G[-w, v]*G[-v, -v, -v - w, u] - 
   2*G[-w, v]*G[-v, -v - w, 0, u] + 5*G[-w, v]*G[-v, -v - w, -v, u] + 
   2*G[-w, v]*G[-v - w, 0, 0, u] - G[-w, v]*G[-v - w, 0, -v, u] + 
   2*G[-w, v]*G[-v - w, 0, -v - w, u] - G[-w, v]*G[-v - w, -v, 0, u] - 
   G[-w, v]*G[-v - w, -v, -v, u] + 2*G[-w, v]*G[-v - w, -v, -v - w, u] + 
   2*G[-w, v]*G[-v - w, -v - w, 0, u] + 2*G[-w, v]*G[-v - w, -v - w, -v, u] - 
   8*G[-w, v]*G[-v - w, -v - w, -v - w, u] + 5*G[-v, u]*G[-w, 0, -w, v] + 
   2*G[-v - w, u]*G[-w, 0, -w, v] + 2*G[-v, u]*G[-w, -w, -w, v] - 
   11*G[-v - w, u]*G[-w, -w, -w, v] + 13*G[0, 0, 0, 0, u] - 
   G[0, 0, 0, 0, w] - (7*G[0, 0, 0, -v - w, u])/2 - 10*G[0, 0, 0, -w, v] + 
   2*G[0, 0, -v, -v - w, u] - (5*G[0, 0, -v - w, 0, u])/2 - 
   3*G[0, 0, -v - w, -v - w, u] + 6*G[0, 0, -w, -w, v] + 
   4*G[0, -v, -v, -v - w, u] - (5*G[0, -v - w, 0, 0, u])/2 + 
   2*G[0, -v - w, 0, -v - w, u] - 3*G[0, -v - w, -v, -v - w, u] - 
   G[0, -v - w, -v - w, 0, u] - 2*G[0, -v - w, -v - w, -v - w, u] + 
   5*G[0, -w, 0, -w, v] + 2*G[0, -w, -w, -w, v] + 2*G[-v, 0, 0, -v - w, u] + 
   2*G[-v, 0, -v, -v - w, u] + 4*G[-v, -v, 0, -v - w, u] - 
   12*G[-v, -v, -v, -v - w, u] + 4*G[-v, -v, -v - w, 0, u] + 
   4*G[-v, -v, -v - w, -v - w, u] + 2*G[-v, -v - w, 0, 0, u] - 
   2*G[-v, -v - w, 0, -v - w, u] + 5*G[-v, -v - w, -v, -v - w, u] - 
   (7*G[-v - w, 0, 0, 0, u])/2 + 2*G[-v - w, 0, 0, -v - w, u] - 
   G[-v - w, 0, -v, -v - w, u] - G[-v - w, 0, -v - w, 0, u] + 
   2*G[-v - w, 0, -v - w, -v - w, u] - G[-v - w, -v, 0, -v - w, u] - 
   G[-v - w, -v, -v, -v - w, u] - G[-v - w, -v, -v - w, 0, u] + 
   2*G[-v - w, -v, -v - w, -v - w, u] - 3*G[-v - w, -v - w, 0, 0, u] + 
   2*G[-v - w, -v - w, 0, -v - w, u] + 2*G[-v - w, -v - w, -v, -v - w, u] - 
   2*G[-v - w, -v - w, -v - w, 0, u] - 
   8*G[-v - w, -v - w, -v - w, -v - w, u] + G[-w, 0, 0, -w, v] + 
   4*G[-w, 0, -w, -w, v] + 4*G[-w, -w, 0, -w, v] - 14*G[-w, -w, -w, -w, v] + 
   (G[0, w]*(12*G[-v, u]*G[0, -w, v] - 3*G[-w, v]*(5*G[0, 0, u] - 
        4*G[0, -v, u] + 12*G[0, -v - w, u] - 8*G[-v, -v - w, u] + 
        2*G[-v - w, 0, u] - 2*G[-v - w, -v, u] + 20*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 + 6*G[0, -w, v] - 60*G[-w, -w, v]) + 
      24*G[-v, u]*G[-w, -w, v] - 3*G[0, 0, 0, u] - 21*G[0, 0, -v - w, u] + 
      12*G[0, 0, -w, v] + 12*G[0, -v, -v - w, u] + 3*G[0, -v - w, 0, u] - 
      18*G[0, -v - w, -v - w, u] + 24*G[0, -w, -w, v] + 
      12*G[-v, 0, -v - w, u] + 12*G[-v, -v - w, -v - w, u] + 
      9*G[-v - w, 0, 0, u] + 12*G[-v - w, 0, -v - w, u] + 
      6*G[-v - w, -v, -v - w, u] + 6*G[-v - w, -v - w, 0, u] - 
      36*G[-v - w, -v - w, -v - w, u] + 18*G[-w, 0, -w, v] - 
      54*G[-w, -w, -w, v] - 34*Zeta[3]))/6 - (20*G[-v - w, u]*Zeta[3])/3 - 
   (26*G[-w, v]*Zeta[3])/3 + (G[0, u]*(3*G[-w, v]*(Pi^2 + G[0, 0, w]) - 
      G[0, w]*(Pi^2 - 12*G[-w, -w, v]) - 3*G[0, 0, 0, w] + 
      12*G[0, 0, -w, v] - 12*G[0, -w, -w, v] - 18*G[-w, 0, -w, v] + 
      24*G[-w, -w, -w, v] + 122*Zeta[3]))/6, (7*Pi^4)/60 + Pi^2*G[0, 0, w] + 
   6*G[0, 0, 0, 0, w], Pi^4/15 + (Pi^2*G[0, 0, w])/6 + 
   G[0, 0, w]*G[-v - w, 0, u] + (Pi^2*G[-v - w, -v - w, u])/6 + 
   G[0, 0, w]*G[-v - w, -v - w, u] + (Pi^2*G[-w, -w, v])/6 + 
   G[-v - w, 0, u]*G[-w, -w, v] + G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[-w, v]*G[-v - w, 0, -v - w, u] - G[-w, v]*G[-v - w, -v - w, 0, u] + 
   G[-v - w, 0, -v - w, -v - w, u] - G[-v - w, -v - w, 0, -v - w, u] + 
   3*G[-w, v]*Zeta[3] - (G[-v - w, u]*(G[-w, v]*(Pi^2 + 9*G[0, 0, w]) + 
      9*(G[0, 0, 0, w] + G[-w, -w, -w, v] + Zeta[3])))/3 + 
   (G[0, w]*(G[-w, v]*(Pi^2 + 6*G[-v - w, 0, u] + 6*G[-v - w, -v - w, u]) - 
      2*G[-v - w, u]*(Pi^2 + 9*G[-w, -w, v]) + 
      6*(G[-v - w, 0, -v - w, u] - G[-v - w, -v - w, 0, u] + 3*Zeta[3])))/6, 
  (-5*Pi^4)/36 - (Pi^2*G[0, 0, v])/2 - 2*G[0, w]*G[-w, v]*G[0, -v, u] + 
   (Pi^2*G[0, -w, u])/6 - 3*G[0, w]*G[-w, v]*G[0, -w, u] + 
   4*G[0, 0, v]*G[0, -w, u] - 4*G[0, 0, w]*G[0, -w, u] + 
   (2*Pi^2*G[0, -w, v])/3 + 4*G[0, 0, w]*G[0, -w, v] - 
   G[0, -v, u]*G[0, -w, v] - 2*G[0, -w, u]*G[0, -w, v] - 
   G[0, w]*G[-w, v]*G[-v, -v, u] - 8*G[0, -w, v]*G[-v, -v, u] + 
   (2*Pi^2*G[-v, -v - w, u])/3 + G[0, w]*G[-w, v]*G[-v, -v - w, u] + 
   2*G[0, 0, v]*G[-v, -v - w, u] + 4*G[0, 0, w]*G[-v, -v - w, u] + 
   2*G[0, -w, v]*G[-v, -v - w, u] + G[0, w]*G[-w, v]*G[-v - w, -v, u] + 
   2*G[0, -w, v]*G[-v - w, -v, u] - (Pi^2*G[-v - w, -v - w, u])/3 - 
   2*G[0, 0, v]*G[-v - w, -v - w, u] - 2*G[0, -v, u]*G[-w, 0, v] - 
   G[0, -w, u]*G[-w, 0, v] + 4*G[-v, -v, u]*G[-w, 0, v] - 
   (Pi^2*G[-w, -w, v])/3 - G[0, -v, u]*G[-w, -w, v] - 
   G[0, -w, u]*G[-w, -w, v] + 2*G[-v, -v, u]*G[-w, -w, v] + 
   G[-w, v]*G[0, 0, -v, u] - G[0, v]*G[0, 0, -w, u] + 
   G[0, w]*G[0, 0, -w, u] + G[-w, v]*G[0, 0, -w, u] + 
   5*G[0, w]*G[0, 0, -w, v] + G[-w, v]*G[0, -v, -v, u] - 
   2*G[0, v]*G[0, -v, -v - w, u] - 2*G[0, w]*G[0, -v, -v - w, u] - 
   G[-w, v]*G[0, -v, -v - w, u] - G[-w, v]*G[0, -v - w, -v, u] + 
   G[0, v]*G[0, -v - w, -w, u] - G[0, w]*G[0, -v - w, -w, u] - 
   G[-w, v]*G[0, -v - w, -w, u] - G[0, v]*G[0, -w, -v - w, u] - 
   3*G[0, w]*G[0, -w, -v - w, u] - G[-w, v]*G[0, -w, -v - w, u] - 
   G[0, v]*G[0, -w, -w, u] + G[0, w]*G[0, -w, -w, u] + 
   G[-w, v]*G[0, -w, -w, u] + G[0, w]*G[0, -w, -w, v] + 
   2*G[-w, v]*G[-v, 0, -v, u] - 2*G[0, v]*G[-v, 0, -w, u] + 
   2*G[0, w]*G[-v, 0, -w, u] + 2*G[-w, v]*G[-v, 0, -w, u] - 
   12*G[-w, v]*G[-v, -v, -v, u] + 4*G[0, v]*G[-v, -v, -v - w, u] - 
   G[0, w]*G[-v, -v, -v - w, u] + 2*G[-w, v]*G[-v, -v, -v - w, u] + 
   4*G[-w, v]*G[-v, -v - w, -v, u] + G[0, w]*G[-v, -v - w, -v - w, u] - 
   2*G[0, v]*G[-v, -v - w, -w, u] + 2*G[0, w]*G[-v, -v - w, -w, u] + 
   2*G[-w, v]*G[-v, -v - w, -w, u] - G[-w, v]*G[-v - w, 0, -v, u] + 
   G[0, v]*G[-v - w, 0, -w, u] - G[0, w]*G[-v - w, 0, -w, u] - 
   G[-w, v]*G[-v - w, 0, -w, u] + 2*G[-w, v]*G[-v - w, -v, -v, u] + 
   G[0, w]*G[-v - w, -v, -v - w, u] + G[0, w]*G[-w, 0, -w, v] + 
   (G[-v, u]*(2*G[-w, v]*(Pi^2 + 6*G[0, 0, w]) + 
      3*G[0, w]*(G[0, -w, v] + G[-w, -w, v]) + 
      6*(-2*G[0, 0, -w, v] + 2*G[0, -w, 0, v] + G[0, -w, -w, v] + 
        G[-w, 0, 0, v] + G[-w, 0, -w, v])))/3 - 8*G[0, 0, 0, 0, v] + 
   4*G[0, 0, 0, -w, v] + G[0, 0, -v, -v - w, u] + 3*G[0, 0, -w, 0, v] + 
   G[0, 0, -w, -v - w, u] + G[0, 0, -w, -w, v] + G[0, -v, -v, -v - w, u] - 
   G[0, -v, -v - w, -v - w, u] - G[0, -v - w, -v, -v - w, u] - 
   G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, 0, v] + G[0, -w, 0, -w, v] - 
   G[0, -w, -v - w, -v - w, u] - 2*G[0, -w, -w, 0, v] + 
   G[0, -w, -w, -v - w, u] + 2*G[-v, 0, -v, -v - w, u] + 
   2*G[-v, 0, -w, -v - w, u] - 12*G[-v, -v, -v, -v - w, u] + 
   2*G[-v, -v, -v - w, -v - w, u] + 4*G[-v, -v - w, -v, -v - w, u] + 
   2*G[-v, -v - w, -w, -v - w, u] - G[-v - w, 0, -v, -v - w, u] - 
   G[-v - w, 0, -w, -v - w, u] + 2*G[-v - w, -v, -v, -v - w, u] - 
   3*G[-w, 0, 0, 0, v] + G[-w, 0, 0, -w, v] - 2*G[-w, 0, -w, 0, v] - 
   2*G[-w, -w, 0, 0, v] + 3*G[0, v]*Zeta[3] + 2*G[-w, v]*Zeta[3] + 
   G[-v - w, u]*(-1/3*(Pi^2*G[-w, v]) + G[0, w]*G[0, -w, v] - 
     3*G[0, 0, 0, v] + G[0, 0, -w, v] - 2*G[0, -w, 0, v] - 2*G[-w, 0, 0, v] + 
     2*Zeta[3]), -1/15*Pi^4 - (Pi^2*G[-v - w, u]*G[-w, v])/3 + 
   Pi^2*G[-w, u]*G[-w, v] - (5*Pi^2*G[0, 0, v])/6 + Pi^2*G[0, 0, w] - 
   2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 4*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   2*G[0, 0, v]*G[0, 0, w] + (Pi^2*G[0, -w, u])/6 + 
   4*G[0, 0, v]*G[0, -w, u] - 4*G[0, 0, w]*G[0, -w, u] - 
   (2*Pi^2*G[0, -w, v])/3 - 2*G[0, 0, w]*G[0, -w, v] - 
   G[0, -v, u]*G[0, -w, v] - 2*G[0, -w, u]*G[0, -w, v] - 
   (Pi^2*G[-v - w, -v - w, u])/3 - 2*G[0, 0, w]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-v - w, -w, u])/3 + 2*G[0, 0, w]*G[-v - w, -w, u] - 
   G[0, -w, v]*G[-v - w, -w, u] - 2*G[0, -v, u]*G[-w, 0, v] - 
   G[0, -w, u]*G[-w, 0, v] + G[-v - w, -w, u]*G[-w, 0, v] + 
   Pi^2*G[-w, -v - w, u] + 4*G[0, 0, v]*G[-w, -v - w, u] + 
   4*G[0, 0, w]*G[-w, -v - w, u] - G[0, -w, v]*G[-w, -v - w, u] + 
   G[-w, 0, v]*G[-w, -v - w, u] - 2*Pi^2*G[-w, -w, u] - 
   8*G[0, 0, v]*G[-w, -w, u] - 2*G[0, 0, w]*G[-w, -w, u] + 
   9*G[0, -w, v]*G[-w, -w, u] - 3*G[-w, 0, v]*G[-w, -w, u] - 
   (Pi^2*G[-w, -w, v])/3 - 2*G[0, 0, w]*G[-w, -w, v] - 
   G[0, -v, u]*G[-w, -w, v] - G[0, -w, u]*G[-w, -w, v] + 
   2*G[-w, -w, u]*G[-w, -w, v] - 6*G[-v - w, u]*G[0, 0, 0, w] + 
   6*G[-w, u]*G[0, 0, 0, w] - 6*G[-w, v]*G[0, 0, 0, w] + 
   G[-w, v]*G[0, 0, -v, u] + G[-w, v]*G[0, 0, -w, u] + 
   G[-v - w, u]*G[0, 0, -w, v] - 6*G[-w, u]*G[0, 0, -w, v] + 
   G[-w, v]*G[0, -v, -v, u] - G[-w, v]*G[0, -v, -v - w, u] - 
   G[-w, v]*G[0, -v - w, -v, u] - G[-w, v]*G[0, -v - w, -w, u] - 
   G[-v - w, u]*G[0, -w, 0, v] + 3*G[-w, u]*G[0, -w, 0, v] - 
   G[-w, v]*G[0, -w, -v - w, u] + G[-w, v]*G[0, -w, -w, u] - 
   G[-w, u]*G[0, -w, -w, v] - G[-w, v]*G[-v - w, 0, -v, u] - 
   G[-w, v]*G[-v - w, 0, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] + 
   4*G[-w, u]*G[-w, 0, 0, v] + 2*G[-w, v]*G[-w, 0, -v, u] + 
   2*G[-w, v]*G[-w, 0, -w, u] - G[-w, u]*G[-w, 0, -w, v] + 
   2*G[-w, v]*G[-w, -v - w, -v, u] + 4*G[-w, v]*G[-w, -v - w, -w, u] + 
   G[-w, u]*G[-w, -w, 0, v] + 2*G[-w, v]*G[-w, -w, -v - w, u] + 
   (G[0, v]*(G[-w, u]*(5*Pi^2 + 12*G[0, 0, w]) + 
      G[0, w]*(Pi^2 - 6*G[-v - w, -w, u] - 6*G[-w, -v - w, u] + 
        30*G[-w, -w, u]) - 6*(G[0, 0, -w, u] + 2*G[0, -v, -v - w, u] - 
        G[0, -v - w, -w, u] + G[0, -w, -v - w, u] + G[0, -w, -w, u] - 
        G[-v - w, 0, -w, u] - G[-v - w, -w, -v - w, u] + 
        2*G[-v - w, -w, -w, u] + 2*G[-w, 0, -w, u] - G[-w, -v - w, -v - w, 
         u] + 4*G[-w, -v - w, -w, u] + 3*G[-w, -w, -v - w, u] - 
        12*G[-w, -w, -w, u])))/6 - 12*G[-w, v]*G[-w, -w, -w, u] - 
   8*G[0, 0, 0, 0, w] + 5*G[0, 0, 0, -w, v] + G[0, 0, -v, -v - w, u] - 
   2*G[0, 0, -w, 0, v] + G[0, 0, -w, -v - w, u] + G[0, 0, -w, -w, v] + 
   G[0, -v, -v, -v - w, u] - G[0, -v, -v - w, -v - w, u] - 
   G[0, -v - w, -v, -v - w, u] - G[0, -v - w, -w, -v - w, u] - 
   4*G[0, -w, 0, 0, v] + G[0, -w, 0, -w, v] - G[0, -w, -v - w, -v - w, u] - 
   G[0, -w, -w, 0, v] + G[0, -w, -w, -v - w, u] - 
   G[-v - w, 0, -v, -v - w, u] - G[-v - w, 0, -w, -v - w, u] + 
   2*G[-v - w, -w, -w, -v - w, u] + G[-w, 0, 0, -w, v] + 
   2*G[-w, 0, -v, -v - w, u] - G[-w, 0, -w, 0, v] + 
   2*G[-w, 0, -w, -v - w, u] + 2*G[-w, -v - w, -v, -v - w, u] + 
   4*G[-w, -v - w, -w, -v - w, u] + 2*G[-w, -w, -v - w, -v - w, u] - 
   12*G[-w, -w, -w, -v - w, u] + 2*G[-v - w, u]*Zeta[3] - 
   2*G[-w, u]*Zeta[3] + 2*G[-w, v]*Zeta[3] + 
   (G[0, w]*(Pi^2*G[-w, v] + G[-v - w, u]*(Pi^2 + 6*G[0, 0, v]) - 
      12*G[-w, v]*G[0, -v, u] - 18*G[-w, v]*G[0, -w, u] - 
      2*G[-w, u]*(Pi^2 + 12*G[0, 0, v] + 9*G[0, -w, v] + 3*G[-w, 0, v]) + 
      36*G[-w, v]*G[-w, -w, u] + 18*G[0, 0, 0, v] + 6*G[0, 0, -w, u] + 
      18*G[0, 0, -w, v] - 12*G[0, -v, -v - w, u] - 6*G[0, -v - w, -w, u] + 
      6*G[0, -w, 0, v] - 18*G[0, -w, -v - w, u] + 6*G[0, -w, -w, u] - 
      6*G[-v - w, 0, -w, u] + 12*G[-v - w, -w, -w, u] + 6*G[-w, 0, 0, v] + 
      12*G[-w, 0, -w, u] + 24*G[-w, -v - w, -w, u] + 
      36*G[-w, -w, -v - w, u] - 72*G[-w, -w, -w, u] + 12*Zeta[3]))/6, 
  -1/45*Pi^4 - (Pi^2*G[0, 0, v])/3 - (4*Pi^2*G[0, 0, w])/3 - 
   G[-v - w, u]*G[-w, v]*G[0, 0, w] + 2*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   2*G[0, 0, v]*G[0, 0, w] + (Pi^2*G[0, -w, u])/3 - G[0, 0, v]*G[0, -w, u] + 
   G[0, 0, w]*G[0, -w, u] - G[0, 0, w]*G[0, -w, v] + 
   G[0, -v, u]*G[0, -w, v] - G[0, -w, u]*G[0, -w, v] + 
   G[0, -w, v]*G[-v - w, -v, u] - G[0, 0, v]*G[-v - w, -v - w, u] - 
   G[0, 0, w]*G[-v - w, -v - w, u] + G[0, -w, v]*G[-v - w, -v - w, u] + 
   (Pi^2*G[-v - w, -w, u])/3 + G[0, 0, v]*G[-v - w, -w, u] + 
   3*G[0, 0, w]*G[-v - w, -w, u] - G[0, -w, v]*G[-v - w, -w, u] - 
   (Pi^2*G[-w, 0, v])/3 - 2*G[0, 0, w]*G[-w, 0, v] - 
   G[0, -v, u]*G[-w, 0, v] + G[0, -w, u]*G[-w, 0, v] - 
   G[-v - w, -v, u]*G[-w, 0, v] - G[-v - w, -v - w, u]*G[-w, 0, v] + 
   G[-v - w, -w, u]*G[-w, 0, v] + 2*G[0, 0, w]*G[-w, -v - w, u] - 
   (4*Pi^2*G[-w, -w, u])/3 - 8*G[0, 0, w]*G[-w, -w, u] + 
   4*G[0, -w, v]*G[-w, -w, u] - 4*G[-w, 0, v]*G[-w, -w, u] - 
   G[0, 0, w]*G[-w, -w, v] + G[0, -v, u]*G[-w, -w, v] + 
   G[0, -w, u]*G[-w, -w, v] + G[-v - w, -v, u]*G[-w, -w, v] - 
   G[-v - w, -w, u]*G[-w, -w, v] - 2*G[-w, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, u]*G[0, 0, 0, v] + 2*G[-w, u]*G[0, 0, 0, v] + 
   3*G[-v - w, u]*G[0, 0, 0, w] - 8*G[-w, u]*G[0, 0, 0, w] + 
   3*G[-w, v]*G[0, 0, 0, w] - G[-w, v]*G[0, 0, -v, u] - 
   G[-w, v]*G[0, 0, -w, u] + 2*G[-v - w, u]*G[0, 0, -w, v] - 
   2*G[-w, u]*G[0, 0, -w, v] + 2*G[-w, v]*G[0, -v, -v, u] + 
   G[-w, v]*G[0, -v, -v - w, u] - 2*G[-w, v]*G[0, -v - w, -v, u] - 
   2*G[-w, v]*G[0, -v - w, -w, u] - 2*G[-v - w, u]*G[0, -w, 0, v] + 
   2*G[-w, u]*G[0, -w, 0, v] + G[-w, v]*G[0, -w, -v - w, u] + 
   2*G[-w, v]*G[0, -w, -w, u] + G[-v - w, u]*G[0, -w, -w, v] - 
   2*G[-w, v]*G[-v - w, 0, -v, u] - 2*G[-w, v]*G[-v - w, 0, -w, u] + 
   2*G[-w, v]*G[-v - w, -v, -v, u] + G[-w, v]*G[-v - w, -v, -v - w, u] + 
   G[-w, v]*G[-v - w, -v - w, -v, u] - G[-w, v]*G[-v - w, -v - w, -w, u] - 
   G[-w, v]*G[-v - w, -w, -v - w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] - 
   G[-v - w, u]*G[-w, 0, 0, v] + 2*G[-w, v]*G[-w, 0, -v, u] + 
   2*G[-w, v]*G[-w, 0, -w, u] + G[-v - w, u]*G[-w, 0, -w, v] + 
   2*G[-w, v]*G[-w, -v - w, -v, u] - 2*G[-w, v]*G[-w, -v - w, -v - w, u] + 
   2*G[-w, v]*G[-w, -v - w, -w, u] - G[-v - w, u]*G[-w, -w, 0, v] - 
   8*G[-w, v]*G[-w, -w, -w, u] - 2*G[-w, u]*G[-w, -w, -w, v] - 
   8*G[0, 0, 0, 0, w] - G[0, 0, 0, -w, v] - G[0, 0, -v, -v - w, u] + 
   G[0, 0, -w, 0, v] - G[0, 0, -w, -v - w, u] + 2*G[0, -v, -v, -v - w, u] + 
   G[0, -v, -v - w, -v - w, u] - 2*G[0, -v - w, -v, -v - w, u] - 
   2*G[0, -v - w, -w, -v - w, u] + G[0, -w, -v - w, -v - w, u] + 
   2*G[0, -w, -w, -v - w, u] + G[0, -w, -w, -w, v] - 
   2*G[-v - w, 0, -v, -v - w, u] - 2*G[-v - w, 0, -w, -v - w, u] + 
   2*G[-v - w, -v, -v, -v - w, u] + G[-v - w, -v, -v - w, -v - w, u] + 
   G[-v - w, -v - w, -v, -v - w, u] - G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] - 
   G[-w, 0, 0, 0, v] + 2*G[-w, 0, 0, -w, v] + 2*G[-w, 0, -v, -v - w, u] - 
   2*G[-w, 0, -w, 0, v] + 2*G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v] + 
   2*G[-w, -v - w, -v, -v - w, u] - 2*G[-w, -v - w, -v - w, -v - w, u] + 
   2*G[-w, -v - w, -w, -v - w, u] - G[-w, -w, 0, 0, v] + 
   G[-w, -w, 0, -w, v] - G[-w, -w, -w, 0, v] - 8*G[-w, -w, -w, -v - w, u] + 
   G[0, v]*((2*Pi^2*G[-w, u])/3 + 4*G[-w, u]*G[0, 0, w] - 
     (G[-v - w, u]*(Pi^2 + 6*G[0, 0, w]))/3 + 
     G[0, w]*((2*Pi^2)/3 + G[-v - w, -v - w, u] - 2*G[-v - w, -w, u] - 
       2*G[-w, -v - w, u] + 4*G[-w, -w, u]) + 4*G[0, 0, 0, w] + 
     G[0, 0, -w, u] - G[0, -v, -v - w, u] + 2*G[0, -v - w, -w, u] + 
     G[0, -w, -v - w, u] - 2*G[0, -w, -w, u] + 2*G[-v - w, 0, -w, u] - 
     G[-v - w, -v, -v - w, u] - G[-v - w, -v - w, -v - w, u] + 
     G[-v - w, -v - w, -w, u] + G[-v - w, -w, -v - w, u] - 
     2*G[-v - w, -w, -w, u] - 2*G[-w, 0, -w, u] - 2*G[-w, -v - w, -w, u] - 
     4*G[-w, -w, -v - w, u] + 8*G[-w, -w, -w, u] - 4*Zeta[3]) + 
   6*G[-v - w, u]*Zeta[3] + 6*G[-w, v]*Zeta[3] + 
   (G[0, w]*(Pi^2*G[-w, v] + 6*G[-w, v]*G[0, -v, u] + 
      6*G[-w, v]*G[-v - w, -v, u] - 2*G[-w, u]*(2*Pi^2 + 3*G[0, 0, v] + 
        3*G[-w, 0, v]) + G[-v - w, u]*(Pi^2 + 3*G[0, 0, v] + 6*G[0, -w, v] + 
        3*G[-w, 0, v]) + 3*G[0, 0, 0, v] - 3*G[0, 0, -w, u] - 
      6*G[0, 0, -w, v] + 6*G[0, -v, -v - w, u] - 6*G[0, -v - w, -w, u] + 
      3*G[0, -w, 0, v] + 6*G[0, -w, -w, u] - 6*G[-v - w, 0, -w, u] + 
      6*G[-v - w, -v, -v - w, u] - 3*G[-v - w, -v - w, -w, u] + 
      6*G[-v - w, -w, -w, u] + 3*G[-w, 0, 0, v] + 6*G[-w, 0, -w, u] + 
      6*G[-w, 0, -w, v] + 6*G[-w, -v - w, -w, u] + 3*G[-w, -w, 0, v] - 
      24*G[-w, -w, -w, u] + 12*Zeta[3]))/3, (Pi^2*G[-v - w, u]*G[-w, v])/3 - 
   2*G[-v, u]*G[-w, v]*G[0, 0, w] - G[-v - w, u]*G[-w, v]*G[0, 0, w] + 
   (Pi^2*G[0, -w, u])/3 - G[0, 0, v]*G[0, -w, u] + G[0, 0, w]*G[0, -w, u] - 
   (Pi^2*G[0, -w, v])/3 - G[0, 0, w]*G[0, -w, v] + G[0, -v, u]*G[0, -w, v] - 
   G[0, -w, u]*G[0, -w, v] - 8*G[0, -w, v]*G[-v, -v, u] - 
   2*G[0, 0, w]*G[-v, -v - w, u] + 2*G[0, -w, v]*G[-v, -v - w, u] + 
   3*G[0, -w, v]*G[-v - w, -v, u] + (Pi^2*G[-v - w, -v - w, u])/3 + 
   G[0, 0, v]*G[-v - w, -v - w, u] - G[0, 0, w]*G[-v - w, -v - w, u] - 
   2*G[0, -w, v]*G[-v - w, -v - w, u] + (Pi^2*G[-v - w, -w, u])/3 - 
   G[0, 0, v]*G[-v - w, -w, u] + G[0, 0, w]*G[-v - w, -w, u] - 
   G[0, -w, v]*G[-v - w, -w, u] - (2*Pi^2*G[-w, 0, v])/3 - 
   G[0, -v, u]*G[-w, 0, v] + G[0, -w, u]*G[-w, 0, v] + 
   2*G[-v, -v - w, u]*G[-w, 0, v] + G[-v - w, -v, u]*G[-w, 0, v] + 
   G[-v - w, -w, u]*G[-w, 0, v] + (Pi^2*G[-w, -w, v])/3 - 
   G[0, 0, w]*G[-w, -w, v] + G[0, -v, u]*G[-w, -w, v] + 
   G[0, -w, u]*G[-w, -w, v] - 2*G[-v, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, -v, u]*G[-w, -w, v] + G[-v - w, -w, u]*G[-w, -w, v] - 
   G[-v - w, u]*G[0, 0, 0, w] - G[-w, v]*G[0, 0, 0, w] - 
   G[-w, v]*G[0, 0, -v, u] - G[-w, v]*G[0, 0, -w, u] - 
   10*G[-v, u]*G[0, 0, -w, v] + 6*G[-v - w, u]*G[0, 0, -w, v] + 
   2*G[-w, v]*G[0, -v, -v, u] + G[-w, v]*G[0, -v, -v - w, u] - 
   2*G[-w, v]*G[0, -v - w, -v, u] - 2*G[-w, v]*G[0, -v - w, -w, u] - 
   2*G[-v, u]*G[0, -w, 0, v] + G[-w, v]*G[0, -w, -v - w, u] + 
   2*G[-w, v]*G[0, -w, -w, u] + 2*G[-v, u]*G[0, -w, -w, v] - 
   2*G[-v - w, u]*G[0, -w, -w, v] + 2*G[-w, v]*G[-v, 0, -v, u] + 
   2*G[-w, v]*G[-v, 0, -w, u] - 8*G[-w, v]*G[-v, -v, -v, u] + 
   2*G[-w, v]*G[-v, -v - w, -v, u] - 2*G[-w, v]*G[-v, -v - w, -v - w, u] + 
   2*G[-w, v]*G[-v, -v - w, -w, u] - 2*G[-w, v]*G[-v - w, 0, -v, u] - 
   2*G[-w, v]*G[-v - w, 0, -w, u] + 2*G[-w, v]*G[-v - w, -v, -v, u] - 
   G[-w, v]*G[-v - w, -v, -v - w, u] - G[-w, v]*G[-v - w, -v - w, -v, u] + 
   G[-w, v]*G[-v - w, -v - w, -w, u] + G[-w, v]*G[-v - w, -w, -v - w, u] + 
   G[0, v]*((-2*Pi^2*G[-v - w, u])/3 + G[0, 0, -w, u] - G[0, -v, -v - w, u] + 
     2*G[0, -v - w, -w, u] + G[0, -w, -v - w, u] - 2*G[0, -w, -w, u] - 
     2*G[-v, 0, -w, u] + 2*G[-v, -v - w, -v - w, u] - 
     2*G[-v, -v - w, -w, u] + 2*G[-v - w, 0, -w, u] + 
     G[-v - w, -v, -v - w, u] - G[-v - w, -v - w, -w, u] + 
     G[-v - w, -w, -v - w, u] - 2*G[-v - w, -w, -w, u]) + 
   2*G[-w, v]*G[-v - w, -w, -w, u] + G[-v - w, u]*G[-w, 0, 0, v] + 
   2*G[-v, u]*G[-w, 0, -w, v] - 2*G[-v - w, u]*G[-w, 0, -w, v] + 
   2*G[-v, u]*G[-w, -w, 0, v] - 2*G[-v, u]*G[-w, -w, -w, v] + 
   (G[0, w]*(G[-w, v]*(2*Pi^2 + 6*G[0, -v, u] - 12*G[-v, -v, u] - 
        6*G[-v, -v - w, u] - 3*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(2*Pi^2 + 3*G[0, -w, v] - 3*G[-w, -w, v]) - 
      3*(2*G[-v, u]*(G[0, -w, v] + G[-w, -w, v]) + G[0, 0, -w, u] + 
        G[0, 0, -w, v] - 2*G[0, -v, -v - w, u] + 2*G[0, -v - w, -w, u] - 
        2*G[0, -w, -w, u] + G[0, -w, -w, v] - 2*G[-v, 0, -w, u] + 
        4*G[-v, -v, -v - w, u] + 2*G[-v, -v - w, -v - w, u] - 
        2*G[-v, -v - w, -w, u] + 2*G[-v - w, 0, -w, u] + 
        G[-v - w, -v - w, -v - w, u] - G[-v - w, -v - w, -w, u] - 
        2*G[-v - w, -w, -w, u] - G[-w, 0, -w, v] + G[-w, -w, -w, v])))/3 - 
   14*G[0, 0, 0, -w, v] - G[0, 0, -v, -v - w, u] - 4*G[0, 0, -w, 0, v] - 
   G[0, 0, -w, -v - w, u] + 4*G[0, 0, -w, -w, v] + 
   2*G[0, -v, -v, -v - w, u] + G[0, -v, -v - w, -v - w, u] - 
   2*G[0, -v - w, -v, -v - w, u] - 2*G[0, -v - w, -w, -v - w, u] - 
   G[0, -w, 0, 0, v] + 4*G[0, -w, 0, -w, v] + G[0, -w, -v - w, -v - w, u] + 
   2*G[0, -w, -w, 0, v] + 2*G[0, -w, -w, -v - w, u] - 2*G[0, -w, -w, -w, v] + 
   2*G[-v, 0, -v, -v - w, u] + 2*G[-v, 0, -w, -v - w, u] - 
   8*G[-v, -v, -v, -v - w, u] + 2*G[-v, -v - w, -v, -v - w, u] - 
   2*G[-v, -v - w, -v - w, -v - w, u] + 2*G[-v, -v - w, -w, -v - w, u] - 
   2*G[-v - w, 0, -v, -v - w, u] - 2*G[-v - w, 0, -w, -v - w, u] + 
   2*G[-v - w, -v, -v, -v - w, u] - G[-v - w, -v, -v - w, -v - w, u] - 
   G[-v - w, -v - w, -v, -v - w, u] + G[-v - w, -v - w, -w, -v - w, u] + 
   G[-v - w, -w, -v - w, -v - w, u] + 2*G[-v - w, -w, -w, -v - w, u] + 
   6*G[-w, 0, 0, -w, v] - 2*G[-w, 0, -w, -w, v] + G[-w, -w, 0, 0, v] - 
   2*G[-w, -w, 0, -w, v] + 4*G[-v - w, u]*Zeta[3] + 4*G[-w, v]*Zeta[3], 
  -1/3*(Pi^2*G[-v, u]*G[-w, v]) + (Pi^2*G[-v - w, u]*G[-w, v])/2 - 
   Pi^2*G[-w, u]*G[-w, v] + Pi^2*G[0, 0, v] + (Pi^2*G[0, 0, w])/6 - 
   5*G[-v, u]*G[-w, v]*G[0, 0, w] + 3*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   5*G[-w, u]*G[-w, v]*G[0, 0, w] + 3*G[0, 0, v]*G[0, 0, w] + 
   (Pi^2*G[0, -w, u])/6 - 5*G[0, 0, v]*G[0, -w, u] + 
   5*G[0, 0, w]*G[0, -w, u] + (Pi^2*G[0, -w, v])/6 + 
   2*G[0, 0, w]*G[0, -w, v] + 2*G[0, -v, u]*G[0, -w, v] + 
   G[0, -w, u]*G[0, -w, v] + 10*G[0, -w, v]*G[-v, -v, u] - 
   (Pi^2*G[-v, -v - w, u])/3 - G[0, 0, v]*G[-v, -v - w, u] - 
   5*G[0, 0, w]*G[-v, -v - w, u] - 4*G[0, -w, v]*G[-v, -v - w, u] - 
   2*G[0, -w, v]*G[-v - w, -v, u] + (Pi^2*G[-v - w, -v - w, u])/2 + 
   2*G[0, 0, v]*G[-v - w, -v - w, u] + 3*G[0, 0, w]*G[-v - w, -v - w, u] + 
   (G[0, -w, v]*G[-v - w, -v - w, u])/2 - (Pi^2*G[-v - w, -w, u])/2 - 
   5*G[0, 0, v]*G[-v - w, -w, u] + G[0, 0, w]*G[-v - w, -w, u] + 
   3*G[0, -w, v]*G[-v - w, -w, u] + G[0, 0, w]*G[-w, 0, v] + 
   G[0, -v, u]*G[-w, 0, v] + 2*G[0, -w, u]*G[-w, 0, v] - 
   2*G[-v, -v, u]*G[-w, 0, v] + G[-v - w, -v, u]*G[-w, 0, v] + 
   (G[-v - w, -v - w, u]*G[-w, 0, v])/2 - Pi^2*G[-w, -v - w, u] - 
   5*G[0, 0, v]*G[-w, -v - w, u] - 5*G[0, 0, w]*G[-w, -v - w, u] + 
   2*G[0, -w, v]*G[-w, -v - w, u] - 2*G[-w, 0, v]*G[-w, -v - w, u] + 
   2*Pi^2*G[-w, -w, u] + 10*G[0, 0, v]*G[-w, -w, u] + 
   4*G[0, 0, w]*G[-w, -w, u] - 9*G[0, -w, v]*G[-w, -w, u] + 
   3*G[-w, 0, v]*G[-w, -w, u] + (Pi^2*G[-w, -w, v])/2 + 
   3*G[0, 0, w]*G[-w, -w, v] + 2*G[0, -v, u]*G[-w, -w, v] + 
   2*G[0, -w, u]*G[-w, -w, v] - 4*G[-v, -v, u]*G[-w, -w, v] + 
   2*G[-v - w, -v, u]*G[-w, -w, v] + 2*G[-v - w, -w, u]*G[-w, -w, v] - 
   4*G[-w, -w, u]*G[-w, -w, v] + (7*G[-v - w, u]*G[0, 0, 0, v])/2 + 
   5*G[-v - w, u]*G[0, 0, 0, w] - 3*G[-w, u]*G[0, 0, 0, w] + 
   5*G[-w, v]*G[0, 0, 0, w] - 2*G[-w, v]*G[0, 0, -v, u] - 
   2*G[-w, v]*G[0, 0, -w, u] + 8*G[-v, u]*G[0, 0, -w, v] - 
   3*G[-v - w, u]*G[0, 0, -w, v] + 6*G[-w, u]*G[0, 0, -w, v] + 
   G[-w, v]*G[0, -v, -v, u] + 2*G[-w, v]*G[0, -v, -v - w, u] - 
   G[-w, v]*G[0, -v - w, -v, u] - G[-w, v]*G[0, -v - w, -w, u] - 
   2*G[-v, u]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, 0, v] - 
   3*G[-w, u]*G[0, -w, 0, v] + 2*G[-w, v]*G[0, -w, -v - w, u] + 
   G[-w, v]*G[0, -w, -w, u] - 4*G[-v, u]*G[0, -w, -w, v] + 
   (G[-v - w, u]*G[0, -w, -w, v])/2 + 2*G[-w, u]*G[0, -w, -w, v] - 
   G[-w, v]*G[-v, 0, -v, u] - G[-w, v]*G[-v, 0, -w, u] + 
   12*G[-w, v]*G[-v, -v, -v, u] - 4*G[-w, v]*G[-v, -v, -v - w, u] - 
   5*G[-w, v]*G[-v, -v - w, -v, u] - G[-w, v]*G[-v, -v - w, -w, u] - 
   G[-w, v]*G[-v - w, 0, -v, u] - G[-w, v]*G[-v - w, 0, -w, u] - 
   3*G[-w, v]*G[-v - w, -v, -v, u] + 2*G[-w, v]*G[-v - w, -v, -v - w, u] + 
   2*G[-w, v]*G[-v - w, -v - w, -v, u] + 
   2*G[-w, v]*G[-v - w, -v - w, -w, u] + 
   2*G[-w, v]*G[-v - w, -w, -v - w, u] - 3*G[-w, v]*G[-v - w, -w, -w, u] - 
   G[-v, u]*G[-w, 0, 0, v] + 2*G[-v - w, u]*G[-w, 0, 0, v] - 
   5*G[-w, u]*G[-w, 0, 0, v] - G[-w, v]*G[-w, 0, -v, u] - 
   G[-w, v]*G[-w, 0, -w, u] - 4*G[-v, u]*G[-w, 0, -w, v] + 
   (G[-v - w, u]*G[-w, 0, -w, v])/2 + 2*G[-w, u]*G[-w, 0, -w, v] - 
   G[-w, v]*G[-w, -v - w, -v, u] - 5*G[-w, v]*G[-w, -v - w, -w, u] + 
   (G[-v - w, u]*G[-w, -w, 0, v])/2 - 2*G[-w, u]*G[-w, -w, 0, v] - 
   4*G[-w, v]*G[-w, -w, -v - w, u] + 12*G[-w, v]*G[-w, -w, -w, u] - 
   4*G[0, 0, 0, 0, v] + (3*G[0, 0, 0, -w, v])/2 - 2*G[0, 0, -v, -v - w, u] + 
   G[0, 0, -w, 0, v]/2 - 2*G[0, 0, -w, -v - w, u] - 4*G[0, 0, -w, -w, v] + 
   G[0, -v, -v, -v - w, u] + 2*G[0, -v, -v - w, -v - w, u] - 
   G[0, -v - w, -v, -v - w, u] - G[0, -v - w, -w, -v - w, u] + 
   (5*G[0, -w, 0, 0, v])/2 - 4*G[0, -w, 0, -w, v] + 
   2*G[0, -w, -v - w, -v - w, u] + 2*G[0, -w, -w, 0, v] + 
   G[0, -w, -w, -v - w, u] + G[0, -w, -w, -w, v]/2 - 
   G[-v, 0, -v, -v - w, u] - G[-v, 0, -w, -v - w, u] + 
   12*G[-v, -v, -v, -v - w, u] - 4*G[-v, -v, -v - w, -v - w, u] - 
   5*G[-v, -v - w, -v, -v - w, u] - G[-v, -v - w, -w, -v - w, u] - 
   G[-v - w, 0, -v, -v - w, u] - G[-v - w, 0, -w, -v - w, u] - 
   3*G[-v - w, -v, -v, -v - w, u] + 2*G[-v - w, -v, -v - w, -v - w, u] + 
   2*G[-v - w, -v - w, -v, -v - w, u] + 2*G[-v - w, -v - w, -w, -v - w, u] + 
   2*G[-v - w, -w, -v - w, -v - w, u] - 3*G[-v - w, -w, -w, -v - w, u] + 
   (7*G[-w, 0, 0, 0, v])/2 - 3*G[-w, 0, 0, -w, v] - G[-w, 0, -v, -v - w, u] + 
   G[-w, 0, -w, 0, v] - G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v]/2 - 
   G[-w, -v - w, -v, -v - w, u] - 5*G[-w, -v - w, -w, -v - w, u] + 
   2*G[-w, -w, 0, 0, v] + G[-w, -w, 0, -w, v]/2 - 
   4*G[-w, -w, -v - w, -v - w, u] + G[-w, -w, -w, 0, v]/2 + 
   12*G[-w, -w, -w, -v - w, u] + 
   G[0, v]*(G[-w, u]*((-7*Pi^2)/6 - 4*G[0, 0, w]) + G[-v - w, u]*G[0, 0, w] - 
     (G[0, w]*(Pi^2 + G[-v - w, -v - w, u] - 4*G[-v - w, -w, u] - 
        4*G[-w, -v - w, u] + 14*G[-w, -w, u]))/2 - 2*G[0, 0, 0, w] + 
     2*G[0, 0, -w, u] + G[0, -v, -v - w, u] + G[0, -v - w, -w, u] + 
     2*G[0, -w, -v - w, u] - G[0, -w, -w, u] + G[-v, 0, -w, u] - 
     2*G[-v, -v, -v - w, u] + G[-v, -v - w, -w, u] + G[-v - w, 0, -w, u] + 
     G[-v - w, -v, -v - w, u] + G[-v - w, -v - w, -v - w, u]/2 - 
     2*G[-v - w, -v - w, -w, u] + 3*G[-v - w, -w, -w, u] + G[-w, 0, -w, u] - 
     2*G[-w, -v - w, -v - w, u] + 5*G[-w, -v - w, -w, u] + 
     3*G[-w, -w, -v - w, u] - 12*G[-w, -w, -w, u] - 7*Zeta[3]) + 
   4*G[-w, u]*Zeta[3] - (G[0, w]*(Pi^2*G[-w, v] - 24*G[-w, v]*G[0, -v, u] - 
      18*G[-w, v]*G[0, -w, u] + 12*G[-v, u]*G[0, -w, v] + 
      6*G[-w, v]*G[-v, -v, u] + 12*G[-w, v]*G[-v, -v - w, u] - 
      12*G[-w, v]*G[-v - w, -v, u] - 3*G[-w, v]*G[-v - w, -v - w, u] - 
      18*G[-w, v]*G[-v - w, -w, u] - 2*G[-w, u]*(2*Pi^2 + 15*G[0, 0, v] + 
        9*G[0, -w, v] + 6*G[-w, 0, v]) + 36*G[-w, v]*G[-w, -w, u] + 
      G[-v - w, u]*(Pi^2 + 9*G[0, 0, v] - 3*G[0, -w, v] + 3*G[-w, 0, v] - 
        3*G[-w, -w, v]) + 12*G[-v, u]*G[-w, -w, v] + 21*G[0, 0, 0, v] + 
      12*G[0, 0, -w, u] + 21*G[0, 0, -w, v] - 24*G[0, -v, -v - w, u] + 
      6*G[0, -v - w, -w, u] + 9*G[0, -w, 0, v] - 18*G[0, -w, -v - w, u] - 
      6*G[0, -w, -w, u] + 3*G[0, -w, -w, v] + 6*G[-v, 0, -w, u] + 
      6*G[-v, -v, -v - w, u] + 12*G[-v, -v - w, -v - w, u] + 
      6*G[-v, -v - w, -w, u] + 6*G[-v - w, 0, -w, u] - 
      12*G[-v - w, -v, -v - w, u] - 3*G[-v - w, -v - w, -v - w, u] - 
      12*G[-v - w, -v - w, -w, u] - 18*G[-v - w, -w, -v - w, u] + 
      18*G[-v - w, -w, -w, u] + 9*G[-w, 0, 0, v] + 6*G[-w, 0, -w, u] - 
      3*G[-w, 0, -w, v] + 30*G[-w, -v - w, -w, u] + 3*G[-w, -w, 0, v] + 
      36*G[-w, -w, -v - w, u] - 72*G[-w, -w, -w, u] - 3*G[-w, -w, -w, v] + 
      6*Zeta[3]))/6, (7*Pi^4)/180 - (Pi^2*G[0, 0, v])/6 + 
   (Pi^2*G[0, 0, w])/6 + (Pi^2*G[0, -w, u])/6 + G[0, 0, v]*G[0, -w, u] - 
   G[0, 0, w]*G[0, -w, u] + G[0, 0, w]*G[0, -w, v] - 
   G[0, -w, u]*G[0, -w, v] - (Pi^2*G[-v - w, -w, u])/6 - 
   G[0, 0, v]*G[-v - w, -w, u] + G[0, 0, w]*G[-v - w, -w, u] + 
   G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, v])/6 - 
   G[0, -v, u]*G[-w, 0, v] + G[-v - w, -v, u]*G[-w, 0, v] - 
   G[-v - w, u]*G[0, 0, -w, v] + G[-w, v]*G[0, -v, -v, u] - 
   G[-w, v]*G[0, -v - w, -v, u] - G[-w, v]*G[0, -v - w, -w, u] + 
   G[-v - w, u]*G[0, -w, 0, v] + G[-w, v]*G[0, -w, -w, u] + 
   G[-w, v]*G[-v - w, 0, -v, u] + G[-w, v]*G[-v - w, 0, -w, u] - 
   G[-w, v]*G[-v - w, -v, -v, u] - G[-w, v]*G[-v - w, -w, -w, u] + 
   G[0, v]*((Pi^2*G[-v - w, u])/6 - G[0, -v, -v - w, u] + 
     G[0, -v - w, -w, u] - G[0, -w, -w, u] - G[-v - w, 0, -w, u] + 
     G[-v - w, -v, -v - w, u] + G[-v - w, -w, -w, u]) + G[0, 0, 0, -w, v] + 
   G[0, -v, -v, -v - w, u] - G[0, -v - w, -v, -v - w, u] - 
   G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, 0, v] + 
   G[0, -w, -w, -v - w, u] + G[-v - w, 0, -v, -v - w, u] + 
   G[-v - w, 0, -w, -v - w, u] - G[-v - w, -v, -v, -v - w, u] - 
   G[-v - w, -w, -w, -v - w, u] + G[-w, 0, 0, -w, v] - G[-w, 0, -w, 0, v] - 
   3*G[-v - w, u]*Zeta[3] + 3*G[-w, v]*Zeta[3] + 
   (G[0, w]*(-(G[-v - w, u]*(Pi^2 + 6*G[0, -w, v])) + 
      G[-w, v]*(Pi^2 - 6*G[0, -w, u] + 6*G[-v - w, -w, u]) + 
      6*(G[0, 0, -w, v] - G[0, -v - w, -w, u] - G[0, -w, -v - w, u] + 
        G[0, -w, -w, u] + G[-v - w, 0, -w, u] + G[-v - w, -w, -v - w, u] - 
        G[-v - w, -w, -w, u] + G[-w, 0, -w, v] + 3*Zeta[3])))/6, 
  (-2*Pi^4)/45 + (Pi^2*G[-v, u]*G[-w, v])/3 - (Pi^2*G[-v - w, u]*G[-w, v])/
    2 + Pi^2*G[-w, u]*G[-w, v] - (7*Pi^2*G[0, 0, v])/6 - 
   (Pi^2*G[0, 0, w])/6 - G[-v, u]*G[-w, v]*G[0, 0, w] - 
   2*G[-v - w, u]*G[-w, v]*G[0, 0, w] + 5*G[-w, u]*G[-w, v]*G[0, 0, w] - 
   3*G[0, 0, v]*G[0, 0, w] - (Pi^2*G[0, -w, v])/6 - 
   7*G[0, 0, w]*G[0, -w, v] + 2*G[0, -w, v]*G[-v, -v, u] + 
   (Pi^2*G[-v, -v - w, u])/3 + G[0, 0, v]*G[-v, -v - w, u] - 
   G[0, 0, w]*G[-v, -v - w, u] - 2*G[0, -w, v]*G[-v, -v - w, u] - 
   3*G[0, -w, v]*G[-v - w, -v, u] - (Pi^2*G[-v - w, -v - w, u])/2 - 
   2*G[0, 0, w]*G[-v - w, -v - w, u] + (G[0, -w, v]*G[-v - w, -v - w, u])/2 + 
   (5*Pi^2*G[-v - w, -w, u])/6 + 4*G[0, 0, v]*G[-v - w, -w, u] - 
   4*G[0, -w, v]*G[-v - w, -w, u] - (Pi^2*G[-w, 0, v])/3 - 
   G[0, 0, w]*G[-w, 0, v] + 2*G[-v, -v, u]*G[-w, 0, v] - 
   2*G[-v - w, -v, u]*G[-w, 0, v] + (G[-v - w, -v - w, u]*G[-w, 0, v])/2 + 
   G[-v - w, -w, u]*G[-w, 0, v] + Pi^2*G[-w, -v - w, u] + 
   5*G[0, 0, v]*G[-w, -v - w, u] + 5*G[0, 0, w]*G[-w, -v - w, u] - 
   2*G[0, -w, v]*G[-w, -v - w, u] + 2*G[-w, 0, v]*G[-w, -v - w, u] - 
   2*Pi^2*G[-w, -w, u] - 10*G[0, 0, v]*G[-w, -w, u] - 
   4*G[0, 0, w]*G[-w, -w, u] + 9*G[0, -w, v]*G[-w, -w, u] - 
   3*G[-w, 0, v]*G[-w, -w, u] - (Pi^2*G[-w, -w, v])/2 - 
   2*G[0, 0, w]*G[-w, -w, v] - 2*G[-v, -v, u]*G[-w, -w, v] - 
   G[-v - w, -v, u]*G[-w, -w, v] + G[-v - w, -v - w, u]*G[-w, -w, v] - 
   G[-v - w, -w, u]*G[-w, -w, v] + 4*G[-w, -w, u]*G[-w, -w, v] + 
   (G[-v - w, u]*G[0, 0, 0, v])/2 - 4*G[-v - w, u]*G[0, 0, 0, w] + 
   3*G[-w, u]*G[0, 0, 0, w] - 4*G[-w, v]*G[0, 0, 0, w] + 
   4*G[-v, u]*G[0, 0, -w, v] - G[-v - w, u]*G[0, 0, -w, v] - 
   6*G[-w, u]*G[0, 0, -w, v] + 2*G[-v, u]*G[0, -w, 0, v] - 
   2*G[-v - w, u]*G[0, -w, 0, v] + 3*G[-w, u]*G[0, -w, 0, v] - 
   2*G[-v, u]*G[0, -w, -w, v] + (G[-v - w, u]*G[0, -w, -w, v])/2 - 
   2*G[-w, u]*G[0, -w, -w, v] + G[-w, v]*G[-v, 0, -v, u] + 
   G[-w, v]*G[-v, 0, -w, u] - 2*G[-w, v]*G[-v, -v, -v - w, u] - 
   G[-w, v]*G[-v, -v - w, -v, u] + G[-w, v]*G[-v, -v - w, -w, u] - 
   G[-w, v]*G[-v - w, -v, -v, u] - G[-w, v]*G[-v - w, -v, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, -v, u] + 
   G[-w, v]*G[-v - w, -v - w, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, -w, u] - G[-w, v]*G[-v - w, -w, -v - w, u] + 
   5*G[-w, v]*G[-v - w, -w, -w, u] + G[-v, u]*G[-w, 0, 0, v] + 
   5*G[-w, u]*G[-w, 0, 0, v] + G[-w, v]*G[-w, 0, -v, u] + 
   G[-w, v]*G[-w, 0, -w, u] - 2*G[-v, u]*G[-w, 0, -w, v] + 
   (G[-v - w, u]*G[-w, 0, -w, v])/2 - 2*G[-w, u]*G[-w, 0, -w, v] + 
   G[-w, v]*G[-w, -v - w, -v, u] + 5*G[-w, v]*G[-w, -v - w, -w, u] + 
   (G[-v - w, u]*G[-w, -w, 0, v])/2 + 2*G[-w, u]*G[-w, -w, 0, v] + 
   4*G[-w, v]*G[-w, -w, -v - w, u] - 12*G[-w, v]*G[-w, -w, -w, u] + 
   G[-v - w, u]*G[-w, -w, -w, v] + 13*G[0, 0, 0, 0, v] + 
   (15*G[0, 0, 0, -w, v])/2 + (3*G[0, 0, -w, 0, v])/2 - 
   2*G[0, 0, -w, -w, v] + G[0, -w, 0, 0, v]/2 - 2*G[0, -w, 0, -w, v] - 
   G[0, -w, -w, 0, v] + G[0, -w, -w, -w, v]/2 + G[-v, 0, -v, -v - w, u] + 
   G[-v, 0, -w, -v - w, u] - 2*G[-v, -v, -v - w, -v - w, u] - 
   G[-v, -v - w, -v, -v - w, u] + G[-v, -v - w, -w, -v - w, u] - 
   G[-v - w, -v, -v, -v - w, u] - G[-v - w, -v, -v - w, -v - w, u] - 
   G[-v - w, -v - w, -v, -v - w, u] + G[-v - w, -v - w, -v - w, -v - w, u] - 
   G[-v - w, -v - w, -w, -v - w, u] - G[-v - w, -w, -v - w, -v - w, u] + 
   5*G[-v - w, -w, -w, -v - w, u] + G[-w, 0, 0, 0, v]/2 - 
   G[-w, 0, 0, -w, v] + G[-w, 0, -v, -v - w, u] - 2*G[-w, 0, -w, 0, v] + 
   G[-w, 0, -w, -v - w, u] + G[-w, 0, -w, -w, v]/2 + 
   G[-w, -v - w, -v, -v - w, u] + 5*G[-w, -v - w, -w, -v - w, u] + 
   G[-w, -w, 0, -w, v]/2 + 4*G[-w, -w, -v - w, -v - w, u] + 
   G[-w, -w, -w, 0, v]/2 - 12*G[-w, -w, -w, -v - w, u] + 
   G[-w, -w, -w, -w, v] + 
   (G[0, w]*(3*Pi^2*G[-w, v] - 6*G[-v, u]*G[0, -w, v] - 
      12*G[-w, v]*G[-v, -v, u] - 6*G[-w, v]*G[-v, -v - w, u] - 
      18*G[-w, v]*G[-v - w, -v, u] + 3*G[-w, v]*G[-v - w, -v - w, u] - 
      18*G[-w, v]*G[-v - w, -w, u] - 2*G[-w, u]*(2*Pi^2 + 15*G[0, 0, v] + 
        9*G[0, -w, v] + 6*G[-w, 0, v]) + 36*G[-w, v]*G[-w, -w, u] - 
      6*G[-v, u]*G[-w, -w, v] + 3*G[-v - w, u]*(Pi^2 + 3*G[0, 0, v] - 
        G[0, -w, v] + G[-w, 0, v] + G[-w, -w, v]) + 21*G[0, 0, 0, v] - 
      15*G[0, 0, -w, v] + 9*G[0, -w, 0, v] - 9*G[0, -w, -w, v] + 
      6*G[-v, 0, -w, u] - 12*G[-v, -v, -v - w, u] - 
      6*G[-v, -v - w, -v - w, u] + 6*G[-v, -v - w, -w, u] - 
      18*G[-v - w, -v, -v - w, u] + 3*G[-v - w, -v - w, -v - w, u] - 
      6*G[-v - w, -v - w, -w, u] - 18*G[-v - w, -w, -v - w, u] + 
      30*G[-v - w, -w, -w, u] + 9*G[-w, 0, 0, v] + 6*G[-w, 0, -w, u] - 
      3*G[-w, 0, -w, v] + 30*G[-w, -v - w, -w, u] + 3*G[-w, -w, 0, v] + 
      36*G[-w, -w, -v - w, u] - 72*G[-w, -w, -w, u] + 3*G[-w, -w, -w, v] - 
      2*Zeta[3]))/6 + (20*G[-v - w, u]*Zeta[3])/3 - 4*G[-w, u]*Zeta[3] + 
   (20*G[-w, v]*Zeta[3])/3 + 
   (G[0, v]*(7*Pi^2*G[-w, u] + 24*G[-w, u]*G[0, 0, w] - 
      2*G[-v - w, u]*(Pi^2 + 3*G[0, 0, w]) + 
      3*G[0, w]*(Pi^2 + G[-v - w, -v - w, u] - 4*G[-v - w, -w, u] - 
        4*G[-w, -v - w, u] + 14*G[-w, -w, u]) + 12*G[0, 0, 0, w] - 
      6*G[-v, 0, -w, u] + 12*G[-v, -v, -v - w, u] - 6*G[-v, -v - w, -w, u] - 
      12*G[-v - w, -v, -v - w, u] + 3*G[-v - w, -v - w, -v - w, u] + 
      6*G[-v - w, -v - w, -w, u] + 6*G[-v - w, -w, -v - w, u] - 
      30*G[-v - w, -w, -w, u] - 6*G[-w, 0, -w, u] + 
      12*G[-w, -v - w, -v - w, u] - 30*G[-w, -v - w, -w, u] - 
      18*G[-w, -w, -v - w, u] + 72*G[-w, -w, -w, u] + 116*Zeta[3]))/6, 
  (31*Pi^4)/360 + (2*Pi^2*G[0, 0, v])/3 - G[0, 0, v]*G[0, 0, w] + 
   (Pi^2*G[0, -v - w, u])/2 - G[0, v]*G[0, w]*G[0, -v - w, u] + 
   G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, v]*G[0, -v - w, u] + 
   2*G[0, 0, w]*G[0, -v - w, u] - (Pi^2*G[0, -w, u])/3 + 
   G[0, v]*G[0, w]*G[0, -w, u] - 2*G[0, 0, w]*G[0, -w, u] - 
   G[0, -v - w, u]*G[0, -w, v] + G[0, -w, u]*G[0, -w, v] - 
   (Pi^2*G[-w, 0, v])/6 - G[0, -w, u]*G[-w, 0, v] + (Pi^2*G[-w, -w, v])/6 + 
   2*G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] + 
   (G[0, 0, u]*(Pi^2 + 6*G[0, v]*G[0, w] + 6*G[0, w]*G[-w, v] - 
      3*G[0, 0, v] + 6*G[0, -w, v] + 6*G[-w, -w, v]))/3 - 
   3*G[0, v]*G[0, 0, 0, u] + 2*G[0, v]*G[0, 0, -w, u] - 
   2*G[0, w]*G[0, 0, -w, u] - 2*G[-w, v]*G[0, 0, -w, u] - 
   G[0, w]*G[0, 0, -w, v] + G[0, v]*G[0, -v - w, 0, u] - 
   G[0, w]*G[0, -v - w, 0, u] - G[-w, v]*G[0, -v - w, 0, u] - 
   G[0, v]*G[0, -v - w, -w, u] + G[0, w]*G[0, -v - w, -w, u] + 
   G[-w, v]*G[0, -v - w, -w, u] - G[0, w]*G[0, -w, 0, v] - 
   G[0, v]*G[0, -w, -v - w, u] + 2*G[0, v]*G[0, -w, -w, u] - 
   2*G[0, w]*G[0, -w, -w, u] - 2*G[-w, v]*G[0, -w, -w, u] - 
   G[0, w]*G[-w, 0, 0, v] - G[0, w]*G[-w, 0, -w, v] - 
   G[0, w]*G[-w, -w, 0, v] + G[0, u]*(-1/6*(Pi^2*G[-w, v]) + 
     (G[0, v]*(Pi^2 - 3*G[0, 0, w]))/3 - 2*G[-w, v]*G[0, 0, w] + 
     G[0, w]*(-1/6*Pi^2 + G[0, 0, v] - G[0, -w, v] - 3*G[-w, -w, v]) + 
     3*G[0, 0, 0, v] + G[0, 0, -w, v] + G[0, -w, 0, v] - G[0, -w, -w, v] + 
     G[-w, 0, 0, v] + G[-w, -w, 0, v] - 3*G[-w, -w, -w, v]) + 
   3*G[0, w]*G[-w, -w, -w, v] + 6*G[0, 0, 0, 0, v] + 
   2*G[0, 0, -v - w, 0, u] - 2*G[0, 0, -w, -v - w, u] - G[0, 0, -w, -w, v] + 
   2*G[0, -v - w, 0, 0, u] - G[0, -v - w, 0, -v - w, u] + 
   G[0, -v - w, -w, -v - w, u] - G[0, -w, 0, -w, v] - G[0, -w, -w, 0, v] - 
   2*G[0, -w, -w, -v - w, u] - G[-w, 0, 0, -w, v] - G[-w, 0, -w, -w, v] - 
   G[-w, -w, 0, 0, v] - G[-w, -w, 0, -w, v] - 2*G[-w, -w, -w, 0, v] + 
   3*G[-w, -w, -w, -w, v] + G[0, w]*Zeta[3] + G[-w, v]*Zeta[3], 
  (31*Pi^4)/360 + (Pi^2*G[0, w]*G[-v - w, u])/6 + (Pi^2*G[0, w]*G[-w, v])/6 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/2 + (Pi^2*G[0, 0, u])/3 + 
   3*G[0, w]*G[-w, v]*G[0, 0, u] + G[0, w]*G[-v - w, u]*G[0, 0, v] - 
   2*G[0, w]*G[-w, u]*G[0, 0, v] + G[0, 0, u]*G[0, 0, v] + 
   (Pi^2*G[0, 0, w])/3 + 4*G[-v - w, u]*G[-w, v]*G[0, 0, w] - 
   2*G[-w, u]*G[-w, v]*G[0, 0, w] + 5*G[0, 0, u]*G[0, 0, w] - 
   (Pi^2*G[0, -v - w, u])/3 - G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   2*G[0, 0, w]*G[0, -v - w, u] + (2*Pi^2*G[0, -w, u])/3 - 
   G[0, w]*G[-w, v]*G[0, -w, u] - G[0, 0, v]*G[0, -w, u] + 
   3*G[0, 0, w]*G[0, -w, u] - (Pi^2*G[0, -w, v])/2 - 
   2*G[0, w]*G[-v - w, u]*G[0, -w, v] + 2*G[0, w]*G[-w, u]*G[0, -w, v] - 
   3*G[0, 0, u]*G[0, -w, v] - 3*G[0, 0, w]*G[0, -w, v] + 
   G[0, -v - w, u]*G[0, -w, v] - G[0, -w, u]*G[0, -w, v] - 
   (Pi^2*G[-v - w, 0, u])/2 - 3*G[0, w]*G[-w, v]*G[-v - w, 0, u] - 
   4*G[0, 0, w]*G[-v - w, 0, u] + 2*G[0, -w, v]*G[-v - w, 0, u] + 
   (Pi^2*G[-v - w, -v - w, u])/3 + G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   2*G[0, 0, w]*G[-v - w, -v - w, u] - G[0, -w, v]*G[-v - w, -v - w, u] - 
   (Pi^2*G[-v - w, -w, u])/3 + G[0, w]*G[-w, v]*G[-v - w, -w, u] + 
   G[0, 0, v]*G[-v - w, -w, u] - G[0, 0, w]*G[-v - w, -w, u] + 
   (2*Pi^2*G[-w, 0, u])/3 + 4*G[0, 0, w]*G[-w, 0, u] - 
   2*G[0, -w, v]*G[-w, 0, u] - 2*G[0, w]*G[-v - w, u]*G[-w, 0, v] - 
   G[0, 0, u]*G[-w, 0, v] - 2*G[0, 0, w]*G[-w, 0, v] + 
   3*G[0, -w, u]*G[-w, 0, v] + G[-v - w, 0, u]*G[-w, 0, v] - 
   2*G[-v - w, -w, u]*G[-w, 0, v] + 2*G[-w, 0, u]*G[-w, 0, v] + 
   2*G[0, 0, v]*G[-w, -v - w, u] - 2*G[0, 0, w]*G[-w, -v - w, u] - 
   2*G[-w, 0, v]*G[-w, -v - w, u] - 4*G[0, w]*G[-w, v]*G[-w, -w, u] - 
   4*G[0, 0, v]*G[-w, -w, u] - 4*G[0, 0, w]*G[-w, -w, u] + 
   4*G[0, -w, v]*G[-w, -w, u] + 4*G[-w, 0, v]*G[-w, -w, u] + 
   (Pi^2*G[-w, -w, v])/2 + 3*G[0, w]*G[-v - w, u]*G[-w, -w, v] + 
   3*G[0, 0, u]*G[-w, -w, v] + 4*G[0, 0, w]*G[-w, -w, v] - 
   G[0, -v - w, u]*G[-w, -w, v] - G[0, -w, u]*G[-w, -w, v] - 
   3*G[-v - w, 0, u]*G[-w, -w, v] + G[-v - w, -v - w, u]*G[-w, -w, v] + 
   G[-v - w, -w, u]*G[-w, -w, v] - 4*G[-w, -w, u]*G[-w, -w, v] - 
   3*G[0, w]*G[0, 0, 0, u] - 3*G[-w, v]*G[0, 0, 0, u] + 
   3*G[-v - w, u]*G[0, 0, 0, w] - 6*G[-w, u]*G[0, 0, 0, w] + 
   3*G[-w, v]*G[0, 0, 0, w] + G[0, w]*G[0, 0, -v - w, u] + 
   G[-w, v]*G[0, 0, -v - w, u] + 2*G[0, w]*G[0, 0, -w, u] + 
   2*G[-w, v]*G[0, 0, -w, u] + G[0, w]*G[0, 0, -w, v] + 
   G[-v - w, u]*G[0, 0, -w, v] - 2*G[-w, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, -v - w, 0, u] + G[-w, v]*G[0, -v - w, 0, u] - 
   G[0, w]*G[0, -v - w, -w, u] - G[-w, v]*G[0, -v - w, -w, u] + 
   G[0, w]*G[0, -w, 0, u] + G[-w, v]*G[0, -w, 0, u] + 
   2*G[0, w]*G[0, -w, 0, v] + G[-v - w, u]*G[0, -w, 0, v] - 
   G[0, w]*G[0, -w, -v - w, u] - G[-w, v]*G[0, -w, -v - w, u] + 
   4*G[0, w]*G[0, -w, -w, u] + 4*G[-w, v]*G[0, -w, -w, u] - 
   3*G[0, w]*G[0, -w, -w, v] - 2*G[-v - w, u]*G[0, -w, -w, v] + 
   2*G[-w, u]*G[0, -w, -w, v] + 3*G[0, w]*G[-v - w, 0, 0, u] + 
   3*G[-w, v]*G[-v - w, 0, 0, u] - G[0, w]*G[-v - w, 0, -v - w, u] - 
   G[-w, v]*G[-v - w, 0, -v - w, u] - G[0, w]*G[-v - w, 0, -w, u] - 
   G[-w, v]*G[-v - w, 0, -w, u] - G[0, w]*G[-v - w, -v - w, 0, u] - 
   G[-w, v]*G[-v - w, -v - w, 0, u] + G[0, w]*G[-v - w, -v - w, -w, u] + 
   G[-w, v]*G[-v - w, -v - w, -w, u] - G[0, w]*G[-v - w, -w, 0, u] - 
   G[-w, v]*G[-v - w, -w, 0, u] + G[0, w]*G[-v - w, -w, -v - w, u] + 
   G[-w, v]*G[-v - w, -w, -v - w, u] - 2*G[0, w]*G[-v - w, -w, -w, u] - 
   2*G[-w, v]*G[-v - w, -w, -w, u] + G[0, w]*G[-w, 0, 0, v] + 
   2*G[-w, u]*G[-w, 0, 0, v] + 4*G[0, w]*G[-w, 0, -w, u] + 
   4*G[-w, v]*G[-w, 0, -w, u] - 2*G[0, w]*G[-w, 0, -w, v] - 
   2*G[-v - w, u]*G[-w, 0, -w, v] - 2*G[0, w]*G[-w, -v - w, -w, u] - 
   2*G[-w, v]*G[-w, -v - w, -w, u] + 4*G[0, w]*G[-w, -w, 0, u] + 
   4*G[-w, v]*G[-w, -w, 0, u] - 2*G[0, w]*G[-w, -w, 0, v] - 
   G[-v - w, u]*G[-w, -w, 0, v] - 2*G[-w, u]*G[-w, -w, 0, v] - 
   4*G[0, w]*G[-w, -w, -v - w, u] - 4*G[-w, v]*G[-w, -w, -v - w, u] + 
   3*G[0, w]*G[-w, -w, -w, v] + 3*G[-v - w, u]*G[-w, -w, -w, v] + 
   (G[0, u]*(-3*G[-w, v]*(Pi^2 + 8*G[0, 0, w]) + 
      G[0, v]*(Pi^2 + 12*G[0, 0, w]) - 
      6*(G[0, w]*(G[0, 0, v] - 3*G[0, -w, v] - 2*G[-w, 0, v] + 
          3*G[-w, -w, v]) + 3*G[0, 0, 0, w] + G[0, 0, -w, v] + 
        2*G[0, -w, 0, v] - 3*G[0, -w, -w, v] - 2*G[-w, 0, -w, v] - 
        G[-w, -w, 0, v] + 3*G[-w, -w, -w, v])))/6 - 3*G[0, 0, 0, -v - w, u] - 
   G[0, 0, -v - w, 0, u] + G[0, 0, -v - w, -v - w, u] - G[0, 0, -w, 0, v] + 
   2*G[0, 0, -w, -v - w, u] + G[0, 0, -w, -w, v] - G[0, -v - w, 0, 0, u] + 
   G[0, -v - w, 0, -v - w, u] - G[0, -v - w, -w, -v - w, u] - 
   G[0, -w, 0, 0, v] + G[0, -w, 0, -v - w, u] + 2*G[0, -w, 0, -w, v] + 
   G[0, -w, -v - w, 0, u] - G[0, -w, -v - w, -v - w, u] + 
   2*G[0, -w, -w, 0, v] + 4*G[0, -w, -w, -v - w, u] - 3*G[0, -w, -w, -w, v] - 
   3*G[-v - w, 0, 0, 0, u] + 3*G[-v - w, 0, 0, -v - w, u] + 
   G[-v - w, 0, -v - w, 0, u] - G[-v - w, 0, -v - w, -v - w, u] - 
   G[-v - w, 0, -w, -v - w, u] + G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, 0, -v - w, u] + G[-v - w, -v - w, -w, -v - w, u] - 
   G[-v - w, -w, 0, -v - w, u] - G[-v - w, -w, -v - w, 0, u] + 
   G[-v - w, -w, -v - w, -v - w, u] - 2*G[-v - w, -w, -w, -v - w, u] + 
   G[-w, 0, 0, -w, v] + G[-w, 0, -w, 0, v] + 4*G[-w, 0, -w, -v - w, u] - 
   2*G[-w, 0, -w, -w, v] - 2*G[-w, -v - w, -w, -v - w, u] + 
   4*G[-w, -w, 0, -v - w, u] - 2*G[-w, -w, 0, -w, v] + 
   4*G[-w, -w, -v - w, 0, u] - 4*G[-w, -w, -v - w, -v - w, u] - 
   G[-w, -w, -w, 0, v] + 3*G[-w, -w, -w, -w, v] - 
   (G[0, v]*(G[0, w]*(Pi^2 + 18*G[0, 0, u] - 6*G[0, -v - w, u] + 
        6*G[0, -w, u] - 12*G[-v - w, 0, u] + 6*G[-v - w, -v - w, u] + 
        12*G[-w, 0, u] - 24*G[-w, -w, u]) + 
      6*(2*G[-v - w, u]*G[0, 0, w] - 4*G[-w, u]*G[0, 0, w] - 
        3*G[0, 0, 0, u] + G[0, 0, -v - w, u] + 2*G[0, 0, -w, u] - 
        G[0, -v - w, -w, u] + G[0, -w, 0, u] - 3*G[0, -w, -v - w, u] + 
        4*G[0, -w, -w, u] + G[-v - w, 0, 0, u] - G[-v - w, 0, -v - w, u] - 
        G[-v - w, 0, -w, u] + G[-v - w, -v - w, -w, u] - 
        G[-v - w, -w, 0, u] + 2*G[-v - w, -w, -v - w, u] - 
        2*G[-v - w, -w, -w, u] - 2*G[-w, 0, -v - w, u] + 4*G[-w, 0, -w, u] - 
        2*G[-w, -v - w, 0, u] + 2*G[-w, -v - w, -v - w, u] - 
        2*G[-w, -v - w, -w, u] + 4*G[-w, -w, 0, u] - 4*G[-w, -w, -v - w, u] - 
        Zeta[3])))/6 - G[-v - w, u]*Zeta[3] - G[-w, v]*Zeta[3], 
  (Pi^2*G[-v, u]*G[-w, v])/3 + (Pi^2*G[-v - w, u]*G[-w, v])/3 - 
   (Pi^2*G[0, -v - w, u])/6 + (Pi^2*G[0, -w, v])/2 + 
   2*G[0, 0, u]*G[0, -w, v] + 4*G[0, -v, u]*G[0, -w, v] - 
   G[0, -v - w, u]*G[0, -w, v] + 4*G[0, -w, v]*G[-v, 0, u] + 
   (Pi^2*G[-v, -v - w, u])/3 - 2*G[0, -w, v]*G[-v, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/3 - G[0, -w, v]*G[-v - w, 0, u] - 
   2*G[0, -w, v]*G[-v - w, -v, u] + (Pi^2*G[-v - w, -v - w, u])/6 + 
   G[0, -w, v]*G[-v - w, -v - w, u] + (Pi^2*G[-w, -w, v])/3 + 
   3*G[0, 0, u]*G[-w, -w, v] - G[0, -v, u]*G[-w, -w, v] - 
   G[0, -v - w, u]*G[-w, -w, v] - 4*G[-v, -v, u]*G[-w, -w, v] - 
   3*G[-v - w, 0, u]*G[-w, -w, v] + G[-v - w, -v, u]*G[-w, -w, v] + 
   G[-v - w, -v - w, u]*G[-w, -w, v] - 3*G[-w, v]*G[0, 0, 0, u] + 
   2*G[-w, v]*G[0, 0, -v, u] + G[-w, v]*G[0, 0, -v - w, u] - 
   2*G[-v - w, u]*G[0, 0, -w, v] + G[-w, v]*G[0, -v, 0, u] + 
   4*G[-w, v]*G[0, -v, -v, u] - G[-w, v]*G[0, -v, -v - w, u] + 
   G[-w, v]*G[0, -v - w, 0, u] - G[-w, v]*G[0, -v - w, -v, u] - 
   4*G[-v, u]*G[0, -w, -w, v] + G[-v - w, u]*G[0, -w, -w, v] + 
   4*G[-w, v]*G[-v, 0, -v, u] + 4*G[-w, v]*G[-v, -v, 0, u] - 
   4*G[-w, v]*G[-v, -v, -v - w, u] - 2*G[-w, v]*G[-v, -v - w, -v, u] + 
   3*G[-w, v]*G[-v - w, 0, 0, u] - G[-w, v]*G[-v - w, 0, -v, u] - 
   G[-w, v]*G[-v - w, 0, -v - w, u] - G[-w, v]*G[-v - w, -v, 0, u] - 
   2*G[-w, v]*G[-v - w, -v, -v, u] + G[-w, v]*G[-v - w, -v, -v - w, u] - 
   G[-w, v]*G[-v - w, -v - w, 0, u] + G[-w, v]*G[-v - w, -v - w, -v, u] - 
   2*G[-v, u]*G[-w, 0, -w, v] + G[-v - w, u]*G[-w, 0, -w, v] + 
   3*G[-v - w, u]*G[-w, -w, -w, v] - 
   (G[0, u]*(Pi^2*G[-w, v] - 9*G[0, 0, -w, v] + 6*G[0, -w, -w, v] + 
      3*G[-w, 0, -w, v] + 9*G[-w, -w, -w, v]))/3 + 
   (G[0, w]*(G[-w, v]*(Pi^2 + 6*G[0, 0, u] + 6*G[0, -v, u] - 
        3*G[0, -v - w, u] + 6*G[-v, 0, u] - 6*G[-v, -v - w, u] - 
        6*G[-v - w, 0, u] - 3*G[-v - w, -v, u] + 3*G[-v - w, -v - w, u]) + 
      G[-v - w, u]*(Pi^2 - 3*G[0, -w, v] + 6*G[-w, -w, v]) + 
      3*(G[0, u]*(G[0, -w, v] - 2*G[-w, -w, v]) - 2*G[-v, u]*G[-w, -w, v] + 
        2*G[0, -v, -v - w, u] + G[0, -v - w, 0, u] - G[0, -w, -w, v] + 
        2*G[-v, 0, -v - w, u] + 2*G[-v, -v - w, 0, u] - 
        2*G[-v, -v - w, -v - w, u] + 2*G[-v - w, 0, 0, u] - 
        G[-v - w, -v, -v - w, u] - G[-v - w, -v - w, 0, u] - 
        G[-w, 0, -w, v] + 2*G[-w, -w, -w, v])))/3 - 3*G[0, 0, 0, -v - w, u] + 
   2*G[0, 0, -v, -v - w, u] - G[0, 0, -v - w, 0, u] + 
   G[0, 0, -v - w, -v - w, u] - 3*G[0, 0, -w, -w, v] + 
   G[0, -v, 0, -v - w, u] + 4*G[0, -v, -v, -v - w, u] + 
   G[0, -v, -v - w, 0, u] - G[0, -v, -v - w, -v - w, u] - 
   G[0, -v - w, 0, 0, u] + G[0, -v - w, 0, -v - w, u] - 
   G[0, -v - w, -v, -v - w, u] - 2*G[0, -w, 0, -w, v] + 
   2*G[0, -w, -w, -w, v] + 4*G[-v, 0, -v, -v - w, u] + 
   4*G[-v, -v, 0, -v - w, u] + 4*G[-v, -v, -v - w, 0, u] - 
   4*G[-v, -v, -v - w, -v - w, u] - 2*G[-v, -v - w, -v, -v - w, u] - 
   3*G[-v - w, 0, 0, 0, u] + 3*G[-v - w, 0, 0, -v - w, u] - 
   G[-v - w, 0, -v, -v - w, u] + G[-v - w, 0, -v - w, 0, u] - 
   G[-v - w, 0, -v - w, -v - w, u] - G[-v - w, -v, 0, -v - w, u] - 
   2*G[-v - w, -v, -v, -v - w, u] - G[-v - w, -v, -v - w, 0, u] + 
   G[-v - w, -v, -v - w, -v - w, u] + G[-v - w, -v - w, 0, 0, u] - 
   G[-v - w, -v - w, 0, -v - w, u] + G[-v - w, -v - w, -v, -v - w, u] - 
   2*G[-w, 0, 0, -w, v] + G[-w, 0, -w, -w, v] + G[-w, -w, 0, -w, v] + 
   3*G[-w, -w, -w, -w, v], Pi^4/9 + (2*Pi^2*G[0, 0, w])/3 - 
   (G[0, u]*G[-w, v]*(Pi^2 + 3*G[0, 0, w]))/3 - 
   G[0, w]*G[-w, v]*G[0, -v, u] + (Pi^2*G[0, -v - w, u])/3 + 
   G[0, w]*G[-w, v]*G[0, -v - w, u] + G[0, 0, w]*G[0, -v - w, u] - 
   (Pi^2*G[0, -w, v])/3 - 2*G[0, -v, u]*G[0, -w, v] + 
   G[0, -v - w, u]*G[0, -w, v] + (Pi^2*G[-w, -w, v])/3 - 
   G[0, 0, w]*G[-w, -w, v] + G[0, -v - w, u]*G[-w, -w, v] + 
   G[0, 0, u]*((2*Pi^2)/3 + 2*G[0, w]*G[-w, v] + 3*G[0, 0, w] - 
     2*G[0, -w, v] + 2*G[-w, -w, v]) - 3*G[0, w]*G[0, 0, 0, u] - 
   3*G[-w, v]*G[0, 0, 0, w] - 2*G[-w, v]*G[0, 0, -v, u] + 
   G[0, w]*G[0, 0, -w, v] - 2*G[-w, v]*G[0, -v, -v, u] - 
   G[0, w]*G[0, -v, -v - w, u] - G[-w, v]*G[0, -v - w, 0, u] + 
   G[-w, v]*G[0, -v - w, -v, u] - G[0, w]*G[0, -w, -w, v] - 
   G[0, w]*G[-w, 0, -w, v] + 
   G[0, u]*(G[0, w]*(G[0, -w, v] - 2*G[-w, -w, v]) + 3*G[0, 0, 0, w] + 
     2*G[0, -w, -w, v] + G[-w, 0, -w, v] - 3*G[-w, -w, -w, v]) + 
   G[0, w]*G[-w, -w, -w, v] + 2*G[0, 0, 0, -w, v] - 
   2*G[0, 0, -v, -v - w, u] + 2*G[0, 0, -v - w, 0, u] - 
   2*G[0, -v, -v, -v - w, u] + 2*G[0, -v - w, 0, 0, u] - 
   G[0, -v - w, 0, -v - w, u] + G[0, -v - w, -v, -v - w, u] - 
   2*G[0, -w, -w, -w, v] - G[-w, 0, 0, -w, v] - G[-w, 0, -w, -w, v] - 
   G[-w, -w, 0, -w, v] + 3*G[-w, -w, -w, -w, v], 
  (-51259*Pi^4)/34560 - (1223*Pi^2*G[0, w]*G[-v - w, u])/48 + 
   (11*Pi^2*G[0, w]*G[-w, u])/9 + (211*Pi^2*G[0, w]*G[-w, v])/16 + 
   (67*Pi^2*G[-v, u]*G[-w, v])/3 - (1237*Pi^2*G[-v - w, u]*G[-w, v])/48 + 
   (307*Pi^2*G[0, 0, u])/12 + (856*G[0, w]*G[-w, v]*G[0, 0, u])/3 - 
   (23*Pi^2*G[0, 0, v])/6 + (289*G[0, w]*G[-v - w, u]*G[0, 0, v])/3 + 
   42*G[0, 0, u]*G[0, 0, v] + (157*Pi^2*G[0, 0, w])/18 + 
   (549*G[-v, u]*G[-w, v]*G[0, 0, w])/2 + 
   (1148*G[-v - w, u]*G[-w, v]*G[0, 0, w])/3 - 
   (208*G[-w, u]*G[-w, v]*G[0, 0, w])/3 + 231*G[0, 0, u]*G[0, 0, w] + 
   42*G[0, 0, v]*G[0, 0, w] + (226*G[0, w]*G[-w, v]*G[0, -v, u])/3 + 
   (164*Pi^2*G[0, -v - w, u])/9 - 42*G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   (415*G[0, 0, v]*G[0, -v - w, u])/3 - (478*G[0, 0, w]*G[0, -v - w, u])/3 - 
   (19*Pi^2*G[0, -w, v])/9 + (641*G[0, w]*G[-v, u]*G[0, -w, v])/6 - 
   (1675*G[0, w]*G[-v - w, u]*G[0, -w, v])/12 - 84*G[0, 0, u]*G[0, -w, v] + 
   (565*G[0, 0, w]*G[0, -w, v])/6 + (113*G[0, -v, u]*G[0, -w, v])/3 + 
   (239*G[0, -v - w, u]*G[0, -w, v])/3 - (331*G[0, w]*G[-w, v]*G[-v, 0, u])/
    2 + 21*G[0, -w, v]*G[-v, 0, u] - (113*G[0, w]*G[-w, v]*G[-v, -v, u])/3 + 
   (767*G[0, -w, v]*G[-v, -v, u])/6 + (67*Pi^2*G[-v, -v - w, u])/3 + 
   (767*G[0, w]*G[-w, v]*G[-v, -v - w, u])/6 + 
   (549*G[0, 0, w]*G[-v, -v - w, u])/2 - 264*G[0, -w, v]*G[-v, -v - w, u] + 
   (103*Pi^2*G[-v - w, 0, u])/12 + (1649*G[0, w]*G[-w, v]*G[-v - w, 0, u])/
    12 - (289*G[0, 0, v]*G[-v - w, 0, u])/3 + (41*G[0, 0, w]*G[-v - w, 0, u])/
    12 + (163*G[0, -w, v]*G[-v - w, 0, u])/3 - 
   (971*G[0, w]*G[-w, v]*G[-v - w, -v, u])/12 + 
   (443*G[0, -w, v]*G[-v - w, -v, u])/6 + (5789*Pi^2*G[-v - w, -v - w, u])/
    144 + (3863*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/6 + 
   (33*G[0, 0, v]*G[-v - w, -v - w, u])/2 + 
   (1796*G[0, 0, w]*G[-v - w, -v - w, u])/3 - 
   (140*G[0, -w, v]*G[-v - w, -v - w, u])/3 - (115*Pi^2*G[-v - w, -w, u])/9 - 
   (104*G[0, w]*G[-w, v]*G[-v - w, -w, u])/3 + 
   (271*G[0, 0, v]*G[-v - w, -w, u])/3 - (271*G[0, 0, w]*G[-v - w, -w, u])/
    3 + 21*G[0, -w, v]*G[-v - w, -w, u] - (133*Pi^2*G[-w, 0, v])/6 - 
   176*G[0, w]*G[-v, u]*G[-w, 0, v] + (239*G[0, w]*G[-v - w, u]*G[-w, 0, v])/
    3 - (478*G[0, 0, u]*G[-w, 0, v])/3 - (478*G[0, 0, w]*G[-w, 0, v])/3 + 
   (176*G[0, -v, u]*G[-w, 0, v])/3 - (415*G[0, -v - w, u]*G[-w, 0, v])/3 + 
   176*G[-v, 0, u]*G[-w, 0, v] - (239*G[-v - w, 0, u]*G[-w, 0, v])/3 - 
   (50*G[-v - w, -v, u]*G[-w, 0, v])/3 + 
   (281*G[-v - w, -v - w, u]*G[-w, 0, v])/6 - 
   (167*G[-v - w, -w, u]*G[-w, 0, v])/3 - 
   (104*G[0, w]*G[-w, v]*G[-w, -v - w, u])/3 - 
   (145*G[0, 0, v]*G[-w, -v - w, u])/3 - (208*G[0, 0, w]*G[-w, -v - w, u])/
    3 - 21*G[0, -w, v]*G[-w, -v - w, u] - (41*G[-w, 0, v]*G[-w, -v - w, u])/
    3 + (74*Pi^2*G[-w, -w, u])/9 - (104*G[0, w]*G[-w, v]*G[-w, -w, u])/3 + 
   (82*G[0, 0, v]*G[-w, -w, u])/3 - (82*G[0, 0, w]*G[-w, -w, u])/3 - 
   42*G[0, -w, v]*G[-w, -w, u] + (22*G[-w, 0, v]*G[-w, -w, u])/3 - 
   (725*Pi^2*G[-w, -w, v])/48 + (767*G[0, w]*G[-v, u]*G[-w, -w, v])/6 + 
   (2719*G[0, w]*G[-v - w, u]*G[-w, -w, v])/6 - 
   (104*G[0, w]*G[-w, u]*G[-w, -w, v])/3 + (730*G[0, 0, u]*G[-w, -w, v])/3 + 
   (2267*G[0, 0, w]*G[-w, -w, v])/4 + (226*G[0, -v, u]*G[-w, -w, v])/3 - 
   (365*G[0, -v - w, u]*G[-w, -w, v])/3 - (331*G[-v, 0, u]*G[-w, -w, v])/2 - 
   (289*G[-v, -v, u]*G[-w, -w, v])/3 + (373*G[-v, -v - w, u]*G[-w, -w, v])/
    2 + (1397*G[-v - w, 0, u]*G[-w, -w, v])/12 - 
   (895*G[-v - w, -v, u]*G[-w, -w, v])/6 + 
   (2177*G[-v - w, -v - w, u]*G[-w, -w, v])/3 - 
   (167*G[-v - w, -w, u]*G[-w, -w, v])/3 - (41*G[-w, -v - w, u]*G[-w, -w, v])/
    3 + (22*G[-w, -w, u]*G[-w, -w, v])/3 - 294*G[0, w]*G[0, 0, 0, u] - 
   252*G[-w, v]*G[0, 0, 0, u] - 21*G[0, w]*G[0, 0, 0, v] - 
   (191*G[-v - w, u]*G[0, 0, 0, v])/6 + (353*G[-w, u]*G[0, 0, 0, v])/3 + 
   (7391*G[-v - w, u]*G[0, 0, 0, w])/12 - (353*G[-w, u]*G[0, 0, 0, w])/3 + 
   884*G[-w, v]*G[0, 0, 0, w] - (176*G[-w, v]*G[0, 0, -v, u])/3 - 
   168*G[0, w]*G[0, 0, -v - w, u] - 210*G[-w, v]*G[0, 0, -v - w, u] - 
   134*G[0, w]*G[0, 0, -w, u] - 134*G[-w, v]*G[0, 0, -w, u] + 
   (239*G[0, w]*G[0, 0, -w, v])/3 + (289*G[-v, u]*G[0, 0, -w, v])/3 + 
   (416*G[-v - w, u]*G[0, 0, -w, v])/3 + 21*G[-w, u]*G[0, 0, -w, v] - 
   (113*G[-w, v]*G[0, -v, 0, u])/3 - 21*G[-w, v]*G[0, -v, -v, u] + 
   (226*G[0, w]*G[0, -v, -v - w, u])/3 + (226*G[-w, v]*G[0, -v, -v - w, u])/
    3 + (50*G[0, w]*G[0, -v - w, 0, u])/3 + (226*G[-w, v]*G[0, -v - w, 0, u])/
    3 + 42*G[-w, v]*G[0, -v - w, -v, u] - 
   168*G[0, w]*G[0, -v - w, -v - w, u] - 
   (743*G[-w, v]*G[0, -v - w, -v - w, u])/3 - 
   176*G[0, w]*G[0, -v - w, -w, u] - 176*G[-w, v]*G[0, -v - w, -w, u] - 
   (289*G[0, w]*G[0, -w, 0, v])/3 - 176*G[-v, u]*G[0, -w, 0, v] + 
   (667*G[-v - w, u]*G[0, -w, 0, v])/6 - 21*G[-w, u]*G[0, -w, 0, v] - 
   (63*G[0, w]*G[0, -w, -w, v])/2 + (289*G[-v, u]*G[0, -w, -w, v])/6 - 
   (416*G[-v - w, u]*G[0, -w, -w, v])/3 - 21*G[-w, u]*G[0, -w, -w, v] - 
   21*G[-w, v]*G[-v, 0, 0, u] + 21*G[-w, v]*G[-v, 0, -v, u] - 
   21*G[0, w]*G[-v, 0, -v - w, u] - 21*G[-w, v]*G[-v, 0, -v - w, u] + 
   176*G[0, w]*G[-v, 0, -w, u] + 176*G[-w, v]*G[-v, 0, -w, u] - 
   (21*G[-w, v]*G[-v, -v, 0, u])/2 + (767*G[-w, v]*G[-v, -v, -v, u])/6 - 
   (113*G[0, w]*G[-v, -v, -v - w, u])/3 - (289*G[-w, v]*G[-v, -v, -v - w, u])/
    3 - (331*G[0, w]*G[-v, -v - w, 0, u])/2 - 
   (331*G[-w, v]*G[-v, -v - w, 0, u])/2 - 88*G[-w, v]*G[-v, -v - w, -v, u] - 
   (50*G[0, w]*G[-v, -v - w, -v - w, u])/3 + 
   42*G[-w, v]*G[-v, -v - w, -v - w, u] + 176*G[0, w]*G[-v, -v - w, -w, u] + 
   176*G[-w, v]*G[-v, -v - w, -w, u] - (241*G[0, w]*G[-v - w, 0, 0, u])/6 + 
   (11*G[-w, v]*G[-v - w, 0, 0, u])/6 + 42*G[-w, v]*G[-v - w, 0, -v, u] - 
   (89*G[0, w]*G[-v - w, 0, -v - w, u])/6 - 
   (215*G[-w, v]*G[-v - w, 0, -v - w, u])/6 - 
   92*G[0, w]*G[-v - w, 0, -w, u] - 92*G[-w, v]*G[-v - w, 0, -w, u] + 
   (50*G[-w, v]*G[-v - w, -v, 0, u])/3 + (181*G[-w, v]*G[-v - w, -v, -v, u])/
    2 - (971*G[0, w]*G[-v - w, -v, -v - w, u])/12 - 
   (895*G[-w, v]*G[-v - w, -v, -v - w, u])/6 - 
   (493*G[0, w]*G[-v - w, -v - w, 0, u])/6 - 
   (467*G[-w, v]*G[-v - w, -v - w, 0, u])/6 - 
   (895*G[-w, v]*G[-v - w, -v - w, -v, u])/6 + 
   (1114*G[0, w]*G[-v - w, -v - w, -v - w, u])/3 + 
   (2719*G[-w, v]*G[-v - w, -v - w, -v - w, u])/6 - 
   (167*G[0, w]*G[-v - w, -v - w, -w, u])/3 - 
   (167*G[-w, v]*G[-v - w, -v - w, -w, u])/3 - 
   (104*G[0, w]*G[-v - w, -w, -v - w, u])/3 - 
   (167*G[-w, v]*G[-v - w, -w, -v - w, u])/3 - 
   (230*G[0, w]*G[-v - w, -w, -w, u])/3 - (230*G[-w, v]*G[-v - w, -w, -w, u])/
    3 + (415*G[0, w]*G[-w, 0, 0, v])/3 + (33*G[-v - w, u]*G[-w, 0, 0, v])/2 - 
   (145*G[-w, u]*G[-w, 0, 0, v])/3 - 42*G[-w, v]*G[-w, 0, -v, u] - 
   42*G[0, w]*G[-w, 0, -w, u] - 42*G[-w, v]*G[-w, 0, -w, u] - 
   (2179*G[0, w]*G[-w, 0, -w, v])/12 - 264*G[-v, u]*G[-w, 0, -w, v] - 
   (64*G[-v - w, u]*G[-w, 0, -w, v])/3 - 21*G[-w, u]*G[-w, 0, -w, v] - 
   42*G[-w, v]*G[-w, -v - w, -v, u] - (104*G[0, w]*G[-w, -v - w, -v - w, u])/
    3 - (41*G[-w, v]*G[-w, -v - w, -v - w, u])/3 - 
   (104*G[0, w]*G[-w, -v - w, -w, u])/3 - (104*G[-w, v]*G[-w, -v - w, -w, u])/
    3 + (113*G[0, w]*G[-w, -w, 0, v])/3 + (433*G[-v - w, u]*G[-w, -w, 0, v])/
    6 - (41*G[-w, u]*G[-w, -w, 0, v])/3 - (104*G[0, w]*G[-w, -w, -v - w, u])/
    3 + (22*G[-w, v]*G[-w, -w, -v - w, u])/3 + (148*G[0, w]*G[-w, -w, -w, u])/
    3 + (148*G[-w, v]*G[-w, -w, -w, u])/3 + (2381*G[0, w]*G[-w, -w, -w, v])/
    4 + (373*G[-v, u]*G[-w, -w, -w, v])/2 + 
   (1681*G[-v - w, u]*G[-w, -w, -w, v])/3 - (41*G[-w, u]*G[-w, -w, -w, v])/
    3 + 646*G[0, 0, 0, 0, u] + (373*G[0, 0, 0, 0, v])/2 + 
   (14221*G[0, 0, 0, 0, w])/48 - 252*G[0, 0, 0, -v - w, u] + 
   (515*G[0, 0, 0, -w, v])/6 - (176*G[0, 0, -v, -v - w, u])/3 + 
   (604*G[0, 0, -v - w, 0, u])/3 - 210*G[0, 0, -v - w, -v - w, u] - 
   (767*G[0, 0, -w, 0, v])/6 - 134*G[0, 0, -w, -v - w, u] + 
   (21*G[0, 0, -w, -w, v])/2 - (113*G[0, -v, 0, -v - w, u])/3 - 
   21*G[0, -v, -v, -v - w, u] - (113*G[0, -v, -v - w, 0, u])/3 + 
   (226*G[0, -v, -v - w, -v - w, u])/3 + (604*G[0, -v - w, 0, 0, u])/3 + 
   (226*G[0, -v - w, 0, -v - w, u])/3 + 42*G[0, -v - w, -v, -v - w, u] + 
   (604*G[0, -v - w, -v - w, 0, u])/3 - (743*G[0, -v - w, -v - w, -v - w, u])/
    3 - 176*G[0, -v - w, -w, -v - w, u] + (641*G[0, -w, 0, 0, v])/6 - 
   (1043*G[0, -w, 0, -w, v])/6 + (415*G[0, -w, -w, 0, v])/6 + 
   (113*G[0, -w, -w, -w, v])/3 - 21*G[-v, 0, 0, -v - w, u] + 
   21*G[-v, 0, -v, -v - w, u] - (331*G[-v, 0, -v - w, 0, u])/2 - 
   21*G[-v, 0, -v - w, -v - w, u] + 176*G[-v, 0, -w, -v - w, u] - 
   (21*G[-v, -v, 0, -v - w, u])/2 + (767*G[-v, -v, -v, -v - w, u])/6 - 
   (21*G[-v, -v, -v - w, 0, u])/2 - (289*G[-v, -v, -v - w, -v - w, u])/3 - 
   21*G[-v, -v - w, 0, 0, u] - (331*G[-v, -v - w, 0, -v - w, u])/2 - 
   88*G[-v, -v - w, -v, -v - w, u] - 21*G[-v, -v - w, -v - w, 0, u] + 
   42*G[-v, -v - w, -v - w, -v - w, u] + 176*G[-v, -v - w, -w, -v - w, u] + 
   (757*G[-v - w, 0, 0, 0, u])/3 + (11*G[-v - w, 0, 0, -v - w, u])/6 + 
   42*G[-v - w, 0, -v, -v - w, u] + (1849*G[-v - w, 0, -v - w, 0, u])/12 - 
   (215*G[-v - w, 0, -v - w, -v - w, u])/6 - 92*G[-v - w, 0, -w, -v - w, u] + 
   (50*G[-v - w, -v, 0, -v - w, u])/3 + (181*G[-v - w, -v, -v, -v - w, u])/
    2 + (50*G[-v - w, -v, -v - w, 0, u])/3 - 
   (895*G[-v - w, -v, -v - w, -v - w, u])/6 + 
   225*G[-v - w, -v - w, 0, 0, u] - (467*G[-v - w, -v - w, 0, -v - w, u])/6 - 
   (895*G[-v - w, -v - w, -v, -v - w, u])/6 + 
   (584*G[-v - w, -v - w, -v - w, 0, u])/3 + 
   (2719*G[-v - w, -v - w, -v - w, -v - w, u])/6 - 
   (167*G[-v - w, -v - w, -w, -v - w, u])/3 - 
   (167*G[-v - w, -w, -v - w, -v - w, u])/3 - 
   (230*G[-v - w, -w, -w, -v - w, u])/3 - (191*G[-w, 0, 0, 0, v])/6 + 
   (542*G[-w, 0, 0, -w, v])/3 - 42*G[-w, 0, -v, -v - w, u] + 
   (415*G[-w, 0, -w, 0, v])/6 - 42*G[-w, 0, -w, -v - w, u] - 
   (668*G[-w, 0, -w, -w, v])/3 - 42*G[-w, -v - w, -v, -v - w, u] - 
   (41*G[-w, -v - w, -v - w, -v - w, u])/3 - 
   (104*G[-w, -v - w, -w, -v - w, u])/3 + (117*G[-w, -w, 0, 0, v])/2 - 
   (316*G[-w, -w, 0, -w, v])/3 + (22*G[-w, -w, -v - w, -v - w, u])/3 + 
   (433*G[-w, -w, -w, 0, v])/6 + (148*G[-w, -w, -w, -v - w, u])/3 + 
   (8429*G[-w, -w, -w, -w, v])/12 - 
   (G[0, u]*(27700*Pi^2*G[-w, v] + 219000*G[-w, v]*G[0, 0, w] - 
      6300*G[0, v]*(Pi^2 + 12*G[0, 0, w]) + 150*G[0, w]*
       (147*Pi^2 + 252*G[0, 0, v] + 326*G[0, -w, v] - 956*G[-w, 0, v] + 
        152*G[-w, -w, v]) - 18900*G[0, 0, 0, v] + 179550*G[0, 0, 0, w] + 
      18900*G[0, 0, -w, v] - 86700*G[0, -w, 0, v] + 67800*G[0, -w, -w, v] + 
      124500*G[-w, 0, 0, v] - 162300*G[-w, 0, -w, v] + 
      33900*G[-w, -w, 0, v] + 3900*G[-w, -w, -w, v] - 567300*Zeta[3]))/900 + 
   (4441*G[0, w]*Zeta[3])/72 + (3811*G[-v - w, u]*Zeta[3])/18 - 
   (22*G[-w, u]*Zeta[3])/3 + (5279*G[-w, v]*Zeta[3])/9 + 
   G[0, v]*((-52*Pi^2*G[-w, u])/9 + (G[-v - w, u]*(35*Pi^2 - 452*G[0, 0, w]))/
      6 - (G[0, w]*(21*Pi^2 + 252*G[0, 0, u] - 176*G[0, -v - w, u] + 
        528*G[-v, -v - w, u] - 226*G[-v - w, 0, u] - 
        163*G[-v - w, -v - w, u]))/3 + 84*G[0, 0, 0, u] - 84*G[0, 0, 0, w] - 
     (478*G[0, 0, -v - w, u])/3 + 134*G[0, 0, -w, u] + 
     (176*G[0, -v, -v - w, u])/3 - (176*G[0, -v - w, 0, u])/3 - 
     (415*G[0, -v - w, -v - w, u])/3 + 176*G[0, -v - w, -w, u] + 
     176*G[-v, 0, -v - w, u] - 176*G[-v, 0, -w, u] + 
     176*G[-v, -v - w, 0, u] - 176*G[-v, -v - w, -w, u] - 
     (226*G[-v - w, 0, 0, u])/3 - (239*G[-v - w, 0, -v - w, u])/3 + 
     92*G[-v - w, 0, -w, u] - (50*G[-v - w, -v, -v - w, u])/3 - 
     (163*G[-v - w, -v - w, 0, u])/3 + (281*G[-v - w, -v - w, -v - w, u])/6 + 
     (167*G[-v - w, -v - w, -w, u])/3 - (167*G[-v - w, -w, -v - w, u])/3 + 
     (230*G[-v - w, -w, -w, u])/3 + 42*G[-w, 0, -w, u] - 
     (41*G[-w, -v - w, -v - w, u])/3 + (104*G[-w, -v - w, -w, u])/3 + 
     (22*G[-w, -w, -v - w, u])/3 - (148*G[-w, -w, -w, u])/3 + 
     (977*Zeta[3])/3), (Pi^4*bc4[83])/90 - (2617*Pi^2*G[0, w]*G[-v - w, u])/
    144 + (79*Pi^2*G[0, w]*G[-w, u])/18 + (35*Pi^2*G[0, w]*G[-w, v])/144 - 
   (47*Pi^2*G[-v, u]*G[-w, v])/12 - (2803*Pi^2*G[-v - w, u]*G[-w, v])/144 - 
   (7*Pi^2*G[-w, u]*G[-w, v])/2 + (5813*Pi^2*G[0, 0, u])/72 + 
   (1649*G[0, w]*G[-w, v]*G[0, 0, u])/12 - (25*Pi^2*G[0, 0, v])/12 + 
   (431*G[0, w]*G[-v - w, u]*G[0, 0, v])/4 + (105*G[0, 0, u]*G[0, 0, v])/4 + 
   (1195*Pi^2*G[0, 0, w])/72 - (877*G[-v, u]*G[-w, v]*G[0, 0, w])/4 + 
   (5563*G[-v - w, u]*G[-w, v]*G[0, 0, w])/12 - 
   (535*G[-w, u]*G[-w, v]*G[0, 0, w])/3 + (567*G[0, 0, u]*G[0, 0, w])/4 + 
   (105*G[0, 0, v]*G[0, 0, w])/4 + (967*G[0, w]*G[-w, v]*G[0, -v, u])/6 + 
   (541*Pi^2*G[0, -v - w, u])/36 + (79*G[0, w]*G[-w, v]*G[0, -v - w, u])/4 - 
   (893*G[0, 0, v]*G[0, -v - w, u])/12 - (167*G[0, 0, w]*G[0, -v - w, u])/
    12 + (23*Pi^2*G[0, -w, u])/3 + 67*G[0, w]*G[-w, v]*G[0, -w, u] - 
   134*G[0, 0, v]*G[0, -w, u] + 134*G[0, 0, w]*G[0, -w, u] - 
   (7*Pi^2*G[0, -w, v])/2 - (1123*G[0, w]*G[-v, u]*G[0, -w, v])/12 - 
   (743*G[0, w]*G[-v - w, u]*G[0, -w, v])/6 + 21*G[0, w]*G[-w, u]*
    G[0, -w, v] - (189*G[0, 0, u]*G[0, -w, v])/4 + 
   67*G[0, 0, w]*G[0, -w, v] + (515*G[0, -v, u]*G[0, -w, v])/6 + 
   (115*G[0, -v - w, u]*G[0, -w, v])/12 + 21*G[0, -w, u]*G[0, -w, v] - 
   (85*G[0, w]*G[-w, v]*G[-v, 0, u])/12 + (367*G[0, -w, v]*G[-v, 0, u])/6 - 
   (289*G[0, w]*G[-w, v]*G[-v, -v, u])/6 + (1723*G[0, -w, v]*G[-v, -v, u])/
    12 - (47*Pi^2*G[-v, -v - w, u])/12 - 
   (1397*G[0, w]*G[-w, v]*G[-v, -v - w, u])/12 - 
   (226*G[0, 0, v]*G[-v, -v - w, u])/3 - (877*G[0, 0, w]*G[-v, -v - w, u])/
    4 - (943*G[0, -w, v]*G[-v, -v - w, u])/6 + (95*Pi^2*G[-v - w, 0, u])/36 + 
   (491*G[0, w]*G[-w, v]*G[-v - w, 0, u])/6 - 
   (473*G[0, 0, v]*G[-v - w, 0, u])/4 - 8*G[0, 0, w]*G[-v - w, 0, u] + 
   (937*G[0, -w, v]*G[-v - w, 0, u])/12 - 
   (1097*G[0, w]*G[-w, v]*G[-v - w, -v, u])/12 + 
   (317*G[0, -w, v]*G[-v - w, -v, u])/6 + (3025*Pi^2*G[-v - w, -v - w, u])/
    144 + (2413*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/4 + 
   (395*G[0, 0, v]*G[-v - w, -v - w, u])/3 + 
   (6373*G[0, 0, w]*G[-v - w, -v - w, u])/12 - 
   (52*G[0, -w, v]*G[-v - w, -v - w, u])/3 - (35*Pi^2*G[-v - w, -w, u])/18 + 
   (154*G[0, w]*G[-w, v]*G[-v - w, -w, u])/3 - 
   (175*G[0, 0, v]*G[-v - w, -w, u])/6 + (427*G[0, 0, w]*G[-v - w, -w, u])/
    6 + (21*G[0, -w, v]*G[-v - w, -w, u])/2 + (7*Pi^2*G[-w, 0, u])/2 + 
   21*G[0, 0, v]*G[-w, 0, u] + 21*G[0, 0, w]*G[-w, 0, u] - 
   21*G[0, -w, v]*G[-w, 0, u] - (521*Pi^2*G[-w, 0, v])/36 - 
   (100*G[0, w]*G[-v, u]*G[-w, 0, v])/3 + 
   (289*G[0, w]*G[-v - w, u]*G[-w, 0, v])/12 + 21*G[0, w]*G[-w, u]*
    G[-w, 0, v] - (893*G[0, 0, u]*G[-w, 0, v])/12 - 
   (893*G[0, 0, w]*G[-w, 0, v])/12 + (226*G[0, -v, u]*G[-w, 0, v])/3 - 
   (1319*G[0, -v - w, u]*G[-w, 0, v])/12 + 67*G[0, -w, u]*G[-w, 0, v] + 
   (100*G[-v, 0, u]*G[-w, 0, v])/3 - 84*G[-v, -v, u]*G[-w, 0, v] - 
   (100*G[-v, -v - w, u]*G[-w, 0, v])/3 - (415*G[-v - w, 0, u]*G[-w, 0, v])/
    12 - (74*G[-v - w, -v, u]*G[-w, 0, v])/3 + 
   (592*G[-v - w, -v - w, u]*G[-w, 0, v])/3 - 
   (7*G[-v - w, -w, u]*G[-w, 0, v])/6 - (7*Pi^2*G[-w, -v - w, u])/2 - 
   (236*G[0, w]*G[-w, v]*G[-w, -v - w, u])/3 - 
   (755*G[0, 0, v]*G[-w, -v - w, u])/6 - (535*G[0, 0, w]*G[-w, -v - w, u])/
    3 - (21*G[0, -w, v]*G[-w, -v - w, u])/2 - 
   (283*G[-w, 0, v]*G[-w, -v - w, u])/6 + (197*Pi^2*G[-w, -w, u])/9 - 
   (236*G[0, w]*G[-w, v]*G[-w, -w, u])/3 + (283*G[0, 0, v]*G[-w, -w, u])/3 - 
   (31*G[0, 0, w]*G[-w, -w, u])/3 - 105*G[0, -w, v]*G[-w, -w, u] + 
   (79*G[-w, 0, v]*G[-w, -w, u])/3 - (2227*Pi^2*G[-w, -w, v])/144 - 
   (1397*G[0, w]*G[-v, u]*G[-w, -w, v])/12 + 
   (5881*G[0, w]*G[-v - w, u]*G[-w, -w, v])/12 - 
   (236*G[0, w]*G[-w, u]*G[-w, -w, v])/3 + (1397*G[0, 0, u]*G[-w, -w, v])/
    12 + (3419*G[0, 0, w]*G[-w, -w, v])/6 + (389*G[0, -v, u]*G[-w, -w, v])/
    3 - (667*G[0, -v - w, u]*G[-w, -w, v])/12 + 46*G[0, -w, u]*G[-w, -w, v] - 
   (589*G[-v, 0, u]*G[-w, -w, v])/12 - (893*G[-v, -v, u]*G[-w, -w, v])/6 - 
   (137*G[-v, -v - w, u]*G[-w, -w, v])/12 + 
   (491*G[-v - w, 0, u]*G[-w, -w, v])/6 - 
   (1195*G[-v - w, -v, u]*G[-w, -w, v])/6 + 
   (4705*G[-v - w, -v - w, u]*G[-w, -w, v])/6 + 
   (119*G[-v - w, -w, u]*G[-w, -w, v])/6 - 
   (283*G[-w, -v - w, u]*G[-w, -w, v])/6 - (47*G[-w, -w, u]*G[-w, -w, v])/3 - 
   (483*G[0, w]*G[0, 0, 0, u])/4 - (483*G[-w, v]*G[0, 0, 0, u])/4 - 
   (63*G[0, w]*G[0, 0, 0, v])/4 + (112*G[-v - w, u]*G[0, 0, 0, v])/3 + 
   (1573*G[-w, u]*G[0, 0, 0, v])/6 + (3601*G[-v - w, u]*G[0, 0, 0, w])/6 - 
   (1573*G[-w, u]*G[0, 0, 0, w])/6 + (9211*G[-w, v]*G[0, 0, 0, w])/12 - 
   (515*G[-w, v]*G[0, 0, -v, u])/6 - (357*G[0, w]*G[0, 0, -v - w, u])/4 - 
   (441*G[-w, v]*G[0, 0, -v - w, u])/4 - 113*G[0, w]*G[0, 0, -w, u] - 
   113*G[-w, v]*G[0, 0, -w, u] + (21*G[0, w]*G[0, 0, -w, v])/4 + 
   (337*G[-v, u]*G[0, 0, -w, v])/6 + (416*G[-v - w, u]*G[0, 0, -w, v])/3 + 
   (63*G[-w, u]*G[0, 0, -w, v])/2 - (263*G[-w, v]*G[0, -v, 0, u])/6 + 
   (21*G[-w, v]*G[0, -v, -v, u])/2 + (967*G[0, w]*G[0, -v, -v - w, u])/6 + 
   (389*G[-w, v]*G[0, -v, -v - w, u])/3 - (389*G[0, w]*G[0, -v - w, 0, u])/
    12 + (389*G[-w, v]*G[0, -v - w, 0, u])/12 + 
   (21*G[-w, v]*G[0, -v - w, -v, u])/2 - 
   (315*G[0, w]*G[0, -v - w, -v - w, u])/4 - 
   (1849*G[-w, v]*G[0, -v - w, -v - w, u])/12 - 
   109*G[0, w]*G[0, -v - w, -w, u] - 109*G[-w, v]*G[0, -v - w, -w, u] + 
   21*G[0, w]*G[0, -w, 0, u] + 21*G[-w, v]*G[0, -w, 0, u] - 
   (641*G[0, w]*G[0, -w, 0, v])/12 - (352*G[-v, u]*G[0, -w, 0, v])/3 + 
   (265*G[-v - w, u]*G[0, -w, 0, v])/3 - (105*G[-w, u]*G[0, -w, 0, v])/2 + 
   67*G[0, w]*G[0, -w, -v - w, u] + 46*G[-w, v]*G[0, -w, -v - w, u] + 
   46*G[0, w]*G[0, -w, -w, u] + 46*G[-w, v]*G[0, -w, -w, u] + 
   (25*G[0, w]*G[0, -w, -w, v])/3 - (609*G[-v, u]*G[0, -w, -w, v])/4 - 
   (743*G[-v - w, u]*G[0, -w, -w, v])/6 - (21*G[-w, u]*G[0, -w, -w, v])/2 + 
   (137*G[-w, v]*G[-v, 0, 0, u])/6 - (85*G[-w, v]*G[-v, 0, -v, u])/6 + 
   (137*G[0, w]*G[-v, 0, -v - w, u])/6 - (115*G[-w, v]*G[-v, 0, -v - w, u])/
    6 - 42*G[0, w]*G[-v, 0, -w, u] - 42*G[-w, v]*G[-v, 0, -w, u] + 
   (231*G[-w, v]*G[-v, -v, 0, u])/4 + (2731*G[-w, v]*G[-v, -v, -v, u])/12 - 
   (289*G[0, w]*G[-v, -v, -v - w, u])/6 - (893*G[-w, v]*G[-v, -v, -v - w, u])/
    6 - (85*G[0, w]*G[-v, -v - w, 0, u])/12 - 
   (589*G[-w, v]*G[-v, -v - w, 0, u])/12 - 
   (995*G[-w, v]*G[-v, -v - w, -v, u])/6 - 
   (439*G[0, w]*G[-v, -v - w, -v - w, u])/3 - 
   (124*G[-w, v]*G[-v, -v - w, -v - w, u])/3 - 
   42*G[0, w]*G[-v, -v - w, -w, u] - 42*G[-w, v]*G[-v, -v - w, -w, u] - 
   (73*G[0, w]*G[-v - w, 0, 0, u])/4 - (493*G[-w, v]*G[-v - w, 0, 0, u])/12 + 
   (113*G[-w, v]*G[-v - w, 0, -v, u])/3 - 
   (667*G[0, w]*G[-v - w, 0, -v - w, u])/12 - 
   (667*G[-w, v]*G[-v - w, 0, -v - w, u])/12 - 
   75*G[0, w]*G[-v - w, 0, -w, u] - 75*G[-w, v]*G[-v - w, 0, -w, u] + 
   (137*G[-w, v]*G[-v - w, -v, 0, u])/3 + (155*G[-w, v]*G[-v - w, -v, -v, u])/
    2 - (1097*G[0, w]*G[-v - w, -v, -v - w, u])/12 - 
   (1195*G[-w, v]*G[-v - w, -v, -v - w, u])/6 - 
   (57*G[0, w]*G[-v - w, -v - w, 0, u])/4 - 
   (719*G[-w, v]*G[-v - w, -v - w, 0, u])/12 - 
   (1169*G[-w, v]*G[-v - w, -v - w, -v, u])/6 + 
   (6179*G[0, w]*G[-v - w, -v - w, -v - w, u])/12 + 
   (4175*G[-w, v]*G[-v - w, -v - w, -v - w, u])/6 + 
   (119*G[0, w]*G[-v - w, -v - w, -w, u])/6 + 
   (119*G[-w, v]*G[-v - w, -v - w, -w, u])/6 - 
   42*G[0, w]*G[-v - w, -w, 0, u] - 42*G[-w, v]*G[-v - w, -w, 0, u] + 
   (154*G[0, w]*G[-v - w, -w, -v - w, u])/3 + 
   (119*G[-w, v]*G[-v - w, -w, -v - w, u])/6 - 
   (35*G[0, w]*G[-v - w, -w, -w, u])/3 - (35*G[-w, v]*G[-v - w, -w, -w, u])/
    3 + (767*G[0, w]*G[-w, 0, 0, v])/12 - (226*G[-v, u]*G[-w, 0, 0, v])/3 + 
   (395*G[-v - w, u]*G[-w, 0, 0, v])/3 - (755*G[-w, u]*G[-w, 0, 0, v])/6 - 
   63*G[-w, v]*G[-w, 0, -v, u] - 21*G[0, w]*G[-w, 0, -v - w, u] - 
   21*G[-w, v]*G[-w, 0, -v - w, u] - 42*G[0, w]*G[-w, 0, -w, u] - 
   42*G[-w, v]*G[-w, 0, -w, u] - (643*G[0, w]*G[-w, 0, -w, v])/6 - 
   (943*G[-v, u]*G[-w, 0, -w, v])/6 - (189*G[-v - w, u]*G[-w, 0, -w, v])/2 - 
   (21*G[-w, u]*G[-w, 0, -w, v])/2 - 63*G[-w, v]*G[-w, -v - w, -v, u] - 
   (173*G[0, w]*G[-w, -v - w, -v - w, u])/3 - 
   (157*G[-w, v]*G[-w, -v - w, -v - w, u])/6 - 
   (299*G[0, w]*G[-w, -v - w, -w, u])/3 - (299*G[-w, v]*G[-w, -v - w, -w, u])/
    3 + (163*G[0, w]*G[-w, -w, 0, v])/12 - (100*G[-v, u]*G[-w, -w, 0, v])/3 + 
   (721*G[-v - w, u]*G[-w, -w, 0, v])/6 - (283*G[-w, u]*G[-w, -w, 0, v])/6 - 
   (236*G[0, w]*G[-w, -w, -v - w, u])/3 - (47*G[-w, v]*G[-w, -w, -v - w, u])/
    3 + (394*G[0, w]*G[-w, -w, -w, u])/3 + (394*G[-w, v]*G[-w, -w, -w, u])/
    3 + (1663*G[0, w]*G[-w, -w, -w, v])/3 - (137*G[-v, u]*G[-w, -w, -w, v])/
    12 + (1876*G[-v - w, u]*G[-w, -w, -w, v])/3 - 
   (283*G[-w, u]*G[-w, -w, -w, v])/6 + (6007*G[0, 0, 0, 0, u])/12 + 
   (373*G[0, 0, 0, 0, v])/2 + (11071*G[0, 0, 0, 0, w])/48 - 
   (483*G[0, 0, 0, -v - w, u])/4 + (289*G[0, 0, 0, -w, v])/3 - 
   (515*G[0, 0, -v, -v - w, u])/6 + (1271*G[0, 0, -v - w, 0, u])/12 - 
   (441*G[0, 0, -v - w, -v - w, u])/4 - (176*G[0, 0, -w, 0, v])/3 - 
   113*G[0, 0, -w, -v - w, u] - (176*G[0, 0, -w, -w, v])/3 - 
   (263*G[0, -v, 0, -v - w, u])/6 + (21*G[0, -v, -v, -v - w, u])/2 - 
   (263*G[0, -v, -v - w, 0, u])/6 + (389*G[0, -v, -v - w, -v - w, u])/3 + 
   (1271*G[0, -v - w, 0, 0, u])/12 + (389*G[0, -v - w, 0, -v - w, u])/12 + 
   (21*G[0, -v - w, -v, -v - w, u])/2 + (1571*G[0, -v - w, -v - w, 0, u])/
    12 - (1849*G[0, -v - w, -v - w, -v - w, u])/12 - 
   109*G[0, -v - w, -w, -v - w, u] + (176*G[0, -w, 0, 0, v])/3 + 
   21*G[0, -w, 0, -v - w, u] - (817*G[0, -w, 0, -w, v])/6 + 
   21*G[0, -w, -v - w, 0, u] + 46*G[0, -w, -v - w, -v - w, u] + 
   (239*G[0, -w, -w, 0, v])/6 + 46*G[0, -w, -w, -v - w, u] + 
   (289*G[0, -w, -w, -w, v])/4 + (137*G[-v, 0, 0, -v - w, u])/6 - 
   (85*G[-v, 0, -v, -v - w, u])/6 - (85*G[-v, 0, -v - w, 0, u])/12 - 
   (115*G[-v, 0, -v - w, -v - w, u])/6 - 42*G[-v, 0, -w, -v - w, u] + 
   (231*G[-v, -v, 0, -v - w, u])/4 + (2731*G[-v, -v, -v, -v - w, u])/12 + 
   (231*G[-v, -v, -v - w, 0, u])/4 - (893*G[-v, -v, -v - w, -v - w, u])/6 + 
   (137*G[-v, -v - w, 0, 0, u])/6 - (589*G[-v, -v - w, 0, -v - w, u])/12 - 
   (995*G[-v, -v - w, -v, -v - w, u])/6 - (115*G[-v, -v - w, -v - w, 0, u])/
    6 - (124*G[-v, -v - w, -v - w, -v - w, u])/3 - 
   42*G[-v, -v - w, -w, -v - w, u] + (1883*G[-v - w, 0, 0, 0, u])/12 - 
   (493*G[-v - w, 0, 0, -v - w, u])/12 + (113*G[-v - w, 0, -v, -v - w, u])/
    3 + (289*G[-v - w, 0, -v - w, 0, u])/3 - 
   (667*G[-v - w, 0, -v - w, -v - w, u])/12 - 
   75*G[-v - w, 0, -w, -v - w, u] + (137*G[-v - w, -v, 0, -v - w, u])/3 + 
   (155*G[-v - w, -v, -v, -v - w, u])/2 + (137*G[-v - w, -v, -v - w, 0, u])/
    3 - (1195*G[-v - w, -v, -v - w, -v - w, u])/6 + 
   (1003*G[-v - w, -v - w, 0, 0, u])/12 - 
   (719*G[-v - w, -v - w, 0, -v - w, u])/12 - 
   (1169*G[-v - w, -v - w, -v, -v - w, u])/6 + 
   (341*G[-v - w, -v - w, -v - w, 0, u])/12 + 
   (4175*G[-v - w, -v - w, -v - w, -v - w, u])/6 + 
   (119*G[-v - w, -v - w, -w, -v - w, u])/6 - 
   42*G[-v - w, -w, 0, -v - w, u] - 42*G[-v - w, -w, -v - w, 0, u] + 
   (119*G[-v - w, -w, -v - w, -v - w, u])/6 - 
   (35*G[-v - w, -w, -w, -v - w, u])/3 + (112*G[-w, 0, 0, 0, v])/3 + 
   122*G[-w, 0, 0, -w, v] - 63*G[-w, 0, -v, -v - w, u] + 
   21*G[-w, 0, -v - w, 0, u] - 21*G[-w, 0, -v - w, -v - w, u] + 
   (21*G[-w, 0, -w, 0, v])/2 - 42*G[-w, 0, -w, -v - w, u] - 
   (307*G[-w, 0, -w, -w, v])/2 - 63*G[-w, -v - w, -v, -v - w, u] - 
   21*G[-w, -v - w, -v - w, 0, u] - (157*G[-w, -v - w, -v - w, -v - w, u])/
    6 - (299*G[-w, -v - w, -w, -v - w, u])/3 + (527*G[-w, -w, 0, 0, v])/6 - 
   (745*G[-w, -w, 0, -w, v])/6 - (47*G[-w, -w, -v - w, -v - w, u])/3 + 
   (292*G[-w, -w, -w, 0, v])/3 + (394*G[-w, -w, -w, -v - w, u])/3 + 
   (2667*G[-w, -w, -w, -w, v])/4 + 
   (G[0, u]*(-(G[-w, v]*(554*Pi^2 + 4569*G[0, 0, w])) + 
      3*G[0, w]*(63*Pi^2 - 189*G[0, 0, v] - 263*G[0, -w, v] + 
        1019*G[-w, 0, v] - 89*G[-w, -w, v]) + 
      3*(441*G[0, v]*G[0, 0, w] + 63*G[0, 0, 0, v] - 882*G[0, 0, 0, w] - 
        63*G[0, 0, -w, v] + 515*G[0, -w, 0, v] - 389*G[0, -w, -w, v] - 
        893*G[-w, 0, 0, v] + 1145*G[-w, 0, -w, v] - 289*G[-w, -w, 0, v] + 
        37*G[-w, -w, -w, v] - (16598*Zeta[3])/3)))/36 + 
   (8599*G[0, w]*Zeta[3])/72 + (4514*G[-v - w, u]*Zeta[3])/9 + 
   (110*G[-w, u]*Zeta[3])/3 + (12949*G[-w, v]*Zeta[3])/18 + 
   G[0, v]*((-299*Pi^2*G[-w, u])/18 - 
     (G[-v - w, u]*(191*Pi^2 + 2745*G[0, 0, w]))/36 - 
     (G[0, w]*(84*Pi^2 + 567*G[0, 0, u] + 11*G[0, -v - w, u] + 
        400*G[-v, -v - w, u] - 1041*G[-v - w, 0, u] - 
        1215*G[-v - w, -v - w, u] + 252*G[-v - w, -w, u] + 252*G[-w, 0, u] - 
        252*G[-w, -v - w, u] + 504*G[-w, -w, u]))/12 + 
     (147*G[0, 0, 0, u])/4 - (189*G[0, 0, 0, w])/4 - 
     (893*G[0, 0, -v - w, u])/12 + 113*G[0, 0, -w, u] + 
     (226*G[0, -v, -v - w, u])/3 + (137*G[0, -v - w, 0, u])/12 - 
     (1319*G[0, -v - w, -v - w, u])/12 + 109*G[0, -v - w, -w, u] - 
     21*G[0, -w, 0, u] + 67*G[0, -w, -v - w, u] - 46*G[0, -w, -w, u] + 
     (100*G[-v, 0, -v - w, u])/3 + 42*G[-v, 0, -w, u] - 
     84*G[-v, -v, -v - w, u] + (100*G[-v, -v - w, 0, u])/3 - 
     (100*G[-v, -v - w, -v - w, u])/3 + 42*G[-v, -v - w, -w, u] - 
     (305*G[-v - w, 0, 0, u])/4 - (415*G[-v - w, 0, -v - w, u])/12 + 
     75*G[-v - w, 0, -w, u] - (74*G[-v - w, -v, -v - w, u])/3 - 
     (447*G[-v - w, -v - w, 0, u])/4 + (592*G[-v - w, -v - w, -v - w, u])/3 - 
     (119*G[-v - w, -v - w, -w, u])/6 + 42*G[-v - w, -w, 0, u] - 
     (7*G[-v - w, -w, -v - w, u])/6 + (35*G[-v - w, -w, -w, u])/3 + 
     42*G[-w, 0, -w, u] - (283*G[-w, -v - w, -v - w, u])/6 + 
     (299*G[-w, -v - w, -w, u])/3 + (79*G[-w, -w, -v - w, u])/3 - 
     (394*G[-w, -w, -w, u])/3 + (1765*Zeta[3])/6), 
  (Pi^4*bc4[84])/90 - 2*Pi^2*G[0, w]*G[-v - w, u] + 
   (649*Pi^2*G[0, w]*G[-w, u])/378 - (41*Pi^2*G[0, w]*G[-w, v])/189 + 
   (37*Pi^2*G[-v, u]*G[-w, v])/378 + (17*Pi^2*G[-v - w, u]*G[-w, v])/252 + 
   (811*Pi^2*G[0, 0, u])/504 + (365*G[0, w]*G[-w, v]*G[0, 0, u])/63 + 
   (3*Pi^2*G[0, 0, v])/4 + (37*G[0, w]*G[-v - w, u]*G[0, 0, v])/126 + 
   2*G[0, w]*G[-w, u]*G[0, 0, v] + 2*G[0, 0, u]*G[0, 0, v] + 
   (9*Pi^2*G[0, 0, w])/8 + (3131*G[-v, u]*G[-w, v]*G[0, 0, w])/252 - 
   (239*G[-v - w, u]*G[-w, v]*G[0, 0, w])/42 - 
   (214*G[-w, u]*G[-w, v]*G[0, 0, w])/63 + (13*G[0, 0, u]*G[0, 0, w])/2 + 
   2*G[0, 0, v]*G[0, 0, w] - 3*G[0, w]*G[-w, v]*G[0, -v, u] + 
   (13*Pi^2*G[0, -v - w, u])/378 - (151*G[0, w]*G[-w, v]*G[0, -v - w, u])/
    63 - (541*G[0, 0, v]*G[0, -v - w, u])/126 - 
   (604*G[0, 0, w]*G[0, -v - w, u])/63 + (19*Pi^2*G[0, -w, u])/189 - 
   (214*G[0, w]*G[-w, v]*G[0, -w, u])/63 + (365*G[0, 0, v]*G[0, -w, u])/63 - 
   (113*G[0, 0, w]*G[0, -w, u])/63 + (25*Pi^2*G[0, -w, v])/378 + 
   (1093*G[0, w]*G[-v, u]*G[0, -w, v])/252 - 
   (365*G[0, w]*G[-v - w, u]*G[0, -w, v])/63 + 
   2*G[0, w]*G[-w, u]*G[0, -w, v] - 3*G[0, 0, u]*G[0, -w, v] + 
   (641*G[0, 0, w]*G[0, -w, v])/252 - (3*G[0, -v, u]*G[0, -w, v])/2 + 
   (667*G[0, -v - w, u]*G[0, -w, v])/126 - G[0, -w, u]*G[0, -w, v] - 
   (1093*G[0, w]*G[-w, v]*G[-v, 0, u])/252 + (5*G[0, -w, v]*G[-v, 0, u])/2 + 
   (5*G[0, w]*G[-w, v]*G[-v, -v, u])/2 + (5*G[0, -w, v]*G[-v, -v, u])/4 + 
   (37*Pi^2*G[-v, -v - w, u])/378 + (1723*G[0, w]*G[-w, v]*G[-v, -v - w, u])/
    252 + (3131*G[0, 0, w]*G[-v, -v - w, u])/252 - 
   (352*G[0, -w, v]*G[-v, -v - w, u])/63 - (23*Pi^2*G[-v - w, 0, u])/126 + 
   (277*G[0, w]*G[-w, v]*G[-v - w, 0, u])/63 - 
   (289*G[0, 0, v]*G[-v - w, 0, u])/126 + (76*G[0, 0, w]*G[-v - w, 0, u])/
    63 - (89*G[0, -w, v]*G[-v - w, 0, u])/126 - 
   2*G[0, w]*G[-w, v]*G[-v - w, -v, u] - G[0, -w, v]*G[-v - w, -v, u] + 
   (1273*Pi^2*G[-v - w, -v - w, u])/756 + 
   (208*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/63 - 
   (541*G[0, 0, v]*G[-v - w, -v - w, u])/252 + 
   (971*G[0, 0, w]*G[-v - w, -v - w, u])/126 - 
   (593*G[0, -w, v]*G[-v - w, -v - w, u])/252 - (191*Pi^2*G[-v - w, -w, u])/
    126 - (2*G[0, w]*G[-w, v]*G[-v - w, -w, u])/21 + 
   (155*G[0, 0, v]*G[-v - w, -w, u])/42 - (323*G[0, 0, w]*G[-v - w, -w, u])/
    42 + (7*G[0, -w, v]*G[-v - w, -w, u])/2 + (2*Pi^2*G[-w, 0, u])/3 - 
   2*G[0, w]*G[-w, v]*G[-w, 0, u] + 2*G[0, 0, v]*G[-w, 0, u] + 
   2*G[0, 0, w]*G[-w, 0, u] - 2*G[0, -w, v]*G[-w, 0, u] + 
   (353*Pi^2*G[-w, 0, v])/756 - (352*G[0, w]*G[-v, u]*G[-w, 0, v])/63 + 
   (239*G[0, w]*G[-v - w, u]*G[-w, 0, v])/126 + 
   2*G[0, w]*G[-w, u]*G[-w, 0, v] - (176*G[0, 0, u]*G[-w, 0, v])/63 - 
   (176*G[0, 0, w]*G[-w, 0, v])/63 - (239*G[0, -v - w, u]*G[-w, 0, v])/126 - 
   (25*G[0, -w, u]*G[-w, 0, v])/63 + (352*G[-v, 0, u]*G[-w, 0, v])/63 - 
   (491*G[-v - w, 0, u]*G[-w, 0, v])/126 + 4*G[-v - w, -v, u]*G[-w, 0, v] - 
   (1499*G[-v - w, -v - w, u]*G[-w, 0, v])/252 - 
   (235*G[-v - w, -w, u]*G[-w, 0, v])/42 + 2*G[-w, 0, u]*G[-w, 0, v] + 
   (82*G[0, w]*G[-w, v]*G[-w, -v - w, u])/63 - 
   (239*G[0, 0, v]*G[-w, -v - w, u])/126 - (214*G[0, 0, w]*G[-w, -v - w, u])/
    63 + (G[0, -w, v]*G[-w, -v - w, u])/2 - 
   (151*G[-w, 0, v]*G[-w, -v - w, u])/126 + (419*Pi^2*G[-w, -w, u])/189 - 
   (296*G[0, w]*G[-w, v]*G[-w, -w, u])/63 + (151*G[0, 0, v]*G[-w, -w, u])/
    63 + (353*G[0, 0, w]*G[-w, -w, u])/63 - 7*G[0, -w, v]*G[-w, -w, u] + 
   (397*G[-w, 0, v]*G[-w, -w, u])/63 + (13*Pi^2*G[-w, -w, v])/756 + 
   (1723*G[0, w]*G[-v, u]*G[-w, -w, v])/252 - 
   (86*G[0, w]*G[-v - w, u]*G[-w, -w, v])/21 + 
   (82*G[0, w]*G[-w, u]*G[-w, -w, v])/63 + (302*G[0, 0, u]*G[-w, -w, v])/63 + 
   (139*G[0, 0, w]*G[-w, -w, v])/126 - 3*G[0, -v, u]*G[-w, -w, v] - 
   (239*G[0, -v - w, u]*G[-w, -w, v])/126 - (277*G[0, -w, u]*G[-w, -w, v])/
    63 - (1093*G[-v, 0, u]*G[-w, -w, v])/252 + (5*G[-v, -v, u]*G[-w, -w, v])/
    2 + (1723*G[-v, -v - w, u]*G[-w, -w, v])/252 + 
   (365*G[-v - w, 0, u]*G[-w, -w, v])/126 + 2*G[-v - w, -v, u]*G[-w, -w, v] - 
   (743*G[-v - w, -v - w, u]*G[-w, -w, v])/252 - 
   (67*G[-v - w, -w, u]*G[-w, -w, v])/42 - 2*G[-w, 0, u]*G[-w, -w, v] + 
   (353*G[-w, -v - w, u]*G[-w, -w, v])/126 - (107*G[-w, -w, u]*G[-w, -w, v])/
    63 - 6*G[0, w]*G[0, 0, 0, u] - 5*G[-w, v]*G[0, 0, 0, u] - 
   (3*G[0, w]*G[0, 0, 0, v])/2 - (515*G[-v - w, u]*G[0, 0, 0, v])/252 - 
   (89*G[-w, u]*G[0, 0, 0, v])/126 - (13*G[-v - w, u]*G[0, 0, 0, w])/2 + 
   (89*G[-w, u]*G[0, 0, 0, w])/126 + (541*G[-w, v]*G[0, 0, 0, w])/126 + 
   G[-w, v]*G[0, 0, -v, u] - 5*G[0, w]*G[0, 0, -v - w, u] - 
   6*G[-w, v]*G[0, 0, -v - w, u] + (76*G[0, w]*G[0, 0, -w, u])/63 + 
   (76*G[-w, v]*G[0, 0, -w, u])/63 + (289*G[0, w]*G[0, 0, -w, v])/126 - 
   (5*G[-v, u]*G[0, 0, -w, v])/2 - (871*G[-v - w, u]*G[0, 0, -w, v])/252 + 
   (7*G[-w, u]*G[0, 0, -w, v])/2 + (3*G[-w, v]*G[0, -v, 0, u])/2 - 
   (3*G[-w, v]*G[0, -v, -v, u])/2 - 3*G[0, w]*G[0, -v, -v - w, u] - 
   3*G[-w, v]*G[0, -v, -v - w, u] + (113*G[0, w]*G[0, -v - w, 0, u])/63 + 
   (50*G[-w, v]*G[0, -v - w, 0, u])/63 + 2*G[-w, v]*G[0, -v - w, -v, u] - 
   3*G[0, w]*G[0, -v - w, -v - w, u] - (5*G[-w, v]*G[0, -v - w, -v - w, u])/
    2 - (109*G[0, w]*G[0, -v - w, -w, u])/21 - 
   (109*G[-w, v]*G[0, -v - w, -w, u])/21 + 2*G[0, w]*G[0, -w, 0, u] + 
   2*G[-w, v]*G[0, -w, 0, u] - (415*G[0, w]*G[0, -w, 0, v])/126 - 
   (352*G[-v, u]*G[0, -w, 0, v])/63 + (2279*G[-v - w, u]*G[0, -w, 0, v])/
    252 - (7*G[-w, u]*G[0, -w, 0, v])/2 - (214*G[0, w]*G[0, -w, -v - w, u])/
    63 - (277*G[-w, v]*G[0, -w, -v - w, u])/63 + (38*G[0, w]*G[0, -w, -w, u])/
    63 + (38*G[-w, v]*G[0, -w, -w, u])/63 - (793*G[0, w]*G[0, -w, -w, v])/
    252 + (1093*G[-v, u]*G[0, -w, -w, v])/252 - 
   (137*G[-v - w, u]*G[0, -w, -w, v])/252 + (G[-w, u]*G[0, -w, -w, v])/2 - 
   (5*G[-w, v]*G[-v, 0, 0, u])/2 + (5*G[-w, v]*G[-v, 0, -v, u])/2 - 
   (5*G[0, w]*G[-v, 0, -v - w, u])/2 - (5*G[-w, v]*G[-v, 0, -v - w, u])/2 + 
   (352*G[0, w]*G[-v, 0, -w, u])/63 + (352*G[-w, v]*G[-v, 0, -w, u])/63 - 
   (5*G[-w, v]*G[-v, -v, 0, u])/4 + (5*G[-w, v]*G[-v, -v, -v, u])/4 + 
   (5*G[0, w]*G[-v, -v, -v - w, u])/2 + (5*G[-w, v]*G[-v, -v, -v - w, u])/2 - 
   (1093*G[0, w]*G[-v, -v - w, 0, u])/252 - 
   (1093*G[-w, v]*G[-v, -v - w, 0, u])/252 + 
   5*G[0, w]*G[-v, -v - w, -v - w, u] + 5*G[-w, v]*G[-v, -v - w, -v - w, u] + 
   (352*G[0, w]*G[-v, -v - w, -w, u])/63 + 
   (352*G[-w, v]*G[-v, -v - w, -w, u])/63 - (139*G[0, w]*G[-v - w, 0, 0, u])/
    63 + (50*G[-w, v]*G[-v - w, 0, 0, u])/63 + 
   5*G[-w, v]*G[-v - w, 0, -v, u] + (277*G[0, w]*G[-v - w, 0, -v - w, u])/
    63 + (365*G[-w, v]*G[-v - w, 0, -v - w, u])/126 + 
   (38*G[0, w]*G[-v - w, 0, -w, u])/21 + (38*G[-w, v]*G[-v - w, 0, -w, u])/
    21 - 3*G[-w, v]*G[-v - w, -v, 0, u] - 5*G[-w, v]*G[-v - w, -v, -v, u] - 
   2*G[0, w]*G[-v - w, -v, -v - w, u] + 2*G[-w, v]*G[-v - w, -v, -v - w, u] - 
   (290*G[0, w]*G[-v - w, -v - w, 0, u])/63 - 
   (13*G[-w, v]*G[-v - w, -v - w, 0, u])/126 + 
   2*G[-w, v]*G[-v - w, -v - w, -v, u] - 
   8*G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   (57*G[-w, v]*G[-v - w, -v - w, -v - w, u])/4 - 
   (67*G[0, w]*G[-v - w, -v - w, -w, u])/42 - 
   (67*G[-w, v]*G[-v - w, -v - w, -w, u])/42 - 
   2*G[0, w]*G[-v - w, -w, 0, u] - 2*G[-w, v]*G[-v - w, -w, 0, u] - 
   (2*G[0, w]*G[-v - w, -w, -v - w, u])/21 - 
   (67*G[-w, v]*G[-v - w, -w, -v - w, u])/42 - 
   (191*G[0, w]*G[-v - w, -w, -w, u])/21 - 
   (191*G[-w, v]*G[-v - w, -w, -w, u])/21 + 2*G[0, w]*G[-w, 0, 0, u] + 
   2*G[-w, v]*G[-w, 0, 0, u] + (289*G[0, w]*G[-w, 0, 0, v])/126 - 
   (541*G[-v - w, u]*G[-w, 0, 0, v])/252 - (239*G[-w, u]*G[-w, 0, 0, v])/
    126 - 3*G[-w, v]*G[-w, 0, -v, u] - 2*G[0, w]*G[-w, 0, -v - w, u] - 
   2*G[-w, v]*G[-w, 0, -v - w, u] + G[0, w]*G[-w, 0, -w, u] + 
   G[-w, v]*G[-w, 0, -w, u] - (302*G[0, w]*G[-w, 0, -w, v])/63 - 
   (352*G[-v, u]*G[-w, 0, -w, v])/63 + (919*G[-v - w, u]*G[-w, 0, -w, v])/
    252 + (G[-w, u]*G[-w, 0, -w, v])/2 - 2*G[0, w]*G[-w, -v - w, 0, u] - 
   2*G[-w, v]*G[-w, -v - w, 0, u] - 3*G[-w, v]*G[-w, -v - w, -v, u] + 
   (82*G[0, w]*G[-w, -v - w, -v - w, u])/63 + 
   (353*G[-w, v]*G[-w, -v - w, -v - w, u])/126 - 
   (296*G[0, w]*G[-w, -v - w, -w, u])/63 - 
   (296*G[-w, v]*G[-w, -v - w, -w, u])/63 + 4*G[0, w]*G[-w, -w, 0, u] + 
   4*G[-w, v]*G[-w, -w, 0, u] - (13*G[0, w]*G[-w, -w, 0, v])/126 + 
   (13*G[-v - w, u]*G[-w, -w, 0, v])/252 - (151*G[-w, u]*G[-w, -w, 0, v])/
    126 - (296*G[0, w]*G[-w, -w, -v - w, u])/63 - 
   (107*G[-w, v]*G[-w, -w, -v - w, u])/63 + (838*G[0, w]*G[-w, -w, -w, u])/
    63 + (838*G[-w, v]*G[-w, -w, -w, u])/63 + (44*G[0, w]*G[-w, -w, -w, v])/
    63 + (1723*G[-v, u]*G[-w, -w, -w, v])/252 - 
   (365*G[-v - w, u]*G[-w, -w, -w, v])/84 + (353*G[-w, u]*G[-w, -w, -w, v])/
    126 + (365*G[0, 0, 0, 0, u])/21 + (5*G[0, 0, 0, 0, v])/4 + 
   (43*G[0, 0, 0, 0, w])/8 - 5*G[0, 0, 0, -v - w, u] - 
   (7*G[0, 0, 0, -w, v])/4 + G[0, 0, -v, -v - w, u] + 
   (365*G[0, 0, -v - w, 0, u])/63 - 6*G[0, 0, -v - w, -v - w, u] - 
   (515*G[0, 0, -w, 0, v])/252 + (76*G[0, 0, -w, -v - w, u])/63 + 
   (515*G[0, 0, -w, -w, v])/252 + (3*G[0, -v, 0, -v - w, u])/2 - 
   (3*G[0, -v, -v, -v - w, u])/2 + (3*G[0, -v, -v - w, 0, u])/2 - 
   3*G[0, -v, -v - w, -v - w, u] + (365*G[0, -v - w, 0, 0, u])/63 + 
   (50*G[0, -v - w, 0, -v - w, u])/63 + 2*G[0, -v - w, -v, -v - w, u] + 
   (88*G[0, -v - w, -v - w, 0, u])/63 - (5*G[0, -v - w, -v - w, -v - w, u])/
    2 - (109*G[0, -v - w, -w, -v - w, u])/21 + (893*G[0, -w, 0, 0, v])/252 + 
   2*G[0, -w, 0, -v - w, u] - (767*G[0, -w, 0, -w, v])/252 + 
   2*G[0, -w, -v - w, 0, u] - (277*G[0, -w, -v - w, -v - w, u])/63 + 
   (667*G[0, -w, -w, 0, v])/252 + (38*G[0, -w, -w, -v - w, u])/63 - 
   (365*G[0, -w, -w, -w, v])/126 - (5*G[-v, 0, 0, -v - w, u])/2 + 
   (5*G[-v, 0, -v, -v - w, u])/2 - (1093*G[-v, 0, -v - w, 0, u])/252 - 
   (5*G[-v, 0, -v - w, -v - w, u])/2 + (352*G[-v, 0, -w, -v - w, u])/63 - 
   (5*G[-v, -v, 0, -v - w, u])/4 + (5*G[-v, -v, -v, -v - w, u])/4 - 
   (5*G[-v, -v, -v - w, 0, u])/4 + (5*G[-v, -v, -v - w, -v - w, u])/2 - 
   (5*G[-v, -v - w, 0, 0, u])/2 - (1093*G[-v, -v - w, 0, -v - w, u])/252 - 
   (5*G[-v, -v - w, -v - w, 0, u])/2 + 5*G[-v, -v - w, -v - w, -v - w, u] + 
   (352*G[-v, -v - w, -w, -v - w, u])/63 + (365*G[-v - w, 0, 0, 0, u])/63 + 
   (50*G[-v - w, 0, 0, -v - w, u])/63 + 5*G[-v - w, 0, -v, -v - w, u] + 
   (50*G[-v - w, 0, -v - w, 0, u])/63 + (365*G[-v - w, 0, -v - w, -v - w, u])/
    126 + (38*G[-v - w, 0, -w, -v - w, u])/21 - 
   3*G[-v - w, -v, 0, -v - w, u] - 5*G[-v - w, -v, -v, -v - w, u] - 
   3*G[-v - w, -v, -v - w, 0, u] + 2*G[-v - w, -v, -v - w, -v - w, u] + 
   (340*G[-v - w, -v - w, 0, 0, u])/63 - (13*G[-v - w, -v - w, 0, -v - w, u])/
    126 + 2*G[-v - w, -v - w, -v, -v - w, u] + 
   (1411*G[-v - w, -v - w, -v - w, 0, u])/126 - 
   (57*G[-v - w, -v - w, -v - w, -v - w, u])/4 - 
   (67*G[-v - w, -v - w, -w, -v - w, u])/42 - 2*G[-v - w, -w, 0, -v - w, u] - 
   2*G[-v - w, -w, -v - w, 0, u] - (67*G[-v - w, -w, -v - w, -v - w, u])/42 - 
   (191*G[-v - w, -w, -w, -v - w, u])/21 - (515*G[-w, 0, 0, 0, v])/252 + 
   2*G[-w, 0, 0, -v - w, u] + (389*G[-w, 0, 0, -w, v])/252 - 
   3*G[-w, 0, -v, -v - w, u] + 2*G[-w, 0, -v - w, 0, u] - 
   2*G[-w, 0, -v - w, -v - w, u] + (1019*G[-w, 0, -w, 0, v])/252 + 
   G[-w, 0, -w, -v - w, u] - (1145*G[-w, 0, -w, -w, v])/252 + 
   2*G[-w, -v - w, 0, 0, u] - 2*G[-w, -v - w, 0, -v - w, u] - 
   3*G[-w, -v - w, -v, -v - w, u] - 2*G[-w, -v - w, -v - w, 0, u] + 
   (353*G[-w, -v - w, -v - w, -v - w, u])/126 - 
   (296*G[-w, -v - w, -w, -v - w, u])/63 - (37*G[-w, -w, 0, 0, v])/252 + 
   4*G[-w, -w, 0, -v - w, u] - (89*G[-w, -w, 0, -w, v])/252 + 
   4*G[-w, -w, -v - w, 0, u] - (107*G[-w, -w, -v - w, -v - w, u])/63 + 
   (13*G[-w, -w, -w, 0, v])/252 + (838*G[-w, -w, -w, -v - w, u])/63 + 
   (113*G[-w, -w, -w, -w, v])/252 - 
   (G[0, u]*(13850*Pi^2*G[-w, v] + 9450*G[0, v]*(Pi^2 - 2*G[0, 0, w]) + 
      128400*G[-w, v]*G[0, 0, w] - 75*G[0, w]*(21*Pi^2 - 74*G[0, -w, v] + 
        1208*G[-w, 0, v] + 100*G[-w, -w, v]) + 9450*G[0, 0, 0, v] + 
      70875*G[0, 0, 0, w] - 9450*G[0, 0, -w, v] - 24450*G[0, -w, 0, v] + 
      15000*G[0, -w, -w, v] + 81150*G[-w, 0, 0, v] - 100050*G[-w, 0, -w, v] + 
      35850*G[-w, -w, 0, v] - 16950*G[-w, -w, -w, v] - 145050*Zeta[3]))/
    18900 - (35*G[0, w]*Zeta[3])/4 - (4909*G[-v - w, u]*Zeta[3])/126 + 
   (107*G[-w, u]*Zeta[3])/63 - (1847*G[-w, v]*Zeta[3])/126 + 
   G[0, v]*((-274*Pi^2*G[-w, u])/189 - 2*G[-w, u]*G[0, 0, w] + 
     (G[-v - w, u]*(1739*Pi^2 + 912*G[0, 0, w]))/756 + 
     G[0, w]*((-5*Pi^2)/6 - 3*G[0, 0, u] + (302*G[0, -v - w, u])/63 - 
       2*G[0, -w, u] - (352*G[-v, -v - w, u])/63 + (50*G[-v - w, 0, u])/63 - 
       (517*G[-v - w, -v - w, u])/126 + 2*G[-v - w, -w, u] - 2*G[-w, 0, u] + 
       2*G[-w, -v - w, u] - 4*G[-w, -w, u]) + G[0, 0, 0, u] - 
     3*G[0, 0, 0, w] - (176*G[0, 0, -v - w, u])/63 - (76*G[0, 0, -w, u])/63 - 
     (176*G[0, -v - w, 0, u])/63 - (239*G[0, -v - w, -v - w, u])/126 + 
     (109*G[0, -v - w, -w, u])/21 - 2*G[0, -w, 0, u] - 
     (25*G[0, -w, -v - w, u])/63 - (38*G[0, -w, -w, u])/63 + 
     (352*G[-v, 0, -v - w, u])/63 - (352*G[-v, 0, -w, u])/63 + 
     (352*G[-v, -v - w, 0, u])/63 - (352*G[-v, -v - w, -w, u])/63 + 
     (76*G[-v - w, 0, 0, u])/63 - (491*G[-v - w, 0, -v - w, u])/126 - 
     (38*G[-v - w, 0, -w, u])/21 + 4*G[-v - w, -v, -v - w, u] + 
     (265*G[-v - w, -v - w, 0, u])/126 - (1499*G[-v - w, -v - w, -v - w, u])/
      252 + (67*G[-v - w, -v - w, -w, u])/42 + 2*G[-v - w, -w, 0, u] - 
     (235*G[-v - w, -w, -v - w, u])/42 + (191*G[-v - w, -w, -w, u])/21 - 
     2*G[-w, 0, 0, u] + 2*G[-w, 0, -v - w, u] - G[-w, 0, -w, u] + 
     2*G[-w, -v - w, 0, u] - (151*G[-w, -v - w, -v - w, u])/126 + 
     (296*G[-w, -v - w, -w, u])/63 - 4*G[-w, -w, 0, u] + 
     (397*G[-w, -w, -v - w, u])/63 - (838*G[-w, -w, -w, u])/63 + 
     (29*Zeta[3])/6), (-1661*Pi^4)/10080 + (Pi^4*bc4[84])/45 - 
   2*Pi^2*G[0, w]*G[-v - w, u] + (359*Pi^2*G[0, w]*G[-w, u])/189 - 
   (296*Pi^2*G[0, w]*G[-w, v])/189 - (541*Pi^2*G[-v, u]*G[-w, v])/189 + 
   (67*Pi^2*G[-v - w, u]*G[-w, v])/126 - (55*Pi^2*G[0, 0, u])/252 - 
   (919*G[0, w]*G[-w, v]*G[0, 0, u])/63 + (Pi^2*G[0, 0, v])/2 - 
   (478*G[0, w]*G[-v - w, u]*G[0, 0, v])/63 + 2*G[0, w]*G[-w, u]*G[0, 0, v] - 
   G[0, 0, u]*G[0, 0, v] - (Pi^2*G[0, 0, w])/4 - 
   (2627*G[-v, u]*G[-w, v]*G[0, 0, w])/126 + 
   (218*G[-v - w, u]*G[-w, v]*G[0, 0, w])/21 + 
   (50*G[-w, u]*G[-w, v]*G[0, 0, w])/63 - 10*G[0, 0, u]*G[0, 0, w] - 
   G[0, 0, v]*G[0, 0, w] - 2*G[0, w]*G[-w, v]*G[0, -v, u] - 
   (139*Pi^2*G[0, -v - w, u])/189 + (239*G[0, w]*G[-w, v]*G[0, -v - w, u])/
    63 + (352*G[0, 0, v]*G[0, -v - w, u])/63 + 
   (515*G[0, 0, w]*G[0, -v - w, u])/63 + (88*Pi^2*G[0, -w, u])/189 + 
   (50*G[0, w]*G[-w, v]*G[0, -w, u])/63 - (100*G[0, 0, v]*G[0, -w, u])/63 + 
   (352*G[0, 0, w]*G[0, -w, u])/63 - (25*Pi^2*G[0, -w, v])/189 - 
   (1597*G[0, w]*G[-v, u]*G[0, -w, v])/126 + 
   (37*G[0, w]*G[-v - w, u]*G[0, -w, v])/63 + 2*G[0, w]*G[-w, u]*
    G[0, -w, v] + 3*G[0, 0, u]*G[0, -w, v] - (263*G[0, 0, w]*G[0, -w, v])/
    126 - G[0, -v, u]*G[0, -w, v] - (226*G[0, -v - w, u]*G[0, -w, v])/63 + 
   (1597*G[0, w]*G[-w, v]*G[-v, 0, u])/126 + 3*G[0, -w, v]*G[-v, 0, u] + 
   3*G[0, w]*G[-w, v]*G[-v, -v, u] + (3*G[0, -w, v]*G[-v, -v, u])/2 - 
   (541*Pi^2*G[-v, -v - w, u])/189 - (1219*G[0, w]*G[-w, v]*G[-v, -v - w, u])/
    126 - (2627*G[0, 0, w]*G[-v, -v - w, u])/126 + 
   (704*G[0, -w, v]*G[-v, -v - w, u])/63 + (23*Pi^2*G[-v - w, 0, u])/63 - 
   (113*G[0, w]*G[-w, v]*G[-v - w, 0, u])/63 + 
   (352*G[0, 0, v]*G[-v - w, 0, u])/63 + (415*G[0, 0, w]*G[-v - w, 0, u])/
    63 - (478*G[0, -w, v]*G[-v - w, 0, u])/63 - 
   4*G[0, w]*G[-w, v]*G[-v - w, -v, u] - 2*G[0, -w, v]*G[-v - w, -v, u] - 
   (13*Pi^2*G[-v - w, -v - w, u])/378 + 
   (403*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/63 + 
   (415*G[0, 0, v]*G[-v - w, -v - w, u])/126 + 
   (982*G[0, 0, w]*G[-v - w, -v - w, u])/63 - 
   (793*G[0, -w, v]*G[-v - w, -v - w, u])/126 - (19*Pi^2*G[-v - w, -w, u])/
    63 + (130*G[0, w]*G[-w, v]*G[-v - w, -w, u])/21 - 
   (197*G[0, 0, v]*G[-v - w, -w, u])/21 + (113*G[0, 0, w]*G[-v - w, -w, u])/
    21 + 3*G[0, -w, v]*G[-v - w, -w, u] + (2*Pi^2*G[-w, 0, u])/3 - 
   2*G[0, w]*G[-w, v]*G[-w, 0, u] + 2*G[0, 0, v]*G[-w, 0, u] + 
   2*G[0, 0, w]*G[-w, 0, u] - 2*G[0, -w, v]*G[-w, 0, u] + 
   (403*Pi^2*G[-w, 0, v])/378 + (704*G[0, w]*G[-v, u]*G[-w, 0, v])/63 - 
   (176*G[0, w]*G[-v - w, u]*G[-w, 0, v])/63 + 
   2*G[0, w]*G[-w, u]*G[-w, 0, v] + (541*G[0, 0, u]*G[-w, 0, v])/63 + 
   (541*G[0, 0, w]*G[-w, 0, v])/63 + (302*G[0, -v - w, u]*G[-w, 0, v])/63 + 
   (176*G[0, -w, u]*G[-w, 0, v])/63 - (704*G[-v, 0, u]*G[-w, 0, v])/63 + 
   (50*G[-v - w, 0, u]*G[-w, 0, v])/63 + 4*G[-v - w, -v, u]*G[-w, 0, v] - 
   (139*G[-v - w, -v - w, u]*G[-w, 0, v])/126 + 
   (25*G[-v - w, -w, u]*G[-w, 0, v])/21 + 2*G[-w, 0, u]*G[-w, 0, v] + 
   (214*G[0, w]*G[-w, v]*G[-w, -v - w, u])/63 + 
   (113*G[0, 0, v]*G[-w, -v - w, u])/63 + (50*G[0, 0, w]*G[-w, -v - w, u])/
    63 + G[0, -w, v]*G[-w, -v - w, u] + (25*G[-w, 0, v]*G[-w, -v - w, u])/
    63 + (422*Pi^2*G[-w, -w, u])/189 - (164*G[0, w]*G[-w, v]*G[-w, -w, u])/
    63 - (50*G[0, 0, v]*G[-w, -w, u])/63 + (554*G[0, 0, w]*G[-w, -w, u])/63 - 
   6*G[0, -w, v]*G[-w, -w, u] + (466*G[-w, 0, v]*G[-w, -w, u])/63 - 
   (13*Pi^2*G[-w, -w, v])/378 - (1219*G[0, w]*G[-v, u]*G[-w, -w, v])/126 + 
   (109*G[0, w]*G[-v - w, u]*G[-w, -w, v])/21 + 
   (214*G[0, w]*G[-w, u]*G[-w, -w, v])/63 - (793*G[0, 0, u]*G[-w, -w, v])/
    63 + (50*G[0, 0, w]*G[-w, -w, v])/63 - 2*G[0, -v, u]*G[-w, -w, v] + 
   (428*G[0, -v - w, u]*G[-w, -w, v])/63 - (76*G[0, -w, u]*G[-w, -w, v])/63 + 
   (1597*G[-v, 0, u]*G[-w, -w, v])/126 + 3*G[-v, -v, u]*G[-w, -w, v] - 
   (1219*G[-v, -v - w, u]*G[-w, -w, v])/126 - 
   (176*G[-v - w, 0, u]*G[-w, -w, v])/63 + 
   (365*G[-v - w, -v - w, u]*G[-w, -w, v])/126 + 
   (109*G[-v - w, -w, u]*G[-w, -w, v])/21 - 2*G[-w, 0, u]*G[-w, -w, v] + 
   (277*G[-w, -v - w, u]*G[-w, -w, v])/63 - (38*G[-w, -w, u]*G[-w, -w, v])/
    63 + 15*G[0, w]*G[0, 0, 0, u] + 13*G[-w, v]*G[0, 0, 0, u] + 
   (893*G[-v - w, u]*G[0, 0, 0, v])/126 - (541*G[-w, u]*G[0, 0, 0, v])/63 - 
   2*G[-v - w, u]*G[0, 0, 0, w] + (541*G[-w, u]*G[0, 0, 0, w])/63 - 
   (730*G[-w, v]*G[0, 0, 0, w])/63 + 2*G[-w, v]*G[0, 0, -v, u] + 
   7*G[0, w]*G[0, 0, -v - w, u] + 9*G[-w, v]*G[0, 0, -v - w, u] + 
   (478*G[0, w]*G[0, 0, -w, u])/63 + (478*G[-w, v]*G[0, 0, -w, u])/63 - 
   (478*G[0, w]*G[0, 0, -w, v])/63 - 3*G[-v, u]*G[0, 0, -w, v] - 
   (1523*G[-v - w, u]*G[0, 0, -w, v])/126 + 3*G[-w, u]*G[0, 0, -w, v] + 
   G[-w, v]*G[0, -v, 0, u] - G[-w, v]*G[0, -v, -v, u] - 
   2*G[0, w]*G[0, -v, -v - w, u] - 2*G[-w, v]*G[0, -v, -v - w, u] - 
   (163*G[0, w]*G[0, -v - w, 0, u])/63 - (289*G[-w, v]*G[0, -v - w, 0, u])/
    63 + 9*G[0, w]*G[0, -v - w, -v - w, u] + 
   12*G[-w, v]*G[0, -v - w, -v - w, u] + (176*G[0, w]*G[0, -v - w, -w, u])/
    21 + (176*G[-w, v]*G[0, -v - w, -w, u])/21 + 2*G[0, w]*G[0, -w, 0, u] + 
   2*G[-w, v]*G[0, -w, 0, u] + (226*G[0, w]*G[0, -w, 0, v])/63 + 
   (704*G[-v, u]*G[0, -w, 0, v])/63 + (115*G[-v - w, u]*G[0, -w, 0, v])/126 - 
   3*G[-w, u]*G[0, -w, 0, v] + (50*G[0, w]*G[0, -w, -v - w, u])/63 - 
   (76*G[-w, v]*G[0, -w, -v - w, u])/63 + (176*G[0, w]*G[0, -w, -w, u])/63 + 
   (176*G[-w, v]*G[0, -w, -w, u])/63 + (415*G[0, w]*G[0, -w, -w, v])/126 - 
   (1597*G[-v, u]*G[0, -w, -w, v])/126 + (767*G[-v - w, u]*G[0, -w, -w, v])/
    126 + G[-w, u]*G[0, -w, -w, v] - 3*G[-w, v]*G[-v, 0, 0, u] + 
   3*G[-w, v]*G[-v, 0, -v, u] - 3*G[0, w]*G[-v, 0, -v - w, u] - 
   3*G[-w, v]*G[-v, 0, -v - w, u] - (704*G[0, w]*G[-v, 0, -w, u])/63 - 
   (704*G[-w, v]*G[-v, 0, -w, u])/63 - (3*G[-w, v]*G[-v, -v, 0, u])/2 + 
   (3*G[-w, v]*G[-v, -v, -v, u])/2 + 3*G[0, w]*G[-v, -v, -v - w, u] + 
   3*G[-w, v]*G[-v, -v, -v - w, u] + (1597*G[0, w]*G[-v, -v - w, 0, u])/126 + 
   (1597*G[-w, v]*G[-v, -v - w, 0, u])/126 + 
   6*G[0, w]*G[-v, -v - w, -v - w, u] + 6*G[-w, v]*G[-v, -v - w, -v - w, u] - 
   (704*G[0, w]*G[-v, -v - w, -w, u])/63 - 
   (704*G[-w, v]*G[-v, -v - w, -w, u])/63 - (415*G[0, w]*G[-v - w, 0, 0, u])/
    63 - (289*G[-w, v]*G[-v - w, 0, 0, u])/63 + 
   6*G[-w, v]*G[-v - w, 0, -v, u] + (139*G[0, w]*G[-v - w, 0, -v - w, u])/
    63 + (76*G[-w, v]*G[-v - w, 0, -v - w, u])/63 + 
   (302*G[0, w]*G[-v - w, 0, -w, u])/21 + (302*G[-w, v]*G[-v - w, 0, -w, u])/
    21 - 2*G[-w, v]*G[-v - w, -v, 0, u] - 6*G[-w, v]*G[-v - w, -v, -v, u] - 
   4*G[0, w]*G[-v - w, -v, -v - w, u] - (239*G[0, w]*G[-v - w, -v - w, 0, u])/
    63 - (50*G[-w, v]*G[-v - w, -v - w, 0, u])/63 + 
   5*G[0, w]*G[-v - w, -v - w, -v - w, u] + 
   (3*G[-w, v]*G[-v - w, -v - w, -v - w, u])/2 + 
   (109*G[0, w]*G[-v - w, -v - w, -w, u])/21 + 
   (109*G[-w, v]*G[-v - w, -v - w, -w, u])/21 - 
   2*G[0, w]*G[-v - w, -w, 0, u] - 2*G[-w, v]*G[-v - w, -w, 0, u] + 
   (130*G[0, w]*G[-v - w, -w, -v - w, u])/21 + 
   (109*G[-w, v]*G[-v - w, -w, -v - w, u])/21 - 
   (38*G[0, w]*G[-v - w, -w, -w, u])/21 - (38*G[-w, v]*G[-v - w, -w, -w, u])/
    21 + 2*G[0, w]*G[-w, 0, 0, u] + 2*G[-w, v]*G[-w, 0, 0, u] - 
   (478*G[0, w]*G[-w, 0, 0, v])/63 + (415*G[-v - w, u]*G[-w, 0, 0, v])/126 + 
   (113*G[-w, u]*G[-w, 0, 0, v])/63 - 2*G[-w, v]*G[-w, 0, -v, u] - 
   2*G[0, w]*G[-w, 0, -v - w, u] - 2*G[-w, v]*G[-w, 0, -v - w, u] + 
   2*G[0, w]*G[-w, 0, -w, u] + 2*G[-w, v]*G[-w, 0, -w, u] + 
   (415*G[0, w]*G[-w, 0, -w, v])/63 + (704*G[-v, u]*G[-w, 0, -w, v])/63 - 
   (289*G[-v - w, u]*G[-w, 0, -w, v])/126 + G[-w, u]*G[-w, 0, -w, v] - 
   2*G[0, w]*G[-w, -v - w, 0, u] - 2*G[-w, v]*G[-w, -v - w, 0, u] - 
   2*G[-w, v]*G[-w, -v - w, -v, u] + (214*G[0, w]*G[-w, -v - w, -v - w, u])/
    63 + (277*G[-w, v]*G[-w, -v - w, -v - w, u])/63 - 
   (164*G[0, w]*G[-w, -v - w, -w, u])/63 - 
   (164*G[-w, v]*G[-w, -v - w, -w, u])/63 + 4*G[0, w]*G[-w, -w, 0, u] + 
   4*G[-w, v]*G[-w, -w, 0, u] - (176*G[0, w]*G[-w, -w, 0, v])/63 + 
   (365*G[-v - w, u]*G[-w, -w, 0, v])/126 + (25*G[-w, u]*G[-w, -w, 0, v])/
    63 - (164*G[0, w]*G[-w, -w, -v - w, u])/63 - 
   (38*G[-w, v]*G[-w, -w, -v - w, u])/63 + (844*G[0, w]*G[-w, -w, -w, u])/
    63 + (844*G[-w, v]*G[-w, -w, -w, u])/63 - (277*G[0, w]*G[-w, -w, -w, v])/
    63 - (1219*G[-v, u]*G[-w, -w, -w, v])/126 + 
   (239*G[-v - w, u]*G[-w, -w, -w, v])/42 + (277*G[-w, u]*G[-w, -w, -w, v])/
    63 - (604*G[0, 0, 0, 0, u])/21 + G[0, 0, 0, 0, v]/2 - 
   (31*G[0, 0, 0, 0, w])/4 + 13*G[0, 0, 0, -v - w, u] + G[0, 0, 0, -w, v]/2 + 
   2*G[0, 0, -v, -v - w, u] - (541*G[0, 0, -v - w, 0, u])/63 + 
   9*G[0, 0, -v - w, -v - w, u] + (893*G[0, 0, -w, 0, v])/126 + 
   (478*G[0, 0, -w, -v - w, u])/63 - (893*G[0, 0, -w, -w, v])/126 + 
   G[0, -v, 0, -v - w, u] - G[0, -v, -v, -v - w, u] + 
   G[0, -v, -v - w, 0, u] - 2*G[0, -v, -v - w, -v - w, u] - 
   (541*G[0, -v - w, 0, 0, u])/63 - (289*G[0, -v - w, 0, -v - w, u])/63 - 
   (617*G[0, -v - w, -v - w, 0, u])/63 + 12*G[0, -v - w, -v - w, -v - w, u] + 
   (176*G[0, -v - w, -w, -v - w, u])/21 - (515*G[0, -w, 0, 0, v])/126 + 
   2*G[0, -w, 0, -v - w, u] + (389*G[0, -w, 0, -w, v])/126 + 
   2*G[0, -w, -v - w, 0, u] - (76*G[0, -w, -v - w, -v - w, u])/63 - 
   (289*G[0, -w, -w, 0, v])/126 + (176*G[0, -w, -w, -v - w, u])/63 + 
   (176*G[0, -w, -w, -w, v])/63 - 3*G[-v, 0, 0, -v - w, u] + 
   3*G[-v, 0, -v, -v - w, u] + (1597*G[-v, 0, -v - w, 0, u])/126 - 
   3*G[-v, 0, -v - w, -v - w, u] - (704*G[-v, 0, -w, -v - w, u])/63 - 
   (3*G[-v, -v, 0, -v - w, u])/2 + (3*G[-v, -v, -v, -v - w, u])/2 - 
   (3*G[-v, -v, -v - w, 0, u])/2 + 3*G[-v, -v, -v - w, -v - w, u] - 
   3*G[-v, -v - w, 0, 0, u] + (1597*G[-v, -v - w, 0, -v - w, u])/126 - 
   3*G[-v, -v - w, -v - w, 0, u] + 6*G[-v, -v - w, -v - w, -v - w, u] - 
   (704*G[-v, -v - w, -w, -v - w, u])/63 - (541*G[-v - w, 0, 0, 0, u])/63 - 
   (289*G[-v - w, 0, 0, -v - w, u])/63 + 6*G[-v - w, 0, -v, -v - w, u] - 
   (541*G[-v - w, 0, -v - w, 0, u])/63 + (76*G[-v - w, 0, -v - w, -v - w, u])/
    63 + (302*G[-v - w, 0, -w, -v - w, u])/21 - 
   2*G[-v - w, -v, 0, -v - w, u] - 6*G[-v - w, -v, -v, -v - w, u] - 
   2*G[-v - w, -v, -v - w, 0, u] - (365*G[-v - w, -v - w, 0, 0, u])/63 - 
   (50*G[-v - w, -v - w, 0, -v - w, u])/63 + 
   (38*G[-v - w, -v - w, -v - w, 0, u])/63 + 
   (3*G[-v - w, -v - w, -v - w, -v - w, u])/2 + 
   (109*G[-v - w, -v - w, -w, -v - w, u])/21 - 
   2*G[-v - w, -w, 0, -v - w, u] - 2*G[-v - w, -w, -v - w, 0, u] + 
   (109*G[-v - w, -w, -v - w, -v - w, u])/21 - 
   (38*G[-v - w, -w, -w, -v - w, u])/21 + (893*G[-w, 0, 0, 0, v])/126 + 
   2*G[-w, 0, 0, -v - w, u] - (767*G[-w, 0, 0, -w, v])/126 - 
   2*G[-w, 0, -v, -v - w, u] + 2*G[-w, 0, -v - w, 0, u] - 
   2*G[-w, 0, -v - w, -v - w, u] - (641*G[-w, 0, -w, 0, v])/126 + 
   2*G[-w, 0, -w, -v - w, u] + (767*G[-w, 0, -w, -w, v])/126 + 
   2*G[-w, -v - w, 0, 0, u] - 2*G[-w, -v - w, 0, -v - w, u] - 
   2*G[-w, -v - w, -v, -v - w, u] - 2*G[-w, -v - w, -v - w, 0, u] + 
   (277*G[-w, -v - w, -v - w, -v - w, u])/63 - 
   (164*G[-w, -v - w, -w, -v - w, u])/63 + (415*G[-w, -w, 0, 0, v])/126 + 
   4*G[-w, -w, 0, -v - w, u] - (289*G[-w, -w, 0, -w, v])/126 + 
   4*G[-w, -w, -v - w, 0, u] - (38*G[-w, -w, -v - w, -v - w, u])/63 + 
   (365*G[-w, -w, -w, 0, v])/126 + (844*G[-w, -w, -w, -v - w, u])/63 - 
   (491*G[-w, -w, -w, -w, v])/126 + 
   (G[0, u]*(554*Pi^2*G[-w, v] + 4002*G[-w, v]*G[0, 0, w] - 
      378*G[0, v]*(Pi^2 + 5*G[0, 0, w]) + 
      3*G[0, w]*(231*Pi^2 + 378*G[0, 0, v] + 452*G[0, -w, v] - 
        830*G[-w, 0, v] + 278*G[-w, -w, v]) - 756*G[0, 0, 0, v] + 
      3969*G[0, 0, 0, w] + 756*G[0, 0, -w, v] - 2112*G[0, -w, 0, v] + 
      1734*G[0, -w, -w, v] + 2112*G[-w, 0, 0, v] - 2868*G[-w, 0, -w, v] + 
      300*G[-w, -w, 0, v] + 456*G[-w, -w, -w, v] - 14118*Zeta[3]))/378 + 
   G[0, v]*((-208*Pi^2*G[-w, u])/189 - 2*G[-w, u]*G[0, 0, w] + 
     (G[-v - w, u]*(781*Pi^2 + 3246*G[0, 0, w]))/378 + 
     G[0, w]*(-1/3*Pi^2 + 3*G[0, 0, u] - (163*G[0, -v - w, u])/63 - 
       2*G[0, -w, u] + (704*G[-v, -v - w, u])/63 - (415*G[-v - w, 0, u])/63 - 
       (428*G[-v - w, -v - w, u])/63 + 2*G[-v - w, -w, u] - 2*G[-w, 0, u] + 
       2*G[-w, -v - w, u] - 4*G[-w, -w, u]) - 5*G[0, 0, 0, u] + 
     3*G[0, 0, 0, w] + (541*G[0, 0, -v - w, u])/63 - 
     (478*G[0, 0, -w, u])/63 + (289*G[0, -v - w, 0, u])/63 + 
     (302*G[0, -v - w, -v - w, u])/63 - (176*G[0, -v - w, -w, u])/21 - 
     2*G[0, -w, 0, u] + (176*G[0, -w, -v - w, u])/63 - 
     (176*G[0, -w, -w, u])/63 - (704*G[-v, 0, -v - w, u])/63 + 
     (704*G[-v, 0, -w, u])/63 - (704*G[-v, -v - w, 0, u])/63 + 
     (704*G[-v, -v - w, -w, u])/63 + (541*G[-v - w, 0, 0, u])/63 + 
     (50*G[-v - w, 0, -v - w, u])/63 - (302*G[-v - w, 0, -w, u])/21 + 
     4*G[-v - w, -v, -v - w, u] + (302*G[-v - w, -v - w, 0, u])/63 - 
     (139*G[-v - w, -v - w, -v - w, u])/126 - (109*G[-v - w, -v - w, -w, u])/
      21 + 2*G[-v - w, -w, 0, u] + (25*G[-v - w, -w, -v - w, u])/21 + 
     (38*G[-v - w, -w, -w, u])/21 - 2*G[-w, 0, 0, u] + 
     2*G[-w, 0, -v - w, u] - 2*G[-w, 0, -w, u] + 2*G[-w, -v - w, 0, u] + 
     (25*G[-w, -v - w, -v - w, u])/63 + (164*G[-w, -v - w, -w, u])/63 - 
     4*G[-w, -w, 0, u] + (466*G[-w, -w, -v - w, u])/63 - 
     (844*G[-w, -w, -w, u])/63 - (5*Zeta[3])/3) + (19*G[0, w]*Zeta[3])/2 - 
   (635*G[-v - w, u]*Zeta[3])/63 + (38*G[-w, u]*Zeta[3])/63 + 
   (587*G[-w, v]*Zeta[3])/63, 
  (Pi^4*(-314225/4032 + (2*bc4[83])/21 - 2*bc4[84]))/90 - 
   (Pi^2*G[0, w]*G[-v - w, u])/6 + (2*Pi^2*G[0, w]*G[-w, u])/3 - 
   (Pi^2*G[0, w]*G[-w, v])/3 + (Pi^2*G[-v, u]*G[-w, v])/6 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/3 + (Pi^2*G[-w, u]*G[-w, v])/3 + 
   (Pi^2*G[0, 0, u])/3 - (G[0, w]*G[-w, v]*G[0, 0, u])/2 + 
   (Pi^2*G[0, 0, v])/3 - (3*G[0, w]*G[-v - w, u]*G[0, 0, v])/2 + 
   2*G[0, w]*G[-w, u]*G[0, 0, v] + (G[0, 0, u]*G[0, 0, v])/2 + 
   (Pi^2*G[0, 0, w])/3 - G[-v, u]*G[-w, v]*G[0, 0, w] + 
   (7*G[-v - w, u]*G[-w, v]*G[0, 0, w])/2 + (G[0, 0, u]*G[0, 0, w])/2 + 
   (G[0, 0, v]*G[0, 0, w])/2 + G[0, w]*G[-w, v]*G[0, -v, u] - 
   (Pi^2*G[0, -v - w, u])/6 - (G[0, w]*G[-w, v]*G[0, -v - w, u])/2 - 
   (G[0, 0, v]*G[0, -v - w, u])/2 - (5*G[0, 0, w]*G[0, -v - w, u])/2 + 
   (2*Pi^2*G[0, -w, u])/3 + 4*G[0, 0, w]*G[0, -w, u] + 
   (3*G[0, w]*G[-v - w, u]*G[0, -w, v])/2 - (G[0, 0, u]*G[0, -w, v])/2 + 
   (G[0, 0, w]*G[0, -w, v])/2 + (3*G[0, -v - w, u]*G[0, -w, v])/2 - 
   2*G[0, -w, u]*G[0, -w, v] + (Pi^2*G[-v, -v - w, u])/6 - 
   G[0, 0, w]*G[-v, -v - w, u] - 3*G[0, -w, v]*G[-v, -v - w, u] - 
   (G[0, w]*G[-w, v]*G[-v - w, 0, u])/2 + (G[0, 0, v]*G[-v - w, 0, u])/2 + 
   (G[0, 0, w]*G[-v - w, 0, u])/2 - (7*G[0, -w, v]*G[-v - w, 0, u])/2 + 
   G[0, w]*G[-w, v]*G[-v - w, -v, u] + (Pi^2*G[-v - w, -v - w, u])/3 + 
   (3*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/2 - 
   (G[0, 0, v]*G[-v - w, -v - w, u])/2 + (9*G[0, 0, w]*G[-v - w, -v - w, u])/
    2 + (G[0, -w, v]*G[-v - w, -v - w, u])/2 + 
   2*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 2*G[0, 0, v]*G[-v - w, -w, u] + 
   2*G[0, 0, w]*G[-v - w, -w, u] + (Pi^2*G[-w, 0, u])/3 - 
   2*G[0, w]*G[-w, v]*G[-w, 0, u] + (Pi^2*G[-w, 0, v])/3 - 
   (3*G[0, w]*G[-v - w, u]*G[-w, 0, v])/2 + (G[0, 0, u]*G[-w, 0, v])/2 + 
   (G[0, 0, w]*G[-w, 0, v])/2 + (G[0, -v - w, u]*G[-w, 0, v])/2 + 
   2*G[0, -w, u]*G[-w, 0, v] + (G[-v - w, 0, u]*G[-w, 0, v])/2 + 
   4*G[-v - w, -v, u]*G[-w, 0, v] - (7*G[-v - w, -v - w, u]*G[-w, 0, v])/2 + 
   2*G[-w, 0, u]*G[-w, 0, v] + (Pi^2*G[-w, -v - w, u])/3 + 
   2*G[0, w]*G[-w, v]*G[-w, -v - w, u] - 2*G[0, 0, v]*G[-w, -v - w, u] - 
   2*G[-w, 0, v]*G[-w, -v - w, u] - 4*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   4*G[0, 0, v]*G[-w, -w, u] - 4*G[0, 0, w]*G[-w, -w, u] + 
   (5*G[0, w]*G[-v - w, u]*G[-w, -w, v])/2 + 2*G[0, w]*G[-w, u]*
    G[-w, -w, v] - (G[0, 0, u]*G[-w, -w, v])/2 + (G[0, 0, w]*G[-w, -w, v])/
    2 + (G[0, -v - w, u]*G[-w, -w, v])/2 + 2*G[-v, -v - w, u]*G[-w, -w, v] + 
   (G[-v - w, 0, u]*G[-w, -w, v])/2 + 4*G[-v - w, -v, u]*G[-w, -w, v] - 
   (7*G[-v - w, -v - w, u]*G[-w, -w, v])/2 + 2*G[-v - w, -w, u]*
    G[-w, -w, v] - 2*G[-w, 0, u]*G[-w, -w, v] + 
   2*G[-w, -v - w, u]*G[-w, -w, v] - 4*G[-w, -w, u]*G[-w, -w, v] + 
   (G[0, w]*G[0, 0, 0, u])/2 + (G[-w, v]*G[0, 0, 0, u])/2 - 
   (G[0, w]*G[0, 0, 0, v])/2 + (G[-v - w, u]*G[0, 0, 0, v])/2 - 
   (G[-v - w, u]*G[0, 0, 0, w])/2 - (G[-w, v]*G[0, 0, 0, w])/2 - 
   G[-w, v]*G[0, 0, -v, u] - (G[0, w]*G[0, 0, -v - w, u])/2 - 
   (G[-w, v]*G[0, 0, -v - w, u])/2 - (G[0, w]*G[0, 0, -w, v])/2 + 
   (3*G[-v - w, u]*G[0, 0, -w, v])/2 + 2*G[-w, u]*G[0, 0, -w, v] + 
   G[0, w]*G[0, -v, -v - w, u] + (G[0, w]*G[0, -v - w, 0, u])/2 - 
   (G[-w, v]*G[0, -v - w, 0, u])/2 - G[-w, v]*G[0, -v - w, -v, u] + 
   (G[0, w]*G[0, -v - w, -v - w, u])/2 + (3*G[-w, v]*G[0, -v - w, -v - w, u])/
    2 - 2*G[0, w]*G[0, -v - w, -w, u] - 2*G[-w, v]*G[0, -v - w, -w, u] - 
   (G[0, w]*G[0, -w, 0, v])/2 + (3*G[-v - w, u]*G[0, -w, 0, v])/2 + 
   4*G[0, w]*G[0, -w, -w, u] + 4*G[-w, v]*G[0, -w, -w, u] - 
   (G[0, w]*G[0, -w, -w, v])/2 + (3*G[-v - w, u]*G[0, -w, -w, v])/2 - 
   3*G[-w, v]*G[-v, -v - w, -v, u] + 2*G[-w, v]*G[-v, -v - w, -v - w, u] - 
   (3*G[0, w]*G[-v - w, 0, 0, u])/2 - (G[-w, v]*G[-v - w, 0, 0, u])/2 - 
   4*G[-w, v]*G[-v - w, 0, -v, u] + (G[0, w]*G[-v - w, 0, -v - w, u])/2 + 
   (3*G[-w, v]*G[-v - w, 0, -v - w, u])/2 - 4*G[-w, v]*G[-v - w, -v, 0, u] - 
   4*G[-w, v]*G[-v - w, -v, -v, u] + G[0, w]*G[-v - w, -v, -v - w, u] + 
   4*G[-w, v]*G[-v - w, -v, -v - w, u] - (3*G[0, w]*G[-v - w, -v - w, 0, u])/
    2 + (3*G[-w, v]*G[-v - w, -v - w, 0, u])/2 + 
   6*G[-w, v]*G[-v - w, -v - w, -v, u] - 
   (3*G[0, w]*G[-v - w, -v - w, -v - w, u])/2 - 
   (13*G[-w, v]*G[-v - w, -v - w, -v - w, u])/2 + 
   2*G[0, w]*G[-v - w, -v - w, -w, u] + 2*G[-w, v]*G[-v - w, -v - w, -w, u] - 
   2*G[0, w]*G[-v - w, -w, 0, u] - 2*G[-w, v]*G[-v - w, -w, 0, u] + 
   2*G[0, w]*G[-v - w, -w, -v - w, u] + 2*G[-w, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, w]*G[-w, 0, 0, u] + 2*G[-w, v]*G[-w, 0, 0, u] - 
   (G[0, w]*G[-w, 0, 0, v])/2 - (G[-v - w, u]*G[-w, 0, 0, v])/2 - 
   2*G[-w, u]*G[-w, 0, 0, v] + 2*G[0, w]*G[-w, 0, -w, u] + 
   2*G[-w, v]*G[-w, 0, -w, u] - (G[0, w]*G[-w, 0, -w, v])/2 - 
   3*G[-v, u]*G[-w, 0, -w, v] + (3*G[-v - w, u]*G[-w, 0, -w, v])/2 - 
   2*G[0, w]*G[-w, -v - w, 0, u] - 2*G[-w, v]*G[-w, -v - w, 0, u] - 
   2*G[0, w]*G[-w, -v - w, -w, u] - 2*G[-w, v]*G[-w, -v - w, -w, u] + 
   4*G[0, w]*G[-w, -w, 0, u] + 4*G[-w, v]*G[-w, -w, 0, u] - 
   (G[0, w]*G[-w, -w, 0, v])/2 - (5*G[-v - w, u]*G[-w, -w, 0, v])/2 - 
   2*G[-w, u]*G[-w, -w, 0, v] - 4*G[0, w]*G[-w, -w, -v - w, u] - 
   4*G[-w, v]*G[-w, -w, -v - w, u] - (G[0, w]*G[-w, -w, -w, v])/2 + 
   2*G[-v, u]*G[-w, -w, -w, v] - (G[-v - w, u]*G[-w, -w, -w, v])/2 + 
   2*G[-w, u]*G[-w, -w, -w, v] + G[0, 0, 0, 0, u]/2 + G[0, 0, 0, 0, v]/2 + 
   G[0, 0, 0, 0, w]/2 + G[0, 0, 0, -v - w, u]/2 - G[0, 0, 0, -w, v]/2 - 
   G[0, 0, -v, -v - w, u] + G[0, 0, -v - w, 0, u]/2 - 
   G[0, 0, -v - w, -v - w, u]/2 + G[0, 0, -w, 0, v]/2 - 
   G[0, 0, -w, -w, v]/2 + G[0, -v - w, 0, 0, u]/2 - 
   G[0, -v - w, 0, -v - w, u]/2 - G[0, -v - w, -v, -v - w, u] - 
   (3*G[0, -v - w, -v - w, 0, u])/2 + (3*G[0, -v - w, -v - w, -v - w, u])/2 - 
   2*G[0, -v - w, -w, -v - w, u] + G[0, -w, 0, 0, v]/2 - 
   G[0, -w, 0, -w, v]/2 + G[0, -w, -w, 0, v]/2 + 4*G[0, -w, -w, -v - w, u] - 
   G[0, -w, -w, -w, v]/2 - 3*G[-v, -v - w, -v, -v - w, u] + 
   2*G[-v, -v - w, -v - w, -v - w, u] + G[-v - w, 0, 0, 0, u]/2 - 
   G[-v - w, 0, 0, -v - w, u]/2 - 4*G[-v - w, 0, -v, -v - w, u] - 
   (3*G[-v - w, 0, -v - w, 0, u])/2 + (3*G[-v - w, 0, -v - w, -v - w, u])/2 - 
   4*G[-v - w, -v, 0, -v - w, u] - 4*G[-v - w, -v, -v, -v - w, u] - 
   4*G[-v - w, -v, -v - w, 0, u] + 4*G[-v - w, -v, -v - w, -v - w, u] + 
   G[-v - w, -v - w, 0, 0, u]/2 + (3*G[-v - w, -v - w, 0, -v - w, u])/2 + 
   6*G[-v - w, -v - w, -v, -v - w, u] + (9*G[-v - w, -v - w, -v - w, 0, u])/
    2 - (13*G[-v - w, -v - w, -v - w, -v - w, u])/2 + 
   2*G[-v - w, -v - w, -w, -v - w, u] - 2*G[-v - w, -w, 0, -v - w, u] - 
   2*G[-v - w, -w, -v - w, 0, u] + 2*G[-v - w, -w, -v - w, -v - w, u] + 
   G[-w, 0, 0, 0, v]/2 + 2*G[-w, 0, 0, -v - w, u] - G[-w, 0, 0, -w, v]/2 + 
   G[-w, 0, -w, 0, v]/2 + 2*G[-w, 0, -w, -v - w, u] - G[-w, 0, -w, -w, v]/2 + 
   2*G[-w, -v - w, 0, 0, u] - 2*G[-w, -v - w, 0, -v - w, u] - 
   2*G[-w, -v - w, -w, -v - w, u] + G[-w, -w, 0, 0, v]/2 + 
   4*G[-w, -w, 0, -v - w, u] - G[-w, -w, 0, -w, v]/2 + 
   4*G[-w, -w, -v - w, 0, u] - 4*G[-w, -w, -v - w, -v - w, u] + 
   G[-w, -w, -w, 0, v]/2 - G[-w, -w, -w, -w, v]/2 + 
   (G[0, u]*(-3*G[-w, v]*G[0, 0, w] - G[0, v]*(2*Pi^2 + 3*G[0, 0, w]) + 
      G[0, w]*(2*Pi^2 + 3*G[0, 0, v] + 3*G[0, -w, v] + 3*G[-w, 0, v] + 
        3*G[-w, -w, v]) - 3*G[0, 0, 0, v] + 3*G[0, 0, 0, w] + 
      3*G[0, 0, -w, v] - 3*G[0, -w, 0, v] + 3*G[0, -w, -w, v] - 
      3*G[-w, 0, 0, v] + 3*G[-w, 0, -w, v] - 3*G[-w, -w, 0, v] + 
      3*G[-w, -w, -w, v] - 8*Zeta[3]))/6 - (4*G[0, w]*Zeta[3])/3 + 
   (2*G[-v - w, u]*Zeta[3])/3 + 2*G[-w, u]*Zeta[3] - 
   (10*G[-w, v]*Zeta[3])/3 + 
   (G[0, v]*(-6*Pi^2*G[-w, u] - 12*G[-w, u]*G[0, 0, w] + 
      G[-v - w, u]*(2*Pi^2 + 9*G[0, 0, w]) - 
      G[0, w]*(2*Pi^2 + 3*G[0, 0, u] - 9*G[0, -v - w, u] + 12*G[0, -w, u] + 
        3*G[-v - w, 0, u] + 15*G[-v - w, -v - w, u]) - 3*G[0, 0, 0, u] - 
      3*G[0, 0, 0, w] + 3*G[0, 0, -v - w, u] - 3*G[0, -v - w, 0, u] + 
      3*G[0, -v - w, -v - w, u] + 12*G[0, -v - w, -w, u] + 
      12*G[0, -w, -v - w, u] - 24*G[0, -w, -w, u] + 9*G[-v - w, 0, 0, u] + 
      3*G[-v - w, 0, -v - w, u] + 24*G[-v - w, -v, -v - w, u] + 
      9*G[-v - w, -v - w, 0, u] - 21*G[-v - w, -v - w, -v - w, u] - 
      12*G[-v - w, -v - w, -w, u] + 12*G[-v - w, -w, 0, u] - 
      12*G[-w, 0, 0, u] + 12*G[-w, 0, -v - w, u] - 12*G[-w, 0, -w, u] + 
      12*G[-w, -v - w, 0, u] - 12*G[-w, -v - w, -v - w, u] + 
      12*G[-w, -v - w, -w, u] - 24*G[-w, -w, 0, u] + 8*Zeta[3]))/6, 
  (1433*Pi^4)/1890 + (Pi^4*(-314225/4032 + (2*bc4[83])/21 - 2*bc4[84]))/180 + 
   (Pi^2*G[0, w]*G[-v - w, u])/12 + (Pi^2*G[0, w]*G[-w, u])/3 - 
   (Pi^2*G[0, w]*G[-w, v])/6 - (3*Pi^2*G[-v, u]*G[-w, v])/4 + 
   (Pi^2*G[-v - w, u]*G[-w, v])/2 - (Pi^2*G[-w, u]*G[-w, v])/6 + 
   (1223*Pi^2*G[0, 0, u])/378 - (G[0, w]*G[-w, v]*G[0, 0, u])/4 + 
   (Pi^2*G[0, 0, v])/6 - (7*G[0, w]*G[-v - w, u]*G[0, 0, v])/4 + 
   (G[0, 0, u]*G[0, 0, v])/4 + (5*Pi^2*G[0, 0, w])/6 - 
   (15*G[-v, u]*G[-w, v]*G[0, 0, w])/2 + 
   (19*G[-v - w, u]*G[-w, v]*G[0, 0, w])/4 - G[-w, u]*G[-w, v]*G[0, 0, w] + 
   (5*G[0, 0, u]*G[0, 0, w])/4 + (G[0, 0, v]*G[0, 0, w])/4 - 
   (G[0, w]*G[-w, v]*G[0, -v, u])/2 - (Pi^2*G[0, -v - w, u])/4 - 
   (5*G[0, w]*G[-w, v]*G[0, -v - w, u])/4 - (G[0, 0, v]*G[0, -v - w, u])/4 - 
   (13*G[0, 0, w]*G[0, -v - w, u])/4 - G[0, w]*G[-w, v]*G[0, -w, u] + 
   G[0, 0, v]*G[0, -w, u] - G[0, 0, w]*G[0, -w, u] - 
   6*G[0, w]*G[-v, u]*G[0, -w, v] + (11*G[0, w]*G[-v - w, u]*G[0, -w, v])/4 + 
   G[0, w]*G[-w, u]*G[0, -w, v] - (G[0, 0, u]*G[0, -w, v])/4 + 
   (G[0, 0, w]*G[0, -w, v])/4 + (7*G[0, -v - w, u]*G[0, -w, v])/4 + 
   4*G[0, w]*G[-w, v]*G[-v, 0, u] + 6*G[0, -w, v]*G[-v, 0, u] - 
   2*G[0, w]*G[-w, v]*G[-v, -v, u] - (3*Pi^2*G[-v, -v - w, u])/4 - 
   4*G[0, w]*G[-w, v]*G[-v, -v - w, u] + 2*G[0, 0, v]*G[-v, -v - w, u] - 
   (15*G[0, 0, w]*G[-v, -v - w, u])/2 - (G[0, -w, v]*G[-v, -v - w, u])/2 - 
   (5*G[0, w]*G[-w, v]*G[-v - w, 0, u])/4 + (5*G[0, 0, v]*G[-v - w, 0, u])/
    4 + (5*G[0, 0, w]*G[-v - w, 0, u])/4 - (23*G[0, -w, v]*G[-v - w, 0, u])/
    4 + (3*G[0, w]*G[-w, v]*G[-v - w, -v, u])/2 + 
   (Pi^2*G[-v - w, -v - w, u])/2 + (11*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/
    4 - (5*G[0, 0, v]*G[-v - w, -v - w, u])/4 + 
   (25*G[0, 0, w]*G[-v - w, -v - w, u])/4 + 
   (5*G[0, -w, v]*G[-v - w, -v - w, u])/4 + (Pi^2*G[-v - w, -w, u])/3 + 
   2*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 2*G[0, 0, v]*G[-v - w, -w, u] + 
   4*G[0, 0, w]*G[-v - w, -w, u] - G[0, -w, v]*G[-v - w, -w, u] + 
   (Pi^2*G[-w, 0, u])/6 + G[0, 0, v]*G[-w, 0, u] + G[0, 0, w]*G[-w, 0, u] - 
   G[0, -w, v]*G[-w, 0, u] + (Pi^2*G[-w, 0, v])/6 + 
   4*G[0, w]*G[-v, u]*G[-w, 0, v] - (7*G[0, w]*G[-v - w, u]*G[-w, 0, v])/4 + 
   G[0, w]*G[-w, u]*G[-w, 0, v] + (G[0, 0, u]*G[-w, 0, v])/4 + 
   (G[0, 0, w]*G[-w, 0, v])/4 - 2*G[0, -v, u]*G[-w, 0, v] + 
   (5*G[0, -v - w, u]*G[-w, 0, v])/4 - 4*G[-v, 0, u]*G[-w, 0, v] - 
   4*G[-v, -v, u]*G[-w, 0, v] + 4*G[-v, -v - w, u]*G[-w, 0, v] + 
   (5*G[-v - w, 0, u]*G[-w, 0, v])/4 + 6*G[-v - w, -v, u]*G[-w, 0, v] - 
   (23*G[-v - w, -v - w, u]*G[-w, 0, v])/4 + G[-v - w, -w, u]*G[-w, 0, v] - 
   (Pi^2*G[-w, -v - w, u])/6 - G[0, 0, w]*G[-w, -v - w, u] + 
   G[0, -w, v]*G[-w, -v - w, u] + (2*Pi^2*G[-w, -w, u])/3 + 
   4*G[0, 0, w]*G[-w, -w, u] - 2*G[0, -w, v]*G[-w, -w, u] + 
   2*G[-w, 0, v]*G[-w, -w, u] - 4*G[0, w]*G[-v, u]*G[-w, -w, v] + 
   (17*G[0, w]*G[-v - w, u]*G[-w, -w, v])/4 - (G[0, 0, u]*G[-w, -w, v])/4 + 
   (G[0, 0, w]*G[-w, -w, v])/4 - 2*G[0, -v, u]*G[-w, -w, v] + 
   (G[0, -v - w, u]*G[-w, -w, v])/4 - G[0, -w, u]*G[-w, -w, v] + 
   2*G[-v, 0, u]*G[-w, -w, v] - 4*G[-v, -v, u]*G[-w, -w, v] + 
   G[-v, -v - w, u]*G[-w, -w, v] + (G[-v - w, 0, u]*G[-w, -w, v])/4 + 
   6*G[-v - w, -v, u]*G[-w, -w, v] - (19*G[-v - w, -v - w, u]*G[-w, -w, v])/
    4 + 2*G[-v - w, -w, u]*G[-w, -w, v] + (5*G[0, w]*G[0, 0, 0, u])/4 + 
   (G[-w, v]*G[0, 0, 0, u])/4 - (G[0, w]*G[0, 0, 0, v])/4 + 
   (G[-v - w, u]*G[0, 0, 0, v])/4 - G[-w, u]*G[0, 0, 0, v] - 
   (G[-v - w, u]*G[0, 0, 0, w])/4 + G[-w, u]*G[0, 0, 0, w] - 
   (G[-w, v]*G[0, 0, 0, w])/4 + (G[-w, v]*G[0, 0, -v, u])/2 - 
   (G[0, w]*G[0, 0, -v - w, u])/4 - (G[-w, v]*G[0, 0, -v - w, u])/4 + 
   G[0, w]*G[0, 0, -w, u] + G[-w, v]*G[0, 0, -w, u] - 
   (G[0, w]*G[0, 0, -w, v])/4 - 6*G[-v, u]*G[0, 0, -w, v] + 
   (11*G[-v - w, u]*G[0, 0, -w, v])/4 + 2*G[-w, v]*G[0, -v, 0, u] + 
   2*G[-w, v]*G[0, -v, -v, u] - (G[0, w]*G[0, -v, -v - w, u])/2 - 
   2*G[-w, v]*G[0, -v, -v - w, u] + (5*G[0, w]*G[0, -v - w, 0, u])/4 - 
   (G[-w, v]*G[0, -v - w, 0, u])/4 - (3*G[-w, v]*G[0, -v - w, -v, u])/2 + 
   (G[0, w]*G[0, -v - w, -v - w, u])/4 + (7*G[-w, v]*G[0, -v - w, -v - w, u])/
    4 - 2*G[0, w]*G[0, -v - w, -w, u] - 2*G[-w, v]*G[0, -v - w, -w, u] + 
   G[0, w]*G[0, -w, 0, u] + G[-w, v]*G[0, -w, 0, u] - 
   (G[0, w]*G[0, -w, 0, v])/4 + (7*G[-v - w, u]*G[0, -w, 0, v])/4 - 
   G[-w, u]*G[0, -w, 0, v] - G[0, w]*G[0, -w, -v - w, u] - 
   G[-w, v]*G[0, -w, -v - w, u] - (G[0, w]*G[0, -w, -w, v])/4 - 
   6*G[-v, u]*G[0, -w, -w, v] + (11*G[-v - w, u]*G[0, -w, -w, v])/4 + 
   G[-w, u]*G[0, -w, -w, v] - 2*G[-w, v]*G[-v, 0, 0, u] + 
   8*G[-w, v]*G[-v, 0, -v, u] - 2*G[0, w]*G[-v, 0, -v - w, u] - 
   4*G[-w, v]*G[-v, 0, -v - w, u] - 2*G[0, w]*G[-v, 0, -w, u] - 
   2*G[-w, v]*G[-v, 0, -w, u] + 4*G[-w, v]*G[-v, -v, 0, u] + 
   4*G[-w, v]*G[-v, -v, -v, u] - 2*G[0, w]*G[-v, -v, -v - w, u] - 
   4*G[-w, v]*G[-v, -v, -v - w, u] + 4*G[0, w]*G[-v, -v - w, 0, u] + 
   2*G[-w, v]*G[-v, -v - w, 0, u] - (13*G[-w, v]*G[-v, -v - w, -v, u])/2 + 
   2*G[0, w]*G[-v, -v - w, -v - w, u] + 7*G[-w, v]*G[-v, -v - w, -v - w, u] - 
   2*G[0, w]*G[-v, -v - w, -w, u] - 2*G[-w, v]*G[-v, -v - w, -w, u] - 
   (7*G[0, w]*G[-v - w, 0, 0, u])/4 - (G[-w, v]*G[-v - w, 0, 0, u])/4 - 
   6*G[-w, v]*G[-v - w, 0, -v, u] + (G[0, w]*G[-v - w, 0, -v - w, u])/4 + 
   (7*G[-w, v]*G[-v - w, 0, -v - w, u])/4 + G[0, w]*G[-v - w, 0, -w, u] + 
   G[-w, v]*G[-v - w, 0, -w, u] - 6*G[-w, v]*G[-v - w, -v, 0, u] - 
   6*G[-w, v]*G[-v - w, -v, -v, u] + (3*G[0, w]*G[-v - w, -v, -v - w, u])/2 + 
   6*G[-w, v]*G[-v - w, -v, -v - w, u] - (11*G[0, w]*G[-v - w, -v - w, 0, u])/
    4 + (7*G[-w, v]*G[-v - w, -v - w, 0, u])/4 + 
   9*G[-w, v]*G[-v - w, -v - w, -v, u] - 
   (7*G[0, w]*G[-v - w, -v - w, -v - w, u])/4 - 
   (37*G[-w, v]*G[-v - w, -v - w, -v - w, u])/4 + 
   2*G[0, w]*G[-v - w, -v - w, -w, u] + 2*G[-w, v]*G[-v - w, -v - w, -w, u] - 
   2*G[0, w]*G[-v - w, -w, 0, u] - 2*G[-w, v]*G[-v - w, -w, 0, u] + 
   2*G[0, w]*G[-v - w, -w, -v - w, u] + 2*G[-w, v]*G[-v - w, -w, -v - w, u] + 
   2*G[0, w]*G[-v - w, -w, -w, u] + 2*G[-w, v]*G[-v - w, -w, -w, u] - 
   (G[0, w]*G[-w, 0, 0, v])/4 + 2*G[-v, u]*G[-w, 0, 0, v] - 
   (5*G[-v - w, u]*G[-w, 0, 0, v])/4 - G[0, w]*G[-w, 0, -v - w, u] - 
   G[-w, v]*G[-w, 0, -v - w, u] + G[0, w]*G[-w, 0, -w, u] + 
   G[-w, v]*G[-w, 0, -w, u] - (G[0, w]*G[-w, 0, -w, v])/4 - 
   (G[-v, u]*G[-w, 0, -w, v])/2 + (11*G[-v - w, u]*G[-w, 0, -w, v])/4 + 
   G[-w, u]*G[-w, 0, -w, v] + G[0, w]*G[-w, -v - w, -v - w, u] + 
   G[-w, v]*G[-w, -v - w, -v - w, u] - G[0, w]*G[-w, -v - w, -w, u] - 
   G[-w, v]*G[-w, -v - w, -w, u] - (G[0, w]*G[-w, -w, 0, v])/4 + 
   4*G[-v, u]*G[-w, -w, 0, v] - (17*G[-v - w, u]*G[-w, -w, 0, v])/4 + 
   4*G[0, w]*G[-w, -w, -w, u] + 4*G[-w, v]*G[-w, -w, -w, u] - 
   (G[0, w]*G[-w, -w, -w, v])/4 + G[-v, u]*G[-w, -w, -w, v] - 
   (G[-v - w, u]*G[-w, -w, -w, v])/4 + (2131*G[0, 0, 0, 0, u])/252 + 
   G[0, 0, 0, 0, v]/4 + (5*G[0, 0, 0, 0, w])/4 + G[0, 0, 0, -v - w, u]/4 - 
   G[0, 0, 0, -w, v]/4 + G[0, 0, -v, -v - w, u]/2 + G[0, 0, -v - w, 0, u]/4 - 
   G[0, 0, -v - w, -v - w, u]/4 + G[0, 0, -w, 0, v]/4 + 
   G[0, 0, -w, -v - w, u] - G[0, 0, -w, -w, v]/4 + 2*G[0, -v, 0, -v - w, u] + 
   2*G[0, -v, -v, -v - w, u] + 2*G[0, -v, -v - w, 0, u] - 
   2*G[0, -v, -v - w, -v - w, u] + G[0, -v - w, 0, 0, u]/4 - 
   G[0, -v - w, 0, -v - w, u]/4 - (3*G[0, -v - w, -v, -v - w, u])/2 - 
   (7*G[0, -v - w, -v - w, 0, u])/4 + (7*G[0, -v - w, -v - w, -v - w, u])/4 - 
   2*G[0, -v - w, -w, -v - w, u] + G[0, -w, 0, 0, v]/4 + 
   G[0, -w, 0, -v - w, u] - G[0, -w, 0, -w, v]/4 + G[0, -w, -v - w, 0, u] - 
   G[0, -w, -v - w, -v - w, u] + G[0, -w, -w, 0, v]/4 - 
   G[0, -w, -w, -w, v]/4 - 2*G[-v, 0, 0, -v - w, u] + 
   8*G[-v, 0, -v, -v - w, u] + 4*G[-v, 0, -v - w, 0, u] - 
   4*G[-v, 0, -v - w, -v - w, u] - 2*G[-v, 0, -w, -v - w, u] + 
   4*G[-v, -v, 0, -v - w, u] + 4*G[-v, -v, -v, -v - w, u] + 
   4*G[-v, -v, -v - w, 0, u] - 4*G[-v, -v, -v - w, -v - w, u] - 
   2*G[-v, -v - w, 0, 0, u] + 2*G[-v, -v - w, 0, -v - w, u] - 
   (13*G[-v, -v - w, -v, -v - w, u])/2 - 4*G[-v, -v - w, -v - w, 0, u] + 
   7*G[-v, -v - w, -v - w, -v - w, u] - 2*G[-v, -v - w, -w, -v - w, u] + 
   G[-v - w, 0, 0, 0, u]/4 - G[-v - w, 0, 0, -v - w, u]/4 - 
   6*G[-v - w, 0, -v, -v - w, u] - (7*G[-v - w, 0, -v - w, 0, u])/4 + 
   (7*G[-v - w, 0, -v - w, -v - w, u])/4 + G[-v - w, 0, -w, -v - w, u] - 
   6*G[-v - w, -v, 0, -v - w, u] - 6*G[-v - w, -v, -v, -v - w, u] - 
   6*G[-v - w, -v, -v - w, 0, u] + 6*G[-v - w, -v, -v - w, -v - w, u] + 
   (5*G[-v - w, -v - w, 0, 0, u])/4 + (7*G[-v - w, -v - w, 0, -v - w, u])/4 + 
   9*G[-v - w, -v - w, -v, -v - w, u] + (25*G[-v - w, -v - w, -v - w, 0, u])/
    4 - (37*G[-v - w, -v - w, -v - w, -v - w, u])/4 + 
   2*G[-v - w, -v - w, -w, -v - w, u] - 2*G[-v - w, -w, 0, -v - w, u] - 
   2*G[-v - w, -w, -v - w, 0, u] + 2*G[-v - w, -w, -v - w, -v - w, u] + 
   2*G[-v - w, -w, -w, -v - w, u] + G[-w, 0, 0, 0, v]/4 - 
   G[-w, 0, 0, -w, v]/4 + G[-w, 0, -v - w, 0, u] - 
   G[-w, 0, -v - w, -v - w, u] + G[-w, 0, -w, 0, v]/4 + 
   G[-w, 0, -w, -v - w, u] - G[-w, 0, -w, -w, v]/4 - 
   G[-w, -v - w, -v - w, 0, u] + G[-w, -v - w, -v - w, -v - w, u] - 
   G[-w, -v - w, -w, -v - w, u] + G[-w, -w, 0, 0, v]/4 - 
   G[-w, -w, 0, -w, v]/4 + G[-w, -w, -w, 0, v]/4 + 
   4*G[-w, -w, -w, -v - w, u] - G[-w, -w, -w, -w, v]/4 + 
   (G[0, u]*(-27*G[-w, v]*G[0, 0, w] - 9*G[0, v]*(2*Pi^2 + 3*G[0, 0, w]) + 
      9*G[0, w]*(10*Pi^2 + 3*G[0, 0, v] + 3*G[0, -w, v] + 3*G[-w, 0, v] + 
        3*G[-w, -w, v]) - 27*G[0, 0, 0, v] + 135*G[0, 0, 0, w] + 
      27*G[0, 0, -w, v] - 27*G[0, -w, 0, v] + 27*G[0, -w, -w, v] - 
      27*G[-w, 0, 0, v] + 27*G[-w, 0, -w, v] - 27*G[-w, -w, 0, v] + 
      27*G[-w, -w, -w, v] - 3992*Zeta[3]))/108 - 
   (G[0, v]*(2*Pi^2*G[-w, u] - G[-v - w, u]*(2*Pi^2 + 21*G[0, 0, w]) + 
      G[0, w]*(2*Pi^2 + 3*G[0, 0, u] - 21*G[0, -v - w, u] - 
        48*G[-v, -v - w, u] + 15*G[-v - w, 0, u] + 39*G[-v - w, -v - w, u] + 
        12*G[-v - w, -w, u] + 12*G[-w, 0, u] - 12*G[-w, -v - w, u] + 
        24*G[-w, -w, u]) + 3*G[0, 0, 0, u] + 3*G[0, 0, 0, w] - 
      3*G[0, 0, -v - w, u] + 12*G[0, 0, -w, u] + 24*G[0, -v, -v - w, u] + 
      15*G[0, -v - w, 0, u] - 15*G[0, -v - w, -v - w, u] - 
      24*G[0, -v - w, -w, u] + 12*G[0, -w, 0, u] + 48*G[-v, 0, -v - w, u] - 
      24*G[-v, 0, -w, u] + 48*G[-v, -v, -v - w, u] + 48*G[-v, -v - w, 0, u] - 
      48*G[-v, -v - w, -v - w, u] - 24*G[-v, -v - w, -w, u] - 
      21*G[-v - w, 0, 0, u] - 15*G[-v - w, 0, -v - w, u] + 
      12*G[-v - w, 0, -w, u] - 72*G[-v - w, -v, -v - w, u] - 
      33*G[-v - w, -v - w, 0, u] + 69*G[-v - w, -v - w, -v - w, u] + 
      24*G[-v - w, -v - w, -w, u] - 24*G[-v - w, -w, 0, u] - 
      12*G[-v - w, -w, -v - w, u] + 24*G[-v - w, -w, -w, u] + 
      12*G[-w, 0, -w, u] - 12*G[-w, -v - w, -w, u] - 
      24*G[-w, -w, -v - w, u] + 48*G[-w, -w, -w, u] - 8*Zeta[3]))/12 - 
   (10*G[0, w]*Zeta[3])/3 + (13*G[-v - w, u]*Zeta[3])/3 + G[-w, u]*Zeta[3] - 
   (5*G[-w, v]*Zeta[3])/3, Pi^4/36 + (Pi^2*G[0, 0, w])/3 + 
   G[0, 0, u]*G[0, 0, w] - (Pi^2*G[0, -v - w, u])/6 - 
   G[0, 0, w]*G[0, -v - w, u] + (Pi^2*G[-v - w, 0, u])/6 + 
   G[0, 0, w]*G[-v - w, 0, u] + (Pi^2*G[-w, -w, v])/3 + 
   G[0, 0, u]*G[-w, -w, v] + 6*G[0, 0, w]*G[-w, -w, v] - 
   G[0, -v - w, u]*G[-w, -w, v] + G[-v - w, 0, u]*G[-w, -w, v] + 
   6*G[-w, v]*G[0, 0, 0, w] + G[-w, v]*G[0, 0, -v - w, u] - 
   G[-w, v]*G[-v - w, 0, 0, u] - 
   (G[0, u]*(G[-w, v]*(Pi^2 + 18*G[0, 0, w]) + 
      G[0, w]*(Pi^2 + 18*G[-w, -w, v]) + 
      18*(G[0, 0, 0, w] + G[-w, -w, -w, v])))/6 + 
   (G[0, w]*(G[-w, v]*(Pi^2 + 3*G[0, 0, u] - 3*G[0, -v - w, u] + 
        3*G[-v - w, 0, u]) + 3*(G[0, 0, -v - w, u] - G[-v - w, 0, 0, u] + 
        6*G[-w, -w, -w, v])))/3 + 6*G[0, 0, 0, 0, w] + 
   G[0, 0, -v - w, -v - w, u] - G[0, -v - w, -v - w, 0, u] - 
   G[-v - w, 0, 0, -v - w, u] + G[-v - w, -v - w, 0, 0, u] + 
   6*G[-w, -w, -w, -w, v], (987859*Pi^4)/34560 - 
   (Pi^4*(956491/768 + bc4[90]/42 - bc4[91]/2))/30 - 
   (11815*Pi^2*G[0, w]*G[-v - w, u])/504 - (287*Pi^2*G[0, w]*G[-w, u])/18 - 
   (13009*Pi^2*G[0, w]*G[-w, v])/504 + (2*Pi^2*G[-v, u]*G[-w, v])/3 - 
   (2179*Pi^2*G[-v - w, u]*G[-w, v])/504 + (197*Pi^2*G[-w, u]*G[-w, v])/42 - 
   (31*Pi^2*G[0, 0, u])/8 - 12*G[0, w]*G[-w, v]*G[0, 0, u] - 
   2*Pi^2*G[0, 0, v] - (656*G[0, w]*G[-v - w, u]*G[0, 0, v])/21 + 
   (656*G[0, w]*G[-w, u]*G[0, 0, v])/21 - 3*G[0, 0, u]*G[0, 0, v] - 
   (847*Pi^2*G[0, 0, w])/72 - 7*G[-v, u]*G[-w, v]*G[0, 0, w] + 
   (5511*G[-v - w, u]*G[-w, v]*G[0, 0, w])/28 - 
   (6445*G[-w, u]*G[-w, v]*G[0, 0, w])/21 - 12*G[0, 0, u]*G[0, 0, w] + 
   63*G[0, w]*G[-w, v]*G[0, -v, u] - (667*Pi^2*G[0, -v - w, u])/63 + 
   (5725*G[0, w]*G[-w, v]*G[0, -v - w, u])/42 - 
   6*G[0, 0, v]*G[0, -v - w, u] + (1019*G[0, 0, w]*G[0, -v - w, u])/7 + 
   (814*Pi^2*G[0, -w, u])/63 + (992*G[0, w]*G[-w, v]*G[0, -w, u])/21 - 
   (2804*G[0, 0, v]*G[0, -w, u])/21 + 115*G[0, 0, w]*G[0, -w, u] - 
   (9*Pi^2*G[0, -w, v])/2 - 7*G[0, w]*G[-v, u]*G[0, -w, v] + 
   (5708*G[0, w]*G[-v - w, u]*G[0, -w, v])/21 + 
   24*G[0, w]*G[-w, u]*G[0, -w, v] - (3487*G[0, 0, u]*G[0, -w, v])/42 + 
   (2384*G[0, 0, w]*G[0, -w, v])/7 + 27*G[0, -v, u]*G[0, -w, v] + 
   (1775*G[0, -v - w, u]*G[0, -w, v])/21 - (G[0, -w, u]*G[0, -w, v])/2 - 
   3*G[0, -w, v]*G[-v, 0, u] - 14*G[0, w]*G[-w, v]*G[-v, -v, u] - 
   10*G[0, -w, v]*G[-v, -v, u] + (2*Pi^2*G[-v, -v - w, u])/3 - 
   10*G[0, w]*G[-w, v]*G[-v, -v - w, u] + 5*G[0, 0, v]*G[-v, -v - w, u] - 
   7*G[0, 0, w]*G[-v, -v - w, u] - 2*G[0, -w, v]*G[-v, -v - w, u] - 
   (1999*Pi^2*G[-v - w, 0, u])/252 - 21*G[0, w]*G[-w, v]*G[-v - w, 0, u] + 
   21*G[0, 0, v]*G[-v - w, 0, u] + (27*G[0, 0, w]*G[-v - w, 0, u])/2 + 
   (557*G[0, -w, v]*G[-v - w, 0, u])/14 + 
   (997*G[0, w]*G[-w, v]*G[-v - w, -v, u])/3 + 
   (485*G[0, -w, v]*G[-v - w, -v, u])/3 - (12737*Pi^2*G[-v - w, -v - w, u])/
    504 + (2531*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/84 - 
   (3161*G[0, 0, v]*G[-v - w, -v - w, u])/21 + 
   (13303*G[0, 0, w]*G[-v - w, -v - w, u])/84 + 
   (571*G[0, -w, v]*G[-v - w, -v - w, u])/6 - (1123*Pi^2*G[-v - w, -w, u])/
    126 - (215*G[0, w]*G[-w, v]*G[-v - w, -w, u])/21 + 
   (226*G[0, 0, v]*G[-v - w, -w, u])/21 - (1616*G[0, 0, w]*G[-v - w, -w, u])/
    21 + (139*G[0, -w, v]*G[-v - w, -w, u])/7 - (76*Pi^2*G[-w, 0, u])/63 - 
   18*G[0, 0, v]*G[-w, 0, u] - 30*G[0, 0, w]*G[-w, 0, u] + 
   (26*G[0, -w, v]*G[-w, 0, u])/21 + (251*Pi^2*G[-w, 0, v])/42 - 
   (89*G[0, w]*G[-v - w, u]*G[-w, 0, v])/21 + 
   (76*G[0, w]*G[-w, u]*G[-w, 0, v])/21 - 12*G[0, 0, u]*G[-w, 0, v] - 
   (289*G[0, 0, w]*G[-w, 0, v])/42 + G[0, -v, u]*G[-w, 0, v] - 
   (641*G[0, -v - w, u]*G[-w, 0, v])/42 + (3235*G[0, -w, u]*G[-w, 0, v])/42 + 
   10*G[-v, -v, u]*G[-w, 0, v] + 5*G[-v, -v - w, u]*G[-w, 0, v] + 
   (3*G[-v - w, 0, u]*G[-w, 0, v])/2 + 16*G[-v - w, -v, u]*G[-w, 0, v] - 
   (163*G[-v - w, -v - w, u]*G[-w, 0, v])/2 - 
   (706*G[-v - w, -w, u]*G[-w, 0, v])/21 - 6*G[-w, 0, u]*G[-w, 0, v] + 
   (197*Pi^2*G[-w, -v - w, u])/42 - (1185*G[0, w]*G[-w, v]*G[-w, -v - w, u])/
    7 - (2151*G[0, 0, v]*G[-w, -v - w, u])/7 - 
   (6445*G[0, 0, w]*G[-w, -v - w, u])/21 - (295*G[0, -w, v]*G[-w, -v - w, u])/
    7 - (2935*G[-w, 0, v]*G[-w, -v - w, u])/21 - 
   (1208*Pi^2*G[-w, -w, u])/63 - 170*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   (6626*G[0, 0, v]*G[-w, -w, u])/21 - (6196*G[0, 0, w]*G[-w, -w, u])/21 - 
   (425*G[0, -w, v]*G[-w, -w, u])/21 - (947*G[-w, 0, v]*G[-w, -w, u])/7 - 
   (473*Pi^2*G[-w, -w, v])/168 - 10*G[0, w]*G[-v, u]*G[-w, -w, v] + 
   (2333*G[0, w]*G[-v - w, u]*G[-w, -w, v])/28 - 
   (1185*G[0, w]*G[-w, u]*G[-w, -w, v])/7 - (6785*G[0, 0, u]*G[-w, -w, v])/
    84 + (3659*G[0, 0, w]*G[-w, -w, v])/84 + 33*G[0, -v, u]*G[-w, -w, v] + 
   (2563*G[0, -v - w, u]*G[-w, -w, v])/28 + 57*G[0, -w, u]*G[-w, -w, v] + 
   3*G[-v, 0, u]*G[-w, -w, v] - 4*G[-v, -v, u]*G[-w, -w, v] - 
   8*G[-v, -v - w, u]*G[-w, -w, v] - (4117*G[-v - w, 0, u]*G[-w, -w, v])/84 + 
   (494*G[-v - w, -v, u]*G[-w, -w, v])/3 - 
   (3349*G[-v - w, -v - w, u]*G[-w, -w, v])/42 + 
   3*G[-v - w, -w, u]*G[-w, -w, v] + (478*G[-w, 0, u]*G[-w, -w, v])/21 - 
   (1024*G[-w, -v - w, u]*G[-w, -w, v])/7 - 160*G[-w, -w, u]*G[-w, -w, v] + 
   12*G[0, w]*G[0, 0, 0, u] + (13633*G[-w, v]*G[0, 0, 0, u])/84 - 
   (6616*G[-v - w, u]*G[0, 0, 0, v])/21 + (12203*G[-w, u]*G[0, 0, 0, v])/21 + 
   (9517*G[-v - w, u]*G[0, 0, 0, w])/28 - (11864*G[-w, u]*G[0, 0, 0, w])/21 + 
   (20843*G[-w, v]*G[0, 0, 0, w])/84 - (1045*G[-w, v]*G[0, 0, -v, u])/7 + 
   (3172*G[0, w]*G[0, 0, -v - w, u])/21 + (6911*G[-w, v]*G[0, 0, -v - w, u])/
    84 - (3287*G[0, w]*G[0, 0, -w, u])/42 - (3287*G[-w, v]*G[0, 0, -w, u])/
    42 + (1136*G[0, w]*G[0, 0, -w, v])/7 - 8*G[-v, u]*G[0, 0, -w, v] + 
   (2707*G[-v - w, u]*G[0, 0, -w, v])/21 + 59*G[-w, u]*G[0, 0, -w, v] + 
   26*G[-w, v]*G[0, -v, -v, u] + 63*G[0, w]*G[0, -v, -v - w, u] + 
   33*G[-w, v]*G[0, -v, -v - w, u] - (137*G[0, w]*G[0, -v - w, 0, u])/42 - 
   (4265*G[-w, v]*G[0, -v - w, 0, u])/84 + (247*G[-w, v]*G[0, -v - w, -v, u])/
    21 + (1975*G[0, w]*G[0, -v - w, -v - w, u])/21 + 
   (4139*G[-w, v]*G[0, -v - w, -v - w, u])/84 - 
   (3697*G[0, w]*G[0, -v - w, -w, u])/42 - 
   (3697*G[-w, v]*G[0, -v - w, -w, u])/42 + (226*G[0, w]*G[0, -w, 0, u])/21 + 
   (226*G[-w, v]*G[0, -w, 0, u])/21 - 6*G[0, w]*G[0, -w, 0, v] + 
   5*G[-v, u]*G[0, -w, 0, v] - (1867*G[-v - w, u]*G[0, -w, 0, v])/21 - 
   (496*G[-w, u]*G[0, -w, 0, v])/21 + (992*G[0, w]*G[0, -w, -v - w, u])/21 + 
   57*G[-w, v]*G[0, -w, -v - w, u] + (1628*G[0, w]*G[0, -w, -w, u])/21 + 
   (1628*G[-w, v]*G[0, -w, -w, u])/21 + (1136*G[0, w]*G[0, -w, -w, v])/7 - 
   2*G[-v, u]*G[0, -w, -w, v] + (2011*G[-v - w, u]*G[0, -w, -w, v])/42 + 
   19*G[-w, u]*G[0, -w, -w, v] - 3*G[-w, v]*G[-v, 0, 0, u] + 
   7*G[-w, v]*G[-v, 0, -v, u] - 3*G[0, w]*G[-v, 0, -v - w, u] + 
   10*G[0, w]*G[-v, 0, -w, u] + 10*G[-w, v]*G[-v, 0, -w, u] - 
   6*G[-w, v]*G[-v, -v, 0, u] - 20*G[-w, v]*G[-v, -v, -v, u] - 
   14*G[0, w]*G[-v, -v, -v - w, u] - 4*G[-w, v]*G[-v, -v, -v - w, u] + 
   3*G[-w, v]*G[-v, -v - w, 0, u] + 3*G[-w, v]*G[-v, -v - w, -v, u] - 
   7*G[0, w]*G[-v, -v - w, -v - w, u] - 5*G[-w, v]*G[-v, -v - w, -v - w, u] + 
   10*G[0, w]*G[-v, -v - w, -w, u] + 10*G[-w, v]*G[-v, -v - w, -w, u] + 
   (27*G[0, w]*G[-v - w, 0, 0, u])/2 - (1997*G[-w, v]*G[-v - w, 0, 0, u])/
    84 - 82*G[-w, v]*G[-v - w, 0, -v, u] + 
   15*G[0, w]*G[-v - w, 0, -v - w, u] - 
   (1093*G[-w, v]*G[-v - w, 0, -v - w, u])/84 - 
   (842*G[0, w]*G[-v - w, 0, -w, u])/7 - (842*G[-w, v]*G[-v - w, 0, -w, u])/
    7 + 9*G[-w, v]*G[-v - w, -v, 0, u] + (437*G[-w, v]*G[-v - w, -v, -v, u])/
    3 + (997*G[0, w]*G[-v - w, -v, -v - w, u])/3 + 
   (494*G[-w, v]*G[-v - w, -v, -v - w, u])/3 + 
   (515*G[0, w]*G[-v - w, -v - w, 0, u])/42 - 
   (85*G[-w, v]*G[-v - w, -v - w, 0, u])/84 + 
   (494*G[-w, v]*G[-v - w, -v - w, -v, u])/3 + 
   (2797*G[0, w]*G[-v - w, -v - w, -v - w, u])/28 - 
   (419*G[-w, v]*G[-v - w, -v - w, -v - w, u])/42 - 
   12*G[0, w]*G[-v - w, -v - w, -w, u] - 
   12*G[-w, v]*G[-v - w, -v - w, -w, u] + (530*G[0, w]*G[-v - w, -w, 0, u])/
    21 + (530*G[-w, v]*G[-v - w, -w, 0, u])/21 - 
   (215*G[0, w]*G[-v - w, -w, -v - w, u])/21 + 
   3*G[-w, v]*G[-v - w, -w, -v - w, u] - (1123*G[0, w]*G[-v - w, -w, -w, u])/
    21 - (1123*G[-w, v]*G[-v - w, -w, -w, u])/21 + 
   18*G[0, w]*G[-w, 0, 0, u] + 18*G[-w, v]*G[-w, 0, 0, u] - 
   (89*G[0, w]*G[-w, 0, 0, v])/21 + 5*G[-v, u]*G[-w, 0, 0, v] - 
   (3161*G[-v - w, u]*G[-w, 0, 0, v])/21 - (2151*G[-w, u]*G[-w, 0, 0, v])/7 - 
   (1066*G[-w, v]*G[-w, 0, -v, u])/21 + (26*G[0, w]*G[-w, 0, -v - w, u])/21 + 
   24*G[-w, v]*G[-w, 0, -v - w, u] - 58*G[0, w]*G[-w, 0, -w, u] - 
   58*G[-w, v]*G[-w, 0, -w, u] + (3487*G[0, w]*G[-w, 0, -w, v])/21 - 
   2*G[-v, u]*G[-w, 0, -w, v] + (4931*G[-v - w, u]*G[-w, 0, -w, v])/42 - 
   (295*G[-w, u]*G[-w, 0, -w, v])/7 + (478*G[-w, v]*G[-w, -v - w, 0, u])/21 - 
   (1066*G[-w, v]*G[-w, -v - w, -v, u])/21 - 
   (3581*G[0, w]*G[-w, -v - w, -v - w, u])/21 - 
   (3098*G[-w, v]*G[-w, -v - w, -v - w, u])/21 - 
   (3116*G[0, w]*G[-w, -v - w, -w, u])/21 - 
   (3116*G[-w, v]*G[-w, -v - w, -w, u])/21 - 6*G[0, w]*G[-w, -w, 0, u] - 
   6*G[-w, v]*G[-w, -w, 0, u] - (341*G[0, w]*G[-w, -w, 0, v])/21 + 
   5*G[-v, u]*G[-w, -w, 0, v] - (2489*G[-v - w, u]*G[-w, -w, 0, v])/42 - 
   (2935*G[-w, u]*G[-w, -w, 0, v])/21 - 170*G[0, w]*G[-w, -w, -v - w, u] - 
   160*G[-w, v]*G[-w, -w, -v - w, u] - (2416*G[0, w]*G[-w, -w, -w, u])/21 - 
   (2416*G[-w, v]*G[-w, -w, -w, u])/21 - (7513*G[0, w]*G[-w, -w, -w, v])/84 - 
   8*G[-v, u]*G[-w, -w, -w, v] - (248*G[-v - w, u]*G[-w, -w, -w, v])/21 - 
   (1024*G[-w, u]*G[-w, -w, -w, v])/7 + (303*G[0, 0, 0, 0, u])/8 - 
   3*G[0, 0, 0, 0, v] - (41189*G[0, 0, 0, 0, w])/84 + 
   (13633*G[0, 0, 0, -v - w, u])/84 + (1150*G[0, 0, 0, -w, v])/21 - 
   (1045*G[0, 0, -v, -v - w, u])/7 - (3*G[0, 0, -v - w, 0, u])/4 + 
   (6911*G[0, 0, -v - w, -v - w, u])/84 + 2*G[0, 0, -w, 0, v] - 
   (3287*G[0, 0, -w, -v - w, u])/42 + (1339*G[0, 0, -w, -w, v])/21 + 
   26*G[0, -v, -v, -v - w, u] + 33*G[0, -v, -v - w, -v - w, u] - 
   (3*G[0, -v - w, 0, 0, u])/4 - (4265*G[0, -v - w, 0, -v - w, u])/84 + 
   (247*G[0, -v - w, -v, -v - w, u])/21 - (715*G[0, -v - w, -v - w, 0, u])/
    84 + (4139*G[0, -v - w, -v - w, -v - w, u])/84 - 
   (3697*G[0, -v - w, -w, -v - w, u])/42 + 8*G[0, -w, 0, 0, v] + 
   (226*G[0, -w, 0, -v - w, u])/21 + 23*G[0, -w, 0, -w, v] + 
   (226*G[0, -w, -v - w, 0, u])/21 + 57*G[0, -w, -v - w, -v - w, u] + 
   2*G[0, -w, -w, 0, v] + (1628*G[0, -w, -w, -v - w, u])/21 + 
   (3949*G[0, -w, -w, -w, v])/42 - 3*G[-v, 0, 0, -v - w, u] + 
   7*G[-v, 0, -v, -v - w, u] + 10*G[-v, 0, -w, -v - w, u] - 
   6*G[-v, -v, 0, -v - w, u] - 20*G[-v, -v, -v, -v - w, u] - 
   6*G[-v, -v, -v - w, 0, u] - 4*G[-v, -v, -v - w, -v - w, u] - 
   3*G[-v, -v - w, 0, 0, u] + 3*G[-v, -v - w, 0, -v - w, u] + 
   3*G[-v, -v - w, -v, -v - w, u] - 5*G[-v, -v - w, -v - w, -v - w, u] + 
   10*G[-v, -v - w, -w, -v - w, u] - (1301*G[-v - w, 0, 0, 0, u])/28 - 
   (1997*G[-v - w, 0, 0, -v - w, u])/84 - 82*G[-v - w, 0, -v, -v - w, u] - 
   (5021*G[-v - w, 0, -v - w, 0, u])/84 - 
   (1093*G[-v - w, 0, -v - w, -v - w, u])/84 - 
   (842*G[-v - w, 0, -w, -v - w, u])/7 + 9*G[-v - w, -v, 0, -v - w, u] + 
   (437*G[-v - w, -v, -v, -v - w, u])/3 + 9*G[-v - w, -v, -v - w, 0, u] + 
   (494*G[-v - w, -v, -v - w, -v - w, u])/3 - 
   (4355*G[-v - w, -v - w, 0, 0, u])/84 - 
   (85*G[-v - w, -v - w, 0, -v - w, u])/84 + 
   (494*G[-v - w, -v - w, -v, -v - w, u])/3 - 
   (5945*G[-v - w, -v - w, -v - w, 0, u])/84 - 
   (419*G[-v - w, -v - w, -v - w, -v - w, u])/42 - 
   12*G[-v - w, -v - w, -w, -v - w, u] + (530*G[-v - w, -w, 0, -v - w, u])/
    21 + (530*G[-v - w, -w, -v - w, 0, u])/21 + 
   3*G[-v - w, -w, -v - w, -v - w, u] - (1123*G[-v - w, -w, -w, -v - w, u])/
    21 - (6616*G[-w, 0, 0, 0, v])/21 + 18*G[-w, 0, 0, -v - w, u] + 
   (435*G[-w, 0, 0, -w, v])/7 - (1066*G[-w, 0, -v, -v - w, u])/21 + 
   (352*G[-w, 0, -v - w, 0, u])/21 + 24*G[-w, 0, -v - w, -v - w, u] - 
   (415*G[-w, 0, -w, 0, v])/14 - 58*G[-w, 0, -w, -v - w, u] + 
   (373*G[-w, 0, -w, -w, v])/42 + 18*G[-w, -v - w, 0, 0, u] + 
   (478*G[-w, -v - w, 0, -v - w, u])/21 - (1066*G[-w, -v - w, -v, -v - w, u])/
    21 + 24*G[-w, -v - w, -v - w, 0, u] - 
   (3098*G[-w, -v - w, -v - w, -v - w, u])/21 - 
   (3116*G[-w, -v - w, -w, -v - w, u])/21 - (2594*G[-w, -w, 0, 0, v])/21 - 
   6*G[-w, -w, 0, -v - w, u] + (3293*G[-w, -w, 0, -w, v])/42 - 
   6*G[-w, -w, -v - w, 0, u] - 160*G[-w, -w, -v - w, -v - w, u] - 
   (772*G[-w, -w, -w, 0, v])/21 - (2416*G[-w, -w, -w, -v - w, u])/21 - 
   (2269*G[-w, -w, -w, -w, v])/14 - (18677*G[0, w]*Zeta[3])/18 + 
   (36595*G[-v - w, u]*Zeta[3])/63 + (766*G[-w, u]*Zeta[3])/21 + 
   (20233*G[-w, v]*Zeta[3])/63 + 
   G[0, v]*(-1/63*(G[-w, u]*(2188*Pi^2 + 2307*G[0, 0, w])) + 
     (G[-v - w, u]*(211*Pi^2 + 2496*G[0, 0, w]))/63 - 
     (389*G[0, w]*G[0, -v - w, u])/42 + (389*G[0, w]*G[0, -w, u])/42 - 
     27*G[0, w]*G[-v - w, 0, u] - (556*G[0, w]*G[-v - w, -v - w, u])/21 + 
     (695*G[0, w]*G[-v - w, -w, u])/21 + 24*G[0, w]*G[-w, 0, u] + 
     (76*G[0, w]*G[-w, -v - w, u])/21 - (215*G[0, w]*G[-w, -w, u])/21 - 
     3*G[0, 0, 0, u] - 12*G[0, 0, -v - w, u] + (3287*G[0, 0, -w, u])/42 + 
     G[0, -v, -v - w, u] + (389*G[0, -v - w, 0, u])/42 - 
     (641*G[0, -v - w, -v - w, u])/42 + (3697*G[0, -v - w, -w, u])/42 - 
     (226*G[0, -w, 0, u])/21 + (3235*G[0, -w, -v - w, u])/42 - 
     (1628*G[0, -w, -w, u])/21 - 10*G[-v, 0, -w, u] + 
     10*G[-v, -v, -v - w, u] + 5*G[-v, -v - w, -v - w, u] - 
     10*G[-v, -v - w, -w, u] + (39*G[-v - w, 0, 0, u])/2 + 
     (3*G[-v - w, 0, -v - w, u])/2 + (842*G[-v - w, 0, -w, u])/7 + 
     16*G[-v - w, -v, -v - w, u] + (997*G[-v - w, -v - w, 0, u])/42 - 
     (163*G[-v - w, -v - w, -v - w, u])/2 + 12*G[-v - w, -v - w, -w, u] - 
     (530*G[-v - w, -w, 0, u])/21 - (706*G[-v - w, -w, -v - w, u])/21 + 
     (1123*G[-v - w, -w, -w, u])/21 - 18*G[-w, 0, 0, u] - 
     6*G[-w, 0, -v - w, u] + 58*G[-w, 0, -w, u] - 6*G[-w, -v - w, 0, u] - 
     (2935*G[-w, -v - w, -v - w, u])/21 + (3116*G[-w, -v - w, -w, u])/21 + 
     6*G[-w, -w, 0, u] - (947*G[-w, -w, -v - w, u])/7 + 
     (2416*G[-w, -w, -w, u])/21 + 8*Zeta[3]) + 
   G[0, u]*(-2*Pi^2*G[0, v] - (1061*Pi^2*G[-w, v])/84 + 
     G[0, w]*((5*Pi^2)/2 + 12*G[-w, 0, v] + 12*G[-w, -w, v]) - 
     3*G[0, 0, 0, v] + 12*G[0, 0, 0, w] + (793*G[0, 0, -w, v])/21 + 
     6*G[0, -w, 0, v] + (1775*G[0, -w, -w, v])/42 - 6*G[-w, 0, 0, v] + 
     (1481*G[-w, 0, -w, v])/14 + 6*G[-w, -w, 0, v] - 
     (967*G[-w, -w, -w, v])/84 + (85*Zeta[3])/4), 
  (Pi^4*bc4[90])/90 + (38809*Pi^2*G[0, w]*G[-v - w, u])/24 - 
   (457*Pi^2*G[0, w]*G[-w, u])/2 + (12883*Pi^2*G[0, w]*G[-w, v])/24 + 
   (8105*Pi^2*G[-v, u]*G[-w, v])/12 - (705*Pi^2*G[-v - w, u]*G[-w, v])/8 + 
   (62*Pi^2*G[-w, u]*G[-w, v])/3 + (217*Pi^2*G[0, 0, u])/2 + 
   126*G[0, w]*G[-w, v]*G[0, 0, u] + 56*Pi^2*G[0, 0, v] + 
   78*G[0, w]*G[-v - w, u]*G[0, 0, v] - 78*G[0, w]*G[-w, u]*G[0, 0, v] + 
   84*G[0, 0, u]*G[0, 0, v] + (5299*Pi^2*G[0, 0, w])/24 - 
   17722*G[-v, u]*G[-w, v]*G[0, 0, w] - 
   (8129*G[-v - w, u]*G[-w, v]*G[0, 0, w])/4 - 
   (6183*G[-w, u]*G[-w, v]*G[0, 0, w])/2 + 126*G[0, 0, u]*G[0, 0, w] + 
   6296*G[0, w]*G[-w, v]*G[0, -v, u] + (440*Pi^2*G[0, -v - w, u])/3 - 
   1723*G[0, w]*G[-w, v]*G[0, -v - w, u] + 63*G[0, 0, v]*G[0, -v - w, u] - 
   2112*G[0, 0, w]*G[0, -v - w, u] + 413*Pi^2*G[0, -w, u] + 
   3540*G[0, w]*G[-w, v]*G[0, -w, u] - 5608*G[0, 0, v]*G[0, -w, u] + 
   6386*G[0, 0, w]*G[0, -w, u] + (617*Pi^2*G[0, -w, v])/4 - 
   8693*G[0, w]*G[-v, u]*G[0, -w, v] + 3182*G[0, w]*G[-v - w, u]*
    G[0, -w, v] - 37*G[0, w]*G[-w, u]*G[0, -w, v] + 
   793*G[0, 0, u]*G[0, -w, v] - 7089*G[0, 0, w]*G[0, -w, v] + 
   2959*G[0, -v, u]*G[0, -w, v] - 517*G[0, -v - w, u]*G[0, -w, v] - 
   21*G[0, -w, u]*G[0, -w, v] - 126*G[0, -w, v]*G[-v, 0, u] - 
   8357*G[0, w]*G[-w, v]*G[-v, -v, u] - (8609*G[0, -w, v]*G[-v, -v, u])/2 + 
   (8105*Pi^2*G[-v, -v - w, u])/12 - 8819*G[0, w]*G[-w, v]*G[-v, -v - w, u] - 
   105*G[0, 0, v]*G[-v, -v - w, u] - 17722*G[0, 0, w]*G[-v, -v - w, u] - 
   (8567*G[0, -w, v]*G[-v, -v - w, u])/2 + (979*Pi^2*G[-v - w, 0, u])/6 + 
   (693*G[0, w]*G[-w, v]*G[-v - w, 0, u])/2 + 
   137*G[0, 0, v]*G[-v - w, 0, u] + (211*G[0, 0, w]*G[-v - w, 0, u])/2 - 
   928*G[0, -w, v]*G[-v - w, 0, u] + 2076*G[0, w]*G[-w, v]*G[-v - w, -v, u] + 
   1353*G[0, -w, v]*G[-v - w, -v, u] + (1599*Pi^2*G[-v - w, -v - w, u])/8 + 
   (8103*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/4 + 
   (5103*G[0, 0, v]*G[-v - w, -v - w, u])/2 + 
   (799*G[0, 0, w]*G[-v - w, -v - w, u])/4 - 
   (3669*G[0, -w, v]*G[-v - w, -v - w, u])/2 + (1969*Pi^2*G[-v - w, -w, u])/
    2 + 2587*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   8249*G[0, 0, v]*G[-v - w, -w, u] + 7968*G[0, 0, w]*G[-v - w, -w, u] - 
   (771*G[0, -w, v]*G[-v - w, -w, u])/2 + (131*Pi^2*G[-w, 0, u])/2 - 
   63*G[0, w]*G[-w, v]*G[-w, 0, u] - 11*G[0, 0, v]*G[-w, 0, u] + 
   367*G[0, 0, w]*G[-w, 0, u] - 141*G[0, -w, v]*G[-w, 0, u] - 
   (293*Pi^2*G[-w, 0, v])/2 + 26*G[0, w]*G[-v - w, u]*G[-w, 0, v] - 
   (341*G[0, w]*G[-w, u]*G[-w, 0, v])/2 + 126*G[0, 0, u]*G[-w, 0, v] + 
   (37*G[0, 0, w]*G[-w, 0, v])/2 + 42*G[0, -v, u]*G[-w, 0, v] + 
   452*G[0, -v - w, u]*G[-w, 0, v] + 2457*G[0, -w, u]*G[-w, 0, v] - 
   210*G[-v, -v, u]*G[-w, 0, v] - 105*G[-v, -v - w, u]*G[-w, 0, v] - 
   399*G[-v - w, -v, u]*G[-w, 0, v] + (659*G[-v - w, -v - w, u]*G[-w, 0, v])/
    2 + (11043*G[-v - w, -w, u]*G[-w, 0, v])/2 + 
   252*G[-w, 0, u]*G[-w, 0, v] + (62*Pi^2*G[-w, -v - w, u])/3 - 
   2122*G[0, w]*G[-w, v]*G[-w, -v - w, u] - 1633*G[0, 0, v]*
    G[-w, -v - w, u] - (6183*G[0, 0, w]*G[-w, -v - w, u])/2 - 
   (79*G[0, -w, v]*G[-w, -v - w, u])/2 - 945*G[-w, 0, v]*G[-w, -v - w, u] - 
   (1501*Pi^2*G[-w, -w, u])/6 - 788*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   1649*G[0, 0, v]*G[-w, -w, u] - 2205*G[0, 0, w]*G[-w, -w, u] + 
   362*G[0, -w, v]*G[-w, -w, u] - 1139*G[-w, 0, v]*G[-w, -w, u] + 
   (563*Pi^2*G[-w, -w, v])/24 - 8819*G[0, w]*G[-v, u]*G[-w, -w, v] + 
   (1027*G[0, w]*G[-v - w, u]*G[-w, -w, v])/4 - 2122*G[0, w]*G[-w, u]*
    G[-w, -w, v] + (1775*G[0, 0, u]*G[-w, -w, v])/2 - 
   (3911*G[0, 0, w]*G[-w, -w, v])/4 + 3211*G[0, -v, u]*G[-w, -w, v] - 
   (2001*G[0, -v - w, u]*G[-w, -w, v])/2 + 3172*G[0, -w, u]*G[-w, -w, v] + 
   126*G[-v, 0, u]*G[-w, -w, v] - (8105*G[-v, -v, u]*G[-w, -w, v])/2 - 
   (9071*G[-v, -v - w, u]*G[-w, -w, v])/2 + 617*G[-v - w, 0, u]*
    G[-w, -w, v] + 975*G[-v - w, -v, u]*G[-w, -w, v] + 
   (11263*G[-v - w, -v - w, u]*G[-w, -w, v])/4 + 
   3113*G[-v - w, -w, u]*G[-w, -w, v] - 100*G[-w, 0, u]*G[-w, -w, v] - 
   2216*G[-w, -v - w, u]*G[-w, -w, v] - 872*G[-w, -w, u]*G[-w, -w, v] - 
   126*G[0, w]*G[0, 0, 0, u] - (3487*G[-w, v]*G[0, 0, 0, u])/2 + 
   (13169*G[-v - w, u]*G[0, 0, 0, v])/2 + 4747*G[-w, u]*G[0, 0, 0, v] - 
   (21829*G[-v - w, u]*G[0, 0, 0, w])/4 - (11873*G[-w, u]*G[0, 0, 0, w])/2 - 
   (20591*G[-w, v]*G[0, 0, 0, w])/4 - 1990*G[-w, v]*G[0, 0, -v, u] - 
   1586*G[0, w]*G[0, 0, -v - w, u] - (1649*G[-w, v]*G[0, 0, -v - w, u])/2 - 
   2657*G[0, w]*G[0, 0, -w, u] - 2657*G[-w, v]*G[0, 0, -w, u] - 
   3408*G[0, w]*G[0, 0, -w, v] - (9071*G[-v, u]*G[0, 0, -w, v])/2 + 
   (10745*G[-v - w, u]*G[0, 0, -w, v])/2 - 157*G[-w, u]*G[0, 0, -w, v] + 
   2917*G[-w, v]*G[0, -v, -v, u] + 6296*G[0, w]*G[0, -v, -v - w, u] + 
   3211*G[-w, v]*G[0, -v, -v - w, u] + 326*G[0, w]*G[0, -v - w, 0, u] + 
   (1145*G[-w, v]*G[0, -v - w, 0, u])/2 - 3258*G[-w, v]*G[0, -v - w, -v, u] - 
   1571*G[0, w]*G[0, -v - w, -v - w, u] - 
   (1697*G[-w, v]*G[0, -v - w, -v - w, u])/2 - 
   2289*G[0, w]*G[0, -v - w, -w, u] - 2289*G[-w, v]*G[0, -v - w, -w, u] - 
   326*G[0, w]*G[0, -w, 0, u] - 326*G[-w, v]*G[0, -w, 0, u] + 
   63*G[0, w]*G[0, -w, 0, v] - 105*G[-v, u]*G[0, -w, 0, v] - 
   6508*G[-v - w, u]*G[0, -w, 0, v] + (477*G[-w, u]*G[0, -w, 0, v])/2 + 
   3540*G[0, w]*G[0, -w, -v - w, u] + 3172*G[-w, v]*G[0, -w, -v - w, u] + 
   2478*G[0, w]*G[0, -w, -w, u] + 2478*G[-w, v]*G[0, -w, -w, u] - 
   3408*G[0, w]*G[0, -w, -w, v] - (8567*G[-v, u]*G[0, -w, -w, v])/2 - 
   (2013*G[-v - w, u]*G[0, -w, -w, v])/2 + 5*G[-w, u]*G[0, -w, -w, v] - 
   126*G[-w, v]*G[-v, 0, 0, u] - 336*G[-w, v]*G[-v, 0, -v, u] - 
   126*G[0, w]*G[-v, 0, -v - w, u] - 210*G[0, w]*G[-v, 0, -w, u] - 
   210*G[-w, v]*G[-v, 0, -w, u] - 252*G[-w, v]*G[-v, -v, 0, u] - 
   (8189*G[-w, v]*G[-v, -v, -v, u])/2 - 8357*G[0, w]*G[-v, -v, -v - w, u] - 
   (8105*G[-w, v]*G[-v, -v, -v - w, u])/2 + 
   126*G[-w, v]*G[-v, -v - w, 0, u] - (8777*G[-w, v]*G[-v, -v - w, -v, u])/
    2 - 8693*G[0, w]*G[-v, -v - w, -v - w, u] - 
   (8819*G[-w, v]*G[-v, -v - w, -v - w, u])/2 - 
   210*G[0, w]*G[-v, -v - w, -w, u] - 210*G[-w, v]*G[-v, -v - w, -w, u] - 
   767*G[0, w]*G[-v - w, 0, 0, u] + (11*G[-w, v]*G[-v - w, 0, 0, u])/2 - 
   10242*G[-w, v]*G[-v - w, 0, -v, u] - 
   (1145*G[0, w]*G[-v - w, 0, -v - w, u])/2 - 
   302*G[-w, v]*G[-v - w, 0, -v - w, u] - 9314*G[0, w]*G[-v - w, 0, -w, u] - 
   9314*G[-w, v]*G[-v - w, 0, -w, u] - 126*G[-w, v]*G[-v - w, -v, 0, u] + 
   1752*G[-w, v]*G[-v - w, -v, -v, u] + 
   2076*G[0, w]*G[-v - w, -v, -v - w, u] + 
   975*G[-w, v]*G[-v - w, -v, -v - w, u] - 
   (2123*G[0, w]*G[-v - w, -v - w, 0, u])/2 - 
   328*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   975*G[-w, v]*G[-v - w, -v - w, -v, u] + 
   (6311*G[0, w]*G[-v - w, -v - w, -v - w, u])/4 + 
   (9471*G[-w, v]*G[-v - w, -v - w, -v - w, u])/4 + 
   3139*G[0, w]*G[-v - w, -v - w, -w, u] + 
   3139*G[-w, v]*G[-v - w, -v - w, -w, u] + 274*G[0, w]*G[-v - w, -w, 0, u] + 
   274*G[-w, v]*G[-v - w, -w, 0, u] + 2587*G[0, w]*G[-v - w, -w, -v - w, u] + 
   3113*G[-w, v]*G[-v - w, -w, -v - w, u] + 
   5907*G[0, w]*G[-v - w, -w, -w, u] + 5907*G[-w, v]*G[-v - w, -w, -w, u] + 
   74*G[0, w]*G[-w, 0, 0, u] + 74*G[-w, v]*G[-w, 0, 0, u] + 
   152*G[0, w]*G[-w, 0, 0, v] - 105*G[-v, u]*G[-w, 0, 0, v] + 
   (5103*G[-v - w, u]*G[-w, 0, 0, v])/2 - 1633*G[-w, u]*G[-w, 0, 0, v] + 
   173*G[-w, v]*G[-w, 0, -v, u] - 141*G[0, w]*G[-w, 0, -v - w, u] - 
   178*G[-w, v]*G[-w, 0, -v - w, u] + 566*G[0, w]*G[-w, 0, -w, u] + 
   566*G[-w, v]*G[-w, 0, -w, u] - 3550*G[0, w]*G[-w, 0, -w, v] - 
   (8567*G[-v, u]*G[-w, 0, -w, v])/2 - (3121*G[-v - w, u]*G[-w, 0, -w, v])/
    2 - (79*G[-w, u]*G[-w, 0, -w, v])/2 - 63*G[0, w]*G[-w, -v - w, 0, u] - 
   100*G[-w, v]*G[-w, -v - w, 0, u] + 173*G[-w, v]*G[-w, -v - w, -v, u] - 
   2044*G[0, w]*G[-w, -v - w, -v - w, u] - 
   2138*G[-w, v]*G[-w, -v - w, -v - w, u] - 
   (1465*G[0, w]*G[-w, -v - w, -w, u])/2 - 
   (1465*G[-w, v]*G[-w, -v - w, -w, u])/2 + 315*G[0, w]*G[-w, -w, 0, u] + 
   315*G[-w, v]*G[-w, -w, 0, u] + 278*G[0, w]*G[-w, -w, 0, v] - 
   105*G[-v, u]*G[-w, -w, 0, v] + (1207*G[-v - w, u]*G[-w, -w, 0, v])/2 - 
   945*G[-w, u]*G[-w, -w, 0, v] - 788*G[0, w]*G[-w, -w, -v - w, u] - 
   872*G[-w, v]*G[-w, -w, -v - w, u] - 1501*G[0, w]*G[-w, -w, -w, u] - 
   1501*G[-w, v]*G[-w, -w, -w, u] + (7009*G[0, w]*G[-w, -w, -w, v])/4 - 
   (9071*G[-v, u]*G[-w, -w, -w, v])/2 + (6039*G[-v - w, u]*G[-w, -w, -w, v])/
    4 - 2216*G[-w, u]*G[-w, -w, -w, v] - (987*G[0, 0, 0, 0, u])/4 + 
   84*G[0, 0, 0, 0, v] + (40685*G[0, 0, 0, 0, w])/4 - 
   (3487*G[0, 0, 0, -v - w, u])/2 - 1742*G[0, 0, 0, -w, v] - 
   1990*G[0, 0, -v, -v - w, u] - (63*G[0, 0, -v - w, 0, u])/2 - 
   (1649*G[0, 0, -v - w, -v - w, u])/2 - (147*G[0, 0, -w, 0, v])/2 - 
   2657*G[0, 0, -w, -v - w, u] - 1364*G[0, 0, -w, -w, v] + 
   2917*G[0, -v, -v, -v - w, u] + 3211*G[0, -v, -v - w, -v - w, u] - 
   (63*G[0, -v - w, 0, 0, u])/2 + (1145*G[0, -v - w, 0, -v - w, u])/2 - 
   3258*G[0, -v - w, -v, -v - w, u] + (841*G[0, -v - w, -v - w, 0, u])/2 - 
   (1697*G[0, -v - w, -v - w, -v - w, u])/2 - 
   2289*G[0, -v - w, -w, -v - w, u] - (273*G[0, -w, 0, 0, v])/2 - 
   326*G[0, -w, 0, -v - w, u] - 936*G[0, -w, 0, -w, v] - 
   326*G[0, -w, -v - w, 0, u] + 3172*G[0, -w, -v - w, -v - w, u] - 
   (147*G[0, -w, -w, 0, v])/2 + 2478*G[0, -w, -w, -v - w, u] - 
   1918*G[0, -w, -w, -w, v] - 126*G[-v, 0, 0, -v - w, u] - 
   336*G[-v, 0, -v, -v - w, u] - 210*G[-v, 0, -w, -v - w, u] - 
   252*G[-v, -v, 0, -v - w, u] - (8189*G[-v, -v, -v, -v - w, u])/2 - 
   252*G[-v, -v, -v - w, 0, u] - (8105*G[-v, -v, -v - w, -v - w, u])/2 - 
   126*G[-v, -v - w, 0, 0, u] + 126*G[-v, -v - w, 0, -v - w, u] - 
   (8777*G[-v, -v - w, -v, -v - w, u])/2 - 
   (8819*G[-v, -v - w, -v - w, -v - w, u])/2 - 
   210*G[-v, -v - w, -w, -v - w, u] + (1857*G[-v - w, 0, 0, 0, u])/2 + 
   (11*G[-v - w, 0, 0, -v - w, u])/2 - 10242*G[-v - w, 0, -v, -v - w, u] + 
   (1849*G[-v - w, 0, -v - w, 0, u])/2 - 
   302*G[-v - w, 0, -v - w, -v - w, u] - 9314*G[-v - w, 0, -w, -v - w, u] - 
   126*G[-v - w, -v, 0, -v - w, u] + 1752*G[-v - w, -v, -v, -v - w, u] - 
   126*G[-v - w, -v, -v - w, 0, u] + 975*G[-v - w, -v, -v - w, -v - w, u] + 
   (1179*G[-v - w, -v - w, 0, 0, u])/2 - 
   328*G[-v - w, -v - w, 0, -v - w, u] + 
   975*G[-v - w, -v - w, -v, -v - w, u] + 
   120*G[-v - w, -v - w, -v - w, 0, u] + 
   (9471*G[-v - w, -v - w, -v - w, -v - w, u])/4 + 
   3139*G[-v - w, -v - w, -w, -v - w, u] + 274*G[-v - w, -w, 0, -v - w, u] + 
   274*G[-v - w, -w, -v - w, 0, u] + 3113*G[-v - w, -w, -v - w, -v - w, u] + 
   5907*G[-v - w, -w, -w, -v - w, u] + (13169*G[-w, 0, 0, 0, v])/2 + 
   74*G[-w, 0, 0, -v - w, u] - (3075*G[-w, 0, 0, -w, v])/2 + 
   173*G[-w, 0, -v, -v - w, u] + 152*G[-w, 0, -v - w, 0, u] - 
   178*G[-w, 0, -v - w, -v - w, u] + 591*G[-w, 0, -w, 0, v] + 
   566*G[-w, 0, -w, -v - w, u] - (1657*G[-w, 0, -w, -w, v])/2 + 
   74*G[-w, -v - w, 0, 0, u] - 100*G[-w, -v - w, 0, -v - w, u] + 
   173*G[-w, -v - w, -v, -v - w, u] - 178*G[-w, -v - w, -v - w, 0, u] - 
   2138*G[-w, -v - w, -v - w, -v - w, u] - 
   (1465*G[-w, -v - w, -w, -v - w, u])/2 + (5251*G[-w, -w, 0, 0, v])/2 + 
   315*G[-w, -w, 0, -v - w, u] - (2765*G[-w, -w, 0, -w, v])/2 + 
   315*G[-w, -w, -v - w, 0, u] - 872*G[-w, -w, -v - w, -v - w, u] + 
   (1481*G[-w, -w, -w, 0, v])/2 - 1501*G[-w, -w, -w, -v - w, u] + 
   (12569*G[-w, -w, -w, -w, v])/4 + 
   G[0, u]*(56*Pi^2*G[0, v] + (239*Pi^2*G[-w, v])/2 - 
     (21*G[0, w]*(5*Pi^2 + 24*G[-w, 0, v] + 24*G[-w, -w, v]))/4 + 
     84*G[0, 0, 0, v] - 126*G[0, 0, 0, w] - 554*G[0, 0, -w, v] - 
     63*G[0, -w, 0, v] - 365*G[0, -w, -w, v] + 63*G[-w, 0, 0, v] - 
     1032*G[-w, 0, -w, v] - 63*G[-w, -w, 0, v] + (163*G[-w, -w, -w, v])/2 - 
     (1645*Zeta[3])/2) + 
   G[0, v]*(G[-w, u]*((-317*Pi^2)/3 + (949*G[0, 0, w])/2) - 
     (G[-v - w, u]*(8219*Pi^2 + 2091*G[0, 0, w]))/6 + 
     389*G[0, w]*G[0, -v - w, u] - 389*G[0, w]*G[0, -w, u] + 
     52*G[0, w]*G[-v - w, 0, u] - 248*G[0, w]*G[-v - w, -v - w, u] + 
     (281*G[0, w]*G[-v - w, -w, u])/2 - 178*G[0, w]*G[-w, 0, u] - 
     (341*G[0, w]*G[-w, -v - w, u])/2 + 278*G[0, w]*G[-w, -w, u] + 
     84*G[0, 0, 0, u] + 126*G[0, 0, -v - w, u] + 2657*G[0, 0, -w, u] + 
     42*G[0, -v, -v - w, u] - 389*G[0, -v - w, 0, u] + 
     452*G[0, -v - w, -v - w, u] + 2289*G[0, -v - w, -w, u] + 
     326*G[0, -w, 0, u] + 2457*G[0, -w, -v - w, u] - 2478*G[0, -w, -w, u] + 
     210*G[-v, 0, -w, u] - 210*G[-v, -v, -v - w, u] - 
     105*G[-v, -v - w, -v - w, u] + 210*G[-v, -v - w, -w, u] + 
     137*G[-v - w, 0, 0, u] + 9314*G[-v - w, 0, -w, u] - 
     399*G[-v - w, -v, -v - w, u] + 274*G[-v - w, -v - w, 0, u] + 
     (659*G[-v - w, -v - w, -v - w, u])/2 - 3139*G[-v - w, -v - w, -w, u] - 
     274*G[-v - w, -w, 0, u] + (11043*G[-v - w, -w, -v - w, u])/2 - 
     5907*G[-v - w, -w, -w, u] - 74*G[-w, 0, 0, u] + 
     252*G[-w, 0, -v - w, u] - 566*G[-w, 0, -w, u] + 
     252*G[-w, -v - w, 0, u] - 945*G[-w, -v - w, -v - w, u] + 
     (1465*G[-w, -v - w, -w, u])/2 - 315*G[-w, -w, 0, u] - 
     1139*G[-w, -w, -v - w, u] + 1501*G[-w, -w, -w, u] - 224*Zeta[3]) + 
   (65590*G[0, w]*Zeta[3])/3 + (109853*G[-v - w, u]*Zeta[3])/6 + 
   861*G[-w, u]*Zeta[3] - (7043*G[-w, v]*Zeta[3])/3, 
  (Pi^4*bc4[91])/90 + (2567*Pi^2*G[0, w]*G[-v - w, u])/252 - 
   (929*Pi^2*G[0, w]*G[-w, u])/126 + (Pi^2*G[0, w]*G[-w, v])/4 - 
   (449*Pi^2*G[-v, u]*G[-w, v])/252 + (769*Pi^2*G[-v - w, u]*G[-w, v])/252 - 
   6*Pi^2*G[-w, u]*G[-w, v] + (5*Pi^2*G[0, 0, u])/4 + 
   6*G[0, w]*G[-w, v]*G[0, 0, u] + 9*G[0, w]*G[-v - w, u]*G[0, 0, v] - 
   9*G[0, w]*G[-w, u]*G[0, 0, v] + (5*Pi^2*G[0, 0, w])/4 + 
   (898*G[-v, u]*G[-w, v]*G[0, 0, w])/21 - 
   (1208*G[-v - w, u]*G[-w, v]*G[0, 0, w])/21 + 
   13*G[-w, u]*G[-w, v]*G[0, 0, w] + 6*G[0, 0, u]*G[0, 0, w] + 
   (772*G[0, w]*G[-w, v]*G[0, -v, u])/21 + (214*Pi^2*G[0, -v - w, u])/63 - 
   (1208*G[0, w]*G[-w, v]*G[0, -v - w, u])/21 + 
   3*G[0, 0, v]*G[0, -v - w, u] - (1082*G[0, 0, w]*G[0, -v - w, u])/21 + 
   (5*Pi^2*G[0, -w, u])/3 - 14*G[0, w]*G[-w, v]*G[0, -w, u] + 
   G[0, 0, v]*G[0, -w, u] - 13*G[0, 0, w]*G[0, -w, u] - 
   (365*Pi^2*G[0, -w, v])/84 + (449*G[0, w]*G[-v, u]*G[0, -w, v])/21 - 
   G[0, w]*G[-v - w, u]*G[0, -w, v] - (352*G[0, w]*G[-w, u]*G[0, -w, v])/21 + 
   (856*G[0, 0, u]*G[0, -w, v])/21 - 3*G[0, 0, w]*G[0, -w, v] + 
   (386*G[0, -v, u]*G[0, -w, v])/21 - (365*G[0, -v - w, u]*G[0, -w, v])/7 - 
   3*G[0, -w, u]*G[0, -w, v] + (449*G[0, w]*G[-w, v]*G[-v, -v, u])/21 + 
   (449*G[0, -w, v]*G[-v, -v, u])/42 - (449*Pi^2*G[-v, -v - w, u])/252 + 
   (449*G[0, w]*G[-w, v]*G[-v, -v - w, u])/21 + 
   (898*G[0, 0, w]*G[-v, -v - w, u])/21 + (449*G[0, -w, v]*G[-v, -v - w, u])/
    42 + (641*Pi^2*G[-v - w, 0, u])/252 - 6*G[0, w]*G[-w, v]*
    G[-v - w, 0, u] - 9*G[0, 0, v]*G[-v - w, 0, u] - 
   24*G[0, 0, w]*G[-v - w, 0, u] - (113*G[0, -w, v]*G[-v - w, 0, u])/7 - 
   (204*G[0, w]*G[-w, v]*G[-v - w, -v, u])/7 - 
   (102*G[0, -w, v]*G[-v - w, -v, u])/7 + (800*Pi^2*G[-v - w, -v - w, u])/
    63 - (1423*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/21 + 
   (21*G[0, 0, v]*G[-v - w, -v - w, u])/2 - 
   (1990*G[0, 0, w]*G[-v - w, -v - w, u])/21 - 
   (71*G[0, -w, v]*G[-v - w, -v - w, u])/14 + (2*Pi^2*G[-v - w, -w, u])/3 + 
   34*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 8*G[0, 0, v]*G[-v - w, -w, u] + 
   44*G[0, 0, w]*G[-v - w, -w, u] - 12*G[0, -w, v]*G[-v - w, -w, u] - 
   (163*Pi^2*G[-w, 0, u])/126 + 9*G[0, w]*G[-w, v]*G[-w, 0, u] + 
   9*G[0, 0, v]*G[-w, 0, u] + 27*G[0, 0, w]*G[-w, 0, u] + 
   (163*G[0, -w, v]*G[-w, 0, u])/21 + Pi^2*G[-w, 0, v] - 
   9*G[0, w]*G[-v - w, u]*G[-w, 0, v] + 6*G[0, 0, u]*G[-w, 0, v] + 
   6*G[0, 0, w]*G[-w, 0, v] - 3*G[0, -v, u]*G[-w, 0, v] - 
   3*G[0, -v - w, u]*G[-w, 0, v] + 7*G[0, -w, u]*G[-w, 0, v] + 
   9*G[-v - w, 0, u]*G[-w, 0, v] - 9*G[-v - w, -v, u]*G[-w, 0, v] + 
   (75*G[-v - w, -v - w, u]*G[-w, 0, v])/2 - 8*G[-v - w, -w, u]*G[-w, 0, v] - 
   6*Pi^2*G[-w, -v - w, u] + (772*G[0, w]*G[-w, v]*G[-w, -v - w, u])/21 - 
   5*G[0, 0, v]*G[-w, -v - w, u] + 13*G[0, 0, w]*G[-w, -v - w, u] + 
   (730*G[0, -w, v]*G[-w, -v - w, u])/21 - 7*G[-w, 0, v]*G[-w, -v - w, u] - 
   (25*Pi^2*G[-w, -w, u])/6 + 20*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   5*G[0, 0, v]*G[-w, -w, u] + 13*G[0, 0, w]*G[-w, -w, u] + 
   9*G[0, -w, v]*G[-w, -w, u] - 16*G[-w, 0, v]*G[-w, -w, u] + 
   (617*Pi^2*G[-w, -w, v])/252 + (449*G[0, w]*G[-v, u]*G[-w, -w, v])/21 - 
   (1397*G[0, w]*G[-v - w, u]*G[-w, -w, v])/21 + 
   (772*G[0, w]*G[-w, u]*G[-w, -w, v])/21 + (856*G[0, 0, u]*G[-w, -w, v])/
    21 + 3*G[0, 0, w]*G[-w, -w, v] + (386*G[0, -v, u]*G[-w, -w, v])/21 - 
   (323*G[0, -v - w, u]*G[-w, -w, v])/7 - 5*G[0, -w, u]*G[-w, -w, v] + 
   (449*G[-v, -v, u]*G[-w, -w, v])/42 + (449*G[-v, -v - w, u]*G[-w, -w, v])/
    42 + (365*G[-v - w, 0, u]*G[-w, -w, v])/21 - 
   (102*G[-v - w, -v, u]*G[-w, -w, v])/7 - 
   (323*G[-v - w, -v - w, u]*G[-w, -w, v])/14 + 
   28*G[-v - w, -w, u]*G[-w, -w, v] - (352*G[-w, 0, u]*G[-w, -w, v])/21 + 
   (583*G[-w, -v - w, u]*G[-w, -w, v])/21 + 2*G[-w, -w, u]*G[-w, -w, v] - 
   6*G[0, w]*G[0, 0, 0, u] - (1712*G[-w, v]*G[0, 0, 0, u])/21 + 
   (3*G[-v - w, u]*G[0, 0, 0, v])/2 - 8*G[-w, u]*G[0, 0, 0, v] - 
   (830*G[-v - w, u]*G[0, 0, 0, w])/21 - 19*G[-w, u]*G[0, 0, 0, w] - 
   3*G[-w, v]*G[0, 0, 0, w] + (835*G[-w, v]*G[0, 0, -v, u])/21 - 
   (1586*G[0, w]*G[0, 0, -v - w, u])/21 - (856*G[-w, v]*G[0, 0, -v - w, u])/
    21 + 5*G[0, w]*G[0, 0, -w, u] + 5*G[-w, v]*G[0, 0, -w, u] + 
   (449*G[-v, u]*G[0, 0, -w, v])/42 + (561*G[-v - w, u]*G[0, 0, -w, v])/14 - 
   (919*G[-w, u]*G[0, 0, -w, v])/21 + (449*G[-w, v]*G[0, -v, -v, u])/21 + 
   (772*G[0, w]*G[0, -v, -v - w, u])/21 + (386*G[-w, v]*G[0, -v, -v - w, u])/
    21 - 9*G[0, w]*G[0, -v - w, 0, u] + (541*G[-w, v]*G[0, -v - w, 0, u])/
    21 - (372*G[-w, v]*G[0, -v - w, -v, u])/7 - 
   (541*G[0, w]*G[0, -v - w, -v - w, u])/21 - 
   (302*G[-w, v]*G[0, -v - w, -v - w, u])/21 - 
   4*G[0, w]*G[0, -v - w, -w, u] - 4*G[-w, v]*G[0, -v - w, -w, u] + 
   6*G[0, w]*G[0, -w, 0, u] + 6*G[-w, v]*G[0, -w, 0, u] + 
   3*G[0, w]*G[0, -w, 0, v] - (37*G[-v - w, u]*G[0, -w, 0, v])/2 + 
   9*G[-w, u]*G[0, -w, 0, v] - 14*G[0, w]*G[0, -w, -v - w, u] - 
   5*G[-w, v]*G[0, -w, -v - w, u] + 10*G[0, w]*G[0, -w, -w, u] + 
   10*G[-w, v]*G[0, -w, -w, u] + (449*G[-v, u]*G[0, -w, -w, v])/42 + 
   (29*G[-v - w, u]*G[0, -w, -w, v])/14 - (163*G[-w, u]*G[0, -w, -w, v])/21 + 
   (449*G[-w, v]*G[-v, -v, -v, u])/42 + (449*G[0, w]*G[-v, -v, -v - w, u])/
    21 + (449*G[-w, v]*G[-v, -v, -v - w, u])/42 + 
   (449*G[-w, v]*G[-v, -v - w, -v, u])/42 + 
   (449*G[0, w]*G[-v, -v - w, -v - w, u])/21 + 
   (449*G[-w, v]*G[-v, -v - w, -v - w, u])/42 + 
   15*G[0, w]*G[-v - w, 0, 0, u] + (541*G[-w, v]*G[-v - w, 0, 0, u])/21 - 
   (428*G[-w, v]*G[-v - w, 0, -v, u])/7 - (3*G[0, w]*G[-v - w, 0, -v - w, u])/
    2 + (919*G[-w, v]*G[-v - w, 0, -v - w, u])/42 - 
   36*G[0, w]*G[-v - w, 0, -w, u] - 36*G[-w, v]*G[-v - w, 0, -w, u] - 
   (39*G[-w, v]*G[-v - w, -v, -v, u])/7 - 
   (204*G[0, w]*G[-v - w, -v, -v - w, u])/7 - 
   (102*G[-w, v]*G[-v - w, -v, -v - w, u])/7 + 
   (33*G[0, w]*G[-v - w, -v - w, 0, u])/2 + 
   (163*G[-w, v]*G[-v - w, -v - w, 0, u])/42 - 
   (102*G[-w, v]*G[-v - w, -v - w, -v, u])/7 - 
   (4573*G[0, w]*G[-v - w, -v - w, -v - w, u])/42 - 
   (1348*G[-w, v]*G[-v - w, -v - w, -v - w, u])/21 + 
   28*G[0, w]*G[-v - w, -v - w, -w, u] + 
   28*G[-w, v]*G[-v - w, -v - w, -w, u] - 18*G[0, w]*G[-v - w, -w, 0, u] - 
   18*G[-w, v]*G[-v - w, -w, 0, u] + 34*G[0, w]*G[-v - w, -w, -v - w, u] + 
   28*G[-w, v]*G[-v - w, -w, -v - w, u] + 4*G[0, w]*G[-v - w, -w, -w, u] + 
   4*G[-w, v]*G[-v - w, -w, -w, u] - 18*G[0, w]*G[-w, 0, 0, u] - 
   18*G[-w, v]*G[-w, 0, 0, u] - 3*G[0, w]*G[-w, 0, 0, v] + 
   (21*G[-v - w, u]*G[-w, 0, 0, v])/2 - 5*G[-w, u]*G[-w, 0, 0, v] + 
   (919*G[-w, v]*G[-w, 0, -v, u])/21 + (163*G[0, w]*G[-w, 0, -v - w, u])/21 - 
   18*G[-w, v]*G[-w, 0, -v - w, u] + 36*G[0, w]*G[-w, 0, -w, u] + 
   36*G[-w, v]*G[-w, 0, -w, u] + 3*G[0, w]*G[-w, 0, -w, v] + 
   (449*G[-v, u]*G[-w, 0, -w, v])/42 - (575*G[-v - w, u]*G[-w, 0, -w, v])/
    14 + (730*G[-w, u]*G[-w, 0, -w, v])/21 + 9*G[0, w]*G[-w, -v - w, 0, u] - 
   (352*G[-w, v]*G[-w, -v - w, 0, u])/21 + 
   (919*G[-w, v]*G[-w, -v - w, -v, u])/21 + 
   38*G[0, w]*G[-w, -v - w, -v - w, u] + 
   29*G[-w, v]*G[-w, -v - w, -v - w, u] + 2*G[0, w]*G[-w, -v - w, -w, u] + 
   2*G[-w, v]*G[-w, -v - w, -w, u] - 9*G[0, w]*G[-w, -w, 0, u] - 
   9*G[-w, v]*G[-w, -w, 0, u] + 3*G[0, w]*G[-w, -w, 0, v] + 
   (3*G[-v - w, u]*G[-w, -w, 0, v])/2 - 7*G[-w, u]*G[-w, -w, 0, v] + 
   20*G[0, w]*G[-w, -w, -v - w, u] + 2*G[-w, v]*G[-w, -w, -v - w, u] - 
   25*G[0, w]*G[-w, -w, -w, u] - 25*G[-w, v]*G[-w, -w, -w, u] + 
   G[0, v]*(G[-w, u]*((47*Pi^2)/6 + 18*G[0, 0, w]) - 
     (G[-v - w, u]*(25*Pi^2 + 54*G[0, 0, w]))/3 - 6*G[0, w]*G[0, -v - w, u] + 
     6*G[0, w]*G[0, -w, u] + 18*G[0, w]*G[-v - w, 0, u] + 
     27*G[0, w]*G[-v - w, -v - w, u] - 18*G[0, w]*G[-v - w, -w, u] - 
     18*G[0, w]*G[-w, 0, u] - 9*G[0, w]*G[-w, -w, u] + 6*G[0, 0, -v - w, u] - 
     5*G[0, 0, -w, u] - 3*G[0, -v, -v - w, u] + 6*G[0, -v - w, 0, u] - 
     3*G[0, -v - w, -v - w, u] + 4*G[0, -v - w, -w, u] - 6*G[0, -w, 0, u] + 
     7*G[0, -w, -v - w, u] - 10*G[0, -w, -w, u] - 18*G[-v - w, 0, 0, u] + 
     9*G[-v - w, 0, -v - w, u] + 36*G[-v - w, 0, -w, u] - 
     9*G[-v - w, -v, -v - w, u] - 27*G[-v - w, -v - w, 0, u] + 
     (75*G[-v - w, -v - w, -v - w, u])/2 - 28*G[-v - w, -v - w, -w, u] + 
     18*G[-v - w, -w, 0, u] - 8*G[-v - w, -w, -v - w, u] - 
     4*G[-v - w, -w, -w, u] + 18*G[-w, 0, 0, u] - 36*G[-w, 0, -w, u] - 
     7*G[-w, -v - w, -v - w, u] - 2*G[-w, -v - w, -w, u] + 
     9*G[-w, -w, 0, u] - 16*G[-w, -w, -v - w, u] + 25*G[-w, -w, -w, u]) + 
   6*G[0, w]*G[-w, -w, -w, v] + (449*G[-v, u]*G[-w, -w, -w, v])/42 - 
   (347*G[-v - w, u]*G[-w, -w, -w, v])/6 + (583*G[-w, u]*G[-w, -w, -w, v])/
    21 - (39*G[0, 0, 0, 0, u])/2 + 6*G[0, 0, 0, 0, w] - 
   (1712*G[0, 0, 0, -v - w, u])/21 + (214*G[0, 0, 0, -w, v])/21 + 
   (835*G[0, 0, -v, -v - w, u])/21 - (856*G[0, 0, -v - w, -v - w, u])/21 + 
   (3*G[0, 0, -w, 0, v])/2 + 5*G[0, 0, -w, -v - w, u] + 
   (214*G[0, 0, -w, -w, v])/21 + (449*G[0, -v, -v, -v - w, u])/21 + 
   (386*G[0, -v, -v - w, -v - w, u])/21 + (541*G[0, -v - w, 0, -v - w, u])/
    21 - (372*G[0, -v - w, -v, -v - w, u])/7 - 6*G[0, -v - w, -v - w, 0, u] - 
   (302*G[0, -v - w, -v - w, -v - w, u])/21 - 4*G[0, -v - w, -w, -v - w, u] - 
   (3*G[0, -w, 0, 0, v])/2 + 6*G[0, -w, 0, -v - w, u] + 
   (214*G[0, -w, 0, -w, v])/7 + 6*G[0, -w, -v - w, 0, u] - 
   5*G[0, -w, -v - w, -v - w, u] + (3*G[0, -w, -w, 0, v])/2 + 
   10*G[0, -w, -w, -v - w, u] - (151*G[0, -w, -w, -w, v])/21 + 
   (449*G[-v, -v, -v, -v - w, u])/42 + (449*G[-v, -v, -v - w, -v - w, u])/
    42 + (449*G[-v, -v - w, -v, -v - w, u])/42 + 
   (449*G[-v, -v - w, -v - w, -v - w, u])/42 + 
   (541*G[-v - w, 0, 0, -v - w, u])/21 - (428*G[-v - w, 0, -v, -v - w, u])/
    7 + (893*G[-v - w, 0, -v - w, 0, u])/42 + 
   (919*G[-v - w, 0, -v - w, -v - w, u])/42 - 
   36*G[-v - w, 0, -w, -v - w, u] - (39*G[-v - w, -v, -v, -v - w, u])/7 - 
   (102*G[-v - w, -v, -v - w, -v - w, u])/7 + 18*G[-v - w, -v - w, 0, 0, u] + 
   (163*G[-v - w, -v - w, 0, -v - w, u])/42 - 
   (102*G[-v - w, -v - w, -v, -v - w, u])/7 + 
   45*G[-v - w, -v - w, -v - w, 0, u] - 
   (1348*G[-v - w, -v - w, -v - w, -v - w, u])/21 + 
   28*G[-v - w, -v - w, -w, -v - w, u] - 18*G[-v - w, -w, 0, -v - w, u] - 
   18*G[-v - w, -w, -v - w, 0, u] + 28*G[-v - w, -w, -v - w, -v - w, u] + 
   4*G[-v - w, -w, -w, -v - w, u] + (3*G[-w, 0, 0, 0, v])/2 - 
   18*G[-w, 0, 0, -v - w, u] + (281*G[-w, 0, 0, -w, v])/14 + 
   (919*G[-w, 0, -v, -v - w, u])/21 - (352*G[-w, 0, -v - w, 0, u])/21 - 
   18*G[-w, 0, -v - w, -v - w, u] + (3*G[-w, 0, -w, 0, v])/2 + 
   36*G[-w, 0, -w, -v - w, u] + (365*G[-w, 0, -w, -w, v])/14 - 
   18*G[-w, -v - w, 0, 0, u] - (352*G[-w, -v - w, 0, -v - w, u])/21 + 
   (919*G[-w, -v - w, -v, -v - w, u])/21 - 18*G[-w, -v - w, -v - w, 0, u] + 
   29*G[-w, -v - w, -v - w, -v - w, u] + 2*G[-w, -v - w, -w, -v - w, u] - 
   (3*G[-w, -w, 0, 0, v])/2 - 9*G[-w, -w, 0, -v - w, u] - 
   (239*G[-w, -w, 0, -w, v])/14 - 9*G[-w, -w, -v - w, 0, u] + 
   2*G[-w, -w, -v - w, -v - w, u] + (3*G[-w, -w, -w, 0, v])/2 - 
   25*G[-w, -w, -w, -v - w, u] + (617*G[-w, -w, -w, -w, v])/42 + 
   G[0, u]*((130*Pi^2*G[-w, v])/21 + G[0, w]*((-5*Pi^2)/4 - 6*G[-w, 0, v] - 
       6*G[-w, -w, v]) - 6*G[0, 0, 0, w] - (428*G[0, 0, -w, v])/21 - 
     3*G[0, -w, 0, v] - (428*G[0, -w, -w, v])/21 + 3*G[-w, 0, 0, v] - 
     (365*G[-w, 0, -w, v])/7 - 3*G[-w, -w, 0, v] + (113*G[-w, -w, -w, v])/
      21 - 11*Zeta[3]) - (7*G[0, w]*Zeta[3])/2 - (24757*G[-v - w, u]*Zeta[3])/
    126 + (590*G[-w, u]*Zeta[3])/7 - (25057*G[-w, v]*Zeta[3])/126, 
  (Pi^4*(956491/768 + bc4[90]/42 - bc4[91]/2))/90 + 
   (1696*Pi^2*G[0, w]*G[-v - w, u])/63 - (2305*Pi^2*G[0, w]*G[-w, u])/126 + 
   (617*Pi^2*G[-v, u]*G[-w, v])/63 + (11*Pi^2*G[-v - w, u]*G[-w, v])/2 - 
   (9*Pi^2*G[-w, u]*G[-w, v])/2 + (31*Pi^2*G[0, 0, u])/24 + 
   (2*Pi^2*G[0, 0, v])/3 + 9*G[0, w]*G[-v - w, u]*G[0, 0, v] - 
   9*G[0, w]*G[-w, u]*G[0, 0, v] + G[0, 0, u]*G[0, 0, v] - 
   (5629*G[-v, u]*G[-w, v]*G[0, 0, w])/21 - 9*G[-v - w, u]*G[-w, v]*
    G[0, 0, w] - (4957*G[-w, u]*G[-w, v]*G[0, 0, w])/42 + 
   (2741*G[0, w]*G[-w, v]*G[0, -v, u])/21 - Pi^2*G[0, -v - w, u] + 
   (9*G[0, w]*G[-w, v]*G[0, -v - w, u])/2 + 9*G[0, 0, w]*G[0, -v - w, u] + 
   (743*Pi^2*G[0, -w, u])/63 + (1192*G[0, w]*G[-w, v]*G[0, -w, u])/21 - 
   (2783*G[0, 0, v]*G[0, -w, u])/21 + (2594*G[0, 0, w]*G[0, -w, u])/21 - 
   (Pi^2*G[0, -w, v])/2 - (2741*G[0, w]*G[-v, u]*G[0, -w, v])/21 + 
   (2447*G[0, w]*G[-v - w, u]*G[0, -w, v])/21 + 
   21*G[0, w]*G[-w, u]*G[0, -w, v] - (3*G[0, 0, u]*G[0, -w, v])/2 + 
   (1276*G[0, -v, u]*G[0, -w, v])/21 - 3*G[0, -v - w, u]*G[0, -w, v] + 
   (G[0, -w, u]*G[0, -w, v])/2 - 3*G[0, -w, v]*G[-v, 0, u] - 
   (2594*G[0, w]*G[-w, v]*G[-v, -v, u])/21 - (1360*G[0, -w, v]*G[-v, -v, u])/
    21 + (617*Pi^2*G[-v, -v - w, u])/63 - 
   (2804*G[0, w]*G[-w, v]*G[-v, -v - w, u])/21 - 
   2*G[0, 0, v]*G[-v, -v - w, u] - (5629*G[0, 0, w]*G[-v, -v - w, u])/21 - 
   (1339*G[0, -w, v]*G[-v, -v - w, u])/21 - 4*Pi^2*G[-v - w, 0, u] + 
   (9*G[0, w]*G[-w, v]*G[-v - w, 0, u])/2 - 9*G[0, 0, v]*G[-v - w, 0, u] - 
   9*G[0, 0, w]*G[-v - w, 0, u] + (39*G[0, -w, v]*G[-v - w, 0, u])/2 + 
   (2909*G[0, w]*G[-w, v]*G[-v - w, -v, u])/21 + 
   (1612*G[0, -w, v]*G[-v - w, -v, u])/21 + (11*Pi^2*G[-v - w, -v - w, u])/
    2 - (63*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/2 + 
   9*G[0, 0, v]*G[-v - w, -v - w, u] - (63*G[0, 0, w]*G[-v - w, -v - w, u])/
    2 - (3*G[0, -w, v]*G[-v - w, -v - w, u])/2 + (449*Pi^2*G[-v - w, -w, u])/
    63 + (2200*G[0, w]*G[-w, v]*G[-v - w, -w, u])/21 - 
   (2993*G[0, 0, v]*G[-v - w, -w, u])/21 + (3560*G[0, 0, w]*G[-v - w, -w, u])/
    21 + (17*G[0, -w, v]*G[-v - w, -w, u])/2 + 5*Pi^2*G[-w, 0, u] - 
   6*G[0, w]*G[-w, v]*G[-w, 0, u] + 12*G[0, 0, v]*G[-w, 0, u] + 
   12*G[0, 0, w]*G[-w, 0, u] - 24*G[0, -w, v]*G[-w, 0, u] - 
   (3*G[0, w]*G[-w, u]*G[-w, 0, v])/2 + 2*G[0, -v, u]*G[-w, 0, v] - 
   (9*G[0, -v - w, u]*G[-w, 0, v])/2 + (2993*G[0, -w, u]*G[-w, 0, v])/42 - 
   4*G[-v, -v, u]*G[-w, 0, v] - 2*G[-v, -v - w, u]*G[-w, 0, v] - 
   (9*G[-v - w, 0, u]*G[-w, 0, v])/2 + 4*G[-v - w, -v, u]*G[-w, 0, v] + 
   (45*G[-v - w, -v - w, u]*G[-w, 0, v])/2 + 
   (2153*G[-v - w, -w, u]*G[-w, 0, v])/42 + 6*G[-w, 0, u]*G[-w, 0, v] - 
   (9*Pi^2*G[-w, -v - w, u])/2 - (1129*G[0, w]*G[-w, v]*G[-w, -v - w, u])/
    21 - (3035*G[0, 0, v]*G[-w, -v - w, u])/21 - 
   (4957*G[0, 0, w]*G[-w, -v - w, u])/42 - (7*G[0, -w, v]*G[-w, -v - w, u])/
    2 - (1717*G[-w, 0, v]*G[-w, -v - w, u])/21 - (512*Pi^2*G[-w, -w, u])/63 - 
   (1948*G[0, w]*G[-w, v]*G[-w, -w, u])/21 + (3056*G[0, 0, v]*G[-w, -w, u])/
    21 - (3308*G[0, 0, w]*G[-w, -w, u])/21 - 10*G[0, -w, v]*G[-w, -w, u] - 
   (1234*G[-w, 0, v]*G[-w, -w, u])/21 + (Pi^2*G[-w, -w, v])/4 - 
   (2804*G[0, w]*G[-v, u]*G[-w, -w, v])/21 - 
   (27*G[0, w]*G[-v - w, u]*G[-w, -w, v])/2 - 
   (1129*G[0, w]*G[-w, u]*G[-w, -w, v])/21 + (3*G[0, 0, u]*G[-w, -w, v])/4 + 
   (1402*G[0, -v, u]*G[-w, -w, v])/21 - (3*G[0, -v - w, u]*G[-w, -w, v])/4 + 
   (1276*G[0, -w, u]*G[-w, -w, v])/21 + 3*G[-v, 0, u]*G[-w, -w, v] - 
   (1234*G[-v, -v, u]*G[-w, -w, v])/21 - (1465*G[-v, -v - w, u]*G[-w, -w, v])/
    21 - (3*G[-v - w, 0, u]*G[-w, -w, v])/4 + 
   (1423*G[-v - w, -v, u]*G[-w, -w, v])/21 - 
   (51*G[-v - w, -v - w, u]*G[-w, -w, v])/4 + 
   (1738*G[-v - w, -w, u]*G[-w, -w, v])/21 + 6*G[-w, 0, u]*G[-w, -w, v] - 
   (1339*G[-w, -v - w, u]*G[-w, -w, v])/21 - (1612*G[-w, -w, u]*G[-w, -w, v])/
    21 - (3*G[-w, v]*G[0, 0, 0, u])/4 + (5608*G[-w, u]*G[0, 0, 0, v])/21 + 
   (27*G[-v - w, u]*G[0, 0, 0, w])/2 - (12161*G[-w, u]*G[0, 0, 0, w])/42 - 
   (1402*G[-w, v]*G[0, 0, -v, u])/21 + (3*G[-w, v]*G[0, 0, -v - w, u])/4 - 
   (2741*G[0, w]*G[0, 0, -w, u])/42 - (2741*G[-w, v]*G[0, 0, -w, u])/42 - 
   (1465*G[-v, u]*G[0, 0, -w, v])/21 + (2699*G[-v - w, u]*G[0, 0, -w, v])/
    21 + 11*G[-w, u]*G[0, 0, -w, v] + (1234*G[-w, v]*G[0, -v, -v, u])/21 + 
   (2741*G[0, w]*G[0, -v, -v - w, u])/21 + 
   (1402*G[-w, v]*G[0, -v, -v - w, u])/21 - (9*G[0, w]*G[0, -v - w, 0, u])/
    2 + (3*G[-w, v]*G[0, -v - w, 0, u])/4 - 
   (1423*G[-w, v]*G[0, -v - w, -v, u])/21 + 
   9*G[0, w]*G[0, -v - w, -v - w, u] + (15*G[-w, v]*G[0, -v - w, -v - w, u])/
    4 - (2909*G[0, w]*G[0, -v - w, -w, u])/42 - 
   (2909*G[-w, v]*G[0, -v - w, -w, u])/42 + 6*G[0, w]*G[0, -w, 0, u] + 
   6*G[-w, v]*G[0, -w, 0, u] - 2*G[-v, u]*G[0, -w, 0, v] - 
   (5461*G[-v - w, u]*G[0, -w, 0, v])/42 + (5*G[-w, u]*G[0, -w, 0, v])/2 + 
   (1192*G[0, w]*G[0, -w, -v - w, u])/21 + 
   (1276*G[-w, v]*G[0, -w, -v - w, u])/21 + (1486*G[0, w]*G[0, -w, -w, u])/
    21 + (1486*G[-w, v]*G[0, -w, -w, u])/21 - (1339*G[-v, u]*G[0, -w, -w, v])/
    21 - (21*G[-v - w, u]*G[0, -w, -w, v])/2 + 13*G[-w, u]*G[0, -w, -w, v] - 
   3*G[-w, v]*G[-v, 0, 0, u] - 7*G[-w, v]*G[-v, 0, -v, u] - 
   3*G[0, w]*G[-v, 0, -v - w, u] - 4*G[0, w]*G[-v, 0, -w, u] - 
   4*G[-w, v]*G[-v, 0, -w, u] - 6*G[-w, v]*G[-v, -v, 0, u] - 
   (1276*G[-w, v]*G[-v, -v, -v, u])/21 - (2594*G[0, w]*G[-v, -v, -v - w, u])/
    21 - (1234*G[-w, v]*G[-v, -v, -v - w, u])/21 + 
   3*G[-w, v]*G[-v, -v - w, 0, u] - (1381*G[-w, v]*G[-v, -v - w, -v, u])/21 - 
   (2741*G[0, w]*G[-v, -v - w, -v - w, u])/21 - 
   (1402*G[-w, v]*G[-v, -v - w, -v - w, u])/21 - 
   4*G[0, w]*G[-v, -v - w, -w, u] - 4*G[-w, v]*G[-v, -v - w, -w, u] + 
   (9*G[0, w]*G[-v - w, 0, 0, u])/2 + (3*G[-w, v]*G[-v - w, 0, 0, u])/4 - 
   (1290*G[-w, v]*G[-v - w, 0, -v, u])/7 + 
   9*G[0, w]*G[-v - w, 0, -v - w, u] + (15*G[-w, v]*G[-v - w, 0, -v - w, u])/
    4 - (1458*G[0, w]*G[-v - w, 0, -w, u])/7 - 
   (1458*G[-w, v]*G[-v - w, 0, -w, u])/7 - 3*G[-w, v]*G[-v - w, -v, 0, u] + 
   (1528*G[-w, v]*G[-v - w, -v, -v, u])/21 + 
   (2909*G[0, w]*G[-v - w, -v, -v - w, u])/21 + 
   (1423*G[-w, v]*G[-v - w, -v, -v - w, u])/21 + 
   (27*G[0, w]*G[-v - w, -v - w, 0, u])/2 + 
   (15*G[-w, v]*G[-v - w, -v - w, 0, u])/4 + 
   (1423*G[-w, v]*G[-v - w, -v - w, -v, u])/21 - 
   45*G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   (105*G[-w, v]*G[-v - w, -v - w, -v - w, u])/4 + 
   (1927*G[0, w]*G[-v - w, -v - w, -w, u])/21 + 
   (1927*G[-w, v]*G[-v - w, -v - w, -w, u])/21 - 
   18*G[0, w]*G[-v - w, -w, 0, u] - 18*G[-w, v]*G[-v - w, -w, 0, u] + 
   (2200*G[0, w]*G[-v - w, -w, -v - w, u])/21 + 
   (1738*G[-w, v]*G[-v - w, -w, -v - w, u])/21 + 
   (898*G[0, w]*G[-v - w, -w, -w, u])/21 + 
   (898*G[-w, v]*G[-v - w, -w, -w, u])/21 - 6*G[0, w]*G[-w, 0, 0, u] - 
   6*G[-w, v]*G[-w, 0, 0, u] - 2*G[-v, u]*G[-w, 0, 0, v] + 
   9*G[-v - w, u]*G[-w, 0, 0, v] - (3035*G[-w, u]*G[-w, 0, 0, v])/21 - 
   10*G[-w, v]*G[-w, 0, -v, u] - 24*G[0, w]*G[-w, 0, -v - w, u] - 
   12*G[-w, v]*G[-w, 0, -v - w, u] + 20*G[0, w]*G[-w, 0, -w, u] + 
   20*G[-w, v]*G[-w, 0, -w, u] - (1339*G[-v, u]*G[-w, 0, -w, v])/21 - 
   (21*G[-v - w, u]*G[-w, 0, -w, v])/2 - (7*G[-w, u]*G[-w, 0, -w, v])/2 - 
   6*G[0, w]*G[-w, -v - w, 0, u] + 6*G[-w, v]*G[-w, -v - w, 0, u] - 
   10*G[-w, v]*G[-w, -v - w, -v, u] - (751*G[0, w]*G[-w, -v - w, -v - w, u])/
    21 - (961*G[-w, v]*G[-w, -v - w, -v - w, u])/21 - 
   (3707*G[0, w]*G[-w, -v - w, -w, u])/42 - 
   (3707*G[-w, v]*G[-w, -v - w, -w, u])/42 + 12*G[0, w]*G[-w, -w, 0, u] + 
   12*G[-w, v]*G[-w, -w, 0, u] - 2*G[-v, u]*G[-w, -w, 0, v] + 
   (27*G[-v - w, u]*G[-w, -w, 0, v])/2 - (1717*G[-w, u]*G[-w, -w, 0, v])/21 - 
   (1948*G[0, w]*G[-w, -w, -v - w, u])/21 - 
   (1612*G[-w, v]*G[-w, -w, -v - w, u])/21 - (1024*G[0, w]*G[-w, -w, -w, u])/
    21 - (1024*G[-w, v]*G[-w, -w, -w, u])/21 - 
   (1465*G[-v, u]*G[-w, -w, -w, v])/21 + (3*G[-v - w, u]*G[-w, -w, -w, v])/
    4 - (1339*G[-w, u]*G[-w, -w, -w, v])/21 + (23*G[0, 0, 0, 0, u])/8 + 
   G[0, 0, 0, 0, v] - (3*G[0, 0, 0, -v - w, u])/4 - 6*G[0, 0, 0, -w, v] - 
   (1402*G[0, 0, -v, -v - w, u])/21 - (3*G[0, 0, -v - w, 0, u])/4 + 
   (3*G[0, 0, -v - w, -v - w, u])/4 - (2741*G[0, 0, -w, -v - w, u])/42 + 
   3*G[0, 0, -w, -w, v] + (1234*G[0, -v, -v, -v - w, u])/21 + 
   (1402*G[0, -v, -v - w, -v - w, u])/21 - (3*G[0, -v - w, 0, 0, u])/4 + 
   (3*G[0, -v - w, 0, -v - w, u])/4 - (1423*G[0, -v - w, -v, -v - w, u])/21 - 
   (15*G[0, -v - w, -v - w, 0, u])/4 + (15*G[0, -v - w, -v - w, -v - w, u])/
    4 - (2909*G[0, -v - w, -w, -v - w, u])/42 + 6*G[0, -w, 0, -v - w, u] + 
   3*G[0, -w, 0, -w, v] + 6*G[0, -w, -v - w, 0, u] + 
   (1276*G[0, -w, -v - w, -v - w, u])/21 + (1486*G[0, -w, -w, -v - w, u])/
    21 - (3*G[0, -w, -w, -w, v])/2 - 3*G[-v, 0, 0, -v - w, u] - 
   7*G[-v, 0, -v, -v - w, u] - 4*G[-v, 0, -w, -v - w, u] - 
   6*G[-v, -v, 0, -v - w, u] - (1276*G[-v, -v, -v, -v - w, u])/21 - 
   6*G[-v, -v, -v - w, 0, u] - (1234*G[-v, -v, -v - w, -v - w, u])/21 - 
   3*G[-v, -v - w, 0, 0, u] + 3*G[-v, -v - w, 0, -v - w, u] - 
   (1381*G[-v, -v - w, -v, -v - w, u])/21 - 
   (1402*G[-v, -v - w, -v - w, -v - w, u])/21 - 
   4*G[-v, -v - w, -w, -v - w, u] - (3*G[-v - w, 0, 0, 0, u])/4 + 
   (3*G[-v - w, 0, 0, -v - w, u])/4 - (1290*G[-v - w, 0, -v, -v - w, u])/7 - 
   (15*G[-v - w, 0, -v - w, 0, u])/4 + (15*G[-v - w, 0, -v - w, -v - w, u])/
    4 - (1458*G[-v - w, 0, -w, -v - w, u])/7 - 
   3*G[-v - w, -v, 0, -v - w, u] + (1528*G[-v - w, -v, -v, -v - w, u])/21 - 
   3*G[-v - w, -v, -v - w, 0, u] + (1423*G[-v - w, -v, -v - w, -v - w, u])/
    21 + (21*G[-v - w, -v - w, 0, 0, u])/4 + 
   (15*G[-v - w, -v - w, 0, -v - w, u])/4 + 
   (1423*G[-v - w, -v - w, -v, -v - w, u])/21 + 
   (69*G[-v - w, -v - w, -v - w, 0, u])/4 - 
   (105*G[-v - w, -v - w, -v - w, -v - w, u])/4 + 
   (1927*G[-v - w, -v - w, -w, -v - w, u])/21 - 
   18*G[-v - w, -w, 0, -v - w, u] - 18*G[-v - w, -w, -v - w, 0, u] + 
   (1738*G[-v - w, -w, -v - w, -v - w, u])/21 + 
   (898*G[-v - w, -w, -w, -v - w, u])/21 - 6*G[-w, 0, 0, -v - w, u] + 
   3*G[-w, 0, 0, -w, v] - 10*G[-w, 0, -v, -v - w, u] + 
   12*G[-w, 0, -v - w, 0, u] - 12*G[-w, 0, -v - w, -v - w, u] + 
   20*G[-w, 0, -w, -v - w, u] - (3*G[-w, 0, -w, -w, v])/2 - 
   6*G[-w, -v - w, 0, 0, u] + 6*G[-w, -v - w, 0, -v - w, u] - 
   10*G[-w, -v - w, -v, -v - w, u] - 12*G[-w, -v - w, -v - w, 0, u] - 
   (961*G[-w, -v - w, -v - w, -v - w, u])/21 - 
   (3707*G[-w, -v - w, -w, -v - w, u])/42 + 12*G[-w, -w, 0, -v - w, u] - 
   (3*G[-w, -w, 0, -w, v])/2 + 12*G[-w, -w, -v - w, 0, u] - 
   (1612*G[-w, -w, -v - w, -v - w, u])/21 - (1024*G[-w, -w, -w, -v - w, u])/
    21 + (3*G[-w, -w, -w, -w, v])/4 + 
   G[0, u]*((2*Pi^2*G[0, v])/3 - (Pi^2*G[-w, v])/4 + G[0, 0, 0, v] - 
     3*G[0, 0, -w, v] + (3*G[0, -w, -w, v])/2 + (3*G[-w, 0, -w, v])/2 - 
     (3*G[-w, -w, -w, v])/4 - (137*Zeta[3])/12) + 
   G[0, v]*(G[-w, u]*((-1255*Pi^2)/126 + (33*G[0, 0, w])/2) - 
     (G[-v - w, u]*(2825*Pi^2 + 1701*G[0, 0, w]))/126 - 
     (9*G[0, w]*G[0, -v - w, u])/2 + (9*G[0, w]*G[0, -w, u])/2 + 
     9*G[0, w]*G[-v - w, 0, u] + 9*G[0, w]*G[-v - w, -v - w, u] - 
     (27*G[0, w]*G[-v - w, -w, u])/2 - 12*G[0, w]*G[-w, 0, u] - 
     (3*G[0, w]*G[-w, -v - w, u])/2 + 6*G[0, w]*G[-w, -w, u] + 
     G[0, 0, 0, u] + (2741*G[0, 0, -w, u])/42 + 2*G[0, -v, -v - w, u] + 
     (9*G[0, -v - w, 0, u])/2 - (9*G[0, -v - w, -v - w, u])/2 + 
     (2909*G[0, -v - w, -w, u])/42 - 6*G[0, -w, 0, u] + 
     (2993*G[0, -w, -v - w, u])/42 - (1486*G[0, -w, -w, u])/21 + 
     4*G[-v, 0, -w, u] - 4*G[-v, -v, -v - w, u] - 
     2*G[-v, -v - w, -v - w, u] + 4*G[-v, -v - w, -w, u] - 
     (9*G[-v - w, 0, 0, u])/2 - (9*G[-v - w, 0, -v - w, u])/2 + 
     (1458*G[-v - w, 0, -w, u])/7 + 4*G[-v - w, -v, -v - w, u] - 
     (27*G[-v - w, -v - w, 0, u])/2 + (45*G[-v - w, -v - w, -v - w, u])/2 - 
     (1927*G[-v - w, -v - w, -w, u])/21 + 18*G[-v - w, -w, 0, u] + 
     (2153*G[-v - w, -w, -v - w, u])/42 - (898*G[-v - w, -w, -w, u])/21 + 
     6*G[-w, 0, 0, u] + 6*G[-w, 0, -v - w, u] - 20*G[-w, 0, -w, u] + 
     6*G[-w, -v - w, 0, u] - (1717*G[-w, -v - w, -v - w, u])/21 + 
     (3707*G[-w, -v - w, -w, u])/42 - 12*G[-w, -w, 0, u] - 
     (1234*G[-w, -w, -v - w, u])/21 + (1024*G[-w, -w, -w, u])/21 - 
     (8*Zeta[3])/3) + (2629*G[-v - w, u]*Zeta[3])/7 + 
   (1297*G[-w, u]*Zeta[3])/21 + (7*G[-w, v]*Zeta[3])/2, 
  (-167*Pi^4)/180 + (Pi^4*(956491/768 + bc4[90]/42 - bc4[91]/2))/45 - 
   (2699*Pi^2*G[0, w]*G[-v - w, u])/63 + (1402*Pi^2*G[0, w]*G[-w, u])/63 - 
   (1339*Pi^2*G[-v, u]*G[-w, v])/63 + 3*Pi^2*G[-v - w, u]*G[-w, v] - 
   Pi^2*G[-w, u]*G[-w, v] - (4*Pi^2*G[0, 0, u])/3 + (2*Pi^2*G[0, 0, v])/3 + 
   6*G[0, w]*G[-v - w, u]*G[0, 0, v] - 6*G[0, w]*G[-w, u]*G[0, 0, v] + 
   G[0, 0, u]*G[0, 0, v] + (11468*G[-v, u]*G[-w, v]*G[0, 0, w])/21 - 
   6*G[-v - w, u]*G[-w, v]*G[0, 0, w] + (5713*G[-w, u]*G[-w, v]*G[0, 0, w])/
    21 - (5692*G[0, w]*G[-w, v]*G[0, -v, u])/21 + 
   3*G[0, w]*G[-w, v]*G[0, -v - w, u] + 6*G[0, 0, w]*G[0, -v - w, u] - 
   (1465*Pi^2*G[0, -w, u])/63 - (2888*G[0, w]*G[-w, v]*G[0, -w, u])/21 + 
   (5671*G[0, 0, v]*G[0, -w, u])/21 - (5797*G[0, 0, w]*G[0, -w, u])/21 + 
   Pi^2*G[0, -w, v] + (5692*G[0, w]*G[-v, u]*G[0, -w, v])/21 - 
   (6028*G[0, w]*G[-v - w, u]*G[0, -w, v])/21 - 
   6*G[0, w]*G[-w, u]*G[0, -w, v] + 3*G[0, 0, u]*G[0, -w, v] - 
   (2657*G[0, -v, u]*G[0, -w, v])/21 - 6*G[0, -v - w, u]*G[0, -w, v] + 
   4*G[0, -w, u]*G[0, -w, v] + 6*G[0, -w, v]*G[-v, 0, u] + 
   (5608*G[0, w]*G[-w, v]*G[-v, -v, u])/21 + (2930*G[0, -w, v]*G[-v, -v, u])/
    21 - (1339*Pi^2*G[-v, -v - w, u])/63 + 
   (5818*G[0, w]*G[-w, v]*G[-v, -v - w, u])/21 - 
   G[0, 0, v]*G[-v, -v - w, u] + (11468*G[0, 0, w]*G[-v, -v - w, u])/21 + 
   (2783*G[0, -w, v]*G[-v, -v - w, u])/21 - 2*Pi^2*G[-v - w, 0, u] + 
   3*G[0, w]*G[-w, v]*G[-v - w, 0, u] - 6*G[0, 0, v]*G[-v - w, 0, u] - 
   6*G[0, 0, w]*G[-v - w, 0, u] + 9*G[0, -w, v]*G[-v - w, 0, u] - 
   (5734*G[0, w]*G[-w, v]*G[-v - w, -v, u])/21 - 
   (2930*G[0, -w, v]*G[-v - w, -v, u])/21 + 3*Pi^2*G[-v - w, -v - w, u] - 
   21*G[0, w]*G[-w, v]*G[-v - w, -v - w, u] + 
   6*G[0, 0, v]*G[-v - w, -v - w, u] - 21*G[0, 0, w]*G[-v - w, -v - w, u] + 
   3*G[0, -w, v]*G[-v - w, -v - w, u] - (1612*Pi^2*G[-v - w, -w, u])/63 - 
   (2384*G[0, w]*G[-w, v]*G[-v - w, -w, u])/21 + 
   (5692*G[0, 0, v]*G[-v - w, -w, u])/21 - (5314*G[0, 0, w]*G[-v - w, -w, u])/
    21 + 5*G[0, -w, v]*G[-v - w, -w, u] + 3*G[0, w]*G[-w, u]*G[-w, 0, v] + 
   G[0, -v, u]*G[-w, 0, v] - 3*G[0, -v - w, u]*G[-w, 0, v] - 
   (2846*G[0, -w, u]*G[-w, 0, v])/21 - 2*G[-v, -v, u]*G[-w, 0, v] - 
   G[-v, -v - w, u]*G[-w, 0, v] - 3*G[-v - w, 0, u]*G[-w, 0, v] + 
   2*G[-v - w, -v, u]*G[-w, 0, v] + 15*G[-v - w, -v - w, u]*G[-w, 0, v] - 
   (3119*G[-v - w, -w, u]*G[-w, 0, v])/21 - Pi^2*G[-w, -v - w, u] + 
   (3014*G[0, w]*G[-w, v]*G[-w, -v - w, u])/21 + 
   (5671*G[0, 0, v]*G[-w, -v - w, u])/21 + (5713*G[0, 0, w]*G[-w, -v - w, u])/
    21 + 2*G[0, -w, v]*G[-w, -v - w, u] + (2783*G[-w, 0, v]*G[-w, -v - w, u])/
    21 + (1486*Pi^2*G[-w, -w, u])/63 + (2888*G[0, w]*G[-w, v]*G[-w, -w, u])/
    21 - (5818*G[0, 0, v]*G[-w, -w, u])/21 + (5818*G[0, 0, w]*G[-w, -w, u])/
    21 - 2*G[0, -w, v]*G[-w, -w, u] + (2930*G[-w, 0, v]*G[-w, -w, u])/21 - 
   (Pi^2*G[-w, -w, v])/2 + (5818*G[0, w]*G[-v, u]*G[-w, -w, v])/21 - 
   9*G[0, w]*G[-v - w, u]*G[-w, -w, v] + (3014*G[0, w]*G[-w, u]*G[-w, -w, v])/
    21 - (3*G[0, 0, u]*G[-w, -w, v])/2 - (2909*G[0, -v, u]*G[-w, -w, v])/21 + 
   (3*G[0, -v - w, u]*G[-w, -w, v])/2 - (2909*G[0, -w, u]*G[-w, -w, v])/21 - 
   6*G[-v, 0, u]*G[-w, -w, v] + (2678*G[-v, -v, u]*G[-w, -w, v])/21 + 
   (3035*G[-v, -v - w, u]*G[-w, -w, v])/21 + (3*G[-v - w, 0, u]*G[-w, -w, v])/
    2 - (2804*G[-v - w, -v, u]*G[-w, -w, v])/21 - 
   (21*G[-v - w, -v - w, u]*G[-w, -w, v])/2 - 
   (2678*G[-v - w, -w, u]*G[-w, -w, v])/21 + 
   (3035*G[-w, -v - w, u]*G[-w, -w, v])/21 + (2930*G[-w, -w, u]*G[-w, -w, v])/
    21 + (3*G[-w, v]*G[0, 0, 0, u])/2 - (11321*G[-w, u]*G[0, 0, 0, v])/21 + 
   9*G[-v - w, u]*G[0, 0, 0, w] + (11510*G[-w, u]*G[0, 0, 0, w])/21 + 
   (2909*G[-w, v]*G[0, 0, -v, u])/21 - (3*G[-w, v]*G[0, 0, -v - w, u])/2 + 
   (2846*G[0, w]*G[0, 0, -w, u])/21 + (2846*G[-w, v]*G[0, 0, -w, u])/21 + 
   (3035*G[-v, u]*G[0, 0, -w, v])/21 - (6028*G[-v - w, u]*G[0, 0, -w, v])/
    21 - 5*G[-w, u]*G[0, 0, -w, v] - (2678*G[-w, v]*G[0, -v, -v, u])/21 - 
   (5692*G[0, w]*G[0, -v, -v - w, u])/21 - 
   (2909*G[-w, v]*G[0, -v, -v - w, u])/21 - 3*G[0, w]*G[0, -v - w, 0, u] - 
   (3*G[-w, v]*G[0, -v - w, 0, u])/2 + (2804*G[-w, v]*G[0, -v - w, -v, u])/
    21 + 6*G[0, w]*G[0, -v - w, -v - w, u] + 
   (9*G[-w, v]*G[0, -v - w, -v - w, u])/2 + 
   (2867*G[0, w]*G[0, -v - w, -w, u])/21 + 
   (2867*G[-w, v]*G[0, -v - w, -w, u])/21 - G[-v, u]*G[0, -w, 0, v] + 
   (5839*G[-v - w, u]*G[0, -w, 0, v])/21 + 2*G[-w, u]*G[0, -w, 0, v] - 
   (2888*G[0, w]*G[0, -w, -v - w, u])/21 - 
   (2909*G[-w, v]*G[0, -w, -v - w, u])/21 - (2930*G[0, w]*G[0, -w, -w, u])/
    21 - (2930*G[-w, v]*G[0, -w, -w, u])/21 + (2783*G[-v, u]*G[0, -w, -w, v])/
    21 - 3*G[-v - w, u]*G[0, -w, -w, v] - 7*G[-w, u]*G[0, -w, -w, v] + 
   6*G[-w, v]*G[-v, 0, 0, u] + 4*G[-w, v]*G[-v, 0, -v, u] + 
   6*G[0, w]*G[-v, 0, -v - w, u] - 2*G[0, w]*G[-v, 0, -w, u] - 
   2*G[-w, v]*G[-v, 0, -w, u] + 12*G[-w, v]*G[-v, -v, 0, u] + 
   (2972*G[-w, v]*G[-v, -v, -v, u])/21 + (5608*G[0, w]*G[-v, -v, -v - w, u])/
    21 + (2678*G[-w, v]*G[-v, -v, -v - w, u])/21 - 
   6*G[-w, v]*G[-v, -v - w, 0, u] + (2762*G[-w, v]*G[-v, -v - w, -v, u])/21 + 
   (5692*G[0, w]*G[-v, -v - w, -v - w, u])/21 + 
   (2909*G[-w, v]*G[-v, -v - w, -v - w, u])/21 - 
   2*G[0, w]*G[-v, -v - w, -w, u] - 2*G[-w, v]*G[-v, -v - w, -w, u] + 
   3*G[0, w]*G[-v - w, 0, 0, u] - (3*G[-w, v]*G[-v - w, 0, 0, u])/2 + 
   (2944*G[-w, v]*G[-v - w, 0, -v, u])/7 + 
   6*G[0, w]*G[-v - w, 0, -v - w, u] + (9*G[-w, v]*G[-v - w, 0, -v - w, u])/
    2 + (2860*G[0, w]*G[-v - w, 0, -w, u])/7 + 
   (2860*G[-w, v]*G[-v - w, 0, -w, u])/7 - 6*G[-w, v]*G[-v - w, -v, 0, u] - 
   (2972*G[-w, v]*G[-v - w, -v, -v, u])/21 - 
   (5734*G[0, w]*G[-v - w, -v, -v - w, u])/21 - 
   (2804*G[-w, v]*G[-v - w, -v, -v - w, u])/21 + 
   9*G[0, w]*G[-v - w, -v - w, 0, u] + (9*G[-w, v]*G[-v - w, -v - w, 0, u])/
    2 - (2804*G[-w, v]*G[-v - w, -v - w, -v, u])/21 - 
   30*G[0, w]*G[-v - w, -v - w, -v - w, u] - 
   (39*G[-w, v]*G[-v - w, -v - w, -v - w, u])/2 - 
   (2552*G[0, w]*G[-v - w, -v - w, -w, u])/21 - 
   (2552*G[-w, v]*G[-v - w, -v - w, -w, u])/21 - 
   12*G[0, w]*G[-v - w, -w, 0, u] - 12*G[-w, v]*G[-v - w, -w, 0, u] - 
   (2384*G[0, w]*G[-v - w, -w, -v - w, u])/21 - 
   (2678*G[-w, v]*G[-v - w, -w, -v - w, u])/21 - 
   (3224*G[0, w]*G[-v - w, -w, -w, u])/21 - 
   (3224*G[-w, v]*G[-v - w, -w, -w, u])/21 - G[-v, u]*G[-w, 0, 0, v] + 
   6*G[-v - w, u]*G[-w, 0, 0, v] + (5671*G[-w, u]*G[-w, 0, 0, v])/21 - 
   2*G[-w, v]*G[-w, 0, -v, u] - 2*G[0, w]*G[-w, 0, -w, u] - 
   2*G[-w, v]*G[-w, 0, -w, u] + (2783*G[-v, u]*G[-w, 0, -w, v])/21 - 
   3*G[-v - w, u]*G[-w, 0, -w, v] + 2*G[-w, u]*G[-w, 0, -w, v] - 
   2*G[-w, v]*G[-w, -v - w, -v, u] + (3014*G[0, w]*G[-w, -v - w, -v - w, u])/
    21 + (3035*G[-w, v]*G[-w, -v - w, -v - w, u])/21 + 
   (2699*G[0, w]*G[-w, -v - w, -w, u])/21 + 
   (2699*G[-w, v]*G[-w, -v - w, -w, u])/21 - G[-v, u]*G[-w, -w, 0, v] + 
   9*G[-v - w, u]*G[-w, -w, 0, v] + (2783*G[-w, u]*G[-w, -w, 0, v])/21 + 
   (2888*G[0, w]*G[-w, -w, -v - w, u])/21 + 
   (2930*G[-w, v]*G[-w, -w, -v - w, u])/21 + (2972*G[0, w]*G[-w, -w, -w, u])/
    21 + (2972*G[-w, v]*G[-w, -w, -w, u])/21 + 
   (3035*G[-v, u]*G[-w, -w, -w, v])/21 - (3*G[-v - w, u]*G[-w, -w, -w, v])/
    2 + (3035*G[-w, u]*G[-w, -w, -w, v])/21 - 5*G[0, 0, 0, 0, u] + 
   G[0, 0, 0, 0, v] + (3*G[0, 0, 0, -v - w, u])/2 + 12*G[0, 0, 0, -w, v] + 
   (2909*G[0, 0, -v, -v - w, u])/21 + (3*G[0, 0, -v - w, 0, u])/2 - 
   (3*G[0, 0, -v - w, -v - w, u])/2 + (2846*G[0, 0, -w, -v - w, u])/21 - 
   6*G[0, 0, -w, -w, v] - (2678*G[0, -v, -v, -v - w, u])/21 - 
   (2909*G[0, -v, -v - w, -v - w, u])/21 + (3*G[0, -v - w, 0, 0, u])/2 - 
   (3*G[0, -v - w, 0, -v - w, u])/2 + (2804*G[0, -v - w, -v, -v - w, u])/21 - 
   (9*G[0, -v - w, -v - w, 0, u])/2 + (9*G[0, -v - w, -v - w, -v - w, u])/2 + 
   (2867*G[0, -v - w, -w, -v - w, u])/21 - 6*G[0, -w, 0, -w, v] - 
   (2909*G[0, -w, -v - w, -v - w, u])/21 - (2930*G[0, -w, -w, -v - w, u])/
    21 + 3*G[0, -w, -w, -w, v] + 6*G[-v, 0, 0, -v - w, u] + 
   4*G[-v, 0, -v, -v - w, u] - 2*G[-v, 0, -w, -v - w, u] + 
   12*G[-v, -v, 0, -v - w, u] + (2972*G[-v, -v, -v, -v - w, u])/21 + 
   12*G[-v, -v, -v - w, 0, u] + (2678*G[-v, -v, -v - w, -v - w, u])/21 + 
   6*G[-v, -v - w, 0, 0, u] - 6*G[-v, -v - w, 0, -v - w, u] + 
   (2762*G[-v, -v - w, -v, -v - w, u])/21 + 
   (2909*G[-v, -v - w, -v - w, -v - w, u])/21 - 
   2*G[-v, -v - w, -w, -v - w, u] + (3*G[-v - w, 0, 0, 0, u])/2 - 
   (3*G[-v - w, 0, 0, -v - w, u])/2 + (2944*G[-v - w, 0, -v, -v - w, u])/7 - 
   (9*G[-v - w, 0, -v - w, 0, u])/2 + (9*G[-v - w, 0, -v - w, -v - w, u])/2 + 
   (2860*G[-v - w, 0, -w, -v - w, u])/7 - 6*G[-v - w, -v, 0, -v - w, u] - 
   (2972*G[-v - w, -v, -v, -v - w, u])/21 - 6*G[-v - w, -v, -v - w, 0, u] - 
   (2804*G[-v - w, -v, -v - w, -v - w, u])/21 + 
   (3*G[-v - w, -v - w, 0, 0, u])/2 + (9*G[-v - w, -v - w, 0, -v - w, u])/2 - 
   (2804*G[-v - w, -v - w, -v, -v - w, u])/21 + 
   (27*G[-v - w, -v - w, -v - w, 0, u])/2 - 
   (39*G[-v - w, -v - w, -v - w, -v - w, u])/2 - 
   (2552*G[-v - w, -v - w, -w, -v - w, u])/21 - 
   12*G[-v - w, -w, 0, -v - w, u] - 12*G[-v - w, -w, -v - w, 0, u] - 
   (2678*G[-v - w, -w, -v - w, -v - w, u])/21 - 
   (3224*G[-v - w, -w, -w, -v - w, u])/21 - 6*G[-w, 0, 0, -w, v] - 
   2*G[-w, 0, -v, -v - w, u] - 2*G[-w, 0, -w, -v - w, u] + 
   3*G[-w, 0, -w, -w, v] - 2*G[-w, -v - w, -v, -v - w, u] + 
   (3035*G[-w, -v - w, -v - w, -v - w, u])/21 + 
   (2699*G[-w, -v - w, -w, -v - w, u])/21 + 3*G[-w, -w, 0, -w, v] + 
   (2930*G[-w, -w, -v - w, -v - w, u])/21 + (2972*G[-w, -w, -w, -v - w, u])/
    21 - (3*G[-w, -w, -w, -w, v])/2 - (5972*G[-v - w, u]*Zeta[3])/7 - 
   (2552*G[-w, u]*Zeta[3])/21 - 7*G[-w, v]*Zeta[3] + 
   G[0, u]*((2*Pi^2*G[0, v])/3 + (Pi^2*G[-w, v])/2 + G[0, 0, 0, v] + 
     6*G[0, 0, -w, v] - 3*G[0, -w, -w, v] - 3*G[-w, 0, -w, v] + 
     (3*G[-w, -w, -w, v])/2 + (76*Zeta[3])/3) + 
   (G[0, v]*(G[-v - w, u]*(2888*Pi^2 - 567*G[0, 0, w]) + 
      G[-w, u]*(1507*Pi^2 + 189*G[0, 0, w]) - 
      3*(63*G[0, w]*(G[0, -v - w, u] - G[0, -w, u] - 2*G[-v - w, 0, u] - 
          2*G[-v - w, -v - w, u] + 3*G[-v - w, -w, u] - G[-w, -v - w, u]) - 
        21*G[0, 0, 0, u] + 2846*G[0, 0, -w, u] - 21*G[0, -v, -v - w, u] - 
        63*G[0, -v - w, 0, u] + 63*G[0, -v - w, -v - w, u] + 
        2867*G[0, -v - w, -w, u] + 2846*G[0, -w, -v - w, u] - 
        2930*G[0, -w, -w, u] - 42*G[-v, 0, -w, u] + 42*G[-v, -v, -v - w, u] + 
        21*G[-v, -v - w, -v - w, u] - 42*G[-v, -v - w, -w, u] + 
        63*G[-v - w, 0, 0, u] + 63*G[-v - w, 0, -v - w, u] + 
        8580*G[-v - w, 0, -w, u] - 42*G[-v - w, -v, -v - w, u] + 
        189*G[-v - w, -v - w, 0, u] - 315*G[-v - w, -v - w, -v - w, u] - 
        2552*G[-v - w, -v - w, -w, u] - 252*G[-v - w, -w, 0, u] + 
        3119*G[-v - w, -w, -v - w, u] - 3224*G[-v - w, -w, -w, u] - 
        42*G[-w, 0, -w, u] - 2783*G[-w, -v - w, -v - w, u] + 
        2699*G[-w, -v - w, -w, u] - 2930*G[-w, -w, -v - w, u] + 
        2972*G[-w, -w, -w, u] + 56*Zeta[3])))/63, 
  (-143*Pi^4)/240 + (Pi^4*bc4[91])/45 + (1591*Pi^2*G[0, w]*G[-v - w, u])/
    126 - (1087*Pi^2*G[0, w]*G[-w, u])/63 - (Pi^2*G[0, w]*G[-w, v])/2 + 
   (449*Pi^2*G[-v, u]*G[-w, v])/126 + (743*Pi^2*G[-v - w, u]*G[-w, v])/126 - 
   4*Pi^2*G[-w, u]*G[-w, v] - 4*Pi^2*G[0, 0, u] - 
   12*G[0, w]*G[-w, v]*G[0, 0, u] + 6*G[0, w]*G[-v - w, u]*G[0, 0, v] - 
   6*G[0, w]*G[-w, u]*G[0, 0, v] - (5*Pi^2*G[0, 0, w])/2 - 
   (1418*G[-v, u]*G[-w, v]*G[0, 0, w])/21 + 
   (2920*G[-v - w, u]*G[-w, v]*G[0, 0, w])/21 + 
   10*G[-w, u]*G[-w, v]*G[0, 0, w] - 12*G[0, 0, u]*G[0, 0, w] - 
   (1670*G[0, w]*G[-w, v]*G[0, -v, u])/21 - (680*Pi^2*G[0, -v - w, u])/63 + 
   (2920*G[0, w]*G[-w, v]*G[0, -v - w, u])/21 - 
   6*G[0, 0, v]*G[0, -v - w, u] + (3172*G[0, 0, w]*G[0, -v - w, u])/21 + 
   (2*Pi^2*G[0, -w, u])/3 - 26*G[0, w]*G[-w, v]*G[0, -w, u] + 
   7*G[0, 0, v]*G[0, -w, u] - 31*G[0, 0, w]*G[0, -w, u] + 
   (365*Pi^2*G[0, -w, v])/42 - (772*G[0, w]*G[-v, u]*G[0, -w, v])/21 + 
   8*G[0, w]*G[-v - w, u]*G[0, -w, v] + (1208*G[0, w]*G[-w, u]*G[0, -w, v])/
    21 - (1712*G[0, 0, u]*G[0, -w, v])/21 + 6*G[0, 0, w]*G[0, -w, v] - 
   (835*G[0, -v, u]*G[0, -w, v])/21 + (562*G[0, -v - w, u]*G[0, -w, v])/7 + 
   3*G[0, -w, u]*G[0, -w, v] - (898*G[0, w]*G[-w, v]*G[-v, -v, u])/21 - 
   (449*G[0, -w, v]*G[-v, -v, u])/21 + (449*Pi^2*G[-v, -v - w, u])/126 - 
   (772*G[0, w]*G[-w, v]*G[-v, -v - w, u])/21 + 
   3*G[0, 0, v]*G[-v, -v - w, u] - (1418*G[0, 0, w]*G[-v, -v - w, u])/21 - 
   (386*G[0, -w, v]*G[-v, -v - w, u])/21 - (1649*Pi^2*G[-v - w, 0, u])/126 - 
   12*G[0, w]*G[-w, v]*G[-v - w, 0, u] - 6*G[0, 0, v]*G[-v - w, 0, u] - 
   24*G[0, 0, w]*G[-v - w, 0, u] + (730*G[0, -w, v]*G[-v - w, 0, u])/7 + 
   (744*G[0, w]*G[-w, v]*G[-v - w, -v, u])/7 + 
   (372*G[0, -w, v]*G[-v - w, -v, u])/7 + (164*Pi^2*G[-v - w, -v - w, u])/
    63 + (830*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/21 + 
   3*G[0, 0, v]*G[-v - w, -v - w, u] + (452*G[0, 0, w]*G[-v - w, -v - w, u])/
    21 + (407*G[0, -w, v]*G[-v - w, -v - w, u])/7 - 
   (Pi^2*G[-v - w, -w, u])/3 + 22*G[0, w]*G[-w, v]*G[-v - w, -w, u] - 
   2*G[0, 0, v]*G[-v - w, -w, u] + 26*G[0, 0, w]*G[-v - w, -w, u] - 
   6*G[0, -w, v]*G[-v - w, -w, u] + (667*Pi^2*G[-w, 0, u])/63 + 
   6*G[0, w]*G[-w, v]*G[-w, 0, u] + 6*G[0, 0, v]*G[-w, 0, u] + 
   18*G[0, 0, w]*G[-w, 0, u] - (1334*G[0, -w, v]*G[-w, 0, u])/21 - 
   2*Pi^2*G[-w, 0, v] - 6*G[0, w]*G[-v - w, u]*G[-w, 0, v] - 
   12*G[0, 0, u]*G[-w, 0, v] - 12*G[0, 0, w]*G[-w, 0, v] + 
   3*G[0, -v, u]*G[-w, 0, v] - 18*G[0, -v - w, u]*G[-w, 0, v] + 
   7*G[0, -w, u]*G[-w, 0, v] + 6*G[-v, -v, u]*G[-w, 0, v] + 
   3*G[-v, -v - w, u]*G[-w, 0, v] + 6*G[-v - w, 0, u]*G[-w, 0, v] - 
   12*G[-v - w, -v, u]*G[-w, 0, v] + 21*G[-v - w, -v - w, u]*G[-w, 0, v] - 
   8*G[-v - w, -w, u]*G[-w, 0, v] - 4*Pi^2*G[-w, -v - w, u] - 
   (914*G[0, w]*G[-w, v]*G[-w, -v - w, u])/21 - 
   5*G[0, 0, v]*G[-w, -v - w, u] + 10*G[0, 0, w]*G[-w, -v - w, u] - 
   (893*G[0, -w, v]*G[-w, -v - w, u])/21 - 7*G[-w, 0, v]*G[-w, -v - w, u] - 
   (14*Pi^2*G[-w, -w, u])/3 + 14*G[0, w]*G[-w, v]*G[-w, -w, u] + 
   8*G[0, 0, v]*G[-w, -w, u] + 4*G[0, 0, w]*G[-w, -w, u] + 
   12*G[0, -w, v]*G[-w, -w, u] - 16*G[-w, 0, v]*G[-w, -w, u] - 
   (617*Pi^2*G[-w, -w, v])/126 - (772*G[0, w]*G[-v, u]*G[-w, -w, v])/21 + 
   (2794*G[0, w]*G[-v - w, u]*G[-w, -w, v])/21 - 
   (914*G[0, w]*G[-w, u]*G[-w, -w, v])/21 - (1712*G[0, 0, u]*G[-w, -w, v])/
    21 - 6*G[0, 0, w]*G[-w, -w, v] - (835*G[0, -v, u]*G[-w, -w, v])/21 + 
   (646*G[0, -v - w, u]*G[-w, -w, v])/7 - 17*G[0, -w, u]*G[-w, -w, v] - 
   (449*G[-v, -v, u]*G[-w, -w, v])/21 - (386*G[-v, -v - w, u]*G[-w, -w, v])/
    21 - (730*G[-v - w, 0, u]*G[-w, -w, v])/21 + 
   (372*G[-v - w, -v, u]*G[-w, -w, v])/7 + 
   (323*G[-v - w, -v - w, u]*G[-w, -w, v])/7 + 16*G[-v - w, -w, u]*
    G[-w, -w, v] + (1208*G[-w, 0, u]*G[-w, -w, v])/21 - 
   (1103*G[-w, -v - w, u]*G[-w, -w, v])/21 - 4*G[-w, -w, u]*G[-w, -w, v] + 
   12*G[0, w]*G[0, 0, 0, u] + (3424*G[-w, v]*G[0, 0, 0, u])/21 - 
   3*G[-v - w, u]*G[0, 0, 0, v] - 5*G[-w, u]*G[0, 0, 0, v] + 
   (3172*G[-v - w, u]*G[0, 0, 0, w])/21 - 13*G[-w, u]*G[0, 0, 0, w] + 
   6*G[-w, v]*G[0, 0, 0, w] - (1607*G[-w, v]*G[0, 0, -v, u])/21 + 
   (3172*G[0, w]*G[0, 0, -v - w, u])/21 + (1712*G[-w, v]*G[0, 0, -v - w, u])/
    21 - 7*G[0, w]*G[0, 0, -w, u] - 7*G[-w, v]*G[0, 0, -w, u] - 
   (386*G[-v, u]*G[0, 0, -w, v])/21 - (183*G[-v - w, u]*G[0, 0, -w, v])/7 + 
   (767*G[-w, u]*G[0, 0, -w, v])/21 - (898*G[-w, v]*G[0, -v, -v, u])/21 - 
   (1670*G[0, w]*G[0, -v, -v - w, u])/21 - (835*G[-w, v]*G[0, -v, -v - w, u])/
    21 - 6*G[0, w]*G[0, -v - w, 0, u] - (1082*G[-w, v]*G[0, -v - w, 0, u])/
    21 + (576*G[-w, v]*G[0, -v - w, -v, u])/7 + 
   (2090*G[0, w]*G[0, -v - w, -v - w, u])/21 + 
   (1108*G[-w, v]*G[0, -v - w, -v - w, u])/21 - 
   16*G[0, w]*G[0, -v - w, -w, u] - 16*G[-w, v]*G[0, -v - w, -w, u] + 
   12*G[0, w]*G[0, -w, 0, u] + 12*G[-w, v]*G[0, -w, 0, u] - 
   6*G[0, w]*G[0, -w, 0, v] + 3*G[-v, u]*G[0, -w, 0, v] - 
   17*G[-v - w, u]*G[0, -w, 0, v] + 9*G[-w, u]*G[0, -w, 0, v] - 
   26*G[0, w]*G[0, -w, -v - w, u] - 17*G[-w, v]*G[0, -w, -v - w, u] + 
   4*G[0, w]*G[0, -w, -w, u] + 4*G[-w, v]*G[0, -w, -w, u] - 
   (386*G[-v, u]*G[0, -w, -w, v])/21 - (365*G[-v - w, u]*G[0, -w, -w, v])/7 + 
   (1397*G[-w, u]*G[0, -w, -w, v])/21 + 6*G[-w, v]*G[-v, 0, -v, u] + 
   6*G[0, w]*G[-v, 0, -w, u] + 6*G[-w, v]*G[-v, 0, -w, u] - 
   (575*G[-w, v]*G[-v, -v, -v, u])/21 - (898*G[0, w]*G[-v, -v, -v - w, u])/
    21 - (449*G[-w, v]*G[-v, -v, -v - w, u])/21 - 
   (323*G[-w, v]*G[-v, -v - w, -v, u])/21 - 
   (772*G[0, w]*G[-v, -v - w, -v - w, u])/21 - 
   (386*G[-w, v]*G[-v, -v - w, -v - w, u])/21 + 
   6*G[0, w]*G[-v, -v - w, -w, u] + 6*G[-w, v]*G[-v, -v - w, -w, u] + 
   18*G[0, w]*G[-v - w, 0, 0, u] - (1082*G[-w, v]*G[-v - w, 0, 0, u])/21 + 
   (478*G[-w, v]*G[-v - w, 0, -v, u])/7 + 3*G[0, w]*G[-v - w, 0, -v - w, u] - 
   (415*G[-w, v]*G[-v - w, 0, -v - w, u])/21 - 
   30*G[0, w]*G[-v - w, 0, -w, u] - 30*G[-w, v]*G[-v - w, 0, -w, u] + 
   (456*G[-w, v]*G[-v - w, -v, -v, u])/7 + 
   (744*G[0, w]*G[-v - w, -v, -v - w, u])/7 + 
   (372*G[-w, v]*G[-v - w, -v, -v - w, u])/7 + 
   15*G[0, w]*G[-v - w, -v - w, 0, u] - 
   (667*G[-w, v]*G[-v - w, -v - w, 0, u])/21 + 
   (372*G[-w, v]*G[-v - w, -v - w, -v, u])/7 - 
   (467*G[0, w]*G[-v - w, -v - w, -v - w, u])/21 - 
   (328*G[-w, v]*G[-v - w, -v - w, -v - w, u])/21 + 
   16*G[0, w]*G[-v - w, -v - w, -w, u] + 
   16*G[-w, v]*G[-v - w, -v - w, -w, u] - 12*G[0, w]*G[-v - w, -w, 0, u] - 
   12*G[-w, v]*G[-v - w, -w, 0, u] + 22*G[0, w]*G[-v - w, -w, -v - w, u] + 
   16*G[-w, v]*G[-v - w, -w, -v - w, u] - 2*G[0, w]*G[-v - w, -w, -w, u] - 
   2*G[-w, v]*G[-v - w, -w, -w, u] - 12*G[0, w]*G[-w, 0, 0, u] - 
   12*G[-w, v]*G[-w, 0, 0, u] + 6*G[0, w]*G[-w, 0, 0, v] + 
   3*G[-v, u]*G[-w, 0, 0, v] + 3*G[-v - w, u]*G[-w, 0, 0, v] - 
   5*G[-w, u]*G[-w, 0, 0, v] - (704*G[-w, v]*G[-w, 0, -v, u])/21 - 
   (1334*G[0, w]*G[-w, 0, -v - w, u])/21 - 12*G[-w, v]*G[-w, 0, -v - w, u] + 
   30*G[0, w]*G[-w, 0, -w, u] + 30*G[-w, v]*G[-w, 0, -w, u] - 
   6*G[0, w]*G[-w, 0, -w, v] - (386*G[-v, u]*G[-w, 0, -w, v])/21 + 
   (239*G[-v - w, u]*G[-w, 0, -w, v])/7 - (893*G[-w, u]*G[-w, 0, -w, v])/21 + 
   6*G[0, w]*G[-w, -v - w, 0, u] + (1208*G[-w, v]*G[-w, -v - w, 0, u])/21 - 
   (704*G[-w, v]*G[-w, -v - w, -v, u])/21 + 
   26*G[0, w]*G[-w, -v - w, -v - w, u] + 
   17*G[-w, v]*G[-w, -v - w, -v - w, u] + 2*G[0, w]*G[-w, -v - w, -w, u] + 
   2*G[-w, v]*G[-w, -v - w, -w, u] - 6*G[0, w]*G[-w, -w, 0, u] - 
   6*G[-w, v]*G[-w, -w, 0, u] - 6*G[0, w]*G[-w, -w, 0, v] + 
   3*G[-v, u]*G[-w, -w, 0, v] - 3*G[-v - w, u]*G[-w, -w, 0, v] - 
   7*G[-w, u]*G[-w, -w, 0, v] + 14*G[0, w]*G[-w, -w, -v - w, u] - 
   4*G[-w, v]*G[-w, -w, -v - w, u] - 28*G[0, w]*G[-w, -w, -w, u] - 
   28*G[-w, v]*G[-w, -w, -w, u] + 
   G[0, v]*((4*G[-w, u]*(4*Pi^2 + 9*G[0, 0, w]))/3 - 
     (G[-v - w, u]*(13*Pi^2 + 36*G[0, 0, w]))/3 - 
     12*G[0, w]*G[0, -v - w, u] + 12*G[0, w]*G[0, -w, u] + 
     12*G[0, w]*G[-v - w, 0, u] + 18*G[0, w]*G[-v - w, -v - w, u] - 
     12*G[0, w]*G[-v - w, -w, u] - 12*G[0, w]*G[-w, 0, u] - 
     6*G[0, w]*G[-w, -w, u] - 12*G[0, 0, -v - w, u] + 7*G[0, 0, -w, u] + 
     3*G[0, -v, -v - w, u] + 12*G[0, -v - w, 0, u] - 
     18*G[0, -v - w, -v - w, u] + 16*G[0, -v - w, -w, u] - 
     12*G[0, -w, 0, u] + 7*G[0, -w, -v - w, u] - 4*G[0, -w, -w, u] - 
     6*G[-v, 0, -w, u] + 6*G[-v, -v, -v - w, u] + 
     3*G[-v, -v - w, -v - w, u] - 6*G[-v, -v - w, -w, u] - 
     12*G[-v - w, 0, 0, u] + 6*G[-v - w, 0, -v - w, u] + 
     30*G[-v - w, 0, -w, u] - 12*G[-v - w, -v, -v - w, u] - 
     18*G[-v - w, -v - w, 0, u] + 21*G[-v - w, -v - w, -v - w, u] - 
     16*G[-v - w, -v - w, -w, u] + 12*G[-v - w, -w, 0, u] - 
     8*G[-v - w, -w, -v - w, u] + 2*G[-v - w, -w, -w, u] + 
     12*G[-w, 0, 0, u] - 30*G[-w, 0, -w, u] - 7*G[-w, -v - w, -v - w, u] - 
     2*G[-w, -v - w, -w, u] + 6*G[-w, -w, 0, u] - 16*G[-w, -w, -v - w, u] + 
     28*G[-w, -w, -w, u]) - 12*G[0, w]*G[-w, -w, -w, v] - 
   (386*G[-v, u]*G[-w, -w, -w, v])/21 + (347*G[-v - w, u]*G[-w, -w, -w, v])/
    3 - (1103*G[-w, u]*G[-w, -w, -w, v])/21 + (69*G[0, 0, 0, 0, u])/2 - 
   12*G[0, 0, 0, 0, w] + (3424*G[0, 0, 0, -v - w, u])/21 - 
   (428*G[0, 0, 0, -w, v])/21 - (1607*G[0, 0, -v, -v - w, u])/21 + 
   (1712*G[0, 0, -v - w, -v - w, u])/21 - 3*G[0, 0, -w, 0, v] - 
   7*G[0, 0, -w, -v - w, u] - (428*G[0, 0, -w, -w, v])/21 - 
   (898*G[0, -v, -v, -v - w, u])/21 - (835*G[0, -v, -v - w, -v - w, u])/21 - 
   (1082*G[0, -v - w, 0, -v - w, u])/21 + (576*G[0, -v - w, -v, -v - w, u])/
    7 - 12*G[0, -v - w, -v - w, 0, u] + 
   (1108*G[0, -v - w, -v - w, -v - w, u])/21 - 
   16*G[0, -v - w, -w, -v - w, u] + 3*G[0, -w, 0, 0, v] + 
   12*G[0, -w, 0, -v - w, u] - (428*G[0, -w, 0, -w, v])/7 + 
   12*G[0, -w, -v - w, 0, u] - 17*G[0, -w, -v - w, -v - w, u] - 
   3*G[0, -w, -w, 0, v] + 4*G[0, -w, -w, -v - w, u] + 
   (302*G[0, -w, -w, -w, v])/21 + 6*G[-v, 0, -v, -v - w, u] + 
   6*G[-v, 0, -w, -v - w, u] - (575*G[-v, -v, -v, -v - w, u])/21 - 
   (449*G[-v, -v, -v - w, -v - w, u])/21 - (323*G[-v, -v - w, -v, -v - w, u])/
    21 - (386*G[-v, -v - w, -v - w, -v - w, u])/21 + 
   6*G[-v, -v - w, -w, -v - w, u] - (1082*G[-v - w, 0, 0, -v - w, u])/21 + 
   (478*G[-v - w, 0, -v, -v - w, u])/7 - (1397*G[-v - w, 0, -v - w, 0, u])/
    21 - (415*G[-v - w, 0, -v - w, -v - w, u])/21 - 
   30*G[-v - w, 0, -w, -v - w, u] + (456*G[-v - w, -v, -v, -v - w, u])/7 + 
   (372*G[-v - w, -v, -v - w, -v - w, u])/7 + 12*G[-v - w, -v - w, 0, 0, u] - 
   (667*G[-v - w, -v - w, 0, -v - w, u])/21 + 
   (372*G[-v - w, -v - w, -v, -v - w, u])/7 + 
   30*G[-v - w, -v - w, -v - w, 0, u] - 
   (328*G[-v - w, -v - w, -v - w, -v - w, u])/21 + 
   16*G[-v - w, -v - w, -w, -v - w, u] - 12*G[-v - w, -w, 0, -v - w, u] - 
   12*G[-v - w, -w, -v - w, 0, u] + 16*G[-v - w, -w, -v - w, -v - w, u] - 
   2*G[-v - w, -w, -w, -v - w, u] - 3*G[-w, 0, 0, 0, v] - 
   12*G[-w, 0, 0, -v - w, u] - (281*G[-w, 0, 0, -w, v])/7 - 
   (704*G[-w, 0, -v, -v - w, u])/21 + (1208*G[-w, 0, -v - w, 0, u])/21 - 
   12*G[-w, 0, -v - w, -v - w, u] - 3*G[-w, 0, -w, 0, v] + 
   30*G[-w, 0, -w, -v - w, u] - (365*G[-w, 0, -w, -w, v])/7 - 
   12*G[-w, -v - w, 0, 0, u] + (1208*G[-w, -v - w, 0, -v - w, u])/21 - 
   (704*G[-w, -v - w, -v, -v - w, u])/21 - 12*G[-w, -v - w, -v - w, 0, u] + 
   17*G[-w, -v - w, -v - w, -v - w, u] + 2*G[-w, -v - w, -w, -v - w, u] + 
   3*G[-w, -w, 0, 0, v] - 6*G[-w, -w, 0, -v - w, u] + 
   (239*G[-w, -w, 0, -w, v])/7 - 6*G[-w, -w, -v - w, 0, u] - 
   4*G[-w, -w, -v - w, -v - w, u] - 3*G[-w, -w, -w, 0, v] - 
   28*G[-w, -w, -w, -v - w, u] - (617*G[-w, -w, -w, -w, v])/21 + 
   7*G[0, w]*Zeta[3] + (24379*G[-v - w, u]*Zeta[3])/63 - 
   (1012*G[-w, u]*Zeta[3])/7 + (25057*G[-w, v]*Zeta[3])/63 + 
   (G[0, u]*(21*G[0, w]*(5*Pi^2 + 24*G[-w, 0, v] + 24*G[-w, -w, v]) + 
      2*(-260*Pi^2*G[-w, v] + 252*G[0, 0, 0, w] + 856*G[0, 0, -w, v] + 
        126*G[0, -w, 0, v] + 856*G[0, -w, -w, v] - 126*G[-w, 0, 0, v] + 
        2190*G[-w, 0, -w, v] + 126*G[-w, -w, 0, v] - 226*G[-w, -w, -w, v] + 
        903*Zeta[3])))/42, (Pi^4*bc4[95])/90 + 
   (2719*Pi^2*G[0, w]*G[-v - w, u])/352 - (9043*Pi^2*G[0, w]*G[-w, u])/1056 + 
   (10963*Pi^2*G[0, w]*G[-w, v])/3168 - (2*Pi^2*G[-v, u]*G[-w, v])/3 + 
   (2483*Pi^2*G[-v - w, u]*G[-w, v])/66 - (48635*Pi^2*G[-w, u]*G[-w, v])/
    792 - (19*Pi^2*G[0, 0, u])/4 - 12*G[0, w]*G[-w, v]*G[0, 0, u] + 
   (3393*Pi^2*G[0, 0, v])/176 - (6433*G[0, w]*G[-v - w, u]*G[0, 0, v])/132 + 
   (22115*G[0, w]*G[-w, u]*G[0, 0, v])/132 + (56*G[0, 0, u]*G[0, 0, v])/3 + 
   (28393*Pi^2*G[0, 0, w])/1584 + 18*G[-v, u]*G[-w, v]*G[0, 0, w] - 
   (11375*G[-v - w, u]*G[-w, v]*G[0, 0, w])/264 + 
   (30067*G[-w, u]*G[-w, v]*G[0, 0, w])/264 + (14*G[0, 0, u]*G[0, 0, w])/3 + 
   (8435*G[0, 0, v]*G[0, 0, w])/66 - 12*G[0, w]*G[-w, v]*G[0, -v, u] - 
   (8*Pi^2*G[0, -v - w, u])/9 - 9*G[0, w]*G[-w, v]*G[0, -v - w, u] - 
   12*G[0, 0, v]*G[0, -v - w, u] - (103*G[0, 0, w]*G[0, -v - w, u])/3 + 
   (32*Pi^2*G[0, -w, u])/9 - (40*G[0, w]*G[-w, v]*G[0, -w, u])/3 + 
   (40*G[0, 0, v]*G[0, -w, u])/3 + 8*G[0, 0, w]*G[0, -w, u] + 
   (4739*Pi^2*G[0, -w, v])/132 + 15*G[0, w]*G[-v, u]*G[0, -w, v] - 
   (26977*G[0, w]*G[-v - w, u]*G[0, -w, v])/264 + 
   (62099*G[0, w]*G[-w, u]*G[0, -w, v])/264 - 4*G[0, 0, u]*G[0, -w, v] - 
   (6517*G[0, 0, w]*G[0, -w, v])/132 + 8*G[0, -v, u]*G[0, -w, v] - 
   8*G[0, -v - w, u]*G[0, -w, v] - (32*G[0, -w, u]*G[0, -w, v])/3 + 
   G[0, w]*G[-w, v]*G[-v, 0, u] + 16*G[0, -w, v]*G[-v, 0, u] + 
   32*G[0, w]*G[-w, v]*G[-v, -v, u] + 60*G[0, -w, v]*G[-v, -v, u] - 
   (2*Pi^2*G[-v, -v - w, u])/3 - G[0, w]*G[-w, v]*G[-v, -v - w, u] + 
   18*G[0, 0, w]*G[-v, -v - w, u] - 5*G[0, -w, v]*G[-v, -v - w, u] - 
   (65*Pi^2*G[-v - w, 0, u])/24 + (41*G[0, w]*G[-w, v]*G[-v - w, 0, u])/4 - 
   (161*G[0, 0, v]*G[-v - w, 0, u])/6 - (265*G[0, 0, w]*G[-v - w, 0, u])/12 + 
   (75*G[0, -w, v]*G[-v - w, 0, u])/2 - 9*G[0, w]*G[-w, v]*G[-v - w, -v, u] - 
   G[0, -w, v]*G[-v - w, -v, u] + (27827*Pi^2*G[-v - w, -v - w, u])/792 - 
   (121081*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/528 + 
   (12055*G[0, 0, v]*G[-v - w, -v - w, u])/88 - 
   (6153*G[0, 0, w]*G[-v - w, -v - w, u])/88 - 
   (4123*G[0, -w, v]*G[-v - w, -v - w, u])/88 - 
   (112489*Pi^2*G[-v - w, -w, u])/3168 + 
   (101059*G[0, w]*G[-w, v]*G[-v - w, -w, u])/528 - 
   (46919*G[0, 0, v]*G[-v - w, -w, u])/264 - 
   (1905*G[0, 0, w]*G[-v - w, -w, u])/88 + 
   (26317*G[0, -w, v]*G[-v - w, -w, u])/264 + (52*Pi^2*G[-w, 0, u])/3 - 
   (89*G[0, w]*G[-w, v]*G[-w, 0, u])/6 + (199*G[0, 0, v]*G[-w, 0, u])/6 + 
   (295*G[0, 0, w]*G[-w, 0, u])/6 - (487*G[0, -w, v]*G[-w, 0, u])/6 + 
   (44005*Pi^2*G[-w, 0, v])/3168 + G[0, w]*G[-v, u]*G[-w, 0, v] - 
   (17561*G[0, w]*G[-v - w, u]*G[-w, 0, v])/264 + 
   (23633*G[0, w]*G[-w, u]*G[-w, 0, v])/264 - (4*G[0, 0, u]*G[-w, 0, v])/3 + 
   (116*G[0, 0, w]*G[-w, 0, v])/3 - (22*G[0, -v - w, u]*G[-w, 0, v])/3 + 
   (32*G[0, -w, u]*G[-w, 0, v])/3 - G[-v, 0, u]*G[-w, 0, v] - 
   (53*G[-v - w, 0, u]*G[-w, 0, v])/6 - 16*G[-v - w, -v, u]*G[-w, 0, v] + 
   (90577*G[-v - w, -v - w, u]*G[-w, 0, v])/528 - 
   (59855*G[-v - w, -w, u]*G[-w, 0, v])/528 + (137*G[-w, 0, u]*G[-w, 0, v])/
    6 - (48635*Pi^2*G[-w, -v - w, u])/792 + 
   (174755*G[0, w]*G[-w, v]*G[-w, -v - w, u])/528 - 
   (43531*G[0, 0, v]*G[-w, -v - w, u])/264 + 
   (30067*G[0, 0, w]*G[-w, -v - w, u])/264 + 
   (17297*G[0, -w, v]*G[-w, -v - w, u])/264 - 
   (96923*G[-w, 0, v]*G[-w, -v - w, u])/528 + (202435*Pi^2*G[-w, -w, u])/
    3168 - (186097*G[0, w]*G[-w, v]*G[-w, -w, u])/528 + 
   (91985*G[0, 0, v]*G[-w, -w, u])/264 + (2723*G[0, 0, w]*G[-w, -w, u])/88 - 
   (50077*G[0, -w, v]*G[-w, -w, u])/264 + (102281*G[-w, 0, v]*G[-w, -w, u])/
    528 + (26287*Pi^2*G[-w, -w, v])/792 - G[0, w]*G[-v, u]*G[-w, -w, v] - 
   (113249*G[0, w]*G[-v - w, u]*G[-w, -w, v])/528 + 
   (174755*G[0, w]*G[-w, u]*G[-w, -w, v])/528 - 10*G[0, 0, u]*G[-w, -w, v] - 
   (191*G[0, 0, w]*G[-w, -w, v])/88 - 12*G[0, -v, u]*G[-w, -w, v] - 
   G[0, -v - w, u]*G[-w, -w, v] - (40*G[0, -w, u]*G[-w, -w, v])/3 + 
   G[-v, 0, u]*G[-w, -w, v] - 7*G[-v, -v - w, u]*G[-w, -w, v] + 
   (9*G[-v - w, 0, u]*G[-w, -w, v])/4 - 17*G[-v - w, -v, u]*G[-w, -w, v] - 
   (101545*G[-v - w, -v - w, u]*G[-w, -w, v])/528 + 
   (101059*G[-v - w, -w, u]*G[-w, -w, v])/528 + 
   (151*G[-w, 0, u]*G[-w, -w, v])/6 + (166307*G[-w, -v - w, u]*G[-w, -w, v])/
    528 - (186097*G[-w, -w, u]*G[-w, -w, v])/528 - 
   (14*G[0, w]*G[0, 0, 0, u])/3 - (2*G[-w, v]*G[0, 0, 0, u])/3 - 
   (5311*G[0, w]*G[0, 0, 0, v])/22 + (15823*G[-v - w, u]*G[0, 0, 0, v])/132 - 
   (51385*G[-w, u]*G[0, 0, 0, v])/132 - (8237*G[-v - w, u]*G[0, 0, 0, w])/
    132 + (649*G[-w, u]*G[0, 0, 0, w])/6 - (775*G[-w, v]*G[0, 0, 0, w])/33 + 
   20*G[-w, v]*G[0, 0, -v, u] - (68*G[0, w]*G[0, 0, -v - w, u])/3 - 
   (62*G[-w, v]*G[0, 0, -v - w, u])/3 + (68*G[0, w]*G[0, 0, -w, u])/3 + 
   (68*G[-w, v]*G[0, 0, -w, u])/3 - (29257*G[0, w]*G[0, 0, -w, v])/132 + 
   44*G[-v, u]*G[0, 0, -w, v] - (10261*G[-v - w, u]*G[0, 0, -w, v])/132 + 
   (27395*G[-w, u]*G[0, 0, -w, v])/132 + 12*G[-w, v]*G[0, -v, 0, u] + 
   8*G[-w, v]*G[0, -v, -v, u] - 12*G[0, w]*G[0, -v, -v - w, u] - 
   12*G[-w, v]*G[0, -v, -v - w, u] - (17*G[0, w]*G[0, -v - w, 0, u])/3 - 
   (11*G[-w, v]*G[0, -v - w, 0, u])/3 - 16*G[-w, v]*G[0, -v - w, -v, u] + 
   (G[0, w]*G[0, -v - w, -v - w, u])/3 + 
   (25*G[-w, v]*G[0, -v - w, -v - w, u])/3 - (46*G[0, w]*G[0, -v - w, -w, u])/
    3 - (46*G[-w, v]*G[0, -v - w, -w, u])/3 + (40*G[0, w]*G[0, -w, 0, u])/3 + 
   (40*G[-w, v]*G[0, -w, 0, u])/3 - (8083*G[0, w]*G[0, -w, 0, v])/132 + 
   G[-v, u]*G[0, -w, 0, v] + (10283*G[-v - w, u]*G[0, -w, 0, v])/264 - 
   (22577*G[-w, u]*G[0, -w, 0, v])/264 - (40*G[0, w]*G[0, -w, -v - w, u])/3 - 
   (40*G[-w, v]*G[0, -w, -v - w, u])/3 + (64*G[0, w]*G[0, -w, -w, u])/3 + 
   (64*G[-w, v]*G[0, -w, -w, u])/3 - (54937*G[0, w]*G[0, -w, -w, v])/264 - 
   17*G[-v, u]*G[0, -w, -w, v] - (25921*G[-v - w, u]*G[0, -w, -w, v])/264 + 
   (62099*G[-w, u]*G[0, -w, -w, v])/264 + 16*G[-w, v]*G[-v, 0, -v, u] - 
   16*G[0, w]*G[-v, 0, -v - w, u] - 16*G[-w, v]*G[-v, 0, -v - w, u] - 
   G[0, w]*G[-v, 0, -w, u] - G[-w, v]*G[-v, 0, -w, u] + 
   60*G[-w, v]*G[-v, -v, -v, u] + 32*G[0, w]*G[-v, -v, -v - w, u] + 
   G[0, w]*G[-v, -v - w, 0, u] + G[-w, v]*G[-v, -v - w, 0, u] - 
   6*G[-w, v]*G[-v, -v - w, -v, u] + 16*G[0, w]*G[-v, -v - w, -v - w, u] + 
   10*G[-w, v]*G[-v, -v - w, -v - w, u] - G[0, w]*G[-v, -v - w, -w, u] - 
   G[-w, v]*G[-v, -v - w, -w, u] + (22*G[0, w]*G[-v - w, 0, 0, u])/3 - 
   (8*G[-w, v]*G[-v - w, 0, 0, u])/3 + 16*G[-w, v]*G[-v - w, 0, -v, u] + 
   (52*G[0, w]*G[-v - w, 0, -v - w, u])/3 + 
   (28*G[-w, v]*G[-v - w, 0, -v - w, u])/3 - (91*G[0, w]*G[-v - w, 0, -w, u])/
    3 - (91*G[-w, v]*G[-v - w, 0, -w, u])/3 - 
   4*G[-w, v]*G[-v - w, -v, 0, u] + 15*G[-w, v]*G[-v - w, -v, -v, u] - 
   9*G[0, w]*G[-v - w, -v, -v - w, u] - 
   17*G[-w, v]*G[-v - w, -v, -v - w, u] + 
   (100*G[0, w]*G[-v - w, -v - w, 0, u])/3 + 
   (40*G[-w, v]*G[-v - w, -v - w, 0, u])/3 - 
   23*G[-w, v]*G[-v - w, -v - w, -v, u] - 
   (112589*G[0, w]*G[-v - w, -v - w, -v - w, u])/528 - 
   (93053*G[-w, v]*G[-v - w, -v - w, -v - w, u])/528 + 
   (103171*G[0, w]*G[-v - w, -v - w, -w, u])/528 + 
   (103171*G[-w, v]*G[-v - w, -v - w, -w, u])/528 - 
   (59*G[0, w]*G[-v - w, -w, 0, u])/3 - (59*G[-w, v]*G[-v - w, -w, 0, u])/3 + 
   (101059*G[0, w]*G[-v - w, -w, -v - w, u])/528 + 
   (101059*G[-w, v]*G[-v - w, -w, -v - w, u])/528 - 
   (112489*G[0, w]*G[-v - w, -w, -w, u])/528 - 
   (112489*G[-w, v]*G[-v - w, -w, -w, u])/528 - (55*G[0, w]*G[-w, 0, 0, u])/
    6 - (55*G[-w, v]*G[-w, 0, 0, u])/6 - (2797*G[0, w]*G[-w, 0, 0, v])/44 + 
   (12055*G[-v - w, u]*G[-w, 0, 0, v])/88 - (43531*G[-w, u]*G[-w, 0, 0, v])/
    264 - 24*G[-w, v]*G[-w, 0, -v, u] - (487*G[0, w]*G[-w, 0, -v - w, u])/6 - 
   (247*G[-w, v]*G[-w, 0, -v - w, u])/6 + 80*G[0, w]*G[-w, 0, -w, u] + 
   80*G[-w, v]*G[-w, 0, -w, u] - (18221*G[0, w]*G[-w, 0, -w, v])/264 - 
   5*G[-v, u]*G[-w, 0, -w, v] - (20465*G[-v - w, u]*G[-w, 0, -w, v])/264 + 
   (17297*G[-w, u]*G[-w, 0, -w, v])/264 - (89*G[0, w]*G[-w, -v - w, 0, u])/
    6 + (151*G[-w, v]*G[-w, -v - w, 0, u])/6 - 
   24*G[-w, v]*G[-w, -v - w, -v, u] + 
   (209779*G[0, w]*G[-w, -v - w, -v - w, u])/528 + 
   (201331*G[-w, v]*G[-w, -v - w, -v - w, u])/528 - 
   (48063*G[0, w]*G[-w, -v - w, -w, u])/176 - 
   (48063*G[-w, v]*G[-w, -v - w, -w, u])/176 + (113*G[0, w]*G[-w, -w, 0, u])/
    3 + (113*G[-w, v]*G[-w, -w, 0, u])/3 - (5751*G[0, w]*G[-w, -w, 0, v])/
    88 + (24795*G[-v - w, u]*G[-w, -w, 0, v])/176 - 
   (96923*G[-w, u]*G[-w, -w, 0, v])/528 - 
   (186097*G[0, w]*G[-w, -w, -v - w, u])/528 - 
   (186097*G[-w, v]*G[-w, -w, -v - w, u])/528 + 
   (202435*G[0, w]*G[-w, -w, -w, u])/528 + (202435*G[-w, v]*G[-w, -w, -w, u])/
    528 - (102733*G[0, w]*G[-w, -w, -w, v])/528 - 
   7*G[-v, u]*G[-w, -w, -w, v] - (100049*G[-v - w, u]*G[-w, -w, -w, v])/528 + 
   (166307*G[-w, u]*G[-w, -w, -w, v])/528 + 50*G[0, 0, 0, 0, u] + 
   (58945*G[0, 0, 0, 0, v])/66 + (2303*G[0, 0, 0, 0, w])/22 - 
   (2*G[0, 0, 0, -v - w, u])/3 - (4695*G[0, 0, 0, -w, v])/22 + 
   20*G[0, 0, -v, -v - w, u] + 10*G[0, 0, -v - w, 0, u] - 
   (62*G[0, 0, -v - w, -v - w, u])/3 + (14261*G[0, 0, -w, 0, v])/132 + 
   (68*G[0, 0, -w, -v - w, u])/3 - (30313*G[0, 0, -w, -w, v])/132 + 
   12*G[0, -v, 0, -v - w, u] + 8*G[0, -v, -v, -v - w, u] + 
   12*G[0, -v, -v - w, 0, u] - 12*G[0, -v, -v - w, -v - w, u] + 
   10*G[0, -v - w, 0, 0, u] - (11*G[0, -v - w, 0, -v - w, u])/3 - 
   16*G[0, -v - w, -v, -v - w, u] - 13*G[0, -v - w, -v - w, 0, u] + 
   (25*G[0, -v - w, -v - w, -v - w, u])/3 - (46*G[0, -v - w, -w, -v - w, u])/
    3 + (14129*G[0, -w, 0, 0, v])/132 + (40*G[0, -w, 0, -v - w, u])/3 - 
   (9403*G[0, -w, 0, -w, v])/132 + (40*G[0, -w, -v - w, 0, u])/3 - 
   (40*G[0, -w, -v - w, -v - w, u])/3 + (8931*G[0, -w, -w, 0, v])/88 + 
   (64*G[0, -w, -w, -v - w, u])/3 - (55465*G[0, -w, -w, -w, v])/264 + 
   16*G[-v, 0, -v, -v - w, u] + 17*G[-v, 0, -v - w, 0, u] - 
   16*G[-v, 0, -v - w, -v - w, u] - G[-v, 0, -w, -v - w, u] + 
   60*G[-v, -v, -v, -v - w, u] + G[-v, -v - w, 0, -v - w, u] - 
   6*G[-v, -v - w, -v, -v - w, u] - 16*G[-v, -v - w, -v - w, 0, u] + 
   10*G[-v, -v - w, -v - w, -v - w, u] - G[-v, -v - w, -w, -v - w, u] + 
   (27*G[-v - w, 0, 0, 0, u])/2 - (8*G[-v - w, 0, 0, -v - w, u])/3 + 
   16*G[-v - w, 0, -v, -v - w, u] - (39*G[-v - w, 0, -v - w, 0, u])/4 + 
   (28*G[-v - w, 0, -v - w, -v - w, u])/3 - (91*G[-v - w, 0, -w, -v - w, u])/
    3 - 4*G[-v - w, -v, 0, -v - w, u] + 15*G[-v - w, -v, -v, -v - w, u] - 
   4*G[-v - w, -v, -v - w, 0, u] - 17*G[-v - w, -v, -v - w, -v - w, u] - 
   22*G[-v - w, -v - w, 0, 0, u] + (40*G[-v - w, -v - w, 0, -v - w, u])/3 - 
   23*G[-v - w, -v - w, -v, -v - w, u] - (11*G[-v - w, -v - w, -v - w, 0, u])/
    4 - (93053*G[-v - w, -v - w, -v - w, -v - w, u])/528 + 
   (103171*G[-v - w, -v - w, -w, -v - w, u])/528 - 
   (59*G[-v - w, -w, 0, -v - w, u])/3 - (59*G[-v - w, -w, -v - w, 0, u])/3 + 
   (101059*G[-v - w, -w, -v - w, -v - w, u])/528 - 
   (112489*G[-v - w, -w, -w, -v - w, u])/528 + (15823*G[-w, 0, 0, 0, v])/
    132 - (55*G[-w, 0, 0, -v - w, u])/6 - (2665*G[-w, 0, 0, -w, v])/44 - 
   24*G[-w, 0, -v, -v - w, u] + (343*G[-w, 0, -v - w, 0, u])/6 - 
   (247*G[-w, 0, -v - w, -v - w, u])/6 + (10327*G[-w, 0, -w, 0, v])/264 + 
   80*G[-w, 0, -w, -v - w, u] - (18221*G[-w, 0, -w, -w, v])/264 - 
   (55*G[-w, -v - w, 0, 0, u])/6 + (151*G[-w, -v - w, 0, -v - w, u])/6 - 
   24*G[-w, -v - w, -v, -v - w, u] - (247*G[-w, -v - w, -v - w, 0, u])/6 + 
   (201331*G[-w, -v - w, -v - w, -v - w, u])/528 - 
   (48063*G[-w, -v - w, -w, -v - w, u])/176 + (32249*G[-w, -w, 0, 0, v])/
    264 + (113*G[-w, -w, 0, -v - w, u])/3 - (4255*G[-w, -w, 0, -w, v])/88 + 
   (113*G[-w, -w, -v - w, 0, u])/3 - (186097*G[-w, -w, -v - w, -v - w, u])/
    528 + (64969*G[-w, -w, -w, 0, v])/528 + (202435*G[-w, -w, -w, -v - w, u])/
    528 - (112765*G[-w, -w, -w, -w, v])/528 - 
   (G[0, u]*(2325*Pi^2*G[0, v] - 775*Pi^2*G[-w, v] + 
      4950*G[-w, v]*G[0, 0, w] - 25*G[0, w]*(19*Pi^2 - 120*G[0, 0, v] - 
        60*G[0, -w, v] + 168*G[-w, 0, v] + 258*G[-w, -w, v]) - 
      9000*G[0, 0, 0, v] + 750*G[0, 0, 0, w] - 600*G[0, 0, -w, v] + 
      3300*G[0, -w, 0, v] + 1500*G[0, -w, -w, v] + 5400*G[-w, 0, 0, v] + 
      3000*G[-w, 0, -w, v] + 2700*G[-w, -w, 0, v] - 10050*G[-w, -w, -w, v] - 
      79950*Zeta[3]))/450 - (107219*G[0, w]*Zeta[3])/792 - 
   (507685*G[-v - w, u]*Zeta[3])/1584 + (13971*G[-w, u]*Zeta[3])/176 - 
   (483793*G[-w, v]*Zeta[3])/1584 + G[0, v]*((-91711*Pi^2*G[-w, u])/3168 - 
     (443*G[-w, u]*G[0, 0, w])/6 + G[-v - w, u]*((28517*Pi^2)/3168 + 
       (37*G[0, 0, w])/2) - (G[0, w]*(11999*Pi^2 + 4224*G[0, 0, u] - 
        4224*G[0, -v - w, u] + 5632*G[0, -w, u] - 528*G[-v, -v - w, u] - 
        13464*G[-v - w, 0, u] + 18930*G[-v - w, -v - w, u] - 
        52634*G[-v - w, -w, u] + 21736*G[-w, 0, u] - 47266*G[-w, -v - w, u] + 
        100154*G[-w, -w, u]))/528 - 4*G[0, 0, 0, u] - 79*G[0, 0, 0, w] - 
     (4*G[0, 0, -v - w, u])/3 - (68*G[0, 0, -w, u])/3 - 
     (22*G[0, -v - w, -v - w, u])/3 + (46*G[0, -v - w, -w, u])/3 - 
     (40*G[0, -w, 0, u])/3 + (32*G[0, -w, -v - w, u])/3 - 
     (64*G[0, -w, -w, u])/3 - G[-v, 0, -v - w, u] + G[-v, 0, -w, u] - 
     G[-v, -v - w, 0, u] + G[-v, -v - w, -w, u] - (27*G[-v - w, 0, 0, u])/2 - 
     (53*G[-v - w, 0, -v - w, u])/6 + (91*G[-v - w, 0, -w, u])/3 - 
     16*G[-v - w, -v, -v - w, u] - (79*G[-v - w, -v - w, 0, u])/2 + 
     (90577*G[-v - w, -v - w, -v - w, u])/528 - 
     (103171*G[-v - w, -v - w, -w, u])/528 + (59*G[-v - w, -w, 0, u])/3 - 
     (59855*G[-v - w, -w, -v - w, u])/528 + (112489*G[-v - w, -w, -w, u])/
      528 + (55*G[-w, 0, 0, u])/6 + (137*G[-w, 0, -v - w, u])/6 - 
     80*G[-w, 0, -w, u] + (137*G[-w, -v - w, 0, u])/6 - 
     (96923*G[-w, -v - w, -v - w, u])/528 + (48063*G[-w, -v - w, -w, u])/
      176 - (113*G[-w, -w, 0, u])/3 + (102281*G[-w, -w, -v - w, u])/528 - 
     (202435*G[-w, -w, -w, u])/528 + (721343*Zeta[3])/792), 
  (-7205611*Pi^4)/414720 - (Pi^4*bc4[90])/3960 + 
   (7*Pi^4*(956491/768 + bc4[90]/42 - bc4[91]/2))/660 + 
   (7*Pi^4*bc4[91])/1320 + (45205*Pi^2*G[0, w]*G[-v - w, u])/3168 - 
   (12665*Pi^2*G[0, w]*G[-w, u])/1056 + (18409*Pi^2*G[0, w]*G[-w, v])/3168 - 
   (5*Pi^2*G[-v, u]*G[-w, v])/3 + (1874*Pi^2*G[-v - w, u]*G[-w, v])/99 - 
   (6103*Pi^2*G[-w, u]*G[-w, v])/264 - (Pi^2*G[0, 0, u])/2 + 
   2*G[0, w]*G[-w, v]*G[0, 0, u] + (16835*Pi^2*G[0, 0, v])/2376 - 
   (441*G[0, w]*G[-v - w, u]*G[0, 0, v])/44 + 
   (1543*G[0, w]*G[-w, u]*G[0, 0, v])/44 + (12251*Pi^2*G[0, 0, w])/1584 - 
   14*G[-v, u]*G[-w, v]*G[0, 0, w] - (20453*G[-v - w, u]*G[-w, v]*G[0, 0, w])/
    264 + (8083*G[-w, u]*G[-w, v]*G[0, 0, w])/88 + 7*G[0, 0, u]*G[0, 0, w] + 
   (683*G[0, 0, v]*G[0, 0, w])/22 - 2*G[0, w]*G[-w, v]*G[0, -v, u] + 
   Pi^2*G[0, -v - w, u] + 3*G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   5*G[0, 0, v]*G[0, -v - w, u] + (2*Pi^2*G[0, -w, u])/3 - 
   4*G[0, 0, v]*G[0, -w, u] + 4*G[0, 0, w]*G[0, -w, u] + 
   (1499*Pi^2*G[0, -w, v])/132 - 5*G[0, w]*G[-v, u]*G[0, -w, v] - 
   (3237*G[0, w]*G[-v - w, u]*G[0, -w, v])/88 + 
   (7511*G[0, w]*G[-w, u]*G[0, -w, v])/88 + G[0, 0, u]*G[0, -w, v] - 
   (817*G[0, 0, w]*G[0, -w, v])/44 - 7*G[0, -v - w, u]*G[0, -w, v] + 
   9*G[0, w]*G[-w, v]*G[-v, 0, u] + 2*G[0, -w, v]*G[-v, 0, u] + 
   8*G[0, w]*G[-w, v]*G[-v, -v, u] + 8*G[0, -w, v]*G[-v, -v, u] - 
   (5*Pi^2*G[-v, -v - w, u])/3 - 9*G[0, w]*G[-w, v]*G[-v, -v - w, u] - 
   14*G[0, 0, w]*G[-v, -v - w, u] + 5*G[0, -w, v]*G[-v, -v - w, u] - 
   (Pi^2*G[-v - w, 0, u])/8 + (15*G[0, w]*G[-w, v]*G[-v - w, 0, u])/4 - 
   (21*G[0, 0, v]*G[-v - w, 0, u])/2 - (17*G[0, 0, w]*G[-v - w, 0, u])/4 + 
   (43*G[0, -w, v]*G[-v - w, 0, u])/2 + 2*G[0, w]*G[-w, v]*G[-v - w, -v, u] + 
   7*G[0, -w, v]*G[-v - w, -v, u] + (18589*Pi^2*G[-v - w, -v - w, u])/792 - 
   (76939*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/528 + 
   (7333*G[0, 0, v]*G[-v - w, -v - w, u])/88 - 
   (24809*G[0, 0, w]*G[-v - w, -v - w, u])/264 - 
   (1037*G[0, -w, v]*G[-v - w, -v - w, u])/88 - (3283*Pi^2*G[-v - w, -w, u])/
    352 + (20547*G[0, w]*G[-w, v]*G[-v - w, -w, u])/176 - 
   (8919*G[0, 0, v]*G[-v - w, -w, u])/88 + (6757*G[0, 0, w]*G[-v - w, -w, u])/
    88 + (2489*G[0, -w, v]*G[-v - w, -w, u])/88 + (23*Pi^2*G[-w, 0, u])/3 - 
   (5*G[0, w]*G[-w, v]*G[-w, 0, u])/2 + (35*G[0, 0, v]*G[-w, 0, u])/2 + 
   (43*G[0, 0, w]*G[-w, 0, u])/2 - (83*G[0, -w, v]*G[-w, 0, u])/2 + 
   (1301*Pi^2*G[-w, 0, v])/1056 + 9*G[0, w]*G[-v, u]*G[-w, 0, v] - 
   (1477*G[0, w]*G[-v - w, u]*G[-w, 0, v])/88 + 
   (2093*G[0, w]*G[-w, u]*G[-w, 0, v])/88 + G[0, 0, u]*G[-w, 0, v] + 
   11*G[0, 0, w]*G[-w, 0, v] + G[0, -v - w, u]*G[-w, 0, v] + 
   4*G[0, -w, u]*G[-w, 0, v] - 9*G[-v, 0, u]*G[-w, 0, v] - 
   (11*G[-v - w, 0, u]*G[-w, 0, v])/2 + 
   (17241*G[-v - w, -v - w, u]*G[-w, 0, v])/176 - 
   (4871*G[-v - w, -w, u]*G[-w, 0, v])/176 + (9*G[-w, 0, u]*G[-w, 0, v])/2 - 
   (6103*Pi^2*G[-w, -v - w, u])/264 + 
   (23827*G[0, w]*G[-w, v]*G[-w, -v - w, u])/176 - 
   (3155*G[0, 0, v]*G[-w, -v - w, u])/88 + (8083*G[0, 0, w]*G[-w, -v - w, u])/
    88 + (1565*G[0, -w, v]*G[-w, -v - w, u])/88 - 
   (10163*G[-w, 0, v]*G[-w, -v - w, u])/176 + (18611*Pi^2*G[-w, -w, u])/
    1056 - (18321*G[0, w]*G[-w, v]*G[-w, -w, u])/176 + 
   (7649*G[0, 0, v]*G[-w, -w, u])/88 + (145*G[0, 0, w]*G[-w, -w, u])/88 - 
   (3897*G[0, -w, v]*G[-w, -w, u])/88 + (10817*G[-w, 0, v]*G[-w, -w, u])/
    176 + (10009*Pi^2*G[-w, -w, v])/792 - 9*G[0, w]*G[-v, u]*G[-w, -w, v] - 
   (75619*G[0, w]*G[-v - w, u]*G[-w, -w, v])/528 + 
   (23827*G[0, w]*G[-w, u]*G[-w, -w, v])/176 + 4*G[0, 0, u]*G[-w, -w, v] - 
   (26591*G[0, 0, w]*G[-w, -w, v])/264 + 6*G[0, -v - w, u]*G[-w, -w, v] + 
   10*G[-v, 0, u]*G[-w, -w, v] + 2*G[-v, -v, u]*G[-w, -w, v] - 
   8*G[-v, -v - w, u]*G[-w, -w, v] - (17*G[-v - w, 0, u]*G[-w, -w, v])/4 - 
   3*G[-v - w, -v, u]*G[-w, -w, v] - 
   (56875*G[-v - w, -v - w, u]*G[-w, -w, v])/528 + 
   (17731*G[-v - w, -w, u]*G[-w, -w, v])/176 + (39*G[-w, 0, u]*G[-w, -w, v])/
    2 + (21011*G[-w, -v - w, u]*G[-w, -w, v])/176 - 
   (18321*G[-w, -w, u]*G[-w, -w, v])/176 - 8*G[0, w]*G[0, 0, 0, u] - 
   7*G[-w, v]*G[0, 0, 0, u] - (1609*G[0, w]*G[0, 0, 0, v])/22 + 
   (3919*G[-v - w, u]*G[0, 0, 0, v])/44 - (7489*G[-w, u]*G[0, 0, 0, v])/44 - 
   (6691*G[-v - w, u]*G[0, 0, 0, w])/132 + (151*G[-w, u]*G[0, 0, 0, w])/2 - 
   (2473*G[-w, v]*G[0, 0, 0, w])/33 - 4*G[0, w]*G[0, 0, -v - w, u] - 
   2*G[-w, v]*G[0, 0, -v - w, u] - (3329*G[0, w]*G[0, 0, -w, v])/44 + 
   4*G[-v, u]*G[0, 0, -w, v] - (1189*G[-v - w, u]*G[0, 0, -w, v])/44 + 
   (2511*G[-w, u]*G[0, 0, -w, v])/44 - 2*G[0, w]*G[0, -v, -v - w, u] - 
   6*G[0, w]*G[0, -v - w, 0, u] - 4*G[-w, v]*G[0, -v - w, 0, u] - 
   6*G[-w, v]*G[0, -v - w, -v, u] - G[0, w]*G[0, -v - w, -v - w, u] + 
   2*G[-w, v]*G[0, -v - w, -v - w, u] + 2*G[0, w]*G[0, -v - w, -w, u] + 
   2*G[-w, v]*G[0, -v - w, -w, u] - (727*G[0, w]*G[0, -w, 0, v])/44 + 
   9*G[-v, u]*G[0, -w, 0, v] + (199*G[-v - w, u]*G[0, -w, 0, v])/88 - 
   (1389*G[-w, u]*G[0, -w, 0, v])/88 + 4*G[0, w]*G[0, -w, -w, u] + 
   4*G[-w, v]*G[0, -w, -w, u] - (5317*G[0, w]*G[0, -w, -w, v])/88 - 
   11*G[-v, u]*G[0, -w, -w, v] - (3325*G[-v - w, u]*G[0, -w, -w, v])/88 + 
   (7511*G[-w, u]*G[0, -w, -w, v])/88 - G[-w, v]*G[-v, 0, 0, u] + 
   2*G[-w, v]*G[-v, 0, -v, u] - 4*G[0, w]*G[-v, 0, -v - w, u] - 
   3*G[-w, v]*G[-v, 0, -v - w, u] - 9*G[0, w]*G[-v, 0, -w, u] - 
   9*G[-w, v]*G[-v, 0, -w, u] - 2*G[-w, v]*G[-v, -v, 0, u] + 
   8*G[-w, v]*G[-v, -v, -v, u] + 8*G[0, w]*G[-v, -v, -v - w, u] + 
   2*G[-w, v]*G[-v, -v, -v - w, u] + 9*G[0, w]*G[-v, -v - w, 0, u] + 
   10*G[-w, v]*G[-v, -v - w, 0, u] - 4*G[-w, v]*G[-v, -v - w, -v, u] + 
   4*G[0, w]*G[-v, -v - w, -v - w, u] + 5*G[-w, v]*G[-v, -v - w, -v - w, u] - 
   9*G[0, w]*G[-v, -v - w, -w, u] - 9*G[-w, v]*G[-v, -v - w, -w, u] + 
   4*G[0, w]*G[-v - w, 0, 0, u] - 3*G[-w, v]*G[-v - w, 0, 0, u] + 
   10*G[-w, v]*G[-v - w, 0, -v, u] + 5*G[0, w]*G[-v - w, 0, -v - w, u] - 
   3*G[-w, v]*G[-v - w, 0, -v - w, u] - 17*G[0, w]*G[-v - w, 0, -w, u] - 
   17*G[-w, v]*G[-v - w, 0, -w, u] - 6*G[-w, v]*G[-v - w, -v, 0, u] + 
   7*G[-w, v]*G[-v - w, -v, -v, u] + 2*G[0, w]*G[-v - w, -v, -v - w, u] - 
   3*G[-w, v]*G[-v - w, -v, -v - w, u] + 23*G[0, w]*G[-v - w, -v - w, 0, u] + 
   G[-w, v]*G[-v - w, -v - w, 0, u] - G[-w, v]*G[-v - w, -v - w, -v, u] - 
   (83143*G[0, w]*G[-v - w, -v - w, -v - w, u])/528 - 
   (63079*G[-w, v]*G[-v - w, -v - w, -v - w, u])/528 + 
   (19139*G[0, w]*G[-v - w, -v - w, -w, u])/176 + 
   (19139*G[-w, v]*G[-v - w, -v - w, -w, u])/176 - 
   19*G[0, w]*G[-v - w, -w, 0, u] - 19*G[-w, v]*G[-v - w, -w, 0, u] + 
   (20547*G[0, w]*G[-v - w, -w, -v - w, u])/176 + 
   (17731*G[-w, v]*G[-v - w, -w, -v - w, u])/176 - 
   (9849*G[0, w]*G[-v - w, -w, -w, u])/176 - 
   (9849*G[-w, v]*G[-v - w, -w, -w, u])/176 - (31*G[0, w]*G[-w, 0, 0, u])/2 - 
   (31*G[-w, v]*G[-w, 0, 0, u])/2 - (1123*G[0, w]*G[-w, 0, 0, v])/44 + 
   (7333*G[-v - w, u]*G[-w, 0, 0, v])/88 - (3155*G[-w, u]*G[-w, 0, 0, v])/
    88 - 6*G[-w, v]*G[-w, 0, -v, u] - (83*G[0, w]*G[-w, 0, -v - w, u])/2 - 
   (39*G[-w, v]*G[-w, 0, -v - w, u])/2 + 40*G[0, w]*G[-w, 0, -w, u] + 
   40*G[-w, v]*G[-w, 0, -w, u] - (2313*G[0, w]*G[-w, 0, -w, v])/88 + 
   5*G[-v, u]*G[-w, 0, -w, v] - (2621*G[-v - w, u]*G[-w, 0, -w, v])/88 + 
   (1565*G[-w, u]*G[-w, 0, -w, v])/88 - (5*G[0, w]*G[-w, -v - w, 0, u])/2 + 
   (39*G[-w, v]*G[-w, -v - w, 0, u])/2 - 6*G[-w, v]*G[-w, -v - w, -v, u] + 
   (30691*G[0, w]*G[-w, -v - w, -v - w, u])/176 + 
   (27875*G[-w, v]*G[-w, -v - w, -v - w, u])/176 - 
   (14349*G[0, w]*G[-w, -v - w, -w, u])/176 - 
   (14349*G[-w, v]*G[-w, -v - w, -w, u])/176 + 7*G[0, w]*G[-w, -w, 0, u] + 
   7*G[-w, v]*G[-w, -w, 0, u] - (1961*G[0, w]*G[-w, -w, 0, v])/88 + 
   (14073*G[-v - w, u]*G[-w, -w, 0, v])/176 - 
   (10163*G[-w, u]*G[-w, -w, 0, v])/176 - 
   (18321*G[0, w]*G[-w, -w, -v - w, u])/176 - 
   (18321*G[-w, v]*G[-w, -w, -v - w, u])/176 + 
   (18611*G[0, w]*G[-w, -w, -w, u])/176 + (18611*G[-w, v]*G[-w, -w, -w, u])/
    176 - (95815*G[0, w]*G[-w, -w, -w, v])/528 - 
   8*G[-v, u]*G[-w, -w, -w, v] - (62947*G[-v - w, u]*G[-w, -w, -w, v])/528 + 
   (21011*G[-w, u]*G[-w, -w, -w, v])/176 + 21*G[0, 0, 0, 0, u] + 
   (483317*G[0, 0, 0, 0, v])/1584 + (301*G[0, 0, 0, 0, w])/66 - 
   7*G[0, 0, 0, -v - w, u] - (1631*G[0, 0, 0, -w, v])/22 - 
   G[0, 0, -v - w, 0, u] - 2*G[0, 0, -v - w, -v - w, u] + 
   (1433*G[0, 0, -w, 0, v])/44 - (3285*G[0, 0, -w, -w, v])/44 - 
   G[0, -v - w, 0, 0, u] - 4*G[0, -v - w, 0, -v - w, u] - 
   6*G[0, -v - w, -v, -v - w, u] + 2*G[0, -v - w, -v - w, -v - w, u] + 
   2*G[0, -v - w, -w, -v - w, u] + (1037*G[0, -w, 0, 0, v])/44 - 
   (991*G[0, -w, 0, -w, v])/44 + (2493*G[0, -w, -w, 0, v])/88 + 
   4*G[0, -w, -w, -v - w, u] - (5141*G[0, -w, -w, -w, v])/88 - 
   G[-v, 0, 0, -v - w, u] + 2*G[-v, 0, -v, -v - w, u] + 
   12*G[-v, 0, -v - w, 0, u] - 3*G[-v, 0, -v - w, -v - w, u] - 
   9*G[-v, 0, -w, -v - w, u] - 2*G[-v, -v, 0, -v - w, u] + 
   8*G[-v, -v, -v, -v - w, u] - 2*G[-v, -v, -v - w, 0, u] + 
   2*G[-v, -v, -v - w, -v - w, u] - G[-v, -v - w, 0, 0, u] + 
   10*G[-v, -v - w, 0, -v - w, u] - 4*G[-v, -v - w, -v, -v - w, u] - 
   3*G[-v, -v - w, -v - w, 0, u] + 5*G[-v, -v - w, -v - w, -v - w, u] - 
   9*G[-v, -v - w, -w, -v - w, u] - (109*G[-v - w, 0, 0, 0, u])/2 - 
   3*G[-v - w, 0, 0, -v - w, u] + 10*G[-v - w, 0, -v, -v - w, u] - 
   (17*G[-v - w, 0, -v - w, 0, u])/4 - 3*G[-v - w, 0, -v - w, -v - w, u] - 
   17*G[-v - w, 0, -w, -v - w, u] - 6*G[-v - w, -v, 0, -v - w, u] + 
   7*G[-v - w, -v, -v, -v - w, u] - 6*G[-v - w, -v, -v - w, 0, u] - 
   3*G[-v - w, -v, -v - w, -v - w, u] - 25*G[-v - w, -v - w, 0, 0, u] + 
   G[-v - w, -v - w, 0, -v - w, u] - G[-v - w, -v - w, -v, -v - w, u] + 
   (51*G[-v - w, -v - w, -v - w, 0, u])/4 - 
   (63079*G[-v - w, -v - w, -v - w, -v - w, u])/528 + 
   (19139*G[-v - w, -v - w, -w, -v - w, u])/176 - 
   19*G[-v - w, -w, 0, -v - w, u] - 19*G[-v - w, -w, -v - w, 0, u] + 
   (17731*G[-v - w, -w, -v - w, -v - w, u])/176 - 
   (9849*G[-v - w, -w, -w, -v - w, u])/176 + (3919*G[-w, 0, 0, 0, v])/44 - 
   (31*G[-w, 0, 0, -v - w, u])/2 - (1167*G[-w, 0, 0, -w, v])/44 - 
   6*G[-w, 0, -v, -v - w, u] + (47*G[-w, 0, -v - w, 0, u])/2 - 
   (39*G[-w, 0, -v - w, -v - w, u])/2 + (507*G[-w, 0, -w, 0, v])/88 + 
   40*G[-w, 0, -w, -v - w, u] - (2049*G[-w, 0, -w, -w, v])/88 - 
   (31*G[-w, -v - w, 0, 0, u])/2 + (39*G[-w, -v - w, 0, -v - w, u])/2 - 
   6*G[-w, -v - w, -v, -v - w, u] - (39*G[-w, -v - w, -v - w, 0, u])/2 + 
   (27875*G[-w, -v - w, -v - w, -v - w, u])/176 - 
   (14349*G[-w, -v - w, -w, -v - w, u])/176 + (5969*G[-w, -w, 0, 0, v])/88 + 
   7*G[-w, -w, 0, -v - w, u] - (1345*G[-w, -w, 0, -w, v])/88 + 
   7*G[-w, -w, -v - w, 0, u] - (18321*G[-w, -w, -v - w, -v - w, u])/176 + 
   (10465*G[-w, -w, -w, 0, v])/176 + (18611*G[-w, -w, -w, -v - w, u])/176 - 
   (99511*G[-w, -w, -w, -w, v])/528 - 
   G[0, u]*(G[0, v]*G[0, 0, w] + G[-w, v]*(Pi^2 + 10*G[0, 0, w]) + 
     G[0, w]*(2*Pi^2 - G[0, 0, v] + G[0, -w, v] + G[-w, 0, v] + 
       7*G[-w, -w, v]) - 6*G[0, 0, 0, v] + 8*G[0, 0, 0, w] - G[0, 0, -w, v] + 
     G[0, -w, 0, v] - G[0, -w, -w, v] - 5*G[-w, 0, 0, v] + 
     7*G[-w, 0, -w, v] - G[-w, -w, 0, v] + 4*G[-w, -w, -w, v] - 52*Zeta[3]) - 
   (123505*G[0, w]*Zeta[3])/792 - (334991*G[-v - w, u]*Zeta[3])/1584 + 
   (1401*G[-w, u]*Zeta[3])/176 - (280739*G[-w, v]*Zeta[3])/1584 + 
   G[0, v]*((-1703*Pi^2*G[-w, u])/1056 - (7*G[-w, u]*G[0, 0, w])/2 + 
     G[-v - w, u]*((-2747*Pi^2)/1056 + (3*G[0, 0, w])/2) + 
     G[0, w]*(G[0, 0, u] + (-3017*Pi^2 - 528*G[0, -v - w, u] + 
         4752*G[-v, -v - w, u] + 3960*G[-v - w, 0, u] + 
         642*G[-v - w, -v - w, u] + 6486*G[-v - w, -w, u] - 
         10296*G[-w, 0, u] + 12558*G[-w, -v - w, u] - 23382*G[-w, -w, u])/
        528) - 16*G[0, 0, 0, w] + G[0, 0, -v - w, u] + G[0, -v - w, 0, u] + 
     G[0, -v - w, -v - w, u] - 2*G[0, -v - w, -w, u] + 
     4*G[0, -w, -v - w, u] - 4*G[0, -w, -w, u] - 9*G[-v, 0, -v - w, u] + 
     9*G[-v, 0, -w, u] - 9*G[-v, -v - w, 0, u] + 9*G[-v, -v - w, -w, u] - 
     (13*G[-v - w, 0, 0, u])/2 - (11*G[-v - w, 0, -v - w, u])/2 + 
     17*G[-v - w, 0, -w, u] - (47*G[-v - w, -v - w, 0, u])/2 + 
     (17241*G[-v - w, -v - w, -v - w, u])/176 - 
     (19139*G[-v - w, -v - w, -w, u])/176 + 19*G[-v - w, -w, 0, u] - 
     (4871*G[-v - w, -w, -v - w, u])/176 + (9849*G[-v - w, -w, -w, u])/176 + 
     (31*G[-w, 0, 0, u])/2 + (9*G[-w, 0, -v - w, u])/2 - 40*G[-w, 0, -w, u] + 
     (9*G[-w, -v - w, 0, u])/2 - (10163*G[-w, -v - w, -v - w, u])/176 + 
     (14349*G[-w, -v - w, -w, u])/176 - 7*G[-w, -w, 0, u] + 
     (10817*G[-w, -w, -v - w, u])/176 - (18611*G[-w, -w, -w, u])/176 + 
     (81283*Zeta[3])/297), (-32897*Pi^4)/5940 + 
   (302*Pi^2*G[0, w]*G[-v - w, u])/9 - (103*Pi^2*G[0, w]*G[-w, u])/4 + 
   (275*Pi^2*G[0, w]*G[-w, v])/36 - 3*Pi^2*G[-v, u]*G[-w, v] + 
   (689*Pi^2*G[-v - w, u]*G[-w, v])/36 - (37*Pi^2*G[-w, u]*G[-w, v])/6 + 
   (13*Pi^2*G[0, 0, u])/3 + 4*G[0, w]*G[-w, v]*G[0, 0, u] + 
   (397*Pi^2*G[0, 0, v])/176 + 17*G[0, w]*G[-v - w, u]*G[0, 0, v] - 
   71*G[0, w]*G[-w, u]*G[0, 0, v] - 4*G[0, 0, u]*G[0, 0, v] - 
   (5*Pi^2*G[0, 0, w])/18 - 50*G[-v, u]*G[-w, v]*G[0, 0, w] - 
   (586*G[-v - w, u]*G[-w, v]*G[0, 0, w])/3 + 169*G[-w, u]*G[-w, v]*
    G[0, 0, w] + 12*G[0, 0, u]*G[0, 0, w] - 31*G[0, 0, v]*G[0, 0, w] + 
   (16*Pi^2*G[0, -v - w, u])/3 + 8*G[0, w]*G[-w, v]*G[0, -v - w, u] + 
   32*G[0, 0, v]*G[0, -v - w, u] + 32*G[0, 0, w]*G[0, -v - w, u] + 
   16*G[0, w]*G[-w, v]*G[0, -w, u] - 32*G[0, 0, v]*G[0, -w, u] + 
   16*G[0, 0, w]*G[0, -w, u] - (17*Pi^2*G[0, -w, v])/6 - 
   26*G[0, w]*G[-v, u]*G[0, -w, v] - (15*G[0, w]*G[-v - w, u]*G[0, -w, v])/
    2 + (39*G[0, w]*G[-w, u]*G[0, -w, v])/2 - 3*G[0, 0, w]*G[0, -w, v] - 
   12*G[0, -v - w, u]*G[0, -w, v] + 8*G[0, -w, u]*G[0, -w, v] + 
   24*G[0, w]*G[-w, v]*G[-v, 0, u] - 4*G[0, w]*G[-w, v]*G[-v, -v, u] - 
   20*G[0, -w, v]*G[-v, -v, u] - 3*Pi^2*G[-v, -v - w, u] - 
   24*G[0, w]*G[-w, v]*G[-v, -v - w, u] - 50*G[0, 0, w]*G[-v, -v - w, u] + 
   16*G[0, -w, v]*G[-v, -v - w, u] + (31*Pi^2*G[-v - w, 0, u])/12 - 
   (5*G[0, w]*G[-w, v]*G[-v - w, 0, u])/2 - 3*G[0, 0, v]*G[-v - w, 0, u] + 
   (15*G[0, 0, w]*G[-v - w, 0, u])/2 + 28*G[0, -w, v]*G[-v - w, 0, u] + 
   19*G[0, w]*G[-w, v]*G[-v - w, -v, u] + 26*G[0, -w, v]*G[-v - w, -v, u] + 
   (565*Pi^2*G[-v - w, -v - w, u])/18 - 
   (1361*G[0, w]*G[-w, v]*G[-v - w, -v - w, u])/6 + 
   114*G[0, 0, v]*G[-v - w, -v - w, u] - 
   (685*G[0, 0, w]*G[-v - w, -v - w, u])/3 + 
   (7*G[0, -w, v]*G[-v - w, -v - w, u])/2 + (71*Pi^2*G[-v - w, -w, u])/12 + 
   (321*G[0, w]*G[-w, v]*G[-v - w, -w, u])/2 - 
   129*G[0, 0, v]*G[-v - w, -w, u] + 244*G[0, 0, w]*G[-v - w, -w, u] - 
   (19*G[0, -w, v]*G[-v - w, -w, u])/2 + (22*Pi^2*G[-w, 0, u])/3 + 
   4*G[0, w]*G[-w, v]*G[-w, 0, u] + 26*G[0, 0, v]*G[-w, 0, u] + 
   22*G[0, 0, w]*G[-w, 0, u] - 50*G[0, -w, v]*G[-w, 0, u] - 
   (107*Pi^2*G[-w, 0, v])/12 + 24*G[0, w]*G[-v, u]*G[-w, 0, v] + 
   (27*G[0, w]*G[-v - w, u]*G[-w, 0, v])/2 - 
   (35*G[0, w]*G[-w, u]*G[-w, 0, v])/2 + 8*G[0, 0, u]*G[-w, 0, v] - 
   3*G[0, 0, w]*G[-w, 0, v] + 12*G[0, -v - w, u]*G[-w, 0, v] + 
   8*G[0, -w, u]*G[-w, 0, v] - 24*G[-v, 0, u]*G[-w, 0, v] - 
   8*G[-v - w, 0, u]*G[-w, 0, v] + 16*G[-v - w, -v, u]*G[-w, 0, v] + 
   120*G[-v - w, -v - w, u]*G[-w, 0, v] + 26*G[-v - w, -w, u]*G[-w, 0, v] - 
   6*G[-w, 0, u]*G[-w, 0, v] - (37*Pi^2*G[-w, -v - w, u])/6 + 
   (157*G[0, w]*G[-w, v]*G[-w, -v - w, u])/2 + 
   66*G[0, 0, v]*G[-w, -v - w, u] + 169*G[0, 0, w]*G[-w, -v - w, u] - 
   (23*G[0, -w, v]*G[-w, -v - w, u])/2 + 15*G[-w, 0, v]*G[-w, -v - w, u] - 
   (127*Pi^2*G[-w, -w, u])/12 + (99*G[0, w]*G[-w, v]*G[-w, -w, u])/2 - 
   105*G[0, 0, v]*G[-w, -w, u] - 14*G[0, 0, w]*G[-w, -w, u] + 
   (119*G[0, -w, v]*G[-w, -w, u])/2 - 4*G[-w, 0, v]*G[-w, -w, u] + 
   (11*Pi^2*G[-w, -w, v])/9 - 24*G[0, w]*G[-v, u]*G[-w, -w, v] - 
   (1355*G[0, w]*G[-v - w, u]*G[-w, -w, v])/6 + 
   (157*G[0, w]*G[-w, u]*G[-w, -w, v])/2 + 4*G[0, 0, u]*G[-w, -w, v] - 
   (1805*G[0, 0, w]*G[-w, -w, v])/6 + 8*G[0, -v - w, u]*G[-w, -w, v] + 
   16*G[0, -w, u]*G[-w, -w, v] + 23*G[-v, 0, u]*G[-w, -w, v] - 
   2*G[-v, -v, u]*G[-w, -w, v] - 15*G[-v, -v - w, u]*G[-w, -w, v] - 
   (35*G[-v - w, 0, u]*G[-w, -w, v])/2 + 8*G[-v - w, -v, u]*G[-w, -w, v] - 
   (875*G[-v - w, -v - w, u]*G[-w, -w, v])/6 + 
   (225*G[-v - w, -w, u]*G[-w, -w, v])/2 + 30*G[-w, 0, u]*G[-w, -w, v] + 
   (93*G[-w, -v - w, u]*G[-w, -w, v])/2 + (99*G[-w, -w, u]*G[-w, -w, v])/2 - 
   16*G[0, w]*G[0, 0, 0, u] - 16*G[-w, v]*G[0, 0, 0, u] + 
   23*G[0, w]*G[0, 0, 0, v] + 151*G[-v - w, u]*G[0, 0, 0, v] - 
   128*G[-w, u]*G[0, 0, 0, v] - (295*G[-v - w, u]*G[0, 0, 0, w])/3 + 
   131*G[-w, u]*G[0, 0, 0, w] - (1301*G[-w, v]*G[0, 0, 0, w])/6 + 
   4*G[0, w]*G[0, 0, -v - w, u] + 4*G[-w, v]*G[0, 0, -v - w, u] + 
   8*G[0, w]*G[0, 0, -w, u] + 8*G[-w, v]*G[0, 0, -w, u] + 
   11*G[0, w]*G[0, 0, -w, v] - 18*G[-v, u]*G[0, 0, -w, v] - 
   G[-v - w, u]*G[0, 0, -w, v] - 45*G[-w, u]*G[0, 0, -w, v] - 
   20*G[0, w]*G[0, -v - w, 0, u] - 20*G[-w, v]*G[0, -v - w, 0, u] - 
   4*G[0, w]*G[0, -v - w, -v - w, u] - 4*G[-w, v]*G[0, -v - w, -v - w, u] + 
   24*G[0, w]*G[0, -v - w, -w, u] + 24*G[-w, v]*G[0, -v - w, -w, u] + 
   18*G[0, w]*G[0, -w, 0, v] + 24*G[-v, u]*G[0, -w, 0, v] - 
   (57*G[-v - w, u]*G[0, -w, 0, v])/2 + (75*G[-w, u]*G[0, -w, 0, v])/2 + 
   16*G[0, w]*G[0, -w, -v - w, u] + 16*G[-w, v]*G[0, -w, -v - w, u] + 
   (65*G[0, w]*G[0, -w, -w, v])/2 - 24*G[-v, u]*G[0, -w, -w, v] - 
   (37*G[-v - w, u]*G[0, -w, -w, v])/2 + (39*G[-w, u]*G[0, -w, -w, v])/2 + 
   G[-w, v]*G[-v, 0, 0, u] + 2*G[0, w]*G[-v, 0, -v - w, u] + 
   G[-w, v]*G[-v, 0, -v - w, u] - 24*G[0, w]*G[-v, 0, -w, u] - 
   24*G[-w, v]*G[-v, 0, -w, u] + 2*G[-w, v]*G[-v, -v, 0, u] - 
   20*G[-w, v]*G[-v, -v, -v, u] - 4*G[0, w]*G[-v, -v, -v - w, u] - 
   2*G[-w, v]*G[-v, -v, -v - w, u] + 24*G[0, w]*G[-v, -v - w, 0, u] + 
   23*G[-w, v]*G[-v, -v - w, 0, u] - 8*G[-w, v]*G[-v, -v - w, -v, u] - 
   2*G[0, w]*G[-v, -v - w, -v - w, u] + 7*G[-w, v]*G[-v, -v - w, -v - w, u] - 
   24*G[0, w]*G[-v, -v - w, -w, u] - 24*G[-w, v]*G[-v, -v - w, -w, u] - 
   3*G[0, w]*G[-v - w, 0, 0, u] - 18*G[-w, v]*G[-v - w, 0, 0, u] + 
   14*G[-w, v]*G[-v - w, 0, -v, u] + 5*G[0, w]*G[-v - w, 0, -v - w, u] - 
   10*G[-w, v]*G[-v - w, 0, -v - w, u] - 22*G[0, w]*G[-v - w, 0, -w, u] - 
   22*G[-w, v]*G[-v - w, 0, -w, u] - 14*G[-w, v]*G[-v - w, -v, 0, u] + 
   10*G[-w, v]*G[-v - w, -v, -v, u] + 19*G[0, w]*G[-v - w, -v, -v - w, u] + 
   8*G[-w, v]*G[-v - w, -v, -v - w, u] + 37*G[0, w]*G[-v - w, -v - w, 0, u] - 
   10*G[-w, v]*G[-v - w, -v - w, 0, u] + 
   16*G[-w, v]*G[-v - w, -v - w, -v, u] - 
   (808*G[0, w]*G[-v - w, -v - w, -v - w, u])/3 - 
   (565*G[-w, v]*G[-v - w, -v - w, -v - w, u])/3 + 
   (265*G[0, w]*G[-v - w, -v - w, -w, u])/2 + 
   (265*G[-w, v]*G[-v - w, -v - w, -w, u])/2 - 
   38*G[0, w]*G[-v - w, -w, 0, u] - 38*G[-w, v]*G[-v - w, -w, 0, u] + 
   (321*G[0, w]*G[-v - w, -w, -v - w, u])/2 + 
   (225*G[-w, v]*G[-v - w, -w, -v - w, u])/2 + 
   (71*G[0, w]*G[-v - w, -w, -w, u])/2 + (71*G[-w, v]*G[-v - w, -w, -w, u])/
    2 - 34*G[0, w]*G[-w, 0, 0, u] - 34*G[-w, v]*G[-w, 0, 0, u] - 
   18*G[0, w]*G[-w, 0, 0, v] + 114*G[-v - w, u]*G[-w, 0, 0, v] + 
   66*G[-w, u]*G[-w, 0, 0, v] + 6*G[-w, v]*G[-w, 0, -v, u] - 
   50*G[0, w]*G[-w, 0, -v - w, u] - 24*G[-w, v]*G[-w, 0, -v - w, u] + 
   50*G[0, w]*G[-w, 0, -w, u] + 50*G[-w, v]*G[-w, 0, -w, u] - 
   (29*G[0, w]*G[-w, 0, -w, v])/2 + 16*G[-v, u]*G[-w, 0, -w, v] - 
   (37*G[-v - w, u]*G[-w, 0, -w, v])/2 - (23*G[-w, u]*G[-w, 0, -w, v])/2 + 
   4*G[0, w]*G[-w, -v - w, 0, u] + 30*G[-w, v]*G[-w, -v - w, 0, u] + 
   6*G[-w, v]*G[-w, -v - w, -v, u] + (265*G[0, w]*G[-w, -v - w, -v - w, u])/
    2 + (201*G[-w, v]*G[-w, -v - w, -v - w, u])/2 + 
   (65*G[0, w]*G[-w, -v - w, -w, u])/2 + (65*G[-w, v]*G[-w, -v - w, -w, u])/
    2 - 10*G[0, w]*G[-w, -w, 0, u] - 10*G[-w, v]*G[-w, -w, 0, u] - 
   (15*G[0, w]*G[-w, -w, 0, v])/2 + 98*G[-v - w, u]*G[-w, -w, 0, v] + 
   15*G[-w, u]*G[-w, -w, 0, v] + (99*G[0, w]*G[-w, -w, -v - w, u])/2 + 
   (99*G[-w, v]*G[-w, -w, -v - w, u])/2 - (127*G[0, w]*G[-w, -w, -w, u])/2 - 
   (127*G[-w, v]*G[-w, -w, -w, u])/2 - (1042*G[0, w]*G[-w, -w, -w, v])/3 - 
   15*G[-v, u]*G[-w, -w, -w, v] - (1061*G[-v - w, u]*G[-w, -w, -w, v])/6 + 
   (93*G[-w, u]*G[-w, -w, -w, v])/2 - 44*G[0, 0, 0, 0, u] + 
   (3661*G[0, 0, 0, 0, v])/528 - (707*G[0, 0, 0, 0, w])/6 - 
   16*G[0, 0, 0, -v - w, u] + 6*G[0, 0, 0, -w, v] - 
   16*G[0, 0, -v - w, 0, u] + 4*G[0, 0, -v - w, -v - w, u] - 
   20*G[0, 0, -w, 0, v] + 8*G[0, 0, -w, -v - w, u] + 12*G[0, 0, -w, -w, v] - 
   16*G[0, -v - w, 0, 0, u] - 20*G[0, -v - w, 0, -v - w, u] - 
   8*G[0, -v - w, -v - w, 0, u] - 4*G[0, -v - w, -v - w, -v - w, u] + 
   24*G[0, -v - w, -w, -v - w, u] - 44*G[0, -w, 0, 0, v] + 
   8*G[0, -w, 0, -w, v] + 16*G[0, -w, -v - w, -v - w, u] - 
   (33*G[0, -w, -w, 0, v])/2 + (85*G[0, -w, -w, -w, v])/2 + 
   G[-v, 0, 0, -v - w, u] + 23*G[-v, 0, -v - w, 0, u] + 
   G[-v, 0, -v - w, -v - w, u] - 24*G[-v, 0, -w, -v - w, u] + 
   2*G[-v, -v, 0, -v - w, u] - 20*G[-v, -v, -v, -v - w, u] + 
   2*G[-v, -v, -v - w, 0, u] - 2*G[-v, -v, -v - w, -v - w, u] + 
   G[-v, -v - w, 0, 0, u] + 23*G[-v, -v - w, 0, -v - w, u] - 
   8*G[-v, -v - w, -v, -v - w, u] + G[-v, -v - w, -v - w, 0, u] + 
   7*G[-v, -v - w, -v - w, -v - w, u] - 24*G[-v, -v - w, -w, -v - w, u] - 
   184*G[-v - w, 0, 0, 0, u] - 18*G[-v - w, 0, 0, -v - w, u] + 
   14*G[-v - w, 0, -v, -v - w, u] - (51*G[-v - w, 0, -v - w, 0, u])/2 - 
   10*G[-v - w, 0, -v - w, -v - w, u] - 22*G[-v - w, 0, -w, -v - w, u] - 
   14*G[-v - w, -v, 0, -v - w, u] + 10*G[-v - w, -v, -v, -v - w, u] - 
   14*G[-v - w, -v, -v - w, 0, u] + 8*G[-v - w, -v, -v - w, -v - w, u] - 
   64*G[-v - w, -v - w, 0, 0, u] - 10*G[-v - w, -v - w, 0, -v - w, u] + 
   16*G[-v - w, -v - w, -v, -v - w, u] + (65*G[-v - w, -v - w, -v - w, 0, u])/
    2 - (565*G[-v - w, -v - w, -v - w, -v - w, u])/3 + 
   (265*G[-v - w, -v - w, -w, -v - w, u])/2 - 
   38*G[-v - w, -w, 0, -v - w, u] - 38*G[-v - w, -w, -v - w, 0, u] + 
   (225*G[-v - w, -w, -v - w, -v - w, u])/2 + 
   (71*G[-v - w, -w, -w, -v - w, u])/2 + 151*G[-w, 0, 0, 0, v] - 
   34*G[-w, 0, 0, -v - w, u] - 22*G[-w, 0, 0, -w, v] + 
   6*G[-w, 0, -v, -v - w, u] + 20*G[-w, 0, -v - w, 0, u] - 
   24*G[-w, 0, -v - w, -v - w, u] - (35*G[-w, 0, -w, 0, v])/2 + 
   50*G[-w, 0, -w, -v - w, u] - (19*G[-w, 0, -w, -w, v])/2 - 
   34*G[-w, -v - w, 0, 0, u] + 30*G[-w, -v - w, 0, -v - w, u] + 
   6*G[-w, -v - w, -v, -v - w, u] - 24*G[-w, -v - w, -v - w, 0, u] + 
   (201*G[-w, -v - w, -v - w, -v - w, u])/2 + 
   (65*G[-w, -v - w, -w, -v - w, u])/2 + 79*G[-w, -w, 0, 0, v] - 
   10*G[-w, -w, 0, -v - w, u] - (19*G[-w, -w, 0, -w, v])/2 - 
   10*G[-w, -w, -v - w, 0, u] + (99*G[-w, -w, -v - w, -v - w, u])/2 + 
   47*G[-w, -w, -w, 0, v] - (127*G[-w, -w, -w, -v - w, u])/2 - 
   (1030*G[-w, -w, -w, -w, v])/3 + G[0, v]*((73*Pi^2*G[-w, u])/3 + 
     G[-v - w, u]*((-181*Pi^2)/12 - 12*G[0, 0, w]) + 70*G[-w, u]*G[0, 0, w] + 
     (G[0, w]*(23*Pi^2 - 48*G[0, -v - w, u] + 32*G[0, -w, u] + 
        96*G[-v, -v - w, u] - 8*G[-v - w, 0, u] + 142*G[-v - w, -v - w, u] - 
        230*G[-v - w, -w, u] - 96*G[-w, 0, u] - 70*G[-w, -v - w, u] + 
        238*G[-w, -w, u]))/4 + 4*G[0, 0, 0, u] + 29*G[0, 0, 0, w] + 
     8*G[0, 0, -v - w, u] - 8*G[0, 0, -w, u] + 8*G[0, -v - w, 0, u] + 
     12*G[0, -v - w, -v - w, u] - 24*G[0, -v - w, -w, u] + 
     8*G[0, -w, -v - w, u] - 24*G[-v, 0, -v - w, u] + 24*G[-v, 0, -w, u] - 
     24*G[-v, -v - w, 0, u] + 24*G[-v, -v - w, -w, u] - 
     3*G[-v - w, 0, 0, u] - 8*G[-v - w, 0, -v - w, u] + 
     22*G[-v - w, 0, -w, u] + 16*G[-v - w, -v, -v - w, u] - 
     30*G[-v - w, -v - w, 0, u] + 120*G[-v - w, -v - w, -v - w, u] - 
     (265*G[-v - w, -v - w, -w, u])/2 + 38*G[-v - w, -w, 0, u] + 
     26*G[-v - w, -w, -v - w, u] - (71*G[-v - w, -w, -w, u])/2 + 
     34*G[-w, 0, 0, u] - 6*G[-w, 0, -v - w, u] - 50*G[-w, 0, -w, u] - 
     6*G[-w, -v - w, 0, u] + 15*G[-w, -v - w, -v - w, u] - 
     (65*G[-w, -v - w, -w, u])/2 + 10*G[-w, -w, 0, u] - 
     4*G[-w, -w, -v - w, u] + (127*G[-w, -w, -w, u])/2 - 
     (25541*Zeta[3])/264) - (2852*G[0, w]*Zeta[3])/9 - 
   (2720*G[-v - w, u]*Zeta[3])/9 - (115*G[-w, u]*Zeta[3])/2 - 
   (4081*G[-w, v]*Zeta[3])/18 - 
   (2*G[0, u]*(Pi^2*G[-w, v] + 24*G[-w, v]*G[0, 0, w] - 
      2*G[0, v]*(2*Pi^2 + 3*G[0, 0, w]) + 3*G[0, w]*(Pi^2 - 2*G[0, -w, v] + 
        6*G[-w, 0, v] + 20*G[-w, -w, v]) - 6*G[0, 0, 0, v] + 
      24*G[0, 0, 0, w] - 6*G[0, -w, -w, v] - 48*G[-w, 0, 0, v] + 
      18*G[-w, 0, -w, v] - 18*G[-w, -w, 0, v] + 60*G[-w, -w, -w, v] + 
      142*Zeta[3]))/3}}


==> anc/nbox/aFull.m <==
{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, (eps*(3*u + 2*(v + w)))/(4*u*(u + v + w)), 0, 
   -1/4*(eps*(u - 2*(v + w)))/(u*(u + v + w)), 0, 
   -((eps*(2*u + v + w))/(u*(u + v + w))), -(eps/(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (eps*(v + w))/(4*u*(u + v + w)), 0, 
   (eps*(-2*u + v + w))/(4*u*(u + v + w)), 0, -(eps/(u + v + w)), 
   -((eps*(2*u + v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {-1/4*(eps*(u + 4*v + w))/((u + w)*(u + v + w)), 
   -1/4*(eps*(5*u + 4*v + 5*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   (2*eps*v)/((u + w)*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {-1/2*eps/(u + w), 
   -1/2*(eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   eps/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (eps*(2*u + 3*(v + w)))/(4*u*(u + v + w)), 
   (eps*(2*u - v - w))/(4*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(3*u + v + w))/(u*(u + v + w))), -((eps*(v + w))/(u*(u + v + w))), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, (eps*(u + 3*(v + w)))/(4*u*(u + v + w)), 
   eps/(4*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), -(eps/u), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(2*u + v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (5*eps)/(4*u), -1/4*eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, eps/u, -1/2*eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (eps*(3*u + v + w))/(4*u*(u + v + w)), (eps*(u + 3*(v + w)))/
    (4*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(3*u + 2*(v + w)))/(u*(u + v + w))), eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (eps*(3*u + 2*(v + w)))/(4*u*(u + v + w)), -1/4*eps/(u + v + w), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2*(eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 0, 0, 
   -1/2*(eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 
   (-2*eps)/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {-1/4*(eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 0, 
   0, -1/4*(eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(2*u + v + 2*w))/((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, -(eps/(u + v)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), eps/(2*(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (3*eps)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (3*eps)/(2*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), eps/(2*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + v + 2*w))/((u + v)*(u + v + w)), -(eps/(u + v)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, (3*eps)/(2*(u + v + w)), (3*eps)/(2*(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(u + v), 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {(3*eps*(u + 2*(v + w)))/(4*u*(u + v + w)), (3*eps)/(4*u), 0, 
   (-3*eps*(v + w))/(4*u*(u + v + w)), 0, (eps*(2*u + v + w))/
    (u*(u + v + w)), -((eps*(u + 2*(v + w)))/(u*(u + v + w))), 
   -((eps*(3*u^2 + 5*u*(v + w) + 2*w*(v + w)))/(u*(u + w)*(u + v + w))), 
   (eps*(v + w))/(u*(u + v + w)), 0, 0, eps/u, eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/u, (3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {eps/(2*u), eps/(4*u), 0, -1/4*eps/u, 0, eps/u, 
   (-2*eps)/u, -((eps*(2*u + w))/(u*(u + w))), eps/u, 0, 0, 0, eps/u, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), (2*eps)/u, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*eps)/u, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/2*eps/u, eps/(4*u), eps/(4*u), 0, 0, eps/u, 0, 0, eps/u, 0, 0, 0, 
   -(eps/u), eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(4*(u + v + w)), (-3*eps)/(4*(u + v + w)), (-3*eps)/(4*u), 
   (3*eps)/(4*u), 0, 0, 0, (eps*(u - 3*(v + w)))/(2*u*(u + v + w)), 
   -(eps/(u + v + w)), 0, (-2*eps)/(u + v + w), eps/(u + v + w), 
   (-2*eps)/(u + v + w), -(eps/(u + v + w)), (2*eps)/(u + v + w), 0, 
   -1/2*eps/u, eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(3*u + v + w))/(u*(u + v + w)), -1/2*eps/u, 0, 
   (eps*(v + w))/(u*(u + v + w)), eps/(2*(u + v + w)), (-3*eps)/u, 
   (eps*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*eps)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*eps/u, eps/(2*u), eps/u, -(eps/u), eps/(2*u), (3*eps)/u, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {(-3*eps)/(2*u), (-3*eps)/(4*u), (-3*eps)/(4*u), (3*eps)/(2*u), 
   0, 0, 0, (2*eps)/u, (-4*eps)/u, 0, (-4*eps)/u, -1/2*eps/u, (-2*eps)/u, 
   -1/2*eps/u, eps/u, 0, (-2*eps)/u, (4*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, eps/u, -1/2*eps/u, (eps*(3*u + w))/(2*u*(u + w)), 
   eps/u, (-3*eps)/u, (3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps)/(2*(u + w)), (3*eps*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 
   (3*eps*(u + 2*v + w))/(4*(u + w)*(u + v + w)), (-3*eps)/(2*(u + w)), 0, 0, 
   0, (-2*eps)/(u + w), (4*eps)/(u + w), 0, (2*eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), -1/2*(eps*(u^2 + u*(3*v - 2*w) - 3*w*(v + w)))/
     (u*(u + w)*(u + v + w)), (2*eps*(2*u + 3*v + 2*w))/
    ((u + w)*(u + v + w)), (eps*(5*u^2 - 3*w*(v + w) + u*(3*v + 2*w)))/
    (2*u*(u + w)*(u + v + w)), -((eps*(5*u + 6*v + 5*w))/
     ((u + w)*(u + v + w))), 0, (2*eps)/(u + w), (-4*eps)/(u + w), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(v + w))/(u*(u + v + w)), 
   -(eps/u), (eps*(3*u + w))/(2*u*(u + w)), (eps*(-u + v + w))/
    (2*u*(u + v + w)), -1/2*(eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
     (u*(u + w)*(u + v + w)), (3*eps*(u - w))/(u*(u + w)), 
   -((eps*(3*u + 4*v + 3*w))/((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), (3*eps)/(2*u), 
   (3*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), (-3*eps)/(2*u), 0, 0, 0, 
   -((eps*(7*u^2 + 5*w*(v + w) + u*(11*v + 12*w)))/(u*(u + w)*(u + v + w))), 
   (2*eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, (2*eps*(u + 2*(v + w)))/
    (u*(u + v + w)), (eps*(2*u + v + w))/(u*(u + v + w)), 
   (2*eps*(u + 2*(v + w)))/(u*(u + v + w)), (eps*(4*u + v + w))/
    (u*(u + v + w)), (-2*eps)/u, 0, (7*eps)/u, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), -(eps/u), (-2*eps)/u, 
   (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
   -1/2*(eps*(6*u + 7*(v + w)))/(u*(u + v + w)), 0, 
   -((eps*(2*u + 3*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, (eps*(u - w))/(2*u*(u + w)), 0, 0, 0, eps/(2*u), 0, 
   -1/2*eps/u, 0, 0, -1/2*eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, eps/(2*u), -1/2*eps/u, eps/(2*u), (eps*(-u + w))/(2*u*(u + w)), 0, 
   (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*eps)/(4*(u + v + w)), 
   (-3*eps*(u + 2*(v + w)))/(4*u*(u + v + w)), 0, 0, 0, 0, (3*eps)/(u + w), 
   0, 0, eps/(u + v + w), -1/2*eps/(u + v + w), eps/(u + v + w), 
   (-3*eps)/(2*(u + v + w)), 0, 0, (-3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (eps*(2*u + v + w))/(2*u*(u + v + w)), 0, 
   (3*eps)/(2*u), -1/2*(eps*(3*u + 4*v + 3*w))/((u + w)*(u + v + w)), 
   (eps*(2*u + 3*(v + w)))/(4*u*(u + v + w)), 0, 
   -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps)/u, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(4*(u + v + w)), 0, (3*eps*(v + w))/(4*u*(u + v + w)), 
   (3*eps*(u - v - w))/(4*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(2*u + 3*(v + w)))/(u*(u + v + w)), -(eps/(u + v + w)), 0, 0, 0, 
   (eps*(v + w))/(2*u*(u + v + w)), -((eps*(v + w))/(u*(u + v + w))), 
   -(eps/(u + v + w)), (2*eps)/(u + v + w), eps/(u + v + w), 
   (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 
   -1/2*(eps*(v + w))/(u*(u + v + w)), 0, eps/u, eps/(2*(u + v + w)), 
   (-3*eps*(v + w))/(u*(u + v + w)), (eps*(u - v - w))/(u*(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(4*(u + v + w)), 0, (3*eps*(u + 2*v + w))/
    (4*(u + w)*(u + v + w)), (-3*eps*v)/(2*(u + w)*(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, (eps*(2*u^2 - u*(v - 5*w) + 3*w*(v + w)))/
    (2*u*(u + w)*(u + v + w)), (eps*(u + 4*v + w))/((u + w)*(u + v + w)), 0, 
   0, 0, (eps*(8*u^2 + 11*u*(v + w) + 3*w*(v + w)))/
    (2*u*(u + w)*(u + v + w)), (eps*(u - 2*v + w))/((u + w)*(u + v + w)), 
   -(eps/(u + v + w)), (2*eps)/(u + v + w), eps/(u + v + w), 
   (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, (2*eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(v + w))/(u*(u + v + w)), (eps*(v + w))/(2*u*(u + v + w)), 
   -((eps*(3*u + w))/(u*(u + w))), -(eps/u), 
   -1/2*(eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
   (3*eps*(2*u + v + w))/(u*(u + v + w)), (-2*eps*v)/((u + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(2*u), 0, (-3*eps)/(4*u), (9*eps)/(4*u), 0, 0, 0, 0, 0, 0, 0, 
   (2*eps)/u, (-4*eps)/u, 0, 0, 0, (-2*eps)/u, (4*eps)/u, -1/2*eps/u, eps/u, 
   (eps*(11*u + 5*w))/(2*u*(u + w)), (-2*eps)/u, 0, 0, 0, 0, 0, 0, 
   (-4*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(3*u + w))/(u*(u + w))), -1/2*(eps*(3*u + v + w))/(u*(u + v + w)), 
   -1/2*eps/u, eps/u, (3*eps*(3*u + v))/(u*(u + v)), (3*eps)/u, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(2*u), 0, 
   (3*eps)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, eps/u, -(eps/u), -1/2*eps/u, (eps*(-u + v + w))/(2*u*(u + v + w)), 
   eps/(2*u), (3*eps*(u - v))/(u*(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), 0, 
   (3*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), 
   (-3*eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(2*u + v + w))/(u*(u + v + w)), (2*eps*(u + 2*(v + w)))/
    (u*(u + v + w)), 0, 0, 0, (eps*(6*u + 7*(v + w)))/(u*(u + v + w)), 
   (-2*eps*(v + w))/(u*(u + v + w)), (eps*(3*u + v + w))/(u*(u + v + w)), 
   (-2*eps*(v + w))/(u*(u + v + w)), 
   -((eps*(7*u^2 + 5*w*(v + w) + u*(11*v + 12*w)))/(u*(u + w)*(u + v + w))), 
   (2*eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   (2*eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -(eps/(u + v + w)), (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
    (u*(u + w)*(u + v + w)), (-2*eps)/u, -(eps/u), 
   -1/2*(eps*(5*u + 7*(v + w)))/(u*(u + v + w)), 0, 
   -((eps*(u + 3*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 
   -1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
   (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(2*u^2 - v*(v + w) + u*(v + 3*w)))/(2*u*(u + v)*(u + v + w)), 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 
   (eps*(2*u + v + w))/(2*u*(u + v + w)), (eps*(u + v + 2*w))/
    ((u + v)*(u + v + w)), -1/2*(eps*(u^2 + v*(v + w) + u*(2*v + 3*w)))/
     (u*(u + v)*(u + v + w)), (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
   (eps*(3*u + v))/(2*u*(u + v)), 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (eps*(v + w))/(2*u*(u + v + w)), 
   -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 
   -1/2*(eps*(3*u + v))/(u*(u + v)), (eps*(-u + v))/(2*u*(u + v)), 0, 
   (eps*(5*u^2 - 2*v*(v + w) + u*(3*v + 8*w)))/(u*(u + v)*(u + v + w)), 
   (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-3*eps)/(2*u), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/u, 0, (-2*eps)/(u + v + w), 
   eps/(u + v + w), -(eps/(u + v + w)), -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u - v - w))/(2*u*(u + v + w)), -((eps*v)/((u + w)*(u + v + w))), 
   (3*eps)/(2*u), 0, (eps*(u + 3*(v + w)))/(4*u*(u + v + w)), 
   (-3*eps*(u + v + 2*w))/((u + v)*(u + v + w)), -1/2*eps/u, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (eps*(v + w))/(4*u*(u + v + w)), -1/4*(eps*(v + w))/(u*(u + v + w)), 
   -1/2*(eps*(v + w))/(u*(u + v + w)), 0, (eps*(v + w))/(u*(u + v + w)), 
   -((eps*(v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(v + w))/(u*(u + v + w))), 0, 0, 0, 
   -((eps*(v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(eps*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
   -1/4*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
   (eps*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 0, 0, 0, -(eps/(u + w)), 
   (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -((eps*v)/((u + w)*(u + v + w))), (eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, (eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (2*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (3*eps*(u + 2*(v + w)))/(4*u*(u + v + w)), 0, 
   (-3*eps*(u + 2*(v + w)))/(4*u*(u + v + w)), 0, 
   (eps*(2*u + v + w))/(u*(u + v + w)), 
   -((eps*(u + 2*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-3*eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
    (2*u*(u + v)*(u + v + w)), (eps*(v + w))/(2*u*(u + v + w)), 0, 0, 
   (3*eps)/(2*u), eps/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (-2*eps)/u, (-3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps/u), 0, eps/u, eps/u, -(eps/u), 
   (2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(3*u + v))/(2*u*(u + v)), -1/2*eps/u, 0, 0, -1/2*eps/u, -1/2*eps/u, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   eps/u, (2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 
   -1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/(u + v + w), 
   (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), eps/(2*(u + v + w)), 
   (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 
   (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps*w)/((u + v)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (3*eps*(v + w))/(4*u*(u + v + w)), (3*eps*(4*u - v - w))/
    (4*u*(u + v + w)), (3*eps)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (eps*(v + w))/(2*u*(u + v + w)), -((eps*(v + w))/(u*(u + v + w))), 
   -(eps/(u + v + w)), (2*eps)/(u + v + w), 0, 0, 0, 0, 0, 
   -(eps/(u + v + w)), (-3*eps)/(2*u), -1/2*eps/(u + v + w), 
   (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 
   -1/2*(eps*(v + w))/(u*(u + v + w)), 0, eps/u, eps/(2*(u + v + w)), 
   (-3*eps*(v + w))/(u*(u + v + w)), (eps*(u - v - w))/(u*(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (3*eps*(u + v + 2*w))/
    (4*(u + v)*(u + v + w)), (3*eps*(u + v - 6*w))/(4*(u + v)*(u + v + w)), 
   (-3*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(8*u^2 + 11*u*(v + w) + 3*v*(v + w)))/(2*u*(u + v)*(u + v + w)), 
   (eps*(u + v - 2*w))/((u + v)*(u + v + w)), -(eps/(u + v + w)), 
   (2*eps)/(u + v + w), 0, 0, 0, 0, 0, -(eps/(u + v + w)), (3*eps)/(2*u), 
   (eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), (2*eps*(u + v + 2*w))/
    ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(v + w))/(u*(u + v + w)), 
   (eps*(v + w))/(2*u*(u + v + w)), -((eps*(3*u + v))/(u*(u + v))), -(eps/u), 
   -1/2*(eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
   (3*eps*(2*u + v + w))/(u*(u + v + w)), (-2*eps*w)/((u + v)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-3*eps)/(4*u), (27*eps)/(4*u), 
   (3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/u, (4*eps)/u, 
   -1/2*eps/u, eps/u, 0, 0, 0, 0, (3*eps*(3*u + v))/(2*u*(u + v)), -(eps/u), 
   0, (-2*eps)/u, (-4*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((eps*(3*u + v))/(u*(u + v))), 
   -1/2*(eps*(3*u + v + w))/(u*(u + v + w)), -1/2*eps/u, eps/u, 
   (3*eps*(3*u + w))/(u*(u + w)), (3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(2*u), 
   0, 0, 0, 0, 0, (3*eps)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/u, -(eps/u), -1/2*eps/u, 
   (eps*(-u + v + w))/(2*u*(u + v + w)), eps/(2*u), 
   (3*eps*(u - w))/(u*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (3*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), 
   (-3*eps*(u + 3*(v + w)))/(u*(u + v + w)), (-3*eps*(u + 2*(v + w)))/
    (2*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(6*u + 7*(v + w)))/(u*(u + v + w)), (-2*eps*(v + w))/(u*(u + v + w)), 
   (eps*(3*u + v + w))/(u*(u + v + w)), (-2*eps*(v + w))/(u*(u + v + w)), 0, 
   0, 0, 0, (-3*eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
    (u*(u + v)*(u + v + w)), (eps*(u + 2*(v + w)))/(u*(u + v + w)), 
   (3*eps)/u, (eps*(u + 2*(v + w)))/(u*(u + v + w)), 
   (2*eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 
   (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
   (-2*eps)/u, -(eps/u), -1/2*(eps*(5*u + 7*(v + w)))/(u*(u + v + w)), 0, 
   -((eps*(u + 3*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, -1/2*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
   (5*eps*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
   (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (eps*(2*u + v + w))/(2*u*(u + v + w)), (eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), -1/2*(eps*(u^2 + w*(v + w) + u*(3*v + 2*w)))/
     (u*(u + w)*(u + v + w)), (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
   0, 0, 0, (eps*(2*u + v + w))/(2*u*(u + v + w)), 
   -1/2*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
   (eps*(u - w))/(2*u*(u + w)), -1/2*(eps*(u + 2*v + w))/
     ((u + w)*(u + v + w)), -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(v + w))/(2*u*(u + v + w)), -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 
   -1/2*(eps*(3*u + w))/(u*(u + w)), (eps*(-u + w))/(2*u*(u + w)), 0, 
   (eps*(5*u^2 - 2*w*(v + w) + u*(8*v + 3*w)))/(u*(u + w)*(u + v + w)), 
   (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, (-3*eps)/(2*u), (3*eps)/(4*(u + v + w)), 
   (3*eps)/(4*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/u, 0, 
   (-2*eps)/(u + v + w), eps/(u + v + w), 0, 0, 0, 0, 
   (-3*eps)/(2*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, -(eps/(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u - v - w))/(2*u*(u + v + w)), -((eps*w)/((u + v)*(u + v + w))), 
   (3*eps)/(2*u), 0, (eps*(u + 3*(v + w)))/(4*u*(u + v + w)), 
   (-3*eps*(u + 2*v + w))/((u + w)*(u + v + w)), -1/2*eps/u, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, (-3*eps)/(2*(u + v + w)), (-3*eps)/(4*u), 
   (3*eps*(3*u + v + w))/(4*u*(u + v + w)), (3*eps)/(2*(u + v + w)), 0, 0, 0, 
   0, 0, (-2*eps)/(u + v + w), 0, 0, -(eps/(u + v + w)), (2*eps)/(u + v + w), 
   0, -1/2*eps/u, eps/u, 0, 0, 0, 0, (-3*eps*(v + w))/(2*u*(u + v + w)), 
   -1/2*eps/(u + v + w), 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(3*u + v + w))/(u*(u + v + w)), -1/2*eps/u, 0, 
   (eps*(v + w))/(u*(u + v + w)), eps/(2*(u + v + w)), (-3*eps)/u, 
   (eps*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(2*u), 0, 0, 0, 
   0, 0, (3*eps)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/u, 
   eps/(2*u), eps/u, -(eps/u), eps/(2*u), (3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (-15*eps)/(4*u), (-3*eps)/(4*u), (3*eps)/u, (3*eps)/u, 0, 0, 0, 0, 0, 
   (-4*eps)/u, 0, 0, -1/2*eps/u, eps/u, 0, (-2*eps)/u, (4*eps)/u, 0, 0, 0, 0, 
   0, (-2*eps)/u, 0, 0, (-3*eps)/(2*u), -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   eps/u, -1/2*eps/u, (eps*(3*u + v))/(2*u*(u + v)), eps/u, (-3*eps)/u, 
   (3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, (3*eps*(5*u + 5*v + 6*w))/
    (4*(u + v)*(u + v + w)), (3*eps*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
   (-3*eps*(3*u + 3*v + 4*w))/(2*(u + v)*(u + v + w)), 
   (-3*eps*(3*u + 3*v + 4*w))/(2*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 
   (2*eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 
   (eps*(5*u^2 - 3*v*(v + w) + u*(2*v + 3*w)))/(2*u*(u + v)*(u + v + w)), 
   -((eps*(5*u + 5*v + 6*w))/((u + v)*(u + v + w))), 0, (2*eps)/(u + v), 
   (-4*eps)/(u + v), 0, 0, 0, 0, 0, (2*eps)/(u + v), 0, 0, (3*eps)/(2*u), 
   (eps*(2*u + 2*v + 3*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(v + w))/(u*(u + v + w)), -(eps/u), (eps*(3*u + v))/(2*u*(u + v)), 
   (eps*(-u + v + w))/(2*u*(u + v + w)), 
   -1/2*(eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
   (3*eps*(u - v))/(u*(u + v)), -((eps*(3*u + 3*v + 4*w))/
     ((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (6*eps*u + 9*eps*(v + w))/(2*u*(u + v + w)), 
   (3*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), (-3*eps*(2*u + 3*(v + w)))/
    (2*u*(u + v + w)), (-3*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), 0, 0, 0, 
   0, 0, (2*eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 
   (eps*(4*u + v + w))/(u*(u + v + w)), (-2*eps)/u, 0, (7*eps)/u, (-2*eps)/u, 
   0, 0, 0, 0, (-3*eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
    (u*(u + v)*(u + v + w)), (eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 
   (3*eps)/u, (eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(eps/(u + v + w)), -(eps/u), (-2*eps)/u, 
   (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
   -1/2*(eps*(6*u + 7*(v + w)))/(u*(u + v + w)), 0, 
   -((eps*(2*u + 3*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/u, 0, 0, -1/2*eps/u, 0, 0, 
   0, 0, 0, (eps*(u - v))/(2*u*(u + v)), 0, 0, 0, eps/(2*u), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, eps/(2*u), -1/2*eps/u, eps/(2*u), 
   (eps*(-u + v))/(2*u*(u + v)), 0, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (-3*eps)/(4*(u + v + w)), (-3*eps*(u + 2*(v + w)))/(4*u*(u + v + w)), 
   (-3*eps)/(4*(u + v + w)), (-3*eps)/(4*(u + v + w)), 0, 0, 0, 0, 0, 
   eps/(u + v + w), 0, 0, (-3*eps)/(2*(u + v + w)), 0, 0, (-3*eps)/u, 0, 0, 
   0, 0, 0, (3*eps)/(u + v), 0, 0, 0, 0, eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (eps*(2*u + v + w))/(2*u*(u + v + w)), 0, (3*eps)/(2*u), 
   -1/2*(eps*(3*u + 3*v + 4*w))/((u + v)*(u + v + w)), 
   (eps*(2*u + 3*(v + w)))/(4*u*(u + v + w)), 0, 
   -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, eps/(4*(u + v + w)), -1/2*eps/(u + v + w), -1/4*eps/(u + v + w), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, eps/(u + v + w), 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*eps)/(2*u), 0, 0, 0, (3*eps*(u - v))/(2*u*(u + v)), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(-u + v + w))/
    (2*u*(u + v + w)), eps/(2*u), eps/u, (eps*(-u + v))/(u*(u + v)), 
   -1/2*eps/u, (-3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*eps*(u - w))/(2*u*(u + w)), 0, 0, 0, (-3*eps)/(2*u), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*u), 
   (eps*(-u + v + w))/(2*u*(u + v + w)), (eps*(-u + w))/(u*(u + w)), eps/u, 
   -1/2*eps/u, (-3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {(-3*eps)/(4*(u + v + w)), 0, 0, (-3*eps*(3*u + 8*v + 3*w))/
    (4*(u + w)*(u + v + w)), (-3*eps*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, -1/2*(eps*(4*u + 3*(v + w)))/(u*(u + v + w)), 
   eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, (eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), (-2*eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
   0, 0, (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
   (3*eps*(u - w))/(2*u*(u + w)), (eps*(u + 2*v + w))/
    (2*(u + w)*(u + v + w)), (2*eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/u, 
   (eps*(-u + w))/(u*(u + w)), (eps*(v + w))/(2*u*(u + v + w)), 
   (eps*(2*u + v + w))/(2*u*(u + v + w)), (eps*(u*(-v + w) + w*(v + w)))/
    (2*u*(u + w)*(u + v + w)), (-3*eps*(v + w))/(u*(u + v + w)), 
   (-2*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {(3*eps*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 0, 
   0, (3*eps*(u + v - 6*w))/(4*(u + v)*(u + v + w)), 
   (-3*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   (eps*(2*u^2 - u*(v - 5*w) - 3*v*(v + w)))/(2*u*(u + v)*(u + v + w)), 
   (eps*(u + v - 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   -(eps/(u + v + w)), (2*eps)/(u + v + w), 0, 0, 0, -(eps/(u + v + w)), 
   (-3*eps)/(2*u), (eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), 
   (2*eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (eps*(-u + v))/(u*(u + v)), eps/u, 
   (eps*(2*u + v + w))/(2*u*(u + v + w)), (eps*(v + w))/(2*u*(u + v + w)), 
   (eps*(u*(v - w) + v*(v + w)))/(2*u*(u + v)*(u + v + w)), 
   (-3*eps*(v + w))/(u*(u + v + w)), (-2*eps*w)/((u + v)*(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(2*(u + v + w)), 0, 0, (6*eps)/(u + v + w), 
   (3*eps)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   -((eps*(4*u + 3*(v + w)))/(u*(u + v + w))), (2*eps)/(u + v + w), 0, 0, 0, 
   0, 0, 0, 0, (eps*(-u^2 + 3*w*(v + w) + u*(-3*v + 2*w)))/
    (u*(u + w)*(u + v + w)), (2*eps)/(u + v + w), 0, 0, 
   (3*eps*(u*(v - w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
   -(eps/(u + v + w)), (-3*eps)/u, -(eps/(u + v + w)), (-2*eps)/(u + v + w), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/u, eps/u, 
   (eps*(u*(v - w) - w*(v + w)))/(u*(u + w)*(u + v + w)), 
   -((eps*(u*(v - w) + v*(v + w)))/(u*(u + v)*(u + v + w))), 
   (eps*(3*u + 2*(v + w)))/(u*(u + v + w)), 0, (2*eps)/(u + v + w), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {eps/(2*(u + v + w)), 0, 0, (-5*eps)/(2*(u + v + w)), -(eps/(u + v + w)), 
   0, 0, 0, 0, 0, 0, -1/2*(eps*(v + w))/(u*(u + v + w)), -(eps/(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, (eps*(u - v - w))/(2*u*(u + v + w)), 
   -(eps/(u + v + w)), 0, 0, -1/2*(eps*(v + w))/(u*(u + v + w)), 
   eps/(2*(u + v + w)), -1/2*eps/u, eps/(2*(u + v + w)), eps/(u + v + w), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*u), eps/(2*u), 
   (eps*(v + w))/(2*u*(u + v + w)), (eps*(v + w))/(2*u*(u + v + w)), 0, 
   -((eps*(5*u + 2*(v + w)))/(u*(u + v + w))), -(eps/(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, (3*eps)/(4*(u + v + w)), (3*eps)/(4*(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + 3*v + w))/((u + w)*(u + v + w)), 
   eps/(u + v + w), 0, 0, (-3*eps)/(2*(u + v + w)), -1/2*eps/(u + v + w), 0, 
   0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -((eps*v)/((u + w)*(u + v + w))), -((eps*w)/((u + v)*(u + v + w))), 
   -1/2*eps/(u + v + w), (3*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (3*eps)/(4*u), (-3*eps)/(4*u), 0, 
   -(eps/u), eps/u, -1/2*eps/u, eps/u, eps/u, 0, eps/u, -(eps/u), eps/u, 0, 
   0, (7*eps)/(2*u), -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/u, 
   (-3*eps)/u, (2*eps)/u, eps/u, eps/u, -1/2*eps/u, -1/2*eps/u, (-2*eps)/u, 
   0, -(eps/u), 0, -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (-3*eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
    (4*u*(u + w)*(u + v + w)), (3*eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
    (4*u*(u + w)*(u + v + w)), 0, eps/(u + w), 
   -((eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w))), 
   -((eps*(3*u^2 + 4*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w))), 
   (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 0, 0, 
   (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(2*u*(u + w)*(u + v + w)), 
   -((eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w))), 0, 0, 
   -((eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w))), 
   -1/2*(eps*(14*u^2 + 7*w*(v + w) + 3*u*(5*v + 7*w)))/
     (u*(u + w)*(u + v + w)), (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
    (u*(u + w)*(u + v + w)), (eps*(v + w))/(u*(u + v + w)), 0, 
   (eps*(4*u^2 + 5*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, -((eps*(u^2 + 2*u*(v + w) + w*(v + w)))/
     (u*(u + w)*(u + v + w))), (3*eps*(2*u + w))/(u*(u + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-2*eps*(2*u + w))/(u*(u + w)), 
   -1/2*(eps*(v + w))/(u*(u + v + w)), 
   -1/2*(eps*(4*u^2 + 5*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
   (2*eps*(2*u + w))/(u*(u + w)), 0, (eps*(u^2 + 2*u*(v + w) + w*(v + w)))/
    (u*(u + w)*(u + v + w)), 0, (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
    (u*(u + w)*(u + v + w)), (eps*(v + w))/(u*(u + v + w)), 
   (eps*(4*u^2 + 5*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(4*u^2 + w*(v + w) + u*(3*v + 5*w)))/(u*(u + w)*(u + v + w))), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (3*eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(4*u*(u + v)*(u + v + w)), 
   (-3*eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(4*u*(u + v)*(u + v + w)), 
   (3*eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(2*u*(u + v)*(u + v + w)), 0, 
   eps/(u + v), -((eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
     (u*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w))), 
   -1/2*(eps*(14*u^2 + 7*v*(v + w) + 3*u*(7*v + 5*w)))/
     (u*(u + v)*(u + v + w)), (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
    (u*(u + v)*(u + v + w)), (eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 
   -1/2*(eps*(4*u^2 + 5*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
   (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(2*u*(u + v)*(u + v + w)), 
   (eps*(4*u^2 + 5*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 0, 0, 
   -1/2*(eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps*(2*u + v))/(u*(u + v)), 0, 0, 
   0, 0, 0, 0, 0, (eps*(v + w))/(u*(u + v + w)), 0, 
   -((eps*(u^2 + 2*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w))), 
   (-3*eps*(2*u + v))/(u*(u + v)), (eps*(4*u^2 + 5*u*(v + w) + v*(v + w)))/
    (u*(u + v)*(u + v + w)), -1/2*(eps*(v + w))/(u*(u + v + w)), 
   -1/2*(eps*(4*u^2 + 5*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
   (2*eps*(2*u + v))/(u*(u + v)), 0, (eps*(u^2 + 2*u*(v + w) + v*(v + w)))/
    (u*(u + v)*(u + v + w)), 0, (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
    (u*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -((eps*(4*u^2 + v*(v + w) + u*(5*v + 3*w)))/
     (u*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, (3*eps)/(4*u), (3*eps)/(4*u), 0, 0, -(eps/u), eps/u, 0, 0, 
   eps/u, 0, 0, 0, eps/u, 0, 0, (7*eps)/(2*u), -(eps/u), 0, 0, 0, 0, 0, 
   eps/(2*u), 0, 0, eps/(2*u), -1/2*eps/u, 0, 0, 0, (2*eps)/u, 0, eps/u, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/u, (3*eps)/u, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/2*eps/u, -1/2*eps/u, (-2*eps)/u, 0, -(eps/u), 0, 
   -(eps/u), eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/8*(eps*(2*u*(u + v)*(v + w)*(u^3 + 3*v^3 + 9*v^2*w + 10*v*w^2 + 4*w^3 + 
         u^2*(5*v + 3*w) + u*(7*v^2 + 12*v*w + 6*w^2)) + 
       3*eps*(u + v)*(4*u^5 - 5*u^4*(v + w) - 2*v*(v + w)^3*(8*v + w) - 
         u*(v + w)^2*(31*v^2 - 8*v*w - 22*w^2) + 
         u^3*(-21*v^2 - 8*v*w + w^2) + u^2*(-27*v^3 - 7*v^2*w + 38*v*w^2 + 
           26*w^3)) + 4*eps^3*(18*u^6 + u^5*(143*v + 5*w) + 
         3*u^4*(104*v^2 + 7*v*w - 17*w^2) - 3*v^2*(v + w)^2*
          (27*v^2 + 25*v*w + 2*w^2) + 3*u^3*(59*v^3 - 55*v^2*w - 55*v*w^2 - 
           w^3) - 2*u*v*(126*v^4 + 333*v^3*w + 263*v^2*w^2 + 43*v*w^3 - 
           13*w^4) + u^2*(-181*v^4 - 610*v^3*w - 403*v^2*w^2 + 4*v*w^3 + 
           26*w^4)) + 3*eps^2*(22*u^6 + u^5*(125*v - 9*w) + 
         u^4*(214*v^2 - 53*v*w - 63*w^2) - v^2*(v + w)^2*(113*v^2 + 111*v*w + 
           10*w^2) - u^3*(v^3 + 339*v^2*w + 177*v*w^2 - 25*w^3) - 
         2*u*v*(184*v^4 + 467*v^3*w + 349*v^2*w^2 + 41*v*w^3 - 25*w^4) + 
         u^2*(-367*v^4 - 892*v^3*w - 467*v^2*w^2 + 80*v*w^3 + 54*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
   -1/8*(eps*(2*u*(u + v)^2*(v + w)*(u + v + w) + 6*eps*(u + v)^2*
        (4*u^3 + 10*u*(v + w)^2 + (v + w)^3 + u^2*(13*v + 14*w)) + 
       4*eps^3*(30*u^5 + 41*u*v^2*(v + w)^2 + 3*v^2*(v + w)^2*(2*v + 3*w) + 
         u^4*(89*v + 77*w) + u^3*(117*v^2 + 152*v*w + 53*w^2) + 
         u^2*(93*v^3 + 136*v^2*w + 52*v*w^2 + 9*w^3)) + 
       3*eps^2*(38*u^5 + 3*v^2*(v + w)^2*(2*v + 3*w) + u^4*(133*v + 109*w) + 
         3*u^3*(67*v^2 + 86*v*w + 25*w^2) + u*v^2*(61*v^2 + 124*v*w + 
           63*w^2) + u^2*(161*v^3 + 252*v^2*w + 96*v*w^2 + 9*w^3))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
   (eps*(3*eps*v*(v + w)^3*((1 + 16*eps + 16*eps^2)*v + 
        4*(1 + 5*eps + 4*eps^2)*w) + 
      2*u^4*((-1 - 3*eps + 24*eps^2 + 32*eps^3)*v + 
        (-1 - 3*eps + 6*eps^2 + 8*eps^3)*w) + 
      u^3*(v + w)*((-10 - 69*eps + 18*eps^2 + 104*eps^3)*v - 
        3*(2 + 19*eps + 32*eps^2 + 16*eps^3)*w) + 
      u*(v + w)^2*(3*(-2 - 17*eps + 6*eps^2 + 24*eps^3)*v^2 - 
        12*(1 + 7*eps + 7*eps^2)*v*w - 4*(2 + 15*eps + 33*eps^2 + 20*eps^3)*
         w^2) + u^2*(v + w)*((-14 - 117*eps - 60*eps^2 + 64*eps^3)*v^2 - 
        6*(4 + 35*eps + 47*eps^2 + 12*eps^3)*v*w - 
        3*(4 + 33*eps + 70*eps^2 + 40*eps^3)*w^2)))/
    (8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
   (eps*(2*u*(u + v)*(v + w)*(3*u^3 + 7*v^3 + 19*v^2*w + 20*v*w^2 + 8*w^3 + 
        u^2*(13*v + 7*w) + u*(17*v^2 + 26*v*w + 12*w^2)) + 
      3*eps*(u + v)*(20*u^5 + v*(5*v - 2*w)*(v + w)^3 + 15*u^4*(7*v + 5*w) + 
        10*u^3*(23*v^2 + 31*v*w + 8*w^2) + 2*u*(v + w)^2*
         (45*v^2 + 39*v*w + 23*w^2) + 5*u^2*(46*v^3 + 96*v^2*w + 63*v*w^2 + 
          15*w^3)) + 4*eps^3*(90*u^6 + 3*u^5*(173*v + 75*w) + 
        3*v^2*(v + w)^2*(v^2 + 4*v*w - 2*w^2) + 
        u^4*(1208*v^2 + 1063*v*w + 179*w^2) + 9*u^3*(157*v^3 + 216*v^2*w + 
          91*v*w^2 + 12*w^3) + u^2*(831*v^4 + 1617*v^3*w + 1159*v^2*w^2 + 
          407*v*w^3 + 58*w^4) + u*v*(200*v^4 + 529*v^3*w + 540*v^2*w^2 + 
          281*v*w^3 + 70*w^4)) + 3*eps^2*(110*u^6 + u^5*(645*v + 311*w) + 
        v^2*(v + w)^2*(3*v^2 + 8*v*w - 10*w^2) + 
        u^4*(1550*v^2 + 1499*v*w + 273*w^2) + u^3*(1883*v^3 + 2828*v^2*w + 
          1285*v*w^2 + 200*w^3) + u^2*(1149*v^4 + 2417*v^3*w + 1861*v^2*w^2 + 
          707*v*w^3 + 118*w^4) + u*v*(284*v^4 + 791*v^3*w + 858*v^2*w^2 + 
          477*v*w^3 + 126*w^4))))/(8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^3*(v + w)*(u + v + w)^2), 
   (eps*(4*u*(u + v)^3*(v + w)*(u + v + w) + 6*eps*(u + v)^3*
       (8*u^3 + 20*u*(v + w)^2 + 2*(v + w)^3 + u^2*(23*v + 28*w)) + 
      4*eps^3*(66*u^6 + 3*v^3*(v + w)^2*(v + 6*w) + u^5*(373*v + 163*w) + 
        u^4*(838*v^2 + 701*v*w + 109*w^2) + 3*u^3*(313*v^3 + 385*v^2*w + 
          128*v*w^2 + 6*w^3) + u^2*v*(529*v^3 + 883*v^2*w + 468*v*w^2 + 
          90*w^3) + 2*u*v*(62*v^4 + 145*v^3*w + 116*v^2*w^2 + 39*v*w^3 + 
          6*w^4)) + 3*eps^2*(82*u^6 + 3*v^3*(v + w)^2*(v + 6*w) + 
        u^5*(465*v + 227*w) + u^4*(1052*v^2 + 971*v*w + 153*w^2) + 
        u^3*(1189*v^3 + 1581*v^2*w + 516*v*w^2 + 18*w^3) + 
        u^2*v*(675*v^3 + 1181*v^2*w + 600*v*w^2 + 90*w^3) + 
        2*u*v*(79*v^4 + 184*v^3*w + 138*v^2*w^2 + 39*v*w^3 + 6*w^4))))/
    (8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
   0, 0, 0, 0, 0, -1/2*(eps*(2*u*(u + v)^2*(v + w)*(u + v + w) + 
       2*eps*(u + v)*(2*u^4 + u*(5*v - w)*(v + w)^2 - (v + w)^3*(4*v + w) + 
         u^3*(7*v + 9*w) + u^2*(14*v^2 + 27*v*w + 9*w^2)) + 
       4*eps^3*(4*u^5 + u^4*(38*v + 22*w) - v*(v + w)^2*(13*v^2 + 11*v*w + 
           2*w^2) + u^3*(81*v^2 + 58*v*w + 13*w^2) + 
         u^2*(51*v^3 + 29*v^2*w - 9*v*w^2 - 3*w^3) - 
         u*(9*v^4 + 44*v^3*w + 55*v^2*w^2 + 22*v*w^3 + 2*w^4)) + 
       eps^2*(16*u^5 + 4*u^4*(31*v + 21*w) - v*(v + w)^2*(59*v^2 + 57*v*w + 
           10*w^2) + u^3*(257*v^2 + 230*v*w + 53*w^2) + 
         u^2*(147*v^3 + 97*v^2*w - 35*v*w^2 - 17*w^3) - 
         u*(61*v^4 + 224*v^3*w + 259*v^2*w^2 + 106*v*w^3 + 10*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
   -1/4*(eps*(-2*(u + v)*(v + w)*(u^4 - v*w*(v + w)^2 + u^3*(6*v + 4*w) + 
         u^2*(9*v^2 + 14*v*w + 6*w^2) + u*(4*v^3 + 9*v^2*w + 8*v*w^2 + 
           3*w^3)) + eps*(u + v)*(8*u^5 - 9*v*(v - 2*w)*(v + w)^3 - 
         2*u^4*(v + 5*w) - 9*u*(v + w)^2*(11*v^2 + 12*v*w + 6*w^2) - 
         u^3*(109*v^2 + 182*v*w + 81*w^2) - u^2*(189*v^3 + 469*v^2*w + 
           405*v*w^2 + 117*w^3)) + 4*eps^3*(16*u^6 + 2*u^5*(49*v + w) + 
         u^4*(157*v^2 - 12*v*w - 53*w^2) - v^2*(v + w)^2*(25*v^2 + 16*v*w - 
           5*w^2) + u^3*(18*v^3 - 217*v^2*w - 238*v*w^2 - 63*w^3) - 
         u*v*(116*v^4 + 319*v^3*w + 297*v^2*w^2 + 105*v*w^3 + 11*w^4) - 
         2*u^2*(74*v^4 + 228*v^3*w + 215*v^2*w^2 + 77*v*w^3 + 12*w^4)) + 
       eps^2*(56*u^6 + 2*u^5*(141*v - 7*w) + u^4*(263*v^2 - 336*v*w - 
           275*w^2) - v^2*(v + w)^2*(91*v^2 + 40*v*w - 39*w^2) - 
         u^3*(434*v^3 + 1623*v^2*w + 1398*v*w^2 + 349*w^3) - 
         2*u^2*(450*v^4 + 1258*v^3*w + 1191*v^2*w^2 + 459*v*w^3 + 72*w^4) - 
         u*v*(520*v^4 + 1437*v^3*w + 1391*v^2*w^2 + 555*v*w^3 + 81*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
   (eps*(-2*u*(u + v)*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
      eps*(u + v)*(2*v*(v + w)^3*(13*v + 2*w) + u^4*(41*v + 33*w) + 
        u*(v + w)^2*(65*v^2 - 10*v*w - 32*w^2) + 
        u^3*(95*v^2 + 92*v*w + 13*w^2) + u^2*(93*v^3 + 97*v^2*w - 28*v*w^2 - 
          40*w^3)) + eps^2*(6*u^6 + 13*u^5*(5*v + 7*w) + 
        v^2*(v + w)^2*(169*v^2 + 177*v*w + 20*w^2) + 
        u^4*(257*v^2 + 521*v*w + 120*w^2) + u^3*(610*v^3 + 1293*v^2*w + 
          480*v*w^2 - 47*w^3) + u*v*(605*v^4 + 1554*v^3*w + 1215*v^2*w^2 + 
          216*v*w^3 - 50*w^4) + 2*u^2*(424*v^4 + 951*v^3*w + 516*v^2*w^2 - 
          21*v*w^3 - 38*w^4)) + 4*eps^3*(2*u^6 - u^5*(v - 13*w) + 
        v^2*(v + w)^2*(39*v^2 + 39*v*w + 4*w^2) + 
        u^4*(3*v^2 + 95*v*w + 28*w^2) + u^3*(74*v^3 + 279*v^2*w + 136*v*w^2 - 
          w^3) + 2*u^2*(82*v^4 + 221*v^3*w + 144*v^2*w^2 + 11*v*w^3 - 
          6*w^4) + u*v*(135*v^4 + 362*v^3*w + 301*v^2*w^2 + 68*v*w^3 - 
          6*w^4))))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*
     (u + v + w)^2), -1/4*(eps^2*((4 + 22*eps + 24*eps^2)*u^5 + 
       v*(v + w)^3*((3 + 35*eps + 36*eps^2)*v + 4*(1 + 5*eps + 4*eps^2)*w) + 
       u^4*((37 + 113*eps + 84*eps^2)*v + (29 + 117*eps + 100*eps^2)*w) + 
       u*(v + w)^2*(4*(5 + 35*eps + 32*eps^2)*v^2 + (10 + 63*eps + 52*eps^2)*
          v*w + 4*(1 + 5*eps + 4*eps^2)*w^2) + u^2*(v + w)*
        (4*(15 + 61*eps + 46*eps^2)*v^2 + (34 + 153*eps + 108*eps^2)*v*w + 
         (3 + 26*eps + 24*eps^2)*w^2) + 
       2*u^3*((38 + 115*eps + 76*eps^2)*v^2 + (43 + 148*eps + 104*eps^2)*v*
          w + (7 + 38*eps + 32*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
   (eps^2*((4 + 22*eps + 24*eps^2)*u^5 + 2*v*(v + w)^3*
       ((2 + 13*eps + 12*eps^2)*v + (1 + 5*eps + 4*eps^2)*w) + 
      u^4*((30 + 89*eps + 68*eps^2)*v + (22 + 93*eps + 84*eps^2)*w) + 
      2*u*(v + w)^2*((11 + 50*eps + 40*eps^2)*v^2 + (5 + 22*eps + 16*eps^2)*v*
         w + (1 + 5*eps + 4*eps^2)*w^2) + u^2*(v + w)*
       ((54 + 167*eps + 108*eps^2)*v^2 + 2*(18 + 59*eps + 36*eps^2)*v*w + 
        2*(2 + 13*eps + 12*eps^2)*w^2) + 
      2*u^3*((31 + 80*eps + 48*eps^2)*v^2 + (36 + 111*eps + 76*eps^2)*v*w + 
        (7 + 36*eps + 32*eps^2)*w^2)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)*(u + v + w)^2), 0, 
   (eps*(2*(u + v)*(v + w)^2*(2*u + v + w) - eps*(u + v)*
       (4*u^3 + u^2*(13*v + 9*w) - 2*(v + w)^2*(10*v + 13*w) - 
        u*(29*v^2 + 67*v*w + 38*w^2)) + 4*eps^3*(-6*u^4 - 11*u^3*(v + w) + 
        v*(v + w)^2*(9*v + 16*w) + u^2*(7*v^2 + 26*v*w + 17*w^2) + 
        u*(21*v^3 + 67*v^2*w + 62*v*w^2 + 16*w^3)) + 
      eps^2*(-22*u^4 - u^3*(51*v + 43*w) + v*(v + w)^2*(59*v + 88*w) + 
        u^2*(53*v^2 + 170*v*w + 107*w^2) + u*(141*v^3 + 407*v^2*w + 
          354*v*w^2 + 88*w^3))))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)*(u + v + w)), 
   (eps*(2*u*(v + w)^2*(u + v + 2*w) + 4*eps^3*(6*u^4 + 11*u^3*(v + w) + 
        v*(5*v - 2*w)*(v + w)^2 + u^2*(23*v^2 + 34*v*w + 13*w^2) + 
        u*(23*v^3 + 51*v^2*w + 42*v*w^2 + 14*w^3)) + 
      eps*(4*u^4 + 2*v*(2*v - w)*(v + w)^2 + u^3*(17*v + 9*w) + 
        u^2*(44*v^2 + 62*v*w + 22*w^2) + u*(35*v^3 + 95*v^2*w + 94*v*w^2 + 
          34*w^3)) + eps^2*(22*u^4 + v*(19*v - 10*w)*(v + w)^2 + 
        u^3*(51*v + 43*w) + u^2*(121*v^2 + 178*v*w + 67*w^2) + 
        u*(111*v^3 + 271*v^2*w + 246*v*w^2 + 86*w^3))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (eps*((2 + 23*eps + 54*eps^2 + 32*eps^3)*u^4 - (1 + eps)*v*(v + w)^2*
       (v + 2*eps*v + w + 9*eps*w + 20*eps^2*w) + 
      u^3*((5 + 65*eps + 157*eps^2 + 96*eps^3)*v + 
        (1 + 19*eps + 49*eps^2 + 32*eps^3)*w) + 
      u*(v + w)*((-1 + 13*eps + 45*eps^2 + 32*eps^3)*v^2 - 
        2*(3 + 23*eps + 60*eps^2 + 40*eps^3)*v*w - 
        (3 + 28*eps + 77*eps^2 + 52*eps^3)*w^2) + 
      u^2*((3 + 58*eps + 150*eps^2 + 96*eps^3)*v^2 + 
        (-3 + 2*eps + 7*eps^2 + 4*eps^3)*v*w - 
        (4 + 33*eps + 89*eps^2 + 60*eps^3)*w^2)))/(2*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   -1/2*(eps*((2 + 26*eps + 72*eps^2 + 48*eps^3)*u^4 + 
       eps*(11 + 62*eps + 56*eps^2)*v^2*(v + w)^2 + 
       u^3*((4 + 63*eps + 204*eps^2 + 152*eps^3)*v + 
         eps*(11 + 60*eps + 56*eps^2)*w) + 
       u^2*((2 + 59*eps + 254*eps^2 + 216*eps^3)*v^2 + 
         2*(-3 - 8*eps + 35*eps^2 + 52*eps^3)*v*w - 
         (6 + 49*eps + 112*eps^2 + 64*eps^3)*w^2) + 
       u*(v + w)*(-2*w*(3*v + 2*w) + 2*eps^2*(92*v^2 - 25*v*w - 48*w^2) + 
         eps*(33*v^2 - 38*v*w - 36*w^2) + 8*eps^3*(21*v^2 - v*w - 8*w^2))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   -1/4*(eps*(-2*(v + w)*(u + v + w)^2*(-u^2 + v*w + u*(v + 3*w)) + 
       eps^2*(22*u^5 + v*(97*v - 38*w)*(v + w)^3 + u^4*(177*v + 157*w) + 
         2*u*(v + w)^2*(136*v^2 - 60*v*w - 67*w^2) + 
         u^3*(366*v^2 + 446*v*w + 90*w^2) + u^2*(386*v^3 + 460*v^2*w - 
           99*v*w^2 - 173*w^3)) + eps*(4*u^5 + 16*v*(v - w)*(v + w)^3 + 
         u^4*(51*v + 43*w) + u*(v + w)^2*(37*v^2 - 80*v*w - 52*w^2) + 
         u^3*(95*v^2 + 96*v*w + 5*w^2) + u^2*(69*v^3 + 15*v^2*w - 134*v*w^2 - 
           80*w^3)) + 4*eps^3*(6*u^5 + v*(23*v - 6*w)*(v + w)^3 + 
         u^4*(37*v + 33*w) + 2*u*(v + w)^2*(34*v^2 - 4*v*w - 11*w^2) + 
         2*u^3*(39*v^2 + 51*v*w + 13*w^2) + u^2*(92*v^3 + 134*v^2*w + 
           19*v*w^2 - 23*w^3))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
      (u + v)^2*(v + w)*(u + v + w)^2), 
   (eps*(2*u*(v + w)*(u^3 + 2*u^2*v + u*(v^2 - 3*v*w - 3*w^2) - 
        w*(3*v^2 + 5*v*w + 2*w^2)) + 
      eps^2*(22*u^5 + v*(v + w)^3*(97*v + 10*w) + u^4*(177*v + 157*w) + 
        2*u*(v + w)^2*(160*v^2 + 12*v*w - 43*w^2) + 
        2*u^3*(207*v^2 + 271*v*w + 69*w^2) + u^2*(482*v^3 + 748*v^2*w + 
          189*v*w^2 - 77*w^3)) + eps*(4*u^5 + 2*v*(v + w)^3*(8*v + w) + 
        u^4*(51*v + 43*w) + u*(v + w)^2*(55*v^2 - 26*v*w - 34*w^2) + 
        u^3*(113*v^2 + 132*v*w + 23*w^2) + u^2*(105*v^3 + 123*v^2*w - 
          26*v*w^2 - 44*w^3)) + 4*eps^3*(6*u^5 + v*(v + w)^3*(23*v + 2*w) + 
        u^4*(37*v + 33*w) + 2*u*(v + w)^2*(38*v^2 + 8*v*w - 7*w^2) + 
        2*u^3*(43*v^2 + 59*v*w + 17*w^2) + u^2*(108*v^3 + 182*v^2*w + 
          67*v*w^2 - 7*w^3))))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)*(u + v + w)^2), 
   (eps*(-2*(v + w)^2*(u + v + w) + eps*(4*u^3 - 19*u*(v + w)^2 - 
        22*(v + w)^3 + u^2*(7*v + 9*w)) + 4*eps^3*(4*u^3 + 6*u^2*(v + w) - 
        11*u*(v + w)^2 - (v + w)^2*(13*v + 12*w)) + 
      eps^2*(16*u^3 + 4*u^2*(6*v + 7*w) - (v + w)^2*(71*v + 68*w) - 
        u*(63*v^2 + 124*v*w + 61*w^2))))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     u*(v + w)*(u + v + w)^2), 
   -1/4*(eps^2*((8 + 38*eps + 40*eps^2)*u^5 + v^2*(v + w)^2*
        ((2 + 6*eps + 8*eps^2)*v + (2 + 9*eps + 12*eps^2)*w) + 
       u^4*((36 + 129*eps + 124*eps^2)*v + (22 + 93*eps + 92*eps^2)*w) + 
       u*v*(v + w)*((18 + 51*eps + 52*eps^2)*v^2 + (22 + 59*eps + 60*eps^2)*v*
          w + 2*(2 + 3*eps + 4*eps^2)*w^2) + 
       u^3*((62 + 183*eps + 164*eps^2)*v^2 + 8*(9 + 28*eps + 25*eps^2)*v*w + 
         (14 + 59*eps + 60*eps^2)*w^2) + 
       u^2*((50 + 137*eps + 124*eps^2)*v^3 + 4*(21 + 55*eps + 48*eps^2)*v^2*
          w + 2*(17 + 44*eps + 40*eps^2)*v*w^2 + (2 + 9*eps + 12*eps^2)*
          w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*
      (u + v + w)^2), (eps*(2*(v + w)^2*(u + v + w) + 
      4*eps^3*(10*u^3 + 15*u^2*(v + w) + 8*u*(v + w)^2 + 
        (v + w)^2*(3*v + 4*w)) + eps*(4*u^3 + 17*u*(v + w)^2 + 14*(v + w)^3 + 
        u^2*(7*v + 9*w)) + eps^2*(34*u^3 + (v + w)^2*(25*v + 28*w) + 
        u^2*(51*v + 55*w) + u*(42*v^2 + 86*v*w + 44*w^2))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(v + w)*(u + v + w)^2), 
   -1/4*(eps^2*((8 + 44*eps + 48*eps^2)*u^5 + v^2*(v + w)^2*
        ((2 + 6*eps + 8*eps^2)*v + (2 + 9*eps + 12*eps^2)*w) + 
       2*u^4*(3*(6 + 27*eps + 28*eps^2)*v + (11 + 51*eps + 52*eps^2)*w) + 
       2*u*v*(v + w)*((9 + 30*eps + 32*eps^2)*v^2 + (11 + 37*eps + 40*eps^2)*
          v*w + 2*(1 + 3*eps + 4*eps^2)*w^2) + 
       2*u^3*((31 + 120*eps + 120*eps^2)*v^2 + (36 + 139*eps + 136*eps^2)*v*
          w + (7 + 31*eps + 32*eps^2)*w^2) + 
       u^2*(2*(25 + 88*eps + 88*eps^2)*v^3 + (84 + 289*eps + 284*eps^2)*v^2*
          w + 2*(17 + 59*eps + 60*eps^2)*v*w^2 + (2 + 9*eps + 12*eps^2)*
          w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*
      (u + v + w)^2), -1/4*(eps*(-4*(u + v)^2*(v + w)*(u + v + w) + 
       3*eps*(u + v)^2*(4*u^2 - 3*u*(v + w) - 6*(v + w)^2) + 
       4*eps^3*(18*u^4 - v*(v + w)^2*(v + 3*w) + u^3*(41*v + 23*w) + 
         u*v*(3*v^2 + v*w - 2*w^2) + u^2*(27*v^2 + 29*v*w + 8*w^2)) + 
       3*eps^2*(22*u^4 - 3*v*(v + w)^2*(3*v + w) + u^2*v*(11*v + w) + 
         u^3*(43*v + 17*w) - u*v*(19*v^2 + 37*v*w + 18*w^2))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   -1/4*(eps*(2*u*(u + v)^3*(v + w)*(u + v + w) + 2*eps*(u + v)^3*
        (4*u^3 + 16*u*(v + w)^2 + (v + w)^3 + 4*u^2*(4*v + 5*w)) + 
       4*eps^3*(12*u^6 - v^3*(v - 3*w)*(v + w)^2 + u^5*(84*v + 34*w) + 
         u^4*(211*v^2 + 169*v*w + 24*w^2) + u^3*(248*v^3 + 298*v^2*w + 
           97*v*w^2 + 3*w^3) + 2*u^2*v*(69*v^3 + 113*v^2*w + 60*v*w^2 + 
           12*w^3) + 4*u*v*(7*v^4 + 16*v^3*w + 13*v^2*w^2 + 5*v*w^3 + w^4)) + 
       eps^2*(44*u^6 - 3*v^3*(v - 3*w)*(v + w)^2 + 2*u^5*(154*v + 75*w) + 
         u^4*(783*v^2 + 719*v*w + 110*w^2) + u^3*(938*v^3 + 1242*v^2*w + 
           405*v*w^2 + 9*w^3) + 2*u^2*v*(268*v^3 + 465*v^2*w + 237*v*w^2 + 
           36*w^3) + 2*u*v*(57*v^4 + 130*v^3*w + 97*v^2*w^2 + 30*v*w^3 + 
           6*w^4))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*
      (u + v + w)^2), 
   -1/2*(eps*(2*u*(u + v)*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 
         2*w^2) + eps*(u + v)*(8*u^5 + 3*u^4*(v - w) - 
         4*v*(v + w)^3*(4*v + w) - u*(v + w)^2*(23*v^2 - 24*v*w - 32*w^2) + 
         u^3*(-9*v^2 + 12*v*w + 9*w^2) + u^2*(-11*v^3 + 45*v^2*w + 90*v*w^2 + 
           44*w^3)) + 4*eps^3*(10*u^6 + u^5*(65*v + 3*w) + 
         u^4*(140*v^2 + 47*v*w - 11*w^2) - v^2*(v + w)^2*(28*v^2 + 27*v*w + 
           4*w^2) + u^3*(102*v^3 + 52*v^2*w + 3*v*w^2 + 7*w^3) - 
         u*v*(79*v^4 + 199*v^3*w + 145*v^2*w^2 + 13*v*w^3 - 12*w^4) + 
         u^2*(-34*v^4 - 108*v^3*w - 45*v^2*w^2 + 33*v*w^3 + 12*w^4)) + 
       eps^2*(38*u^6 + u^5*(183*v - 7*w) + u^4*(318*v^2 + 67*v*w - 41*w^2) - 
         5*v^2*(v + w)^2*(24*v^2 + 25*v*w + 4*w^2) + 
         u^3*(116*v^3 + 6*v^2*w + 45*v*w^2 + 69*w^3) - 
         u*v*(363*v^4 + 879*v^3*w + 599*v^2*w^2 + 15*v*w^3 - 68*w^4) + 
         u^2*(-300*v^4 - 582*v^3*w - 123*v^2*w^2 + 231*v*w^3 + 76*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
   0, 0, 0, (eps*((u + v)*(v + w)*(u + v + w)^2 + 
      eps*(4*u^4 + u^3*(-3*v + w) - 2*(v + w)^3*(2*v + w) + 
        u*(v + w)^2*(3*v + 2*w) + u^2*w*(15*v + 7*w)) + 
      4*eps^3*(4*u^4 + 10*u^3*(3*v + w) + u^2*(33*v^2 + 16*v*w - w^2) - 
        2*(v + w)^2*(8*v^2 + 7*v*w + w^2) - u*(9*v^3 + 32*v^2*w + 29*v*w^2 + 
          6*w^3)) + eps^2*(16*u^4 + 24*u^3*(3*v + w) + 
        u^2*(65*v^2 + 26*v*w - 7*w^2) - 2*(v + w)^2*(32*v^2 + 31*v*w + 
          5*w^2) - u*(55*v^3 + 148*v^2*w + 115*v*w^2 + 22*w^3))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)^2), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(-((v + w)^3*((-1 - eps + 25*eps^2 + 28*eps^3)*v + 
          (1 + eps)*(1 + 4*eps)^2*w)) + (1 + eps)*u^3*
        ((3 + 16*eps + 24*eps^2)*v + (3 + 18*eps + 32*eps^2)*w) + 
       u*(v + w)^2*((6 + 37*eps + 37*eps^2)*v + 
         (1 + 9*eps + 15*eps^2 + 4*eps^3)*w) + u^2*(v + w)*
        ((8 + 55*eps + 102*eps^2 + 52*eps^3)*v + 
         (5 + 42*eps + 92*eps^2 + 52*eps^3)*w)))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)^2), 
   -1/2*(eps*(1 + 4*eps)*(u + w)*(v + w))/((1 + 2*eps)*u*(u + v)*
      (u + v + w)), -1/2*(eps*((3 + 13*eps)*u + v + 5*eps*v)*(v + w))/
     ((u + 2*eps*u)*(u + v)^2), 
   -1/2*(eps*((1 + 15*eps + 46*eps^2 + 32*eps^3)*u^4 + 
       v*(eps^2*(34*v - 19*w) + eps*(5*v - 8*w) + 4*eps^3*(8*v - 3*w) - w)*
        (v + w)^2 + u^3*((5 + 61*eps + 197*eps^2 + 144*eps^3)*v + 
         (3 + 31*eps + 105*eps^2 + 80*eps^3)*w) + 
       u*(v + w)*((3 + 41*eps + 173*eps^2 + 144*eps^3)*v^2 + 
         2*(1 + 13*eps + 53*eps^2 + 44*eps^3)*v*w + 
         (1 + 10*eps + 29*eps^2 + 20*eps^3)*w^2) + 
       u^2*((7 + 82*eps + 290*eps^2 + 224*eps^3)*v^2 + 
         (9 + 96*eps + 335*eps^2 + 260*eps^3)*v*w + 
         (3 + 29*eps + 91*eps^2 + 68*eps^3)*w^2)))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   -1/4*(eps*((1 + 15*eps + 46*eps^2 + 32*eps^3)*u^3 + 
       (v + w)^2*((2 + 24*eps + 87*eps^2 + 68*eps^3)*v + 
         2*eps*(1 + 5*eps + 4*eps^2)*w) + u*(v + w)*
        ((5 + 56*eps + 197*eps^2 + 152*eps^3)*v + 
         (2 + 22*eps + 77*eps^2 + 60*eps^3)*w) + 
       u^2*((4 + 47*eps + 156*eps^2 + 116*eps^3)*v + 
         (3 + 32*eps + 110*eps^2 + 84*eps^3)*w)))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*u*(u + v)*(u + v + w)^2), 
   ((1 + 4*eps)*(v + w)*((-2 + 17*eps)*u^2 + eps*v*(v - 2*w) + 
      2*(-1 + 9*eps)*u*(v + w)))/(2*(1 + 2*eps)*u*(u + v)^2*(u + v + w)), 
   -1/2*(eps*((1 + 15*eps + 46*eps^2 + 32*eps^3)*u^4 + 
       eps*v*(v + w)^2*((6 + 39*eps + 36*eps^2)*v + 2*(1 + 5*eps + 4*eps^2)*
          w) + u^3*((1 + 26*eps + 106*eps^2 + 84*eps^3)*v + 
         (-1 - 4*eps + 14*eps^2 + 20*eps^3)*w) + 
       u*(v + w)*((-1 + 8*eps + 92*eps^2 + 92*eps^3)*v^2 - 
         6*(1 + 7*eps + 11*eps^2 + 4*eps^3)*v*w - 
         2*(2 + 17*eps + 43*eps^2 + 28*eps^3)*w^2) + 
       u^2*((-1 + 13*eps + 113*eps^2 + 108*eps^3)*v^2 + 
         4*(-2 - 13*eps - 12*eps^2 + 2*eps^3)*v*w - 
         (6 + 50*eps + 115*eps^2 + 68*eps^3)*w^2)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 0, 0, 0, 
   0, -1/2*(eps*((v + w)^2*(u + v + w) + 4*eps^3*(4*u^3 + 6*u^2*(v + w) + 
         u*(v + w)^2 - v*(v + w)^2) + eps*(4*u^3 + 8*u*(v + w)^2 + 
         5*(v + w)^3 + u^2*(7*v + 9*w)) + 
       eps^2*(16*u^3 + (v + w)^2*(v + 4*w) + 4*u^2*(6*v + 7*w) + 
         u*(9*v^2 + 20*v*w + 11*w^2))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
      (v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   (eps*((4 + 28*eps + 54*eps^2 + 24*eps^3)*u^3 + (1 + 4*eps)*(v + w)^2*
       ((4 + 13*eps + 8*eps^2)*v + 2*eps*(1 + eps)*w) + 
      u*(v + w)*((12 + 88*eps + 185*eps^2 + 100*eps^3)*v + 
        (4 + 35*eps + 84*eps^2 + 48*eps^3)*w) + 
      u^2*((12 + 87*eps + 179*eps^2 + 92*eps^3)*v + 
        (8 + 63*eps + 133*eps^2 + 68*eps^3)*w)))/(4*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*u*(u + v)*(u + v + w)^2), 
   (eps*(-2*(u + v)*(v + w)*(u + v + w) + eps*(u + v)*(4*u^2 - 9*u*(v + w) - 
        12*(v + w)^2) + 4*eps^3*(6*u^3 - 3*v*(v + w)^2 + u^2*(5*v + 3*w) - 
        u*(4*v^2 + 5*v*w + w^2)) + eps^2*(22*u^3 + 5*u^2*(v - w) - 
        25*v*(v + w)^2 - u*(42*v^2 + 61*v*w + 19*w^2))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)), 
   (eps^2*(2*(3 + 4*eps)*u^3*(v + 9*eps*v + w + 5*eps*w) + 
      2*v*(v + w)^2*(2*(1 + 7*eps + 8*eps^2)*v - (1 + 5*eps + 4*eps^2)*w) + 
      u*(v + w)*((14 + 109*eps + 124*eps^2)*v^2 + (6 + 49*eps + 60*eps^2)*v*
         w - 2*(1 + 5*eps + 4*eps^2)*w^2) + 
      u^2*((16 + 143*eps + 164*eps^2)*v^2 + 4*(5 + 39*eps + 44*eps^2)*v*w + 
        (4 + 25*eps + 28*eps^2)*w^2)))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)*(u + v + w)), 
   -1/4*(eps*(-2*(u + v)^2*(v + w)^2*(u + v + w) + 4*eps^3*(u + v)*
        (6*u^4 - 9*v*(v + w)^3 - u*(v + w)^2*(15*v + 2*w) + 
         u^3*(15*v + 17*w) + u^2*(3*v^2 + 11*v*w + 8*w^2)) + 
       eps*(4*u^5 - 19*v^2*(v + w)^3 + 3*u^4*(9*v + 5*w) - 
         2*u*v*(v + w)^2*(24*v + 13*w) + 4*u^3*(8*v^2 + 8*v*w - w^2) - 
         u^2*(20*v^3 + 48*v^2*w + 41*v*w^2 + 13*w^3)) + 
       eps^2*(22*u^5 - 51*v^2*(v + w)^3 - u*v*(v + w)^2*(128*v + 65*w) + 
         u^4*(97*v + 69*w) + 2*u^3*(51*v^2 + 66*v*w + 10*w^2) - 
         u^2*(50*v^3 + 105*v^2*w + 77*v*w^2 + 22*w^3))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
   (eps^2*((4 + 22*eps + 24*eps^2)*u^5 + v*(v + w)^3*
       ((9 + 45*eps + 44*eps^2)*v - 2*(1 + 5*eps + 4*eps^2)*w) + 
      u^4*((29 + 115*eps + 108*eps^2)*v + (21 + 107*eps + 108*eps^2)*w) + 
      u*(v + w)^2*((42 + 191*eps + 180*eps^2)*v^2 + 2*(7 + 32*eps + 32*eps^2)*
         v*w - 2*(1 + 5*eps + 4*eps^2)*w^2) + 
      u^2*(v + w)*(6*(13 + 53*eps + 48*eps^2)*v^2 + 
        2*(32 + 141*eps + 132*eps^2)*v*w + (7 + 41*eps + 44*eps^2)*w^2) + 
      u^3*((70 + 265*eps + 236*eps^2)*v^2 + 2*(45 + 193*eps + 180*eps^2)*v*
         w + (24 + 131*eps + 132*eps^2)*w^2)))/(8*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
   (-3*eps*((1 + 9*eps + 27*eps^2 + 20*eps^3)*v^2*(v + w)^2 + 
      u^3*((1 + 9*eps + 12*eps^2)*v + (1 + eps)*(1 + 4*eps)^2*w) + 
      u^2*(v + w)*((3 + 27*eps + 60*eps^2 + 32*eps^3)*v + 
        (1 + eps)*(1 + 4*eps)^2*w) + u*v*(v + w)*
       ((3 + 27*eps + 75*eps^2 + 52*eps^3)*v + 
        (2 + 18*eps + 45*eps^2 + 28*eps^3)*w)))/(2*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (eps*(2*u*(u + v)^2*(v + w)*(u + v + w) + eps*(u + v)*
       (4*u^4 + (9*v - 2*w)*(v + w)^3 + u*(v + w)^2*(51*v + 7*w) + 
        u^3*(43*v + 39*w) + 3*u^2*(27*v^2 + 41*v*w + 14*w^2)) + 
      4*eps^3*(6*u^5 + v*(13*v - 2*w)*(v + w)^3 + u^4*(27*v + 35*w) + 
        u*(v + w)^2*(57*v^2 + 14*v*w - 2*w^2) + 
        u^3*(67*v^2 + 106*v*w + 41*w^2) + u^2*(90*v^3 + 162*v^2*w + 
          83*v*w^2 + 11*w^3)) + eps^2*(22*u^5 + v*(51*v - 10*w)*(v + w)^3 + 
        u^4*(139*v + 155*w) + u*(v + w)^2*(251*v^2 + 58*v*w - 10*w^2) + 
        u^3*(361*v^2 + 530*v*w + 179*w^2) + u^2*(444*v^3 + 792*v^2*w + 
          389*v*w^2 + 41*w^3))))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)*(u + v + w)^2), 0, 
   (eps*(-((1 + 2*eps)*u^3) + u^2*((-1 - 2*eps + 4*eps^2)*v + 4*eps^2*w) + 
      (v + w)^2*((1 + 8*eps + 24*eps^2 + 16*eps^3)*v + 
        2*eps*(1 + 5*eps + 4*eps^2)*w) + u*(v + w)*
       ((1 + 8*eps + 28*eps^2 + 16*eps^3)*v + 
        (1 + 8*eps + 24*eps^2 + 16*eps^3)*w)))/(2*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*u*(u + v)*(u + v + w)^2), 
   (eps^2*((4 + 22*eps + 24*eps^2)*u^6 + u^5*((5 + 159*eps + 220*eps^2)*v + 
        (1 + 13*eps + 20*eps^2)*w) - v^2*(v + w)^2*
       ((6 + 51*eps + 52*eps^2)*v^2 + (6 + 45*eps + 44*eps^2)*v*w + 
        2*eps*(3 + 4*eps)*w^2) + u^4*((-18 + 325*eps + 524*eps^2)*v^2 + 
        5*(-3 + 23*eps + 44*eps^2)*v*w - 3*(3 + 12*eps + 8*eps^2)*w^2) - 
      u*v*(v + w)*((27 + 173*eps + 148*eps^2)*v^3 + 
        (45 + 276*eps + 248*eps^2)*v^2*w + (18 + 93*eps + 76*eps^2)*v*w^2 - 
        2*eps*(3 + 4*eps)*w^3) + u^2*v*(4*(-13 - 30*eps + 4*eps^2)*v^3 - 
        (107 + 368*eps + 168*eps^2)*v^2*w - (81 + 285*eps + 164*eps^2)*v*
         w^2 - 3*(6 + 15*eps + 4*eps^2)*w^3) + 
      u^3*(10*(-5 + 19*eps + 44*eps^2)*v^3 + (-69 + 36*eps + 280*eps^2)*v^2*
         w - 3*(15 + 33*eps + 4*eps^2)*v*w^2 - (6 + 27*eps + 20*eps^2)*w^3)))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
   (eps*(-2*(u + v)^2*(v + w)*(u + v + w) + eps*(u + v)^2*
       (4*u^2 - 9*u*(v + w) - 12*(v + w)^2) + 
      4*eps^3*(6*u^4 - v*(v + w)^2*(3*v + 2*w) + u^3*(11*v + 7*w) + 
        u^2*(v^2 + w^2) - u*v*(7*v^2 + 15*v*w + 8*w^2)) + 
      eps^2*(22*u^4 - v*(v + w)^2*(25*v + 6*w) + u^3*(27*v + 7*w) - 
        u^2*(37*v^2 + 60*v*w + 13*w^2) - u*v*(67*v^2 + 123*v*w + 56*w^2))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   -1/4*(eps^2*(3 + 4*eps)*(v*w*(v + w)^2*(v + 5*eps*v + eps*w) + 
       2*u^4*(v + 9*eps*v + w + 3*eps*w) + u*v*(v + w)^2*
        (3*(1 + 5*eps)*v + (2 + 13*eps)*w) + u^2*(v + w)*
        ((8 + 46*eps)*v^2 + (7 + 39*eps)*v*w + (1 + 3*eps)*w^2) + 
       u^3*(7*(1 + 7*eps)*v^2 + 2*(5 + 27*eps)*v*w + 3*(1 + 3*eps)*w^2)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(u + w)*(v + w)*
      (u + v + w)), -1/4*(eps*(2*(u + v)^3*(v + w)^2*(u + v + w) + 
       eps*(15*v^3*(v + w)^3 - 2*u^5*(11*v + 3*w) + 3*u*v*(v + w)^2*
          (18*v^2 + 7*v*w - 4*w^2) + u^4*(-57*v^2 - 54*v*w + 3*w^2) + 
         u^2*v*(50*v^3 + 81*v^2*w + 2*v*w^2 - 21*w^3) - 
         u^3*(24*v^3 + 51*v^2*w + 34*v*w^2 - 9*w^3)) + 
       4*eps^3*(u + v)*(6*u^4*(5*v - w) + u^3*(79*v^2 + 36*v*w - 7*w^2) - 
         v*(v^2 - w^2)^2 + u^2*(67*v^3 + 79*v^2*w + 19*v*w^2 - w^3) + 
         u*v*(17*v^3 + 37*v^2*w + 27*v*w^2 + 7*w^3)) + 
       eps^2*(u^5*(50*v - 26*w) + u^4*(199*v^2 - 14*v*w - 21*w^2) + 
         v^2*(v + w)^2*(13*v^2 + 22*v*w - 3*w^2) + 
         2*u^2*v*(118*v^3 + 158*v^2*w + 31*v*w^2 - 13*w^3) + 
         u^3*(310*v^3 + 165*v^2*w - 48*v*w^2 + 5*w^3) + 
         u*v*(88*v^4 + 211*v^3*w + 143*v^2*w^2 + v*w^3 - 19*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
   (eps^2*((4 + 22*eps + 24*eps^2)*u^6 + u^5*((15 + 133*eps + 164*eps^2)*v + 
        (7 + 39*eps + 44*eps^2)*w) - eps*v^2*(v + w)^2*
       ((11 + 12*eps)*v^2 + 8*(1 + eps)*v*w + (3 + 4*eps)*w^2) + 
      u^4*((24 + 287*eps + 380*eps^2)*v^2 + (27 + 203*eps + 252*eps^2)*v*w + 
        3*(1 + 6*eps + 8*eps^2)*w^2) + u^3*((22 + 272*eps + 384*eps^2)*v^3 + 
        13*(3 + 24*eps + 32*eps^2)*v^2*w + (9 + 87*eps + 124*eps^2)*v*w^2 + 
        eps*(1 + 4*eps)*w^3) - u*v*(v + w)*((-3 + 13*eps + 4*eps^2)*v^3 + 
        (-3 + 24*eps + 16*eps^2)*v^2*w + 6*eps*v*w^2 - eps*(3 + 4*eps)*w^3) + 
      u^2*v*(2*(6 + 47*eps + 76*eps^2)*v^3 + (25 + 141*eps + 220*eps^2)*v^2*
         w + (9 + 69*eps + 116*eps^2)*v*w^2 + 2*eps*(9 + 16*eps)*w^3)))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
   (eps*(3*(1 + 9*eps + 18*eps^2 + 8*eps^3)*u^3 + 
      v*(v + w)*((1 + 9*eps + 33*eps^2 + 28*eps^3)*v + 3*eps^2*(3 + 4*eps)*
         w) + u^2*((7 + 63*eps + 159*eps^2 + 100*eps^3)*v + 
        (1 + 9*eps + 15*eps^2 + 4*eps^3)*w) + 
      u*v*((5 + 45*eps + 138*eps^2 + 104*eps^3)*v + 
        2*(1 + 9*eps + 33*eps^2 + 28*eps^3)*w)))/(2*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*u*(u + v)^2*(u + v + w)), 
   (eps*(u*(u + v)^3*(v + w)*(u + v + w) + 4*eps*u*(u + v)^3*
       (u^2 + 3*(v + w)^2 + u*(3*v + 4*w)) + 
      4*eps^3*(6*u^6 - 2*v^4*(v + w)^2 + u^5*(43*v + 13*w) + 
        u^4*(106*v^2 + 75*v*w + 7*w^2) + u^3*v*(118*v^2 + 135*v*w + 39*w^2) + 
        u^2*v*(58*v^3 + 93*v^2*w + 49*v*w^2 + 10*w^3) + 
        u*v*(7*v^4 + 16*v^3*w + 15*v^2*w^2 + 8*v*w^3 + 2*w^4)) + 
      eps^2*(22*u^6 - 2*v^3*(v + w)^2*(4*v + w) + u^5*(151*v + 57*w) + 
        u^4*(368*v^2 + 299*v*w + 33*w^2) + u^3*(410*v^3 + 513*v^2*w + 
          147*v*w^2 - 2*w^3) + u^2*v*(202*v^3 + 339*v^2*w + 165*v*w^2 + 
          24*w^3) + u*v*(23*v^4 + 50*v^3*w + 39*v^2*w^2 + 18*v*w^3 + 
          6*w^4))))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*
     (u + v + w)^2), 0, 0, 0, 0, -((eps*(2*u + v + w))/(u*(u + v + w))), 
   (eps*(v + w))/(2*u*(u + v + w)), -1/2*eps/u, (eps*(u + 2*(v + w)))/
    (4*u*(u + v + w)), 0, -1/2*(eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, 
  {(3*eps^2*(-(u^5*(2*(1 + 2*eps)^2*v + (2 + 11*eps + 12*eps^2)*w)) + 
      u^4*((3 - 61*eps - 92*eps^2)*v^2 - 2*(-5 + 33*eps + 56*eps^2)*v*w + 
        (7 + eps - 12*eps^2)*w^2) + v^2*(v + w)^2*
       ((2 + 80*eps + 96*eps^2)*v^2 + (3 + 79*eps + 92*eps^2)*v*w + 
        (1 + 11*eps + 12*eps^2)*w^2) - 
      u^3*(2*(-10 + 69*eps + 112*eps^2)*v^3 + (-39 + 139*eps + 260*eps^2)*v^2*
         w + (-12 - eps + 20*eps^2)*v*w^2 + (7 + eps - 12*eps^2)*w^3) - 
      u^2*(v + w)*((-25 + 45*eps + 108*eps^2)*v^3 - 
        2*(13 + 80*eps + 80*eps^2)*v^2*w + (5 - 67*eps - 100*eps^2)*v*w^2 - 
        (2 + 11*eps + 12*eps^2)*w^3) + u*v*(v + w)*
       (4*(3 + 30*eps + 32*eps^2)*v^3 + (19 + 318*eps + 368*eps^2)*v^2*w + 
        2*(3 + 79*eps + 96*eps^2)*v*w^2 + (3 + 16*eps + 16*eps^2)*w^3)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)^2*(u + v + w)), 
   (-3*eps^2*((4 + 19*eps + 20*eps^2)*u^4 + 
      u^3*((16 + 59*eps + 52*eps^2)*v + (5 + 21*eps + 20*eps^2)*w) + 
      v*(v + w)*((4 + 19*eps + 20*eps^2)*v^2 + (4 + 25*eps + 28*eps^2)*v*w + 
        eps*(3 + 4*eps)*w^2) + u^2*(8*(3 + 10*eps + 8*eps^2)*v^2 + 
        2*(10 + 25*eps + 16*eps^2)*v*w + (4 + 15*eps + 12*eps^2)*w^2) + 
      u*((16 + 59*eps + 52*eps^2)*v^3 + (23 + 73*eps + 60*eps^2)*v^2*w + 
        (8 + 25*eps + 20*eps^2)*v*w^2 + eps*(3 + 4*eps)*w^3)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (3*eps^2*((4 + 15*eps + 12*eps^2)*u^3*(v + w) + 
      v*(v + w)^2*((-1 + 3*eps + 4*eps^2)*v + (2 + 19*eps + 20*eps^2)*w) + 
      u*(v + w)*((1 + 5*eps + 4*eps^2)*v^2 + (7 + 52*eps + 56*eps^2)*v*w + 
        (4 + 19*eps + 20*eps^2)*w^2) + u^2*((6 + 17*eps + 12*eps^2)*v^2 + 
        (11 + 47*eps + 44*eps^2)*v*w + (5 + 24*eps + 24*eps^2)*w^2)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (3*eps^2*(u^5*(2*(5 + 26*eps + 28*eps^2)*v + 5*(2 + 11*eps + 12*eps^2)*
         w) + v^2*(v + w)^2*(2*(5 + 8*eps + 4*eps^2)*v^2 + 
        (9 + 23*eps + 20*eps^2)*v*w - (1 + 8*eps + 8*eps^2)*w^2) + 
      u^4*((47 + 288*eps + 312*eps^2)*v^2 + (59 + 368*eps + 400*eps^2)*v*w + 
        2*(6 + 37*eps + 40*eps^2)*w^2) + u^2*(v + w)*
       ((97 + 526*eps + 536*eps^2)*v^3 + (93 + 397*eps + 380*eps^2)*v^2*w + 
        (19 + 86*eps + 80*eps^2)*v*w^2 - 2*(1 + 2*eps)^2*w^3) + 
      u*v*(v + w)*(5*(10 + 39*eps + 36*eps^2)*v^3 + 
        (69 + 220*eps + 192*eps^2)*v^2*w + (21 + 79*eps + 76*eps^2)*v*w^2 + 
        (-3 + 2*eps + 8*eps^2)*w^3) + u^3*((94 + 583*eps + 620*eps^2)*v^3 + 
        (149 + 876*eps + 920*eps^2)*v^2*w + (61 + 312*eps + 312*eps^2)*v*
         w^2 + 2*(3 + 11*eps + 8*eps^2)*w^3)))/(2*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*u*(u + v)^3*(v + w)^2*(u + v + w)), 
   (3*eps^2*((8 + 41*eps + 44*eps^2)*u^5 + 
      u^4*((37 + 216*eps + 232*eps^2)*v + (10 + 51*eps + 52*eps^2)*w) + 
      v^2*(v + w)*((8 + 17*eps + 12*eps^2)*v^2 + (8 + 35*eps + 36*eps^2)*v*
         w + eps*(3 + 4*eps)*w^2) + u^3*((74 + 434*eps + 456*eps^2)*v^2 + 
        (47 + 199*eps + 188*eps^2)*v*w + 8*(1 + 3*eps + 2*eps^2)*w^2) + 
      u^2*((77 + 401*eps + 404*eps^2)*v^3 + (80 + 297*eps + 268*eps^2)*v^2*
         w + 2*(12 + 49*eps + 44*eps^2)*v*w^2 + eps*(3 + 4*eps)*w^3) + 
      u*v*((40 + 159*eps + 148*eps^2)*v^3 + (59 + 201*eps + 180*eps^2)*v^2*
         w + 8*(3 + 14*eps + 14*eps^2)*v*w^2 + 6*eps*(3 + 4*eps)*w^3)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)), 0, 
   0, 0, 0, 0, (-2*eps^2*(2*(1 + 2*eps)^2*u^4 + 
      u^3*((-2 + 45*eps + 68*eps^2)*v + (-4 + 9*eps + 20*eps^2)*w) + 
      u^2*(3*(-3 + 35*eps + 52*eps^2)*v^2 + (-9 + 9*eps + 28*eps^2)*v*w + 
        4*(1 - 2*eps^2)*w^2) - v*(v + w)*((1 + 39*eps + 44*eps^2)*v^2 + 
        2*(1 + 16*eps + 16*eps^2)*v*w + (1 + 5*eps + 4*eps^2)*w^2) + 
      u*((-6 + 29*eps + 52*eps^2)*v^3 - (12 + 71*eps + 68*eps^2)*v^2*w - 
        (4 + 49*eps + 60*eps^2)*v*w^2 - (2 + 5*eps + 4*eps^2)*w^3)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   -((eps^2*(u^5*((4 + 22*eps + 24*eps^2)*v + 4*(1 + 7*eps + 8*eps^2)*w) - 
       v^2*(v + w)^2*((-3 + 88*eps + 120*eps^2)*v^2 + 
         (-3 + 94*eps + 128*eps^2)*v*w + 6*eps*(3 + 4*eps)*w^2) + 
       u^4*((14 + 155*eps + 188*eps^2)*v^2 + (16 + 193*eps + 236*eps^2)*v*w + 
         2*(1 + 13*eps + 16*eps^2)*w^2) + u^2*(v + w)*
        ((27 + 65*eps + 44*eps^2)*v^3 - 2*(-16 + 37*eps + 72*eps^2)*v^2*w + 
         (17 - 5*eps - 36*eps^2)*v*w^2 - 3*eps*(3 + 4*eps)*w^3) - 
       u*v*(v + w)*((-15 + 155*eps + 228*eps^2)*v^3 + 
         (-24 + 323*eps + 460*eps^2)*v^2*w + (-13 + 127*eps + 188*eps^2)*v*
          w^2 + eps*(3 + 4*eps)*w^3) + u^3*((25 + 265*eps + 316*eps^2)*v^3 + 
         (41 + 364*eps + 424*eps^2)*v^2*w + (23 + 103*eps + 100*eps^2)*v*
          w^2 + (7 + 10*eps)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
      (u + v)^3*(v + w)^2*(u + v + w))), 
   (2*eps^2*((u + v)*(v + w)*(v*(v + w)^2*(7*v + 2*w) + 4*u^3*(5*v + 4*w) + 
        u^2*(45*v^2 + 38*v*w - 7*w^2) + 2*u*(16*v^3 + 23*v^2*w + 7*v*w^2 + 
          2*w^3)) + 4*eps^2*(u^5*(2*v + w) + u^4*(-v^2 - 2*v*w + w^2) + 
        v^2*(v + w)^2*(35*v^2 + 35*v*w + 4*w^2) + 
        u^3*(-22*v^3 - 5*v^2*w + 25*v*w^2 + 7*w^3) + 
        u^2*(2*v^4 + 105*v^3*w + 161*v^2*w^2 + 62*v*w^3 + 4*w^4) + 
        2*u*v*(28*v^4 + 106*v^3*w + 123*v^2*w^2 + 50*v*w^3 + 5*w^4)) + 
      eps*(3*u^5*(2*v + w) + v^2*(v + w)^2*(123*v^2 + 127*v*w + 16*w^2) + 
        u^4*(27*v^2 + 46*v*w + 25*w^2) + u^3*(22*v^3 + 143*v^2*w + 
          135*v*w^2 + 11*w^3) + u^2*(110*v^4 + 533*v^3*w + 603*v^2*w^2 + 
          196*v*w^3 + 16*w^4) + 2*u*v*(116*v^4 + 403*v^3*w + 443*v^2*w^2 + 
          175*v*w^3 + 19*w^4))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^3*(v + w)^2*(u + v + w)), 
   -((eps^2*((2 + 11*eps + 12*eps^2)*u^4 + u^3*((17 + 48*eps + 32*eps^2)*v + 
         (11 + 34*eps + 24*eps^2)*w) + u^2*((25 + 58*eps + 32*eps^2)*v^2 + 
         2*(11 + 18*eps + 4*eps^2)*v*w - (-1 + eps + 4*eps^2)*w^2) + 
       2*v*(v + w)^2*(w + 8*eps*(2*v + w) + 4*eps^2*(5*v + 2*w)) + 
       u*(v + w)*((10 + 53*eps + 52*eps^2)*v^2 + (5 + 29*eps + 28*eps^2)*v*
          w + 4*(w + 2*eps*w)^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
      (u + v)^2*(v + w)*(u + v + w))), 
   (2*eps^2*((2 + 11*eps + 12*eps^2)*u^4 + (3 + 4*eps)*u^3*
       (5*v + 8*eps*v + 3*w + 6*eps*w) + v*(v + w)^2*
       ((2 + 25*eps + 28*eps^2)*v + (1 + 8*eps + 8*eps^2)*w) + 
      u^2*((24 + 59*eps + 36*eps^2)*v^2 + (20 + 35*eps + 12*eps^2)*v*w - 
        eps*(3 + 4*eps)*w^2) + u*(v + w)*((13 + 51*eps + 44*eps^2)*v^2 + 
        4*(1 + 3*eps + 2*eps^2)*v*w + 2*(w + 2*eps*w)^2)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 0, 
   (eps^2*(-((2 + 11*eps + 12*eps^2)*u^3) + 
      v*(v + w)*((1 + 7*eps + 4*eps^2)*v + 4*(1 + 8*eps + 8*eps^2)*w) + 
      2*(1 + 2*eps)*u^2*(3*w + 2*eps*(v + 3*w)) + 
      u*((3 + 22*eps + 24*eps^2)*v^2 + (15 + 75*eps + 76*eps^2)*v*w + 
        8*(w + 2*eps*w)^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*
     (v + w)), (2*eps^2*((2 + 11*eps + 12*eps^2)*u^3 + 
      2*(3 + 10*eps + 8*eps^2)*u^2*v + v*(v + w)*((2 + 17*eps + 20*eps^2)*v - 
        (1 + 8*eps + 8*eps^2)*w) + u*((6 + 26*eps + 24*eps^2)*v^2 - 
        eps*(3 + 4*eps)*v*w - 2*(w + 2*eps*w)^2)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)), 
   (eps^2*(eps*(u + v)*(6*u^3*v - 18*u^2*w*(v + w) - 36*u*w*(v + w)^2 + 
        (25*v - 17*w)*(v + w)^3) + 4*eps^2*(u + v)*
       (2*u^3*v - 6*u^2*w*(v + w) + 5*(v - w)*(v + w)^3 - 
        2*u*(v + w)^2*(2*v + 5*w)) + (v + w)^2*(u^3 + u^2*(11*v - 4*w) + 
        u*(16*v^2 + 3*v*w - 2*w^2) + v*(6*v^2 + 5*v*w - w^2))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   (-2*eps^2*(4*eps^2*(u + v)*(2*u^3*v + 6*u^2*v*(v + w) + 
        u*(7*v - w)*(v + w)^2 + 14*v*(v + w)^3) + 
      (v + w)^2*(3*u^3 + 3*u^2*(4*v - w) + 4*v^2*(v + w) + 
        u*v*(13*v + 4*w)) + eps*(u + v)*(6*u^3*v + u*(31*v - 7*w)*(v + w)^2 + 
        50*v*(v + w)^3 + u^2*(22*v^2 + 26*v*w + 4*w^2))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   -((eps^2*(v*(v + w)^3*((5 + 70*eps + 80*eps^2)*v + (1 + 11*eps + 12*eps^2)*
          w) + u^4*((2 + 17*eps + 20*eps^2)*v + (2 + 11*eps + 12*eps^2)*w) + 
       u^2*(v + w)*(2*(15 + 61*eps + 56*eps^2)*v^2 + 
         (26 + 101*eps + 92*eps^2)*v*w + 4*eps*(3 + 4*eps)*w^2) + 
       u*(v + w)^2*(2*(11 + 66*eps + 68*eps^2)*v^2 + 
         (10 + 87*eps + 100*eps^2)*v*w + (2 + 11*eps + 12*eps^2)*w^2) + 
       (3 + 4*eps)*u^3*((5 + 19*eps)*v^2 + (3 + 7*eps)*w^2 + 
         8*v*(w + 3*eps*w))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*
      (v + w)^2*(u + v + w))), 
   (2*eps^2*(v*(v + w)^3*((5 + 70*eps + 80*eps^2)*v + (1 + 11*eps + 12*eps^2)*
         w) + u^4*((2 + 17*eps + 20*eps^2)*v + (2 + 11*eps + 12*eps^2)*w) + 
      u^2*(v + w)*(2*(15 + 61*eps + 56*eps^2)*v^2 + (26 + 101*eps + 92*eps^2)*
         v*w + 4*eps*(3 + 4*eps)*w^2) + u*(v + w)^2*
       (2*(11 + 66*eps + 68*eps^2)*v^2 + (10 + 87*eps + 100*eps^2)*v*w + 
        (2 + 11*eps + 12*eps^2)*w^2) + (3 + 4*eps)*u^3*
       ((5 + 19*eps)*v^2 + (3 + 7*eps)*w^2 + 8*v*(w + 3*eps*w))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   (eps^2*(2*(1 + 2*eps)^2*u^3 + u^2*(2*(2 + 9*eps + 8*eps^2)*v + w + 
        2*eps*w) - v*(v + w)*((-1 + 12*eps + 16*eps^2)*v + 
        (-1 + 9*eps + 12*eps^2)*w) + u*((3 - 2*eps - 8*eps^2)*v^2 - 
        2*(-2 + 3*eps + 8*eps^2)*v*w + 2*(1 + 2*eps)*w^2)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)), 
   -((eps^2*((4 + 19*eps + 20*eps^2)*u^4 + u^3*(2*(8 + 31*eps + 28*eps^2)*v + 
         (5 + 21*eps + 20*eps^2)*w) + v*(v + w)*(4*(v + 2*eps*v)^2 + 
         2*(2 + 11*eps + 12*eps^2)*v*w + eps*(3 + 4*eps)*w^2) + 
       u^2*((24 + 83*eps + 68*eps^2)*v^2 + 4*(5 + 14*eps + 10*eps^2)*v*w + 
         (4 + 15*eps + 12*eps^2)*w^2) + u*(8*(2 + 7*eps + 6*eps^2)*v^3 + 
         (23 + 73*eps + 60*eps^2)*v^2*w + 4*(2 + 7*eps + 6*eps^2)*v*w^2 + 
         eps*(3 + 4*eps)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
      (u + v)^2*(v + w)*(u + v + w))), 
   (eps^2*((2 + 17*eps + 20*eps^2)*u^3 - v*((-1 + 3*eps + 4*eps^2)*v - w)*
       (v + w) + u^2*((4 + 54*eps + 64*eps^2)*v + (1 + 29*eps + 36*eps^2)*
         w) + u*((3 + 34*eps + 40*eps^2)*v^2 + 4*(1 + 12*eps + 14*eps^2)*v*
         w + 2*(1 + 11*eps + 12*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)), 
   -((eps^2*((4 + 22*eps + 24*eps^2)*u^4 + v^2*(v + w)*
        (2*(2 + 5*eps + 4*eps^2)*v + (4 + 13*eps + 12*eps^2)*w) + 
       u^3*(16*(1 + 5*eps + 5*eps^2)*v + (5 + 30*eps + 32*eps^2)*w) + 
       2*u^2*(4*(3 + 13*eps + 12*eps^2)*v^2 + 2*(5 + 20*eps + 18*eps^2)*v*w + 
         (2 + 9*eps + 8*eps^2)*w^2) + u*v*(8*(2 + 7*eps + 6*eps^2)*v^2 + 
         (23 + 73*eps + 60*eps^2)*v*w + (8 + 25*eps + 20*eps^2)*w^2)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w))), 
   (-3*eps^2*((2 + 11*eps + 12*eps^2)*u^3 + (3 + 4*eps)*v*(v + w)*
       (v + eps*v - eps*w) + u^2*((8 + 34*eps + 32*eps^2)*v + 
        (2 + 11*eps + 12*eps^2)*w) + u*v*(3*(3 + 10*eps + 8*eps^2)*v + 
        (5 + 15*eps + 12*eps^2)*w)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)), 
   -((eps^2*((4 + 22*eps + 24*eps^2)*u^5 + 4*v^3*(v + w)*
        ((1 + eps)*v + (1 + 2*eps)^2*w) + u^4*((17 + 135*eps + 156*eps^2)*v + 
         (5 + 30*eps + 32*eps^2)*w) + u^3*((34 + 292*eps + 336*eps^2)*v^2 + 
         2*(11 + 61*eps + 64*eps^2)*v*w + (4 + 9*eps + 4*eps^2)*w^2) + 
       u^2*v*((37 + 271*eps + 300*eps^2)*v^2 + (37 + 174*eps + 176*eps^2)*v*
          w + (12 + 55*eps + 52*eps^2)*w^2) + 
       2*u*v*(2*(5 + 24*eps + 24*eps^2)*v^3 + (14 + 51*eps + 48*eps^2)*v^2*
          w + (6 + 31*eps + 32*eps^2)*v*w^2 + 2*eps*(3 + 4*eps)*w^3)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w))), 
   (-2*eps^2*(u^5*((4 + 13*eps + 12*eps^2)*v + (4 + 19*eps + 20*eps^2)*w) + 
      u^4*((3 + 76*eps + 104*eps^2)*v^2 + (-5 + 79*eps + 124*eps^2)*v*w + 
        (-8 - 9*eps + 4*eps^2)*w^2) - v^2*(v + w)^2*
       ((-1 + 78*eps + 96*eps^2)*v^2 + (1 + 79*eps + 92*eps^2)*v*w + 
        2*(1 + 8*eps + 8*eps^2)*w^2) + u^2*(v + w)*
       (4*(-3 + 16*eps + 28*eps^2)*v^3 - (15 + 82*eps + 72*eps^2)*v^2*w + 
        (6 - 17*eps - 36*eps^2)*v*w^2 - 4*(1 + 2*eps)^2*w^3) + 
      u^3*((-10 + 159*eps + 236*eps^2)*v^3 + (-27 + 189*eps + 308*eps^2)*v^2*
         w + 3*(-3 + 14*eps + 24*eps^2)*v*w^2 + 2*(4 + 9*eps + 4*eps^2)*
         w^3) - u*v*(v + w)*(2*(1 + 55*eps + 64*eps^2)*v^3 + 
        2*(3 + 136*eps + 160*eps^2)*v^2*w + (5 + 130*eps + 152*eps^2)*v*w^2 + 
        2*(3 + 10*eps + 8*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 
   (2*eps^2*(2*(1 + 2*eps)^2*u^4 + u^3*((-5 + 38*eps + 64*eps^2)*v + 
        (-7 - 4*eps + 8*eps^2)*w) + u^2*((-15 + 79*eps + 132*eps^2)*v^2 + 
        (-12 - 7*eps + 12*eps^2)*v*w + (7 + 4*eps - 8*eps^2)*w^2) - 
      v*(v + w)*((2 + 56*eps + 64*eps^2)*v^2 + (3 + 52*eps + 56*eps^2)*v*w + 
        (1 + 8*eps + 8*eps^2)*w^2) + u*((-10 - 7*eps + 12*eps^2)*v^3 - 
        (14 + 111*eps + 116*eps^2)*v^2*w - 2*(1 + 28*eps + 36*eps^2)*v*w^2 - 
        2*(1 + 2*eps)^2*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*
     (v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(2*v*(u + v)*(v + w)^2*(u + v + w) + 4*eps^3*(u + v)*
        (2*u^3*v - u^2*w*(v + w) - 8*v*(v + w)^3 + u*(v + w)^2*(5*v + 2*w)) + 
       eps^2*(u + v)*(18*u^3*v - 4*v*(v + w)^3 + u*(v + w)^2*(47*v + 12*w) + 
         9*u^2*(2*v^2 + v*w - w^2)) + eps*(8*u^4*v + 19*v^2*(v + w)^3 + 
         u*v*(v + w)^2*(42*v + 17*w) + u^3*(21*v^2 + 8*v*w - 3*w^2) + 
         u^2*(36*v^3 + 56*v^2*w + 26*v*w^2 + 6*w^3))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w))), 
   -((eps^3*(3 + 4*eps)*(-(v^2*w) + w^3 + u^2*(v + 2*w) + 
       u*(v^2 + 3*v*w + 3*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)*
      (u + w)*(v + w))), 
   -((eps^2*((2 + 11*eps + 12*eps^2)*u^2 + (3 + 19*eps + 20*eps^2)*u*v + 
       2*(1 + 2*eps)^2*u*w + (1 + 8*eps + 8*eps^2)*v*(v + w)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2)), 
   -((eps^2*(4*eps^2*(u + v)*(2*u^3*v + 4*u*(v + w)^2*(4*v + w) + 
         3*(v + w)^3*(7*v + w) + 4*u^2*(3*v^2 + 4*v*w + w^2)) + 
       (v + w)^2*(5*u^3 + u^2*(13*v - 2*w) + v*(2*v^2 + 3*v*w + w^2) + 
         u*(10*v^2 + 5*v*w + 2*w^2)) + eps*(u + v)*
        (6*u^3*v + 2*u*(v + w)^2*(28*v + 5*w) + (v + w)^3*(69*v + 11*w) + 
         4*u^2*(11*v^2 + 16*v*w + 5*w^2))))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w))), 
   -1/2*(eps*(2*u*(u + v)*(v + w)^2*(u + v + w) + eps*(v + w)^2*
        (25*u^3 + u^2*(54*v + 20*w) + v*(3*v^2 + 5*v*w + 2*w^2) + 
         u*(32*v^2 + 29*v*w + 4*w^2)) + 4*eps^3*(u + v)*
        (2*u^3*v + 3*u*(v + w)^2*(7*v + 5*w) + (v + w)^3*(19*v + 5*w) + 
         u^2*(19*v^2 + 32*v*w + 13*w^2)) + eps^2*(u + v)*
        (6*u^3*v + (v + w)^3*(65*v + 19*w) + u*(v + w)^2*(99*v + 71*w) + 
         u^2*(91*v^2 + 164*v*w + 73*w^2))))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   (2*eps*(2*v*(v + w)^2 + 18*eps*v*(v + w)^2 + 
      4*eps^3*(3*u^2*(2*v + w) + 3*u*v*(4*v + 3*w) + 
        2*v*(7*v^2 + 11*v*w + 4*w^2)) + 3*eps^2*(3*u^2*(2*v + w) + 
        3*u*v*(4*v + 3*w) + 2*v*(11*v^2 + 19*v*w + 8*w^2))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)), 
   -((eps^2*(4*eps^2*(u + v)*(2*u^3*v + 5*u*(v + w)^3 + 
         5*(v + w)^3*(3*v + w) + u^2*(7*v^2 + 10*v*w + 3*w^2)) + 
       (v + w)^2*(7*u^3 + 2*u^2*(9*v + w) + v*(3*v^2 + 5*v*w + 2*w^2) + 
         u*(14*v^2 + 11*v*w + 4*w^2)) + eps*(u + v)*
        (6*u^3*v + u*(v + w)^2*(27*v + 17*w) + (v + w)^3*(53*v + 19*w) + 
         u^2*(31*v^2 + 50*v*w + 19*w^2))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
      u*(u + v)^2*(v + w)^2*(u + v + w))), 0, 0, 0, 0, 
   (-2*eps^2*(2*(1 + 2*eps)^2*u^3 - v*((-1 + 3*eps + 4*eps^2)*v - w)*
       (v + w) + u^2*(2*(2 + 9*eps + 8*eps^2)*v + w + 2*eps*w) + 
      u*((3 + 7*eps + 4*eps^2)*v^2 + (4 + 3*eps - 4*eps^2)*v*w + 
        2*(1 + 2*eps)*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)*
     (v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(2*v*(u + v)*(v + w)*(u + v + w) - 4*eps^3*(u + v)*
       (u^2*w - 3*(v + w)^2*(4*v + w) - u*(13*v^2 + 19*v*w + 6*w^2)) + 
      eps^2*(u + v)*(u^2*(2*v - 5*w) + (v + w)^2*(64*v + 11*w) + 
        u*(71*v^2 + 97*v*w + 26*w^2)) + 
      eps*(u^3*(v - w) + v*(v + w)^2*(22*v + w) + 
        u^2*(25*v^2 + 28*v*w + 7*w^2) + 2*u*(23*v^3 + 37*v^2*w + 15*v*w^2 + 
          w^3))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*
     (u + v + w)), (eps^2*((2 + 11*eps + 12*eps^2)*u^2 + 
      (3 + 4*eps)*(v + w)*(v + eps*w) + 2*(1 + 2*eps)*u*
       ((3 + 4*eps)*v + w + 2*eps*w)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)*(v + w)), 
   (eps^2*(-(v*(v + w)*(v + 2*eps*v + w + 8*eps*w + 8*eps^2*w)) + 
      2*u^2*((-1 + 5*eps + 8*eps^2)*v - (1 + eps)*w) + 
      u*((-3 + 8*eps + 16*eps^2)*v^2 - (5 + 6*eps)*v*w - 2*(w + 2*eps*w)^2)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)), 
   -((eps^2*((2 + 11*eps + 12*eps^2)*u^4 - 2*(1 + 7*eps + 8*eps^2)*v^2*
        (v + w)^2 + (1 + 2*eps)*u^3*(5*(3 + 4*eps)*v + (7 + 12*eps)*w) - 
       u*v*(v + w)*((-4 + 15*eps + 28*eps^2)*v + (-5 + eps + 12*eps^2)*w) + 
       u^2*((19 + 38*eps + 16*eps^2)*v^2 + 2*(11 + 24*eps + 12*eps^2)*v*w - 
         (1 + 5*eps + 4*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
      (u + v)^2*(v + w)*(u + v + w))), 
   (eps^2*((2 + 11*eps + 12*eps^2)*u^4 + v*(v + w)^2*
       ((3 + 16*eps + 16*eps^2)*v - (1 + 8*eps + 8*eps^2)*w) + 
      u^3*((11 + 44*eps + 40*eps^2)*v + (5 + 24*eps + 24*eps^2)*w) + 
      u^2*(2*(9 + 33*eps + 28*eps^2)*v^2 + 3*(3 + 10*eps + 8*eps^2)*v*w - 
        (5 + 15*eps + 12*eps^2)*w^2) + u*(v + w)*
       ((12 + 49*eps + 44*eps^2)*v^2 - (3 + 19*eps + 20*eps^2)*v*w - 
        2*(w + 2*eps*w)^2)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*
     (v + w)*(u + v + w)), (6*eps^3*(3 + 4*eps)*v*(u^2 - 3*v*(v + w) - 
      u*(2*v + w)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)), 
   (eps^2*((2 + 11*eps + 12*eps^2)*u^4 + v*(v + w)^2*
       ((3 + 34*eps + 40*eps^2)*v - (1 + 8*eps + 8*eps^2)*w) + 
      u^3*((11 + 38*eps + 32*eps^2)*v + (5 + 24*eps + 24*eps^2)*w) + 
      u^2*(2*(9 + 36*eps + 32*eps^2)*v^2 + 3*(3 + 10*eps + 8*eps^2)*v*w - 
        (5 + 15*eps + 12*eps^2)*w^2) + u*(v + w)*
       ((12 + 79*eps + 84*eps^2)*v^2 - (3 + 13*eps + 12*eps^2)*v*w - 
        2*(w + 2*eps*w)^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^2*
     (v + w)*(u + v + w)), 0, 
   (2*eps*(v*(u + v)*(u + v + w) + 8*eps^3*(u + v)*(2*v^2 + 3*v*w + w^2) + 
      2*eps^2*(u + v)*(2*u^2 + 11*v^2 + 15*v*w + 4*w^2 + u*(5*v + w)) + 
      eps*(2*u^3 + u^2*(10*v + w) + v*(7*v^2 + 8*v*w + w^2) + 
        u*(15*v^2 + 10*v*w + 2*w^2))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^2*(u + v + w)), (eps^2*((2 + 11*eps + 12*eps^2)*u^5 + 
      u^4*((2 + 93*eps + 124*eps^2)*v + 2*(-1 + 5*eps + 8*eps^2)*w) - 
      eps*v^2*(v + w)*((29 + 36*eps)*v^2 + (23 + 28*eps)*v*w + 
        2*(3 + 4*eps)*w^2) + u^3*((-2 + 204*eps + 280*eps^2)*v^2 + 
        (-3 + 77*eps + 108*eps^2)*v*w + (5 + 20*eps + 16*eps^2)*w^2) + 
      u^2*v*(2*(-1 + 72*eps + 100*eps^2)*v^2 + 8*eps*(9 + 13*eps)*v*w + 
        (10 + 59*eps + 60*eps^2)*w^2) + 
      u*v*(v*w*(v + 5*w) - 4*eps^2*(v^3 + 13*v^2*w - 2*v*w^2 - 2*w^3) + 
        eps*(-7*v^3 - 47*v^2*w + 10*v*w^2 + 6*w^3))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)), 
   (eps^2*((2 + 11*eps + 12*eps^2)*u^3 + (3 + 4*eps)*v*(v + w)*
       (v + eps*v - 2*eps*w) + 2*u^2*((4 + 17*eps + 16*eps^2)*v + 
        (1 + 7*eps + 8*eps^2)*w) + u*v*(3*(3 + 10*eps + 8*eps^2)*v + 
        (5 + 15*eps + 12*eps^2)*w)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)), 
   -((eps^3*(3 + 4*eps)*(u^3*(5*v - w) + 3*u*v*(v + w)^2 + v*w*(v + w)^2 + 
       u^2*(8*v^2 + 5*v*w - w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
      (u + v)^2*(u + w)*(v + w))), 
   (eps^2*(u^4*(-2*(-7 + 13*eps + 32*eps^2)*v + 2*(3 + 6*eps + 4*eps^2)*w) + 
      v^2*(v + w)*((-3 + 13*eps + 20*eps^2)*v^2 + (-3 + 4*eps + 8*eps^2)*v*
         w + eps*(3 + 4*eps)*w^2) - u^3*((-31 + 105*eps + 204*eps^2)*v^2 - 
        2*(22 + 31*eps)*v*w + (3 + 9*eps + 4*eps^2)*w^2) + 
      u^2*v*((17 - 119*eps - 196*eps^2)*v^2 + (58 + 75*eps - 20*eps^2)*v*w + 
        (29 + 48*eps + 8*eps^2)*w^2) + u*v*(-3*(1 + 9*eps + 12*eps^2)*v^3 + 
        2*(7 + 21*eps + 8*eps^2)*v^2*w + (27 + 54*eps + 16*eps^2)*v*w^2 + 
        (14 + 29*eps + 12*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + v)^3*(v + w)*(u + v + w)), 
   (eps*(2*u*(u + v)^2*(v + w)*(u + v + w) + eps*(u + v)^2*
       (4*u^3 + 3*v*(v + w)^2 + 4*u^2*(6*v + 5*w) + 
        u*(27*v^2 + 48*v*w + 25*w^2)) + 4*eps^3*(6*u^5 + 17*u^4*(3*v + w) + 
        u^3*(115*v^2 + 75*v*w + 14*w^2) + u^2*v*(95*v^2 + 89*v*w + 36*w^2) - 
        2*v^2*(3*v^3 + 5*v^2*w + 3*v*w^2 + w^3) + 
        u*v*(19*v^3 + 21*v^2*w + 16*v*w^2 + 2*w^3)) + 
      eps^2*(22*u^5 + u^4*(191*v + 77*w) + u^3*(445*v^2 + 339*v*w + 76*w^2) + 
        u^2*v*(389*v^2 + 421*v*w + 178*w^2) - 2*v^2*(8*v^3 + 13*v^2*w + 
          8*v*w^2 + 3*w^3) + u*v*(97*v^3 + 133*v^2*w + 86*v*w^2 + 6*w^3))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)), 
   (-2*eps*(v*(u + v) + 9*eps*v*(u + v) + 
      4*eps^3*(3*u^2 + 4*u*v + v*(v - 3*w)) + 
      3*eps^2*(3*u^2 + 8*u*v + v*(5*v - 3*w))))/((1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*u*(u + v)^2), 
   (eps^2*((4 + 22*eps + 24*eps^2)*u^5 - v^3*(v + w)*
       ((-3 + 10*eps + 16*eps^2)*v - (3 + 2*eps)*w) + 
      u^4*((14 + 137*eps + 164*eps^2)*v + (2 + 23*eps + 28*eps^2)*w) + 
      u^3*((25 + 289*eps + 348*eps^2)*v^2 + (16 + 129*eps + 148*eps^2)*v*w + 
        (7 + 22*eps + 16*eps^2)*w^2) + 
      u^2*v*((27 + 245*eps + 284*eps^2)*v^2 + (32 + 181*eps + 196*eps^2)*v*
         w + (17 + 82*eps + 80*eps^2)*w^2) + 
      u*v*((15 + 61*eps + 60*eps^2)*v^3 + (24 + 67*eps + 60*eps^2)*v^2*w + 
        (13 + 62*eps + 64*eps^2)*v*w^2 + 4*eps*(3 + 4*eps)*w^3)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)), 0, 
   0, 0, 0, (-4*eps*v)/(u*(u + v)), (2*eps*(-u + v + w))/(u*(u + v + w)), 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), eps/(u + v), -(eps/(u + v)), 
   (eps*(2*u^2 + u*(v + w) - v*(v + w)))/(u*(u + v)*(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, 
  {(3*eps*((1 + 4*eps)*u^5 + u^4*((2 + 31*eps)*v + (-1 + eps)*w) - 
      v^3*(v + w)*((-1 + 7*eps)*v + (-1 + 3*eps)*w) + 
      u^3*((1 + 62*eps)*v^2 + (-1 + 4*eps)*v*w + (1 - 3*eps)*w^2) + 
      u^2*v*((1 + 40*eps)*v^2 + (3 - 5*eps)*v*w + (3 - 2*eps)*w^2) + 
      u*v*(-2*(-1 + eps)*v^3 + (5 - 18*eps)*v^2*w + (3 - 2*eps)*v*w^2 + 
        2*eps*w^3)))/(2*(1 + eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*
     (u + v + w)), (3*eps*((2 + 7*eps)*u^4 + v^2*(v + w)*
       (v + 2*eps*v + w + 3*eps*w) + u^3*((7 + 15*eps)*v + (3 + 8*eps)*w) + 
      u*v*(5*(1 + eps)*v^2 + (7 + 4*eps)*v*w + 2*w^2) + 
      u^2*((9 + 11*eps)*v^2 + (8 + 7*eps)*v*w + (1 + 3*eps)*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (-3*eps*(-((u + v)^2*(v + w)^2) + 2*eps*u*v*(u + v + w)^2))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (-3*eps*(5*(1 + 4*eps)*u^5 + v^3*(v + w)*(3*(1 + eps)*v + (3 + 8*eps)*w) + 
      u^3*(6*(7 + 27*eps)*v^2 + 2*(15 + 43*eps)*v*w + (3 + 8*eps)*w^2) + 
      u^2*v*(2*(19 + 64*eps)*v^2 + 3*(14 + 37*eps)*v*w + 
        3*(3 + 11*eps)*w^2) + u*v*((17 + 42*eps)*v^3 + 2*(13 + 30*eps)*v^2*
         w + 3*(3 + 11*eps)*v*w^2 + 6*eps*w^3) + 
      u^4*((23 + 93*eps)*v + 8*(w + 3*eps*w))))/(2*(1 + eps)*(1 + 4*eps)*u*
     (u + v)^3*(v + w)*(u + v + w)), 
   (-3*eps*((4 + 15*eps)*u^5 + v^3*(v + w)*((2 + eps)*v + 2*(1 + 3*eps)*w) + 
      u^4*(3*(6 + 23*eps)*v + (6 + 17*eps)*w) + 
      2*u^3*((16 + 59*eps)*v^2 + (11 + 28*eps)*v*w + (1 + 3*eps)*w^2) + 
      2*u^2*v*((14 + 45*eps)*v^2 + (15 + 34*eps)*v*w + (3 + 11*eps)*w^2) + 
      u*v*(3*(4 + 9*eps)*v^3 + 2*(3 + 11*eps)*v*w^2 + 4*eps*w^3 + 
        18*v^2*(w + 2*eps*w))))/(2*(1 + eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*
     (u + v + w)), 0, 0, 0, 0, 0, 
   (2*eps*((1 + 3*eps)*u^4 + 2*u^3*(v + 10*eps*v + 3*eps*w) - 
      v^2*(v + w)*((-1 + 3*eps)*v - (1 + eps)*w) + 
      2*u*v*((1 + 4*eps)*v^2 + (2 - 3*eps)*v*w - (-1 + eps)*w^2) + 
      u^2*((2 + 28*eps)*v^2 + 2*(1 + eps)*v*w + (1 + eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (eps*(2*(1 + 5*eps)*u^5 + u^4*((8 + 63*eps)*v + (2 + 5*eps)*w) + 
      u^3*((13 + 118*eps)*v^2 + (8 + 41*eps)*v*w - (-1 + eps)*w^2) - 
      v^2*(v + w)*((-1 + 11*eps)*v^2 + (-1 + 10*eps)*v*w + 3*eps*w^2) + 
      u^2*v*((11 + 76*eps)*v^2 + 2*(6 + 23*eps)*v*w + (3 + 14*eps)*w^2) + 
      u*v*(5*v^3 + (8 - 11*eps)*v^2*w + (3 + 2*eps)*v*w^2 + 5*eps*w^3)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)), 
   (-2*eps*((u + v)^3*(4*u - v - w)*(v + w) + 
      eps*(u^5 + u^4*(-9*v + 2*w) + v^3*(9*v^2 + 14*v*w + 5*w^2) + 
        u^3*(-24*v^2 + 25*v*w + 5*w^2) + u^2*(-8*v^3 + 58*v^2*w + 20*v*w^2) + 
        u*v*(15*v^3 + 49*v^2*w + 20*v*w^2 + 2*w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)), 
   (eps*((1 + 4*eps)*u^4 + (-1 + 3*eps)*v^2*(v + w)^2 + 
      u^3*(5*v + 6*eps*v + 3*w + 6*eps*w) + u*v*(v + w)*
       (v + 4*eps*v - (2 + 3*eps)*w) + u^2*(3*(2 + eps)*v^2 + (4 + eps)*v*w - 
        w^2)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (-2*eps*((1 + 4*eps)*u^4 + 2*eps*v^2*(v + w)^2 + 
      u*v*(v + w)*((3 + 4*eps)*v - 2*eps*w) + 
      u^3*((5 + 8*eps)*v + (3 + 8*eps)*w) + 
      u^2*((7 + 6*eps)*v^2 + 6*(1 + eps)*v*w + 2*eps*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 0, 
   (eps*((1 + 4*eps)*u^3 + (1 + 3*eps)*v^2*(v + w) + 
      u^2*((3 + 5*eps)*v + w + 3*eps*w) + 
      u*v*((3 + 4*eps)*v + 2*(1 + eps)*w)))/((1 + eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)), (-2*eps*((1 + 4*eps)*u^3 + (1 + 3*eps)*v^2*(v + w) + 
      u^2*((3 + 5*eps)*v + w + 3*eps*w) + 
      u*v*((3 + 4*eps)*v + 2*(1 + eps)*w)))/((1 + eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)), (eps*((-1 + 3*eps)*u + (-1 + 2*eps)*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v + w)), 
   (2*eps*((1 + eps)*u + 2*eps*(v + w)))/((1 + eps)*(1 + 4*eps)*u*
     (u + v + w)), (eps*((1 + 4*eps)*u^4 + 5*eps*v^2*(v + w)^2 + 
      u*v*(v + w)*((3 + 14*eps)*v + 8*eps*w) + 
      u^3*((5 + 12*eps)*v + (3 + 8*eps)*w) + 
      u^2*((7 + 17*eps)*v^2 + 2*(3 + 10*eps)*v*w + 5*eps*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (-2*eps*((1 + 4*eps)*u^4 + 5*eps*v^2*(v + w)^2 + 
      u*v*(v + w)*((3 + 14*eps)*v + 8*eps*w) + 
      u^3*((5 + 12*eps)*v + (3 + 8*eps)*w) + 
      u^2*((7 + 17*eps)*v^2 + 2*(3 + 10*eps)*v*w + 5*eps*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   -((eps*((1 + 3*eps)*u^2 - eps*v*(v + w) + u*(v + 2*eps*v + w + eps*w)))/
     ((1 + eps)*(1 + 4*eps)*u*(v + w)*(u + v + w))), 
   (eps*((2 + 7*eps)*u^4 + v^2*(v + w)*(v + 2*eps*v + w + 3*eps*w) + 
      u^3*((7 + 17*eps)*v + (3 + 8*eps)*w) + 
      u*v*((5 + 7*eps)*v^2 + (7 + 8*eps)*v*w + 2*(1 + eps)*w^2) + 
      u^2*(3*(3 + 5*eps)*v^2 + (8 + 11*eps)*v*w + (1 + 3*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   -((eps*((1 + 6*eps)*u^2 - eps*v*(v + w) + u*(v + 5*eps*v + w + 4*eps*w)))/
     ((1 + eps)*(1 + 4*eps)*u*(v + w)*(u + v + w))), 
   (eps*((2 + 8*eps)*u^4 + v^2*(v + w)*(v + 2*eps*v + w + 3*eps*w) + 
      u^3*(7*v + 22*eps*v + 3*w + 9*eps*w) + 
      u*v*(5*(1 + 2*eps)*v^2 + (7 + 13*eps)*v*w + 2*(1 + 2*eps)*w^2) + 
      u^2*((9 + 22*eps)*v^2 + (8 + 17*eps)*v*w + (1 + 3*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (3*eps*(u + v + w)*((1 + 4*eps)*u^2 + (2 + 5*eps)*u*v + 
      v*(v + eps*v - eps*w)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)), 
   (eps*((2 + 8*eps)*u^5 + u^4*(9*v + 44*eps*v + 3*w + 9*eps*w) - 
      v^3*(v + w)*((-1 + eps)*v - (1 + 3*eps)*w) + 
      u^3*((16 + 83*eps)*v^2 + (11 + 35*eps)*v*w + (1 + 3*eps)*w^2) + 
      u*v*((6 + 17*eps)*v^3 + 3*(3 + 7*eps)*v^2*w + (3 + 16*eps)*v*w^2 + 
        4*eps*w^3) + u^2*v*((14 + 65*eps)*v^2 + (3 + 16*eps)*w^2 + 
        15*v*(w + 3*eps*w))))/((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*
     (u + v + w)), (2*eps*((2 + 7*eps)*u^5 - v^3*(v + w)*
       ((-2 + 6*eps)*v + (-2 + eps)*w) + u^4*((6 + 43*eps)*v + eps*w) + 
      u^3*((8 + 81*eps)*v^2 + 2*(2 + 9*eps)*v*w - (-2 + eps)*w^2) + 
      u^2*v*((8 + 55*eps)*v^2 + 2*(6 + 13*eps)*v*w + (6 + 11*eps)*w^2) + 
      u*v*((6 + 4*eps)*v^3 + 2*(6 + eps)*v^2*w + (6 + 11*eps)*v*w^2 + 
        4*eps*w^3)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)), 
   0, 0, 0, (-2*eps*((1 + 3*eps)*u^2 - ((-1 + 4*eps)*v - w)*(v + w) + 
      u*((-1 + 15*eps)*v + (-1 + 3*eps)*w)))/((1 + eps)*(1 + 4*eps)*u*(v + w)*
     (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*((1 + eps)*u + (-1 + 2*eps)*(v + w)))/((1 + eps)*(1 + 4*eps)*u*
      (u + v + w))), 0, 0, (eps*((1 + eps)*u + (-1 + 2*eps)*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v + w)), 
   (eps*((1 + eps)*u + (-1 + 2*eps)*(v + w)))/(2*(1 + eps)*(1 + 4*eps)*u*
     (u + v + w)), 0, (eps*((1 + eps)*u + (-1 + 2*eps)*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v + w)), 0, 0, 0, 0, 
   (2*eps*((1 + 3*eps)*u^2 - eps*v*(v + w) + u*(v + 2*eps*v + w + eps*w)))/
    ((1 + eps)*(1 + 4*eps)*u*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + 4*eps*u + v + 4*eps*v + 2*eps*w))/((1 + eps)*(1 + 4*eps)*(u + v)*
     (u + v + w)), -((eps*((1 + 4*eps)*u^2 + (1 + eps)*v*(v + w) + 
       u*((2 + 5*eps)*v + w + 3*eps*w)))/((1 + eps)*(1 + 4*eps)*u*(u + v)*
      (v + w))), -((eps^2*(2*v^2*(v + w) + u^2*(5*v + w) + u*v*(7*v + 5*w)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w))), 
   (eps*((1 + 4*eps)*u^4 - (1 + 3*eps)*v^2*(v + w)^2 - 
      u*v*(v + w)*((-1 + 2*eps)*v - (2 + eps)*w) + 
      u^3*((5 + 12*eps)*v + (3 + 10*eps)*w) + 
      u^2*((6 + 9*eps)*v^2 + (8 + 15*eps)*v*w + (1 + 4*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   -1/2*(eps*((1 + 4*eps)*u^4 + (1 + 3*eps)*v^2*(v + w)^2 + 
       u*v*(v + w)*(5*v + 11*eps*v + 2*w + 4*eps*w) + 
       u^3*((5 + 13*eps)*v + (3 + 11*eps)*w) + 
       u^2*((8 + 17*eps)*v^2 + 4*(2 + 5*eps)*v*w + (1 + 5*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (-6*eps^2*v*(2*u^2 + u*(v + w) - v*(v + w)))/((1 + eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)), 
   -((eps*((1 + 4*eps)*u^4 + (1 + 5*eps)*v^2*(v + w)^2 + 
       u*v*(v + w)*((5 + 11*eps)*v + 2*(1 + eps)*w) + 
       u^3*((5 + 9*eps)*v + (3 + 11*eps)*w) + 
       u^2*((8 + 11*eps)*v^2 + 2*(4 + 7*eps)*v*w + (1 + 5*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w))), 0, 
   (2*eps*(v + w + 2*eps*(u + v + w)))/((1 + eps)*(1 + 4*eps)*u*(u + v + w)), 
   -((eps*((1 + 4*eps)*u^5 + u^4*((3 + 33*eps)*v + eps*w) + 
       eps*u*v*w*(-7*v^2 + 3*v*w + 2*w^2) + 
       u^3*((3 + 68*eps)*v^2 + 19*eps*v*w + eps*w^2) + 
       u^2*v*((1 + 46*eps)*v^2 + 23*eps*v*w + 11*eps*w^2) - 
       eps*v^2*(7*v^3 + 12*v^2*w + 7*v*w^2 + 2*w^3)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w))), 
   -((eps*((1 + 4*eps)*u^3 + (1 + 2*eps)*u*v*(3*v + 2*w) + 
       v*(v + w)*(v + eps*v - 2*eps*w) + u^2*((3 + 9*eps)*v + w + 5*eps*w)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w))), 
   (eps^2*(u^3*(5*v - w) + 3*u*v*(v + w)^2 + v*w*(v + w)^2 + 
      u^2*(8*v^2 + 5*v*w - w^2)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + w)*
     (v + w)), (eps*(u^4*((-2 + 19*eps)*v - (2 + 7*eps)*w) + 
      u^2*v*((-3 + 48*eps)*v^2 + 4*(-4 + 3*eps)*v*w - 11*w^2) - 
      v^2*(v + w)*((-1 + 3*eps)*v^2 - v*w + eps*w^2) + 
      u^3*((-5 + 54*eps)*v^2 - 3*(4 + eps)*v*w - (1 + 3*eps)*w^2) + 
      u*v*((1 + 10*eps)*v^3 + (-4 + 5*eps)*v^2*w + (-9 + 2*eps)*v*w^2 - 
        (4 + eps)*w^3)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*
     (u + v + w)), 
   -1/2*(eps*((2 + 8*eps)*u^5 + 2*u^4*(4*(1 + 6*eps)*v + w + 4*eps*w) - 
       v^2*(v + w)*((-1 + 4*eps)*v^2 + (-1 + 2*eps)*v*w + 2*eps*w^2) + 
       u^2*v*((11 + 68*eps)*v^2 + 2*(6 + 25*eps)*v*w + 3*(1 + 6*eps)*w^2) + 
       u*v*((5 + 12*eps)*v^3 + 4*(2 + 3*eps)*v^2*w + (3 + 10*eps)*v*w^2 + 
         2*eps*w^3) + u^3*((13 + 92*eps)*v^2 + (1 + 4*eps)*w^2 + 
         8*v*(w + 5*eps*w))))/((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*
      (u + v + w)), (6*eps^2*(u^2 - v*(v + w)))/((1 + eps)*(1 + 4*eps)*u*
     (u + v)^2), 
   -((eps*((2 + 8*eps)*u^5 + 2*u^4*((4 + 23*eps)*v + w + 3*eps*w) - 
       v^3*(v + w)*((-1 + 2*eps)*v - (1 + 2*eps)*w) + 
       u^3*((13 + 88*eps)*v^2 + 2*(4 + 17*eps)*v*w + (1 + 2*eps)*w^2) + 
       u^2*v*((11 + 68*eps)*v^2 + 2*(6 + 25*eps)*v*w + 3*(1 + 6*eps)*w^2) + 
       u*v*((5 + 16*eps)*v^3 + 2*(4 + 11*eps)*v^2*w + 3*(1 + 6*eps)*v*w^2 + 
         4*eps*w^3)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(v + w)*
      (u + v + w))), 0, 0, 0, 0, 0, 0, (-3*eps)/(u + v + w), eps/u, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(u^4*((-5 + 3*eps)*v + (-1 + eps)*w) - 
      v^3*(v + w)*((-2 + 3*eps)*v - (2 + eps)*w) + 
      u^2*v*(-9*v^2 + (9 + 19*eps)*v*w + 2*(3 + 5*eps)*w^2) + 
      u*v*((1 - 6*eps)*v^3 + (11 + 6*eps)*v^2*w + 2*(3 + 5*eps)*v*w^2 + 
        2*eps*w^3) + u^3*((-13 + 6*eps)*v^2 + (2 + eps)*w^2 + 
        v*(w + 12*eps*w))))/(2*(1 + eps)*(1 + 4*eps)*u*(u + v)^3*
     (u + v + w)^2), (-3*eps*(-(u*(u + v)^2*w) + 
      eps*(u^4 + 13*u^3*v + v^2*(2*v^2 + 3*v*w + w^2) + 
        u^2*(25*v^2 + 17*v*w + w^2) + u*v*(15*v^2 + 20*v*w + 8*w^2))))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   (-3*eps*(u^2*(v + 12*eps*v - w)*(v + w) - v^2*(v + w)^2 + 
      u*v*(v + w)*((-1 + 6*eps)*v + 2*(-1 + eps)*w) + 
      u^3*(v + 6*eps*v + w + 4*eps*w)))/(2*(1 + eps)*(1 + 4*eps)*u*(u + v)^2*
     (u + v + w)^2), (3*eps*(v^3*((-1 + 5*eps)*v - w)*(v + w) + 
      u^4*((2 + 7*eps)*v - (3 + 4*eps)*w) + 
      u^3*((5 + 26*eps)*v^2 - (11 + 10*eps)*v*w - w^2) + 
      3*u^2*v*((1 + 12*eps)*v^2 - (5 + eps)*v*w - (1 + 3*eps)*w^2) + 
      u*v*((-1 + 22*eps)*v^3 + (-9 + 8*eps)*v^2*w - 3*(1 + 3*eps)*v*w^2 - 
        6*eps*w^3)))/(2*(1 + eps)*(1 + 4*eps)*u*(u + v)^3*(u + v + w)^2), 
   (3*eps*(u*(u + v)^3*(3*v - 2*w) + eps*(u^5 + u^4*(15*v - w) + 
        2*u^3*(23*v^2 + 4*v*w + w^2) + 2*u^2*v*(29*v^2 + 14*v*w + w^2) + 
        v^3*(7*v^2 + 9*v*w + 2*w^2) + u*v*(33*v^3 + 28*v^2*w + 2*v*w^2 - 
          4*w^3))))/(2*(1 + eps)*(1 + 4*eps)*u*(u + v)^3*(u + v + w)^2), 0, 
   0, 0, 0, 0, (-2*eps*((1 + 5*eps)*u^4 + 3*u^3*((3 + 8*eps)*v + w + 
        2*eps*w) + eps*v^2*(7*v^2 + 10*v*w + 3*w^2) + 
      u*v*(7*(1 + 4*eps)*v^2 + (3 + 34*eps)*v*w + 10*eps*w^2) + 
      u^2*(5*(3 + 8*eps)*v^2 + 3*eps*w^2 + 6*v*(w + 5*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   (eps*(2*(1 + 5*eps)*u^5 + u^4*((7 + 59*eps)*v + (5 + 17*eps)*w) - 
      v^2*(v + w)*(3*(-1 + eps)*v^2 + (-3 + 2*eps)*v*w + 3*eps*w^2) + 
      u^3*(6*(2 + 19*eps)*v^2 + 3*(7 + 31*eps)*v*w + (3 + 7*eps)*w^2) + 
      u^2*v*(2*(7 + 44*eps)*v^2 + (33 + 130*eps)*v*w + (9 + 38*eps)*w^2) + 
      u*v*(10*(1 + 2*eps)*v^3 + (23 + 49*eps)*v^2*w + (9 + 26*eps)*v*w^2 + 
        5*eps*w^3)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(u + v + w)^2), 
   (-2*eps*((1 + 5*eps)*u^5 + v^3*(v + w)*((-2 + 5*eps)*v + (-2 + eps)*w) + 
      u^4*((12 + 23*eps)*v + (5 + 6*eps)*w) + 
      u^3*(4*(7 + 11*eps)*v^2 + (11 + 29*eps)*v*w + (-2 + eps)*w^2) + 
      u^2*v*(22*(1 + 2*eps)*v^2 + (3 + 46*eps)*v*w + 2*(-3 + 4*eps)*w^2) + 
      u*v*((3 + 23*eps)*v^3 + (-7 + 29*eps)*v^2*w + 2*(-3 + 4*eps)*v*w^2 + 
        2*eps*w^3)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(u + v + w)^2), 
   (eps*((-1 + 3*eps)*v^2*(v + w)^2 + u*v*(v + w)*((2 + 8*eps)*v - 
        (2 + 3*eps)*w) + 2*u^3*((2 + eps)*v + (2 + 5*eps)*w) + 
      u^2*(7*(1 + eps)*v^2 + 3*(2 + 3*eps)*v*w - w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   (-2*eps*((1 + 4*eps)*u^4 + 2*eps*v^2*(v + w)^2 + 
      2*u*v*(v + w)*((2 + 4*eps)*v - eps*w) + 
      2*u^3*(3*v + 6*eps*v + 2*w + 6*eps*w) + 
      u^2*((9 + 14*eps)*v^2 + 2*(4 + 7*eps)*v*w + 2*eps*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 0, 
   -((eps^2*(v^2*(v + w) + u^2*(7*v + w) + 2*u*v*(4*v + 3*w)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w))), 
   (2*eps^2*(v^2*(v + w) + u^2*(7*v + w) + 2*u*v*(4*v + 3*w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)), 
   (eps*((2 + 8*eps)*u^2 + (3 + 19*eps)*u*(v + w) + 6*eps*(v + w)^2))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2), 
   (-2*eps*(v + w)*(3*eps*u + v + w + 2*eps*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2), 
   -((eps*(u^3*((-1 + 4*eps)*v - w) + (2 + 3*eps)*v^2*(v + w)^2 + 
       u*v*(v + w)*(3*v + 10*eps*v + 4*w + 8*eps*w) + 
       u^2*(2*w*(v + w) + eps*(11*v^2 + 12*v*w + 3*w^2))))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2)), 
   (2*eps*(u^3*((-1 + 4*eps)*v - w) + (2 + 3*eps)*v^2*(v + w)^2 + 
      u*v*(v + w)*(3*v + 10*eps*v + 4*w + 8*eps*w) + 
      u^2*(2*w*(v + w) + eps*(11*v^2 + 12*v*w + 3*w^2))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   (eps*(-(u*w) + eps*(u^2 + u*(2*v - w) + v*(v + w))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2), 
   (eps*(u*(u + v)^2*w - eps*(u^4 + 11*u^3*v + v^2*(2*v^2 + 3*v*w + w^2) + 
        u^2*(21*v^2 + 13*v*w + w^2) + u*v*(13*v^2 + 16*v*w + 6*w^2))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   -((eps*(u*w + eps*(2*u^2 - v*(v + w) + u*(v + 4*w))))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2)), 
   (eps*(u*(u + v)^2*w - eps*(u^3*(6*v - w) + v^2*(2*v^2 + 3*v*w + w^2) + 
        u^2*(14*v^2 + 7*v*w + w^2) + u*v*(10*v^2 + 11*v*w + 4*w^2))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   (-3*eps^2*v*(3*u + 3*v + w))/((1 + eps)*(1 + 4*eps)*u*(u + v)^2), 
   -((eps*(u^2*v*(3*v - w)*((3 + 9*eps)*v + 4*eps*w) + 
       u^4*((3 + 4*eps)*v - (1 + eps)*w) + eps*v^3*(5*v^2 + 6*v*w + w^2) + 
       u^3*((9 + 17*eps)*v^2 - 3*(1 + eps)*v*w + eps*w^2) + 
       u*v*((3 + 19*eps)*v^3 + (-1 + 11*eps)*v^2*w - 4*eps*v*w^2 - 
         4*eps*w^3)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(u + v + w)^2)), 
   (-2*eps*((1 + 5*eps)*u^5 + v^3*(v + w)*((-2 + 6*eps)*v + (-2 + eps)*w) + 
      u^4*((11 + 25*eps)*v + (3 + 11*eps)*w) + 
      u^3*((25 + 51*eps)*v^2 + (5 + 18*eps)*v*w + (-2 + eps)*w^2) + 
      u^2*v*((19 + 53*eps)*v^2 + (-3 + 10*eps)*v*w - (6 + 11*eps)*w^2) + 
      u*v*((2 + 28*eps)*v^3 + (-9 + 10*eps)*v^2*w - (6 + 11*eps)*v*w^2 - 
        4*eps*w^3)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(u + v + w)^2), 0, 0, 
   0, (2*eps*((1 + 5*eps)*u^2 + ((-1 + 4*eps)*v - w)*(v + w) + 
      u*((7 + 9*eps)*v + (3 + 5*eps)*w)))/((1 + eps)*(1 + 4*eps)*u*
     (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(v + w)*(u - 2*(v + w)))/((u + 4*eps*u)*(u + v + w)^2)), 0, 0, 
   (eps*(v + w)*(u - 2*(v + w)))/((u + 4*eps*u)*(u + v + w)^2), 
   (eps*(v + w)*(u - 2*(v + w)))/(2*(u + 4*eps*u)*(u + v + w)^2), 0, 
   (eps*(v + w)*(u - 2*(v + w)))/((u + 4*eps*u)*(u + v + w)^2), 0, 0, 0, 0, 
   (-2*eps*(-(u*w) + eps*(u^2 + u*(2*v - w) + v*(v + w))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(v + w)*((1 + 4*eps)*v*(v + w) + u*(v + 4*eps*v + w + 2*eps*w)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w)^2)), 
   (eps^2*(3*v*(v + w) + u*(3*v + w)))/((1 + eps)*(1 + 4*eps)*u*(u + v)*
     (u + v + w)), (eps*((2 + 8*eps)*u^3 + 2*(1 + 3*eps)*v^2*(v + w) + 
      u^2*((6 + 19*eps)*v + (2 + 7*eps)*w) + 
      u*v*((6 + 17*eps)*v + (4 + 11*eps)*w)))/((1 + eps)*(1 + 4*eps)*u*
     (u + v)^2*(u + v + w)), 
   (eps*((2 + 8*eps)*u^4 - (1 + 3*eps)*v^2*(v + w)^2 + 
      u*v*(v + w)*(2*(1 + eps)*v + (2 + eps)*w) + 
      2*u^3*(4*(1 + 3*eps)*v + (2 + 7*eps)*w) + 
      u^2*(3*(3 + 7*eps)*v^2 + (10 + 23*eps)*v*w + (1 + 4*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   (eps*((u + v)^2*(v + w)^2 + eps*(5*v^2*(v + w)^2 + u^3*(7*v + w) + 
        u^2*(19*v^2 + 20*v*w + 3*w^2) + u*v*(17*v^2 + 29*v*w + 12*w^2))))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 
   (-6*eps^2*v*(2*u^2 + u*(v + w) - v*(v + w)))/((1 + eps)*(1 + 4*eps)*u*
     (u + v)^2*(u + v + w)), 
   (eps*((u + v)^2*(v + w)^2 + eps*(3*v^2*(v + w)^2 + u^3*(11*v + w) + 
        u^2*(25*v^2 + 26*v*w + 3*w^2) + u*v*(17*v^2 + 31*v*w + 14*w^2))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)^2), 0, 
   (2*eps*((1 + 4*eps)*u^2 + 2*eps*u*(v + w) + (1 + 2*eps)*(v + w)^2))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2), 
   -((eps*(u^4*((-4 + 5*eps)*v + eps*w) + u^3*(4*(-3 + 2*eps)*v^2 + 
         19*eps*v*w + eps*w^2) + u^2*v*(-6*(2 + eps)*v^2 + 23*eps*v*w + 
         11*eps*w^2) - eps*v^2*(7*v^3 + 12*v^2*w + 7*v*w^2 + 2*w^3) + 
       u*v*(-4*(1 + 4*eps)*v^3 - 7*eps*v^2*w + 3*eps*v*w^2 + 2*eps*w^3)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(u + v + w)^2)), 
   (eps^2*(u^2*(3*v - w) + 2*u*v*(3*v + 2*w) + v*(3*v^2 + 5*v*w + 2*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)), 
   -((eps*((2 + 8*eps)*u^4 + v*w*(v + w)*(v + 3*eps*v - eps*w) + 
       u*v*(v + w)*((3 + 9*eps)*v + (2 + 5*eps)*w) + 
       u^3*((7 + 23*eps)*v + (3 + 13*eps)*w) + 
       u^2*(8*(1 + 3*eps)*v^2 + (7 + 23*eps)*v*w + (1 + 5*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + w)*(u + v + w))), 
   -((eps*((2 + 8*eps)*u^5 + u^4*(3*(5 + 11*eps)*v + (3 + 11*eps)*w) + 
       v^2*(v + w)*((-1 + 3*eps)*v^2 - v*w + eps*w^2) + 
       u^3*((32 + 54*eps)*v^2 + (19 + 31*eps)*v*w + (1 + 3*eps)*w^2) + 
       u^2*v*((26 + 44*eps)*v^2 + (27 + 32*eps)*v*w + (13 + 8*eps)*w^2) + 
       u*v*(6*(1 + 3*eps)*v^3 + 3*(3 + 5*eps)*v^2*w + (11 + 6*eps)*v*w^2 + 
         (4 + eps)*w^3)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(u + v + w)^2)), 
   (eps*v*(2*u^4 + u^3*((6 + 4*eps)*v - 4*eps*w) + 
      u^2*(6*(1 + 2*eps)*v^2 - eps*v*w - 3*eps*w^2) + 
      eps*v*(4*v^3 + 7*v^2*w + 4*v*w^2 + w^3) + 
      u*(2*(1 + 6*eps)*v^3 + 10*eps*v^2*w + eps*v*w^2 - eps*w^3)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(u + v + w)^2), 
   (-6*eps^2*(v + w)*(-u^2 + v*(v + w)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^2*
     (u + v + w)), (2*eps*(u^4*((2 + eps)*v + eps*w) + 
      eps*v^3*(3*v^2 + 4*v*w + w^2) + u^2*v*(6*(1 + 2*eps)*v^2 - eps*v*w - 
        3*eps*w^2) + u^3*(6*(1 + eps)*v^2 - eps*v*w + eps*w^2) + 
      u*v*(2*(1 + 5*eps)*v^3 + 5*eps*v^2*w - 3*eps*v*w^2 - 2*eps*w^3)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 
   (2*eps*(v + w))/(u*(u + v + w)), -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {(-3*eps*(u*(u + v)*(2*u + 6*v - w)*(v + w)^2 + 
      eps*(u^4*v + v*(v + w)^3*(13*v + 2*w) + u*v*(v + w)^2*(21*v + 8*w) + 
        u^3*(5*v^2 + 5*v*w + w^2) + u^2*(12*v^3 + 22*v^2*w + 11*v*w^2 + 
          w^3))))/(2*(1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*
     (u + v + w)^2), 
   (3*eps*(2*u*w*(v + w) + eps*((v + w)^3 + 2*u^2*(2*v + w) + 
        u*(5*v^2 + 12*v*w + 7*w^2))))/(2*(1 + eps)*(1 + 4*eps)*u*(v + w)*
     (u + v + w)^2), (-3*eps*(u^3*(v + w + 2*eps*w) + 
      v*(v + w)^2*(v + 3*eps*v + w + 7*eps*w) + 
      u^2*((4 + 3*eps)*v^2 + (7 + 12*eps)*v*w + (3 + 7*eps)*w^2) + 
      u*(v + w)*((4 + 6*eps)*v^2 + (1 + 3*eps)*w^2 + 5*v*(w + 3*eps*w))))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)^2), 
   (3*eps*((u + v)*(v + w)^2*(4*u^2 + (v + w)^2 + u*(5*v + w)) + 
      eps*(u^4*v + v*(v + w)^3*(8*v + 5*w) + u*(v + w)^2*
         (19*v^2 + 16*v*w + 3*w^2) + u^3*(5*v^2 + 9*v*w + 5*w^2) + 
        u^2*(15*v^3 + 34*v^2*w + 22*v*w^2 + 3*w^3))))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
   (-3*eps*(-(eps*(2*v - w)*(v + w)^2) + 
      u^2*((-1 + 4*eps)*v + (-1 + 2*eps)*w) + 
      u*(v + w)*((-1 + 2*eps)*v + (3 + 8*eps)*w)))/
    (2*(1 + eps)*(1 + 4*eps)*u*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 
   (2*eps*(u^3*((-1 + 2*eps)*v - w) - 5*eps*v^2*(v + w)^2 + 
      u^2*((-6 + 7*eps)*v^2 + 5*(-1 + eps)*v*w + w^2) - 
      u*(v + w)*(5*v^2 - 2*eps*w^2 - v*(w + 3*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)^2), 
   -((eps*((v + w)^2*(4*u^2 + (v + w)^2 + u*(5*v + 2*w)) + 
       eps*(2*u^3*v + 3*u*(v + w)^2*(13*v + 4*w) + (v + w)^3*(24*v + 7*w) + 
         u^2*(17*v^2 + 25*v*w + 8*w^2))))/((1 + eps)*(1 + 4*eps)*u*(v + w)^2*
      (u + v + w)^2)), (-2*eps*(u*(u + v)*(u + 9*v - 2*w)*(v + w)^2 + 
      eps*(u^4*v + v*(v + w)^3*(17*v + 2*w) + u^3*(2*v^2 - v*w - 2*w^2) + 
        2*u*(v + w)^2*(9*v^2 + v*w - w^2) + u^2*(2*v^3 - 3*v*w^2 - w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
   (eps*(2*eps*v*(v + w)^2*(2*v + w) + u^3*(v + 4*eps*v + w + 2*eps*w) + 
      u*(v + w)*(3*(1 + 4*eps)*v^2 - 2*eps*w^2 + 2*v*(w + 2*eps*w)) + 
      2*u^2*((2 + 6*eps)*v^2 + (1 + eps)*w^2 + 3*v*(w + 2*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)^2), 
   (-2*eps*(eps*v*(v + w)^2*(3*v + w) + u^3*(v + 4*eps*v + w + 2*eps*w) + 
      u*(v + 5*eps*v - eps*w)*(2*v^2 + 3*v*w + w^2) + 
      u^2*((3 + 11*eps)*v^2 + 2*(2 + 5*eps)*v*w + (1 + eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)^2), 0, 
   -((eps*(4*v*(v + w)*(v + 4*eps*v + w + 5*eps*w) + 
       u^2*((3 + 6*eps)*v + (3 + 8*eps)*w) + 
       u*((7 + 22*eps)*v^2 + (11 + 36*eps)*v*w + 4*(1 + 3*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w))), 
   (2*eps*((u + v)*(v + w)^2 + eps*(-(u^2*(3*v + w)) + 
        u*(-2*v^2 + 3*v*w + 3*w^2) + v*(v^2 + 6*v*w + 5*w^2))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)), 
   -((eps*(2*u*(u + v)*(v - w)*(v + w)^2 + 
       eps*(2*u^4*v + 4*v*(v - w)*(v + w)^3 + u*(v + w)^2*
          (7*v^2 - 11*v*w - 2*w^2) + u^3*(7*v^2 + 4*v*w - w^2) + 
         u^2*(8*v^3 + 3*v^2*w - 12*v*w^2 - 7*w^3))))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2)), 
   (2*eps*(u*(u + v)*(3*v - w)*(v + w)^2 + 
      eps*(2*u^4*v + u*v*(15*v - w)*(v + w)^2 + 8*v^2*(v + w)^3 + 
        u^3*(7*v^2 + 4*v*w - w^2) + 3*u^2*(4*v^3 + 5*v^2*w - w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
   (eps*(4*u*v*(u + v)*(v + w)^2 + eps*(2*u^4*v + 2*v*(v + w)^3*(5*v + w) + 
        u*v*(v + w)^2*(19*v + 3*w) + u^3*(7*v^2 + 4*v*w - w^2) + 
        u^2*(14*v^3 + 21*v^2*w + 6*v*w^2 - w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
   (-2*eps*(4*u*v*(u + v)*(v + w)^2 + 
      eps*(2*u^4*v + 2*v*(v + w)^3*(5*v + w) + u*v*(v + w)^2*(19*v + 3*w) + 
        u^3*(7*v^2 + 4*v*w - w^2) + u^2*(14*v^3 + 21*v^2*w + 6*v*w^2 - 
          w^3))))/((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
   (eps*((1 + 2*eps)*u^3 + u^2*(v + 5*eps*v + 2*eps*w) + 
      v*(v + w)*((-1 + eps)*v - (1 + 4*eps)*w) + 
      u*((-1 + 4*eps)*v^2 - (2 + eps)*v*w + (1 + 4*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w)^2), 
   (eps*(2*u*w*(v + w) + eps*(w*(v + w)^2 + u^2*(3*v + 2*w) + 
        u*(3*v^2 + 10*v*w + 7*w^2))))/((1 + eps)*(1 + 4*eps)*u*(v + w)*
     (u + v + w)^2), 
   -((eps*((-1 + 4*eps)*u^3 - 2*v*(v + w)*(v + 5*eps*v + w + 4*eps*w) + 
       u^2*(-2*(2 + eps)*v + (3 + 16*eps)*w) - 
       u*((5 + 16*eps)*v^2 - 2*(1 + 4*eps)*w^2 + v*(w + 2*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w)^2)), 
   -((eps*(u^2 + 2*eps*v*(v + w) + u*(v + 2*eps*v - (1 + 4*eps)*w)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2)), 0, 
   (eps*(u^2*((-1 + 2*eps)*v - w) - eps*v*(v + w)^2 + 
      u*(v + w)*((-1 + eps)*v + (1 + eps)*w)))/((1 + eps)*(1 + 4*eps)*u*
     (v + w)*(u + v + w)^2), (-2*eps*(u*(u + v)*(3*u + 8*v - w)*(v + w)^2 + 
      eps*(2*u^4*v + v*(v + w)^3*(15*v + 2*w) + 2*u*(v + w)^2*
         (16*v^2 + v*w - w^2) + 2*u^3*(5*v^2 + 5*v*w + w^2) + 
        u^2*(25*v^3 + 39*v^2*w + 9*v*w^2 - 5*w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 
   (-2*eps*(-u^3 - v*(v + w)*((-1 + 4*eps)*v - (1 + 3*eps)*w) + 
      u^2*((-5 + 4*eps)*v + (3 + 5*eps)*w) + 
      u*(-3*v^2 + (5 + 12*eps)*v*w + (1 + 5*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (eps*(2*u^4*v - 2*v*(v + w)^3*((-1 + 3*eps)*v - (1 + 4*eps)*w) + 
      u^3*(7*v^2 + (6 + 7*eps)*v*w + (1 + 3*eps)*w^2) - 
      u*(v + w)^2*((-3 + 8*eps)*v^2 - (7 + 29*eps)*v*w - 2*(1 + 4*eps)*w^2) - 
      u^2*(v + w)*(2*(-3 + eps)*v^2 - (5 + 24*eps)*v*w - (3 + 11*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
   (eps*((v + w)*(u*(-v + w) + w*(v + w)) + 
      eps*(u^2*(v + 2*w) + w*(3*v^2 + 8*v*w + 5*w^2) + 
        u*(-3*v^2 + 3*v*w + 7*w^2))))/((1 + eps)*(1 + 4*eps)*u*(u + w)*
     (v + w)*(u + v + w)), (eps*((1 + 4*eps)*u^2 + (1 + 5*eps)*v*(v + w) + 
      u*((2 + 9*eps)*v + w + 3*eps*w)))/((1 + eps)*(1 + 4*eps)*u*(u + v)*
     (u + v + w)), (eps*(4*u*v*(u + v)*(v + w)^2 + 
      eps*(2*u^4*v + 2*v*(v + w)^3*(7*v + w) + u*v*(v + w)^2*(31*v + 9*w) + 
        u^3*(11*v^2 + 10*v*w + w^2) + u^2*(26*v^3 + 45*v^2*w + 20*v*w^2 + 
          w^3))))/((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
   (eps*((u + v)*(v + w)^2*(u^2 + (v + w)^2 + 2*u*(3*v + w)) + 
      eps*(2*u^4*v + v*(v + w)^3*(15*v + 7*w) + 
        u^3*(11*v^2 + 12*v*w + 3*w^2) + u*(v + w)^2*(33*v^2 + 20*v*w + 
          3*w^2) + 3*u^2*(9*v^3 + 18*v^2*w + 11*v*w^2 + 2*w^3))))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2), 
   (-6*eps^2*(2*v*(v + w) + u*(2*v + w)))/((1 + eps)*(1 + 4*eps)*u*(v + w)*
     (u + v + w)), 
   (eps*((u + v)*(v + w)^2*(u^2 + (v + w)^2 + 2*u*(3*v + w)) + 
      eps*(2*u^4*v + v*(v + w)^3*(11*v + 7*w) + u^3*(7*v^2 + 6*v*w + w^2) + 
        u*(v + w)^2*(21*v^2 + 14*v*w + 3*w^2) + 
        u^2*(15*v^3 + 30*v^2*w + 19*v*w^2 + 4*w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 
   (2*eps*(-((1 + 2*eps)*u^3) - u^2*(v + 2*eps*v + 2*eps*w) + 
      v*(v + w)*(v + 2*eps*v + w + 4*eps*w) + 
      u*((1 + 2*eps)*v^2 - (1 + 4*eps)*w^2 + 2*v*(w + 2*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(u^3*(v + 3*eps*v + w + 4*eps*w) + 2*v*(v + w)^2*
        (v + 3*eps*v + w + 5*eps*w) + u*(v + w)*(5*(1 + 3*eps)*v^2 + 
         2*(4 + 17*eps)*v*w + 2*(1 + 4*eps)*w^2) + 
       u^2*(4*(1 + 3*eps)*v^2 + (8 + 31*eps)*v*w + 2*(2 + 7*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)^2)), 
   -((eps*(u*(v + 3*eps*v + w + 4*eps*w) + (v + w)*(v + 3*eps*v + w + 
         5*eps*w)))/((1 + eps)*(1 + 4*eps)*u*(v + w)*(u + v + w))), 
   (eps*((1 + 2*eps)*u^2 + (1 + 5*eps)*v*(v + w) + 
      u*((2 + 7*eps)*v + w + 3*eps*w)))/((1 + eps)*(1 + 4*eps)*u*(u + v)*
     (u + v + w)), (eps*((1 + 2*eps)*u^2 + u*v - 2*eps*v*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2), 
   (eps*((u + v)*(v + w)*((v + w)^2 + u*(v + 2*w)) + 
      eps*(-2*u^3*v + v*(v + w)^2*(3*v + 5*w) + u^2*(-v^2 + 6*v*w + 5*w^2) + 
        u*(4*v^3 + 17*v^2*w + 16*v*w^2 + 3*w^3))))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)^2), 
   (6*eps^2*v*(u + 2*(v + w)))/((1 + eps)*(1 + 4*eps)*u*(v + w)*(u + v + w)), 
   (eps*((u + v)*(v + w)*((v + w)^2 + u*(v + 2*w)) + 
      eps*(-4*u^3*v - v*(v - 5*w)*(v + w)^2 + u^2*(-9*v^2 + 5*w^2) + 
        3*u*(-2*v^3 + v^2*w + 4*v*w^2 + w^3))))/((1 + eps)*(1 + 4*eps)*u*
     (u + v)*(v + w)*(u + v + w)^2), 0, 
   (-2*eps*(v + w)*((1 + eps)*u^2 + eps*v*(v + w) + u*(v + 2*eps*v - eps*w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w)^2), 
   (eps*(2*(1 + eps)*u^2 + (2 + 5*eps)*u*v - (1 + eps)*u*w + 
      3*eps*v*(v + w)))/((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2), 0, 0, 
   -((eps*(2*(1 + eps)*u^2 + (2 + 5*eps)*u*v - (1 + eps)*u*w + 
       3*eps*v*(v + w)))/((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2)), 
   (eps*(2*(1 + eps)*u^2 + (2 + 5*eps)*u*v - (1 + eps)*u*w + 
      3*eps*v*(v + w)))/(2*(1 + eps)*(1 + 4*eps)*u*(u + v + w)^2), 0, 
   (eps*(2*(1 + eps)*u^2 + (2 + 5*eps)*u*v - (1 + eps)*u*w + 
      3*eps*v*(v + w)))/((1 + eps)*(1 + 4*eps)*u*(u + v + w)^2), 0, 0, 0, 0, 
   0, 0, 0, 0, eps/u, (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps*((v + w)^2*(u^3 + u^2*(5*v - w) - v^2*(v + w) + 
        u*(3*v^2 + 2*v*w + w^2)) + eps*(u^4*v + v*(v + w)^3*(9*v + 2*w) + 
        u^3*(v^2 - 3*v*w - 3*w^2) + u^2*w*(-2*v^2 - v*w + w^2) + 
        u*(v + w)^2*(9*v^2 + 20*v*w + 4*w^2))))/(2*(1 + eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)^2*(u + v + w)), 
   (-3*eps*(-((v + w)^2*(v + 5*eps*v + eps*w)) + u^2*(v + w + 2*eps*w) + 
      eps*u*(-5*v^2 - 4*v*w + w^2)))/(2*(1 + eps)*(1 + 4*eps)*u*(u + v)*
     (v + w)*(u + v + w)), (-3*eps*(-(eps*v*(v - 3*w)*(v + w)^2) + 
      u^3*(v + w + 2*eps*w) - u*(v + w)*(2*(-1 + eps)*v^2 - 
        (4 + 11*eps)*v*w - (2 + 7*eps)*w^2) + 
      u^2*(-((-3 + eps)*v^2) + 2*(3 + 4*eps)*v*w + (3 + 7*eps)*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (3*eps*((v + w)^2*(3*u^3 - 2*v^2*(v + w) + 2*u^2*(2*v + w) + 
        u*(-v^2 + w^2)) + eps*(u^4*v - v*(4*v - w)*(v + w)^3 - 
        u*(v + w)^2*(9*v^2 - 4*v*w - 3*w^2) + u^3*(v^2 + v*w + w^2) + 
        u^2*(-5*v^3 - 2*v^2*w + 10*v*w^2 + 7*w^3))))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   (3*eps*(-((v + w)^2*((2 + 6*eps)*v + eps*w)) + 2*u^2*(v + w + eps*w) - 
      2*eps*u*(3*v^2 + v*w - 2*w^2)))/(2*(1 + eps)*(1 + 4*eps)*u*(u + v)*
     (v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   (2*eps*(u^3*((-1 + 2*eps)*v - w) - (-1 + eps)*v^2*(v + w)^2 + 
      u^2*((-5 + 11*eps)*v^2 + 5*(-1 + eps)*v*w - 4*eps*w^2) + 
      u*(v + w)*((-3 + 8*eps)*v^2 - (3 + 13*eps)*v*w - (1 + 2*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   -((eps*((u + v)*(u - v - w)*(v + w)^2 + eps*(2*u^3*v + 19*u*v*(v + w)^2 + 
         (v + w)^3*(16*v + 3*w) + u^2*(5*v^2 + v*w - 4*w^2))))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)^2*(u + v + w))), 
   (-2*eps*((v + w)^2*(u^3 + u^2*(9*v - w) - v^2*(v + w) + 
        u*(7*v^2 + 6*v*w + 2*w^2)) + eps*(u^4*v + v*(v + w)^3*(13*v + 2*w) + 
        u^3*(2*v^2 - v*w - 2*w^2) + 2*u*(v + w)^2*(5*v^2 + 17*v*w + 3*w^2) + 
        u^2*(-2*v^3 - 4*v^2*w + v*w^2 + 3*w^3))))/((1 + eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)^2*(u + v + w)), 
   (eps*(-2*eps*u^3*w + 2*eps*v*(v + w)^2*(2*v + w) + 
      u^2*((2 + 4*eps)*v^2 + 3*v*w + (1 - 2*eps)*w^2) + 
      u*(v + w)*((2 + 8*eps)*v^2 + (3 + 8*eps)*v*w + 2*(1 + 3*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (2*eps*(2*eps*u^3*w - eps*v*(v + w)^2*(3*v + w) - 
      u^2*((1 + 3*eps)*v^2 - 3*eps*w^2 + v*(w - 2*eps*w)) - 
      u*(v + w)*((1 + 6*eps)*v^2 + (1 + 3*eps)*w^2 + v*(w + 3*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 0, 
   (-2*eps*(2*eps*v*w*(v + w) + u^2*(2*v + 5*eps*v + 2*w + 6*eps*w) + 
      u*((2 + 5*eps)*v^2 + 2*(1 + 3*eps)*w^2 + 4*v*(w + 3*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)), 
   (2*eps*(u^2*(v + eps*v + w + 3*eps*w) + eps*v*(-3*v^2 - 2*v*w + w^2) + 
      u*((1 - 2*eps)*v^2 + (2 + 3*eps)*v*w + (1 + 3*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)), 
   -((eps*(u*(v + w)^2*(2*v^2 + 2*u*(v - w) - w^2) + 
       eps*(2*u^4*v + 4*v*(v - w)*(v + w)^3 + u*(v + w)^2*
          (7*v^2 - 3*v*w - 6*w^2) + u^3*(7*v^2 + 4*v*w - w^2) + 
         u^2*(8*v^3 + 3*v^2*w - 12*v*w^2 - 7*w^3))))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w))), 
   (2*eps*(u*(v + w)^2*(3*u*v + 3*v^2 - u*w + 2*v*w) + 
      eps*(2*u^4*v + 8*v^2*(v + w)^3 + u*v*(v + w)^2*(15*v + 11*w) + 
        u^3*(7*v^2 + 4*v*w - w^2) + 3*u^2*(4*v^3 + 5*v^2*w - w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   (eps*(u*(v + w)^2*(4*u*v + (2*v + w)^2) + 
      eps*(2*u^4*v + 2*v*(v + w)^3*(5*v + w) + u^3*(7*v^2 + 4*v*w - w^2) + 
        u*(v + w)^2*(19*v^2 + 19*v*w + 4*w^2) + 
        u^2*(14*v^3 + 21*v^2*w + 6*v*w^2 - w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   (-2*eps*(u*(v + w)^2*(4*u*v + (2*v + w)^2) + 
      eps*(2*u^4*v + 2*v*(v + w)^3*(5*v + w) + u^3*(7*v^2 + 4*v*w - w^2) + 
        u*(v + w)^2*(19*v^2 + 19*v*w + 4*w^2) + 
        u^2*(14*v^3 + 21*v^2*w + 6*v*w^2 - w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   (eps*((1 + 2*eps)*u^2 + (-1 + eps)*v*(v + w) + eps*u*(3*v + 2*w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w)), 
   -((eps*(-((v + w)^2*(v + 4*eps*v + eps*w)) + 
       u^2*(v + eps*v + w + 2*eps*w) + eps*u*(-3*v^2 - 2*v*w + w^2)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w))), 
   -((eps*((-1 + 4*eps)*u^2 + (1 + 2*eps)*v*(v + w) + eps*u*(6*v + 4*w)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w))), 
   (eps*(-u^2 + 2*eps*u*v + (1 + 2*eps)*v*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w)), 0, 
   (eps*(u^2*((-1 + 2*eps)*v - w) + (1 + 3*eps)*v*(v + w)^2 + 
      eps*u*(5*v^2 + 2*v*w - 3*w^2)))/((1 + eps)*(1 + 4*eps)*u*(u + v)*
     (v + w)*(u + v + w)), 
   (-2*eps*((v + w)^2*(2*u^3 + 7*u^2*v - 2*v^2*(v + w) + 
        u*(3*v^2 + 3*v*w + 2*w^2)) + eps*(2*u^4*v + 6*u*(v + w)^3*(2*v + w) + 
        v*(v + w)^3*(7*v + 2*w) + 2*u^3*(3*v^2 + v*w - w^2) + 
        u^2*(9*v^3 + 11*v^2*w + v*w^2 - w^3))))/((1 + eps)*(1 + 4*eps)*u*
     (u + v)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 
   (2*eps*(u^3 - u^2*((-5 + 4*eps)*v + w - 3*eps*w) + 
      v*(v + w)*((-1 + 4*eps)*v + eps*w) + 
      u*(3*v^2 + (1 + 3*eps)*w^2 + 2*v*(w + 8*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (eps*(2*u^4*v - 2*(-1 + 3*eps)*v^2*(v + w)^3 - 
      u*v*(v + w)^2*((-3 + 8*eps)*v + (4 + 15*eps)*w) + 
      u^3*(7*v^2 - (-4 + eps)*v*w + (1 + 3*eps)*w^2) - 
      u^2*(v + w)*(2*(-3 + eps)*v^2 - (2 + 7*eps)*w^2 + 2*v*(w + 2*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   (eps^2*(-(v^2*w) + w^3 + u^2*(v + 2*w) + u*(v^2 + 3*v*w + 3*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + w)*(v + w)), 
   (eps*((1 + 4*eps)*u^2 + eps*v*(v + w) + u*(v + 5*eps*v + w + 3*eps*w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2), 
   (eps*(u*(v + w)^2*(4*u*v + (2*v + w)^2) + 
      eps*(2*u^4*v + 2*v*(v + w)^3*(7*v + w) + u^3*(11*v^2 + 10*v*w + w^2) + 
        u*(v + w)^2*(31*v^2 + 25*v*w + 4*w^2) + 
        u^2*(26*v^3 + 45*v^2*w + 20*v*w^2 + w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   (eps*(u*(v + w)^2*(u^2 + 5*v^2 + 6*v*w + 2*w^2 + 2*u*(3*v + w)) + 
      eps*(2*u^4*v + v*(v + w)^3*(11*v + 3*w) + 
        u^3*(11*v^2 + 12*v*w + 3*w^2) + u*(v + w)^2*(25*v^2 + 28*v*w + 
          7*w^2) + u^2*(23*v^3 + 46*v^2*w + 29*v*w^2 + 6*w^3))))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 
   (-6*eps^2*(2*v*(v + w) + u*(2*v + w)))/((1 + eps)*(1 + 4*eps)*u*(u + v)*
     (v + w)), (eps*(u*(v + w)^2*(u^2 + 5*v^2 + 6*v*w + 2*w^2 + 
        2*u*(3*v + w)) + eps*(2*u^4*v + v*(v + w)^3*(7*v + 3*w) + 
        u^3*(7*v^2 + 6*v*w + w^2) + u*(v + w)^2*(13*v^2 + 22*v*w + 7*w^2) + 
        u^2*(11*v^3 + 22*v^2*w + 15*v*w^2 + 4*w^3))))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 
   (2*eps*(-((1 + 2*eps)*u^2) - 2*eps*u*w + (1 + 2*eps)*v*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(2*v*(v + w)^2*(v + 3*eps*v + eps*w) + 
       u^3*(v + 3*eps*v + w + 4*eps*w) + u*(v + w)*(5*(1 + 3*eps)*v^2 + 
         (3 + 14*eps)*v*w + (1 + 4*eps)*w^2) + 
       u^2*(4*(1 + 3*eps)*v^2 + (5 + 19*eps)*v*w + (3 + 10*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w))), 
   (eps^2*(u*v + v^2 - w^2))/((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)), 
   (eps*((1 + 2*eps)*u^2 + (1 + 3*eps)*u*(v + w) + eps*v*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2), 
   -((eps*(u*w + 2*eps*(u^2 + 2*u*(v + w) + v*(v + w))))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v)*(u + v + w))), 
   (eps*(-(eps*v*(v - w)*(v + w)^2) + u^3*(v + 2*eps*v + w + 4*eps*w) + 
      u^2*((2 + 3*eps)*v^2 + (5 + 14*eps)*v*w + 3*(1 + 3*eps)*w^2) + 
      u*(v + w)*(v^2 + (1 + 3*eps)*w^2 + 3*v*(w + 3*eps*w))))/
    (2*(1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 
   (6*eps^2*v*(u + 2*(v + w)))/((1 + eps)*(1 + 4*eps)*u*(u + v)*(v + w)), 
   (eps*(-(eps*v*(5*v - w)*(v + w)^2) + u^3*(v + w + 4*eps*w) - 
      u*(v + w)*((-1 + 10*eps)*v^2 - (3 + 5*eps)*v*w - (1 + 3*eps)*w^2) + 
      u^2*((2 - 5*eps)*v^2 + (5 + 8*eps)*v*w + 3*(1 + 3*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)), 0, 
   (-2*eps*(v + w)*((1 + eps)*u^2 + eps*v*(v + w) + 
      u*(v + 2*eps*v + w + 3*eps*w)))/((1 + eps)*(1 + 4*eps)*u*(u + v)^2*
     (u + v + w)), -((eps*((-1 + 2*eps)*u + (1 + eps)*(v + w)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v + w))), 0, 0, 
   (eps*((-1 + 2*eps)*u + (1 + eps)*(v + w)))/((1 + eps)*(1 + 4*eps)*u*
     (u + v + w)), -1/2*(eps*((-1 + 2*eps)*u + (1 + eps)*(v + w)))/
     ((1 + eps)*(1 + 4*eps)*u*(u + v + w)), 0, 
   -((eps*((-1 + 2*eps)*u + (1 + eps)*(v + w)))/((1 + eps)*(1 + 4*eps)*u*
      (u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v)), 
   (eps*(v*(v + w) + u*(v + 3*w)))/(u*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, (-4*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
   (-4*eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, (4*eps)/u, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-4*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (4*eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (4*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(eps*((u + w)*(v + w)*(4*u^3 - 3*w*(v + w)^2 - 2*u*w*(4*v + w) + 
        u^2*(-2*v + 5*w)) + 3*eps*(u + w)*(8*u^4 - w*(v + w)^2*(3*v + 2*w) + 
        4*u^3*(5*v + 6*w) + u^2*(4*v^2 + 29*v*w + 22*w^2) + 
        2*u*(v^3 + v*w^2 + 2*w^3)) + 
      3*eps^2*(44*u^5 + w^2*(v + w)^2*(3*v + 2*w) + 2*u^4*(43*v + 68*w) + 
        u^3*(38*v^2 + 181*v*w + 161*w^2) + u*w*(3*v^3 + 25*v^2*w + 47*v*w^2 + 
          25*w^3) + u^2*(9*v^3 + 46*v^2*w + 135*v*w^2 + 92*w^3)) + 
      4*eps^3*(36*u^5 + 3*w^2*(v + w)^2*(3*v + 2*w) + 14*u^4*(5*v + 8*w) + 
        u*w*(v + w)^2*(9*v + 37*w) + u^3*(40*v^2 + 157*v*w + 141*w^2) + 
        u^2*(9*v^3 + 62*v^2*w + 149*v*w^2 + 96*w^3))))/
    (8*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)^2), 
   (eps*(2*u^3*((1 + eps)*(1 + 4*eps)^2*v + w + 6*eps*w - 8*eps^3*w) + 
      u^2*w*((4 + 27*eps + 24*eps^2 - 8*eps^3)*v + 
        2*(2 + 9*eps + 3*eps^2 - 4*eps^3)*w) - 3*eps*(1 + 2*eps)*w^2*
       (v^2 + 3*v*w + 2*w^2) - u*w*(3*eps*v^2 - 2*w*(v + w) + 
        6*eps^2*(2*v + w)^2 + 8*eps^3*(3*v^2 + 2*v*w - w^2))))/
    (8*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (eps*(2*u^4*((4 + 15*eps + 6*eps^2 - 8*eps^3)*v + 
        (4 + 9*eps - 24*eps^2 - 32*eps^3)*w) + 
      u^3*(3*(9 + 49*eps + 64*eps^2 + 16*eps^3)*v^2 + 
        2*(32 + 147*eps + 111*eps^2 - 28*eps^3)*v*w + 
        (37 + 129*eps - 6*eps^2 - 104*eps^3)*w^2) + 
      u^2*(6*(5 + 31*eps + 52*eps^2 + 20*eps^3)*v^3 + 
        3*(36 + 209*eps + 280*eps^2 + 64*eps^3)*v^2*w + 
        (131 + 660*eps + 636*eps^2 + 8*eps^3)*v*w^2 + 
        (53 + 213*eps + 96*eps^2 - 64*eps^3)*w^3) + 
      u*(v + w)*((14 + 93*eps + 174*eps^2 + 80*eps^3)*v^3 + 
        (44 + 285*eps + 402*eps^2 + 80*eps^3)*v^2*w + 
        3*(19 + 107*eps + 94*eps^2 - 24*eps^3)*v*w^2 + 
        3*(9 + 37*eps + 6*eps^2 - 24*eps^3)*w^3) - 
      3*w*(v + w)^2*(-(w*(v + w)) + 16*eps^3*(v + w)^2 + 
        eps*(v^2 - 6*v*w - 3*w^2) + 2*eps^2*(7*v^2 + 9*v*w + 6*w^2))))/
    (8*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)^2), 
   -1/8*(eps*((u + w)*(v + w)^2*(19*u^4 - 6*w^2*(v + w)^2 + 
         u^3*(12*v + 143*w) + u^2*(72*v^2 + 144*v*w + 223*w^2) + 
         u*(52*v^3 + 142*v^2*w + 120*v*w^2 + 93*w^3)) + 
       3*eps*(u + w)*(8*u^5*(2*v + 3*w) + u^4*(-37*v^2 - 42*v*w + 7*w^2) + 
         w*(v + w)^3*(-3*v^2 - 17*v*w + 15*w^2) + 
         u^3*(-8*v^3 + 4*v^2*w + 34*v*w^2 + 26*w^3) + 
         u*(v + w)^2*(133*v^3 + 329*v^2*w + 226*v*w^2 + 114*w^3) + 
         u^2*(181*v^4 + 582*v^3*w + 777*v^2*w^2 + 518*v*w^3 + 142*w^4)) - 
       4*eps^3*(v + w)*(-66*u^6 + u^5*(17*v - 415*w) + 
         3*u^4*(41*v^2 - 12*v*w - 281*w^2) + 6*w^2*(v + w)^2*
          (4*v^2 + 33*v*w + 35*w^2) - 3*u^3*(38*v^3 - 31*v^2*w - 68*v*w^2 + 
           163*w^3) + u^2*(-136*v^4 - 425*v^3*w + 362*v^2*w^2 + 1202*v*w^3 + 
           431*w^4) + u*w*(-136*v^4 - 41*v^3*w + 1022*v^2*w^2 + 1563*v*w^3 + 
           636*w^4)) + 3*eps^2*(u^6*(82*v + 98*w) - 2*w^2*(v + w)^3*
          (15*v^2 + 115*v*w + 89*w^2) + u^5*(-121*v^2 + 238*v*w + 399*w^2) + 
         u*w*(v + w)^2*(300*v^3 + 257*v^2*w - 725*v*w^2 - 562*w^3) + 
         u^4*(-181*v^3 - 517*v^2*w + 213*v*w^2 + 581*w^3) + 
         u^3*(334*v^4 + 547*v^3*w - 211*v^2*w^2 - 281*v*w^3 + 151*w^4) + 
         u^2*(306*v^5 + 1511*v^4*w + 1799*v^3*w^2 - 316*v^2*w^3 - 
           1423*v*w^4 - 513*w^5))))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*
      (v + w)^2*(u + v + w)^2), 
   -1/8*(eps*((u + w)*(v + w)^2*(11*u^4 - 6*w^2*(v + w)^2 + 
         u^3*(-5*v + 83*w) + u^2*(24*v^2 + 50*v*w + 127*w^2) + 
         u*(22*v^3 + 58*v^2*w + 43*v*w^2 + 49*w^3)) + 
       3*eps*(u + w)*(4*u^5*(2*v + 3*w) + 2*w*(v + w)^3*(-v^2 - 9*v*w + 
           w^2) - u^4*(25*v^2 + 36*v*w + 5*w^2) - 
         u^3*(29*v^3 + 65*v^2*w + 47*v*w^2 + 9*w^3) + 
         u*(v + w)^2*(54*v^3 + 121*v^2*w + 51*v*w^2 + 41*w^3) + 
         u^2*(61*v^4 + 160*v^3*w + 194*v^2*w^2 + 142*v*w^3 + 47*w^4)) - 
       4*eps^3*(v + w)*(-30*u^6 + u^5*(19*v - 215*w) + 
         u^4*(83*v^2 + 19*v*w - 454*w^2) + 3*w^2*(v + w)^2*
          (4*v^2 + 39*v*w + 43*w^2) - 3*u^3*(9*v^3 - 58*v^2*w - 80*v*w^2 + 
           81*w^3) + u^2*(-52*v^4 - 107*v^3*w + 452*v^2*w^2 + 874*v*w^3 + 
           295*w^4) + u*w*(-52*v^4 + 73*v^3*w + 736*v^2*w^2 + 1009*v*w^3 + 
           398*w^4)) + 3*eps^2*(u^6*(38*v + 46*w) - w^2*(v + w)^3*
          (16*v^2 + 149*v*w + 121*w^2) + u^5*(-83*v^2 + 88*v*w + 191*w^2) - 
         u^4*(147*v^3 + 446*v^2*w + 65*v*w^2 - 250*w^3) - 
         u*w*(v + w)^2*(-116*v^3 + 31*v^2*w + 635*v*w^2 + 410*w^3) + 
         u^3*(97*v^4 - 111*v^3*w - 820*v^2*w^2 - 673*v*w^3 - 57*w^4) + 
         u^2*(120*v^5 + 495*v^4*w + 83*v^3*w^2 - 1342*v^2*w^3 - 1501*v*w^4 - 
           451*w^5))))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)^2*
      (u + v + w)^2), 0, 0, 
   -1/4*(eps*(2*eps*(6 + 27*eps + 28*eps^2)*u^5*w + 
       w^2*(v + w)^2*((2 + 17*eps + 46*eps^2 + 32*eps^3)*v^2 + 
         (-1 + eps + 19*eps^2 + 28*eps^3)*v*w - 
         (3 + 10*eps + 21*eps^2 + 12*eps^3)*w^2) + 
       u^4*(-2*(1 + eps)*(v + 4*eps*v)^2 + (-1 + 5*eps + 33*eps^2 + 52*eps^3)*
          v*w + (1 + 41*eps + 141*eps^2 + 148*eps^3)*w^2) - 
       u^3*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + (14 + 111*eps + 286*eps^2 + 
           176*eps^3)*v^2*w + (10 + 35*eps + 114*eps^2 + 32*eps^3)*v*w^2 - 
         eps*(41 + 96*eps + 120*eps^2)*w^3) - 
       u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + (9 + 85*eps + 241*eps^2 + 
           164*eps^3)*v^3*w + (25 + 173*eps + 487*eps^2 + 316*eps^3)*v^2*
          w^2 + 8*(3 + 13*eps + 40*eps^2 + 22*eps^3)*v*w^3 + 
         (6 + 3*eps + 36*eps^2 - 8*eps^3)*w^4) - 
       u*w*(v + w)*(2*w*(v^2 + 7*v*w + 4*w^2) + 8*eps^3*w*
          (3*v^2 + 7*v*w + 4*w^2) + eps*(v^3 + 13*v^2*w + 58*v*w^2 + 
           25*w^3) + 2*eps^2*(v^3 + 22*v^2*w + 65*v*w^2 + 33*w^3))))/
     ((1 + 2*eps)*(1 + 4*eps)*u*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   (eps*((u + w)*(v + w)*(u^3 + u^2*(-v + w) - w*(v + w)^2 - u*w*(3*v + w)) + 
      eps*(u + w)*(8*u^4 + 4*u^3*(6*v + 7*w) - (v + w)^2*
         (v^2 + 6*v*w + 4*w^2) + u^2*(8*v^2 + 39*v*w + 28*w^2) + 
        u*(v^3 - 2*v^2*w + v*w^2 + 4*w^3)) + 
      4*eps^3*(10*u^5 + w^2*(v + w)^2*(3*v + 2*w) + u*w*(v + w)^2*
         (2*v + 13*w) + u^4*(23*v + 31*w) + u^3*(15*v^2 + 50*v*w + 41*w^2) + 
        u^2*(3*v^3 + 20*v^2*w + 48*v*w^2 + 31*w^3)) + 
      eps^2*(38*u^5 + u^4*(93*v + 125*w) - w*(v + w)^2*(2*v^2 + 3*v*w + 
          2*w^2) + u^3*(51*v^2 + 202*v*w + 163*w^2) + 
        u^2*(7*v^3 + 48*v^2*w + 148*v*w^2 + 101*w^3) - 
        u*(2*v^4 + 12*v^3*w + v^2*w^2 - 32*v*w^3 - 23*w^4))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)^2), 0, 
   (eps*((v + w)*(4*u^4 - w^2*(v + w)^2 + u^2*(v + 5*w)^2 + 
        u^3*(2*v + 19*w) + u*(v^3 + 4*v^2*w + 6*v*w^2 + 9*w^3)) + 
      4*eps^3*(4*u^5 + u^4*(22*v + 38*w) - w*(v + w)^2*(2*v^2 + 11*v*w + 
          13*w^2) + u^3*(13*v^2 + 58*v*w + 81*w^2) + 
        u^2*(-3*v^3 - 9*v^2*w + 29*v*w^2 + 51*w^3) - 
        u*(2*v^4 + 22*v^3*w + 55*v^2*w^2 + 44*v*w^3 + 9*w^4)) + 
      eps*(4*u^5 + 2*u^4*(11*v + 9*w) - w*(v + w)^2*(2*v^2 + 11*v*w + 
          4*w^2) + u^3*(22*v^2 + 86*v*w + 46*w^2) + 
        u^2*(4*v^3 + 47*v^2*w + 103*v*w^2 + 50*w^3) + 
        u*(2*v^4 + 9*v^3*w + 13*v^2*w^2 + 20*v*w^3 + 14*w^4)) + 
      eps^2*(16*u^5 + 4*u^4*(21*v + 29*w) - w*(v + w)^2*(10*v^2 + 55*v*w + 
          47*w^2) + u^3*(61*v^2 + 206*v*w + 213*w^2) + 
        u^2*(-9*v^3 - 17*v^2*w + 59*v*w^2 + 95*w^3) - 
        u*(6*v^4 + 76*v^3*w + 217*v^2*w^2 + 212*v*w^3 + 65*w^4))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)^2), 
   (eps*(6*eps*(2 + 11*eps + 12*eps^2)*u^5*w + w^2*(v + w)^2*
       ((2 + 18*eps + 39*eps^2 + 20*eps^3)*v^2 + 
        (2 + 36*eps + 99*eps^2 + 68*eps^3)*v*w + 
        4*eps*(5 + 16*eps + 12*eps^2)*w^2) + 
      u^4*(2*(1 + eps)*(v + 4*eps*v)^2 + (1 + 33*eps + 177*eps^2 + 196*eps^3)*
         v*w + (-1 + 43*eps + 245*eps^2 + 276*eps^3)*w^2) + 
      u*w*(v + w)*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (11 + 136*eps + 402*eps^2 + 296*eps^3)*v^2*w + 
        (5 + 161*eps + 523*eps^2 + 420*eps^3)*v*w^2 + 
        (-1 + 69*eps + 229*eps^2 + 188*eps^3)*w^3) + 
      u^3*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + (9 + 119*eps + 427*eps^2 + 
          372*eps^3)*v^2*w + 2*(1 + 72*eps + 341*eps^2 + 356*eps^3)*v*w^2 + 
        (-3 + 79*eps + 393*eps^2 + 428*eps^3)*w^3) + 
      u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + (13 + 136*eps + 411*eps^2 + 
          308*eps^3)*v^3*w + (17 + 288*eps + 1018*eps^2 + 872*eps^3)*v^2*
         w^2 + (3 + 265*eps + 1030*eps^2 + 960*eps^3)*v*w^3 + 
        (-3 + 97*eps + 379*eps^2 + 364*eps^3)*w^4)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*u*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   (eps*(u^4*((1 + 24*eps + 84*eps^2 + 64*eps^3)*v + 
        (1 + 20*eps + 46*eps^2 + 24*eps^3)*w) + 
      u*w*(v + w)*((1 + 8*eps + 15*eps^2 + 4*eps^3)*v^2 + 
        (3 + 28*eps + 98*eps^2 + 80*eps^3)*v*w + 
        (1 + 12*eps + 71*eps^2 + 76*eps^3)*w^2) + 
      u^3*((3 + 34*eps + 104*eps^2 + 72*eps^3)*v^2 + 
        (6 + 96*eps + 269*eps^2 + 172*eps^3)*v*w + 
        (3 + 56*eps + 153*eps^2 + 100*eps^3)*w^2) + 
      u^2*((1 + 8*eps + 21*eps^2 + 12*eps^3)*v^3 + 
        (7 + 72*eps + 179*eps^2 + 100*eps^3)*v^2*w + 
        (9 + 116*eps + 335*eps^2 + 228*eps^3)*v*w^2 + 
        (3 + 50*eps + 173*eps^2 + 140*eps^3)*w^3) + 
      eps*w^2*(v + w)^2*(-2*w + 12*eps^2*(v + w) + eps*(9*v + 5*w))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)^2), 
   (eps*(2*eps*(2 + 11*eps + 12*eps^2)*u^5*w - w^2*(v + w)^2*
       (2*(1 + 8*eps + 16*eps^2 + 8*eps^3)*v^2 + 
        (4 + 37*eps + 57*eps^2 + 12*eps^3)*v*w + 
        (2 + 23*eps + 29*eps^2 - 4*eps^3)*w^2) - 
      u^4*(2*(1 + eps)*(v + 4*eps*v)^2 + (5 + 9*eps - 21*eps^2 - 36*eps^3)*v*
         w - (-3 + 13*eps + 57*eps^2 + 52*eps^3)*w^2) - 
      u*w*(v + w)*((6 + 42*eps + 88*eps^2 + 48*eps^3)*v^3 + 
        (21 + 156*eps + 333*eps^2 + 188*eps^3)*v^2*w + 
        (27 + 196*eps + 341*eps^2 + 140*eps^3)*v*w^2 + 
        (13 + 90*eps + 108*eps^2)*w^3) - u^3*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (19 + 134*eps + 304*eps^2 + 192*eps^3)*v^2*w + 
        2*(15 + 63*eps + 104*eps^2 + 56*eps^3)*v*w^2 + 
        (15 + 30*eps + 2*eps^2 - 24*eps^3)*w^3) - 
      u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + (19 + 149*eps + 362*eps^2 + 
          232*eps^3)*v^3*w + (51 + 347*eps + 765*eps^2 + 476*eps^3)*v^2*w^2 + 
        (57 + 320*eps + 563*eps^2 + 284*eps^3)*v*w^3 + 
        (23 + 106*eps + 116*eps^2 + 8*eps^3)*w^4)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*u*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   -1/2*(eps*(-(u*(v + w)*(u^3 + v^3 + 2*v^2*w + 3*v*w^2 + 3*w^3 + 
          u^2*(v + 5*w) + u*(v^2 + 4*v*w + 7*w^2))) + 
       4*eps^3*(6*u^5 + 2*w*(v + w)^3*(v + 3*w) + u^4*(21*v + 17*w) + 
         2*u*(v + w)^2*(v^2 + 4*v*w + 10*w^2) + 
         2*u^3*(8*v^2 + 19*v*w + 12*w^2) + 3*u^2*(2*v^3 + 8*v^2*w + 
           15*v*w^2 + 9*w^3)) + eps*(4*u^5 + 4*u^4*(5*v + 6*w) + 
         w*(v + w)^2*(v^2 + v*w - 2*w^2) + 2*u^3*(8*v^2 + 26*v*w + 17*w^2) + 
         u^2*(3*v^3 + 26*v^2*w + 35*v*w^2 + 10*w^3) - 
         u*(3*v^4 + 2*v^3*w - 7*v^2*w^2 + 6*w^4)) + 
       eps^2*(22*u^5 + u^4*(93*v + 81*w) + 2*w*(v + w)^2*(4*v^2 + 13*v*w + 
           7*w^2) + 2*u^3*(40*v^2 + 103*v*w + 62*w^2) + 
         u^2*(28*v^3 + 136*v^2*w + 219*v*w^2 + 107*w^3) + 
         4*u*(v^4 + 11*v^3*w + 36*v^2*w^2 + 40*v*w^3 + 14*w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)^2), 0, 
   (eps*(2*eps*(2 + 11*eps + 12*eps^2)*u^4*w - 
      w^2*(v + w)*(4*(1 + 10*eps + 32*eps^2 + 24*eps^3)*v^2 + 
        (4 + 50*eps + 195*eps^2 + 164*eps^3)*v*w + 
        eps*(14 + 75*eps + 68*eps^2)*w^2) + 
      u^3*(-2*(1 + eps)*(v + 4*eps*v)^2 + (3 + 7*eps - 13*eps^2 - 20*eps^3)*v*
         w + (5 + 29*eps + 35*eps^2 + 12*eps^3)*w^2) - 
      u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + (2 + 68*eps + 275*eps^2 + 
          228*eps^3)*v^2*w + 2*(-4 + 17*eps + 163*eps^2 + 164*eps^3)*v*w^2 + 
        (-8 - 14*eps + 101*eps^2 + 124*eps^3)*w^3) - 
      u*w*(2*(1 + 21*eps + 80*eps^2 + 64*eps^3)*v^3 + 
        2*(2 + 62*eps + 273*eps^2 + 236*eps^3)*v^2*w + 
        (-1 + 105*eps + 571*eps^2 + 524*eps^3)*v*w^2 + 
        (-3 + 25*eps + 189*eps^2 + 180*eps^3)*w^3)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*u*w*(u + w)^2*(v + w)*(u + v + w)), 
   -1/2*(eps*((v + w)*(u^3 + 5*u^2*(v + w) + w^2*(v + w) + 5*u*(v + w)^2) + 
       4*eps^3*(6*u^4 + 11*u^3*(v + w) - (2*v - 5*w)*w*(v + w)^2 + 
         u^2*(13*v^2 + 34*v*w + 23*w^2) + u*(14*v^3 + 42*v^2*w + 51*v*w^2 + 
           23*w^3)) + eps*(4*u^4 + u^3*(13*v + 17*w) + 
         u^2*(37*v^2 + 83*v*w + 44*w^2) + w*(-v^3 + 6*v^2*w + 11*v*w^2 + 
           4*w^3) + u*(39*v^3 + 119*v^2*w + 117*v*w^2 + 35*w^3)) + 
       eps^2*(22*u^4 + 47*u^3*(v + w) + u^2*(85*v^2 + 196*v*w + 109*w^2) + 
         w*(-8*v^3 + 7*v^2*w + 30*v*w^2 + 15*w^3) + 
         u*(92*v^3 + 276*v^2*w + 287*v*w^2 + 99*w^3))))/
     ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   -1/4*(eps*(-4*eps*(1 + 2*eps)*u^5*w + 2*(1 + 2*eps)*u^4*
        (2*(1 + 10*eps + 8*eps^2)*v^2 + (4 + 33*eps + 32*eps^2)*v*w + 
         2*(1 + 5*eps + 8*eps^2)*w^2) - 2*w*(v + w)^3*
        ((1 + 8*eps + 25*eps^2 + 20*eps^3)*v^2 + 
         (2 + 11*eps + 27*eps^2 + 20*eps^3)*v*w + (1 + 7*eps + 10*eps^2)*
          w^2) - u*(v + w)^2*((5 + 48*eps + 142*eps^2 + 104*eps^3)*v^3 + 
         (17 + 127*eps + 356*eps^2 + 264*eps^3)*v^2*w + 
         (14 + 59*eps + 136*eps^2 + 96*eps^3)*v*w^2 + 
         2*(3 + 2*eps - 23*eps^2 - 32*eps^3)*w^3) - 
       u^2*(v + w)*((5 + 45*eps + 148*eps^2 + 120*eps^3)*v^3 + 
         (7 + 7*eps + 82*eps^2 + 112*eps^3)*v^2*w - 
         2*(-2 + 57*eps + 159*eps^2 + 100*eps^3)*v*w^2 - 
         2*(-1 + 35*eps + 120*eps^2 + 96*eps^3)*w^3) + 
       u^3*((6 + 61*eps + 128*eps^2 + 64*eps^3)*v^3 + 
         2*(9 + 118*eps + 277*eps^2 + 160*eps^3)*v^2*w + 
         (18 + 269*eps + 684*eps^2 + 448*eps^3)*v*w^2 + 
         2*(3 + 46*eps + 127*eps^2 + 96*eps^3)*w^3)))/
     ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(-4*eps*(1 + 2*eps)*u^5*w + eps*w^2*(v + w)^3*
       ((3 + 46*eps + 56*eps^2)*v + (-5 + 30*eps + 56*eps^2)*w) + 
      2*u^4*((1 + 14*eps + 38*eps^2 + 24*eps^3)*v^2 + 
        (2 + 21*eps + 62*eps^2 + 48*eps^3)*v*w + 
        (1 + 4*eps + 18*eps^2 + 24*eps^3)*w^2) - 
      u^2*(v + w)*((5 + 44*eps + 106*eps^2 + 64*eps^3)*v^3 + 
        (13 + 74*eps + 56*eps^2 - 40*eps^3)*v^2*w + 
        (18 + 43*eps - 208*eps^2 - 320*eps^3)*v*w^2 + 
        (10 + 19*eps - 146*eps^2 - 216*eps^3)*w^3) - 
      u*(v + w)^2*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (12 + 89*eps + 168*eps^2 + 72*eps^3)*v^2*w - 
        2*(-5 - 27*eps + 26*eps^2 + 80*eps^3)*v*w^2 + 
        (6 + 25*eps - 92*eps^2 - 168*eps^3)*w^3) + 
      u^3*((2 + 22*eps + 74*eps^2 + 56*eps^3)*v^3 + 
        (2 + 79*eps + 320*eps^2 + 264*eps^3)*v^2*w + 
        2*(-1 + 36*eps + 189*eps^2 + 180*eps^3)*v*w^2 + 
        (-2 + 13*eps + 128*eps^2 + 152*eps^3)*w^3)))/
    (2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   -1/4*(eps*((u + w)^2*(v + w)*(u^3 - u^2*(v - 3*w) + w*(v + w)^2 + 
         u*(-v^2 + v*w + 3*w^2)) + eps*(u + w)^2*
        (4*u^4 + w*(v + w)^2*(5*v + 6*w) + u^3*(11*v + 19*w) + 
         u^2*(-19*v^2 + v*w + 24*w^2) + u*(-15*v^3 - 23*v^2*w + 7*v*w^2 + 
           15*w^3)) + eps^2*(34*u^6 + w^3*(v + w)^2*(3*v + 11*w) + 
         u^5*(75*v + 89*w) + u^4*(-8*v^2 + 77*v*w + 55*w^2) - 
         u^2*w*(121*v^3 + 295*v^2*w + 162*v*w^2 + 4*w^3) - 
         u^3*(29*v^3 + 189*v^2*w + 128*v*w^2 + 18*w^3) - 
         u*w*(12*v^4 + 77*v^3*w + 97*v^2*w^2 + 7*v*w^3 - 25*w^4)) + 
       4*eps^3*(10*u^6 - (v - w)*w^3*(v + w)^2 + u^5*(23*v + 21*w) + 
         u^4*(10*v^2 + 29*v*w - 3*w^2) - u^2*w*(25*v^3 + 59*v^2*w + 
           50*v*w^2 + 24*w^3) - u^3*(v^3 + 21*v^2*w + 28*v*w^2 + 34*w^3) - 
         u*w*(4*v^4 + 21*v^3*w + 29*v^2*w^2 + 15*v*w^3 + 3*w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)^2), 
   (eps*(eps*w^3*(v + w)^2*((1 + 11*eps + 12*eps^2)*v + 
        6*eps*(3 + 4*eps)*w) + u^5*((-1 + 6*eps + 36*eps^2 + 32*eps^3)*v - 
        (1 - 12*eps + 48*eps^2 + 96*eps^3)*w) + 
      u^4*((1 + 10*eps + 44*eps^2 + 40*eps^3)*v^2 + 
        (-3 + 32*eps + 18*eps^2 - 64*eps^3)*v*w - 
        2*(2 - 20*eps + 73*eps^2 + 156*eps^3)*w^2) + 
      u^2*w*((2 + 11*eps - 25*eps^2 - 52*eps^3)*v^3 + 
        (5 + 44*eps + 2*eps^2 - 80*eps^3)*v^2*w - 
        (1 - 51*eps - 39*eps^2 + 92*eps^3)*v*w^2 - 4*(1 - 6*eps + 24*eps^3)*
         w^3) + u^3*((1 + 5*eps + 15*eps^2 + 12*eps^3)*v^3 + 
        2*(2 + 18*eps + 13*eps^2 - 16*eps^3)*v^2*w - 
        (3 - 61*eps + 49*eps^2 + 236*eps^3)*v*w^2 - 
        6*(1 - 8*eps + 22*eps^2 + 56*eps^3)*w^3) - 
      u*w*(v + w)*(w*(-v^2 - v*w + w^2) - eps*w*(7*v^2 + 13*v*w + 4*w^2) + 
        eps^2*(12*v^3 + 5*v^2*w - 65*v*w^2 - 52*w^3) + 
        4*eps^3*(4*v^3 + 5*v^2*w - 15*v*w^2 - 12*w^3))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 
   (eps*(1 + eps)*(1 + 4*eps)*(-v^2 + w^2))/(2*(1 + 2*eps)*u*(u + w)*
     (u + v + w)), 
   (eps*((u + w)*(v + w)^2*(u^4 - u^3*(v - 12*w) - w^2*(v + w)^2 + 
        2*u^2*(3*v^2 + 5*v*w + 10*w^2) + u*(5*v^3 + 13*v^2*w + 9*v*w^2 + 
          8*w^3)) + eps*(u + w)*(-((7*v - 4*w)*w^2*(v + w)^3) + 
        4*u^5*(v + 2*w) - u^4*(25*v^2 + 36*v*w + 5*w^2) - 
        u^3*(26*v^3 + 73*v^2*w + 60*v*w^2 + 11*w^3) + 
        u*(v + w)^2*(40*v^3 + 91*v^2*w + 46*v*w^2 + 31*w^3) + 
        u^2*(46*v^4 + 115*v^3*w + 123*v^2*w^2 + 83*v*w^3 + 29*w^4)) - 
      4*eps^3*(v + w)*(-6*u^6 + 5*u^5*(3*v - 7*w) + 
        u^4*(28*v^2 + 41*v*w - 57*w^2) + w^2*(v + w)^2*(2*v^2 + 25*v*w + 
          27*w^2) + u^3*(-7*v^3 + 47*v^2*w + 102*v*w^2 + 6*w^3) + 
        u*w*(-16*v^4 + v^3*w + 147*v^2*w^2 + 223*v*w^3 + 93*w^4) + 
        u^2*(-14*v^4 - 39*v^3*w + 87*v^2*w^2 + 220*v*w^3 + 100*w^4)) + 
      eps^2*(u^6*(22*v + 30*w) - w^2*(v + w)^3*(6*v^2 + 85*v*w + 69*w^2) + 
        u^5*(-95*v^2 - 16*v*w + 99*w^2) + u*w*(v + w)^2*(100*v^3 + 49*v^2*w - 
          346*v*w^2 - 247*w^3) - u^4*(134*v^3 + 449*v^2*w + 254*v*w^2 - 
          77*w^3) + u^3*(77*v^4 - 68*v^3*w - 637*v^2*w^2 - 628*v*w^3 - 
          132*w^4) + u^2*(94*v^5 + 429*v^4*w + 272*v^3*w^2 - 705*v^2*w^3 - 
          960*v*w^4 - 318*w^5))))/(4*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*
     (v + w)^2*(u + v + w)^2), 
   (eps*((u + w)*(v + w)^2*(7*u^4 - 2*u^3*(v - 17*w) + 
        w*(v + w)^2*(2*v + w) + 2*u*w*(3*v^2 + 7*v*w + 11*w^2) + 
        u^2*(-3*v^2 + 8*v*w + 48*w^2)) + eps*(u + w)*(2*u^5*(4*v + 7*w) + 
        u^4*(-11*v^2 + 5*v*w + 25*w^2) + w*(v + w)^3*(19*v^2 + 38*v*w + 
          51*w^2) - u*(v + w)^2*(9*v^3 - 13*v^2*w - 97*v*w^2 - 144*w^3) + 
        u^3*(-50*v^3 - 68*v^2*w + 29*v*w^2 + 50*w^3) - 
        2*u^2*(20*v^4 + 61*v^3*w - 6*v^2*w^2 - 113*v*w^3 - 66*w^4)) + 
      4*eps^3*(v + w)*(14*u^6 + u^5*(-3*v + 107*w) + 
        w^2*(v + w)^2*(v^2 - 47*v*w - 56*w^2) + 
        u^4*(-65*v^2 - 51*v*w + 194*w^2) - 2*u^3*(27*v^3 + 151*v^2*w + 
          176*v*w^2 - 12*w^3) - 2*u^2*(6*v^4 + 76*v^3*w + 299*v^2*w^2 + 
          361*v*w^3 + 116*w^4) - u*w*(5*v^4 + 149*v^3*w + 510*v^2*w^2 + 
          577*v*w^3 + 211*w^4)) + eps^2*(u^6*(50*v + 62*w) + 
        w^2*(v + w)^3*(29*v^2 - 83*v*w - 72*w^2) + 
        u^5*(-57*v^2 + 262*v*w + 349*w^2) - u*w*(v + w)^2*
         (3*v^3 + 338*v^2*w + 802*v*w^2 + 353*w^3) + 
        u^4*(-283*v^3 - 652*v^2*w + 145*v*w^2 + 538*w^3) - 
        2*u^3*(110*v^4 + 686*v^3*w + 1210*v^2*w^2 + 603*v*w^3 - 34*w^4) - 
        2*u^2*(25*v^5 + 284*v^4*w + 1159*v^3*w^2 + 1842*v^2*w^3 + 
          1174*v*w^4 + 232*w^5))))/(4*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*
     (v + w)^2*(u + v + w)^2), 
   (eps*((u + w)*(v + w)^2*(5*u^4 - u^3*(v - 31*w) - 2*w^2*(v + w)^2 + 
        u^2*(6*v^2 + 16*v*w + 45*w^2) + u*(6*v^3 + 16*v^2*w + 13*v*w^2 + 
          17*w^3)) + eps*(u + w)*(2*u^5*(4*v + 5*w) + 
        2*w*(v + w)^3*(-v^2 - 9*v*w + w^2) - u^4*(13*v^2 + 19*v*w + 3*w^2) - 
        u^3*(17*v^3 + 26*v^2*w + 15*v*w^2 + 5*w^3) + 
        u*(v + w)^2*(42*v^3 + 94*v^2*w + 39*v*w^2 + 35*w^3) + 
        u^2*(46*v^4 + 130*v^3*w + 176*v^2*w^2 + 133*v*w^3 + 41*w^4)) - 
      4*eps^3*(v + w)*(-10*u^6 - u^5*(5*v + 79*w) + 
        u^4*(22*v^2 - 15*v*w - 177*w^2) + w^2*(v + w)^2*
         (4*v^2 + 39*v*w + 43*w^2) - u^3*(v^3 - 82*v^2*w - 81*v*w^2 + 
          114*w^3) + u^2*(-12*v^4 + 2*v^3*w + 214*v^2*w^2 + 312*v*w^3 + 
          80*w^4) + u*w*(-10*v^4 + 52*v^3*w + 279*v^2*w^2 + 346*v*w^3 + 
          129*w^4)) + eps^2*(u^6*(38*v + 42*w) - w^2*(v + w)^3*
         (16*v^2 + 149*v*w + 121*w^2) + u^5*(-33*v^2 + 162*v*w + 205*w^2) + 
        u^4*(-110*v^3 - 299*v^2*w + 114*v*w^2 + 311*w^3) - 
        u*w*(v + w)^2*(-78*v^3 + 126*v^2*w + 691*v*w^2 + 415*w^3) + 
        u^3*(55*v^4 - 219*v^3*w - 877*v^2*w^2 - 603*v*w^3 + 2*w^4) + 
        2*u^2*(44*v^5 + 141*v^4*w - 176*v^3*w^2 - 854*v^2*w^3 - 801*v*w^4 - 
          220*w^5))))/(4*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)^2*
     (u + v + w)^2), 
   (eps*((u + w)*(v + w)^2*(3*u^4 - 2*w^2*(v + w)^2 + u^3*(v + 19*w) + 
        u^2*(8*v^2 + 14*v*w + 27*w^2) + 3*u*(2*v^3 + 5*v^2*w + 3*v*w^2 + 
          3*w^3)) + eps*(u + w)*(4*u^5*(2*v + 3*w) + 
        w*(v + w)^3*(-2*v^2 - 13*v*w + 2*w^2) + 
        u^4*(-11*v^2 - 2*v*w + 15*w^2) + u^3*(-15*v^3 - 7*v^2*w + 39*v*w^2 + 
          33*w^3) + u*(v + w)^2*(42*v^3 + 92*v^2*w + 47*v*w^2 + 43*w^3) + 
        u^2*(51*v^4 + 145*v^3*w + 212*v^2*w^2 + 189*v*w^3 + 71*w^4)) - 
      4*eps^3*(v + w)*(-10*u^6 + u^5*(5*v - 57*w) + 
        u^4*(19*v^2 - 7*v*w - 108*w^2) + w^2*(v + w)^2*(4*v^2 + 27*v*w + 
          28*w^2) + u^3*(-7*v^3 + 21*v^2*w + 20*v*w^2 - 54*w^3) + 
        u^2*(-12*v^4 - 33*v^3*w + 69*v^2*w^2 + 164*v*w^3 + 66*w^4) + 
        u*w*(-12*v^4 + 13*v^3*w + 153*v^2*w^2 + 215*v*w^3 + 87*w^4)) + 
      eps^2*(u^6*(38*v + 46*w) - w^2*(v + w)^3*(16*v^2 + 103*v*w + 76*w^2) + 
        u^5*(-55*v^2 + 108*v*w + 183*w^2) - u*w*(v + w)^2*
         (-84*v^3 + 5*v^2*w + 382*v*w^2 + 235*w^3) + 
        u^4*(-105*v^3 - 238*v^2*w + 117*v*w^2 + 266*w^3) + 
        u^3*(75*v^4 - 283*v^2*w^2 - 128*v*w^3 + 84*w^4) + 
        u^2*(88*v^5 + 389*v^4*w + 242*v^3*w^2 - 551*v^2*w^3 - 696*v*w^4 - 
          204*w^5))))/(2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)^2*
     (u + v + w)^2), 0, 0, 0, 0, 0, 
   (eps*(2*u^4*((1 + eps)*(v + 4*eps*v)^2 + (1 + 10*eps + 29*eps^2 + 
          20*eps^3)*v*w + eps^2*(3 + 4*eps)*w^2) + 
      w^2*(v + w)^2*(2*(1 + 9*eps + 21*eps^2 + 12*eps^3)*v^2 + 
        (4 + 31*eps + 62*eps^2 + 24*eps^3)*v*w + (2 + 9*eps + 12*eps^2)*
         w^2) + u*w*(v + w)*((5 + 40*eps + 94*eps^2 + 56*eps^3)*v^3 + 
        2*(8 + 65*eps + 148*eps^2 + 80*eps^3)*v^2*w + 
        (18 + 128*eps + 255*eps^2 + 100*eps^3)*v*w^2 + 
        (6 + 25*eps + 31*eps^2 - 4*eps^3)*w^3) + 
      u^3*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + (16 + 125*eps + 307*eps^2 + 
          188*eps^3)*v^2*w + (12 + 95*eps + 236*eps^2 + 136*eps^3)*v*w^2 + 
        (2 + 7*eps + 19*eps^2 + 12*eps^3)*w^3) + 
      u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + (18 + 143*eps + 344*eps^2 + 
          208*eps^3)*v^3*w + 4*(9 + 69*eps + 158*eps^2 + 86*eps^3)*v^2*w^2 + 
        (26 + 179*eps + 378*eps^2 + 168*eps^3)*v*w^3 + 
        (6 + 23*eps + 32*eps^2)*w^4)))/(4*(1 + 2*eps)*(1 + 4*eps)*u*w*
     (u + w)^2*(v + w)*(u + v + w)^2), 
   -1/4*(eps*(2*eps*(2 + 11*eps + 12*eps^2)*u^3*w + 
       w*(v + w)*((2 + 17*eps + 46*eps^2 + 32*eps^3)*v^2 + 
         (1 + 17*eps + 61*eps^2 + 52*eps^3)*v*w + 
         (-1 + 2*eps + 19*eps^2 + 20*eps^3)*w^2) + 
       u^2*(2*(1 + eps)*(v + 4*eps*v)^2 + (1 + 21*eps + 83*eps^2 + 76*eps^3)*
          v*w + (-1 + 9*eps + 49*eps^2 + 52*eps^3)*w^2) + 
       u*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + (5 + 52*eps + 161*eps^2 + 
           124*eps^3)*v^2*w + (1 + 40*eps + 157*eps^2 + 140*eps^3)*v*w^2 + 
         (-2 + 7*eps + 46*eps^2 + 48*eps^3)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*u*
      w*(u + w)*(v + w)*(u + v + w)), 
   (eps*(w^2*(v + w)^2*((2 + 19*eps + 56*eps^2 + 40*eps^3)*v + 
        (1 + 6*eps + 8*eps^2)*w) + 2*u^3*((1 + eps)*(v + 4*eps*v)^2 + 
        (1 + 11*eps + 25*eps^2 + 12*eps^3)*v*w + eps*(2 - 11*eps - 20*eps^2)*
         w^2) + u*w*(v + w)*((3 + 33*eps + 100*eps^2 + 72*eps^3)*v^2 + 
        (6 + 61*eps + 161*eps^2 + 100*eps^3)*v*w + 
        (2 + 16*eps + 3*eps^2 - 28*eps^3)*w^2) + 
      u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + (7 + 72*eps + 199*eps^2 + 
          132*eps^3)*v^2*w + 2*(3 + 34*eps + 68*eps^2 + 24*eps^3)*v*w^2 + 
        (1 + 14*eps - 27*eps^2 - 68*eps^3)*w^3)))/(4*(1 + 2*eps)*(1 + 4*eps)*
     u*w*(u + w)^2*(v + w)*(u + v + w)), 
   (eps*(2*eps*(2 + 11*eps + 12*eps^2)*u^5*w + w^2*(v + w)^2*
       (2*(1 + eps)*(v + 4*eps*v)^2 + (2 + 19*eps + 49*eps^2 + 28*eps^3)*v*
         w + eps*(3 + 5*eps - 4*eps^2)*w^2) + u*w^2*(v + w)*
       ((1 + 18*eps + 43*eps^2 + 20*eps^3)*v^2 - 
        (1 - 18*eps - 35*eps^2 + 12*eps^3)*v*w - 
        (3 + 2*eps + 8*eps^2 + 32*eps^3)*w^2) - 
      u^4*(2*(1 + eps)*(v + 4*eps*v)^2 + (5 + 23*eps + 27*eps^2 - 4*eps^3)*v*
         w - (-3 + 7*eps + 49*eps^2 + 52*eps^3)*w^2) - 
      u^3*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + (13 + 104*eps + 256*eps^2 + 
          160*eps^3)*v^2*w + 2*(9 + 35*eps + 68*eps^2 + 40*eps^3)*v*w^2 + 
        (9 + 6*eps - 14*eps^2 - 8*eps^3)*w^3) - 
      u^2*(v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (7 + 61*eps + 158*eps^2 + 104*eps^3)*v^2*w + 
        (10 + 42*eps + 115*eps^2 + 100*eps^3)*v*w^2 + 
        (9 + 14*eps + 26*eps^2 + 48*eps^3)*w^3)))/(4*(1 + 2*eps)*(1 + 4*eps)*
     u*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   -1/8*(eps*((v + w)*(u^4 + w^2*(v + w)^2 + u^3*(6*v + 4*w) + 
         u^2*(5*v^2 + 14*v*w + 6*w^2) + u*(v^3 + 6*v^2*w + 10*v*w^2 + 
           4*w^3)) + 4*eps^3*(6*u^5 + 27*u^4*(v + w) - 
         (2*v - 11*w)*w*(v + w)^3 - u*(v + w)^2*(2*v^2 - 16*v*w - 45*w^2) + 
         u^3*(33*v^2 + 90*v*w + 59*w^2) + u^2*(11*v^3 + 77*v^2*w + 
           138*v*w^2 + 72*w^3)) + eps*(4*u^5 + u^4*(27*v + 31*w) + 
         w*(v + w)^2*(-v^2 + 14*v*w + 13*w^2) + 
         2*u^3*(27*v^2 + 68*v*w + 40*w^2) + u^2*(32*v^3 + 165*v^2*w + 
           231*v*w^2 + 96*w^3) + u*(3*v^4 + 48*v^3*w + 151*v^2*w^2 + 
           162*v*w^3 + 56*w^4)) + eps^2*(22*u^5 + 115*u^4*(v + w) + 
         w*(v + w)^2*(-8*v^2 + 45*v*w + 49*w^2) + 
         u^3*(167*v^2 + 438*v*w + 269*w^2) + u^2*(71*v^3 + 435*v^2*w + 
           698*v*w^2 + 330*w^3) + u*(-4*v^4 + 92*v^3*w + 411*v^2*w^2 + 
           518*v*w^3 + 203*w^4))))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*
      (v + w)*(u + v + w)^2), 
   (eps*(3*u^3*w*((1 + eps)*(1 + 4*eps)^2*v + (1 + 7*eps + 8*eps^2)*w) - 
      w^2*(v + w)*(2*(1 + eps)*(v + 4*eps*v)^2 + 
        (1 + 15*eps + 27*eps^2 + 4*eps^3)*v*w - 
        (1 - 3*eps + 9*eps^2 + 28*eps^3)*w^2) + 
      u^2*(-2*(1 + eps)*(1 + 4*eps)^2*v^3 - 3*(1 + eps)*(v + 4*eps*v)^2*w + 
        3*(2 + 13*eps + 26*eps^2 + 16*eps^3)*v*w^2 + 
        (7 + 39*eps + 84*eps^2 + 64*eps^3)*w^3) - 
      u*w*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + 3*(2 + 20*eps + 55*eps^2 + 
          36*eps^3)*v^2*w - 3*(1 - 2*eps + 2*eps^2 + 16*eps^3)*v*w^2 - 
        (5 + 15*eps + 69*eps^2 + 92*eps^3)*w^3)))/(2*(1 + 2*eps)*(1 + 4*eps)*
     u*w*(u + w)^2*(v + w)*(u + v + w)), 
   -1/4*(eps*((v + w)*(3*u^4 + w^2*(v + w)^2 + 2*u^3*(4*v + 5*w) + 
         u^2*(5*v^2 + 18*v*w + 12*w^2) + u*(v^3 + 6*v^2*w + 12*v*w^2 + 
           6*w^3)) + 4*eps^3*(6*u^5 - (2*v - 13*w)*w*(v + w)^3 + 
         u^4*(35*v + 27*w) - u*(v + w)^2*(2*v^2 - 14*v*w - 57*w^2) + 
         u^3*(41*v^2 + 106*v*w + 67*w^2) + u^2*(11*v^3 + 83*v^2*w + 
           162*v*w^2 + 90*w^3)) + eps*(4*u^5 + 45*u^4*(v + w) + 
         w*(v + w)^2*(-v^2 + 10*v*w + 5*w^2) + 2*u^3*(36*v^2 + 97*v*w + 
           57*w^2) + u^2*(32*v^3 + 187*v^2*w + 273*v*w^2 + 114*w^3) + 
         u*(3*v^4 + 44*v^3*w + 139*v^2*w^2 + 144*v*w^3 + 46*w^4)) + 
       eps^2*(22*u^5 + u^4*(163*v + 131*w) + w*(v + w)^2*(-8*v^2 + 43*v*w + 
           39*w^2) + u^3*(215*v^2 + 554*v*w + 325*w^2) + 
         u^2*(71*v^3 + 473*v^2*w + 794*v*w^2 + 384*w^3) + 
         u*(-4*v^4 + 78*v^3*w + 399*v^2*w^2 + 524*v*w^3 + 207*w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 
   (eps*(4*eps^3*(u + w)*(4*u^3 + 6*u^2*(v + w) + u*(v + w)^2 - 
        w*(v + w)^2) - (v + w)*(-2*u^3 - 2*u*v^2 + w*(v + w)^2 - 
        u^2*(2*v + 3*w)) + eps^2*(16*u^4 + 12*u^3*(3*v + 4*w) - 
        w*(v + w)^2*(8*v + 7*w) + u^2*(23*v^2 + 68*v*w + 41*w^2) + 
        2*u*(8*v^3 + 12*v^2*w + 5*v*w^2 + w^3)) + 
      eps*(4*u^4 - w*(v + w)^2*(5*v + 3*w) + u^3*(17*v + 19*w) + 
        u^2*(16*v^2 + 41*v*w + 23*w^2) + u*(13*v^3 + 21*v^2*w + 13*v*w^2 + 
          5*w^3))))/(2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)*(v + w)*
     (u + v + w)^2), 0, 0, 0, 
   (eps*(-4*u^5*(w + 2*eps*w) + 2*u^4*(2*(1 + 8*eps + 22*eps^2 + 16*eps^3)*
         v^2 + eps*(25 + 84*eps + 56*eps^2)*v*w + 
        (-6 + eps + 40*eps^2 + 24*eps^3)*w^2) - 2*w*(v + w)^3*
       ((1 + eps)*(v + 4*eps*v)^2 + (2 + 13*eps + 51*eps^2 + 44*eps^3)*v*w + 
        (1 - 3*eps + 13*eps^2 + 28*eps^3)*w^2) - 
      u*(v + w)^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        eps*(17 + 118*eps + 112*eps^2)*v^2*w + 
        4*(-1 - 13*eps + 12*eps^2 + 34*eps^3)*v*w^2 + 
        4*(-1 - 21*eps - 20*eps^2 + 14*eps^3)*w^3) + 
      u^3*((4 + 51*eps + 142*eps^2 + 104*eps^3)*v^3 + 
        (28 + 249*eps + 586*eps^2 + 376*eps^3)*v^2*w + 
        2*(11 + 149*eps + 364*eps^2 + 212*eps^3)*v*w^2 + 
        4*(-1 + 25*eps + 73*eps^2 + 38*eps^3)*w^3) + 
      u^2*(v + w)*((-2 - 5*eps + 8*eps^3)*v^3 + 
        2*(9 + 71*eps + 123*eps^2 + 60*eps^3)*v^2*w + 
        2*(17 + 154*eps + 267*eps^2 + 108*eps^3)*v*w^2 + 
        2*(5 + 84*eps + 159*eps^2 + 52*eps^3)*w^3)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(32*eps^3*(u + v)^2*(v + w)^2 + (v + w)*(u^2*(v + 3*w) + 
        v*(2*v^2 + v*w - w^2) + u*(3*v^2 + 2*v*w + w^2)) + 
      eps^2*(-4*u^3*(2*v + w) + u^2*(24*v^2 + 74*v*w + 48*w^2) + 
        2*v*(23*v^3 + 42*v^2*w + 17*v*w^2 - 2*w^3) + 
        2*u*(39*v^3 + 75*v^2*w + 39*v*w^2 + 2*w^3)) + 
      eps*(-2*u^3*(2*v + w) + u^2*(4*v^2 + 25*v*w + 20*w^2) + 
        v*(17*v^3 + 28*v^2*w + 7*v*w^2 - 4*w^3) + 
        u*(25*v^3 + 45*v^2*w + 25*v*w^2 + 4*w^3))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)*(u + w)*(v + w)*(u + v + w)), 
   (eps*(-2*(1 + 6*eps + 8*eps^2)*u^3 + w*(v + w)*
       ((2 + 19*eps + 56*eps^2 + 40*eps^3)*v + 
        (1 + 12*eps + 46*eps^2 + 40*eps^3)*w) + 
      u^2*((3 + 40*eps + 134*eps^2 + 104*eps^3)*v + 
        (1 + 24*eps + 110*eps^2 + 104*eps^3)*w) + 
      u*((5 + 51*eps + 148*eps^2 + 104*eps^3)*v^2 + 
        (10 + 107*eps + 332*eps^2 + 248*eps^3)*v*w + 
        4*(1 + 12*eps + 43*eps^2 + 36*eps^3)*w^2)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(u + v + w)), 
   (eps*(-4*eps*(1 + 2*eps)*u^5*w - 2*w*(v + w)^3*
       ((1 + 9*eps + 21*eps^2 + 12*eps^3)*v^2 + 
        (1 + 12*eps + 3*eps^2 - 20*eps^3)*v*w + eps*(9 - 6*eps - 32*eps^2)*
         w^2) + 2*u^4*((1 + 14*eps + 44*eps^2 + 32*eps^3)*v^2 + 
        (2 + 19*eps + 70*eps^2 + 64*eps^3)*v*w + 
        (1 + 2*eps + 20*eps^2 + 32*eps^3)*w^2) + 
      u*(v + w)^2*((1 + 14*eps + 50*eps^2 + 40*eps^3)*v^3 + 
        (1 + 29*eps + 204*eps^2 + 216*eps^3)*v^2*w + 
        (2 + 21*eps + 364*eps^2 + 464*eps^3)*v*w^2 + 
        2*(-1 - 12*eps + 83*eps^2 + 144*eps^3)*w^3) + 
      u^3*((6 + 59*eps + 204*eps^2 + 160*eps^3)*v^3 + 
        2*(7 + 89*eps + 355*eps^2 + 304*eps^3)*v^2*w + 
        (10 + 153*eps + 756*eps^2 + 736*eps^3)*v*w^2 + 
        2*(1 + 16*eps + 123*eps^2 + 144*eps^3)*w^3) + 
      u^2*(v + w)*((5 + 51*eps + 172*eps^2 + 136*eps^3)*v^3 + 
        (15 + 173*eps + 734*eps^2 + 656*eps^3)*v^2*w + 
        2*(4 + 74*eps + 465*eps^2 + 484*eps^3)*v*w^2 + 
        2*(-1 + 9*eps + 176*eps^2 + 224*eps^3)*w^3)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(8*eps^3*(u + w)*(v + w)^2*(8*u^3 + (v + w)^2*(2*v + 17*w) + 
        u^2*(21*v + 29*w) + u*(15*v^2 + 53*v*w + 38*w^2)) + 
      (v + w)^2*(u^3*(v - 5*w) + 3*w^2*(v + w)^2 - u^2*(v^2 + 7*w^2) + 
        u*(-2*v^3 - 2*v^2*w + 5*v*w^2 + w^3)) + 
      eps*(-4*u^5*w + 2*u^4*v*(10*v + 13*w) + w*(v + w)^3*
         (v^2 + 29*v*w + 20*w^2) - u*(v + w)^2*(7*v^3 - 32*v^2*w - 
          113*v*w^2 - 50*w^3) + u^3*(39*v^3 + 122*v^2*w + 107*v*w^2 + 
          22*w^3) + u^2*(18*v^4 + 139*v^3*w + 278*v^2*w^2 + 205*v*w^3 + 
          48*w^4)) + 2*eps^2*(-4*u^5*w + u^4*(40*v^2 + 66*v*w + 20*w^2) + 
        w*(v + w)^3*(7*v^2 + 76*v*w + 61*w^2) + 
        u^3*(95*v^3 + 342*v^2*w + 379*v*w^2 + 130*w^3) + 
        u*(v + w)^2*(3*v^3 + 136*v^2*w + 349*v*w^2 + 200*w^3) + 
        u^2*(61*v^4 + 429*v^3*w + 926*v^2*w^2 + 803*v*w^3 + 245*w^4))))/
    (8*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (2*u*(v + w)^2*(u + v + w) + eps*(v + w)^2*(u^2 + (2*v - w)*w) - 
     16*eps^4*(v + w)^2*(17*u^2 + w*(-2*v + w) + 18*u*(v + w)) + 
     3*eps^2*(2*u^3*(v + 2*w) - u^2*(34*v^2 + 60*v*w + 23*w^2) + 
       w*(6*v^3 + 11*v^2*w + 6*v*w^2 + w^3) - 
       u*(38*v^3 + 111*v^2*w + 100*v*w^2 + 26*w^3)) + 
     2*eps^3*(6*u^3*(v + 2*w) + 6*v*w*(4*v^2 + 7*v*w + 3*w^2) - 
       u^2*(185*v^2 + 346*v*w + 152*w^2) - u*(200*v^3 + 591*v^2*w + 
         558*v*w^2 + 164*w^3)))/(2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*
     (v + w)*(u + v + w)), 
   (eps*(-((v + w)^2*(w^2*(v + w)^2 + u^3*(7*v + 13*w) + 
         u^2*(17*v^2 + 36*v*w + 27*w^2) + u*(10*v^3 + 30*v^2*w + 31*v*w^2 + 
           15*w^3))) + 8*eps^3*(v + w)^2*(8*u^4 + w*(v + w)^2*(2*v + 9*w) + 
        u^3*(5*v + 21*w) + u^2*(-17*v^2 + 2*v*w + 27*w^2) + 
        u*(-14*v^3 - 20*v^2*w + 17*v*w^2 + 23*w^3)) + 
      2*eps^2*(-4*u^5*w + w*(v + w)^3*(7*v^2 + 32*v*w + 21*w^2) + 
        u^4*(44*v^2 + 78*v*w + 28*w^2) - u*(v + w)^2*(93*v^3 + 194*v^2*w + 
          51*v*w^2 - 40*w^3) + u^3*(5*v^3 + 92*v^2*w + 155*v*w^2 + 66*w^3) + 
        u^2*(-129*v^4 - 357*v^3*w - 270*v^2*w^2 + 11*v*w^3 + 53*w^4)) - 
      eps*(4*u^5*w - 2*u^4*(12*v^2 + 19*v*w + 4*w^2) + 
        w*(v + w)^3*(-v^2 + 3*v*w + 8*w^2) + u^3*(27*v^3 + 56*v^2*w + 
          45*v*w^2 + 18*w^3) + u*(v + w)^2*(79*v^3 + 214*v^2*w + 179*v*w^2 + 
          62*w^3) + u^2*(124*v^4 + 443*v^3*w + 594*v^2*w^2 + 359*v*w^3 + 
          84*w^4))))/(4*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*
     (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(4*eps*(1 + 2*eps)^2*u^5*w + w^2*(v + w)^2*
        ((2 + 17*eps + 40*eps^2 + 24*eps^3)*v^2 + 
         (3 + 28*eps + 38*eps^2 + 8*eps^3)*v*w + (1 + 18*eps - 32*eps^3)*
          w^2) + u^4*(4*(1 + eps)*(v + 4*eps*v)^2 + 
         (11 + 77*eps + 216*eps^2 + 168*eps^3)*v*w + 
         (7 + 41*eps + 184*eps^2 + 200*eps^3)*w^2) + 
       u*w*(v + w)*((5 + 39*eps + 92*eps^2 + 56*eps^3)*v^3 + 
         (21 + 170*eps + 362*eps^2 + 200*eps^3)*v^2*w + 
         (27 + 215*eps + 377*eps^2 + 172*eps^3)*v*w^2 + 
         (18 + 105*eps + 137*eps^2 + 60*eps^3)*w^3) + 
       u^3*(6*(1 + eps)*(1 + 4*eps)^2*v^3 + (25 + 233*eps + 613*eps^2 + 
           412*eps^3)*v^2*w + (49 + 330*eps + 846*eps^2 + 648*eps^3)*v*w^2 + 
         (30 + 139*eps + 457*eps^2 + 476*eps^3)*w^3) + 
       u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + (20 + 181*eps + 460*eps^2 + 
           296*eps^3)*v^3*w + (56 + 475*eps + 1124*eps^2 + 712*eps^3)*v^2*
          w^2 + (78 + 509*eps + 1106*eps^2 + 768*eps^3)*v*w^3 + 
         (40 + 189*eps + 426*eps^2 + 384*eps^3)*w^4)))/
     ((1 + 2*eps)*(1 + 4*eps)*u*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   -1/2*(eps*(-((1 + 2*eps)*u^4) - 2*u^3*(v + 3*eps*v + (2 + 5*eps)*w) + 
       u*(v + w)*((-1 - 3*eps + 4*eps^2 + 8*eps^3)*v^2 + 
         2*eps*(4 + 23*eps + 20*eps^2)*v*w + 2*eps*(3 + 20*eps + 16*eps^2)*
          w^2) + u^2*((-1 + eps + 18*eps^2 + 16*eps^3)*v^2 + 
         (-4 - 5*eps + 38*eps^2 + 32*eps^3)*v*w + 
         4*(-1 - 2*eps + 5*eps^2 + 4*eps^3)*w^2) + 
       w*(v + w)^2*(w + 8*eps^3*(v + 2*w) + 4*eps^2*(2*v + 5*w) + 
         eps*(v + 6*w))))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*
      (u + v + w)^2), -1/4*(eps^2*((4 + 22*eps + 24*eps^2)*u^4 + 
       (3 + 4*eps)*w*(v + w)^2*(-2*eps*v + 2*w + 5*eps*w) + 
       u*w*(v + w)*(4*(3 + 10*eps + 8*eps^2)*v + (21 + 77*eps + 68*eps^2)*
          w) + u^3*((9 + 55*eps + 60*eps^2)*v + (17 + 75*eps + 76*eps^2)*w) + 
       u^2*((6 + 35*eps + 36*eps^2)*v^2 + 2*(15 + 66*eps + 64*eps^2)*v*w + 
         (28 + 107*eps + 100*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*u*
      (u + w)^2*(v + w)*(u + v + w)), 
   -1/4*(eps*((u + w)^3*(v + w)*(5*u^2 + (v + w)^2 + 3*u*(v + 2*w)) + 
       eps*(u + w)^3*(4*u^3 + 3*(v + w)^2*(3*v + 4*w) + u^2*(25*v + 17*w) + 
         3*u*(7*v^2 + 18*v*w + 11*w^2)) + 
       4*eps^3*(6*u^6 + u^5*(13*v + 63*w) - w^2*(v + w)^2*
          (2*v^2 + 3*v*w + 5*w^2) + u^4*(10*v^2 + 111*v*w + 171*w^2) + 
         u^2*w*(21*v^3 + 79*v^2*w + 134*v*w^2 + 84*w^3) + 
         u^3*(3*v^3 + 69*v^2*w + 214*v*w^2 + 190*w^3) + 
         u*w*(2*v^4 + 7*v^3*w + 7*v^2*w^2 + 5*v*w^3 + 3*w^4)) + 
       eps^2*(22*u^6 + u^5*(61*v + 207*w) + w^2*(v + w)^2*
          (-6*v^2 + v*w + w^2) + u^4*(52*v^2 + 447*v*w + 569*w^2) + 
         u^2*w*(93*v^3 + 411*v^2*w + 694*v*w^2 + 384*w^3) + 
         u^3*(19*v^3 + 309*v^2*w + 894*v*w^2 + 686*w^3) + 
         u*w*(6*v^4 + 51*v^3*w + 151*v^2*w^2 + 189*v*w^3 + 83*w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)^2), 
   -1/4*(eps*(u^5*((-3 + 26*eps^2 + 24*eps^3)*v - 
         (3 - 16*eps + 50*eps^2 + 120*eps^3)*w) + 
       u^4*((1 + 21*eps + 77*eps^2 + 60*eps^3)*v^2 - 
         2*(5 - 36*eps - 57*eps^2 + 28*eps^3)*v*w - 
         (11 - 51*eps + 155*eps^2 + 404*eps^3)*w^2) + 
       u^2*w*((3 + 84*eps + 176*eps^2 + 72*eps^3)*v^3 + 
         2*(6 + 125*eps + 269*eps^2 + 100*eps^3)*v^2*w + 
         (3 + 192*eps + 398*eps^2 + 16*eps^3)*v*w^2 + 
         2*(-3 + 17*eps + 14*eps^2 - 72*eps^3)*w^3) + 
       u^3*((1 + 12*eps + 45*eps^2 + 36*eps^3)*v^3 + 
         2*(3 + 83*eps + 180*eps^2 + 72*eps^3)*v^2*w + 
         (-9 + 198*eps + 273*eps^2 - 172*eps^3)*v*w^2 - 
         2*(7 - 30*eps + 67*eps^2 + 228*eps^3)*w^3) + 
       w^2*(v + w)^2*(w*(v + w) + 3*eps*w*(2*v + w) + 4*eps^3*(v + 3*w)^2 + 
         eps^2*(3*v^2 + 28*v*w + 31*w^2)) + u*w*(v + w)*
        (w*(3*v^2 + 7*v*w + w^2) + 6*eps*(2*v^3 + 9*v^2*w + 11*v*w^2 + 
           2*w^3) + 4*eps^3*(v^3 + 16*v^2*w + 35*v*w^2 + 16*w^3) + 
         eps^2*(19*v^3 + 130*v^2*w + 215*v*w^2 + 88*w^3))))/
     ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)^2), 
   (eps*(-2*(u + v)*(u + w)^2*(v + w)^2 + 3*eps*(u + w)^2*(v + w)*
       (2*u^2 - 3*u*(v + w) - 5*v*(v + w)) + 
      4*eps^3*(-(u*(3*v - 7*w)*w*(v + w)^2) + v*(v - 3*w)*w*(v + w)^2 + 
        6*u^4*(v + 3*w) + u^3*(v^2 + 38*v*w + 41*w^2) - 
        5*u^2*(v^3 - 2*v^2*w - 9*v*w^2 - 6*w^3)) + 
      eps^2*(v*(3*v - 29*w)*w*(v + w)^2 - u*(49*v - 9*w)*w*(v + w)^2 + 
        u^4*(26*v + 62*w) + u^3*(-9*v^2 + 106*v*w + 127*w^2) + 
        u^2*(-35*v^3 - 34*v^2*w + 75*v*w^2 + 74*w^3))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*u*(u + v)*(u + w)^2*(v + w)*(u + v + w)), 
   -1/8*(eps*((u + w)^3*(v + w)*(3*u^2 - u*(v - 2*w) - (v + w)^2) + 
       eps*(u + w)^3*(8*u^3 + 12*u*w*(v + w) - 3*v*(v + w)^2 + 
         4*u^2*(5*v + 3*w)) + 8*eps^3*(6*u^6 + u^5*(11*v + 41*w) - 
         w^2*(v + w)^2*(v^2 + 2*v*w + 3*w^2) + 
         u^4*(6*v^2 + 63*v*w + 95*w^2) + u^2*w*(8*v^3 + 29*v^2*w + 55*v*w^2 + 
           38*w^3) + u^3*(v^3 + 31*v^2*w + 104*v*w^2 + 96*w^3) + 
         u*w*(v^4 + v^3*w - 4*v^2*w^2 - 5*v*w^3 - w^4)) + 
       2*eps^2*(22*u^6 + u^5*(39*v + 133*w) - 3*w^2*(v + w)^2*
          (v^2 + 3*v*w + 3*w^2) + u^3*w*(75*v^2 + 309*v*w + 280*w^2) + 
         u^4*(14*v^2 + 201*v*w + 289*w^2) + u^2*w*(15*v^3 + 57*v^2*w + 
           144*v*w^2 + 106*w^3) - u*w*(-3*v^4 + 6*v^3*w + 34*v^2*w^2 + 
           30*v*w^3 + 5*w^4))))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*
      (u + v + w)^2), (eps*(3*(1 + 9*eps + 30*eps^2 + 24*eps^3)*u^3 + 
      u*w*(2*(1 + 9*eps + 15*eps^2 + 4*eps^3)*v + 
        (5 + 45*eps + 102*eps^2 + 56*eps^3)*w) + 
      u^2*((1 + 9*eps + 33*eps^2 + 28*eps^3)*v + 
        (7 + 63*eps + 177*eps^2 + 124*eps^3)*w) + 
      w*(v + w)*(w + 9*eps*w + 4*eps^3*(-3*v + w) + eps^2*(-9*v + 15*w))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(u + v + w)), 
   -1/4*(eps*((u + w)^3*(v + w)*(u^2 - 3*u*v - (v + w)^2) + 
       eps*(u + w)^3*(8*u^3 + 2*u^2*(v - 3*w) - 3*v*(v + w)^2 - 
         6*u*(3*v^2 + 4*v*w + w^2)) + 2*eps^2*(22*u^6 - 
         3*w^3*(v + w)^2*(v + 2*w) + u^5*(9*v + 103*w) + 
         u^4*(-19*v^2 + 57*v*w + 178*w^2) + u^2*w*(21*v^3 + 9*v^2*w + 
           6*v*w^2 + 22*w^3) + u^3*(-3*v^3 - 9*v^2*w + 78*v*w^2 + 130*w^3) + 
         u*w*(6*v^4 + 15*v^3*w - 13*v^2*w^2 - 39*v*w^3 - 17*w^4)) + 
       8*eps^3*(6*u^6 - 2*w^4*(v + w)^2 + 5*u^5*(v + 7*w) + 
         u^3*w*(15*v^2 + 63*v*w + 70*w^2) + u^4*(-v^2 + 35*v*w + 74*w^2) + 
         u^2*w*(10*v^3 + 25*v^2*w + 37*v*w^2 + 26*w^3) + 
         u*w*(2*v^4 + 8*v^3*w + 7*v^2*w^2 - w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -((eps*(2*u + v + w))/(u*(u + v + w))), 
   -1/2*(eps*(v + w))/(u*(u + v + w)), eps/(2*u), 
   -1/2*(eps*v)/((u + w)*(u + v + w)), 
   -1/4*(eps*(2*u^2 + 2*w*(v + w) + u*(v + 4*w)))/(u*(u + w)*(u + v + w)), 
   -1/4*(eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0}, 
  {(-3*eps^2*((4 + 22*eps + 24*eps^2)*u^4 + 
      u^3*((5 + 30*eps + 32*eps^2)*v + 16*(1 + 5*eps + 5*eps^2)*w) + 
      w^2*(v + w)*(4*(1 + 2*eps)^2*v + (4 + 13*eps + 12*eps^2)*w) + 
      u*w*((8 + 25*eps + 20*eps^2)*v^2 + (23 + 79*eps + 68*eps^2)*v*w + 
        2*(8 + 31*eps + 28*eps^2)*w^2) + u^2*(2*(2 + 9*eps + 8*eps^2)*v^2 + 
        4*(5 + 20*eps + 18*eps^2)*v*w + (24 + 107*eps + 100*eps^2)*w^2)))/
    (2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (3*eps^3*(3 + 4*eps)*(u - w)*w*(u + v + w))/(2*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + w)^2*(v + w)), (3*eps^2*((4 + 15*eps + 12*eps^2)*u^3*(v + w) + 
      w*(v + w)^2*((2 + 19*eps + 20*eps^2)*v + (-1 + 3*eps + 4*eps^2)*w) + 
      u*(v + w)*((4 + 19*eps + 20*eps^2)*v^2 + (7 + 52*eps + 56*eps^2)*v*w + 
        (1 + 5*eps + 4*eps^2)*w^2) + u^2*((5 + 24*eps + 24*eps^2)*v^2 + 
        (11 + 47*eps + 44*eps^2)*v*w + (6 + 17*eps + 12*eps^2)*w^2)))/
    (2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (3*eps^2*(u^5*((8 + 41*eps + 44*eps^2)*v + (8 + 29*eps + 28*eps^2)*w) - 
      w^2*(v + w)^2*((4 + 35*eps + 36*eps^2)*v^2 + 
        2*(4 + 105*eps + 120*eps^2)*v*w + (4 + 211*eps + 252*eps^2)*w^2) + 
      u^4*((-19 + 2*eps + 40*eps^2)*v^2 + 2*(-9 + 115*eps + 180*eps^2)*v*w + 
        (1 + 204*eps + 288*eps^2)*w^2) - u^2*(v + w)*
       ((8 + 35*eps + 36*eps^2)*v^3 + 2*(-5 + 69*eps + 104*eps^2)*v^2*w + 
        (65 + 311*eps + 276*eps^2)*v*w^2 + (55 - 221*eps - 404*eps^2)*w^3) + 
      u^3*((19 + 16*eps - 16*eps^2)*v^3 + 2*(-15 + 37*eps + 76*eps^2)*v^2*w + 
        (-89 + 534*eps + 888*eps^2)*v*w^2 + 8*(-5 + 58*eps + 88*eps^2)*w^3) - 
      u*w*(v + w)*(2*(6 + 23*eps + 20*eps^2)*v^3 + 
        3*(7 + 133*eps + 156*eps^2)*v^2*w + (47 + 788*eps + 896*eps^2)*v*
         w^2 + (26 + 279*eps + 292*eps^2)*w^3)))/(2*(1 + 2*eps)*(1 + 4*eps)*u*
     (u + w)^3*(v + w)^2*(u + v + w)), 
   (3*eps^2*(u^5*((4 + 19*eps + 20*eps^2)*v + (4 + 13*eps + 12*eps^2)*w) + 
      u^4*((-14 - 11*eps + 12*eps^2)*v^2 + (-20 + 93*eps + 172*eps^2)*v*w + 
        2*(-3 + 46*eps + 72*eps^2)*w^2) - w^2*(v + w)^2*
       (2*(1 + 8*eps + 8*eps^2)*v^2 + (6 + 125*eps + 140*eps^2)*v*w + 
        (4 + 133*eps + 156*eps^2)*w^2) - u^2*(v + w)*(4*(1 + 2*eps)^2*v^3 + 
        (-10 + 59*eps + 100*eps^2)*v^2*w + (52 + 221*eps + 188*eps^2)*v*w^2 + 
        (50 - 81*eps - 204*eps^2)*w^3) - 2*u*w*(v + w)*
       ((3 + 10*eps + 8*eps^2)*v^3 + 2*(3 + 55*eps + 64*eps^2)*v^2*w + 
        (19 + 246*eps + 272*eps^2)*v*w^2 + 12*(1 + 8*eps + 8*eps^2)*w^3) + 
      u^3*(2*(7 + 10*eps)*v^3 + 2*(-12 + 11*eps + 36*eps^2)*v^2*w + 
        (-78 + 227*eps + 452*eps^2)*v*w^2 + (-40 + 219*eps + 372*eps^2)*
         w^3)))/(2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)^2*
     (u + v + w)), 0, 0, (eps^2*((6 + 27*eps + 28*eps^2)*u^4 + 
      u^3*((6 + 23*eps + 20*eps^2)*v + 2*(11 + 44*eps + 40*eps^2)*w) + 
      u^2*((6 + 19*eps + 12*eps^2)*v^2 + (25 + 52*eps + 24*eps^2)*v*w + 
        (31 + 99*eps + 76*eps^2)*w^2) + w*(v + w)*(5*w*(v + w) + 
        4*eps^2*v*(v + 3*w) + eps*(3*v^2 + 13*v*w + 4*w^2)) + 
      u*(w*(11*v^2 + 29*v*w + 20*w^2) + 4*eps^2*(v^3 + 3*v^2*w + 4*v*w^2 + 
          6*w^3) + eps*(3*v^3 + 23*v^2*w + 46*v*w^2 + 42*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (-2*eps^2*((4 + 19*eps + 20*eps^2)*u^4 + 
      u^3*((5 + 21*eps + 20*eps^2)*v + 2*(8 + 31*eps + 28*eps^2)*w) + 
      u^2*((4 + 15*eps + 12*eps^2)*v^2 + 4*(5 + 14*eps + 10*eps^2)*v*w + 
        (24 + 83*eps + 68*eps^2)*w^2) + w*(v + w)*(4*w*(v + w) + 
        4*eps^2*(v^2 + 6*v*w + 4*w^2) + eps*(3*v^2 + 22*v*w + 16*w^2)) + 
      u*(w*(8*v^2 + 23*v*w + 16*w^2) + 4*eps^2*(v^3 + 6*v^2*w + 15*v*w^2 + 
          12*w^3) + eps*(3*v^3 + 28*v^2*w + 73*v*w^2 + 56*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 0, 
   (-2*eps^2*(2*(1 + 2*eps)^2*u^4 + u^3*((-4 + 9*eps + 20*eps^2)*v + 
        (-2 + 45*eps + 68*eps^2)*w) - w*(v + w)*((1 + 5*eps + 4*eps^2)*v^2 + 
        2*(1 + 16*eps + 16*eps^2)*v*w + (1 + 39*eps + 44*eps^2)*w^2) + 
      u^2*((4 - 8*eps^2)*v^2 + (-9 + 9*eps + 28*eps^2)*v*w + 
        3*(-3 + 35*eps + 52*eps^2)*w^2) - u*((2 + 5*eps + 4*eps^2)*v^3 + 
        (4 + 49*eps + 60*eps^2)*v^2*w + (12 + 71*eps + 68*eps^2)*v*w^2 + 
        (6 - 29*eps - 52*eps^2)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*
     (v + w)*(u + v + w)), 
   -((eps^2*((6 + 33*eps + 36*eps^2)*u^4 + u*w*(v + w)*
        ((17 + 50*eps + 40*eps^2)*v + 2*(16 + 45*eps + 32*eps^2)*w) + 
       u^3*((9 + 59*eps + 68*eps^2)*v + (27 + 137*eps + 140*eps^2)*w) + 
       u^2*((9 + 46*eps + 48*eps^2)*v^2 + 2*(21 + 97*eps + 96*eps^2)*v*w + 
         (45 + 187*eps + 172*eps^2)*w^2) - w*(v + w)^2*
        (eps*(9*v - 7*w) - 8*w + 4*eps^2*(3*v + w))))/
     ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w))), 
   (-2*eps^2*((1 + 14*eps + 16*eps^2)*w^2*(v + w)^2 + 
      (3 + 4*eps)*u^3*(v + eps*v + w - 2*eps*w) - 
      u*w*(v + w)*(2*(1 + 7*eps + 8*eps^2)*v - (4 + 21*eps + 20*eps^2)*w) - 
      (3 + 4*eps)*u^2*((1 + 3*eps)*v^2 + (-1 + 6*eps)*v*w + (-2 + eps)*w^2)))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   -((eps^2*((2 + 11*eps + 12*eps^2)*u^4 + 2*w*(v + w)^2*
        ((1 + 8*eps + 8*eps^2)*v + 4*eps*(4 + 5*eps)*w) + 
       u^3*((11 + 34*eps + 24*eps^2)*v + (17 + 48*eps + 32*eps^2)*w) + 
       u^2*(-((-1 + eps + 4*eps^2)*v^2) + 2*(11 + 18*eps + 4*eps^2)*v*w + 
         (25 + 58*eps + 32*eps^2)*w^2) + u*(v + w)*(4*(v + 2*eps*v)^2 + 
         (5 + 29*eps + 28*eps^2)*v*w + (10 + 53*eps + 52*eps^2)*w^2)))/
     ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w))), 
   (2*eps^2*((2 + 11*eps + 12*eps^2)*u^4 + (3 + 4*eps)*u^3*
       ((3 + 6*eps)*v + (5 + 8*eps)*w) + w*(v + w)^2*
       ((1 + 8*eps + 8*eps^2)*v + (2 + 25*eps + 28*eps^2)*w) + 
      u*(v + w)*(2*(v + 2*eps*v)^2 + 4*(1 + 3*eps + 2*eps^2)*v*w + 
        (13 + 51*eps + 44*eps^2)*w^2) + u^2*(4*w*(5*v + 6*w) - 
        4*eps^2*(v^2 - 3*v*w - 9*w^2) + eps*(-3*v^2 + 35*v*w + 59*w^2))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 0, 
   (eps^2*(-((2 + 11*eps + 12*eps^2)*u^3) + 2*(1 + 2*eps)*u^2*
       ((3 + 6*eps)*v + 2*eps*w) + w*(v + w)*(4*(1 + 8*eps + 8*eps^2)*v + 
        (1 + 7*eps + 4*eps^2)*w) + u*(8*(v + 2*eps*v)^2 + 
        (15 + 75*eps + 76*eps^2)*v*w + (3 + 22*eps + 24*eps^2)*w^2)))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)), 
   (2*eps^2*((2 + 11*eps + 12*eps^2)*u^3 + 2*(3 + 10*eps + 8*eps^2)*u^2*w - 
      w*(v + w)*((1 + 8*eps + 8*eps^2)*v - (2 + 17*eps + 20*eps^2)*w) - 
      u*(2*(v + 2*eps*v)^2 + eps*(3 + 4*eps)*v*w - 2*(3 + 13*eps + 12*eps^2)*
         w^2)))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)), 
   (eps^2*(2*eps*(3 + 4*eps)*u^4*w - w*(v + w)^3*((1 + 17*eps + 20*eps^2)*v - 
        (6 + 25*eps + 20*eps^2)*w) - u*(v + w)^2*
       ((2 + 17*eps + 20*eps^2)*v^2 + (-3 + 28*eps + 40*eps^2)*v*w - 
        (16 + 25*eps + 4*eps^2)*w^2) + u^3*((1 - 18*eps - 24*eps^2)*v^2 - 
        2*(-1 + 9*eps + 12*eps^2)*v*w + (1 + 6*eps + 8*eps^2)*w^2) - 
      u^2*(v + w)*(4*(1 + 9*eps + 10*eps^2)*v^2 + (-7 + 54*eps + 80*eps^2)*v*
         w + (-11 + 16*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*
     (v + w)^2*(u + v + w)), 
   (-2*eps^2*(2*eps*(3 + 4*eps)*u^4*w + 2*(2 + 25*eps + 28*eps^2)*w^2*
       (v + w)^3 + u*w*(v + w)^2*((4 + 43*eps + 52*eps^2)*v + 
        (13 + 81*eps + 84*eps^2)*w) - u^2*(v + w)*
       ((3 + 7*eps + 4*eps^2)*v^2 - (9 + 28*eps + 24*eps^2)*v*w - 
        (12 + 53*eps + 52*eps^2)*w^2) + (3 + 4*eps)*u^3*
       (v^2 + (1 + 8*eps)*w^2 + 2*v*(w + 3*eps*w))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
   (eps^2*((2 + 17*eps + 20*eps^2)*u^5 + w^3*(v + w)*
       ((2 + 11*eps + 12*eps^2)*v + (2 + 17*eps + 20*eps^2)*w) + 
      u^4*(4*(1 + 9*eps + 10*eps^2)*v + (14 + 53*eps + 44*eps^2)*w) + 
      u^3*((-1 + 18*eps + 24*eps^2)*v^2 + 3*(5 + 29*eps + 28*eps^2)*v*w + 
        2*(14 + 27*eps + 8*eps^2)*w^2) + u^2*w*(2*w*(11*v + 12*w) + 
        4*eps^2*v*(v + 20*w) + eps*(5*v^2 + 94*v*w + 34*w^2)) + 
      u*w*(w*(3*v^2 + 15*v*w + 10*w^2) - 4*eps^2*(4*v^3 + 2*v^2*w - 
          17*v*w^2 - 7*w^3) + eps*(-12*v^3 - 2*v^2*w + 71*v*w^2 + 33*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 
   (-2*eps^2*(w^3*(v + w)*(v + 11*eps*v + 12*eps^2*v + w + 20*eps*w + 
        24*eps^2*w) + u^4*((3 + 7*eps + 4*eps^2)*v + (6 - 35*eps - 60*eps^2)*
         w) - u^2*w*((5 + 39*eps + 44*eps^2)*v^2 + (-11 + 28*eps + 64*eps^2)*
         v*w + (-13 + 85*eps + 140*eps^2)*w^2) - 
      u^3*((3 + 4*eps)*v^2 + (-9 + 19*eps + 44*eps^2)*v*w + 
        (-15 + 105*eps + 172*eps^2)*w^2) - u*w*(w*(v^2 - 7*v*w - 5*w^2) + 
        eps*(12*v^3 + 24*v^2*w - 29*v*w^2 - 5*w^3) + 
        4*eps^2*(4*v^3 + 8*v^2*w - 5*v*w^2 + w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 0, 0, 0, 
   (eps^2*(-(u^5*((2 + 11*eps + 12*eps^2)*v + (2 + 5*eps + 4*eps^2)*w)) + 
      u^4*((7 + 10*eps)*v^2 + (10 - 45*eps - 84*eps^2)*v*w + 
        (3 - 43*eps - 68*eps^2)*w^2) + w^2*(v + w)^2*
       ((1 + 11*eps + 12*eps^2)*v^2 + (3 + 79*eps + 92*eps^2)*v*w + 
        2*(1 + 40*eps + 48*eps^2)*w^2) + u^2*(v + w)*
       ((2 + 11*eps + 12*eps^2)*v^3 + (-5 + 28*eps + 48*eps^2)*v^2*w + 
        (26 + 139*eps + 132*eps^2)*v*w^2 + (25 + 9*eps - 36*eps^2)*w^3) - 
      u^3*((7 + 10*eps)*v^3 + (-12 + 5*eps + 28*eps^2)*v^2*w + 
        (-39 + 91*eps + 196*eps^2)*v*w^2 + 10*(-2 + 9*eps + 16*eps^2)*w^3) + 
      u*w*(v + w)*((3 + 10*eps + 8*eps^2)*v^3 + 2*(3 + 64*eps + 76*eps^2)*v^2*
         w + (19 + 303*eps + 348*eps^2)*v*w^2 + 3*(4 + 47*eps + 52*eps^2)*
         w^3)))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)^2*(u + v + w)), 
   (eps^2*(-(u^5*((4 + 25*eps + 28*eps^2)*v + 4*(1 + 2*eps)^2*w)) - 
      u^4*((-14 + eps + 28*eps^2)*v^2 + (-20 + 147*eps + 244*eps^2)*v*w + 
        2*(-3 + 64*eps + 96*eps^2)*w^2) + w^2*(v + w)^2*
       ((2 + 34*eps + 40*eps^2)*v^2 + (6 + 221*eps + 268*eps^2)*v*w + 
        (4 + 211*eps + 260*eps^2)*w^2) + u^3*((-14 + eps + 28*eps^2)*v^3 + 
        8*(3 + 4*eps)*v^2*w + (78 - 221*eps - 444*eps^2)*v*w^2 + 
        (40 - 243*eps - 404*eps^2)*w^3) + u^2*(v + w)*
       ((4 + 25*eps + 28*eps^2)*v^3 + (-10 + 185*eps + 268*eps^2)*v^2*w + 
        (52 + 497*eps + 556*eps^2)*v*w^2 + (50 + 45*eps - 36*eps^2)*w^3) + 
      u*w*(v + w)*((6 + 41*eps + 44*eps^2)*v^3 + (12 + 439*eps + 548*eps^2)*
         v^2*w + (38 + 897*eps + 1084*eps^2)*v*w^2 + 
        (24 + 387*eps + 452*eps^2)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*u*
     (u + w)^3*(v + w)^2*(u + v + w)), 
   (eps^2*(-(u^5*((4 + 19*eps + 20*eps^2)*v + 4*(1 + 2*eps)^2*w)) - 
      2*u^4*((-7 - eps + 12*eps^2)*v^2 + (-10 + 57*eps + 100*eps^2)*v*w + 
        (-3 + 55*eps + 84*eps^2)*w^2) + w^2*(v + w)^2*
       (2*(1 + 8*eps + 8*eps^2)*v^2 + (6 + 125*eps + 140*eps^2)*v*w + 
        (4 + 133*eps + 156*eps^2)*w^2) + u^3*((-14 - 11*eps + 12*eps^2)*v^3 - 
        8*(-3 + 2*eps + 8*eps^2)*v^2*w + (78 - 275*eps - 516*eps^2)*v*w^2 + 
        (40 - 267*eps - 436*eps^2)*w^3) + u^2*(v + w)*(4*(1 + 2*eps)^2*v^3 + 
        2*(-5 + 49*eps + 76*eps^2)*v^2*w + 2*(26 + 121*eps + 108*eps^2)*v*
         w^2 + (50 - 135*eps - 276*eps^2)*w^3) + 
      u*w*(v + w)*((6 + 26*eps + 24*eps^2)*v^3 + 2*(6 + 125*eps + 148*eps^2)*
         v^2*w + (38 + 507*eps + 564*eps^2)*v*w^2 + 
        (24 + 171*eps + 164*eps^2)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*u*
     (u + w)^3*(v + w)^2*(u + v + w)), 
   (2*eps^2*(-(u^5*((4 + 19*eps + 20*eps^2)*v + (4 + 13*eps + 12*eps^2)*w)) + 
      w^2*(v + w)^2*(2*(1 + 8*eps + 8*eps^2)*v^2 + (1 + 79*eps + 92*eps^2)*v*
         w + (-1 + 78*eps + 96*eps^2)*w^2) - 
      u^4*((-8 - 9*eps + 4*eps^2)*v^2 + (-5 + 79*eps + 124*eps^2)*v*w + 
        (3 + 76*eps + 104*eps^2)*w^2) + u^2*(v + w)*(4*(1 + 2*eps)^2*v^3 + 
        (-6 + 17*eps + 36*eps^2)*v^2*w + (15 + 82*eps + 72*eps^2)*v*w^2 - 
        4*(-3 + 16*eps + 28*eps^2)*w^3) + u*w*(v + w)*
       (2*(3 + 10*eps + 8*eps^2)*v^3 + (5 + 130*eps + 152*eps^2)*v^2*w + 
        2*(3 + 136*eps + 160*eps^2)*v*w^2 + 2*(1 + 55*eps + 64*eps^2)*w^3) - 
      u^3*(2*(4 + 9*eps + 4*eps^2)*v^3 + 3*(-3 + 14*eps + 24*eps^2)*v^2*w + 
        (-27 + 189*eps + 308*eps^2)*v*w^2 + (-10 + 159*eps + 236*eps^2)*
         w^3)))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)^2*(u + v + w)), 
   0, 0, 0, 0, 0, (eps*(2*w*(u + w)*(v + w)*(u + v + w) - 
      4*eps^3*(u + w)*(u^2*v - 3*(v + w)^2*(v + 4*w) - 
        u*(6*v^2 + 19*v*w + 13*w^2)) + eps^2*(u + w)*(u^2*(-5*v + 2*w) + 
        (v + w)^2*(11*v + 64*w) + u*(26*v^2 + 97*v*w + 71*w^2)) + 
      eps*(u^3*(-v + w) + w*(v + w)^2*(v + 22*w) + 
        u^2*(7*v^2 + 28*v*w + 25*w^2) + 2*u*(v^3 + 15*v^2*w + 37*v*w^2 + 
          23*w^3))))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*
     (u + v + w)), (eps^2*((2 + 11*eps + 12*eps^2)*u^2 + 
      (3 + 4*eps)*(v + w)*(eps*v + w) + 2*(1 + 2*eps)*u*
       (v + 2*eps*v + (3 + 4*eps)*w)))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)*
     (v + w)), (eps^2*(-(w*(v + w)*(v + 8*eps*v + 8*eps^2*v + w + 2*eps*w)) - 
      2*u^2*(v + eps*v + w - 5*eps*w - 8*eps^2*w) - 
      u*(2*(v + 2*eps*v)^2 + (5 + 6*eps)*v*w + (3 - 8*eps - 16*eps^2)*w^2)))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)), 
   -((eps^2*((2 + 11*eps + 12*eps^2)*u^4 - 2*(1 + 7*eps + 8*eps^2)*w^2*
        (v + w)^2 + (1 + 2*eps)*u^3*((7 + 12*eps)*v + 5*(3 + 4*eps)*w) - 
       u*w*(v + w)*((-5 + eps + 12*eps^2)*v + (-4 + 15*eps + 28*eps^2)*w) + 
       u^2*(-((1 + 5*eps + 4*eps^2)*v^2) + 2*(11 + 24*eps + 12*eps^2)*v*w + 
         (19 + 38*eps + 16*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*
      (v + w)*(u + v + w))), (eps^2*((2 + 11*eps + 12*eps^2)*u^4 - 
      w*(v + w)^2*((1 + 8*eps + 8*eps^2)*v - (3 + 16*eps + 16*eps^2)*w) + 
      u^3*((5 + 24*eps + 24*eps^2)*v + (11 + 44*eps + 40*eps^2)*w) + 
      u^2*(-((5 + 15*eps + 12*eps^2)*v^2) + 3*(3 + 10*eps + 8*eps^2)*v*w + 
        2*(9 + 33*eps + 28*eps^2)*w^2) - u*(v + w)*(2*(v + 2*eps*v)^2 + 
        (3 + 19*eps + 20*eps^2)*v*w - (12 + 49*eps + 44*eps^2)*w^2)))/
    (2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (6*eps^3*(3 + 4*eps)*u^2*w - 2*eps*w*(v + w)*
      (2*(1 + eps)*(1 + 4*eps)^2*v + (2 + 18*eps + 75*eps^2 + 68*eps^3)*w) - 
     2*eps*u*(2*(1 + eps)*(v + 4*eps*v)^2 + (4 + 36*eps + 105*eps^2 + 
         76*eps^3)*v*w + 2*(1 + 9*eps + 33*eps^2 + 28*eps^3)*w^2))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)), 
   (eps^2*((2 + 11*eps + 12*eps^2)*u^4 + u^3*((5 + 24*eps + 24*eps^2)*v + 
        (11 + 38*eps + 32*eps^2)*w) - w*(v + w)^2*((1 + 8*eps + 8*eps^2)*v - 
        (3 + 34*eps + 40*eps^2)*w) + u^2*(-((5 + 15*eps + 12*eps^2)*v^2) + 
        3*(3 + 10*eps + 8*eps^2)*v*w + 2*(9 + 36*eps + 32*eps^2)*w^2) - 
      u*(v + w)*(2*(v + 2*eps*v)^2 + (3 + 13*eps + 12*eps^2)*v*w - 
        (12 + 79*eps + 84*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*
     (v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps^2*(2*(1 + 2*eps)^2*u^3 + w*(v + w)*(v + w - 3*eps*w - 4*eps^2*w) + 
      u^2*(v + 2*eps*v + 2*(2 + 9*eps + 8*eps^2)*w) + 
      u*((2 + 4*eps)*v^2 + (4 + 3*eps - 4*eps^2)*v*w + (3 + 7*eps + 4*eps^2)*
         w^2)))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)), 0, 
   0, 0, -((eps*(2*w*(u + w)*(v + w)^2*(u + v + w) + 
       4*eps^3*(u + w)*(2*u^3*w - u^2*v*(v + w) - 8*w*(v + w)^3 + 
         u*(v + w)^2*(2*v + 5*w)) + eps^2*(u + w)*(18*u^3*w - 4*w*(v + w)^3 + 
         u*(v + w)^2*(12*v + 47*w) - 9*u^2*(v^2 - v*w - 2*w^2)) + 
       eps*(8*u^4*w + 19*w^2*(v + w)^3 + u*w*(v + w)^2*(17*v + 42*w) + 
         u^3*(-3*v^2 + 8*v*w + 21*w^2) + u^2*(6*v^3 + 26*v^2*w + 56*v*w^2 + 
           36*w^3))))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*
      (u + v + w))), -((eps^3*(3 + 4*eps)*(v^3 - v*w^2 + u^2*(2*v + w) + 
       u*(3*v^2 + 3*v*w + w^2)))/((1 + 2*eps)*(1 + 4*eps)*u*(u + v)*(u + w)*
      (v + w))), -((eps^2*((2 + 11*eps + 12*eps^2)*u^2 + 
       2*(1 + 2*eps)^2*u*v + (3 + 19*eps + 20*eps^2)*u*w + 
       (1 + 8*eps + 8*eps^2)*w*(v + w)))/((1 + 2*eps)*(1 + 4*eps)*u*
      (u + w)^2)), -((eps^2*(2*eps*(3 + 4*eps)*u^4*w + 
       w*(v + w)^3*((1 + 11*eps + 12*eps^2)*v + (2 + 69*eps + 84*eps^2)*w) + 
       u^3*((5 + 20*eps + 16*eps^2)*v^2 + 2*(5 + 32*eps + 32*eps^2)*v*w + 
         (5 + 50*eps + 56*eps^2)*w^2) + u^2*(v + w)*
        (2*(-1 + 5*eps + 8*eps^2)*v^2 + (11 + 86*eps + 96*eps^2)*v*w + 
         (13 + 100*eps + 112*eps^2)*w^2) + u*(v + w)^2*
        ((2 + 11*eps + 12*eps^2)*v^2 + (5 + 90*eps + 112*eps^2)*v*w + 
         (10 + 125*eps + 148*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*u*
      (u + w)^2*(v + w)^2*(u + v + w))), 
   -1/2*(eps*(2*eps^2*(3 + 4*eps)*u^4*w + eps*w*(v + w)^3*
        ((2 + 19*eps + 20*eps^2)*v + (3 + 65*eps + 76*eps^2)*w) + 
       u^2*(v + w)*((2 + 20*eps + 71*eps^2 + 60*eps^3)*v^2 + 
         (6 + 74*eps + 243*eps^2 + 196*eps^3)*v*w + 
         2*(2 + 27*eps + 95*eps^2 + 80*eps^3)*w^2) + 
       u^3*((2 + 25*eps + 73*eps^2 + 52*eps^3)*v^2 + 
         2*(2 + 25*eps + 82*eps^2 + 64*eps^3)*v*w + 
         (2 + 25*eps + 97*eps^2 + 84*eps^3)*w^2) + 
       u*(v + w)^2*(2*w*(v + w) + eps*(4*v^2 + 29*v*w + 32*w^2) + 
         4*eps^3*(5*v^2 + 39*v*w + 40*w^2) + eps^2*(19*v^2 + 155*v*w + 
           164*w^2))))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*
      (u + v + w)), (2*eps*(2*w*(v + w)^2 + 18*eps*w*(v + w)^2 + 
      4*eps^3*(3*u^2*(v + 2*w) + 3*u*w*(3*v + 4*w) + 
        2*w*(4*v^2 + 11*v*w + 7*w^2)) + 3*eps^2*(3*u^2*(v + 2*w) + 
        3*u*w*(3*v + 4*w) + 2*w*(8*v^2 + 19*v*w + 11*w^2))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)), 
   -((eps^2*(2*eps*(3 + 4*eps)*u^4*w + w*(v + w)^3*
        ((2 + 19*eps + 20*eps^2)*v + (3 + 53*eps + 60*eps^2)*w) + 
       u^2*(v + w)*((2 + 17*eps + 20*eps^2)*v^2 + (20 + 63*eps + 52*eps^2)*v*
          w + 2*(9 + 29*eps + 24*eps^2)*w^2) + 
       u^3*((7 + 19*eps + 12*eps^2)*v^2 + 2*(7 + 25*eps + 20*eps^2)*v*w + 
         (7 + 37*eps + 36*eps^2)*w^2) + u*(v + w)^2*
        ((4 + 19*eps + 20*eps^2)*v^2 + (11 + 89*eps + 100*eps^2)*v*w + 
         2*(7 + 40*eps + 40*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*u*
      (u + w)^2*(v + w)^2*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*(2*(u + w)*(v + w)^2*(u + v + w) + 4*eps^3*(u + w)*
       (2*u^3 + 6*v^3 + 8*v^2*w - 6*v*w^2 - 8*w^3 + 2*u^2*(v + 7*w) + 
        u*(6*v^2 + 17*v*w + 27*w^2)) + eps^2*(u + w)*(8*u^3 + 40*v^3 + 
        84*v^2*w + 36*v*w^2 - 8*w^3 + u^2*(-4*v + 30*w) + 
        u*(52*v^2 + 93*v*w + 97*w^2)) + eps*(2*u^4 - u^3*(7*v + 5*w) + 
        w*(v + w)^2*(17*v + 16*w) + u^2*(25*v^2 + 24*v*w + 3*w^2) + 
        2*u*(8*v^3 + 35*v^2*w + 38*v*w^2 + 13*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (2*eps*(w*(u + w)*(u + v + w) + 8*eps^3*(u + w)*(v^2 + 3*v*w + 2*w^2) + 
      2*eps^2*(u + w)*(2*u^2 + 4*v^2 + 15*v*w + 11*w^2 + u*(v + 5*w)) + 
      eps*(2*u^3 + u^2*(v + 10*w) + w*(v^2 + 8*v*w + 7*w^2) + 
        u*(2*v^2 + 10*v*w + 15*w^2))))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*
     (u + v + w)), (eps^2*((2 + 11*eps + 12*eps^2)*u^3 + 
      u*w*((5 + 15*eps + 12*eps^2)*v + 3*(3 + 10*eps + 8*eps^2)*w) + 
      2*u^2*((1 + 7*eps + 8*eps^2)*v + (4 + 17*eps + 16*eps^2)*w) + 
      (3 + 4*eps)*w*(v + w)*(w + eps*(-2*v + w))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2*(v + w)), 
   (eps^2*((2 + 11*eps + 12*eps^2)*u^5 + u^4*(2*(-1 + 5*eps + 8*eps^2)*v + 
        (2 + 93*eps + 124*eps^2)*w) - eps*w^2*(v + w)*
       ((6 + 8*eps)*v^2 + (23 + 28*eps)*v*w + (29 + 36*eps)*w^2) + 
      u^2*w*((10 + 59*eps + 60*eps^2)*v^2 + 8*eps*(9 + 13*eps)*v*w + 
        2*(-1 + 72*eps + 100*eps^2)*w^2) + u^3*((5 + 20*eps + 16*eps^2)*v^2 + 
        (-3 + 77*eps + 108*eps^2)*v*w + 2*(-1 + 102*eps + 140*eps^2)*w^2) + 
      u*w*(v*w*(5*v + w) + eps*(6*v^3 + 10*v^2*w - 47*v*w^2 - 7*w^3) + 
        eps^2*(8*v^3 + 8*v^2*w - 52*v*w^2 - 4*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 
   (eps^2*(2*u^4*((3 + 6*eps + 4*eps^2)*v + (7 - 13*eps - 32*eps^2)*w) + 
      u^2*w*((29 + 48*eps + 8*eps^2)*v^2 + (58 + 75*eps - 20*eps^2)*v*w + 
        (17 - 119*eps - 196*eps^2)*w^2) - u^3*((3 + 9*eps + 4*eps^2)*v^2 - 
        2*(22 + 31*eps)*v*w + (-31 + 105*eps + 204*eps^2)*w^2) + 
      u*w*((14 + 29*eps + 12*eps^2)*v^3 + (27 + 54*eps + 16*eps^2)*v^2*w + 
        2*(7 + 21*eps + 8*eps^2)*v*w^2 - 3*(1 + 9*eps + 12*eps^2)*w^3) + 
      w^2*(v + w)*(-3*w*(v + w) + 4*eps^2*(v^2 + 2*v*w + 5*w^2) + 
        eps*(3*v^2 + 4*v*w + 13*w^2))))/((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*
     (v + w)*(u + v + w)), (eps^3*(3 + 4*eps)*(u^3*(v - 5*w) - 
      3*u*w*(v + w)^2 - v*w*(v + w)^2 + u^2*(v^2 - 5*v*w - 8*w^2)))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + v)*(u + w)^2*(v + w)), 
   (eps*(2*u*(u + w)^2*(v + w)*(u + v + w) + eps*(u + w)^2*
       (4*u^3 + 3*w*(v + w)^2 + 4*u^2*(5*v + 6*w) + 
        u*(25*v^2 + 48*v*w + 27*w^2)) + 4*eps^3*(6*u^5 + 17*u^4*(v + 3*w) + 
        u^2*w*(36*v^2 + 89*v*w + 95*w^2) + u^3*(14*v^2 + 75*v*w + 115*w^2) - 
        2*w^2*(v^3 + 3*v^2*w + 5*v*w^2 + 3*w^3) + 
        u*w*(2*v^3 + 16*v^2*w + 21*v*w^2 + 19*w^3)) + 
      eps^2*(22*u^5 + u^4*(77*v + 191*w) + u^2*w*(178*v^2 + 421*v*w + 
          389*w^2) + u^3*(76*v^2 + 339*v*w + 445*w^2) - 
        2*w^2*(3*v^3 + 8*v^2*w + 13*v*w^2 + 8*w^3) + 
        u*w*(6*v^3 + 86*v^2*w + 133*v*w^2 + 97*w^3))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 
   (2*eps*(w*(u + w) + 9*eps*w*(u + w) + eps^2*(-9*u^2 + 24*u*w + 9*v*w + 
        33*w^2) - 4*eps^3*(3*u^2 - 4*u*w - w*(3*v + 7*w))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^2), 
   (eps^2*((4 + 22*eps + 24*eps^2)*u^5 + w^3*(v + w)*
       ((3 + 2*eps)*v + (3 - 10*eps - 16*eps^2)*w) + 
      u^4*((2 + 23*eps + 28*eps^2)*v + (14 + 137*eps + 164*eps^2)*w) + 
      u^2*w*((17 + 82*eps + 80*eps^2)*v^2 + (32 + 181*eps + 196*eps^2)*v*w + 
        (27 + 245*eps + 284*eps^2)*w^2) + u^3*((7 + 22*eps + 16*eps^2)*v^2 + 
        (16 + 129*eps + 148*eps^2)*v*w + (25 + 289*eps + 348*eps^2)*w^2) + 
      u*w*(w*(13*v^2 + 24*v*w + 15*w^2) + 4*eps^2*(4*v^3 + 16*v^2*w + 
          15*v*w^2 + 15*w^3) + eps*(12*v^3 + 62*v^2*w + 67*v*w^2 + 61*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (4*eps*w)/(u*(u + w)), (2*eps*(-u + v + w))/
    (u*(u + v + w)), -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 
   (eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), (eps*(-u + w))/(u*(u + w)), 
   eps/(u + w), 0, 0, 0}, 
  {(3*eps*((2 + 8*eps)*u^4 + (1 + 3*eps)*u^3*(3*v + 7*w) + 
      w^2*(v + w)*(v + 3*eps*v + w + 2*eps*w) + 
      u*w*((2 + 3*eps)*v^2 + (7 + 11*eps)*v*w + (5 + 9*eps)*w^2) + 
      u^2*((1 + 3*eps)*v^2 + (8 + 15*eps)*v*w + (9 + 20*eps)*w^2)))/
    (2*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (-3*eps^2*w*(u + v + w))/((1 + 4*eps)*(u + w)^2*(v + w)), 
   (3*eps*(-2*eps*u^3*w - 2*(-1 + eps)*u*w*(v + w)^2 + w^2*(v + w)^2 + 
      u^2*(v + w)*(v + w - 4*eps*w)))/(2*(1 + 4*eps)*u*(u + w)^2*(v + w)*
     (u + v + w)), (-3*eps*((4 + 15*eps)*u^5 - 4*w^3*(v + w)*
       ((-1 + eps)*v + (-1 + 4*eps)*w) + 
      u^4*((-1 + 8*eps)*v + (11 + 104*eps)*w) + 
      u^2*w*((12 + 13*eps)*v^2 + 3*(7 + 12*eps)*v*w + (13 + 144*eps)*w^2) + 
      u^3*(-4*(-1 + eps)*v^2 + (13 + 206*eps)*w^2 + 5*v*(w + 8*eps*w)) + 
      u*w*(w*(12*v^2 + 23*v*w + 11*w^2) + eps*(8*v^3 + 13*v^2*w - 16*v*w^2 + 
          11*w^3))))/(2*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 
   (-3*eps*((2 + 7*eps)*u^5 - w^3*(v + w)*((-2 + 3*eps)*v + 
        (-2 + 11*eps)*w) + u^4*((-2 + eps)*v + 2*(2 + 27*eps)*w) + 
      u^2*w*((6 + 5*eps)*v^2 + (6 + 5*eps)*v*w + (2 + 73*eps)*w^2) + 
      u^3*((2 - 3*eps)*v^2 + (-2 + 11*eps)*v*w + (2 + 109*eps)*w^2) + 
      u*w*(eps*v*(4*v^2 + 5*v*w - 19*w^2) + 2*w*(3*v^2 + 5*v*w + 2*w^2))))/
    (2*(1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 0, 0, 
   -((eps*((3 + 10*eps)*u^4 + w^2*(v + w)*(v + 3*eps*v + w + eps*w) + 
       u^3*((4 + 9*eps)*v + 5*(2 + 5*eps)*w) + 
       u^2*((1 + 3*eps)*v^2 + 2*(5 + 6*eps)*v*w + 3*(4 + 7*eps)*w^2) + 
       u*w*(2*(1 + eps)*v^2 + (8 + 7*eps)*v*w + (6 + 7*eps)*w^2)))/
     ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w))), 
   (2*eps*((2 + 7*eps)*u^4 + w^2*(v + w)*(v + 3*eps*v + w + 2*eps*w) + 
      u^3*((3 + 8*eps)*v + (7 + 17*eps)*w) + 
      u^2*((1 + 3*eps)*v^2 + (8 + 11*eps)*v*w + 3*(3 + 5*eps)*w^2) + 
      u*w*(2*(1 + eps)*v^2 + (7 + 8*eps)*v*w + (5 + 7*eps)*w^2)))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 0, 
   (2*eps*((1 + 3*eps)*u^4 + w^2*(v + w)*(v + eps*v + w - 3*eps*w) + 
      2*u^3*(3*eps*v + w + 10*eps*w) + 2*u*w*(-((-1 + eps)*v^2) + 
        (2 - 3*eps)*v*w + (1 + 4*eps)*w^2) + 
      u^2*((1 + eps)*v^2 + 2*(1 + eps)*v*w + 2*(1 + 14*eps)*w^2)))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (eps*(3*(1 + 4*eps)*u^4 + w*(v + w)^2*(-3*eps*v + 3*w + 2*eps*w) + 
      u*w*(v + w)*(6*(1 + 2*eps)*v + (11 + 21*eps)*w) + 
      u^3*((5 + 21*eps)*v + (11 + 41*eps)*w) + 
      u^2*((3 + 11*eps)*v^2 + (16 + 53*eps)*v*w + 16*(1 + 3*eps)*w^2)))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (2*eps*(-(u*(3*eps*v - w)*w*(v + w)) + eps*w^2*(v + w)^2 + 
      u^2*(v + w)*(eps*(v - 3*w) + 2*w) + u^3*(v + 3*eps*v + w - 2*eps*w)))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (eps*((1 + 4*eps)*u^4 + (-1 + 3*eps)*w^2*(v + w)^2 + 
      u*w*(v + w)*(-((2 + 3*eps)*v) + w + 4*eps*w) + 
      u^3*((3 + 6*eps)*v + (5 + 6*eps)*w) + 
      u^2*(-v^2 + (4 + eps)*v*w + 3*(2 + eps)*w^2)))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (-2*eps*((1 + 4*eps)*u^4 + 2*eps*w^2*(v + w)^2 + 
      u*w*(v + w)*(-2*eps*v + 3*w + 4*eps*w) + 
      u^3*((3 + 8*eps)*v + (5 + 8*eps)*w) + 
      u^2*(w*(6*v + 7*w) + 2*eps*(v^2 + 3*v*w + 3*w^2))))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 0, 
   (eps*((1 + 4*eps)*u^3 + (1 + 3*eps)*w^2*(v + w) + 
      u*w*(2*(1 + eps)*v + (3 + 4*eps)*w) + 
      u^2*(v + 3*eps*v + (3 + 5*eps)*w)))/((1 + 4*eps)*u*(u + w)^2*(v + w)), 
   (-2*eps*((1 + 4*eps)*u^3 + (1 + 3*eps)*w^2*(v + w) + 
      u*w*(2*(1 + eps)*v + (3 + 4*eps)*w) + 
      u^2*(v + 3*eps*v + (3 + 5*eps)*w)))/((1 + 4*eps)*u*(u + w)^2*(v + w)), 
   (eps*((-1 + 3*eps)*u + (-1 + 2*eps)*(v + w)))/((1 + 4*eps)*u*(u + v + w)), 
   (2*eps*((1 + eps)*u + 2*eps*(v + w)))/((1 + 4*eps)*u*(u + v + w)), 
   -((eps*((1 + 6*eps)*u^5 + 2*u*w^3*(v + w) + 
       u^4*((2 + 7*eps)*v + (5 + 7*eps)*w) + eps*w^3*(v^2 + 4*v*w + 3*w^2) - 
       eps*u*w*(4*v^3 + 11*v^2*w + 3*v*w^2 + 2*w^3) + 
       u^3*(3*w*(2*v + 3*w) + eps*(v^2 + 3*v*w - 12*w^2)) + 
       u^2*w*(w*(6*v + 7*w) - eps*(11*v^2 + 11*v*w + 18*w^2))))/
     ((1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w))), 
   (2*eps*(u^4*(v + 3*eps*v + w - 16*eps*w) + eps*w^3*(v^2 + 5*v*w + 4*w^2) + 
      u^3*(3*w*(v + w) + eps*(v^2 - 8*v*w - 44*w^2)) + 
      u^2*w*(3*w*(v + w) - eps*(11*v^2 + 20*v*w + 36*w^2)) + 
      u*(w^3*(v + w) - eps*w*(4*v^3 + 11*v^2*w + 4*v*w^2 + 4*w^3))))/
    ((1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 0, 0, 0, 
   (eps*((1 + 4*eps)*u^5 - w^3*(v + w)*((-1 + 3*eps)*v + (-1 + 7*eps)*w) + 
      u^2*w*((3 + 5*eps)*v^2 + (3 + 8*eps)*v*w + (1 + 37*eps)*w^2) + 
      u^3*((1 - 3*eps)*v^2 + (-1 + 6*eps)*v*w + (1 + 59*eps)*w^2) - 
      u^4*(v + 2*eps*v - 2*(w + 15*eps*w)) + 
      u*w*(w*(3*v^2 + 5*v*w + 2*w^2) + eps*(4*v^3 + 5*v^2*w - 10*v*w^2 - 
          3*w^3))))/((1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 
   (eps*((2 + 9*eps)*u^5 + u^4*(-2*v + 3*eps*v + 4*w + 72*eps*w) + 
      2*u^2*w*(-3*(-1 + eps)*v^2 + (3 - 6*eps)*v*w + (1 + 42*eps)*w^2) + 
      2*u^3*((1 - 3*eps)*v^2 + (-1 + 8*eps)*v*w + (1 + 71*eps)*w^2) - 
      w^2*(v + w)*(-2*w*(v + w) + eps*(3*v^2 + 15*v*w + 20*w^2)) + 
      u*w*(2*w*(3*v^2 + 5*v*w + 2*w^2) + 3*eps*(v^3 - 6*v^2*w - 20*v*w^2 - 
          5*w^3))))/((1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 
   (eps*((2 + 7*eps)*u^5 - w^3*(v + w)*((-2 + 3*eps)*v + (-2 + 11*eps)*w) + 
      u^4*((-2 + 4*eps)*v + (4 + 55*eps)*w) + 
      2*u^2*w*(-((-3 + eps)*v^2) + (3 - 4*eps)*v*w + (1 + 38*eps)*w^2) + 
      u^3*((2 - 3*eps)*v^2 + (-2 + 9*eps)*v*w + 2*(1 + 56*eps)*w^2) + 
      u*w*(2*w*(3*v^2 + 5*v*w + 2*w^2) + eps*(2*v^3 - 2*v^2*w - 27*v*w^2 + 
          w^3))))/((1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 
   (2*eps*((2 + 7*eps)*u^5 - w^3*(v + w)*((-2 + eps)*v + 2*(-1 + 3*eps)*w) + 
      u^2*w*((6 + 11*eps)*v^2 + 2*(6 + 13*eps)*v*w + (8 + 55*eps)*w^2) + 
      u^3*(-((-2 + eps)*v^2) + 2*(2 + 9*eps)*v*w + (8 + 81*eps)*w^2) + 
      u^4*(6*w + eps*(v + 43*w)) + u*w*(6*w*(v + w)^2 + 
        eps*(4*v^3 + 11*v^2*w + 2*v*w^2 + 4*w^3))))/
    ((1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   (eps*(u + 4*eps*u + w + 2*eps*(v + 2*w)))/((1 + 4*eps)*(u + w)*
     (u + v + w)), -((eps*((1 + 4*eps)*u^2 + (1 + eps)*w*(v + w) + 
       u*(v + 3*eps*v + (2 + 5*eps)*w)))/((1 + 4*eps)*u*(u + w)*(v + w))), 
   -((eps^2*(2*w^2*(v + w) + u^2*(v + 5*w) + u*w*(5*v + 7*w)))/
     ((1 + 4*eps)*u*(u + w)^2*(v + w))), 
   (eps*((1 + 4*eps)*u^4 - (1 + 3*eps)*w^2*(v + w)^2 + 
      u*w*(v + w)*((2 + eps)*v + w - 2*eps*w) + 
      u^3*((3 + 10*eps)*v + (5 + 12*eps)*w) + 
      u^2*((1 + 4*eps)*v^2 + (8 + 15*eps)*v*w + 3*(2 + 3*eps)*w^2)))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   -1/2*(eps*((1 + 4*eps)*u^4 + (1 + 3*eps)*w^2*(v + w)^2 + 
       u*w*(v + w)*((2 + 4*eps)*v + (5 + 11*eps)*w) + 
       u^3*((3 + 11*eps)*v + (5 + 13*eps)*w) + 
       u^2*((1 + 5*eps)*v^2 + 4*(2 + 5*eps)*v*w + (8 + 17*eps)*w^2)))/
     ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (6*eps^2*w*(-2*u^2 - u*(v + w) + w*(v + w)))/((1 + 4*eps)*u*(u + w)^2*
     (v + w)), -((eps*((1 + 4*eps)*u^4 + (1 + 5*eps)*w^2*(v + w)^2 + 
       u^3*((3 + 11*eps)*v + (5 + 9*eps)*w) + u*w*(v + w)*
        (2*(1 + eps)*v + (5 + 11*eps)*w) + 
       u^2*((1 + 5*eps)*v^2 + 2*(4 + 7*eps)*v*w + (8 + 11*eps)*w^2)))/
     ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (2*eps*((1 + 3*eps)*u^2 - eps*w*(v + w) + u*(v + eps*v + w + 2*eps*w)))/
    ((1 + 4*eps)*u*(v + w)*(u + v + w)), 0, 0, 0, 
   -((eps*((1 + eps)*u + (-1 + 2*eps)*(v + w)))/((1 + 4*eps)*u*(u + v + w))), 
   0, 0, (eps*((1 + eps)*u + (-1 + 2*eps)*(v + w)))/
    ((1 + 4*eps)*u*(u + v + w)), (eps*((1 + eps)*u + (-1 + 2*eps)*(v + w)))/
    (2*(1 + 4*eps)*u*(u + v + w)), 0, 
   (eps*((1 + eps)*u + (-1 + 2*eps)*(v + w)))/((1 + 4*eps)*u*(u + v + w)), 0, 
   0, 0, 0, 0, 0, 0, (-2*eps*((1 + 3*eps)*u^2 + (-1 + 3*eps)*u*v + 
      (-1 + 15*eps)*u*w + (v + w)*(v + w - 4*eps*w)))/
    ((1 + 4*eps)*u*(v + w)*(u + v + w)), (2*eps*(v + w + 2*eps*(u + v + w)))/
    ((1 + 4*eps)*u*(u + v + w)), 
   -((eps*((1 + 4*eps)*u^3 + (1 + 2*eps)*u*w*(2*v + 3*w) + 
       u^2*(v + 5*eps*v + 3*w + 9*eps*w) + w*(v + w)*(w + eps*(-2*v + w))))/
     ((1 + 4*eps)*u*(u + w)^2*(v + w))), 
   -((eps*((1 + 4*eps)*u^5 + eps*u*v*w*(2*v^2 + 3*v*w - 7*w^2) - 
       eps*w^2*(2*v^3 + 7*v^2*w + 12*v*w^2 + 7*w^3) + 
       u^4*(3*w + eps*(v + 33*w)) + 
       u^2*(w^3 + eps*w*(11*v^2 + 23*v*w + 46*w^2)) + 
       u^3*(3*w^2 + eps*(v^2 + 19*v*w + 68*w^2))))/((1 + 4*eps)*u*(u + w)^3*
      (v + w)*(u + v + w))), 
   -((eps*(u^4*((2 + 7*eps)*v + (2 - 19*eps)*w) + 
       u^3*((1 + 3*eps)*v^2 + 3*(4 + eps)*v*w + (5 - 54*eps)*w^2) + 
       u^2*w*(11*v^2 - 4*(-4 + 3*eps)*v*w + 3*(1 - 16*eps)*w^2) + 
       u*w*((4 + eps)*v^3 + (9 - 2*eps)*v^2*w + (4 - 5*eps)*v*w^2 - 
         (1 + 10*eps)*w^3) + w^2*(v + w)*(-(w*(v + w)) + eps*(v^2 + 3*w^2))))/
     ((1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w))), 
   -((eps^2*(u^3*(v - 5*w) - 3*u*w*(v + w)^2 - v*w*(v + w)^2 + 
       u^2*(v^2 - 5*v*w - 8*w^2)))/((1 + 4*eps)*u*(u + v)*(u + w)^2*
      (v + w))), 
   -1/2*(eps*((2 + 8*eps)*u^5 + u^2*w*(3*(1 + 6*eps)*v^2 + 
         2*(6 + 25*eps)*v*w + (11 + 68*eps)*w^2) + 
       u^3*((1 + 4*eps)*v^2 + (13 + 92*eps)*w^2 + 8*v*(w + 5*eps*w)) + 
       2*u^4*(v + 4*eps*v + 4*(w + 6*eps*w)) - w^2*(v + w)*
        (-(w*(v + w)) + 2*eps*(v^2 + v*w + 2*w^2)) + 
       u*w*(w*(3*v^2 + 8*v*w + 5*w^2) + 2*eps*(v^3 + 5*v^2*w + 6*v*w^2 + 
           6*w^3))))/((1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w)), 
   (6*eps^2*(u^2 - w*(v + w)))/((u + 4*eps*u)*(u + w)^2), 
   -((eps*((2 + 8*eps)*u^5 + w^3*(v + w)*(v + 2*eps*v + w - 2*eps*w) + 
       2*u^4*(v + 3*eps*v + (4 + 23*eps)*w) + 
       u^2*w*(3*(1 + 6*eps)*v^2 + 2*(6 + 25*eps)*v*w + (11 + 68*eps)*w^2) + 
       u^3*((1 + 2*eps)*v^2 + 2*(4 + 17*eps)*v*w + (13 + 88*eps)*w^2) + 
       u*w*(w*(3*v^2 + 8*v*w + 5*w^2) + 2*eps*(2*v^3 + 9*v^2*w + 11*v*w^2 + 
           8*w^3))))/((1 + 4*eps)*u*(u + w)^3*(v + w)*(u + v + w))), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(u + v + w), 0, 0, eps/u, 0, 0, 0}, 
  {(3*eps*(4*eps*u*w*(v + w) + (1 + 3*eps)*w*(v + w)^2 - 
      u^2*(v + w - eps*w)))/(2*(1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)), 
   (3*eps^2*w*(u + v + w))/(2*(1 + 4*eps)*u*(u + w)*(v + w)), 
   (-3*eps*(eps*(3*v - w)*w*(v + w)^2 + u^3*(v + 2*eps*v + w) + 
      u^2*((3 + 7*eps)*v^2 + 2*(3 + 4*eps)*v*w - (-3 + eps)*w^2) + 
      u*(v + w)*((2 + 7*eps)*v^2 + (4 + 11*eps)*v*w - 2*(-1 + eps)*w^2)))/
    (2*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (3*eps*(4*eps*u^4*w + w*(v + w)^3*(5*eps*v - 3*w + 22*eps*w) + 
      u^3*((4 - 6*eps)*v^2 - 2*(-4 + eps)*v*w + 4*(1 + 2*eps)*w^2) + 
      u^2*(v + w)*((-1 + 4*eps)*v^2 + 16*v*w + (17 + 6*eps)*w^2) + 
      u*(v + w)^2*((4 + 13*eps)*v^2 + (8 + 55*eps)*v*w + 
        2*(5 + 12*eps)*w^2)))/(2*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*
     (u + v + w)), 
   (3*eps*(2*eps*u^4*w - u^2*(v + w)*((2 + eps)*v^2 + (-8 + 5*eps)*v*w - 
        2*(5 + eps)*w^2) + 2*u^3*((1 - 2*eps)*v^2 - (-2 + eps)*v*w + 
        (1 + 2*eps)*w^2) + u*(v + w)^2*((2 + 6*eps)*v^2 + (4 + 29*eps)*v*w + 
        6*(1 + 2*eps)*w^2) + 2*w*(v + w)^3*(-w + eps*(v + 6*w))))/
    (2*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 
   (eps*(3*eps*u*v*(v + w) + u^2*((2 + 4*eps)*v + (2 + 3*eps)*w) - 
      (v + w)^2*(2*w + eps*(v + 3*w))))/((1 + 4*eps)*u*(u + w)*(v + w)*
     (u + v + w)), (2*eps*(-(u^2*(v + 2*eps*v + w + eps*w)) + 
      eps*u*(-v^2 + 2*v*w + 3*w^2) + (v + w)^2*(w + eps*(v + 4*w))))/
    ((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)), 0, 
   (2*eps*(-((-1 + eps)*w^2*(v + w)^2) - u^3*(v + w - 2*eps*w) - 
      u*(v + w)*((1 + 2*eps)*v^2 + (3 + 13*eps)*v*w + (3 - 8*eps)*w^2) + 
      u^2*(-5*w*(v + w) + eps*(-4*v^2 + 5*v*w + 11*w^2))))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (eps*(u*v*(v + w) + 2*eps*(u^2*v - w*(v + w)^2 + u*(2*v^2 + v*w - w^2))))/
    ((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)), 
   (-2*eps*(u*v*(v + w) + 2*eps*(u^2*v - w*(v + w)^2 + 
        u*(2*v^2 + v*w - w^2))))/((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)), 
   (eps*(u*(v + w)*(2*v^2 + 3*v*w + 2*w^2 + u*(v + 2*w)) + 
      2*eps*(-(u^3*v) + w*(v + w)^2*(v + 2*w) - u^2*(v^2 - 2*w^2) + 
        u*(3*v^3 + 7*v^2*w + 8*v*w^2 + 4*w^3))))/((1 + 4*eps)*u*(u + w)^2*
     (v + w)*(u + v + w)), (2*eps*(-(u*(v + w)*(v^2 + v*w + w*(u + w))) + 
      eps*(2*u^3*v - w*(v + w)^2*(v + 3*w) + u^2*(3*v^2 + 2*v*w - 3*w^2) - 
        3*u*(v^3 + 2*v^2*w + 3*v*w^2 + 2*w^3))))/((1 + 4*eps)*u*(u + w)^2*
     (v + w)*(u + v + w)), 0, 
   (-2*eps*(2*eps*v*w*(v + w) + u^2*((2 + 6*eps)*v + (2 + 5*eps)*w) + 
      u*((2 + 6*eps)*v^2 + (2 + 5*eps)*w^2 + 4*v*(w + 3*eps*w))))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)), 
   (2*eps*(u^2*(v + 3*eps*v + w + eps*w) + eps*w*(v^2 - 2*v*w - 3*w^2) + 
      u*((1 + 3*eps)*v^2 + (2 + 3*eps)*v*w + (1 - 2*eps)*w^2)))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)), 
   (eps*(u*(v + w)^2*(v^2 + 2*u*(v - w) - 2*w^2) + 
      eps*(-2*u^4*w + 4*(v - w)*w*(v + w)^3 + u^3*(v^2 - 4*v*w - 7*w^2) + 
        u*(v + w)^2*(6*v^2 + 3*v*w - 7*w^2) + 
        u^2*(7*v^3 + 12*v^2*w - 3*v*w^2 - 8*w^3))))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
   (2*eps*(u*(v + w)^2*(-(u*v) + 3*u*w + 2*v*w + 3*w^2) + 
      eps*(2*u^4*w + 8*w^2*(v + w)^3 + u*w*(v + w)^2*(11*v + 15*w) + 
        u^3*(-v^2 + 4*v*w + 7*w^2) - 3*u^2*(v^3 - 5*v*w^2 - 4*w^3))))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
   -((eps*((-1 + 2*eps)*u^2 + (-1 + 3*eps)*u*v + 5*eps*u*w + 
       (1 + 3*eps)*w*(v + w)))/((1 + 4*eps)*u*(u + w)*(u + v + w))), 
   (-2*eps*(u*v + eps*(2*u^2 + u*(v + w) - w*(v + w))))/
    ((1 + 4*eps)*u*(u + w)*(u + v + w)), 0, 0, 0, 
   -((eps*(2*eps*u^4*w + w*(v + w)^3*(2*eps*v - w + 9*eps*w) + 
       u^3*((1 - 3*eps)*v^2 + 2*v*w + (1 + 5*eps)*w^2) + 
       u*(v + w)^2*((1 + 4*eps)*v^2 + (2 + 17*eps)*v*w + 3*(1 + 5*eps)*w^2) - 
       u^2*(v + w)*((1 + 2*eps)*v^2 - (4 + eps)*v*w - (5 + 9*eps)*w^2)))/
     ((1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w))), 
   -((eps*(3*eps*u^4*w + w*(v + w)^3*(5*eps*v - 2*w + 29*eps*w) + 
       u^3*((2 - 6*eps)*v^2 + 4*v*w + (2 + 9*eps)*w^2) + 
       u^2*(v + w)*((-2 + 3*eps)*v^2 + (8 + 13*eps)*v*w + 
         2*(5 + 11*eps)*w^2) + u*(v + w)^2*((2 + 9*eps)*v^2 + 
         (4 + 53*eps)*v*w + 3*(2 + 15*eps)*w^2)))/((1 + 4*eps)*u*(u + w)^2*
      (v + w)^2*(u + v + w))), 
   -((eps*(eps*u^4*w + u^3*((2 - 4*eps)*v^2 + (4 - 5*eps)*v*w + 2*w^2) + 
       u^2*(v + w)*(2*(-1 + eps)*v^2 - 8*(-1 + eps)*v*w + (10 - 7*eps)*w^2) + 
       2*w*(v + w)^3*(-w + eps*(v + 6*w)) + 2*u*(v + w)^2*
        ((1 + 3*eps)*v^2 + 3*(1 + eps)*w^2 + 2*v*(w + 8*eps*w))))/
     ((1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w))), 
   (-2*eps*(2*eps*u^4*w + w*(v + w)^3*(2*eps*v - 2*w + 7*eps*w) + 
      2*u^3*(-((-1 + eps)*v^2) + (2 + eps)*v*w + (1 + 3*eps)*w^2) + 
      u*(v + w)^2*((2 + 6*eps)*v^2 + 3*(1 + 4*eps)*w^2 + 3*v*(w + 6*eps*w)) - 
      u^2*(v + w)*(-7*w*(v + w) + eps*(v^2 - 2*v*w - 9*w^2))))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
   -((eps*(u^3*(v + 4*eps*v + w + 3*eps*w) + 
       u^2*((3 + 10*eps)*v^2 + (5 + 19*eps)*v*w + 4*(1 + 3*eps)*w^2) + 
       u*(v + w)*((1 + 4*eps)*v^2 + (3 + 14*eps)*v*w + 5*(1 + 3*eps)*w^2) + 
       2*w*(v + w)^2*(w + eps*(v + 3*w))))/((1 + 4*eps)*u*(u + w)^2*(v + w)*
      (u + v + w))), (eps^2*(-v^2 + w*(u + w)))/((1 + 4*eps)*u*(u + w)*
     (v + w)), (eps*((1 + 2*eps)*u^2 + (1 + 3*eps)*u*(v + w) + 
      eps*w*(v + w)))/((u + 4*eps*u)*(u + w)^2), 
   -((eps*(u*v + 2*eps*(u^2 + 2*u*(v + w) + w*(v + w))))/
     ((1 + 4*eps)*u*(u + w)*(u + v + w))), 
   (eps*(eps*(v - w)*w*(v + w)^2 + u^3*(v + 4*eps*v + w + 2*eps*w) + 
      u^2*((3 + 9*eps)*v^2 + (5 + 14*eps)*v*w + (2 + 3*eps)*w^2) + 
      u*(v + w)*((1 + 3*eps)*v^2 + w^2 + 3*v*(w + 3*eps*w))))/
    (2*(1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 
   (6*eps^2*w*(u + 2*(v + w)))/((1 + 4*eps)*u*(u + w)*(v + w)), 
   (eps*(eps*(v - 5*w)*w*(v + w)^2 + u^3*(v + 4*eps*v + w) + 
      u*(v + w)*((1 + 3*eps)*v^2 + (3 + 5*eps)*v*w + (1 - 10*eps)*w^2) + 
      u^2*((3 + 9*eps)*v^2 + (5 + 8*eps)*v*w + (2 - 5*eps)*w^2)))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*(-((1 + 2*eps)*u^2) - 2*eps*u*v + (1 + 2*eps)*w*(v + w)))/
    ((1 + 4*eps)*u*(u + w)*(u + v + w)), 0, 0, 0, 
   (eps*(2*u^4*w - 2*(-1 + 3*eps)*w^2*(v + w)^3 - 
      u*w*(v + w)^2*((4 + 15*eps)*v + (-3 + 8*eps)*w) + 
      u^3*((1 + 3*eps)*v^2 - (-4 + eps)*v*w + 7*w^2) + 
      u^2*(v + w)*((2 + 7*eps)*v^2 - 2*(-3 + eps)*w^2 - 2*v*(w + 2*eps*w))))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
   (eps^2*(v^3 - v*w^2 + u^2*(2*v + w) + u*(3*v^2 + 3*v*w + w^2)))/
    ((1 + 4*eps)*u*(u + v)*(u + w)*(v + w)), 
   (eps*((1 + 4*eps)*u^2 + eps*w*(v + w) + u*(v + 3*eps*v + w + 5*eps*w)))/
    ((u + 4*eps*u)*(u + w)^2), 
   (eps*(u*(v + w)^2*(v^2 + 4*v*w + 4*w*(u + w)) + 
      eps*(2*u^4*w + 2*w*(v + w)^3*(v + 7*w) + u^3*(v^2 + 10*v*w + 11*w^2) + 
        u*(v + w)^2*(4*v^2 + 25*v*w + 31*w^2) + 
        u^2*(v^3 + 20*v^2*w + 45*v*w^2 + 26*w^3))))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
   (eps*(2*eps*u^4*w + eps*w*(v + w)^3*(3*v + 11*w) + 
      u*(v + w)^2*((2 + 7*eps)*v^2 + 2*(3 + 14*eps)*v*w + 
        5*(1 + 5*eps)*w^2) + u^2*(v + w)*((2 + 6*eps)*v^2 + 
        (8 + 23*eps)*v*w + (6 + 23*eps)*w^2) + 
      u^3*((1 + 3*eps)*v^2 + (1 + 11*eps)*w^2 + 2*v*(w + 6*eps*w))))/
    (2*(1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)), 
   (-6*eps^2*(2*w*(v + w) + u*(v + 2*w)))/((1 + 4*eps)*u*(u + w)*(v + w)), 
   (eps*(2*eps*u^4*w + eps*w*(v + w)^3*(3*v + 7*w) + 
      u^2*(v + w)*((2 + 4*eps)*v^2 + (8 + 11*eps)*v*w + (6 + 11*eps)*w^2) + 
      u*(v + w)^2*((2 + 7*eps)*v^2 + 2*(3 + 11*eps)*v*w + (5 + 13*eps)*w^2) + 
      u^3*((1 + eps)*v^2 + (1 + 7*eps)*w^2 + 2*v*(w + 3*eps*w))))/
    ((1 + 4*eps)*u*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*(u^3 + u^2*((-1 + 3*eps)*v + (5 - 4*eps)*w) + 
      w*(v + w)*(-w + eps*(v + 4*w)) + u*((1 + 3*eps)*v^2 + 3*w^2 + 
        2*v*(w + 8*eps*w))))/((1 + 4*eps)*u*(u + w)^2*(u + v + w)), 
   (-2*eps*(v + w)*((1 + eps)*u^2 + eps*w*(v + w) + 
      u*(v + 3*eps*v + w + 2*eps*w)))/((1 + 4*eps)*u*(u + w)^2*(u + v + w)), 
   0, -((eps*((-1 + 2*eps)*u + (1 + eps)*(v + w)))/
     ((1 + 4*eps)*u*(u + v + w))), (eps*((-1 + 2*eps)*u + (1 + eps)*(v + w)))/
    ((1 + 4*eps)*u*(u + v + w)), 0, 
   -1/2*(eps*((-1 + 2*eps)*u + (1 + eps)*(v + w)))/
     ((1 + 4*eps)*u*(u + v + w)), 0, 
   -((eps*((-1 + 2*eps)*u + (1 + eps)*(v + w)))/((1 + 4*eps)*u*(u + v + w))), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(w*(v + w) + u*(3*v + w)))/
    (u*(u + w)*(u + v + w)), -(eps/(u + w)), 0, 0, 0, 0}, 
  {(3*eps*(u*(v + 4*eps*v - w)*(v + w) - eps*w*(v + w)^2 - 
      u^2*(v + w - eps*w)))/(2*(1 + 4*eps)*u*(v + w)*(u + v + w)^2), 
   (3*eps^2*w)/(2*(1 + 4*eps)*u*(v + w)), 
   (-3*eps*(u^3*(v + 2*eps*v + w) + w*(v + w)^2*(v + 7*eps*v + w + 3*eps*w) + 
      u^2*((3 + 7*eps)*v^2 + (7 + 12*eps)*v*w + (4 + 3*eps)*w^2) + 
      u*(v + w)*((1 + 3*eps)*v^2 + 2*(2 + 3*eps)*w^2 + 5*v*(w + 3*eps*w))))/
    (2*(1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)^2), 
   (3*eps*(4*eps*u^4*w + w*(v + w)^3*(v + 9*eps*v + w + 38*eps*w) + 
      u^3*((7 + 6*eps)*v^2 + 2*(7 + 11*eps)*v*w + (7 + 20*eps)*w^2) + 
      u^2*(v + w)*((-1 + 4*eps)*v^2 + 2*(13 + 20*eps)*v*w + 
        (27 + 46*eps)*w^2) + u*(v + w)^2*((1 + eps)*v^2 + (21 + 68*eps)*w^2 + 
        v*(w + 27*eps*w))))/(2*(1 + 4*eps)*u*(u + w)*(v + w)^2*
     (u + v + w)^2), (3*eps*(2*eps*u^4*w + 2*eps*w*(v + w)^3*(v + 10*w) + 
      u^3*(3*v^2 + 6*(1 + eps)*v*w + (3 + 8*eps)*w^2) - 
      u^2*(v + w)*((3 + 5*eps)*v^2 - (11 + 7*eps)*v*w - 2*(7 + 9*eps)*w^2) - 
      u*(v + w)^2*((3*v - 11*w)*w + eps*(2*v^2 - v*w - 32*w^2))))/
    (2*(1 + 4*eps)*u*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 
   -((eps*(-(u^3*(v + w - eps*w)) + w*(v + w)^2*(v + 5*eps*v + w - eps*w) - 
       u*(v + w)*((1 + 3*eps)*v^2 - (4 + 9*eps)*v*w + (-1 + eps)*w^2) + 
       u^2*((2 + 5*eps)*v^2 + (-1 + eps)*w^2 + v*(w + 5*eps*w))))/
     ((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)^2)), 
   (2*eps*(2*u*v*(v + w) + eps*(v*(v + w)^2 + u^2*(2*v + 3*w) + 
        u*(7*v^2 + 10*v*w + 3*w^2))))/((1 + 4*eps)*u*(v + w)*(u + v + w)^2), 
   0, (2*eps*(-5*eps*w^2*(v + w)^2 - u^3*(v + w - 2*eps*w) + 
      u^2*(v^2 + 5*(-1 + eps)*v*w + (-6 + 7*eps)*w^2) + 
      u*(v + w)*((v - 5*w)*w + eps*v*(2*v + 3*w))))/
    ((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)^2), 
   -((eps*((1 + 6*eps)*u*w*(v + w) + 2*eps*w*(v + w)^2 + 
       u^2*(v + 2*eps*v + w + 4*eps*w)))/((1 + 4*eps)*u*(v + w)*
      (u + v + w)^2)), (2*eps*((1 + 6*eps)*u*w*(v + w) + 2*eps*w*(v + w)^2 + 
      u^2*(v + 2*eps*v + w + 4*eps*w)))/((1 + 4*eps)*u*(v + w)*
     (u + v + w)^2), (eps*(2*eps*w*(v + w)^2*(v + 2*w) + 
      u^3*(v + 2*eps*v + w + 4*eps*w) + 2*u^2*((1 + eps)*v^2 + 
        2*(1 + 3*eps)*w^2 + 3*v*(w + 2*eps*w)) - 
      u*(v + w)*(-(w*(2*v + 3*w)) + 2*eps*(v^2 - 2*v*w - 6*w^2))))/
    ((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)^2), 
   (-2*eps*(eps*w*(v + w)^2*(v + 3*w) + u^3*(v + 2*eps*v + w + 4*eps*w) - 
      u*(eps*(v - 5*w) - w)*(v^2 + 3*v*w + 2*w^2) + 
      u^2*((1 + eps)*v^2 + 2*(2 + 5*eps)*v*w + (3 + 11*eps)*w^2)))/
    ((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)^2), 0, 
   -((eps*(4*w*(v + w)*(v + 5*eps*v + w + 4*eps*w) + 
       u^2*(3*v + 8*eps*v + 3*w + 6*eps*w) + 
       u*(4*(1 + 3*eps)*v^2 + (11 + 36*eps)*v*w + (7 + 22*eps)*w^2)))/
     ((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w))), 
   (2*eps*((u + w)*(v + w)^2 + eps*(-(u^2*(v + 3*w)) + 
        u*(3*v^2 + 3*v*w - 2*w^2) + w*(5*v^2 + 6*v*w + w^2))))/
    ((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)), 
   (eps*(2*u*(v - w)*(u + w)*(v + w)^2 + 
      eps*(-2*u^4*w + 4*(v - w)*w*(v + w)^3 + u^3*(v^2 - 4*v*w - 7*w^2) + 
        u*(v + w)^2*(2*v^2 + 11*v*w - 7*w^2) + 
        u^2*(7*v^3 + 12*v^2*w - 3*v*w^2 - 8*w^3))))/
    ((1 + 4*eps)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
   (2*eps*(-(u*(v - 3*w)*(u + w)*(v + w)^2) + 
      eps*(2*u^4*w - u*(v - 15*w)*w*(v + w)^2 + 8*w^2*(v + w)^3 + 
        u^3*(-v^2 + 4*v*w + 7*w^2) - 3*u^2*(v^3 - 5*v*w^2 - 4*w^3))))/
    ((1 + 4*eps)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
   -((eps*(u^2*(3*v - 2*w) - 2*w*(v + w)^2 + u*(2*v^2 - v*w - 4*w^2) + 
       eps*(6*u^3 + u^2*(19*v + 3*w) + 2*u*(4*v^2 + v*w - 6*w^2) - 
         w*(8*v^2 + 17*v*w + 9*w^2))))/((1 + 4*eps)*u*(u + w)*
      (u + v + w)^2)), (2*eps*((1 + 2*eps)*u^2 + eps*w*(v + w) + 
      u*(w + 3*eps*(v + w))))/((u + 4*eps*u)*(u + v + w)^2), 0, 0, 0, 
   -((eps*(2*eps*u^4*w + eps*w*(v + w)^3*(2*v + 13*w) + 
       u*w*(v + w)^2*((-1 + 5*eps)*v + 3*(2 + 9*eps)*w) - 
       u^2*(v + w)*((1 + 2*eps)*v^2 - (7 + 13*eps)*v*w - (8 + 21*eps)*w^2) + 
       u^3*((2 + eps)*v^2 + (2 + 9*eps)*w^2 + 4*v*(w + 2*eps*w))))/
     ((1 + 4*eps)*u*(u + w)*(v + w)^2*(u + v + w)^2)), 
   -((eps*(3*eps*u^4*w + w*(v + w)^3*(v + 9*eps*v + w + 41*eps*w) + 
       u^3*((5 + 6*eps)*v^2 + 2*(5 + 12*eps)*v*w + (5 + 21*eps)*w^2) + 
       u*(v + w)^2*((1 + 5*eps)*v^2 + (2 + 45*eps)*v*w + 
         3*(5 + 27*eps)*w^2) + u^2*(v + w)*(19*w*(v + w) + 
         eps*(11*v^2 + 57*v*w + 58*w^2))))/((1 + 4*eps)*u*(u + w)*(v + w)^2*
      (u + v + w)^2)), -((eps*(eps*u^4*w + 2*eps*w*(v + w)^3*(v + 10*w) + 
       u^3*(3*v^2 + 3*(2 + eps)*v*w + (3 + 4*eps)*w^2) - 
       u^2*(v + w)*((3 + 2*eps)*v^2 - (11 + 4*eps)*v*w - (14 + 9*eps)*w^2) - 
       u*(v + w)^2*((3*v - 11*w)*w + 2*eps*(v^2 - 2*v*w - 13*w^2))))/
     ((1 + 4*eps)*u*(u + w)*(v + w)^2*(u + v + w)^2)), 
   (-2*eps*(2*eps*u^4*w + eps*w*(v + w)^3*(2*v + 15*w) + 
      u^3*((3 + 2*eps)*v^2 + 2*(3 + 5*eps)*v*w + (3 + 10*eps)*w^2) - 
      u^2*(v + w)*((1 + 5*eps)*v^2 - 2*(5 + 7*eps)*v*w - (11 + 25*eps)*w^2) - 
      u*(v + w)^2*((v - 8*w)*w + 2*eps*(v^2 - v*w - 16*w^2))))/
    ((1 + 4*eps)*u*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 
   -((eps*(u^3*(v + 4*eps*v + w + 3*eps*w) + 2*w*(v + w)^2*
        (v + 5*eps*v + w + 3*eps*w) + u^2*(2*(2 + 7*eps)*v^2 + 
         (8 + 31*eps)*v*w + 4*(1 + 3*eps)*w^2) + 
       u*(v + w)*((2 + 8*eps)*v^2 + 2*(4 + 17*eps)*v*w + 5*(1 + 3*eps)*w^2)))/
     ((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)^2)), 
   -((eps*(u*(v + 4*eps*v + w + 3*eps*w) + (v + w)*(v + 5*eps*v + w + 
         3*eps*w)))/((1 + 4*eps)*u*(v + w)*(u + v + w))), 
   (eps*((1 + 2*eps)*u^2 + (1 + 5*eps)*w*(v + w) + 
      u*(v + 3*eps*v + (2 + 7*eps)*w)))/((1 + 4*eps)*u*(u + w)*(u + v + w)), 
   (eps*((1 + 2*eps)*u^2 + u*w - 2*eps*w*(v + w)))/
    ((u + 4*eps*u)*(u + v + w)^2), 
   (eps*(-2*eps*u^3*w + w*(v + w)^2*(v + 5*eps*v + w + 3*eps*w) + 
      u*(v + w)*((1 + 3*eps)*v^2 + (4 + 13*eps)*v*w + 2*(1 + 2*eps)*w^2) + 
      u^2*((2 + 5*eps)*v^2 - (-1 + eps)*w^2 + 3*v*(w + 2*eps*w))))/
    (2*(1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)^2), 
   (6*eps^2*w*(u + 2*(v + w)))/((1 + 4*eps)*u*(v + w)*(u + v + w)), 
   (eps*(-4*eps*u^3*w + w*(v + w)^2*(v + 5*eps*v + w - eps*w) + 
      u^2*((2 + 5*eps)*v^2 + 3*v*w + (1 - 9*eps)*w^2) + 
      u*(v + w)*((1 + 3*eps)*v^2 + (4 + 9*eps)*v*w + 2*(1 - 3*eps)*w^2)))/
    ((1 + 4*eps)*u*(u + w)*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*(-((1 + 2*eps)*u^3) + w*(v + w)*(v + 4*eps*v + w + 2*eps*w) - 
      u^2*(w + 2*eps*(v + w)) + u*(-((1 + 4*eps)*v^2) + (1 + 2*eps)*w^2 + 
        2*v*(w + 2*eps*w))))/((1 + 4*eps)*u*(u + w)*(u + v + w)^2), 0, 0, 0, 
   (eps*(2*u^4*w + 2*w*(v + w)^3*(v + 4*eps*v + w - 3*eps*w) + 
      u^3*((1 + 3*eps)*v^2 + (6 + 7*eps)*v*w + 7*w^2) + 
      u*(v + w)^2*((2 + 8*eps)*v^2 + (7 + 29*eps)*v*w + (3 - 8*eps)*w^2) + 
      u^2*(v + w)*((3 + 11*eps)*v^2 + (5 + 24*eps)*v*w - 2*(-3 + eps)*w^2)))/
    ((1 + 4*eps)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
   (eps*((v + w)*(u*(v - w) + v*(v + w)) + 
      eps*(u^2*(2*v + w) + u*(7*v^2 + 3*v*w - 3*w^2) + 
        v*(5*v^2 + 8*v*w + 3*w^2))))/((1 + 4*eps)*u*(u + v)*(v + w)*
     (u + v + w)), (eps*((1 + 4*eps)*u^2 + (1 + 5*eps)*w*(v + w) + 
      u*(v + 3*eps*v + (2 + 9*eps)*w)))/((1 + 4*eps)*u*(u + w)*(u + v + w)), 
   (eps*(4*u*w*(u + w)*(v + w)^2 + eps*(2*u^4*w + 2*w*(v + w)^3*(v + 7*w) + 
        u*w*(v + w)^2*(9*v + 31*w) + u^3*(v^2 + 10*v*w + 11*w^2) + 
        u^2*(v^3 + 20*v^2*w + 45*v*w^2 + 26*w^3))))/
    ((1 + 4*eps)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
   (eps*(2*eps*u^4*w + w*(v + w)^3*(v + 7*eps*v + w + 15*eps*w) + 
      u^2*(v + w)*((2 + 6*eps)*v^2 + (7 + 27*eps)*w^2 + 9*v*(w + 3*eps*w)) + 
      u*(v + w)^2*((1 + 3*eps)*v^2 + (7 + 33*eps)*w^2 + 4*v*(w + 5*eps*w)) + 
      u^3*((1 + 3*eps)*v^2 + (1 + 11*eps)*w^2 + 2*v*(w + 6*eps*w))))/
    (2*(1 + 4*eps)*u*(u + w)*(v + w)^2*(u + v + w)^2), 
   (-6*eps^2*(2*w*(v + w) + u*(v + 2*w)))/((1 + 4*eps)*u*(v + w)*
     (u + v + w)), 
   (eps*(2*eps*u^4*w + w*(v + w)^3*(v + 7*eps*v + w + 11*eps*w) + 
      u*(v + w)^2*((1 + 3*eps)*v^2 + 2*(2 + 7*eps)*v*w + 7*(1 + 3*eps)*w^2) + 
      u^2*(v + w)*((2 + 4*eps)*v^2 + 3*(3 + 5*eps)*v*w + (7 + 15*eps)*w^2) + 
      u^3*((1 + eps)*v^2 + (1 + 7*eps)*w^2 + 2*v*(w + 3*eps*w))))/
    ((1 + 4*eps)*u*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*(-u^3 + w*(v + w)*(v + 3*eps*v + w - 4*eps*w) + 
      u^2*((3 + 5*eps)*v + (-5 + 4*eps)*w) + 
      u*((1 + 5*eps)*v^2 + (5 + 12*eps)*v*w - 3*w^2)))/
    ((1 + 4*eps)*u*(u + w)*(u + v + w)^2), 
   (-2*eps*(v + w)*((1 + eps)*u^2 + eps*w*(v + w) + 
      u*(-(eps*v) + w + 2*eps*w)))/((1 + 4*eps)*u*(u + w)*(u + v + w)^2), 0, 
   (eps*(2*(1 + eps)*u^2 + 3*eps*w*(v + w) - u*(v + eps*v - 2*w - 5*eps*w)))/
    ((u + 4*eps*u)*(u + v + w)^2), 
   -((eps*(2*(1 + eps)*u^2 + 3*eps*w*(v + w) - 
       u*(v + eps*v - 2*w - 5*eps*w)))/((u + 4*eps*u)*(u + v + w)^2)), 0, 
   (eps*(2*(1 + eps)*u^2 + 3*eps*w*(v + w) - u*(v + eps*v - 2*w - 5*eps*w)))/
    (2*(u + 4*eps*u)*(u + v + w)^2), 0, 
   (eps*(2*(1 + eps)*u^2 + 3*eps*w*(v + w) - u*(v + eps*v - 2*w - 5*eps*w)))/
    ((u + 4*eps*u)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps)/(u + v + w), eps/u, 0, 0, 0, 0}, 
  {(-3*eps*(-(u^3*(v + eps*v - 7*eps*w)) + eps*w^2*(v^2 + 3*v*w + 2*w^2) + 
      u*w*(-(v*w) + eps*(5*v^2 + 13*v*w + 11*w^2)) + 
      u^2*(-2*v*w + eps*(v^2 + 9*v*w + 16*w^2))))/(2*(u + 4*eps*u)*(u + w)^2*
     (u + v + w)^2), (-3*eps^2*w)/((1 + 4*eps)*(u + w)^2), 
   (-3*eps*(-(w^2*(v + w)^2) + u^3*(v + 4*eps*v + w + 6*eps*w) + 
      u*w*(v + w)*(2*(-1 + eps)*v + (-1 + 6*eps)*w) - 
      u^2*(v + w)*(v - (1 + 12*eps)*w)))/(2*(u + 4*eps*u)*(u + w)^2*
     (u + v + w)^2), (3*eps*((1 + 5*eps)*u^5 + 
      u^4*((5 + 8*eps)*v + 20*(1 + eps)*w) + w^3*(v + w)*
       (-5*v + (-5 + 12*eps)*w) + u^3*(-5*v^2 + 5*v*w + 7*(7 + 6*eps)*w^2) - 
      u^2*w*(5*(3 + 5*eps)*v^2 + 3*(5 + 4*eps)*v*w - (37 + 56*eps)*w^2) + 
      u*w*(w*(-15*v^2 - 25*v*w + 2*w^2) + eps*(-8*v^3 - 25*v^2*w + 8*v*w^2 + 
          41*w^3))))/(2*(u + 4*eps*u)*(u + w)^3*(u + v + w)^2), 
   (3*eps*((1 + 5*eps)*u^5 + w^3*(v + w)*((-2 + 3*eps)*v + (-2 + 11*eps)*w) + 
      u^4*((5 + 11*eps)*v + 2*(8 + 13*eps)*w) + 
      u^3*((-2 + 3*eps)*v^2 + (11 + 25*eps)*v*w + (40 + 59*eps)*w^2) + 
      u^2*w*(-((6 + 5*eps)*v^2) + (3 + 31*eps)*v*w + (34 + 71*eps)*w^2) + 
      u*w*(w*(-6*v^2 - 7*v*w + 7*w^2) + eps*(-4*v^3 - 5*v^2*w + 31*v*w^2 + 
          44*w^3))))/(2*(u + 4*eps*u)*(u + w)^3*(u + v + w)^2), 0, 0, 
   (eps*(-2*u*v*(u + w)^2 + eps*(2*u^4 - u^3*(v - 15*w) + 
        w^2*(v^2 + 4*v*w + 3*w^2) + u*w*(6*v^2 + 17*v*w + 17*w^2) + 
        u^2*(v^2 + 12*v*w + 27*w^2))))/((u + 4*eps*u)*(u + w)^2*
     (u + v + w)^2), (-2*eps*(-(u*v*(u + w)^2) + 
      eps*(u^4 + 11*u^3*w + w^2*(v^2 + 3*v*w + 2*w^2) + 
        u*w*(6*v^2 + 16*v*w + 13*w^2) + u^2*(v^2 + 13*v*w + 21*w^2))))/
    ((u + 4*eps*u)*(u + w)^2*(u + v + w)^2), 0, 
   (-2*eps*((1 + 5*eps)*u^4 + 3*u^3*(v + 2*eps*v + (3 + 8*eps)*w) + 
      eps*w^2*(3*v^2 + 10*v*w + 7*w^2) + 
      u*w*(w*(3*v + 7*w) + 2*eps*(5*v^2 + 17*v*w + 14*w^2)) + 
      u^2*(3*w*(2*v + 5*w) + eps*(3*v^2 + 30*v*w + 40*w^2))))/
    ((u + 4*eps*u)*(u + w)^2*(u + v + w)^2), 
   -((eps*(eps*w*(v + w)^2*(3*v + 10*w) + u^3*(v + 3*eps*v + w + 7*eps*w) + 
       u*w*(v + w)*(w + 3*eps*(4*v + 9*w)) + 
       u^2*(2*w*(v + w) + eps*(v^2 + 19*v*w + 24*w^2))))/
     ((u + 4*eps*u)*(u + w)^2*(u + v + w)^2)), 
   (2*eps*(-(u*(3*eps*v - w)*w*(v + w)) + eps*w^2*(v + w)^2 + 
      u^2*(v + w)*(eps*(v - 3*w) + 2*w) + u^3*(v + 3*eps*v + w - 2*eps*w)))/
    ((u + 4*eps*u)*(u + w)^2*(u + v + w)^2), 
   (eps*((-1 + 3*eps)*w^2*(v + w)^2 + u*w*(v + w)*(-2*v - 3*eps*v + 2*w + 
        8*eps*w) + 2*u^3*((2 + 5*eps)*v + (2 + eps)*w) + 
      u^2*(-v^2 + 3*(2 + 3*eps)*v*w + 7*(1 + eps)*w^2)))/
    ((u + 4*eps*u)*(u + w)^2*(u + v + w)^2), 
   (-2*eps*((1 + 4*eps)*u^4 + 2*eps*w^2*(v + w)^2 + 
      2*u*w*(v + w)*(-(eps*v) + 2*w + 4*eps*w) + 
      2*u^3*(2*v + 6*eps*v + 3*w + 6*eps*w) + 
      u^2*(w*(8*v + 9*w) + 2*eps*(v^2 + 7*v*w + 7*w^2))))/
    ((u + 4*eps*u)*(u + w)^2*(u + v + w)^2), 0, 
   -((eps^2*(w^2*(v + w) + 2*u*w*(3*v + 4*w) + u^2*(v + 7*w)))/
     ((1 + 4*eps)*u*(u + w)^2*(u + v + w))), 
   (2*eps^2*(w^2*(v + w) + 2*u*w*(3*v + 4*w) + u^2*(v + 7*w)))/
    ((1 + 4*eps)*u*(u + w)^2*(u + v + w)), 
   (eps*((2 + 8*eps)*u^2 + (3 + 19*eps)*u*(v + w) + 6*eps*(v + w)^2))/
    ((u + 4*eps*u)*(u + v + w)^2), 
   (-2*eps*(v + w)*(3*eps*u + v + w + 2*eps*(v + w)))/
    ((u + 4*eps*u)*(u + v + w)^2), 
   -((eps*(2*u*(u + w)^3*(v + 2*w) + eps*(2*u^5 + u^3*v*(v + 3*w) + 
         u^4*(7*v + 3*w) + u^2*w*(-11*v^2 - 11*v*w + 2*w^2) + 
         w^3*(v^2 + 4*v*w + 3*w^2) + u*w*(-4*v^3 - 11*v^2*w - 3*v*w^2 + 
           6*w^3))))/((u + 4*eps*u)*(u + w)^3*(u + v + w)^2)), 
   (2*eps*(u^4*(v + 3*eps*v - 4*(-1 + eps)*w) + 
      eps*w^3*(v^2 + 5*v*w + 4*w^2) + u^2*w*(3*w*(v + 4*w) - 
        eps*v*(11*v + 20*w)) + u^3*(3*w*(v + 4*w) + 
        eps*(v^2 - 8*v*w - 8*w^2)) + u*(w^3*(v + 4*w) + 
        eps*w*(-4*v^3 - 11*v^2*w - 4*v*w^2 + 8*w^3))))/
    ((u + 4*eps*u)*(u + w)^3*(u + v + w)^2), 0, 0, 0, 
   (eps*(w^3*(v + w)*((2 + eps)*v + (2 - 3*eps)*w) - 
      u^4*(v + 2*eps*v + (5 - 2*eps)*w) + u^2*w*((6 + 17*eps)*v^2 + 
        (9 + 32*eps)*v*w - 3*(3 + eps)*w^2) + 
      u^3*((2 + eps)*v^2 + (-13 + 3*eps)*w^2 + v*(w + 14*eps*w)) + 
      u*w*(w*(6*v^2 + 11*v*w + w^2) + eps*(4*v^3 + 17*v^2*w + 14*v*w^2 - 
          7*w^3))))/((u + 4*eps*u)*(u + w)^3*(u + v + w)^2), 
   (eps*((1 + 5*eps)*u^5 + u^4*(11*eps*v - 5*w + 36*eps*w) + 
      u^2*w*(15*(1 + 2*eps)*v^2 + 6*(5 + 14*eps)*v*w + 4*(-2 + 11*eps)*w^2) + 
      u^3*((5 + 6*eps)*v^2 + 2*(5 + 32*eps)*v*w + 2*(-8 + 35*eps)*w^2) - 
      w^2*(v + w)*(-5*w*(v + w) + eps*(3*v^2 + 3*v*w + 8*w^2)) + 
      u*w*(w*(15*v^2 + 30*v*w + 7*w^2) + eps*(3*v^3 + 18*v^2*w + 20*v*w^2 - 
          3*w^3))))/((u + 4*eps*u)*(u + w)^3*(u + v + w)^2), 
   -((eps*((1 + 5*eps)*u^5 + w^3*(v + w)*((-2 + 3*eps)*v + (-2 + 11*eps)*w) + 
       u^4*((5 + 8*eps)*v + (16 + 25*eps)*w) + 
       u^2*w*(2*(-3 + eps)*v^2 + (3 + 44*eps)*v*w + 34*(1 + 2*eps)*w^2) + 
       u^3*((-2 + 3*eps)*v^2 + (11 + 27*eps)*v*w + 8*(5 + 7*eps)*w^2) + 
       u*w*(w*(-6*v^2 - 7*v*w + 7*w^2) + eps*(-2*v^3 + 2*v^2*w + 39*v*w^2 + 
           43*w^3))))/((u + 4*eps*u)*(u + w)^3*(u + v + w)^2)), 
   (-2*eps*((1 + 5*eps)*u^5 + w^3*(v + w)*((-2 + eps)*v + 2*(-1 + 3*eps)*w) + 
      u^4*((3 + 11*eps)*v + (11 + 25*eps)*w) + 
      u^3*((-2 + eps)*v^2 + (5 + 18*eps)*v*w + (25 + 51*eps)*w^2) + 
      u^2*w*(-((6 + 11*eps)*v^2) + (-3 + 10*eps)*v*w + (19 + 53*eps)*w^2) + 
      u*w*(w*(-6*v^2 - 9*v*w + 2*w^2) + eps*(-4*v^3 - 11*v^2*w + 10*v*w^2 + 
          28*w^3))))/((u + 4*eps*u)*(u + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 
   -((eps*(v + w)*((1 + 4*eps)*w*(v + w) + u*(v + 2*eps*v + w + 4*eps*w)))/
     ((1 + 4*eps)*u*(u + w)*(u + v + w)^2)), 
   (eps^2*(3*w*(v + w) + u*(v + 3*w)))/((1 + 4*eps)*u*(u + w)*(u + v + w)), 
   (eps*((2 + 8*eps)*u^3 + 2*(1 + 3*eps)*w^2*(v + w) + 
      u*w*((4 + 11*eps)*v + (6 + 17*eps)*w) + 
      u^2*((2 + 7*eps)*v + (6 + 19*eps)*w)))/((1 + 4*eps)*u*(u + w)^2*
     (u + v + w)), (eps*((2 + 8*eps)*u^4 - (1 + 3*eps)*w^2*(v + w)^2 + 
      u*w*(v + w)*((2 + eps)*v + 2*(1 + eps)*w) + 
      u^2*((1 + 4*eps)*v^2 + (10 + 23*eps)*v*w + 3*(3 + 7*eps)*w^2) + 
      2*u^3*((2 + 7*eps)*v + 4*(w + 3*eps*w))))/((u + 4*eps*u)*(u + w)^2*
     (u + v + w)^2), (eps*((u + w)^2*(v + w)^2 + 
      eps*(5*w^2*(v + w)^2 + u^3*(v + 7*w) + u*w*(12*v^2 + 29*v*w + 17*w^2) + 
        u^2*(3*v^2 + 20*v*w + 19*w^2))))/(2*(u + 4*eps*u)*(u + w)^2*
     (u + v + w)^2), (6*eps^2*w*(-2*u^2 - u*(v + w) + w*(v + w)))/
    ((1 + 4*eps)*u*(u + w)^2*(u + v + w)), 
   (eps*((u + w)^2*(v + w)^2 + eps*(3*w^2*(v + w)^2 + u^3*(v + 11*w) + 
        u*w*(14*v^2 + 31*v*w + 17*w^2) + u^2*(3*v^2 + 26*v*w + 25*w^2))))/
    ((u + 4*eps*u)*(u + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*(-(u*v) + eps*(u^2 - u*(v - 2*w) + w*(v + w))))/
    ((u + 4*eps*u)*(u + v + w)^2), 0, 0, 0, 
   -((eps*(1 + eps)*(v + w)*(u - 2*(v + w)))/((u + 4*eps*u)*(u + v + w)^2)), 
   0, 0, (eps*(1 + eps)*(v + w)*(u - 2*(v + w)))/
    ((u + 4*eps*u)*(u + v + w)^2), (eps*(1 + eps)*(v + w)*(u - 2*(v + w)))/
    (2*(u + 4*eps*u)*(u + v + w)^2), 0, 
   (eps*(1 + eps)*(v + w)*(u - 2*(v + w)))/((u + 4*eps*u)*(u + v + w)^2), 0, 
   0, 0, 0, 0, 0, 0, (2*eps*((1 + 5*eps)*u^2 + (3 + 5*eps)*u*v + 
      (7 + 9*eps)*u*w - (v + w)*(v + w - 4*eps*w)))/
    ((u + 4*eps*u)*(u + v + w)^2), 
   (2*eps*((1 + 4*eps)*u^2 + 2*eps*u*(v + w) + (1 + 2*eps)*(v + w)^2))/
    ((u + 4*eps*u)*(u + v + w)^2), 
   (eps^2*(-(u^2*(v - 3*w)) + 2*u*w*(2*v + 3*w) + w*(2*v^2 + 5*v*w + 3*w^2)))/
    ((1 + 4*eps)*u*(u + w)^2*(u + v + w)), 
   (eps*(4*u*w*(u + w)^3 - eps*(u^4*(v + 5*w) + 
        u^2*w*(11*v^2 + 23*v*w - 6*w^2) + u^3*(v^2 + 19*v*w + 8*w^2) + 
        u*w*(2*v^3 + 3*v^2*w - 7*v*w^2 - 16*w^3) - 
        w^2*(2*v^3 + 7*v^2*w + 12*v*w^2 + 7*w^3))))/
    ((u + 4*eps*u)*(u + w)^3*(u + v + w)^2), 
   -((eps*((2 + 8*eps)*u^5 + u^4*((3 + 11*eps)*v + 3*(5 + 11*eps)*w) + 
       u^2*w*((13 + 8*eps)*v^2 + (27 + 32*eps)*v*w + 2*(13 + 22*eps)*w^2) + 
       u^3*((1 + 3*eps)*v^2 + (19 + 31*eps)*v*w + 2*(16 + 27*eps)*w^2) + 
       u*w*((4 + eps)*v^3 + (11 + 6*eps)*v^2*w + 3*(3 + 5*eps)*v*w^2 + 
         6*(1 + 3*eps)*w^3) + w^2*(v + w)*(-(w*(v + w)) + 
         eps*(v^2 + 3*w^2))))/((u + 4*eps*u)*(u + w)^3*(u + v + w)^2)), 
   -((eps*((2 + 8*eps)*u^4 - v*(eps*(v - 3*w) - w)*w*(v + w) + 
       u*w*(v + w)*(2*v + 5*eps*v + 3*w + 9*eps*w) + 
       u^3*((3 + 13*eps)*v + (7 + 23*eps)*w) + 
       u^2*((1 + 5*eps)*v^2 + (7 + 23*eps)*v*w + 8*(1 + 3*eps)*w^2)))/
     ((1 + 4*eps)*u*(u + v)*(u + w)^2*(u + v + w))), 
   (eps*w*(2*u^4 + u^3*(-4*eps*v + 6*w + 4*eps*w) + 
      eps*w*(v^3 + 4*v^2*w + 7*v*w^2 + 4*w^3) + 
      u^2*(6*w^2 - eps*(3*v^2 + v*w - 12*w^2)) + 
      u*(2*w^3 + eps*(-v^3 + v^2*w + 10*v*w^2 + 12*w^3))))/
    ((u + 4*eps*u)*(u + w)^3*(u + v + w)^2), 
   (-6*eps^2*(v + w)*(-u^2 + w*(v + w)))/((1 + 4*eps)*u*(u + w)^2*
     (u + v + w)), (2*eps*(2*u*w*(u + w)^3 + 
      eps*(u^4*(v + w) + w^3*(v^2 + 4*v*w + 3*w^2) + 
        u^3*(v^2 - v*w + 6*w^2) + u^2*w*(-3*v^2 - v*w + 12*w^2) + 
        u*w*(-2*v^3 - 3*v^2*w + 5*v*w^2 + 10*w^3))))/
    ((u + 4*eps*u)*(u + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (2*eps*(v + w))/(u*(u + v + w)), 0, 0, -(eps/u), 0, 0, 0}, 
  {(-3*(-(v^2*w*(v + w)^2*(10*v + w)) + 2*u^5*(v + 2*w) + 
      u^4*(3*v^2 + 34*v*w + 12*w^2) + u^3*(-3*v^3 + 54*v^2*w + 37*v*w^2 + 
        6*w^3) + u^2*(-7*v^4 + 27*v^3*w + 28*v^2*w^2 + v*w^3 - 2*w^4) - 
      u*v*(3*v^4 + 7*v^3*w + 10*v^2*w^2 + 7*v*w^3 + w^4)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (6*(u + v)*(v + w)*(u + v + w)^2 + 3*eps*(-8*u^4 - 8*u^3*v + 
       2*v*(v + w)^2*(5*v + 4*w) + 2*u^2*(6*v^2 + 15*v*w + 8*w^2) + 
       u*(22*v^3 + 53*v^2*w + 39*v*w^2 + 8*w^3)))/
    (eps^3*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)^2), 
   (-3*(2*u^5 - 2*v^2*(v + w)^3 + u^4*(7*v + 8*w) + 
      u^3*(7*v^2 + 16*v*w + 2*w^2) + u^2*(-v^3 + 6*v^2*w + v*w^2 - 4*w^3) - 
      u*v*(5*v^3 + 8*v^2*w + 5*v*w^2 + 2*w^3)))/(eps^2*(1 + 4*eps)*u*
     (u + v)^2*w*(u + v + w)^2), 
   (3*(2 + (eps*(u^5*(22*v + 38*w) - v^2*(v + w)^2*(4*v^2 + 22*v*w - 7*w^2) + 
         6*u^4*(8*v^2 + 25*v*w + 8*w^2) + u^3*(8*v^3 + 165*v^2*w + 
           113*v*w^2 + 16*w^3) + u^2*(-44*v^4 + 5*v^3*w + 53*v^2*w^2 + 
           32*v*w^3 + 6*w^4) + u*v*(-30*v^4 - 78*v^3*w - 53*v^2*w^2 + 
           10*v*w^3 + 15*w^4)))/((u + v)^2*w*(v + w)*(u + v + w)^2)))/
    (eps^3*(u + 4*eps*u)), (42*u^4*(v + 2*w) - 6*v^2*(v + w)^2*(v + 10*w) + 
     18*u^2*v*(-2*v^2 + 5*v*w + 4*w^2) + 6*u^3*(8*v^2 + 39*v*w + 14*w^2) - 
     3*u*v*(16*v^3 + 41*v^2*w + 39*v*w^2 + 14*w^3))/
    (eps^2*(1 + 4*eps)*u*(u + v)*w*(v + w)*(u + v + w)^2), 0, 0, 
   (4*w*(v + w)*(u + v + w) + 2*eps*(u^2*(5*v + 2*w) + 
       4*w*(v^2 + 3*v*w + 2*w^2) + u*(-5*v^2 + 7*v*w + 10*w^2)))/
    (eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)), 
   (-4*(2*w*(v + w)*(u + v + w) + 
      eps*(2*u^2*v + 2*w*(3*v^2 + 7*v*w + 4*w^2) + 
        u*(-3*v^2 + 6*v*w + 8*w^2))))/(eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)), 0, 
   (-4*(u^5*(5*v + 8*w) - v^2*(v + w)^2*(v^2 + 14*v*w + w^2) + 
      u^4*(11*v^2 + 49*v*w + 14*w^2) + u^3*(2*v^3 + 66*v^2*w + 35*v*w^2 + 
        4*w^3) + u^2*(-10*v^4 + 15*v^3*w + 7*v^2*w^2 - 8*v*w^3 - 2*w^4) - 
      u*v*(7*v^4 + 26*v^3*w + 36*v^2*w^2 + 18*v*w^3 + w^4)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (-4*(u + v)*w*(v + w)*(u + v + w)^2 + 
     2*eps*(u^4*(v - 4*w) - 4*v*w*(v + w)^2*(v + 2*w) + 
       u^3*(7*v^2 - 18*v*w - 8*w^2) + u^2*(11*v^3 - 24*v^2*w - 39*v*w^2 - 
         12*w^3) + u*(5*v^4 - 18*v^3*w - 51*v^2*w^2 - 36*v*w^3 - 8*w^4)))/
    (eps^3*(1 + 4*eps)*u*(u + v)*w*(v + w)*(u + v + w)^2), 
   (8*((u + v)^2*w*(v + w)*(u + v + w)^2 + 
      eps*(u^5*(v + w) + 5*v^2*w*(v + w)^2*(2*v + w) + 
        2*u^4*(v^2 - 4*v*w - w^2) + u^3*w*(-13*v^2 + 2*v*w + 3*w^2) + 
        u^2*(-2*v^4 - v^3*w + 26*v^2*w^2 + 27*v*w^3 + 6*w^4) + 
        u*v*(-v^4 + 13*v^3*w + 39*v^2*w^2 + 34*v*w^3 + 9*w^4))))/
    (eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (2*(4 + (eps*(3*u^5*v - 2*v^2*(v + w)^2*(v^2 - 5*v*w - 7*w^2) + 
         4*u^4*(2*v^2 + 8*v*w + 7*w^2) + u^3*(4*v^3 + 89*v^2*w + 126*v*w^2 + 
           40*w^3) + u^2*(-6*v^4 + 97*v^3*w + 207*v^2*w^2 + 116*v*w^3 + 
           12*w^4) + u*v*(-7*v^4 + 46*v^3*w + 145*v^2*w^2 + 122*v*w^3 + 
           30*w^4)))/((u + v)^2*w*(v + w)*(u + v + w)^2)))/
    (eps^3*(u + 4*eps*u)), (4*(-3*u^5*v + v^2*(v + w)^2*(v^2 + 4*v*w + w^2) - 
      2*u^4*(4*v^2 + 5*v*w + 3*w^2) - u^3*(5*v^3 + 15*v^2*w + 15*v*w^2 + 
        4*w^3) + u*v*(4*v^4 + 12*v^3*w + 11*v^2*w^2 + 4*v*w^3 + w^4) + 
      u^2*(3*v^4 + v^3*w - 6*v^2*w^2 - 2*v*w^3 + 2*w^4)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 0, 
   (8*(u + v)^2*w*(v + w)*(u + v + w) + 2*eps*(4*v^2*(v + w)^2*(v + 5*w) - 
       u^4*(7*v + 10*w) + u^3*(-17*v^2 - 7*v*w + 14*w^2) + 
       u^2*(-9*v^3 + 35*v^2*w + 69*v*w^2 + 24*w^3) + 
       u*v*(5*v^3 + 60*v^2*w + 91*v*w^2 + 36*w^3)))/
    (eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)), 
   (4*(-(v^2*(v + w)^3) + u^4*(v + 4*w) + u^2*w*(4*v^2 + v*w - 2*w^2) + 
      2*u^3*(v^2 + 4*v*w + w^2) - u*v*(2*v^3 + 3*v^2*w + 2*v*w^2 + w^3)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)), 
   (-2*(4*(u + v)^2*w*(u + v + w)^2 + eps*(2*u^5 + 4*u^4*(v + 5*w) + 
        u^3*(v^2 + 68*v*w + 36*w^2) + v^2*(v^3 + 11*v^2*w + 27*v*w^2 + 
          17*w^3) + u^2*(-v^3 + 90*v^2*w + 98*v*w^2 + 18*w^3) + 
        u*v*(v^3 + 53*v^2*w + 93*v*w^2 + 33*w^3))))/
    (eps^3*(1 + 4*eps)*u*(u + v)^2*w*(u + v + w)^2), 
   (4*(2*u^5 - 8*v^3*w*(v + w) + 2*u^4*(2*v + 5*w) + u^3*w*(15*v + 8*w) - 
      u^2*v*(4*v^2 + v*w - 6*w^2) - 2*u*v^2*(v^2 + 7*v*w + 2*w^2)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^2*w*(u + v + w)^2), 
   (2*(u^5*(v - 4*w) - v^2*w*(v + w)^2*(6*v + w) + 
      u^4*(3*v^2 + 3*v*w + 10*w^2) - u*v*w*(2*v^3 - 2*v^2*w - 3*v*w^2 + 
        w^3) + u^3*(3*v^3 + 17*v^2*w + 33*v*w^2 + 12*w^3) + 
      u^2*(v^4 + 14*v^3*w + 30*v^2*w^2 + 13*v*w^3 - 2*w^4)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (4*(v^2*w*(v + w)^2*(4*v + w) + 2*u^5*(v + 3*w) + 
      u^4*(4*v^2 + 7*v*w - 6*w^2) - 2*u^3*w*(3*v^2 + 12*v*w + 5*w^2) - 
      u^2*(4*v^4 + 16*v^3*w + 28*v^2*w^2 + 11*v*w^3 - 2*w^4) - 
      u*v*(2*v^4 + 5*v^3*w + 9*v^2*w^2 + 5*v*w^3 - w^4)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (8*u^4 + 12*u^3*v - 4*v^2*(v + w)^2 + u^2*(6*v^2 - 6*v*w - 8*w^2) - 
     2*u*v*(v^2 + 3*v*w + 2*w^2))/(eps^2*(1 + 4*eps)*u*(u + v)*(v + w)*
     (u + v + w)^2), (4*(u + v)*(v + w)*(u + v + w)^2 + 
     2*eps*(-8*u^4 - 8*u^3*v + 2*v*(v + w)^2*(5*v + 4*w) + 
       2*u^2*(6*v^2 + 15*v*w + 8*w^2) + u*(22*v^3 + 53*v^2*w + 39*v*w^2 + 
         8*w^3)))/(eps^3*(1 + 4*eps)*u*(u + v)*(v + w)*(u + v + w)^2), 
   (2*(4*u^4 + 6*u^3*v - 2*v^2*(v + w)^2 + u^2*(3*v^2 - 3*v*w - 4*w^2) - 
      u*v*(v^2 + 3*v*w + 2*w^2)))/(eps^2*(1 + 4*eps)*u*(u + v)*(v + w)*
     (u + v + w)^2), (-2*(7*u^4*(v + 2*w) - v^2*(v + w)^2*(v + 10*w) + 
      6*u^2*v*(-v^2 + v*w + w^2) + u^3*(8*v^2 + 33*v*w + 14*w^2) - 
      u*v*(8*v^3 + 25*v^2*w + 24*v*w^2 + 7*w^3)))/
    (eps^2*(1 + 4*eps)*u*(u + v)*w*(v + w)*(u + v + w)^2), 
   (-4*u^3*(7*v + 12*w) - 4*u^2*(v^2 + 13*v*w + 6*w^2) + 
     2*u*v*(14*v^2 + 13*v*w + 7*w^2) + 4*v^2*(v^2 + 9*v*w + 8*w^2))/
    (eps^2*(1 + 4*eps)*u*(u + v)*w*(v + w)*(u + v + w)), 
   (-2*(2*(u + v)*w*(v + w)*(u + v + w)^2 + 
      eps*(2*u^4*(7*v + 10*w) - 2*v*(v + w)^2*(v^2 + 5*v*w - 4*w^2) + 
        2*u^3*(8*v^2 + 35*v*w + 14*w^2) + u^2*(-12*v^3 + 42*v^2*w + 
          54*v*w^2 + 16*w^3) + u*(-16*v^4 - 19*v^3*w + 14*v^2*w^2 + 
          25*v*w^3 + 8*w^4))))/(eps^3*(1 + 4*eps)*u*(u + v)*w*(v + w)*
     (u + v + w)^2), (-4*(2*u^5*(5*v + 8*w) - 2*v^2*(v + w)^2*
       (v^2 + 11*v*w + w^2) + u^4*(22*v^2 + 83*v*w + 28*w^2) + 
      2*u^3*(2*v^3 + 51*v^2*w + 32*v*w^2 + 4*w^3) + 
      u^2*(-20*v^4 + 12*v^3*w + 14*v^2*w^2 - 7*v*w^3 - 4*w^4) - 
      u*v*(14*v^4 + 49*v^3*w + 60*v^2*w^2 + 27*v*w^3 + 2*w^4)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (4*(v + w))/(eps^3*u*(u + v + w)), 4/(eps^3*u), 8/(eps^3*u), 
   (4*(4*u^5 - v^2*(v + w)^2*(8*v + w) + 2*u^4*(17*v + 6*w) + 
      u^3*(61*v^2 + 41*v*w + 6*w^2) + u^2*(43*v^3 + 40*v^2*w + 3*v*w^2 - 
        2*w^3) + u*v*(4*v^3 + 2*v^2*w - 3*v*w^2 - w^3)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 8/(eps^3*u), 
   (-4*w*(v + w)*(u + v + w) + 2*eps*(v^3 + 4*u^2*w - 9*v^2*w - 18*v*w^2 - 
       8*w^3 - u*(3*v^2 + 11*v*w + 6*w^2)))/(eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)), (-2*(v + 2*w))/(eps^2*(1 + 4*eps)*w*(v + w)), 
   (4*eps*u - 2*eps*v - 4*w - 16*eps*w)/(eps^3*u*w + 4*eps^4*u*w), 
   (-2*v*w^2*(v + w) + u^3*(6*v + 8*w) - 4*u*w*(2*v^2 + 3*v*w + w^2) + 
     u^2*(-2*v^2 + 4*v*w + 4*w^2))/(eps^2*(1 + 4*eps)*u*w*(u + w)*(v + w)*
     (u + v + w)), -((2*w*(v + w)^2 + eps*(v^3 + 9*v^2*w + 16*v*w^2 + 8*w^3 - 
        2*u*v*(v + w) + u^2*(v + 2*w)))/(eps^3*(1 + 4*eps)*u*w*(v + w)*
      (u + v + w))), -8/(eps^3*w), (4*w*(v + w)*(u + v + w) - 
     2*eps*(v^3 - 7*v^2*w - 16*v*w^2 - 8*w^3 + u^2*(v + 2*w) - 
       2*u*(v^2 + 5*v*w + 4*w^2)))/(eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)), -8/(eps^3*u), 
   (-4*(u + v)*(v + w)^2*(u^3 + 2*u^2*(v + w) + v*(v + w)^2 + 
       u*(2*v^2 + 3*v*w + w^2)) + 2*eps*(4*u^5*v - 8*v^2*w*(v + w)^3 - 
       2*u^4*(v^2 + 12*v*w + 10*w^2) - u*v*(v + w)^2*(11*v^2 + 41*v*w + 
         16*w^2) - 2*u^3*(8*v^3 + 36*v^2*w + 41*v*w^2 + 14*w^3) - 
       u^2*(21*v^4 + 95*v^3*w + 127*v^2*w^2 + 61*v*w^3 + 8*w^4)))/
    (eps^3*(u + 4*eps*u)*(u + v)^2*(v + w)^2*(u + v + w)^2), 0, 
   (2*((6 + 22*eps)*u^2 + (12 + 47*eps)*u*v + (6 + 23*eps)*v^2))/
    (eps^3*(u + 4*eps*u)*(u + v)^2), 
   (2*(10*u^4 + u^3*(17*v + 8*w) + u^2*(10*v^2 + 7*v*w - 2*w^2) - 
      u*v*(2*v^2 - v*w + w^2) - v^2*(5*v^2 + 6*v*w + w^2)))/
    (eps^2*(u + 4*eps*u)*(u + v)^2*(u + v + w)^2), 
   ((6 + 32*eps)*u^4 + 2*v^2*(v + w)*(v + eps*v + w + 3*eps*w) + 
     2*u^3*((9 + 42*eps)*v + 2*(2 + 9*eps)*w) + 
     u^2*(5*(4 + 17*eps)*v^2 + (18 + 73*eps)*v*w + 2*(1 + 2*eps)*w^2) + 
     u*v*(5*(2 + 7*eps)*v^2 + (14 + 53*eps)*v*w + 2*(2 + 7*eps)*w^2))/
    (eps^3*(u + 4*eps*u)*(u + v)^2*(u + v + w)^2), 
   (-8*(2*u^2 + 3*v*(v + w) + 2*u*(2*v + w)))/(eps^3*(u + v)^2*(u + v + w)), 
   (-2*(2*u^4 + 4*u^3*((2 + 5*eps)*v + w + 3*eps*w) + 
      2*v^2*(v + w)*(v + 7*eps*v + w + 5*eps*w) + 
      u^2*((12 + 43*eps)*v^2 + (12 + 47*eps)*v*w + 2*(1 + 6*eps)*w^2) + 
      u*v*((8 + 37*eps)*v^2 + 3*(4 + 17*eps)*v*w + 2*(2 + 9*eps)*w^2)))/
    (eps^3*(u + 4*eps*u)*(u + v)^2*(u + v + w)^2), -8/(eps^3*u), 
   (-4*(u + w)*(-2*v*(v + w) + u*(3*v + 2*w)))/(eps^2*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)), 4/(eps^3*u), 12/(eps^3*u), 
   (4*(-4*u^4 - 6*u^3*v + 2*v^2*(v + w)^2 + u*v*(v^2 + 3*v*w + 2*w^2) + 
      u^2*(-3*v^2 + 3*v*w + 4*w^2)))/(eps^2*(1 + 4*eps)*u*(u + v)*(v + w)*
     (u + v + w)^2), (4*w*(v + w)^2*(u + v + w) + 
     2*eps*(-4*u^3*w + 8*w*(v + w)^2*(2*v + w) - 2*u^2*w*(5*v + 6*w) + 
       u*(3*v^3 + 10*v^2*w + 5*v*w^2 - 2*w^3)))/(eps^3*(1 + 4*eps)*u*w*
     (v + w)^2*(u + v + w)), 0, (4*eps*u - 2*eps*v - 4*w - 16*eps*w)/
    (eps^3*u*w + 4*eps^4*u*w), (4*(2 + 9*eps)*u^2 + 4*(2 + 7*eps)*u*v - 
     2*eps*v*(v + 5*w) + 8*u*(w + 5*eps*w))/(eps^3*(1 + 4*eps)*u*w*
     (u + v + w)), (4*(1 + 5*eps)*u^2 + (6 + 23*eps)*u*v - 2*w*(v + w) + 
     2*u*(w + 7*eps*w) - 2*eps*(v^2 + 7*v*w + 4*w^2))/
    (eps^3*(1 + 4*eps)*u*w*(u + v + w)), 16/(eps^3*(u + w)), 
   (4*w*(u + v + w) + 2*eps*(4*u^2 - u*v - 2*v^2 + 14*u*w + 2*v*w + 8*w^2))/
    (eps^3*(1 + 4*eps)*u*w*(u + v + w)), 
   (2*(2*u^4*(v + 4*eps*v + w + 6*eps*w) + v^2*(v + w)^2*
       ((2 + 6*eps)*v + (2 + 9*eps)*w) + 2*u^3*(3*(1 + 4*eps)*v^2 + 
        (5 + 24*eps)*v*w + (2 + 11*eps)*w^2) + 
      u*v*(v + w)*(3*(2 + 7*eps)*v^2 + (10 + 43*eps)*v*w + 
        (4 + 17*eps)*w^2) + u^2*((8 + 31*eps)*v^3 + (18 + 79*eps)*v^2*w + 
        4*(3 + 14*eps)*v*w^2 + 2*(1 + 5*eps)*w^3)))/
    (eps^3*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
   (8*u^2 + 6*v*(v + w) + 4*u*(3*v + 2*w))/(eps^2*(1 + 4*eps)*(u + v)*(v + w)*
     (u + v + w)), (-2*(2*(1 + 5*eps)*u^2 + (4 + 17*eps)*u*v + 
      (2 + 9*eps)*v^2))/(eps^3*(u + 4*eps*u)*(u + v)^2), 
   (-2*(4*u^5 + v^3*(v + w)^2 + u^4*(4*v + 6*w) - 2*u^3*(3*v^2 + v*w - w^2) - 
      5*u^2*v*(2*v^2 + 3*v*w + w^2) - u*v^2*(3*v^2 + 7*v*w + 4*w^2)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
   (-2*(u + v)^2*(v + w)*(u + v + w)^2 + eps*(4*u^5 + 2*u^4*(v - 2*w) - 
       v^2*(v + w)^2*(8*v + 9*w) - u^3*(23*v^2 + 43*v*w + 18*w^2) - 
       u^2*(45*v^3 + 96*v^2*w + 61*v*w^2 + 10*w^3) - 
       u*v*(32*v^3 + 82*v^2*w + 67*v*w^2 + 17*w^3)))/
    (eps^3*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 0, 
   (-4*(u + v)^2*(v + w)*(u + v + w)^2 + 2*eps*(4*u^5 + 2*u^4*(v - 2*w) - 
       v^2*(v + w)^2*(8*v + 9*w) - u^3*(23*v^2 + 43*v*w + 18*w^2) - 
       u^2*(45*v^3 + 96*v^2*w + 61*v*w^2 + 10*w^3) - 
       u*v*(32*v^3 + 82*v^2*w + 67*v*w^2 + 17*w^3)))/
    (eps^3*(1 + 4*eps)*u*(u + v)^2*(v + w)*(u + v + w)^2), 
   (-4*eps*v*(v^2 + 9*v*w + 8*w^2) + 8*u*((1 + eps)*v^2 + (2 + 7*eps)*v*w + 
       (1 + 4*eps)*w^2) + u^2*((8 + 60*eps)*v + 8*(w + 7*eps*w)))/
    (eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)), 
   (-4*(u*v*(u + v)*w*(u + v + w) + eps*(6*u^4*w - v^2*(v + w)^3 + 
        u^3*(-v^2 + 15*v*w + 4*w^2) + u^2*(-3*v^3 + 13*v^2*w + 8*v*w^2 - 
          2*w^3) + u*v*(-3*v^3 + v^2*w + 3*v*w^2 - w^3))))/
    (eps^3*(1 + 4*eps)*u*(u + v)^2*w*(u + v + w)^2), 
   (-2*(u^4*(v - 2*w) + 3*v^2*w*(v + w)^2 + u^3*(3*v^2 - 12*v*w + 2*w^2) + 
      u*v*(v^3 - 5*v^2*w - 4*v*w^2 + 2*w^3) + 
      u^2*(3*v^3 - 14*v^2*w - 5*v*w^2 + 4*w^3)))/(eps^2*(1 + 4*eps)*u*(u + v)*
     w*(v + w)*(u + v + w)^2), 
   (-2*(3*eps*v^2*w*(v + w) + u^3*(4*v + 11*eps*v + 4*w + 8*eps*w) + 
      u^2*((8 + 31*eps)*v^2 + 6*(2 + 7*eps)*v*w + 4*(1 + 4*eps)*w^2) + 
      4*u*v*((1 + 5*eps)*v^2 + (2 + 9*eps)*v*w + (1 + 5*eps)*w^2)))/
    (eps^3*(1 + 4*eps)*u*(u + v)*w*(v + w)*(u + v + w)), 
   (2*(-6*u^4*(v + w) + 3*v*w^3*(v + w) + u^3*(3*v^2 - 7*v*w - 2*w^2) + 
      u^2*w*(15*v^2 + 19*v*w + 14*w^2) + u*w*(2*v^3 + 19*v^2*w + 23*v*w^2 + 
        10*w^3)))/(eps^2*(1 + 4*eps)*u*w*(u + w)^2*(v + w)*(u + v + w)), 
   (-2*(u^5*(26*v - 6*w) - 3*v^4*(v + w)^2 + u^4*(91*v^2 + 29*v*w - 6*w^2) + 
      u^3*v*(122*v^2 + 103*v*w + 17*w^2) + 
      3*u*v^2*(4*v^3 + 7*v^2*w + 5*v*w^2 + 2*w^3) + 
      u^2*v*(72*v^3 + 95*v^2*w + 39*v*w^2 + 8*w^3)))/
    (eps^2*(1 + 4*eps)*u*(u + v)^3*(v + w)*(u + v + w)^2), 
   -((6*eps*v^2*w*(v + w)^2 + 2*u^4*((2 + 6*eps)*v + (2 + 3*eps)*w) + 
      u*v*(v + w)*((6 + 29*eps)*v^2 + (12 + 49*eps)*v*w + 
        6*(1 + 5*eps)*w^2) + u^3*((14 + 53*eps)*v^2 + (26 + 73*eps)*v*w + 
        6*(2 + 7*eps)*w^2) + u^2*(2*(8 + 35*eps)*v^3 + (40 + 143*eps)*v^2*w + 
        (32 + 121*eps)*v*w^2 + 4*(2 + 9*eps)*w^3))/(eps^3*(1 + 4*eps)*u*
      (u + v)*w*(v + w)*(u + v + w)^2)), 
   (4*(4*u^2 + 5*v*(v + w) + 4*u*(2*v + w)))/(eps^3*(u + v)*(v + w)*
     (u + v + w)), (2*(-6*v^2*w*(v + w)^2 + 2*u^4*(2*v + 5*w) + 
      u^3*(3*v^2 + 31*v*w + 6*w^2) + u^2*(-6*v^3 + 17*v^2*w + 7*v*w^2 - 
        4*w^3) - u*v*(5*v^3 + 6*v^2*w + 7*v*w^2 + 6*w^3)))/
    (eps^2*(1 + 4*eps)*u*(u + v)*w*(v + w)*(u + v + w)^2), 0, 
   (-4*(u^2 + 2*u*(v + w) + w*(v + w)))/(eps^3*u*(u + w)*(u + v + w)), 
   -4/(eps^3*(u + v)), (-4*v)/(eps^3*u*w), (8*(1 + 2*eps)*v)/
    (eps^3*(1 + 4*eps)*(u + v)*(u + v + w)), 
   (-2*(1 + 2*eps)*(v + w + 2*eps*(-u + v + w)))/
    (eps^4*(1 + 4*eps)*(u + v + w)^2), 
   (2*((4 + 26*eps + 24*eps^2)*u^3 + 2*(1 + 5*eps + 4*eps^2)*v*(v + w)^2 + 
      u*(v + w)*((4 + 31*eps + 28*eps^2)*v + 2*(1 + 5*eps + 4*eps^2)*w) + 
      u^2*((6 + 47*eps + 44*eps^2)*v + (4 + 25*eps + 20*eps^2)*w)))/
    (eps^3*(1 + 4*eps)*u*(u + v)*(u + v + w)^2), 
   (-2*(3*(1 + 5*eps + 4*eps^2)*u^2 + (4 + 23*eps + 20*eps^2)*u*v + 
      2*(1 + 5*eps + 4*eps^2)*u*w + 2*(1 + 5*eps + 4*eps^2)*v*(v + w)))/
    (eps^3*(1 + 4*eps)*u*(u + v)*(u + v + w)), 
   (-2*(1 + eps)*(v*(v + w) + u*(2*v + w)))/(eps^3*u*(u + v)*(u + v + w)), 
   (-2*((2 + 4*eps)*u^2 + (4 + 9*eps + 4*eps^2)*u*v + 
      (4 + 15*eps + 12*eps^2)*u*w + (2 + 5*eps + 4*eps^2)*v*(v + w)))/
    (eps^3*(1 + 4*eps)*(u + v)*(u + v + w)^2), 0, 
   (16*(1 + 2*eps))/(eps^3*(1 + eps)*(1 + 4*eps)*(v + w)), 
   (2*(1 + 2*eps)*(-(v*(v + w)) + 2*eps*(2*u^2 + 3*u*v - v^2 + 4*u*w + v*w + 
        2*w^2)))/(eps^4*(1 + eps)*(1 + 4*eps)*w*(u + v + w)^2), 
   (2*v*((u - v - w)*(v + w) + 4*eps^2*u*(4*u + 7*(v + w)) + 
      eps*u*(12*u + 23*(v + w))))/(eps^3*(1 + eps)*(1 + 4*eps)*w*(v + w)*
     (u + v + w)^2), (4*u^3*w - 2*w*(v + w)^3 - 2*u*(v + w)^2*(4*v + w) - 
     4*u^2*(v^2 - w^2) - 8*eps^2*(v + w)*(-4*u^3 + w*(v + w)^2 - 
       2*u^2*(2*v + 3*w) + u*(3*v^2 + 2*v*w - w^2)) + 
     2*eps*(-(u*(15*v - w)*(v + w)^2) - 5*w*(v + w)^3 + 4*u^3*(3*v + 4*w) + 
       u^2*(8*v^2 + 30*v*w + 22*w^2)))/(eps^3*(1 + eps)*(1 + 4*eps)*u*w*
     (v + w)*(u + v + w)^2), (2*((1 + 5*eps + 4*eps^2)*w*(v + w)^2 + 
      2*u^2*((1 + 5*eps + 4*eps^2)*v + (2 + 7*eps + 4*eps^2)*w) + 
      u*(v + w)*(3*(1 + 5*eps + 4*eps^2)*v + 2*(3 + 12*eps + 8*eps^2)*w)))/
    (eps^3*(1 + eps)*(1 + 4*eps)*u*w*(v + w)*(u + v + w)), 
   (-2*(2*u*(v + 5*eps*v + 4*eps^2*v + w + 2*eps*w) + 
      (v + w)*(3*(1 + 5*eps + 4*eps^2)*v + 2*(1 + 2*eps)*w)))/
    (eps^3*(1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)), (2*eps)/u, 
   (-12*eps)/u, (16*eps)/u}, 
  {(3*(u^3*(-2*v + w) + 2*w*(v + w)^3 + u^2*(-v^2 + 12*v*w + 10*w^2) + 
      u*(v^3 + 22*v^2*w + 35*v*w^2 + 14*w^3)))/(2*eps^2*(1 + 4*eps)*u*w*
     (v + w)*(u + v + w)^2), (3*(4*eps*u^3*w + (1 + 4*eps)*(v + w)^4 + 
      u*(v + w)*((2 + 8*eps)*v^2 + (5 + 28*eps)*v*w + (3 + 16*eps)*w^2) + 
      u^2*((1 + 4*eps)*v^2 + 2*(1 + 9*eps)*w^2 + 3*v*(w + 8*eps*w))))/
    (4*eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   (3*((v + w)^2*(v + 8*eps*v + (5 + 24*eps)*w) + 
      2*u*(v + w)*(v + 5*eps*v + (4 + 25*eps)*w) + 
      u^2*(v + 2*eps*v + 3*(w + 6*eps*w))))/(4*eps^3*(1 + 4*eps)*u*w*
     (u + v + w)^2), (-3*(w*(v + w)*(u^2 + 5*u*(v + w) + 4*(v + w)^2) + 
      2*eps*(u^3*(-4*v + 5*w) + (v + w)^3*(4*v + 33*w) + 
        u^2*(-4*v^2 + 21*v*w + 32*w^2) + u*(4*v^3 + 73*v^2*w + 148*v*w^2 + 
          79*w^3))))/(4*eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   (-3*(-2*u^3*(v - 2*w) + 2*(v + w)^3*(v + 8*w) + 
      u^2*(-2*v^2 + 15*v*w + 20*w^2) + 2*u*(v^3 + 21*v^2*w + 42*v*w^2 + 
        22*w^3)))/(2*eps^2*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   -((v^2 + u*(v - w) + 4*v*w + 3*w^2)/(eps^3*u*w*(u + v + w))), 
   (v^2 + 6*v*w + 5*w^2 + u*(v + 3*w))/(eps^3*u*w*(u + v + w)), 
   (w*(v + w)*(-u^2 + (v + w)^2) + 2*eps*(3*u^3*v - 2*w*(v + w)^3 - 
       u^2*w*(7*v + 9*w) - u*(3*v^3 + 13*v^2*w + 21*v*w^2 + 11*w^3)))/
    (2*eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   (u*w*(v + w)*(u + v + w) + 2*eps*(-2*u^3*v + 2*w*(v + w)^3 + 
       u^2*(-v^2 + 4*v*w + 6*w^2) + u*(v^3 + 8*v^2*w + 15*v*w^2 + 8*w^3)))/
    (eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), (v + 3*w)/(eps^3*u*w), 
   (2*(u^3*(-v + w) + (v + w)^3*(v + 7*w) + u*(v + w)^2*(v + 23*w) + 
      u^2*(-v^2 + 8*v*w + 9*w^2)))/(eps^2*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)^2), (w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
     2*eps*(3*w*(v + w)^3 + u^3*(-3*v + 2*w) + 
       u^2*(-6*v^2 + 12*v*w + 14*w^2) + u*(-3*v^3 + 18*v^2*w + 37*v*w^2 + 
         16*w^3)))/(2*eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   (-2*eps*(v + w)^3 + u^2*((-1 + 14*eps)*v + (-1 + 6*eps)*w) + 
     u*(v + w)*((-1 + 30*eps)*v + (-1 + 14*eps)*w))/
    (eps^3*(1 + 4*eps)*u*(v + w)*(u + v + w)^2), 
   ((v + w)*(u^2*(v - 5*w) + (v - w)*(v + w)^2 + 2*u*(v^2 - 2*v*w - 3*w^2)) - 
     eps*(u^3*(v - w) - u*(9*v - 40*w)*(v + w)^2 - (2*v - 7*w)*(v + w)^3 + 
       u^2*(-6*v^2 + 16*v*w + 22*w^2)))/(eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)^2), (2*(u^3*(v - w) + 9*u*w*(v + w)^2 + 
      (v + w)^3*(v + 2*w)))/(eps^2*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   (2*(v + w))/(eps^3*u*(u + v + w)), 
   ((v + w)*(7*u*v + 7*v^2 + 9*u*w + 18*v*w + 11*w^2) + 
     2*eps*(u^2*(-v + w) + 2*(v + w)^2*(9*v + 13*w) + 
       u*(17*v^2 + 42*v*w + 25*w^2)))/(2*eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)), (-((v + w)*(v^2 + 6*v*w + 5*w^2 + u*(v + 3*w))) + 
     2*eps*(u^2*(v - w) - (v + w)^2*(3*v + 11*w) - 
       2*u*(v^2 + 6*v*w + 5*w^2)))/(eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)), (2*w*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
     eps*(-((v - 11*w)*(v + w)^2) + 2*u^2*(v + 8*w) + 
       u*(v^2 + 26*v*w + 25*w^2)))/(eps^3*(1 + 4*eps)*u*w*(u + v + w)^2), 
   (-4*(u^2 + 4*u*(v + w) + 2*(v + w)^2))/(eps^2*(u + 4*eps*u)*
     (u + v + w)^2), (-(w*(v + w)^2*(u + v + w)) + 
     eps*(u^3*(v + w) - 5*w*(v + w)^3 - u^2*(v^2 + 5*v*w + 2*w^2) - 
       u*(2*v^3 + 15*v^2*w + 20*v*w^2 + 7*w^3)))/(eps^3*(1 + 4*eps)*u*w*
     (v + w)*(u + v + w)^2), (-2*(u^3 + u^2*(-2*v + w) + (v + w)^3 - 
      2*u*(2*v^2 + v*w - w^2)))/(eps^2*(1 + 4*eps)*u*(v + w)*(u + v + w)^2), 
   ((v + w)^2*(u + v + w) + eps*(-2*u^3 + 4*u*w*(v + w) + 4*(v + w)^3 - 
       2*u^2*(3*v + 2*w)))/(2*eps^3*(1 + 4*eps)*u*(v + w)*(u + v + w)^2), 
   (4*eps*u^3*w + (1 + 4*eps)*(v + w)^4 + 
     u*(v + w)*((2 + 8*eps)*v^2 + (5 + 28*eps)*v*w + (3 + 16*eps)*w^2) + 
     u^2*((1 + 4*eps)*v^2 + 2*(1 + 9*eps)*w^2 + 3*v*(w + 8*eps*w)))/
    (2*eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   -(((v + w)^2*(u + v + w) + eps*(u^3 + 4*(v + w)^3 + u^2*(3*v + 2*w) + 
        2*u*(3*v^2 + 5*v*w + 2*w^2)))/(eps^3*(1 + 4*eps)*u*(v + w)*
      (u + v + w)^2)), (-(u^3*(v - 2*w)) + (v + w)^3*(v + 8*w) + 
     u^2*(-v^2 + 6*v*w + 10*w^2) + u*(v^3 + 18*v^2*w + 39*v*w^2 + 22*w^3))/
    (eps^2*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   ((u + v + w)^2*(v^2 + 3*v*w + 2*w^2) + 
     2*eps*(u^3*(-2*v + 3*w) + 4*(v + w)^3*(v + 5*w) + u^2*w*(15*v + 23*w) + 
       u*(6*v^3 + 50*v^2*w + 98*v*w^2 + 54*w^3)))/(2*eps^3*(1 + 4*eps)*u*w*
     (v + w)*(u + v + w)^2), 
   (-((v + w)*((v + w)^3 + u^2*(v + 2*w) + u*(2*v^2 + 5*v*w + 3*w^2))) + 
     eps*(-4*u^3*(v - w) + 28*w*(v + w)^3 + u^2*(-8*v^2 + 6*v*w + 22*w^2) + 
       u*(-4*v^3 + 48*v^2*w + 124*v*w^2 + 72*w^3)))/
    (2*eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   (-4*u^3*(v - w) + 2*(v + w)^3*(2*v + 11*w) + 4*u*(v + w)^2*(v + 20*w) - 
     4*u^2*(v^2 - 8*v*w - 9*w^2))/(eps^2*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)^2), -(1/(eps^3*(u + v + w))), 0, (2*(v + w))/(eps^3*u*w), 
   ((v + w)*(u + v + w)^2 - 2*eps*(u^3 - 2*(v + w)^3 + 4*u^2*(2*v + w) + 
       4*u*(3*v^2 + 4*v*w + w^2)))/(eps^3*(1 + 4*eps)*u*(v + w)*
     (u + v + w)^2), (v - w)/(eps^3*u*w), 
   (w*(7*u^2 + 10*u*(v + w) + 3*(v + w)^2) + 
     2*eps*((v + w)^2*(v + 4*w) + u^2*(v + 12*w) + 
       u*(2*v^2 + 17*v*w + 15*w^2)))/(2*eps^3*(1 + 4*eps)*u*w*(u + v + w)^2), 
   (-(w*(v + w)*(u + v + w)) + 2*eps*(u^2*v - 2*w*(v + w)^2 + 
       u*(v^2 - 2*v*w - 3*w^2)))/(2*eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)), -((v + w)/(eps^2*u*w + 4*eps^3*u*w)), 
   -((u^4*v + 5*u*w^2*(v + w)^2 + w^2*(v + w)^3 + u^3*v*(2*v + w) + 
      u^2*(v^3 + 2*v^2*w + 5*v*w^2 + 4*w^3))/(eps^2*(1 + 4*eps)*u*w*(u + w)*
      (v + w)*(u + v + w)^2)), (u^3*v - u*v*(v + w)^2 - v*(v + w)^3 + 
     u^2*(v^2 - w^2))/(2*eps^2*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   (-4*(v + w))/(eps^3*w*(u + v + w)), 
   (-(w*(v + w)*(u + v + w)^2) + eps*(u^3*v - (v + w)^3*(v + 4*w) - 
       u*(v + w)^2*(v + 8*w) + u^2*(v^2 - 4*v*w - 5*w^2)))/
    (eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 0, 
   -1/2*((8 + 26*eps)*u^2 + (11 + 32*eps)*u*(v + w) + 
      3*(1 + 4*eps)*(v + w)^2)/(eps^3*(u + 4*eps*u)*(u + v + w)^2), 
   (v + w)/(2*eps^3*u*(u + v + w)), 0, (-3*(u + 2*(v + w)))/
    (eps^2*(1 + 4*eps)*(u + v + w)^2), 
   -1/2*(4*(v + w)*(u + v + w) + eps*(3*u^2 + 22*u*(v + w) + 16*(v + w)^2))/
     (eps^3*(u + 4*eps*u)*(u + v + w)^2), 
   (4*(v + w))/(eps^3*(u + v)*(u + v + w)), 
   -(((v + w)*(u + v + w) + eps*(3*u^2 + 10*u*(v + w) + 4*(v + w)^2))/
     (eps^3*(u + 4*eps*u)*(u + v + w)^2)), (2*(4*u + v + w))/
    (eps^3*u*(u + v + w)), (-(w*(v + w)^2*(u + v + w)) + 
     2*eps*u*(-(u^2*v) + 2*v^3 + 5*v^2*w + 6*v*w^2 + 3*w^3 + 
       u*(v^2 + 3*v*w + 3*w^2)))/(eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)^2), ((v + w)^2 + u*(v + 2*w))/(eps^3*u*w*(u + v + w)), 
   (3*(v + w))/(eps^3*u*w), (-((v + w)^2*(u + v + w)) + 
     2*eps*(u^3 - 2*u*w*(v + w) - 2*(v + w)^3 + u^2*(3*v + 2*w)))/
    (eps^3*(1 + 4*eps)*u*(v + w)*(u + v + w)^2), 
   (-(w*(v + w)*(8*u^2 + 11*u*(v + w) + 3*(v + w)^2)) + 
     2*eps*(2*u^3*w + 2*w*(v + w)^3 - u*(v + w)^2*(3*v + 5*w) - 
       u^2*(3*v^2 + 11*v*w + 8*w^2)))/(2*eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)^2), (v + w)/(2*eps^3*u*(u + v + w)), 
   -((v + w)/(eps^2*u*w + 4*eps^3*u*w)), 
   (u^2*(2*v - w) - (v + w)^2*(v + 5*w) + u*(v^2 - 8*v*w - 9*w^2))/
    (eps^2*(1 + 4*eps)*u*w*(u + v + w)^2), 
   (-2*eps*(v + w)^2*(v + 3*w) + u*(v + w)*((2 + 7*eps)*v + (2 - 3*eps)*w) + 
     u^2*(2*v + 9*eps*v + 2*w + 6*eps*w))/(2*eps^3*(1 + 4*eps)*u*w*
     (u + v + w)^2), (4*(v + w))/(eps^3*(u + w)*(u + v + w)), 
   (-(w*(v + w)*(u + v + w)) + eps*(u^2*(v - 2*w) - 2*(v + w)^2*(v + 5*w) - 
       u*(v^2 + 16*v*w + 15*w^2)))/(eps^3*(1 + 4*eps)*u*w*(u + v + w)^2), 
   -1/2*((1 + 4*eps)*(v - 2*w)*(v + w)^2 + 2*u*(v + w)*
       (v + 4*eps*v - 2*(2 + 7*eps)*w) + 
      u^2*(v + 4*eps*v - 2*(3 + 11*eps)*w))/(eps^3*(1 + 4*eps)*u*w*
      (u + v + w)^2), -1/2*(2*eps*u^2*w + (1 + 4*eps)*(v + w)^2*(v + 2*w) + 
      u*(v + w)*(v + 4*eps*v + 2*(w + 6*eps*w)))/(eps^3*(1 + 4*eps)*u*w*
      (v + w)*(u + v + w)), (-2*(v + w))/(eps^3*u*w), 
   (u^3 - 4*u*v*(v + w) - 4*v*(v + w)^2 + u^2*(v + 2*w))/
    (eps^2*(1 + 4*eps)*(u + v)*(v + w)*(u + v + w)^2), 
   -1/2*(eps*u^3*w + 2*(1 + 4*eps)*(v + w)^4 + 2*(1 + 4*eps)*u*(v + w)^2*
       (2*v + 3*w) + 2*u^2*(v + w)*(v + 4*eps*v + (2 + 9*eps)*w))/
     (eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 0, 
   -((eps*u^3*w + 2*(1 + 4*eps)*u*(v + w)^2*(v + 2*w) + 
      (1 + 4*eps)*(v + w)^3*(v + 2*w) + u^2*(v + w)*
       (v + 4*eps*v + 2*(w + 5*eps*w)))/(eps^3*(1 + 4*eps)*u*w*(v + w)*
      (u + v + w)^2)), ((v + w)*((v + w)^2*(v + 2*w) + u^2*(5*v + 6*w) + 
       2*u*(3*v^2 + 7*v*w + 4*w^2)) + 2*eps*(u^3*v + (v - 4*w)*(v + w)^3 + 
       u^2*(11*v^2 + 22*v*w + 7*w^2) + u*(11*v^3 + 26*v^2*w + 11*v*w^2 - 
         4*w^3)))/(eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   (2*(-2*u^2*(v - w) + (v + w)^3 + u*(-v^2 + 6*v*w + 7*w^2)))/
    (eps^2*(1 + 4*eps)*u*w*(u + v + w)^2), 
   (v^3 + u^2*(v - w) - 9*v^2*w - 13*v*w^2 - 3*w^3 + 
     2*u*(v^2 - 3*v*w - 2*w^2))/(eps^2*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   -((u^3*(-v + w) + 3*w*(v + w)^3 + u^2*(v^2 + 4*v*w + 7*w^2) + 
      u*(2*v^3 + 9*v^2*w + 20*v*w^2 + 13*w^3))/(eps^2*(1 + 4*eps)*u*w*(v + w)*
      (u + v + w)^2)), (3*w^3*(v + w)^3 + u^4*(3*v^2 - 2*v*w + 3*w^2) + 
     u^3*(3*v^3 + 4*v^2*w + 11*v*w^2 + 20*w^3) + 
     u^2*w*(v^3 + 14*v^2*w + 43*v*w^2 + 34*w^3) + 
     u*w*(-2*v^4 + 3*v^3*w + 24*v^2*w^2 + 39*v*w^3 + 20*w^4))/
    (eps^2*(1 + 4*eps)*u*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   (2*v*(4*u^3 + u^2*(16*v + 11*w) + u*(20*v^2 + 25*v*w + 7*w^2) + 
      2*(4*v^3 + 7*v^2*w + 4*v*w^2 + w^3)))/(eps^2*(1 + 4*eps)*(u + v)^2*
     (v + w)*(u + v + w)^2), (-2*u*(v + w)^2*(u + v + w) + 
     eps*(2*u^3*(v - w) - 3*w*(v + w)^3 - 3*u*(v + w)^2*(3*v + 8*w) - 
       u^2*(7*v^2 + 26*v*w + 19*w^2)))/(2*eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)^2), 0, (2*u^3*(v - w) - 3*w*(v + w)^3 - 
     u*(v + w)^2*(v + 16*w) + u^2*(v^2 - 10*v*w - 11*w^2))/
    (eps^2*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), -(1/(eps^3*u)), 
   -((v + w)/(eps^3*u*(u + v + w))), (v + w)/(eps^3*u*(u + v + w)), 
   -(v/(eps^3*u*w)), (-4*(1 + 2*eps))/(eps^3*(1 + 4*eps)*(u + v + w)), 0, 
   -(((1 + 11*eps + 12*eps^2)*u + 2*(1 + 5*eps + 4*eps^2)*(v + w))/
     (eps^3*(1 + 4*eps)*u*(u + v + w))), 
   ((1 + 8*eps + 8*eps^2)*u + 2*(1 + 5*eps + 4*eps^2)*(v + w))/
    (eps^3*(1 + 4*eps)*u*(u + v + w)), 0, 0, 0, 
   (4 + 8*eps)/(eps^3*(1 + eps)*(1 + 4*eps)*(u + v + w)), 
   -(((1 + 2*eps)*(v + w)*(v - 2*eps*(u - v + w)))/
     (eps^4*(1 + eps)*(1 + 4*eps)*w*(u + v + w)^2)), 
   (v*(u + 11*eps*u + 12*eps^2*u - v - w))/(eps^3*(1 + eps)*(1 + 4*eps)*w*
     (u + v + w)^2), -(((1 + 5*eps + 4*eps^2)*w*(v + w)^2 + 
      (1 + 2*eps)*u^2*(2*v + w) + u*(v + w)*((4 + 15*eps + 12*eps^2)*v + 
        (2 + 7*eps + 4*eps^2)*w))/(eps^3*(1 + eps)*(1 + 4*eps)*u*w*
      (u + v + w)^2)), ((1 + 5*eps + 4*eps^2)*v + (2 + 7*eps + 4*eps^2)*w)/
    (eps^3*(1 + eps)*(1 + 4*eps)*w*(u + v + w)), 
   -((v + 5*eps*v + 4*eps^2*v + w + 2*eps*w)/(eps^3*(1 + eps)*(1 + 4*eps)*w*
      (u + v + w))), 0, 0, 0}, 
  {(-((v + w)*(2*u^5*w - 2*v^2*w*(v + w)^3 + u*v*(v + w)^2*
         (3*v^2 - 8*v*w - 4*w^2) + u^4*(3*v^2 + 11*v*w + 4*w^2) + 
        u^3*(9*v^3 + 18*v^2*w + 15*v*w^2 + 8*w^3) + 
        u^2*(9*v^4 + 9*v^3*w + 6*v*w^3 + 6*w^4))) + 
     eps*(-12*u^6*v + 2*v^2*w*(v + w)^3*(10*v + 13*w) - 
       2*u^5*(27*v^2 + 19*v*w + w^2) - u^4*(87*v^3 + 164*v^2*w + 66*v*w^2 - 
         11*w^3) + u*v*(v + w)^2*(3*v^3 + 116*v^2*w + 204*v*w^2 + 58*w^3) + 
       u^3*(-57*v^4 - 132*v^3*w + 69*v^2*w^2 + 178*v*w^3 + 40*w^4) + 
       3*u^2*v*(-3*v^4 + 32*v^3*w + 162*v^2*w^2 + 193*v*w^3 + 66*w^4)))/
    (8*eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   (2*(1 + 4*eps)*(3*v - w)*(v + w)^3 + 2*u^2*(3*v + w)*
      (v + 4*eps*v + w + eps*w) - 2*u^3*(w + 16*eps*w) + 
     u*(v + w)*(12*(1 + 4*eps)*v^2 + 2*(7 + 31*eps)*v*w + (2 + 17*eps)*w^2))/
    (8*eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   (u^5*((3 - 9*eps)*v + w - 5*eps*w) + 2*v^2*(v + w)^3*
      (3*(1 + 6*eps)*v + (2 + 17*eps)*w) - 
     u^4*(3*(-5 + 3*eps)*v^2 + 3*(-2 + 7*eps)*v*w + 5*(1 + 4*eps)*w^2) + 
     u*v*(v + w)^2*(6*(4 + 21*eps)*v^2 + (22 + 199*eps)*v*w + 
       8*(1 + 10*eps)*w^2) + u^3*((33 + 63*eps)*v^3 + 6*(-1 + 15*eps)*v*w^2 + 
       (-10 + 17*eps)*w^3 + 35*v^2*(w + 4*eps*w)) + 
     u^2*(v + w)*(3*(13 + 51*eps)*v^3 + 6*(1 + 32*eps)*v*w^2 + 
       2*(-2 + 7*eps)*w^3 + 39*v^2*(w + 8*eps*w)))/
    (8*eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   ((v + w)*(12*v^2*w*(v + w)^3 - 3*u^5*(9*v + 7*w) + 
       3*u*v*(v + w)^2*(9*v^2 + 20*v*w + 8*w^2) + 
       u^4*(-54*v^2 - 31*v*w + 11*w^2) + u^3*w*(91*v^2 + 145*v*w + 60*w^2) + 
       u^2*(54*v^4 + 203*v^3*w + 269*v^2*w^2 + 148*v*w^3 + 28*w^4)) + 
     eps*(24*u^6*v + 3*u^5*(49*v^2 + 64*v*w + 7*w^2) - 
       3*v^2*(v + w)^3*(8*v^2 + 46*v*w + 59*w^2) + 
       4*u^4*(81*v^3 + 167*v^2*w - 2*v*w^2 - 58*w^3) - 
       3*u*v*(v + w)^2*(15*v^3 + 169*v^2*w + 360*v*w^2 + 120*w^3) + 
       u^3*(306*v^4 + 583*v^3*w - 796*v^2*w^2 - 1355*v*w^3 - 354*w^4) + 
       u^2*(84*v^5 - 280*v^4*w - 2243*v^3*w^2 - 3117*v^2*w^3 - 1357*v*w^4 - 
         119*w^5)))/(8*eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)^2*
     (u + v + w)^2), (2*(v + w)*(-(u^2*w*(v + w)) + 6*w*(v + w)^3 + 
       3*u*(v + w)^2*(3*v + 4*w) - u^3*(9*v + 7*w)) + 
     eps*(12*u^4*v + 3*u*(v + w)^2*(2*v^2 - 33*v*w - 94*w^2) + 
       2*u^3*(27*v^2 + 65*v*w + 14*w^2) - 6*(v + w)^3*(2*v^2 + 11*v*w + 
         16*w^2) + 4*u^2*(15*v^3 + 43*v^2*w - 16*v*w^2 - 44*w^3)))/
    (8*eps^3*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)^2), 
   (u*(-v + w) - (v + w)^2)/(eps^3*u*w*(u + v + w)), 
   (u*v + (v + w)^2)/(eps^3*u*w*(u + v + w)), 
   (-((v + w)^2*(3*u^2 + u*(v + w) - 2*w*(v + w))) + 
     eps*(6*u^3*v - 4*w^2*(v + w)^2 - u^2*(v^2 + 15*v*w + 18*w^2) - 
       u*(13*v^3 + 38*v^2*w + 47*v*w^2 + 22*w^3)))/
    (4*eps^3*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)), 
   (-((v + w)^2*(2*w*(v + w) + u*(v + 2*w))) + 
     eps*(-4*u^3*v - 2*w*(v + w)^2*(2*v + w) - 2*u^2*(3*v^2 + v*w - 3*w^2) + 
       u*(v^3 + v^2*w + 4*v*w^2 + 4*w^3)))/(2*eps^3*(1 + 4*eps)*u*w*(v + w)^2*
     (u + v + w)), v/(eps^3*u*w), 
   (2*(u + v)*(v + w)*(u^3*v - u^2*w*(v + w) - w*(v + w)^3 - 
       u*(v + w)^2*(v + 2*w)) + 
     eps*(-2*u^5*v - u^4*(10*v^2 + 23*v*w + 7*w^2) + 
       v*(v + w)^3*(2*v^2 + 9*v*w + 13*w^2) - 
       u^3*(16*v^3 + 71*v^2*w + 35*v*w^2 - 12*w^3) + 
       u*(v + w)^2*(2*v^3 + 27*v^2*w + 70*v*w^2 + 15*w^3) + 
       u^2*(-8*v^4 - 32*v^3*w + 44*v^2*w^2 + 108*v*w^3 + 40*w^4)))/
    (2*eps^3*(1 + 4*eps)*u*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   -1/4*((v + w)*(6*v^2*w*(v + w)^3 + 2*u^5*(3*v + w) + 
        u^4*(26*v^2 + 25*v*w + 7*w^2) + u*v*(v + w)^2*(8*v^2 + 29*v*w + 
          14*w^2) + u^3*(42*v^3 + 77*v^2*w + 44*v*w^2 + 5*w^3) + 
        3*u^2*v*(10*v^3 + 31*v^2*w + 33*v*w^2 + 12*w^3)) + 
      eps*(6*u^6*v + v^2*w*(v + w)^3*(22*v + 21*w) + 
        u^5*(50*v^2 + 39*v*w + w^2) + u^4*(140*v^3 + 203*v^2*w + 62*v*w^2 - 
          7*w^3) + u*v*(v + w)^2*(26*v^3 + 112*v^2*w + 131*v*w^2 + 50*w^3) + 
        u^3*(180*v^4 + 409*v^3*w + 272*v^2*w^2 + 32*v*w^3 - 11*w^4) + 
        u^2*(110*v^5 + 387*v^4*w + 505*v^3*w^2 + 302*v^2*w^3 + 71*v*w^4 - 
          3*w^5)))/(eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   (u^5*((-1 + eps)*v - (1 + eps)*w) + v^2*w*(v + w)^2*
      (2*(2 + 7*eps)*v + (4 + 13*eps)*w) + u*v*(v + w)*
      ((1 + eps)*v^3 + (17 + 69*eps)*v^2*w + (24 + 101*eps)*v*w^2 + 
       2*(4 + 15*eps)*w^3) + u^2*((2 + 4*eps)*v^4 + (25 + 71*eps)*v^3*w + 
       41*(1 + 4*eps)*v^2*w^2 + 2*(9 + 41*eps)*v*w^3 + eps*w^4) + 
     u^4*((-2 + 4*eps)*v^2 + (1 - 13*eps)*w^2 - v*(w + 29*eps*w)) + 
     u^3*(w*(11*v^2 + 13*v*w + 2*w^2) + eps*(6*v^3 - 13*v^2*w + 22*v*w^2 + 
         7*w^3)))/(2*eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   -1/4*((u + v)*(v + w)^2*(2*u^3 - 4*v*(v + w)^2 + u^2*(-4*v + 9*w) + 
        u*(-10*v^2 - 3*v*w + 7*w^2)) + eps*(2*u^5*v + u^4*w*(v + 3*w) - 
        u^2*(v + w)^2*(64*v^2 - 52*v*w - 57*w^2) - 
        v*(v + w)^3*(12*v^2 + 4*v*w - 9*w^2) - u*(v + w)^2*
         (48*v^3 - 4*v^2*w - 66*v*w^2 - 13*w^3) + 
        u^3*(-30*v^3 - 23*v^2*w + 39*v*w^2 + 32*w^3)))/
     (eps^3*(1 + 4*eps)*u*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   (u*(2*u^2 + u*v - v^2)*(v + w)^2*(u + v + w) + 
     eps*(2*u^5*v - u^2*(v + w)^2*(4*v^2 - 18*v*w - 17*w^2) + 
       u^4*(4*v^2 + 5*v*w + 3*w^2) + v*(v + w)^3*(2*v^2 + 7*v*w + 6*w^2) + 
       u^3*(-v^3 + 2*v^2*w + 6*v*w^2 + 3*w^3) + u*(v + w)^2*
        (v^3 + 24*v^2*w + 32*v*w^2 + 8*w^3)))/(2*eps^3*(1 + 4*eps)*u*(u + v)*
     w*(v + w)^2*(u + v + w)^2), (v + w)/(eps^3*u*(u + v + w)), 
   ((v + w)^2*(u^3 + u^2*(16*v - 5*w) + u*(29*v^2 - v*w - 6*w^2) + 
       2*v*(7*v^2 + 3*v*w - 4*w^2)) + 
     eps*(-2*u^4*v + 4*v*(16*v - 5*w)*(v + w)^3 + 
       u*(v + w)^2*(121*v^2 + 29*v*w - 4*w^2) - 
       u^3*(11*v^2 + 15*v*w + 6*w^2) + u^2*(48*v^3 + 92*v^2*w + 37*v*w^2 - 
         7*w^3)))/(4*eps^3*(1 + 4*eps)*u*(u + v)*w*(v + w)^2*(u + v + w)), 
   (-2*(v + w)^2*(u^3*(v - w) + v^2*(v + w)^2 + u^2*(3*v^2 + v*w - w^2) + 
       u*v*(3*v^2 + 4*v*w + 2*w^2)) + 
     eps*(2*u^5*v - v^2*(v + w)^3*(10*v + 11*w) + u^4*(8*v^2 + 5*v*w + w^2) - 
       u*v*(v + w)^2*(28*v^2 + 49*v*w + 24*w^2) + 
       u^3*(2*v^3 - 5*v^2*w - 4*v*w^2 + w^3) - 
       u^2*(22*v^4 + 74*v^3*w + 76*v^2*w^2 + 21*v*w^3 - 3*w^4)))/
    (2*eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)^2*(u + v + w)), 
   (u^5*((3 + 11*eps)*v + (7 + 25*eps)*w) + 
     u^4*((11 + 45*eps)*v^2 + 4*(10 + 37*eps)*v*w + 3*(7 + 25*eps)*w^2) + 
     u^2*(v + w)*((9 + 41*eps)*v^3 + (71 + 280*eps)*v^2*w + 
       4*(11 + 47*eps)*v*w^2 + 7*eps*w^3) + 
     u^3*((15 + 67*eps)*v^3 + (83 + 321*eps)*v^2*w + 6*(13 + 49*eps)*v*w^2 + 
       2*(7 + 27*eps)*w^3) + 2*u*v*(v + w)*((1 + 3*eps)*v^3 + 
       (17 + 70*eps)*v^2*w + (21 + 97*eps)*v*w^2 + (5 + 28*eps)*w^3) - 
     v^2*(v + w)^2*(-6*w*(v + w) + eps*(2*v^2 - 27*v*w - 33*w^2)))/
    (4*eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (-2*v^2*w*(v + w)^2*(v + 8*eps*v + w + 10*eps*w) + 
     2*u^4*((-1 + 2*eps)*v^2 - 2*(3 + 8*eps)*v*w - (3 + 8*eps)*w^2) + 
     2*u^2*(v + w)*((1 + 2*eps)*v^3 - 5*(2 + 11*eps)*v^2*w - 
       (6 + 47*eps)*v*w^2 + (1 - 2*eps)*w^3) + 
     u*v*(v + w)*((1 + eps)*v^3 - (10 + 71*eps)*v^2*w - 
       (15 + 116*eps)*v*w^2 - 4*(1 + 10*eps)*w^3) + 
     u^5*((-1 + eps)*v - 3*(w + 3*eps*w)) - 
     u^3*(w*(20*v^2 + 19*v*w + w^2) + eps*(-6*v^3 + 75*v^2*w + 85*v*w^2 + 
         14*w^3)))/(2*eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (-((v + w)*(-2*u^5*v + 6*v^2*w*(v + w)^3 - u*v*(v + w)^2*
         (v^2 - 26*v*w - 10*w^2) + u^4*(-7*v^2 + v*w + 4*w^2) + 
        u^3*(-9*v^3 + 14*v^2*w + 25*v*w^2 + 4*w^3) + 
        u^2*v*(-5*v^3 + 31*v^2*w + 64*v*w^2 + 28*w^3))) + 
     eps*(2*u^6*v - v^2*w*(v + w)^3*(26*v + 27*w) + 
       u^5*(14*v^2 - v*w - 7*w^2) + u*v*(v + w)^2*(3*v^3 - 107*v^2*w - 
         149*v*w^2 - 48*w^3) + u^4*(33*v^3 + 10*v^2*w - 9*v*w^2 + 4*w^3) + 
       u^3*(35*v^4 - 26*v^3*w - 107*v^2*w^2 - 53*v*w^3 - 3*w^4) + 
       u^2*(17*v^5 - 112*v^4*w - 360*v^3*w^2 - 335*v^2*w^3 - 109*v*w^4 - 
         5*w^5)))/(4*eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)^2*
     (u + v + w)^2), (v^2*w*(v + w)^3*(2*(2 + 7*eps)*v + (4 + 13*eps)*w) + 
     u^5*((-1 + eps)*v^2 + 18*eps*v*w + (1 + 11*eps)*w^2) + 
     u^4*((-2 + 4*eps)*v^3 + (6 + 59*eps)*v^2*w + (14 + 41*eps)*v*w^2 - 
       2*(-3 + eps)*w^3) + u*v*(v + w)^2*((1 + eps)*v^3 + 
       10*(2 + 7*eps)*v^2*w + 27*(1 + 3*eps)*v*w^2 + 4*(2 + 7*eps)*w^3) + 
     u^2*(v + w)*((2 + 4*eps)*v^4 + (36 + 121*eps)*v^3*w + 
       29*(2 + 5*eps)*v^2*w^2 + 24*(1 + 2*eps)*v*w^3 - eps*w^4) + 
     u^3*(w*(26*v^3 + 55*v^2*w + 34*v*w^2 + 5*w^3) + 
       eps*(6*v^4 + 108*v^3*w + 129*v^2*w^2 + 28*v*w^3 - 5*w^4)))/
    (2*eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   (-4*(v + w)*(u + v + w) + eps*(4*u^2 - 15*u*v - 19*v^2 - 19*u*w - 39*v*w - 
       20*w^2))/(4*eps^3*(1 + 4*eps)*(v + w)*(u + v + w)^2), 
   (-8*eps*u^3*w + 2*(1 + 4*eps)*v*(v + w)^3 + 
     2*u^2*((1 + 4*eps)*v^2 + (2 + 5*eps)*v*w + (1 + 3*eps)*w^2) + 
     u*(v + w)*(4*(1 + 4*eps)*v^2 + 2*(3 + 13*eps)*v*w + (2 + 11*eps)*w^2))/
    (4*eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)^2), 
   (6*(v + w)*(u + v + w) + eps*(4*u^2 + 25*u*v + 21*v^2 + 21*u*w + 41*v*w + 
       20*w^2))/(4*eps^3*(1 + 4*eps)*(v + w)*(u + v + w)^2), 
   (-((v + w)^2*(-3*u^3 - u^2*w + 2*w*(v + w)^2 + 
        u*(3*v^2 + 7*v*w + 4*w^2))) + 
     eps*(-2*u^4*v - u*(v + w)^2*(v^2 - 18*v*w - 47*w^2) - 
       u^3*(9*v^2 + 19*v*w + 2*w^2) + (v + w)^3*(2*v^2 + 11*v*w + 16*w^2) + 
       u^2*(-10*v^3 - 20*v^2*w + 22*v*w^2 + 32*w^3)))/
    (4*eps^3*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)^2), 
   (2*(v + w)*(v*(v + w)^2 + u^2*(3*v + 4*w) + u*(-2*v^2 - v*w + w^2)) + 
     eps*(-4*u^3*v - 2*u^2*(7*v^2 + 11*v*w - 4*w^2) + 
       2*(v + w)^2*(6*v^2 + 23*v*w + 24*w^2) + 
       u*(2*v^3 + 41*v^2*w + 116*v*w^2 + 77*w^3)))/
    (4*eps^3*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)), 
   (-2*(v + w)*(u^2*(v + w)^2 + 5*u*(v + w)^3 + (v + w)^3*(v + 2*w) - 
       u^3*(3*v + 2*w)) + eps*(-4*u^4*v - u*(v + w)^2*(18*v^2 - 7*v*w - 
         83*w^2) - 2*(v + w)^3*(2*v^2 - 7*v*w - 16*w^2) - 
       2*u^3*(9*v^2 + 19*v*w + 2*w^2) + u^2*(-28*v^3 - 78*v^2*w + 50*w^3)))/
    (4*eps^3*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)^2), 
   (-2*u*(v + w)^2*(-2*u^4 + 3*u^2*w^2 + 2*v^3*(v + w) - u^3*(4*v + w) + 
       u*(4*v^3 + 3*v^2*w + 3*v*w^2 + 2*w^3)) + 
     eps*(-4*u^6*v + u^5*(-24*v^2 - 24*v*w + 2*w^2) + 
       v^2*(v + w)^3*(4*v^2 + 28*v*w + 33*w^2) + 
       u^4*(-52*v^3 - 96*v^2*w + 11*v*w^2 + 39*w^3) + 
       u*v*(v + w)^2*(8*v^3 + 125*v^2*w + 226*v*w^2 + 70*w^3) + 
       u^3*(-48*v^4 - 59*v^3*w + 208*v^2*w^2 + 279*v*w^3 + 70*w^4) + 
       u^2*(-12*v^5 + 114*v^4*w + 554*v^3*w^2 + 684*v^2*w^3 + 277*v*w^4 + 
         21*w^5)))/(2*eps^3*(1 + 4*eps)*u*(u + v)^2*w*(v + w)^2*
     (u + v + w)^2), 0, 1/(eps^3*u), (2*v)/(eps^3*u*w), 
   (4*u^3 + u^2*(29*v + 9*w) + u*(17*v^2 - 5*v*w - 6*w^2) - 
     2*(4*v^3 + 11*v^2*w + 8*v*w^2 + w^3))/(2*eps^2*(1 + 4*eps)*(u + v)*
     (v + w)*(u + v + w)^2), v/(eps^3*u*w), 
   (2*u^2*w + 4*w*(v + w)^2 + u*(2*v^2 + 9*v*w + 7*w^2) + 
     eps*(2*v^3 + 17*v^2*w + 25*v*w^2 + 10*w^3 + 2*u^2*(v + 7*w) + 
       u*(4*v^2 + 28*v*w + 22*w^2)))/(4*eps^3*(1 + 4*eps)*u*w*(v + w)*
     (u + v + w)), (3*v^2 + 4*v*w + w^2 + 
     eps*(2*u*v + 11*v^2 + 9*v*w - 2*w^2))/(4*eps^3*(v + w)^2*(w + 4*eps*w)), 
   -((u + eps*u + 2*eps*v + 3*eps*w)/(4*eps^3*u*w + 16*eps^4*u*w)), 
   ((v + w)^2*(2*w^2*(v + w) + u^2*(2*v + 5*w) + u*w*(6*v + 7*w)) + 
     eps*(-2*u^4*v + w^2*(v + w)^2*(6*v + 5*w) + u*w*(v + w)^2*
        (18*v + 13*w) + u^3*(4*v^2 + 15*v*w + 9*w^2) + 
       u^2*(6*v^3 + 38*v^2*w + 49*v*w^2 + 17*w^3)))/
    (4*eps^3*(1 + 4*eps)*u*w*(u + w)*(v + w)^2*(u + v + w)), 
   (u*(u - v)*(v + w)^2 + eps*(2*u^3*v - u*v*(v + w)^2 - 
       v*(v + w)^2*(2*v + 3*w) + u^2*(3*v^2 + v*w - 2*w^2)))/
    (8*eps^3*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)), 
   ((-3*eps)/u + (v - 2*eps*v + w - 5*eps*w)/(v*w + w^2))/(2*eps^4), 
   (eps*(2*u^3*v - u*(v - 16*w)*(v + w)^2 - (v + w)^2*(2*v^2 - 5*v*w - 
         8*w^2) + 3*u^2*(v^2 + 3*v*w + 2*w^2)) + 
     (v + w)*(2*w*(v + w)^2 + u^2*(v + 3*w) + u*(-v^2 + 3*v*w + 4*w^2)))/
    (4*eps^3*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)), 
   -((2*u + v + w)/(eps^3*u*(u + v + w))), 
   ((1 + 6*eps + 8*eps^2)*(-2*(v + w)^2*(4*u^3 + 5*u*v*(v + w) + 
        v*(v + w)^2 + 4*u^2*(2*v + w)) + eps*(4*u^4*v - 27*u*v*(v + w)^3 - 
        8*v*(v + w)^4 - u^2*(v + w)^2*(51*v + 35*w) - 
        4*u^3*(7*v^2 + 18*v*w + 11*w^2))))/(4*eps^3*(1 + 2*eps)*(1 + 4*eps)^2*
     u*(u + v)*(v + w)^2*(u + v + w)^2), (v*(2*u + v + w))/
    (2*eps^3*u*(u + v)*(u + v + w)), 
   ((4 + 15*eps)*u^3 + 5*(1 + 4*eps)*v^2*(v + w) + 
     u^2*((15 + 58*eps)*v + (2 + 7*eps)*w) + 
     u*v*((16 + 63*eps)*v + (9 + 35*eps)*w))/(2*eps^3*(1 + 4*eps)*u*(u + v)^2*
     (u + v + w)), (2*v*(3*u + v)*(u + v + w)^2 + 
     eps*(10*u^4 + u^3*(37*v - w) + 8*v^2*(v + w)^2 + 
       u^2*(52*v^2 + 38*v*w - 2*w^2) + 11*u*v*(3*v^2 + 5*v*w + 2*w^2)))/
    (4*eps^3*(u + 4*eps*u)*(u + v)^2*(u + v + w)^2), 
   ((6 + 32*eps)*u^2 + (v + w)*(3*(2 + 5*eps)*v - 4*eps*w) + 
     u*((12 + 47*eps)*v + (6 + 19*eps)*w))/(8*eps^3*(1 + 4*eps)*(u + v)*
     (u + v + w)^2), (2*u*v*(u + v + w) - 
     eps*(5*u^3 + 4*u^2*(6*v - w) + 6*v^2*(v + w) + u*v*(25*v + 22*w)))/
    (2*eps^4*u*(u + v)^2*(u + v + w)), 
   -1/4*(2*u^4 + 8*(1 + 4*eps)*v^2*(v + w)^2 + 
      u^3*((18 + 65*eps)*v + (2 + 13*eps)*w) + 
      u*v*(v + w)*(3*(10 + 43*eps)*v + 4*(4 + 17*eps)*w) + 
      2*u^2*((19 + 81*eps)*v^2 + (16 + 73*eps)*v*w + 2*eps*w^2))/
     (eps^3*(u + 4*eps*u)*(u + v)^2*(u + v + w)^2), 
   (4*u + v + w)/(eps^3*u*(u + v + w)), 
   ((v + w)^2*(2*u^2 + u*(v + w) - w*(v + w)) + 
     eps*(-2*u^3*v + 2*w^2*(v + w)^2 + u^2*(3*v^2 + 9*v*w + 8*w^2) + 
       u*(8*v^3 + 21*v^2*w + 23*v*w^2 + 10*w^3)))/(2*eps^3*(1 + 4*eps)*u*w*
     (v + w)^2*(u + v + w)), ((u + v)*(v + w))/(eps^3*u*w*(u + v + w)), 
   (3*v)/(eps^3*u*w), ((v + w)*(u + v + w) + 
     eps*(-4*u^2 + 3*u*v + 7*v^2 + 7*u*w + 15*v*w + 8*w^2))/
    (2*eps^3*(1 + 4*eps)*(v + w)*(u + v + w)^2), 
   -1/4*(-2*(1 + eps)*u^3*w + 4*w*(v + w)^2*(v + w - 2*eps*w) + 
      u*(v + w)*((5 + 17*eps)*v^2 + (14 + 47*eps)*v*w + 3*(3 + 8*eps)*w^2) + 
      2*u^2*((1 + 7*eps)*v^2 + (1 + 10*eps)*w^2 + 2*v*(w + 9*eps*w)))/
     (eps^3*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)), 
   -1/2*1/(eps^3*(u + v + w)), (u + 7*eps*u - 2*eps*v - 3*eps*w)/
    (4*eps^3*u*w + 16*eps^4*u*w), 
   (-2*u*(v + w)*(v + 4*eps*v + eps^2*v + w + 8*eps*w + 19*eps^2*w) + 
     u^2*((-2 - 7*eps + 13*eps^2)*v - (2 + 9*eps + eps^2)*w) - 
     eps*(v + w)*(2*w*(v + w) + eps*(2*v^2 + 21*v*w + 23*w^2)))/
    (4*eps^4*(1 + 4*eps)*u*w*(v + w)*(u + v + w)), 
   (u*(v + w)*((-2 - eps + 27*eps^2)*v - (2 + 7*eps + 2*eps^2)*w) + 
     2*u^2*((-1 - 2*eps + 14*eps^2)*v + (-1 - 3*eps + 7*eps^2)*w) - 
     2*eps^2*(2*v^3 + 11*v^2*w + 18*v*w^2 + 9*w^3))/
    (8*eps^4*(1 + 4*eps)*u*w*(v + w)*(u + v + w)), 
   (-2*u*w + eps*(-3*u^2 + 16*u*w + 3*w^2))/(2*eps^4*u*w*(u + w)), 
   (u*(v + w)*(v + 3*eps*v + w - 2*eps*w) + 
     2*u^2*((-1 + 2*eps)*v - (2 + 5*eps)*w) - 
     2*(v + w)*(-(w*(v + w)) + eps*(2*v^2 + 5*v*w + 5*w^2)))/
    (4*eps^3*(1 + 4*eps)*u*w*(v + w)*(u + v + w)), 
   -1/4*(2*(1 + 4*eps)*v^2*(v + w)^3 + u*(v + w)^2*(6*(1 + 4*eps)*v^2 - 
        3*(2 + 7*eps)*v*w - 2*eps*w^2) + u^2*(v + w)*(6*(1 + 4*eps)*v^2 - 
        3*(4 + 15*eps)*v*w - (8 + 35*eps)*w^2) - 
      u^3*(-2*(1 + 4*eps)*v^2 + 4*(2 + 9*eps)*w^2 + 6*v*(w + 4*eps*w)))/
     (eps^3*(1 + 4*eps)*u*(u + v)*w*(v + w)*(u + v + w)^2), 
   -1/4*(-4*eps*u^2*w + 2*(1 + 4*eps)*v*(v + w)^2 + 
      u*(v + w)*((2 + 8*eps)*v - eps*w))/(eps^3*(1 + 4*eps)*u*w*(v + w)*
      (u + v + w)), -1/2*(4*(1 + 4*eps)*u*v + 4*(1 + 4*eps)*v^2 + eps*u*w)/
     (eps^3*(1 + 4*eps)*u*(u + v)*w), 
   (2*(u + v)*(v + w)*(u + v + w) + eps*(-4*u^3 + 8*v*(v + w)^2 + 
       u^2*(9*v + 5*w) + 3*u*(7*v^2 + 9*v*w + 2*w^2)))/
    (4*eps^3*(1 + 4*eps)*(u + v)*(v + w)*(u + v + w)^2), 
   -1/8*(-4*eps*u^4*w + 8*(1 + 4*eps)*v^2*(v + w)^3 + 
      u^2*(v + w)*(24*(1 + 4*eps)*v^2 + (32 + 127*eps)*v*w + 
        2*(4 + 17*eps)*w^2) + u^3*(8*(1 + 4*eps)*v^2 + (16 + 59*eps)*v*w + 
        (8 + 31*eps)*w^2) + 2*u*(v + w)^2*(12*(1 + 4*eps)*v^2 + eps*w^2 + 
        8*v*(w + 4*eps*w)))/(eps^3*(1 + 4*eps)*u*(u + v)*w*(v + w)*
      (u + v + w)^2), 0, -1/4*(-4*eps*u^4*w + 4*(1 + 4*eps)*v^2*(v + w)^3 + 
      u^2*(v + w)*(12*(1 + 4*eps)*v^2 + (12 + 47*eps)*v*w + 
        2*(1 + 5*eps)*w^2) + u^3*(4*(1 + 4*eps)*v^2 + (6 + 19*eps)*v*w + 
        (2 + 7*eps)*w^2) + 2*u*(v + w)^2*(6*(1 + 4*eps)*v^2 + eps*w^2 + 
        3*v*(w + 4*eps*w)))/(eps^3*(1 + 4*eps)*u*(u + v)*w*(v + w)*
      (u + v + w)^2), (-(u*(v + w)^2*(u + v + w)) + 
     eps*(v + w)*(-(u^2*(3*v + 2*w)) + (v + w)^2*(2*v + 3*w) + 
       u*(5*v^2 + 9*v*w + 4*w^2)) + 
     eps^2*(2*u^3*v + (v + w)^2*(6*v^2 + v*w - 12*w^2) + 
       u^2*(23*v^2 + 45*v*w + 14*w^2) + u*(27*v^3 + 70*v^2*w + 39*v*w^2 - 
         4*w^3)))/(2*eps^4*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)), 
   (u^4*v + eps*v*(v + w)^3*(2*v + 3*w) + 
     u^3*(-((-2 + eps)*v^2) + (1 + 5*eps)*w^2 + 2*v*(w + 2*eps*w)) + 
     u^2*(v + w)*(v^2 + (1 + 16*eps)*w^2 + 2*v*(w + 11*eps*w)) + 
     u*(v + w)^2*(v*w + eps*(3*v^2 + 21*v*w + 5*w^2)))/
    (2*eps^3*(1 + 4*eps)*u*(u + v)*w*(v + w)*(u + v + w)^2), 
   ((u + v + w)^2*(3*v^2 + 4*v*w + w^2) + 
     eps*(2*u^3*v + (v + w)^2*(11*v^2 + 8*v*w - 7*w^2) + 
       u^2*(15*v^2 + 17*v*w + 2*w^2) + u*(24*v^3 + 59*v^2*w + 30*v*w^2 - 
         5*w^3)))/(4*eps^3*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (2*u*(v + w)^2*(u + v + w) + eps*(v + w)^2*(4*u^2 + 2*w*(v + w) + 
       u*(11*v + 14*w)) + eps^2*(2*u^3*v + (2*v - w)*w*(v + w)^2 - 
       u^2*(6*v^2 + 7*v*w + 9*w^2) + 5*u*(v^3 + 5*v^2*w + 3*v*w^2 - w^3)))/
    (4*eps^4*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)), 
   -1/4*(w^3*(v + w)^2*(2*(1 + eps)*v - (-2 + eps)*w) + 
      u^4*((-1 + 5*eps)*v^2 + 2*(-1 + 13*eps)*v*w + (-1 + 5*eps)*w^2) + 
      u^2*w*(4*(3 + 7*eps)*v^3 + (43 + 90*eps)*v^2*w + 50*(1 + eps)*v*w^2 + 
        (19 - 20*eps)*w^3) + u*w*(v + w)*((2 + 6*eps)*v^3 + 
        2*(7 + 10*eps)*v^2*w + 5*(5 + 4*eps)*v*w^2 + (13 - 14*eps)*w^3) + 
      u^3*(2*(1 + eps)*v^3 + (11 + 54*eps)*v^2*w + 2*(8 + 35*eps)*v*w^2 + 
        (7 - 2*eps)*w^3))/(eps^3*(1 + 4*eps)*u*w*(u + w)^2*(v + w)^2*
      (u + v + w)), -1/2*(u^3*(v + 17*eps*v + w + eps*w) + 
      u*v*(3*(1 + 9*eps)*v^2 + (5 + 28*eps)*v*w + (2 + 9*eps)*w^2) + 
      v*(v + w)*((1 + 5*eps)*v^2 + eps*w^2 + v*(w + 4*eps*w)) + 
      u^2*((3 + 39*eps)*v^2 + (1 + eps)*w^2 + 4*v*(w + 5*eps*w)))/
     (eps^3*(1 + 4*eps)*(u + v)^2*(v + w)*(u + v + w)^2), 
   ((1 + 3*eps + 2*eps^2)*(2*u*(v + w)^2*(u + v + w)^2 + 
      eps*(v + w)^2*(5*u^3 + 2*w*(v + w)^2 + u^2*(13*v + 16*w) + 
        u*(8*v^2 + 21*v*w + 13*w^2)) + 
      eps^2*(4*u^4*v + (2*v - w)*w*(v + w)^3 + u^3*(3*v^2 + 4*v*w - 7*w^2) - 
        u*(v + w)^2*(8*v^2 + 10*v*w + 29*w^2) - 
        u^2*(9*v^3 + 9*v^2*w + 35*v*w^2 + 35*w^3))))/
    (8*eps^4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)^2), 
   -1/2*(2*w*(u + v + w) + eps*(3*u*v + 3*v^2 - 4*u*w + 5*v*w + 2*w^2))/
     (eps^4*w*(v + w)*(u + v + w)), 
   ((v + w)*(u^3*(-v + w) + 2*w*(v + w)^3 + u*(v + w)^2*(2*v + 7*w) + 
       u^2*(v^2 + 7*v*w + 6*w^2)) + 
     eps*(4*u^4*v + 3*u*(2*v - 7*w)*w*(v + w)^2 + (2*v - w)*w*(v + w)^3 + 
       u^3*(11*v^2 + 28*v*w + 9*w^2) + u^2*(7*v^3 + 47*v^2*w + 29*v*w^2 - 
         11*w^3)))/(4*eps^3*(1 + 4*eps)*u*w*(v + w)^2*(u + v + w)^2), 0, 
   -(1/(eps^3*u)), -(1/(eps^3*(u + v + w))), -(v/(eps^3*u*w)), 
   (-3*(1 + 2*eps))/(eps^3*(1 + 4*eps)*(u + v + w)), 
   (1 + 2*eps)/(2*eps^3*(1 + 4*eps)*(u + v + w)), 
   (1 + 2*eps)/(eps^3*(1 + 4*eps)*(u + v + w)), 
   (-3*(1 + 2*eps))/(4*eps^3*(1 + 4*eps)*(u + v + w)), 0, 
   -1/2*(1 + 2*eps)/(eps^3*(1 + 4*eps)*(u + v + w)), 0, 
   (-1 + 4*eps^2)/(eps^4*(1 + eps)*(1 + 4*eps)*(v + w)), 
   ((1 + 2*eps)*((-1 + 2*eps)*u - (1 + 2*eps)*v + (-1 + 2*eps)*w))/
    (2*eps^4*(1 + eps)*(1 + 4*eps)*w*(u + v + w)), 
   (v*((-2 + 7*eps + 12*eps^2)*u + eps*(5 + 4*eps)*(v + w)))/
    (2*eps^3*(1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)), 
   -1/4*(u*w*(u + v + w) + 2*eps*(4*u + w)*(v + w)*(u + v + w) + 
      8*eps^3*(v + w)*(-u^2 + 3*u*v + w*(v + w)) + 
      2*eps^2*(5*w*(v + w)^2 + u^2*(3*v + w) + 3*u*(5*v^2 + 7*v*w + 2*w^2)))/
     (eps^4*(1 + eps)*(1 + 4*eps)*u*w*(v + w)*(u + v + w)), 
   ((-1 - 4*eps + eps^2 + 4*eps^3)*u*v + (-2 - 4*eps + 5*eps^2 + 4*eps^3)*u*
      w - eps*(1 + 5*eps + 4*eps^2)*w*(v + w))/(4*eps^4*(1 + eps)*(1 + 4*eps)*
     u*w*(v + w)), ((1 + 2*eps - 11*eps^2 - 12*eps^3)*v + w - 4*eps^2*w)/
    (4*eps^4*(1 + eps)*(1 + 4*eps)*w*(v + w)), 0, 0, 0}}, 
 {{(-2*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/4*(eps*(6*u + 5*(v + w)))/((v + w)*(u + v + w)), 0, 
   (eps*(2*u - v - w))/(4*(v + w)*(u + v + w)), 0, 
   (eps*u)/((v + w)*(u + v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/4*(eps*(3*u + 4*(v + w)))/((v + w)*(u + v + w)), 0, 
   (eps*(u - 2*(v + w)))/(4*(v + w)*(u + v + w)), 0, 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), (eps*u)/((v + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/4*(eps*(u - 2*v + w))/(v*(u + v + w)), (eps*(3*u + 2*v + 3*w))/
    (4*v*(u + v + w)), 0, 0, 0, 0, 0, -((eps*(u + 3*v + w))/(v*(u + v + w))), 
   -((eps*(u + w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {eps/(4*v), (eps*(3*u + v + 3*w))/(4*v*(u + v + w)), 0, 0, 0, 0, 0, 
   -(eps/v), -(eps/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(5*eps)/(4*v), 0, 0, -1/4*eps/v, 0, 0, 0, 0, 0, 0, 0, 0, eps/v, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {eps/v, 0, 0, -1/2*eps/v, 0, 0, 0, 0, 0, 0, 0, eps/v, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/4*(eps*(4*u + 5*(v + w)))/((v + w)*(u + v + w)), 
   -1/4*(eps*(4*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (2*eps*u)/((v + w)*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, -1/2*(eps*(u + 2*(v + w)))/((v + w)*(u + v + w)), 
   -1/2*eps/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(v + w), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -1/2*(eps*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
   -1/2*(eps*(u + 2*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (eps*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
   (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -1/4*(eps*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
   -1/4*(eps*(u + 2*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -((eps*(u + 2*(v + w)))/((v + w)*(u + v + w))), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {(eps*(u + 3*v + w))/(4*v*(u + v + w)), 0, 0, 
   (eps*(3*u + v + 3*w))/(4*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -((eps*(2*u + 3*v + 2*w))/(v*(u + v + w))), eps/v, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(eps*(2*u + 3*v + 2*w))/(4*v*(u + v + w)), 0, 0, -1/4*eps/(u + v + w), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, -(eps/(u + v)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), eps/(2*(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (3*eps)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (3*eps)/(2*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), eps/(2*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + v + 2*w))/((u + v)*(u + v + w)), -(eps/(u + v)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, (3*eps)/(2*(u + v + w)), (3*eps)/(2*(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(u + v), 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {(3*eps*(2*u + v + 2*w))/(4*v*(u + v + w)), (3*eps)/(4*v), 0, 
   (-3*eps*(u + w))/(4*v*(u + v + w)), 0, 
   -1/2*(eps*(5*v^2 + 6*v*w + w^2 + u*(7*v + w)))/(v*(v + w)*(u + v + w)), 
   -((eps*(2*u + v + 2*w))/(v*(u + v + w))), 
   -1/2*(eps*(u - 3*v + w))/(v*(u + v + w)), (eps*(u + w))/(v*(u + v + w)), 
   0, 0, (5*eps)/(2*v), eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-5*eps)/(2*v), (3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, -1/2*eps/v, 0, eps/(2*v), 0, 0, 0, eps/(2*v), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, -1/2*eps/v, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-(eps/v), 0, 0, -(eps/v), 0, 0, 0, 0, 0, 0, (-2*eps)/v, (2*eps)/v, 
   (-4*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, eps/(v + w), -1/2*eps/(v + w), -1/2*eps/(v + w), 0, eps/(v + w), 
   (-2*eps)/(v + w), 0, 0, (-2*eps)/(v + w), 0, 0, 0, eps/(v + w), 
   (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(2*u + v + w))/(4*(v + w)*(u + v + w)), 
   (3*eps*(2*u + v + w))/(4*(v + w)*(u + v + w)), (3*eps)/(2*(v + w)), 
   (-3*eps)/(2*(v + w)), 0, 0, 0, 
   -1/2*(eps*(5*u*v + v^2 + 3*u*w + 4*v*w + 3*w^2))/(v*(v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
   (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 
   (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), (-2*eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), 0, (eps*(5*v + 3*w))/(2*v*(v + w)), 
   (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u - v + w))/(2*v*(u + v + w)), (eps*(3*v + w))/(2*v*(v + w)), 
   -(eps/v), (eps*(u + w))/(v*(u + v + w)), 
   -1/2*(eps*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
   (3*eps*(v - w))/(v*(v + w)), -((eps*(4*u + 3*(v + w)))/
     ((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(4*v), (-3*eps)/(4*v), (-3*eps)/(2*v), (3*eps)/(2*v), 0, 0, 0, 
   (5*eps)/(2*v), (-5*eps)/v, 0, (-4*eps)/v, eps/v, (-2*eps)/v, -(eps/v), 
   (2*eps)/v, 0, (-7*eps)/(2*v), (4*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (eps*(3*v + w))/(2*v*(v + w)), -1/2*eps/v, eps/v, 0, eps/v, 
   (-3*eps)/v, (3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-3*eps)/(2*v), 0, (3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -(eps/v), eps/v, eps/(2*v), -1/2*eps/v, eps/(2*v), 
   (3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*eps)/(4*v), 
   (-3*eps)/(4*(u + v + w)), (-3*eps)/(4*(u + v + w)), (3*eps)/(4*v), 0, 0, 
   0, eps/v, (-2*eps)/v, 0, (-2*eps)/(u + v + w), 
   (eps*(u + 3*v + w))/(2*v*(u + v + w)), 
   -((eps*(u + 3*v + w))/(v*(u + v + w))), 
   -1/2*(eps*(5*u + 3*v + 5*w))/(v*(u + v + w)), 
   (eps*(2*u + 3*v + 2*w))/(v*(u + v + w)), 0, -(eps/v), (2*eps)/v, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + w))/(v*(u + v + w)), 0, 
   -1/2*eps/v, -1/2*(eps*(u + 3*v + w))/(v*(u + v + w)), eps/(2*(u + v + w)), 
   (-3*eps)/v, (eps*(u + 2*v + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(2*u + v + 2*w))/(2*v*(u + v + w)), (3*eps)/(2*v), 
   (3*eps*(2*u + v + 2*w))/(2*v*(u + v + w)), (-3*eps)/(2*v), 0, 0, 0, 
   (-2*eps*(u - v + w))/(v*(u + v + w)), (2*eps*(2*u + v + 2*w))/
    (v*(u + v + w)), 0, (2*eps*(2*u + v + 2*w))/(v*(u + v + w)), 
   (eps*(4*u + 5*v + 4*w))/(v*(u + v + w)), (2*eps*(2*u + v + 2*w))/
    (v*(u + v + w)), -((eps*(5*v^2 + 7*v*w + 2*w^2 + 2*u*(4*v + w)))/
     (v*(v + w)*(u + v + w))), (-2*eps)/v, 0, (4*eps)/v, (-2*eps)/v, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
   (-2*eps)/v, -(eps/v), -(eps/(u + v + w)), 
   -1/2*(eps*(7*u + 6*v + 7*w))/(v*(u + v + w)), 0, 
   -((eps*(3*u + 2*v + 3*w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, 0, 0, 0, -1/2*eps/v, 0, 
   (eps*(v - w))/(2*v*(v + w)), 0, 0, eps/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (eps*(-v + w))/(2*v*(v + w)), eps/(2*v), 
   -1/2*eps/v, eps/(2*v), 0, (-2*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (3*eps*(u + w))/(4*v*(u + v + w)), (3*eps)/(4*(u + v + w)), 
   (-3*eps)/(4*v), 0, 0, 0, (-3*eps)/(2*v), 0, 0, eps/(u + v + w), 
   -1/2*(eps*(3*u + 4*v + 3*w))/(v*(u + v + w)), eps/(u + v + w), 
   (eps*(4*v^2 + 5*v*w + w^2 + u*(7*v + w)))/(2*v*(v + w)*(u + v + w)), 
   -(eps/v), 0, eps/(2*v), -(eps/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/2*(eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), 
   (3*eps)/(2*v), 0, (eps*(u + 2*v + w))/(2*v*(u + v + w)), 
   (eps*(3*u + 2*v + 3*w))/(4*v*(u + v + w)), 0, 
   -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {(3*eps*(2*u + v + w))/(4*(v + w)*(u + v + w)), 0, 
   (-3*eps)/(4*(u + v + w)), (-3*eps*u)/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, (eps*(7*u*v + 8*v^2 + 3*u*w + 11*v*w + 3*w^2))/
    (2*v*(v + w)*(u + v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
   0, 0, (eps*(3*u + 2*v + 3*w))/(2*v*(u + v + w)), eps/(u + v + w), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), (-2*eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 
   (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (eps*(u + w))/(2*v*(u + v + w)), 
   -1/2*(eps*(u + w))/(v*(u + v + w)), -(eps/v), 
   -((eps*(3*v + w))/(v*(v + w))), 
   -1/2*(eps*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
   (3*eps*(u + 2*v + w))/(v*(u + v + w)), (-2*eps*u)/((v + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(u + w))/(4*v*(u + v + w)), 0, (-3*eps)/(4*(u + v + w)), 
   (-3*eps*(u - v + w))/(4*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(u - 2*v + w))/(v*(u + v + w)), (eps*(u - 2*v + w))/
    (v*(u + v + w)), 0, 0, 0, -1/2*(eps*(u + 4*v + w))/(v*(u + v + w)), 
   (eps*(-2*u + v - 2*w))/(v*(u + v + w)), (eps*(u + w))/(v*(u + v + w)), 
   (-2*eps*(u + w))/(v*(u + v + w)), -((eps*(u + w))/(v*(u + v + w))), 
   (2*eps*(u + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(u + w))/(v*(u + v + w)), 
   -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), eps/v, 0, eps/(2*(u + v + w)), 
   (-3*eps*(u + w))/(v*(u + v + w)), -((eps*(u - v + w))/(v*(u + v + w))), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*v), 0, 
   (-3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -(eps/v), eps/v, (eps*(u - v + w))/(2*v*(u + v + w)), -1/2*eps/v, 
   eps/(2*v), (3*eps*(-u + v))/(v*(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*eps)/(4*v), 0, 
   (-3*eps)/(2*v), (9*eps)/(4*v), 0, 0, 0, 0, 0, 0, 0, eps/v, (-2*eps)/v, 0, 
   0, 0, -(eps/v), (2*eps)/v, (eps*(5*v - w))/(2*v*(v + w)), (4*eps)/v, 
   (5*eps)/(2*v), (-5*eps)/v, 0, 0, 0, 0, 0, 0, (-4*eps)/v, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -((eps*(3*v + w))/(v*(v + w))), 0, -1/2*eps/v, 
   -1/2*(eps*(u + 3*v + w))/(v*(u + v + w)), eps/v, 
   (3*eps*(u + 3*v))/(v*(u + v)), (3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(2*u + v + 2*w))/(2*v*(u + v + w)), 0, 
   (3*eps*(2*u + v + 2*w))/(2*v*(u + v + w)), 
   (-3*eps*(u + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(4*u + 5*v + 4*w))/(v*(u + v + w)), (2*eps*(2*u + v + 2*w))/
    (v*(u + v + w)), 0, 0, 0, (eps*(4*u + 3*v + 4*w))/(v*(u + v + w)), 
   (-2*eps*(u + w))/(v*(u + v + w)), 
   (-2*eps*(3*v^2 + 4*v*w + w^2 + u*(4*v + w)))/(v*(v + w)*(u + v + w)), 
   (-2*eps*(u + w))/(v*(u + v + w)), (-2*eps*(u - v + w))/(v*(u + v + w)), 
   (2*eps*(2*u + v + 2*w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   (2*eps*(2*u + v + 2*w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (eps*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
   -(eps/(u + v + w)), -(eps/v), (-2*eps)/v, 
   -1/2*(eps*(7*u + 5*v + 7*w))/(v*(u + v + w)), 0, 
   -((eps*(3*u + v + 3*w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 
   -1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
   (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u^2 + u*(5*v + w) + v*(4*v + 5*w)))/(2*v*(u + v)*(u + v + w)), 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 
   -1/2*(eps*(u + w))/(v*(u + v + w)), (eps*(u + v + 2*w))/
    ((u + v)*(u + v + w)), (eps*(u^2 + v*(v - w) + u*(2*v + w)))/
    (2*v*(u + v)*(u + v + w)), (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
   (eps*(-u + v))/(2*v*(u + v)), 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), 
   (eps*(u + w))/(2*v*(u + v + w)), (eps*(u - v))/(2*v*(u + v)), 
   -1/2*(eps*(u + 3*v))/(v*(u + v)), 0, 
   (eps*(-2*u^2 + 3*u*v + 5*v^2 - 2*u*w + 8*v*w))/(v*(u + v)*(u + v + w)), 
   (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-3*eps)/(2*v), 0, 0, 0, 
   0, 0, 0, 0, (-3*eps)/(2*v), 0, 0, 0, 0, eps/(2*v), -(eps/v), 
   (eps*(3*v^2 + 4*v*w + w^2 + u*(7*v + w)))/(2*v*(v + w)*(u + v + w)), 
   -((eps*(u + w))/(v*(u + v + w))), (eps*(3*u + v + 3*w))/(2*v*(u + v + w)), 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -((eps*u)/((v + w)*(u + v + w))), 
   -1/2*(eps*(u - v + w))/(v*(u + v + w)), 0, (3*eps)/(2*v), 
   (eps*(3*u + v + 3*w))/(4*v*(u + v + w)), (-3*eps*(u + v + 2*w))/
    ((u + v)*(u + v + w)), -1/2*eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/4*eps/(u + v + w), 
   eps/(4*(u + v + w)), eps/(2*(u + v + w)), 0, -(eps/(u + v + w)), 
   eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, eps/(u + v + w), 0, 0, 0, 
   eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2*eps/(u + v + w), eps/(4*(u + v + w)), 0, -1/4*eps/(u + v + w), 0, 0, 
   0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   eps/(u + v + w), -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, (-3*eps)/(4*(u + v + w)), 0, (3*eps)/(4*(u + v + w)), 0, 
   -1/2*(eps*(v^2 + 3*u*(v - w) - 2*v*w - 3*w^2))/(v*(v + w)*(u + v + w)), 
   eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*eps*(u^2 - v*w + u*(v + w)))/(2*v*(u + v)*(u + v + w)), 
   -1/2*eps/(u + v + w), 0, 0, (-3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*v), (3*eps)/(2*v), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -1/2*eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(-u + v))/(2*v*(u + v)), 0, 0, 0, eps/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, -1/2*eps/v, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 
   -1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/(u + v + w), 
   (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), eps/(2*(u + v + w)), 
   (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 
   (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps*w)/((u + v)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (-3*eps)/(4*(u + v + w)), (-3*eps*(8*u + 3*(v + w)))/
    (4*(v + w)*(u + v + w)), (-3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(3*u + 4*v + 3*w))/
     (v*(u + v + w)), eps/(u + v + w), (eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), (-2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
   0, 0, 0, 0, (eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   (3*eps*(v - w))/(2*v*(v + w)), (eps*(2*u + v + w))/
    (2*(v + w)*(u + v + w)), (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + w))/(2*v*(u + v + w)), (eps*(u + 2*v + w))/(2*v*(u + v + w)), 
   eps/v, (eps*(-v + w))/(v*(v + w)), (eps*(u*(-v + w) + w*(v + w)))/
    (2*v*(v + w)*(u + v + w)), (-3*eps*(u + w))/(v*(u + v + w)), 
   (-2*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (3*eps*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
   (3*eps*(u + v - 6*w))/(4*(u + v)*(u + v + w)), 
   (-3*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(3*u^2 + u*(v + 3*w) - v*(2*v + 5*w)))/(v*(u + v)*(u + v + w)), 
   (eps*(u + v - 2*w))/((u + v)*(u + v + w)), -(eps/(u + v + w)), 
   (2*eps)/(u + v + w), 0, 0, 0, 0, 0, -(eps/(u + v + w)), (-3*eps)/(2*v), 
   (eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), (2*eps*(u + v + 2*w))/
    ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + 2*v + w))/(2*v*(u + v + w)), 
   (eps*(u + w))/(2*v*(u + v + w)), (eps*(u - v))/(v*(u + v)), eps/v, 
   (eps*(u^2 - v*w + u*(v + w)))/(2*v*(u + v)*(u + v + w)), 
   (-3*eps*(u + w))/(v*(u + v + w)), (-2*eps*w)/((u + v)*(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-3*eps)/(2*v), 0, 0, 0, 0, 0, (3*eps*(-u + v))/(2*v*(u + v)), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, eps/v, (eps*(u - v))/(v*(u + v)), 
   (eps*(u - v + w))/(2*v*(u + v + w)), eps/(2*v), -1/2*eps/v, (-3*eps)/v, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (3*eps*(v - w))/(2*v*(v + w)), 0, 0, 0, 0, 0, 
   (-3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(-v + w))/(v*(v + w)), eps/v, 
   eps/(2*v), (eps*(u - v + w))/(2*v*(u + v + w)), -1/2*eps/v, (-3*eps)/v, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-3*eps)/(2*(u + v + w)), 
   (6*eps)/(u + v + w), (3*eps)/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -((eps*(3*u + 4*v + 3*w))/(v*(u + v + w))), (2*eps)/(u + v + w), 
   (eps*(-3*u*v - v^2 + 3*u*w + 2*v*w + 3*w^2))/(v*(v + w)*(u + v + w)), 
   (2*eps)/(u + v + w), 0, 0, 0, 0, (3*eps*(u^2 - v*w + u*(v + w)))/
    (v*(u + v)*(u + v + w)), -(eps/(u + v + w)), (-3*eps)/v, 
   -(eps/(u + v + w)), (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u*(v - w) - w*(v + w)))/
    (v*(v + w)*(u + v + w)), -((eps*(u^2 - v*w + u*(v + w)))/
     (v*(u + v)*(u + v + w))), eps/v, eps/v, (eps*(2*u + 3*v + 2*w))/
    (v*(u + v + w)), 0, (2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, eps/(2*(u + v + w)), (-5*eps)/(2*(u + v + w)), 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(u + w))/(v*(u + v + w)), -(eps/(u + v + w)), 
   -1/2*(eps*(u - v + w))/(v*(u + v + w)), -(eps/(u + v + w)), 0, 0, 0, 0, 
   -1/2*(eps*(u + w))/(v*(u + v + w)), eps/(2*(u + v + w)), -1/2*eps/v, 
   eps/(2*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + w))/(2*v*(u + v + w)), 
   (eps*(u + w))/(2*v*(u + v + w)), eps/(2*v), eps/(2*v), 0, 
   -((eps*(2*u + 5*v + 2*w))/(v*(u + v + w))), -(eps/(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (3*eps)/(4*(u + v + w)), 
   (3*eps)/(4*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(3*u + v + w))/((v + w)*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 
   (-3*eps)/(2*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, -(eps/(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*u)/((v + w)*(u + v + w))), -((eps*w)/((u + v)*(u + v + w))), 0, 0, 
   -1/2*eps/(u + v + w), (3*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, (3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
   (3*eps)/(2*(v + w)), (-3*eps*(3*u + 2*(v + w)))/(2*(v + w)*(u + v + w)), 
   (-3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), (-2*eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), 0, -1/2*(eps*(v + 3*w))/(v*(v + w)), 
   (-2*eps)/(v + w), 0, 0, 0, 0, (3*eps*(u + 2*v + w))/(2*v*(u + v + w)), 
   (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u - v + w))/(2*v*(u + v + w)), (eps*(v - w))/(2*v*(v + w)), eps/v, 
   -((eps*(u + 2*v + w))/(v*(u + v + w))), (eps*(u*(-v + w) + w*(v + w)))/
    (2*v*(v + w)*(u + v + w)), (3*eps*(3*v + w))/(v*(v + w)), 
   -((eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*v), 0, 0, 0, 0, 
   0, (-3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(v - w))/(2*v*(v + w)), eps/(2*v), -(eps/v), eps/v, -1/2*eps/v, 
   (-3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*v), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, eps/v, -(eps/v), eps/(2*v), 
   (eps*(-u + v))/(2*v*(u + v)), -1/2*eps/v, (-3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (3*eps*(5*u + 5*v + 6*w))/(4*(u + v)*(u + v + w)), 
   (3*eps*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
   (-3*eps*(3*u + 3*v + 4*w))/(2*(u + v)*(u + v + w)), 
   (-3*eps*(3*u + 3*v + 4*w))/(2*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 
   (2*eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 
   (eps*(3*u^2 + 14*u*v + 11*v^2 + 3*u*w + 9*v*w))/(2*v*(u + v)*(u + v + w)), 
   -((eps*(5*u + 5*v + 6*w))/((u + v)*(u + v + w))), 0, (2*eps)/(u + v), 
   (-4*eps)/(u + v), 0, 0, 0, 0, 0, (2*eps)/(u + v), 0, 0, (-3*eps)/(2*v), 
   (eps*(2*u + 2*v + 3*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(u + 2*v + w))/(v*(u + v + w))), eps/v, 
   (eps*(-u + v))/(2*v*(u + v)), (eps*(u - v + w))/(2*v*(u + v + w)), 
   (eps*(u^2 - v*w + u*(v + w)))/(2*v*(u + v)*(u + v + w)), 
   (3*eps*(u + 3*v))/(v*(u + v)), -((eps*(3*u + 3*v + 4*w))/
     ((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*eps)/(2*(u + v + w)), 
   (-3*eps)/(2*(u + v + w)), (3*eps)/(2*(u + v + w)), 
   (3*eps)/(2*(u + v + w)), 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), 0, 0, 
   (3*eps*(u*(-v + w) + w*(v + w)))/(v*(v + w)*(u + v + w)), 0, 0, 
   (-3*eps)/v, 0, 0, 0, 0, 0, (3*eps*(u^2 - v*w + u*(v + w)))/
    (v*(u + v)*(u + v + w)), -(eps/(u + v + w)), 0, 0, (-3*eps)/v, 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u*(v - w) - w*(v + w)))/
    (v*(v + w)*(u + v + w)), eps/v, eps/v, 
   -((eps*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w))), 
   (eps*(4*u + 5*v + 4*w))/(2*v*(u + v + w)), 0, eps/(u + v + w), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, (5*eps)/(2*v), eps/v, (-5*eps)/(2*v), (-2*eps)/v, 0, 0, 0, 0, 0, 
   (2*eps)/v, 0, 0, (eps*(5*v + 3*w))/(2*v*(v + w)), (-2*eps)/v, 0, 
   eps/(2*v), (-2*eps)/v, 0, 0, 0, 0, (eps*(u + 3*v))/(2*v*(u + v)), eps/v, 
   0, 0, -1/2*eps/v, eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(3*v + w))/(v*(v + w)), eps/(2*v), eps/(2*v), 
   -1/2*(eps*(u + 3*v))/(v*(u + v)), 0, (8*eps)/v, (-2*eps)/v, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (-3*eps)/(4*(u + v + w)), (3*eps)/(4*(u + v + w)), 
   (-3*eps)/(4*(u + v + w)), (-3*eps)/(4*(u + v + w)), 0, 0, 0, 0, 0, 
   eps/(u + v + w), 0, 0, (3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 
   0, 0, 0, 0, 0, 0, 0, (3*eps)/(u + v), 0, 0, 0, 0, eps/(2*(u + v + w)), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), 
   0, 0, -1/2*(eps*(3*u + 3*v + 4*w))/((u + v)*(u + v + w)), 
   -1/4*eps/(u + v + w), (6*eps)/v, -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/4*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/(4*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(eps/(v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
   -((eps*u)/((v + w)*(u + v + w))), (eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (2*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(4*v), 0, 0, (27*eps)/(4*v), (3*eps)/v, 0, 0, 0, 0, 0, 0, 
   (-2*eps)/v, (4*eps)/v, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, eps/v, 0, 0, 
   (3*eps*(u + 3*v))/(2*v*(u + v)), -(eps/v), 0, (-2*eps)/v, (-4*eps)/v, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(u + 3*v + w))/(v*(u + v + w)), -1/2*eps/v, 0, 
   -((eps*(u + 3*v))/(v*(u + v))), eps/v, (3*eps*(3*v + w))/(v*(v + w)), 
   (3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*eps)/(2*v), 0, 0, 0, (3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, (eps*(u - v + w))/
    (2*v*(u + v + w)), eps/v, -(eps/v), eps/(2*v), 
   (3*eps*(v - w))/(v*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {(3*eps*(u + w))/(4*v*(u + v + w)), 0, 0, 
   (-3*eps*(u - 4*v + w))/(4*v*(u + v + w)), (3*eps)/(2*(u + v + w)), 0, 0, 
   0, 0, 0, 0, (eps*(u + w))/(2*v*(u + v + w)), 
   -((eps*(u + w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 
   (2*eps)/(u + v + w), 0, 0, 0, -(eps/(u + v + w)), (-3*eps)/(2*v), 
   -1/2*eps/(u + v + w), (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, eps/v, -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), 
   -1/2*(eps*(u + w))/(v*(u + v + w)), eps/(2*(u + v + w)), 
   (-3*eps*(u + w))/(v*(u + v + w)), -((eps*(u - v + w))/(v*(u + v + w))), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 0, 0, 
   (3*eps*(u + v - 6*w))/(4*(u + v)*(u + v + w)), 
   (-3*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   (eps*(3*u^2 + 11*u*v + 8*v^2 + 3*u*w + 11*v*w))/(2*v*(u + v)*(u + v + w)), 
   (eps*(u + v - 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   -(eps/(u + v + w)), (2*eps)/(u + v + w), 0, 0, 0, -(eps/(u + v + w)), 
   (3*eps)/(2*v), (eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), 
   (2*eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -((eps*(u + 3*v))/(v*(u + v))), -(eps/v), 
   -1/2*(eps*(u + w))/(v*(u + v + w)), (eps*(u + w))/(2*v*(u + v + w)), 
   -1/2*(eps*(u^2 + u*(3*v + w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w)), 
   (3*eps*(u + 2*v + w))/(v*(u + v + w)), (-2*eps*w)/((u + v)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(2*u + v + 2*w))/(2*v*(u + v + w)), 0, 0, 
   (-3*eps*(3*u + v + 3*w))/(v*(u + v + w)), (-3*eps*(2*u + v + 2*w))/
    (2*v*(u + v + w)), 0, 0, 0, 0, 0, 0, (eps*(7*u + 6*v + 7*w))/
    (v*(u + v + w)), (-2*eps*(u + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + 3*v + w))/(v*(u + v + w)), (-2*eps*(u + w))/(v*(u + v + w)), 0, 
   0, (-3*eps*(u^2 + u*(3*v + w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w)), 
   (eps*(2*u + v + 2*w))/(v*(u + v + w)), (3*eps)/v, 
   (eps*(2*u + v + 2*w))/(v*(u + v + w)), (2*eps*(2*u + v + 2*w))/
    (v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps)/v, -(eps/v), -(eps/(u + v + w)), 
   (eps*(u^2 + u*(3*v + w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w)), 
   -1/2*(eps*(7*u + 5*v + 7*w))/(v*(u + v + w)), 0, 
   -((eps*(3*u + v + 3*w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 
   (5*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   (eps*(u + 2*v + w))/(2*v*(u + v + w)), (eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*((v + w)^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 
   (eps*(u + 2*v + w))/(2*v*(u + v + w)), 
   -1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   (eps*(v - w))/(2*v*(v + w)), -1/2*(eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(3*v + w))/(v*(v + w)), (eps*(-v + w))/(2*v*(v + w)), 
   (eps*(u + w))/(2*v*(u + v + w)), -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), 
   0, (eps*(8*u*v + 5*v^2 - 2*u*w + 3*v*w - 2*w^2))/(v*(v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*eps)/(2*v), 0, 0, 
   (3*eps)/(4*(u + v + w)), (3*eps)/(4*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   (-3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), eps/(u + v + w), 
   0, 0, (-3*eps)/(2*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*eps)/(2*v), 0, -1/2*(eps*(u - v + w))/(v*(u + v + w)), 
   -((eps*w)/((u + v)*(u + v + w))), (eps*(3*u + v + 3*w))/(4*v*(u + v + w)), 
   (-3*eps*(2*u + v + w))/((v + w)*(u + v + w)), -1/2*eps/v, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (3*eps)/(2*v), (-3*eps)/(2*v), 0, (eps*(v - w))/(2*v*(v + w)), 
   (2*eps)/v, -(eps/v), (2*eps)/v, (2*eps)/v, 0, (5*eps)/(2*v), (-2*eps)/v, 
   -((eps*(3*v + w))/(v*(v + w))), 0, 0, (5*eps)/(2*v), (-2*eps)/v, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*v), (-3*eps)/(2*v), eps/v, (3*eps)/v, 
   -((eps*(3*v + w))/(v*(v + w))), (eps*(3*v + w))/(2*v*(v + w)), 
   (-3*eps)/(2*v), -(eps/v), 0, (-3*eps)/(2*v), 0, (-2*eps)/v, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -(eps/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, (3*eps)/(4*(u + v + w)), (-3*eps)/(4*(u + v + w)), 0, 
   -1/2*eps/v, eps/(u + v + w), (eps*(u + 3*v + w))/(2*v*(u + v + w)), 
   -(eps/(u + v + w)), 0, 0, -1/2*eps/(u + v + w), eps/(u + v + w), 0, 0, 
   eps/(u + v + w), (eps*(3*u + 4*v + 3*w))/(2*v*(u + v + w)), 
   -(eps/(u + v + w)), (eps*(u + w))/(v*(u + v + w)), 0, 
   -((eps*(u + 2*v + w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(u - v + w))/(v*(u + v + w)), (-3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, eps/v, -1/2*(eps*(u + w))/(v*(u + v + w)), 
   (eps*(u + 2*v + w))/(2*v*(u + v + w)), -(eps/v), 0, 
   (eps*(u - v + w))/(2*v*(u + v + w)), 0, -(eps/(u + v + w)), 
   (eps*(u + w))/(v*(u + v + w)), -((eps*(u + 2*v + w))/(v*(u + v + w))), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (eps*(u + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, (3*eps*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
   (-3*eps*(u + v + 2*w))/(4*(u + v)*(u + v + w)), 
   (3*eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 
   (eps*(u + 3*v))/(2*v*(u + v)), 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 
   -1/2*(eps*(-3*u^2 + u*(v - 3*w) + v*(4*v + 5*w)))/(v*(u + v)*(u + v + w)), 
   (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
   -((eps*(u + 2*v + w))/(v*(u + v + w))), 0, 0, 0, 
   (eps*(u^2 + u*(-v + w) - v*(2*v + 3*w)))/(2*v*(u + v)*(u + v + w)), 
   (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 
   (eps*(-u^2 + u*(v - w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w)), 0, 0, 
   -1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (eps*(u - v))/(v*(u + v)), 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(u + 2*v + w))/(v*(u + v + w))), 0, 
   (eps*(u^2 + v*(v - w) + u*(2*v + w)))/(2*v*(u + v)*(u + v + w)), 
   (3*eps*(u - v))/(2*v*(u + v)), (eps*(-u^2 + u*(v - w) + v*(2*v + 3*w)))/
    (v*(u + v)*(u + v + w)), (eps*(u + 2*v + w))/(2*v*(u + v + w)), 
   (eps*(u^2 + u*(-v + w) - v*(2*v + 3*w)))/(2*v*(u + v)*(u + v + w)), 
   (eps*(-u + v))/(v*(u + v)), 0, -1/2*(eps*(u^2 + v*(v - w) + u*(2*v + w)))/
     (v*(u + v)*(u + v + w)), 0, (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u^2 + u*(-v + w) - v*(2*v + w)))/(v*(u + v)*(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (eps*(v - w))/(2*v*(v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(-v + w))/(v*(v + w)), 0, 0, (-3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/2*eps/v, 0, 0, 0, 0, -(eps/v), 0, (eps*(-v + w))/(v*(v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, (-3*eps)/(2*v), 
   0, 0, 0, 0, 0, 0, 0, 0, (eps*(v - w))/(2*v*(v + w)), eps/(2*v), eps/v, 0, 
   eps/(2*v), 0, 0, -(eps/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/v, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(eps*(2*v*(u + v)*(v + w)*(2*u^4 + u^3*(7*v + 3*w) + 
        u^2*(7*v^2 + 4*v*w - w^2) - (v + w)^2*(v^2 + 6*v*w + 4*w^2) + 
        u*(v^3 - 7*v^2*w - 14*v*w^2 - 6*w^3)) - 4*eps^3*(v + w)*
       (6*u^6 + 2*u^5*(64*v + 9*w) + 3*u^4*(214*v^2 + 93*v*w + 5*w^2) + 
        u^3*(1409*v^3 + 1132*v^2*w + 200*v*w^2 + 9*w^3) + 
        u^2*(1565*v^4 + 1941*v^3*w + 735*v^2*w^2 + 111*v*w^3 + 6*w^4) + 
        v^2*(191*v^4 + 442*v^3*w + 391*v^2*w^2 + 184*v*w^3 + 44*w^4) + 
        u*v*(867*v^4 + 1512*v^3*w + 941*v^2*w^2 + 292*v*w^3 + 44*w^4)) - 
      3*eps^2*(v + w)*(2*u^6 + 2*u^5*(64*v - 3*w) + 
        u^4*(696*v^2 + 233*v*w - 5*w^2) + u^3*(1591*v^3 + 1270*v^2*w + 
          216*v*w^2 + 13*w^3) + u^2*(1847*v^4 + 2455*v^3*w + 1035*v^2*w^2 + 
          195*v*w^3 + 10*w^4) + v^2*(251*v^4 + 638*v^3*w + 631*v^2*w^2 + 
          324*v*w^3 + 80*w^4) + u*v*(1077*v^4 + 2062*v^3*w + 1445*v^2*w^2 + 
          512*v*w^3 + 84*w^4)) + 3*eps*(u + v)*(2*u^5*(2*v + w) + 
        u^4*(13*v^2 + 18*v*w + 17*w^2) + u^2*w*(-34*v^3 - 13*v^2*w + 
          16*v*w^2 + 3*w^3) + u^3*(24*v^3 + 46*v^2*w + 60*v*w^2 + 20*w^3) - 
        v*(v + w)^2*(25*v^3 + 74*v^2*w + 67*v*w^2 + 26*w^3) - 
        2*u*(20*v^5 + 94*v^4*w + 136*v^3*w^2 + 83*v^2*w^3 + 22*v*w^4 + 
          w^5))))/(8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
     (u + v + w)^2), 
   (eps*(2*v*(u + v)^2*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
      3*eps^2*(v + w)*(8*u^5 + 2*u^4*(16*v - 7*w) + 
        u^3*(73*v^2 - 92*v*w - 45*w^2) + u*v*(35*v^3 - 26*v^2*w - 103*v*w^2 - 
          46*w^3) + u^2*(83*v^3 - 102*v^2*w - 158*v*w^2 - 23*w^3) + 
        v^2*(v^3 - 2*v^2*w - 8*v*w^2 - 5*w^3)) + 6*eps*(u + v)^2*
       (2*u^3*(2*v + w) + (v + w)^2*(v^2 - 2*v*w - 2*w^2) + 
        u^2*(13*v^2 + 13*v*w + w^2) + u*(10*v^3 + 14*v^2*w + v*w^2 - 
          3*w^3)) - 4*eps^3*(v + w)*(2*u^4*(4*v + 9*w) + 
        u^3*(-5*v^2 + 96*v*w + 33*w^2) - v^2*(5*v^3 + 16*v^2*w + 14*v*w^2 + 
          3*w^3) + u^2*(-39*v^3 + 80*v^2*w + 112*v*w^2 + 15*w^3) + 
        u*v*(-31*v^3 - 14*v^2*w + 47*v*w^2 + 30*w^3))))/
    (8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
     (u + v + w)^2), 
   (eps*(2*u^4*((2 + 27*eps + 63*eps^2 + 44*eps^3)*v + 
        3*eps*(4 + 15*eps + 12*eps^2)*w) + 
      u^3*((14 + 213*eps + 540*eps^2 + 416*eps^3)*v^2 + 
        3*(2 + 59*eps + 170*eps^2 + 136*eps^3)*v*w + 
        6*eps*(4 + 13*eps + 12*eps^2)*w^2) + v*(v + w)^2*
       ((-2 - 3*eps - 12*eps^2 + 16*eps^3)*v^2 - 
        6*(2 + 21*eps + 62*eps^2 + 40*eps^3)*v*w - 
        4*(2 + 21*eps + 63*eps^2 + 44*eps^3)*w^2) + 
      u*(v + w)*((2 + 99*eps + 264*eps^2 + 272*eps^3)*v^3 - 
        4*(4 + 30*eps + 93*eps^2 + 40*eps^3)*v^2*w - 
        6*(2 + 25*eps + 87*eps^2 + 60*eps^3)*v*w^2 - 
        12*eps*(1 + 5*eps + 4*eps^2)*w^3) + 
      u^2*((14 + 261*eps + 690*eps^2 + 584*eps^3)*v^3 + 
        4*(2 + 66*eps + 177*eps^2 + 164*eps^3)*v^2*w + 
        (-2 + 21*eps - 18*eps^2 + 40*eps^3)*v*w^2 - 
        12*eps*(1 + 6*eps + 4*eps^2)*w^3)))/(8*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
   (eps*(-2*v*(u + v)*(v + w)*(6*u^4 + 3*u^3*(7*v + 3*w) + 
        u^2*(23*v^2 + 16*v*w - w^2) - (v + w)^2*(v^2 + 12*v*w + 8*w^2) + 
        u*(7*v^3 - 7*v^2*w - 26*v*w^2 - 12*w^3)) + 
      4*eps^3*(v + w)*(-18*u^6 - 12*u^5*(6*v + w) + 
        u^4*(-33*v^2 + 45*v*w + 30*w^2) + u^3*(257*v^3 + 436*v^2*w + 
          227*v*w^2 + 30*w^3) + 3*u^2*(173*v^4 + 335*v^3*w + 254*v^2*w^2 + 
          66*v*w^3 + 2*w^4) + u*v*(387*v^4 + 942*v^3*w + 1000*v^2*w^2 + 
          497*v*w^3 + 76*w^4) + v^2*(104*v^4 + 316*v^3*w + 435*v^2*w^2 + 
          311*v*w^3 + 88*w^4)) + 3*eps^2*(v + w)*
       (-38*u^6 - 28*u^5*(7*v + w) - u^4*(327*v^2 + v*w - 54*w^2) + 
        u^3*(-41*v^3 + 508*v^2*w + 397*v*w^2 + 54*w^3) + 
        u^2*(449*v^4 + 1433*v^3*w + 1324*v^2*w^2 + 374*v*w^3 + 10*w^4) + 
        u*v*(465*v^4 + 1478*v^3*w + 1774*v^2*w^2 + 905*v*w^3 + 148*w^4) + 
        v^2*(144*v^4 + 526*v^3*w + 793*v^2*w^2 + 567*v*w^3 + 156*w^4)) - 
      3*eps*(u + v)*(10*u^5*(2*v + w) + 3*u^4*(37*v^2 + 30*v*w + 3*w^2) + 
        u^3*(227*v^3 + 240*v^2*w + 33*v*w^2 - 10*w^3) - 
        v*(v + w)^2*(16*v^3 + 109*v^2*w + 133*v*w^2 + 50*w^3) + 
        u^2*(185*v^4 + 181*v^3*w - 62*v^2*w^2 - 79*v*w^3 - 11*w^4) + 
        u*(33*v^5 - 120*v^4*w - 405*v^3*w^2 - 350*v^2*w^3 - 100*v*w^4 - 
          2*w^5))))/(8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*
     (v + w)^2*(u + v + w)^2), 
   (eps*(-4*v*(u + v)^3*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
      3*eps*(u + v)^3*(8*u^3*(2*v + w) + (v + w)^2*(v^2 - 17*v*w - 8*w^2) + 
        u^2*(46*v^2 + 40*v*w + 4*w^2) + u*(37*v^3 + 32*v^2*w - 17*v*w^2 - 
          12*w^3)) + 4*eps^3*(v + w)*(4*u^5*(10*v + 9*w) + 
        3*u^4*(77*v^2 + 91*v*w + 22*w^2) + u^3*(527*v^3 + 748*v^2*w + 
          311*v*w^2 + 30*w^3) + 3*u*v^2*(111*v^3 + 204*v^2*w + 143*v*w^2 + 
          42*w^3) + u^2*v*(595*v^3 + 972*v^2*w + 555*v*w^2 + 90*w^3) + 
        v^2*(74*v^4 + 151*v^3*w + 119*v^2*w^2 + 54*v*w^3 + 12*w^4)) + 
      3*eps^2*(v + w)*(-16*u^6 + u^5*(-44*v + 28*w) + 
        u^4*(63*v^2 + 281*v*w + 90*w^2) + u^3*(381*v^3 + 874*v^2*w + 
          439*v*w^2 + 46*w^3) + u^2*v*(565*v^3 + 1222*v^2*w + 795*v*w^2 + 
          138*w^3) + u*v^2*(363*v^3 + 806*v^2*w + 621*v*w^2 + 174*w^3) + 
        v^2*(88*v^4 + 205*v^3*w + 175*v^2*w^2 + 70*v*w^3 + 12*w^4))))/
    (8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
     (u + v + w)^2), 0, 0, 0, 0, 0, 
   -1/2*(eps*(-2*v*(u + v)^2*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
       2*eps*(u + v)*(u^4*(2*v + w) + u^3*(17*v^2 + 16*v*w + 4*w^2) - 
         (v + w)^2*(v^3 + 11*v^2*w + 7*v*w^2 + w^3) + 
         u^2*(37*v^3 + 49*v^2*w + 18*v*w^2 + 2*w^3) + 
         u*(21*v^4 + 25*v^3*w - 3*v^2*w^2 - 9*v*w^3 - 2*w^4)) + 
       4*eps^3*(v + w)*(4*u^5 + u^4*(31*v + 21*w) + 
         2*u^3*(53*v^2 + 59*v*w + 14*w^2) + u^2*(176*v^3 + 244*v^2*w + 
           115*v*w^2 + 13*w^3) + 2*u*(69*v^4 + 117*v^3*w + 74*v^2*w^2 + 
           19*v*w^3 + w^4) + v*(41*v^4 + 87*v^3*w + 65*v^2*w^2 + 21*v*w^3 + 
           2*w^4)) + eps^2*(v + w)*(8*u^5 + u^4*(61*v + 51*w) + 
         4*u^3*(61*v^2 + 81*v*w + 21*w^2) + u^2*(486*v^3 + 780*v^2*w + 
           403*v*w^2 + 51*w^3) + 2*u*(222*v^4 + 428*v^3*w + 298*v^2*w^2 + 
           81*v*w^3 + 5*w^4) + v*(149*v^4 + 349*v^3*w + 289*v^2*w^2 + 
           99*v*w^3 + 10*w^4))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
      (u + v)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(-2*(u + v)*(v + w)*(u^4*(3*v + w) + u^3*(11*v^2 + 8*v*w + w^2) - 
        v*(v + w)^2*(v^2 + 8*v*w + 5*w^2) + u^2*(12*v^3 + 10*v^2*w - v*w^2 - 
          w^3) + u*(3*v^4 - 7*v^3*w - 20*v^2*w^2 - 11*v*w^3 - w^4)) + 
      4*eps^3*(v + w)*(6*u^6 + u^5*(-21*v + 19*w) + 
        u^4*(-234*v^2 - 8*v*w + 28*w^2) + u^3*(-556*v^3 - 264*v^2*w + 
          91*v*w^2 + 23*w^3) + u^2*(-564*v^4 - 451*v^3*w + 132*v^2*w^2 + 
          123*v*w^3 + 8*w^4) + v^2*(-40*v^4 - 23*v^3*w + 95*v^2*w^2 + 
          107*v*w^3 + 29*w^4) + u*v*(-255*v^4 - 237*v^3*w + 164*v^2*w^2 + 
          199*v*w^3 + 45*w^4)) + eps^2*(v + w)*
       (26*u^6 + u^5*(-111*v + 57*w) - 2*u^4*(513*v^2 + 86*v*w - 42*w^2) + 
        u^3*(-2260*v^3 - 1188*v^2*w + 341*v*w^2 + 101*w^3) + 
        u^2*(-2124*v^4 - 1485*v^3*w + 960*v^2*w^2 + 681*v*w^3 + 48*w^4) + 
        v^2*(-108*v^4 + 147*v^3*w + 809*v^2*w^2 + 761*v*w^3 + 207*w^4) + 
        u*v*(-861*v^4 - 379*v^3*w + 1512*v^2*w^2 + 1317*v*w^3 + 279*w^4)) + 
      eps*(u + v)*(4*u^5*(2*v + w) - u^4*(25*v^2 + 42*v*w + w^2) - 
        u^3*(151*v^3 + 270*v^2*w + 95*v*w^2 - 4*w^3) + 
        v*(v + w)^2*(18*v^3 + 163*v^2*w + 243*v*w^2 + 90*w^3) + 
        u^2*(-177*v^4 - 325*v^3*w - 68*v^2*w^2 + 99*v*w^3 + 27*w^4) + 
        u*(-41*v^5 + 98*v^4*w + 541*v^3*w^2 + 618*v^2*w^3 + 234*v*w^4 + 
          18*w^5))))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*
     (v + w)^2*(u + v + w)^2), 
   -1/2*(eps*(2*v*(u + v)*(v + w)^3*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 
         2*w^2) + 4*eps^3*(v + w)*(8*u^6 + u^5*(94*v + 26*w) + 
         u^4*(376*v^2 + 226*v*w + 26*w^2) + 2*u^3*(368*v^3 + 347*v^2*w + 
           90*v*w^2 + 6*w^3) + u^2*(772*v^4 + 1031*v^3*w + 453*v^2*w^2 + 
           84*v*w^3 + 4*w^4) + v^2*(92*v^4 + 217*v^3*w + 192*v^2*w^2 + 
           85*v*w^3 + 18*w^4) + u*v*(418*v^4 + 754*v^3*w + 491*v^2*w^2 + 
           155*v*w^3 + 24*w^4)) + eps^2*(v + w)*
        (24*u^6 + u^5*(330*v + 46*w) + 2*u^4*(676*v^2 + 323*v*w + 23*w^2) + 
         u^3*(2700*v^3 + 2410*v^2*w + 576*v*w^2 + 44*w^3) + 
         u^2*(2928*v^4 + 4053*v^3*w + 1875*v^2*w^2 + 396*v*w^3 + 20*w^4) + 
         v^2*(384*v^4 + 987*v^3*w + 972*v^2*w^2 + 479*v*w^3 + 110*w^4) + 
         u*v*(1658*v^4 + 3230*v^3*w + 2317*v^2*w^2 + 825*v*w^3 + 136*w^4)) + 
       eps*(u + v)*(u^4*(21*v^2 + 6*v*w - 23*w^2) + 
         u^3*(59*v^3 + 40*v^2*w - 65*v*w^2 - 30*w^3) + 
         v*(v + w)^2*(50*v^3 + 125*v^2*w + 107*v*w^2 + 40*w^3) + 
         u^2*(105*v^4 + 217*v^3*w + 96*v^2*w^2 - 11*v*w^3 - 3*w^4) + 
         u*(117*v^5 + 408*v^4*w + 509*v^3*w^2 + 290*v^2*w^3 + 76*v*w^4 + 
           4*w^5))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
      (u + v + w)^2), (eps^2*(2*u^5*(2*(1 + eps)*v + w + 2*eps*w) + 
      v*(v + w)^3*((-2 + 56*eps + 64*eps^2)*v^2 + (5 + 61*eps + 60*eps^2)*v*
         w + 4*(1 + 5*eps + 4*eps^2)*w^2) + 
      u^4*((23 + 77*eps + 60*eps^2)*v^2 + 2*(3 + 12*eps + 8*eps^2)*v*w - 
        (13 + 53*eps + 44*eps^2)*w^2) + u*(v + w)^2*
       ((-9 + 221*eps + 260*eps^2)*v^3 + 2*(-8 + 77*eps + 92*eps^2)*v^2*w + 
        (10 + 77*eps + 60*eps^2)*v*w^2 + 4*(1 + 5*eps + 4*eps^2)*w^3) + 
      u^2*(v + w)*((3 + 343*eps + 388*eps^2)*v^3 + 
        (-62 + 147*eps + 228*eps^2)*v^2*w - 4*(9 + 12*eps + 8*eps^2)*v*w^2 + 
        (1 + 14*eps + 8*eps^2)*w^3) + u^3*((29 + 251*eps + 252*eps^2)*v^3 + 
        (-22 + 143*eps + 180*eps^2)*v^2*w - (67 + 171*eps + 124*eps^2)*v*
         w^2 - (18 + 63*eps + 52*eps^2)*w^3)))/(4*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 
   -1/2*(eps^2*(2*u^5*(2*(1 + eps)*v + w + 2*eps*w) + 
       v*(v + w)^3*((1 + 38*eps + 40*eps^2)*v^2 + 2*(1 + 16*eps + 16*eps^2)*v*
          w + 2*(1 + 5*eps + 4*eps^2)*w^2) + 
       u^4*((22 + 43*eps + 20*eps^2)*v^2 + 2*(6 + 7*eps - 4*eps^2)*v*w - 
         (6 + 29*eps + 28*eps^2)*w^2) + u^2*(v + w)*
        ((21 + 209*eps + 204*eps^2)*v^3 + (-18 + 73*eps + 76*eps^2)*v^2*w - 
         (19 + 56*eps + 64*eps^2)*v*w^2 + 4*eps*w^3) + 
       u*(v + w)^2*((5 + 144*eps + 152*eps^2)*v^3 + (-6 + 85*eps + 92*eps^2)*
          v^2*w + 4*(1 + 7*eps + 4*eps^2)*v*w^2 + 2*(1 + 5*eps + 4*eps^2)*
          w^3) + u^3*((35 + 142*eps + 112*eps^2)*v^3 + 
         (14 + 65*eps + 28*eps^2)*v^2*w - (29 + 116*eps + 120*eps^2)*v*w^2 - 
         (10 + 39*eps + 36*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
      (u + v)^2*(v + w)^2*(u + v + w)^2), 0, 
   -1/4*(eps*(2*(u + v)*(u + w)*(v + w)^3 + 4*eps^3*(v + w)*
        (u^3*(7*v + 9*w) + u^2*(23*v^2 + 64*v*w + 25*w^2) + 
         v*(7*v^3 + 36*v^2*w + 45*v*w^2 + 16*w^3) + 
         u*(23*v^3 + 87*v^2*w + 74*v*w^2 + 16*w^3)) - 
       eps*(u + v)*(2*u^3*(2*v + w) + u^2*(4*v^2 - 4*v*w - 6*w^2) - 
         (v + w)^2*(11*v^2 + 42*v*w + 26*w^2) - 
         u*(29*v^3 + 98*v^2*w + 103*v*w^2 + 34*w^3)) + 
       eps^2*(v + w)*(-4*u^4 + 3*u^3*(7*v + 13*w) + 
         u^2*(131*v^2 + 322*v*w + 131*w^2) + v*(47*v^3 + 206*v^2*w + 
           247*v*w^2 + 88*w^3) + u*(153*v^3 + 477*v^2*w + 390*v*w^2 + 
           88*w^3))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*
      (v + w)^2*(u + v + w)), 
   (eps*(2*v*(v + w)^3*(u + v + 2*w) + 4*eps^3*(v + w)*
       (u^3*(v + 3*w) + u^2*(-9*v^2 + 12*v*w + 5*w^2) + 
        u*(-7*v^3 + 19*v^2*w + 22*v*w^2 + 2*w^3) + 
        3*v*(v^3 + 10*v^2*w + 15*v*w^2 + 6*w^3)) + 
      eps^2*(v + w)*(-4*u^4 - 9*u^3*(v - w) + 
        u^2*(-37*v^2 + 46*v*w + 23*w^2) + u*(3*v^3 + 129*v^2*w + 114*v*w^2 + 
          10*w^3) + v*(35*v^3 + 200*v^2*w + 271*v*w^2 + 106*w^3)) + 
      eps*(-2*u^4*(2*v + w) - 2*u^3*v*(7*v + 5*w) + 
        v*(v + w)^2*(17*v^2 + 60*v*w + 38*w^2) + 
        u^2*(-17*v^3 - 12*v^2*w + 7*v*w^2 + 4*w^3) + 
        2*u*(5*v^4 + 27*v^3*w + 37*v^2*w^2 + 16*v*w^3 + w^4))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   -1/4*(eps*(2*u^4*((2 + 33*eps + 110*eps^2 + 88*eps^3)*v + 
         eps*(5 + 32*eps + 32*eps^2)*w) + v*(v + w)^2*
        ((-2 + 17*eps + 120*eps^2 + 120*eps^3)*v^2 + 
         8*eps*(1 + 6*eps + 6*eps^2)*v*w + 2*(1 + 8*eps + 19*eps^2 + 
           12*eps^3)*w^2) + u^3*((10 + 213*eps + 774*eps^2 + 648*eps^3)*v^2 + 
         eps*(99 + 516*eps + 496*eps^2)*v*w + 2*(-1 - eps + 27*eps^2 + 
           36*eps^3)*w^2) + u^2*((6 + 245*eps + 1008*eps^2 + 888*eps^3)*v^3 + 
         2*(-4 + 85*eps + 506*eps^2 + 504*eps^3)*v^2*w + 
         (-14 - 51*eps + 92*eps^2 + 200*eps^3)*v*w^2 - 
         4*(1 + 8*eps + 17*eps^2 + 8*eps^3)*w^3) + 
       u*(v + w)*((-2 + 115*eps + 574*eps^2 + 536*eps^3)*v^3 + 
         2*(-5 + 4*eps + 137*eps^2 + 164*eps^3)*v^2*w - 
         2*(3 + 22*eps + 39*eps^2 + 12*eps^3)*v*w^2 - 
         2*(1 + 10*eps + 29*eps^2 + 20*eps^3)*w^3)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
   (eps*(u^4*((2 + 20*eps + 64*eps^2 + 48*eps^3)*v - eps*(3 + 4*eps)*w) + 
      u^3*((7 + 72*eps + 248*eps^2 + 192*eps^3)*v^2 + 
        (3 + 21*eps + 103*eps^2 + 92*eps^3)*v*w - eps*(5 + 9*eps + 4*eps^2)*
         w^2) + u*v*(v + w)*((7 + 82*eps + 306*eps^2 + 240*eps^3)*v^2 + 
        (7 + 71*eps + 254*eps^2 + 192*eps^3)*v*w + 
        (3 + 26*eps + 77*eps^2 + 52*eps^3)*w^2) + 
      u^2*((10 + 109*eps + 397*eps^2 + 312*eps^3)*v^3 + 
        (10 + 99*eps + 399*eps^2 + 324*eps^3)*v^2*w + 
        (2 + 11*eps + 65*eps^2 + 56*eps^3)*v*w^2 - eps*(2 + 5*eps + 4*eps^2)*
         w^3) + v*(v + w)^2*((2 + 25*eps + 93*eps^2 + 72*eps^3)*v^2 + 
        (3 + 28*eps + 82*eps^2 + 56*eps^3)*v*w + 2*(1 + eps)*
         (w + 4*eps*w)^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*
     (v + w)*(u + v + w)^2), 
   (eps*((v + w)*(u + v + w)^2*(u^2*(v - w) + u*(v^2 - 4*v*w - w^2) + 
        v*(2*v^2 + v*w + w^2)) + eps*(u^5*(2*v + w) + u^4*(17*v^2 - 15*w^2) + 
        v*(v + w)^3*(23*v^2 + 10*v*w + 10*w^2) + 
        u^3*(37*v^3 - 23*v^2*w - 97*v*w^2 - 38*w^3) + 
        u*(v + w)^2*(55*v^3 - 12*v^2*w - 28*v*w^2 - 8*w^3) + 
        u^2*(54*v^4 - 3*v^3*w - 170*v^2*w^2 - 143*v*w^3 - 30*w^4)) + 
      eps^2*(v + w)*(5*u^5 + u^4*(55*v - 38*w) + 
        u^3*(165*v^2 - 122*v*w - 104*w^2) + v*(v + w)^2*(95*v^2 + 39*v*w + 
          29*w^2) + u^2*(280*v^3 - 8*v^2*w - 279*v*w^2 - 80*w^3) + 
        u*(260*v^4 + 305*v^3*w - 18*v^2*w^2 - 82*v*w^3 - 19*w^4)) + 
      4*eps^3*(v + w)*(u^5 + u^4*(11*v - 6*w) + 
        u^3*(36*v^2 - 17*v*w - 18*w^2) + v*(v + w)^2*(19*v^2 + 7*v*w + 
          5*w^2) + u^2*(62*v^3 + 12*v^2*w - 47*v*w^2 - 14*w^3) + 
        u*(55*v^4 + 68*v^3*w + 2*v^2*w^2 - 14*v*w^3 - 3*w^4))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
     (u + v + w)^2), 
   -((eps*(v*(v + w)*(2*u^4 + u^3*(7*v + 3*w) + 2*u^2*(5*v^2 + 5*v*w + w^2) + 
         (v + w)^2*(2*v^2 + 3*v*w + 2*w^2) + u*(7*v^3 + 14*v^2*w + 10*v*w^2 + 
           3*w^3)) + eps*(u^5*(2*v + w) + 2*u^4*(13*v^2 + 9*v*w - 3*w^2) + 
         v*(v + w)^3*(23*v^2 + 28*v*w + 19*w^2) + 
         u^3*(73*v^3 + 76*v^2*w - 7*v*w^2 - 11*w^3) + 
         u*(v + w)^2*(73*v^3 + 60*v^2*w + 26*v*w^2 + w^3) + 
         u^2*(99*v^4 + 168*v^3*w + 64*v^2*w^2 - 8*v*w^3 - 3*w^4)) + 
       4*eps^3*(v + w)*(u^5 + u^4*(15*v - 2*w) + 
         u^3*(52*v^2 + 11*v*w - 6*w^2) + v*(v + w)^2*(19*v^2 + 15*v*w + 
           9*w^2) + u^2*(82*v^3 + 68*v^2*w + v*w^2 - 2*w^3) + 
         u*(63*v^4 + 108*v^3*w + 58*v^2*w^2 + 14*v*w^3 + w^4)) + 
       eps^2*(v + w)*(5*u^5 + u^4*(79*v - 14*w) + 
         u^3*(261*v^2 + 46*v*w - 32*w^2) + v*(v + w)^2*(95*v^2 + 87*v*w + 
           53*w^2) + u^2*(400*v^3 + 328*v^2*w + 9*v*w^2 - 8*w^3) + 
         u*(308*v^4 + 545*v^3*w + 318*v^2*w^2 + 86*v*w^3 + 5*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
      (u + v + w)^2)), 
   (eps*(2*(v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
      4*eps^3*(v + w)*(28*v^3 + 67*v^2*w + 51*v*w^2 + 12*w^3 + 
        u^2*(17*v + 13*w) + 5*u*(9*v^2 + 14*v*w + 5*w^2)) + 
      eps^2*(v + w)*(-4*u^3 + 150*v^3 + 367*v^2*w + 285*v*w^2 + 68*w^3 + 
        u^2*(79*v + 67*w) + u*(233*v^2 + 376*v*w + 139*w^2)) + 
      eps*(-2*u^3*(2*v + w) + 2*u^2*(8*v^2 + 19*v*w + 10*w^2) + 
        (v + w)^2*(45*v^2 + 69*v*w + 22*w^2) + 
        u*(65*v^3 + 180*v^2*w + 159*v*w^2 + 44*w^3))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)^2), 
   -1/4*(eps^2*(-4*u^5*(2*(1 + eps)*v + w + 2*eps*w) + 
       v^2*(v + w)^2*((4 + 21*eps + 12*eps^2)*v^2 + (10 + 31*eps + 12*eps^2)*
          v*w + (4 + 11*eps + 4*eps^2)*w^2) + 
       2*u^4*((-15 + 16*eps^2)*v^2 + (-11 + 7*eps + 28*eps^2)*v*w + 
         (-1 + 7*eps + 12*eps^2)*w^2) + u*v*(v + w)*
        ((6 + 69*eps + 44*eps^2)*v^3 + 2*(19 + 93*eps + 60*eps^2)*v^2*w + 
         (34 + 159*eps + 116*eps^2)*v*w^2 + 2*(4 + 23*eps + 20*eps^2)*w^3) + 
       u^3*((-38 + 51*eps + 84*eps^2)*v^3 + (-24 + 191*eps + 244*eps^2)*v^2*
          w + (12 + 185*eps + 204*eps^2)*v*w^2 + (6 + 45*eps + 44*eps^2)*
          w^3) + u^2*(7*(-2 + 13*eps + 12*eps^2)*v^4 + 
         (20 + 351*eps + 316*eps^2)*v^3*w + 2*(29 + 217*eps + 196*eps^2)*v^2*
          w^2 + (30 + 197*eps + 180*eps^2)*v*w^3 + (4 + 23*eps + 20*eps^2)*
          w^4)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
      (u + v + w)^2), 
   -1/4*(eps*(2*(v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
       4*eps^3*(v + w)*(v^3 + 7*v^2*w + 10*v*w^2 + 4*w^3 + u^2*(-7*v + 3*w) + 
         u*(-6*v^2 + v*w + 7*w^2)) + eps^2*(v + w)*(4*u^3 + 33*v^3 - 
         u^2*(v - 29*w) + 95*v^2*w + 90*v*w^2 + 28*w^3 + 
         u*(28*v^2 + 77*v*w + 53*w^2)) + eps*(2*u^3*(2*v + w) + 
         2*u^2*(10*v^2 + 17*v*w + 8*w^2) + (v + w)^2*(27*v^2 + 39*v*w + 
           14*w^2) + u*(43*v^3 + 108*v^2*w + 93*v*w^2 + 28*w^3))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)^2), 
   -1/4*(eps^2*(-2*u^5*((4 + 7*eps + 4*eps^2)*v + (2 + 7*eps + 4*eps^2)*w) + 
       u^4*((-30 - 21*eps + 4*eps^2)*v^2 + 2*(-11 - 11*eps + 4*eps^2)*v*w + 
         (-2 - eps + 4*eps^2)*w^2) + v^2*(v + w)^2*
        ((4 + 27*eps + 20*eps^2)*v^2 + 2*(5 + 20*eps + 12*eps^2)*v*w + 
         2*(2 + 7*eps + 4*eps^2)*w^2) + u*v*(v + w)*
        ((6 + 90*eps + 72*eps^2)*v^3 + (38 + 213*eps + 156*eps^2)*v^2*w + 
         (34 + 159*eps + 116*eps^2)*v*w^2 + 8*(1 + 5*eps + 4*eps^2)*w^3) + 
       u^3*((-38 + 36*eps + 64*eps^2)*v^3 + (-24 + 131*eps + 164*eps^2)*v^2*
          w + 4*(3 + 32*eps + 32*eps^2)*v*w^2 + (6 + 33*eps + 28*eps^2)*
          w^3) + 2*u^2*((-7 + 53*eps + 52*eps^2)*v^4 + 
         2*(5 + 87*eps + 78*eps^2)*v^3*w + (29 + 193*eps + 164*eps^2)*v^2*
          w^2 + (15 + 82*eps + 68*eps^2)*v*w^3 + 2*(1 + 5*eps + 4*eps^2)*
          w^4)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
      (u + v + w)^2), (eps*(-4*(u + v)^2*(u + v + w)*(v^2 - w^2) + 
      3*eps*(u + v)^2*(-((7*v - 12*w)*(v + w)^2) + 2*u^2*(2*v + w) + 
        u*(-4*v^2 + 10*v*w + 14*w^2)) + 4*eps^3*(v + w)*
       (6*u^4 + u^3*(-4*v + 22*w) - 2*u*v*(18*v^2 + v*w - 7*w^2) + 
        u^2*(-36*v^2 + 26*v*w + 16*w^2) + v*(-10*v^3 - 6*v^2*w + v*w^2 - 
          3*w^3)) + 3*eps^2*(v + w)*(10*u^4 + u^3*(-4*v + 42*w) + 
        u^2*(-58*v^2 + 72*v*w + 32*w^2) + u*(-64*v^3 + 30*v^2*w + 46*v*w^2) + 
        v*(-20*v^3 + 17*v*w^2 - 3*w^3))))/(4*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (eps*(2*v*(u + v)^3*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
      eps*(u + v)^3*(4*u^3*(2*v + w) + (v + w)^2*(11*v^2 - v*w - 4*w^2) + 
        2*u^2*(22*v^2 + 19*v*w + w^2) + u*(53*v^3 + 76*v^2*w + 17*v*w^2 - 
          6*w^3)) - 4*eps^3*(v + w)*(6*u^5*w + 
        u^4*(22*v^2 + 37*v*w + 11*w^2) + u^3*(84*v^3 + 117*v^2*w + 50*v*w^2 + 
          5*w^3) + u^2*v*(120*v^3 + 183*v^2*w + 104*v*w^2 + 15*w^3) + 
        u*v^2*(76*v^3 + 133*v^2*w + 95*v*w^2 + 30*w^3) + 
        2*v^2*(9*v^4 + 18*v^3*w + 15*v^2*w^2 + 8*v*w^3 + 2*w^4)) - 
      eps^2*(v + w)*(-8*u^6 + u^5*(-68*v + 14*w) + 
        u^4*(-138*v^2 + 79*v*w + 45*w^2) + u^3*(-38*v^3 + 283*v^2*w + 
          204*v*w^2 + 23*w^3) + u^2*v*(154*v^3 + 497*v^2*w + 402*v*w^2 + 
          69*w^3) + u*v^2*(162*v^3 + 391*v^2*w + 351*v*w^2 + 114*w^3) + 
        4*v^2*(12*v^4 + 28*v^3*w + 27*v^2*w^2 + 14*v*w^3 + 3*w^4))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
     (u + v + w)^2), 
   -1/2*(eps*(2*v*(u + v)*(v + w)^3*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 
         2*w^2) + 4*eps^3*(v + w)*(u^5*(34*v - 4*w) + 
         u^4*(199*v^2 + 50*v*w - 3*w^2) + u^3*(464*v^3 + 344*v^2*w + 
           51*v*w^2 + 5*w^3) + u^2*(538*v^4 + 704*v^3*w + 293*v^2*w^2 + 
           57*v*w^3 + 4*w^4) + v^2*(71*v^4 + 182*v^3*w + 184*v^2*w^2 + 
           97*v*w^3 + 24*w^4) + u*v*(310*v^4 + 596*v^3*w + 423*v^2*w^2 + 
           153*v*w^3 + 24*w^4)) + eps^2*(v + w)*
        (-8*u^6 + 2*u^5*(53*v - 22*w) + u^4*(721*v^2 + 122*v*w - 25*w^2) + 
         u^3*(1750*v^3 + 1346*v^2*w + 237*v*w^2 + 31*w^3) + 
         u^2*(2104*v^4 + 2994*v^3*w + 1419*v^2*w^2 + 327*v*w^3 + 20*w^4) + 
         v^2*(303*v^4 + 844*v^3*w + 924*v^2*w^2 + 511*v*w^3 + 128*w^4) + 
         u*v*(1264*v^4 + 2658*v^3*w + 2081*v^2*w^2 + 819*v*w^3 + 136*w^4)) - 
       2*eps*(u + v)*(2*u^5*(2*v + w) + u^4*(8*v^2 + 10*v*w + 11*w^2) + 
         u^3*(3*v^3 + 7*v^2*w + 26*v*w^2 + 10*w^3) - 
         v*(v + w)^2*(20*v^3 + 58*v^2*w + 53*v*w^2 + 20*w^3) - 
         u^2*(22*v^4 + 74*v^3*w + 54*v^2*w^2 + 8*v*w^3 + w^4) - 
         u*(41*v^5 + 171*v^4*w + 240*v^3*w^2 + 148*v^2*w^3 + 40*v*w^4 + 
           2*w^5))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
      (u + v + w)^2), 0, 0, 0, 
   (eps*(-((u + v)*(u + v + w)^2*(3*v^2 + 4*v*w + w^2)) + 
      4*eps^3*(v + w)*(4*u^4 + 3*u^3*(13*v + 5*w) + 
        u^2*(113*v^2 + 94*v*w + 17*w^2) + u*(126*v^3 + 171*v^2*w + 69*v*w^2 + 
          8*w^3) + 2*(24*v^4 + 50*v^3*w + 35*v^2*w^2 + 10*v*w^3 + w^4)) - 
      2*eps*(u^4*(2*v + w) + u^3*(9*v^2 + 14*v*w + 10*w^2) + 
        (v + w)^2*(v^3 - 4*v^2*w - 2*v*w^2 - w^3) + 
        u^2*(24*v^3 + 48*v^2*w + 41*v*w^2 + 13*w^3) + 
        u*(18*v^4 + 37*v^3*w + 35*v^2*w^2 + 19*v*w^3 + 3*w^4)) + 
      eps^2*(v + w)*(8*u^4 + u^3*(113*v + 17*w) + 
        u^2*(337*v^2 + 240*v*w + 23*w^2) + u*(400*v^3 + 555*v^2*w + 
          211*v*w^2 + 24*w^3) + 2*(84*v^4 + 186*v^3*w + 139*v^2*w^2 + 
          42*v*w^3 + 5*w^4))))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)*
     (v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*(eps*(2*eps^2*(10*u^4*v + u^3*(13*v^2 - 26*v*w - 29*w^2) + 
         (v + w)^3*(86*v^2 + 89*v*w + 24*w^2) + u*(v + w)^2*
          (118*v^2 + 113*v*w + 25*w^2) + u^2*(35*v^3 + 20*v^2*w - 43*v*w^2 - 
           28*w^3)) + 8*eps^3*(2*u^4*v + u^3*(5*v^2 - 2*v*w - 5*w^2) + 
         u*(v + w)^2*(27*v^2 + 20*v*w + 3*w^2) + (v + w)^3*
          (17*v^2 + 15*v*w + 4*w^2) + u^2*(13*v^3 + 14*v^2*w - 5*v*w^2 - 
           6*w^3)) + 2*(v + w)*(-2*u^3*v + u^2*(-4*v^2 - v*w + w^2) + 
         (v + w)^2*(v^2 + 3*v*w + w^2) + u*(-v^3 + 3*v^2*w + 6*v*w^2 + 
           2*w^3)) + eps*(4*u^4*v - 2*u^3*(9*v^2 + 20*v*w + 9*w^2) + 
         (v + w)^3*(35*v^2 + 58*v*w + 18*w^2) + u*(v + w)^2*
          (12*v^2 + 59*v*w + 24*w^2) - u^2*(45*v^3 + 94*v^2*w + 61*v*w^2 + 
           12*w^3))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*
      (u + v + w)^2), (eps*(1 + 4*eps)*(u + w)*(u + 2*v + w))/
    (2*(1 + 2*eps)*v*(u + v)*(u + v + w)), 
   (eps*((u - v)*(v + w) + eps*(u^2 + 7*u*v - 2*v^2 + 5*u*w - 3*v*w)))/
    (2*(u + v)^2*(v + 2*eps*v)), 
   (eps*(2*(1 + eps)*u^4*((3 + 22*eps + 56*eps^2)*v + w) + 
      u^3*((22 + 177*eps + 582*eps^2 + 424*eps^3)*v^2 + 
        (16 + 75*eps + 244*eps^2 + 176*eps^3)*v*w - 
        2*(-1 + 3*eps + 13*eps^2 + 12*eps^3)*w^2) + 
      u*(v + w)*((10 + 87*eps + 398*eps^2 + 312*eps^3)*v^3 - 
        2*(5 + 54*eps + 89*eps^2 + 52*eps^3)*v^2*w - 
        2*(7 + 64*eps + 159*eps^2 + 108*eps^3)*v*w^2 - 
        2*(1 + 8*eps + 19*eps^2 + 12*eps^3)*w^3) + 
      u^2*((26 + 209*eps + 760*eps^2 + 568*eps^3)*v^3 + 
        2*(12 + 65*eps + 276*eps^2 + 208*eps^3)*v^2*w - 
        eps*(55 + 116*eps + 88*eps^2)*v*w^2 - 2*(1 + 12*eps + 32*eps^2 + 
          24*eps^3)*w^3) + v*(v + w)^2*(-2*w*(5*v + 3*w) + 
        2*eps^2*(32*v^2 - 108*v*w - 67*w^2) + eps*(5*v^2 - 88*v*w - 52*w^2) + 
        8*eps^3*(7*v^2 - 18*v*w - 11*w^2))))/(4*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
   (eps*(-2*(u + v)*(2*u^2*w - (v - 2*w)*(v + w)^2 + 
        u*(-v^2 + 3*v*w + 4*w^2)) + 2*eps^2*(u^3*(11*v - 67*w) + 
        u^2*(65*v^2 - 131*v*w - 118*w^2) + (v + w)^2*(66*v^2 - 21*v*w + 
          10*w^2) + u*(120*v^3 + 27*v^2*w - 134*v*w^2 - 41*w^3)) + 
      8*eps^3*(u^3*(3*v - 11*w) + u^2*(15*v^2 - 19*v*w - 20*w^2) + 
        (v + w)^2*(13*v^2 - 3*v*w + 2*w^2) + u*(25*v^3 + 11*v^2*w - 
          21*v*w^2 - 7*w^3)) - eps*(2*u^3*(v + 25*w) - 
        (v + w)^2*(27*v^2 - 28*v*w + 4*w^2) + 
        u^2*(-9*v^2 + 129*v*w + 90*w^2) + u*(-38*v^3 + 61*v^2*w + 135*v*w^2 + 
          36*w^3))))/(8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)*(v + w)*
     (u + v + w)^2), -1/2*((1 + 4*eps)*(-2*v*(u - w)*(u + v + w) + 
       eps*(3*u^3 + 9*u^2*(2*v + w) + u*(11*v^2 + 8*v*w + 6*w^2) - 
         v*(4*v^2 + 21*v*w + 14*w^2))))/((1 + 2*eps)*v*(u + v)^2*
      (u + v + w)), 
   (eps*(2*(1 + eps)*u^4*((2 + 15*eps + 44*eps^2)*v - eps*(7 + 12*eps)*w) + 
      u^3*((14 + 115*eps + 440*eps^2 + 336*eps^3)*v^2 + 
        (6 + eps + 84*eps^2 + 80*eps^3)*v*w - 2*eps*(9 + 22*eps + 16*eps^2)*
         w^2) + v*(v + w)^2*(3*(2 + 21*eps + 76*eps^2 + 56*eps^3)*v^2 + 
        2*(6 + 58*eps + 171*eps^2 + 116*eps^3)*v*w + 
        4*(2 + 19*eps + 53*eps^2 + 36*eps^3)*w^2) + 
      u^2*((22 + 191*eps + 754*eps^2 + 576*eps^3)*v^3 + 
        2*(12 + 85*eps + 376*eps^2 + 288*eps^3)*v^2*w + 
        3*(2 + 9*eps + 56*eps^2 + 40*eps^3)*v*w^2 + 2*eps^2*(7 + 4*eps)*
         w^3) + u*(v + w)*((18 + 173*eps + 660*eps^2 + 496*eps^3)*v^3 + 
        8*(3 + 28*eps + 96*eps^2 + 68*eps^3)*v^2*w + 
        4*(3 + 30*eps + 94*eps^2 + 64*eps^3)*v*w^2 + 
        4*eps*(1 + 5*eps + 4*eps^2)*w^3)))/(4*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 
   (eps*((v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) - 
      4*eps^3*(v + w)*(u^2*(5*v + w) + u*(9*v^2 + 10*v*w + w^2) + 
        v*(4*v^2 + 7*v*w + 3*w^2)) + eps^2*(v + w)*(4*u^3 - 6*v^3 - 7*v^2*w + 
        3*v*w^2 + 4*w^3 + u^2*(-7*v + 5*w) + u*(-17*v^2 - 16*v*w + 5*w^2)) + 
      eps*(2*u^3*(2*v + w) + (v + w)^2*(9*v^2 + 12*v*w + 5*w^2) + 
        u^2*(11*v^2 + 16*v*w + 7*w^2) + 2*u*(8*v^3 + 18*v^2*w + 15*v*w^2 + 
          5*w^3))))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(v + w)^2*
     (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   -1/4*(eps*(u^3*((4 + 30*eps + 72*eps^2 + 48*eps^3)*v + 
         4*eps*(2 + 9*eps + 8*eps^2)*w) + (v + w)^2*
        ((4 + 30*eps + 70*eps^2 + 48*eps^3)*v^2 + eps*(6 + 35*eps + 36*eps^2)*
          v*w + 2*eps*(1 + 5*eps + 4*eps^2)*w^2) + 
       u*(v + w)*((12 + 92*eps + 223*eps^2 + 156*eps^3)*v^2 + 
         2*(2 + 26*eps + 93*eps^2 + 80*eps^3)*v*w + 
         eps*(10 + 49*eps + 44*eps^2)*w^2) + 
       u^2*((12 + 92*eps + 225*eps^2 + 156*eps^3)*v^2 + 
         2*(4 + 43*eps + 132*eps^2 + 104*eps^3)*v*w + 
         eps*(16 + 75*eps + 68*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*v*(u + v)*(v + w)*(u + v + w)^2), 
   (eps*(2*(u + v)*(u + v + w)*(v^2 - w^2) + 4*eps^3*(v + w)*
       (u^2*(11*v - 7*w) + u*(18*v^2 - 3*v*w - 7*w^2) + 
        v*(7*v^2 + 2*v*w - 5*w^2)) - eps*(u + v)*
       (-((13*v - 18*w)*(v + w)^2) + 2*u^2*(2*v + w) - 
        10*u*(v^2 - v*w - 2*w^2)) - eps^2*(v + w)*
       (4*u^3 + u^2*(-45*v + 49*w) + 39*v*(-v^2 + w^2) + 
        u*(-88*v^2 + 43*v*w + 45*w^2))))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     v*(u + v)*(v + w)^2*(u + v + w)), 
   (eps^2*(v*(v + w)^2*((7 + 39*eps + 36*eps^2)*v + 2*(1 + 5*eps + 4*eps^2)*
         w) + u^3*((5 + 14*eps + 8*eps^2)*v + (5 + 26*eps + 24*eps^2)*w) + 
      u^2*(v + w)*((17 + 76*eps + 64*eps^2)*v + (7 + 36*eps + 32*eps^2)*w) + 
      u*(v + w)*((19 + 101*eps + 92*eps^2)*v^2 + (16 + 79*eps + 68*eps^2)*v*
         w + 2*(1 + 5*eps + 4*eps^2)*w^2)))/(4*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)), 
   -1/4*(eps*(2*(u + v)^2*(v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + 
         w^2) + 4*eps^3*(u + v)*(v + w)*(u^3*(13*v + 11*w) + 
         v*(v + w)^2*(22*v + 15*w) + u^2*(48*v^2 + 71*v*w + 21*w^2) + 
         u*(57*v^3 + 118*v^2*w + 71*v*w^2 + 10*w^3)) + 
       eps^2*(v + w)*(-4*u^5 + u^4*(39*v + 53*w) + v^2*(v + w)^2*
          (118*v + 77*w) + u^3*(265*v^2 + 388*v*w + 111*w^2) + 
         u^2*(515*v^3 + 939*v^2*w + 460*v*w^2 + 54*w^3) + 
         u*v*(411*v^3 + 917*v^2*w + 629*v*w^2 + 123*w^3)) + 
       eps*(-2*u^5*(2*v + w) + v^2*(v + w)^3*(42*v + 25*w) + 
         u^4*(-v^2 + 16*v*w + 17*w^2) + u*v*(v + w)^2*(143*v^2 + 166*v*w + 
           38*w^2) + u^3*(69*v^3 + 178*v^2*w + 149*v*w^2 + 38*w^3) + 
         u^2*(167*v^4 + 461*v^3*w + 438*v^2*w^2 + 163*v*w^3 + 19*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 
   -1/8*(eps^2*(2*u^5*(2*(1 + eps)*v + w + 2*eps*w) + 
       v*(v + w)^3*((3 + 19*eps + 20*eps^2)*v^2 - 2*(5 + 23*eps + 20*eps^2)*v*
          w - 2*(1 + 5*eps + 4*eps^2)*w^2) + 
       u^4*((22 + 27*eps + 4*eps^2)*v^2 - 2*(-7 + 2*eps + 16*eps^2)*v*w - 
         (4 + 31*eps + 36*eps^2)*w^2) + u*(v + w)^2*
        ((17 + 79*eps + 76*eps^2)*v^3 - (28 + 143*eps + 132*eps^2)*v^2*w - 
         2*(11 + 60*eps + 56*eps^2)*v*w^2 - 2*(1 + 5*eps + 4*eps^2)*w^3) + 
       u^2*(v + w)*(3*(13 + 40*eps + 32*eps^2)*v^3 - 
         (14 + 159*eps + 180*eps^2)*v^2*w - (45 + 269*eps + 268*eps^2)*v*
          w^2 - 2*(5 + 26*eps + 24*eps^2)*w^3) + 
       u^3*((43 + 83*eps + 44*eps^2)*v^3 + (30 - 51*eps - 116*eps^2)*v^2*w - 
         (25 + 211*eps + 236*eps^2)*v*w^2 - (14 + 77*eps + 76*eps^2)*w^3)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 
   (3*eps*(u^3*((3 + 27*eps + 78*eps^2 + 56*eps^3)*v + 
        (1 + eps)*(1 + 4*eps)^2*w) + v^2*(v + w)*
       ((3 + 27*eps + 84*eps^2 + 64*eps^3)*v + 
        (1 + 9*eps + 33*eps^2 + 28*eps^3)*w) + 
      u*v*((9 + 81*eps + 255*eps^2 + 196*eps^3)*v^2 + 
        3*(3 + 27*eps + 84*eps^2 + 64*eps^3)*v*w + 
        (2 + 18*eps + 51*eps^2 + 36*eps^3)*w^2) + 
      u^2*((9 + 81*eps + 249*eps^2 + 188*eps^3)*v^2 + 
        3*(2 + 18*eps + 51*eps^2 + 36*eps^3)*v*w + 
        (1 + eps)*(w + 4*eps*w)^2)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)*(u + v + w)), 
   -1/4*(eps*(2*v*(u + v)^2*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
       eps*(u + v)*(2*u^4*(2*v + w) + u*(v + w)^2*(86*v^2 - 3*v*w - 10*w^2) + 
         u^3*(54*v^2 + 48*v*w - 4*w^2) + (v + w)^3*(21*v^2 - 10*v*w - 
           2*w^2) + u^2*(115*v^3 + 162*v^2*w + 33*v*w^2 - 14*w^3)) + 
       eps^2*(v + w)*(4*u^5 + u^4*(135*v - 31*w) + 
         u^3*(497*v^2 + 40*v*w - 77*w^2) + v*(v + w)^2*(91*v^2 - 28*v*w - 
           10*w^2) + u^2*(696*v^3 + 381*v^2*w - 197*v*w^2 - 52*w^3) + 
         u*(421*v^4 + 464*v^3*w - 71*v^2*w^2 - 124*v*w^3 - 10*w^4)) + 
       4*eps^3*(v + w)*(3*u^4*(7*v - 3*w) + u^3*(93*v^2 - 6*v*w - 19*w^2) + 
         v*(v + w)^2*(21*v^2 - 4*v*w - 2*w^2) + 
         u^2*(144*v^3 + 71*v^2*w - 51*v*w^2 - 12*w^3) + 
         u*(93*v^4 + 106*v^3*w - 13*v^2*w^2 - 28*v*w^3 - 2*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)^2), 
   0, -1/2*(eps*(u^3*(-((1 + 8*eps + 8*eps^2)*v) + w + 2*eps*w) + 
       (v + w)^2*((1 + 6*eps + 24*eps^2 + 16*eps^3)*v^2 + 
         (1 + 12*eps + 44*eps^2 + 32*eps^3)*v*w + 2*eps*(1 + 5*eps + 4*eps^2)*
          w^2) + u^2*(-((1 + 16*eps + 12*eps^2)*v^2) + 
         (3 + 4*eps + 20*eps^2 + 16*eps^3)*v*w + 
         2*(1 + 5*eps + 12*eps^2 + 8*eps^3)*w^2) + 
       u*(v + w)*((1 - 2*eps + 20*eps^2 + 16*eps^3)*v^2 + 
         2*(2 + 13*eps + 41*eps^2 + 28*eps^3)*v*w + 
         (1 + 10*eps + 34*eps^2 + 24*eps^3)*w^2)))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*v*(u + v)*(v + w)*(u + v + w)^2), 
   (eps^2*(-2*u^6*(2*(1 + eps)*v + w + 2*eps*w) + 
      u^5*((-1 + 103*eps + 116*eps^2)*v^2 + 4*(3 + 28*eps + 32*eps^2)*v*w + 
        (-1 + 9*eps + 12*eps^2)*w^2) + v^2*(v + w)^2*
       ((14 + 171*eps + 188*eps^2)*v^3 + (25 + 226*eps + 240*eps^2)*v^2*w + 
        (3 + 89*eps + 108*eps^2)*v*w^2 + 6*eps*(3 + 4*eps)*w^3) + 
      u^4*((42 + 663*eps + 716*eps^2)*v^3 + 2*(59 + 491*eps + 516*eps^2)*v^2*
         w + (50 + 349*eps + 340*eps^2)*v*w^2 + 2*(2 + 15*eps + 12*eps^2)*
         w^3) + u*v*(v + w)*((63 + 843*eps + 932*eps^2)*v^4 + 
        (166 + 1567*eps + 1676*eps^2)*v^3*w + (88 + 915*eps + 988*eps^2)*v^2*
         w^2 + (9 + 189*eps + 220*eps^2)*v*w^3 + 2*eps*(3 + 4*eps)*w^4) + 
      u^3*(2*(53 + 751*eps + 820*eps^2)*v^4 + (315 + 2886*eps + 3056*eps^2)*
         v^3*w + (223 + 1681*eps + 1692*eps^2)*v^2*w^2 + 
        (43 + 314*eps + 288*eps^2)*v*w^3 + (3 + 17*eps + 12*eps^2)*w^4) + 
      u^2*v*(2*(58 + 809*eps + 892*eps^2)*v^4 + (387 + 3862*eps + 4144*eps^2)*
         v^3*w + (359 + 3111*eps + 3252*eps^2)*v^2*w^2 + 
        (105 + 954*eps + 976*eps^2)*v*w^3 + 3*(3 + 29*eps + 28*eps^2)*w^4)))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
     (u + v + w)^2), -1/4*(eps*(-2*(u + v)^2*(u + v + w)*(v^2 - w^2) + 
       eps*(u + v)^2*(-((13*v - 18*w)*(v + w)^2) + 2*u^2*(2*v + w) - 
         10*u*(v^2 - v*w - 2*w^2)) + 8*eps^3*(v + w)*
        (u^4 + u^3*(-2*v + 5*w) + u*v*(-10*v^2 - 2*v*w + 3*w^2) + 
         u^2*(-10*v^2 + 5*v*w + 4*w^2) - v*(3*v^3 + 2*v^2*w + w^3)) + 
       2*eps^2*(v + w)*(5*u^4 + u^3*(-10*v + 29*w) + 
         u^2*(-53*v^2 + 46*v*w + 24*w^2) + u*v*(-56*v^2 + 14*v*w + 33*w^2) - 
         3*v*(6*v^3 + v^2*w - 4*v*w^2 + w^3))))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (eps^2*(3 + 4*eps)*((u + v)^2*(v + w) + eps*(6*u^3 + 5*v^3 + 7*v^2*w + 
        3*v*w^2 + w^3 + u^2*(15*v + 13*w) + u*(14*v^2 + 19*v*w + 5*w^2))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*(v + w)*(u + v + w)), 
   -1/4*(eps*(-2*(u + v)^3*(v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + 
         w^2) + 4*eps^3*(u + v)*(v + w)*(2*u^5 + u^4*(17*v - w) + 
         u^3*(71*v^2 + 7*v*w - 8*w^2) + u^2*(121*v^3 + 67*v^2*w - 15*v*w^2 - 
           5*w^3) + u*v*(87*v^3 + 98*v^2*w + 17*v*w^2 - 2*w^3) + 
         v*(22*v^4 + 39*v^3*w + 23*v^2*w^2 + 9*v*w^3 + 3*w^4)) + 
       eps^2*(v + w)*(6*u^6 + u^5*(73*v - 19*w) + 
         u^4*(288*v^2 - 30*v*w - 56*w^2) + u^2*v*(496*v^3 + 203*v^2*w - 
           198*v*w^2 - 37*w^3) + u^3*(528*v^3 + 70*v^2*w - 157*v*w^2 - 
           31*w^3) + v^2*(42*v^4 + 49*v^3*w - 11*v^2*w^2 - 17*v*w^3 + w^4) + 
         u*v*(231*v^4 + 171*v^3*w - 108*v^2*w^2 - 39*v*w^3 + 17*w^4)) + 
       eps*(u^5*(v^2 + 2*v*w - 15*w^2) - v^2*(v + w)^2*(28*v^3 + 45*v^2*w + 
           31*v*w^2 + 6*w^3) - 2*u^4*(20*v^3 + 25*v^2*w + 38*v*w^2 + 
           15*w^3) - u^3*(154*v^4 + 293*v^3*w + 255*v^2*w^2 + 103*v*w^3 + 
           15*w^4) - u^2*v*(212*v^4 + 529*v^3*w + 525*v^2*w^2 + 219*v*w^3 + 
           19*w^4) - u*v*(127*v^5 + 389*v^4*w + 480*v^3*w^2 + 271*v^2*w^3 + 
           47*v*w^4 - 6*w^5))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
      (u + v)^3*(v + w)^2*(u + v + w)^2), 
   (eps^2*(-2*u^6*((4 + 7*eps + 4*eps^2)*v + (2 + 7*eps + 4*eps^2)*w) + 
      u^5*((-25 + 43*eps + 68*eps^2)*v^2 + 2*(-5 + 16*eps + 32*eps^2)*v*w - 
        (5 + 11*eps + 4*eps^2)*w^2) + v^2*(v + w)^2*
       (3*(3 + 47*eps + 52*eps^2)*v^3 + 10*(2 + 19*eps + 20*eps^2)*v^2*w + 
        (3 + 83*eps + 100*eps^2)*v*w^2 + 6*eps*(3 + 4*eps)*w^3) + 
      u^4*((-19 + 481*eps + 556*eps^2)*v^3 + 4*(9 + 173*eps + 196*eps^2)*v^2*
         w + (21 + 231*eps + 244*eps^2)*v*w^2 + 2*(1 + 10*eps + 8*eps^2)*
         w^3) + u*v*(v + w)*((35 + 691*eps + 772*eps^2)*v^4 + 
        (121 + 1303*eps + 1396*eps^2)*v^3*w + (71 + 797*eps + 860*eps^2)*v^2*
         w^2 + (9 + 183*eps + 212*eps^2)*v*w^3 + 2*eps*(3 + 4*eps)*w^4) + 
      u^3*(2*(11 + 593*eps + 668*eps^2)*v^4 + 2*(83 + 1141*eps + 1244*eps^2)*
         v^3*w + (145 + 1345*eps + 1388*eps^2)*v^2*w^2 + 
        2*(16 + 133*eps + 124*eps^2)*v*w^3 + (3 + 17*eps + 12*eps^2)*w^4) + 
      u^2*v*(2*(25 + 656*eps + 736*eps^2)*v^4 + 
        2*(121 + 1579*eps + 1716*eps^2)*v^3*w + (259 + 2599*eps + 2740*eps^2)*
         v^2*w^2 + 12*(7 + 70*eps + 72*eps^2)*v*w^3 + 
        3*(3 + 29*eps + 28*eps^2)*w^4)))/(8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     v*(u + v)^3*(v + w)^2*(u + v + w)^2), 
   -1/2*(eps*(u^3*((7 + 63*eps + 186*eps^2 + 136*eps^3)*v - 
         3*(1 + eps)*(1 + 4*eps)^2*w) + v*(v + w)*
        ((5 + 45*eps + 147*eps^2 + 116*eps^3)*v^2 - 3*(1 + 9*eps + 12*eps^2)*
          v*w + 3*eps^2*(3 + 4*eps)*w^2) + 
       u*v*((17 + 153*eps + 498*eps^2 + 392*eps^3)*v^2 + 
         (1 + 9*eps + 159*eps^2 + 196*eps^3)*v*w - 
         3*(2 + 18*eps + 33*eps^2 + 12*eps^3)*w^2) + 
       u^2*((19 + 171*eps + 537*eps^2 + 412*eps^3)*v^2 + 
         (-4 - 36*eps - 33*eps^2 + 20*eps^3)*v*w - 3*(1 + eps)*
          (w + 4*eps*w)^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*
      (v + w)*(u + v + w)), 
   (eps*(-2*v*(u + v)^3*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
      eps*(u + v)^3*(4*u^3*(2*v + w) + (v + w)^2*(9*v^2 - 2*v*w - 3*w^2) + 
        u^2*(37*v^2 + 34*v*w + 5*w^2) + 2*u*(23*v^3 + 33*v^2*w + 9*v*w^2 - 
          w^3)) + 4*eps^3*(v + w)*(-2*u^6 - u^5*(3*v + w) + 
        u^4*(41*v^2 + 15*v*w + 4*w^2) + u^3*(146*v^3 + 120*v^2*w + 27*v*w^2 + 
          3*w^3) + u^2*v*(192*v^3 + 244*v^2*w + 97*v*w^2 + 9*w^3) + 
        u*v^2*(113*v^3 + 193*v^2*w + 117*v*w^2 + 29*w^3) + 
        v^2*(25*v^4 + 53*v^3*w + 43*v^2*w^2 + 19*v*w^3 + 4*w^4)) + 
      eps^2*(v + w)*(-14*u^6 - u^5*(65*v + 11*w) + 
        u^4*(-29*v^2 + 13*v*w + 20*w^2) + u^3*(238*v^3 + 328*v^2*w + 
          129*v*w^2 + 17*w^3) + u^2*v*(448*v^3 + 748*v^2*w + 387*v*w^2 + 
          51*w^3) + u*v^2*(307*v^3 + 619*v^2*w + 431*v*w^2 + 111*w^3) + 
        v^2*(75*v^4 + 175*v^3*w + 153*v^2*w^2 + 65*v*w^3 + 12*w^4))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
     (u + v + w)^2), 0, 0, 0, 0, (eps*(u + w))/(v*(u + v + w)), 
   -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), (eps*(v - w))/(2*v*(v + w)), 
   (eps*(-v^2 + v*w + 2*w*(u + w)))/(4*v*(v + w)*(u + v + w)), 0, 
   (eps*(u + 2*v + w))/(2*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps^2*(u^5*((-2 + 7*eps + 12*eps^2)*v^2 + (-1 + 12*eps + 16*eps^2)*v*
         w + (1 + 11*eps + 12*eps^2)*w^2) + v^2*(v + w)^2*
       ((2 + 294*eps + 360*eps^2)*v^3 + (19 + 410*eps + 464*eps^2)*v^2*w + 
        (9 + 161*eps + 172*eps^2)*v*w^2 + eps*(17 + 20*eps)*w^3) + 
      u^4*(2*(-6 + 45*eps + 64*eps^2)*v^3 + 2*(-6 + 113*eps + 144*eps^2)*v^2*
         w + (-9 + 169*eps + 212*eps^2)*v*w^2 + 3*(-3 + 7*eps + 12*eps^2)*
         w^3) + u^3*((-25 + 439*eps + 580*eps^2)*v^4 + 
        (-28 + 1235*eps + 1548*eps^2)*v^3*w + (-35 + 1084*eps + 1352*eps^2)*
         v^2*w^2 + (-41 + 303*eps + 412*eps^2)*v*w^3 + 
        3*(-3 + 7*eps + 12*eps^2)*w^4) + u^2*(v + w)*
       (2*(-10 + 465*eps + 592*eps^2)*v^4 + (23 + 1908*eps + 2296*eps^2)*v^3*
         w + eps*(1051 + 1252*eps)*v^2*w^2 + (-3 + 193*eps + 228*eps^2)*v*
         w^3 + (1 + 11*eps + 12*eps^2)*w^4) + 
      u*v*(v + w)*((-3 + 868*eps + 1080*eps^2)*v^4 + 
        (46 + 1947*eps + 2308*eps^2)*v^3*w + (51 + 1361*eps + 1548*eps^2)*v^2*
         w^2 + (15 + 344*eps + 376*eps^2)*v*w^3 + (1 + 22*eps + 24*eps^2)*
         w^4)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^3*
     (u + v + w)), 
   (3*eps^2*(2*u^4*(2*(1 + eps)*v - (1 + 8*eps + 8*eps^2)*w) + 
      v^2*(v + w)*(4*(1 + 6*eps + 8*eps^2)*v^2 + (2 + 39*eps + 60*eps^2)*v*
         w + 2*eps*(7 + 12*eps)*w^2) + u^3*((16 + 19*eps + 4*eps^2)*v^2 - 
        (1 + 67*eps + 76*eps^2)*v*w - 2*(1 + 12*eps + 12*eps^2)*w^2) + 
      u^2*((24 + 50*eps + 40*eps^2)*v^3 + (12 - 59*eps - 68*eps^2)*v^2*w - 
        eps*(65 + 68*eps)*v*w^2 - 8*eps*(1 + eps)*w^3) + 
      u*v*((16 + 59*eps + 68*eps^2)*v^3 + (17 + 55*eps + 84*eps^2)*v^2*w + 
        2*(2 - 3*eps + 8*eps^2)*v*w^2 - 4*eps*(3 + 2*eps)*w^3)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (3*eps^2*(u^3*((3 + 14*eps + 16*eps^2)*v^2 + 3*v*w - 
        eps*(5 + 4*eps)*w^2) + v*(v + w)^2*(4*v^2 - 32*eps*(1 + eps)*v*w - 
        eps*(13 + 12*eps)*w^2) + u^2*((11 + 44*eps + 48*eps^2)*v^3 + 
        2*(7 + eps)*v^2*w + (1 - 51*eps - 52*eps^2)*v*w^2 - 
        2*(1 + 9*eps + 8*eps^2)*w^3) + u*(v + w)*
       (2*(6 + 15*eps + 16*eps^2)*v^3 - 2*(-3 + 30*eps + 32*eps^2)*v^2*w - 
        (5 + 69*eps + 68*eps^2)*v*w^2 - (2 + 13*eps + 12*eps^2)*w^3)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (3*eps^2*(u^5*(-((10 + 13*eps + 4*eps^2)*v^2) + (-5 + 12*eps + 16*eps^2)*v*
         w + (5 + 31*eps + 28*eps^2)*w^2) + v^2*(v + w)^2*
       ((-7 + 99*eps + 124*eps^2)*v^3 + (3 + 124*eps + 128*eps^2)*v^2*w + 
        2*eps*(31 + 32*eps)*v*w^2 + 4*eps*(5 + 6*eps)*w^3) + 
      u^4*((-47 - 32*eps + 16*eps^2)*v^3 + (-27 + 169*eps + 212*eps^2)*v^2*
         w + 3*(9 + 90*eps + 88*eps^2)*v*w^2 + (7 + 57*eps + 52*eps^2)*w^3) + 
      u^2*(v + w)*((-88 + 275*eps + 428*eps^2)*v^4 + 
        2*(1 + 489*eps + 548*eps^2)*v^3*w + (37 + 594*eps + 584*eps^2)*v^2*
         w^2 + (8 + 93*eps + 76*eps^2)*v*w^3 + (1 + 2*eps)*w^4) + 
      u*v*(v + w)*((-41 + 289*eps + 388*eps^2)*v^4 + 
        2*(-5 + 374*eps + 424*eps^2)*v^3*w + 2*(10 + 267*eps + 268*eps^2)*v^2*
         w^2 + (5 + 129*eps + 116*eps^2)*v*w^3 + (1 + 4*eps)*w^4) + 
      u^3*((-91 + 66*eps + 184*eps^2)*v^4 + (-68 + 695*eps + 860*eps^2)*v^3*
         w + 2*(25 + 469*eps + 488*eps^2)*v^2*w^2 + 
        (30 + 331*eps + 316*eps^2)*v*w^3 + (3 + 28*eps + 24*eps^2)*w^4)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^3*(u + v + w)), 
   (3*eps^2*(u^5*(-8*(1 + eps)*v + 4*(1 + 8*eps + 8*eps^2)*w) + 
      u^4*((-37 - 7*eps + 36*eps^2)*v^2 + 2*(9 + 116*eps + 124*eps^2)*v*w + 
        (4 + 57*eps + 60*eps^2)*w^2) + v^2*(v + w)*
       ((-5 + 75*eps + 92*eps^2)*v^3 + (5 + 78*eps + 72*eps^2)*v^2*w + 
        32*eps*(1 + eps)*v*w^2 + 4*eps*(3 + 4*eps)*w^3) + 
      u^3*((-71 + 87*eps + 188*eps^2)*v^3 + 2*(13 + 324*eps + 360*eps^2)*v^2*
         w + 4*(4 + 73*eps + 78*eps^2)*v*w^2 + eps*(25 + 28*eps)*w^3) + 
      u^2*v*((-68 + 238*eps + 360*eps^2)*v^3 + (14 + 881*eps + 988*eps^2)*v^2*
         w + (25 + 511*eps + 532*eps^2)*v*w^2 + 2*eps*(35 + 36*eps)*w^3) + 
      u*v^2*((-31 + 227*eps + 300*eps^2)*v^3 + 2*(1 + 293*eps + 324*eps^2)*
         v^2*w + 2*(9 + 193*eps + 192*eps^2)*v*w^2 + eps*(77 + 76*eps)*w^3)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
   0, 0, 0, 0, 0, 
   (-2*eps^2*(u^4*((-2 + 4*eps + 8*eps^2)*v + (1 + 14*eps + 16*eps^2)*w) + 
      u^3*((-9 + 50*eps + 72*eps^2)*v^2 + 4*(1 + 42*eps + 50*eps^2)*v*w + 
        (-5 + 46*eps + 64*eps^2)*w^2) + v*(v + w)*
       (4*(1 + 54*eps + 64*eps^2)*v^3 + (21 + 300*eps + 320*eps^2)*v^2*w + 
        (9 + 126*eps + 128*eps^2)*v*w^2 + 2*eps*(7 + 8*eps)*w^3) + 
      u^2*(2*(-5 + 113*eps + 144*eps^2)*v^3 + 6*(3 + 105*eps + 124*eps^2)*v^2*
         w + 4*(-1 + 87*eps + 108*eps^2)*v*w^2 + (-5 + 46*eps + 64*eps^2)*
         w^3) + u*((1 + 396*eps + 480*eps^2)*v^4 + 
        4*(11 + 248*eps + 284*eps^2)*v^3*w + 4*(10 + 185*eps + 208*eps^2)*v^2*
         w^2 + 2*(5 + 99*eps + 112*eps^2)*v*w^3 + (1 + 14*eps + 16*eps^2)*
         w^4)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
     (u + v + w)), 
   -((eps^2*(u^5*(4*(-1 + 2*eps + 4*eps^2)*v^2 + (-2 + 3*eps + 4*eps^2)*v*w + 
         (2 + 7*eps + 4*eps^2)*w^2) + v^2*(v + w)^2*
        (3*(-1 + 89*eps + 116*eps^2)*v^3 + (5 + 374*eps + 472*eps^2)*v^2*w + 
         6*eps*(25 + 32*eps)*v*w^2 + 9*eps*(3 + 4*eps)*w^3) + 
       u^4*(2*(-9 + 62*eps + 92*eps^2)*v^3 + 8*(-1 + 28*eps + 35*eps^2)*v^2*
          w + (8 + 117*eps + 116*eps^2)*v*w^2 - (2 + 7*eps + 12*eps^2)*w^3) + 
       u^2*(v + w)*((-39 + 1069*eps + 1436*eps^2)*v^4 + 
         (4 + 1817*eps + 2292*eps^2)*v^3*w + (-7 + 682*eps + 840*eps^2)*v^2*
          w^2 + (-8 + 17*eps + 20*eps^2)*v*w^3 - 2*eps*(3 + 4*eps)*w^4) + 
       u*v*(v + w)*((-19 + 881*eps + 1164*eps^2)*v^4 + 
         (2 + 1815*eps + 2316*eps^2)*v^3*w + (5 + 1087*eps + 1364*eps^2)*v^2*
          w^2 + 2*(-2 + 95*eps + 120*eps^2)*v*w^3 - eps*(3 + 4*eps)*w^4) + 
       u^3*((-37 + 571*eps + 788*eps^2)*v^4 + (-25 + 1319*eps + 1692*eps^2)*
          v^3*w + (3 + 872*eps + 1048*eps^2)*v^2*w^2 + 
         (-13 + 92*eps + 104*eps^2)*v*w^3 - 4*(1 + 5*eps + 6*eps^2)*w^4)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^3*(u + v + w))), 
   (-2*eps^2*(-((u + v)*(v + w)*(2*u^3*(3*v^2 + 5*v*w + 8*w^2) + 
         u^2*(7*v^3 + 8*v^2*w + 39*v*w^2 + 14*w^3) - 
         v^2*(7*v^3 + 40*v^2*w + 51*v*w^2 + 18*w^3) - 
         2*u*(3*v^4 + 25*v^3*w + 23*v^2*w^2 + 8*v*w^3 + w^4))) + 
      4*eps^2*(u^5*(6*v^2 + 8*v*w + 4*w^2) + v^2*(v + w)^2*
         (129*v^3 + 171*v^2*w + 63*v*w^2 + 5*w^3) + 
        u^4*(51*v^3 + 113*v^2*w + 84*v*w^2 + 18*w^3) + 
        u^3*(204*v^4 + 564*v^3*w + 533*v^2*w^2 + 192*v*w^3 + 21*w^4) + 
        2*u*v*(189*v^5 + 610*v^4*w + 725*v^3*w^2 + 387*v^2*w^3 + 90*v*w^4 + 
          7*w^5) + u^2*(408*v^5 + 1250*v^4*w + 1369*v^3*w^2 + 644*v^2*w^3 + 
          124*v*w^4 + 7*w^5)) + eps*(6*u^5*(3*v^2 + 4*v*w + 2*w^2) + 
        v^2*(v + w)^2*(429*v^3 + 617*v^2*w + 247*v*w^2 + 19*w^3) + 
        u^4*(155*v^3 + 345*v^2*w + 242*v*w^2 + 40*w^3) + 
        u^3*(640*v^4 + 1790*v^3*w + 1653*v^2*w^2 + 550*v*w^3 + 53*w^4) + 
        2*u*v*(621*v^5 + 2061*v^4*w + 2520*v^3*w^2 + 1386*v^2*w^3 + 
          331*v*w^4 + 25*w^5) + u^2*(1316*v^5 + 4116*v^4*w + 4553*v^3*w^2 + 
          2146*v^2*w^3 + 418*v*w^4 + 25*w^5))))/((1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)^3*(v + w)^3*(u + v + w)), 
   (eps^2*(u^4*(2*(1 + eps)*v - (1 + 8*eps + 8*eps^2)*w) + 
      v*(v + w)^2*(8*(-1 + 8*eps + 11*eps^2)*v^2 + eps*(73 + 84*eps)*v*w + 
        16*eps*(1 + eps)*w^2) + u*(v + w)*((-23 + 83*eps + 132*eps^2)*v^3 + 
        2*(-14 + 49*eps + 72*eps^2)*v^2*w + (-1 + 63*eps + 68*eps^2)*v*w^2 + 
        2*(1 + 8*eps + 8*eps^2)*w^3) + u^2*((-17 + 13*eps + 36*eps^2)*v^3 - 
        2*(25 + 40*eps + 24*eps^2)*v^2*w - (35 + 79*eps + 68*eps^2)*v*w^2 - 
        (5 + 8*eps + 8*eps^2)*w^3) - 2*u^3*(w*(7*v + 4*w) + 
        4*eps^2*(v^2 + 9*v*w + 4*w^2) + 2*eps*(v^2 + 17*v*w + 8*w^2))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (2*eps^2*(u^4*(-2*(1 + eps)*v + (1 + 8*eps + 8*eps^2)*w) - 
      2*v*(v + w)^2*((-2 + 21*eps + 28*eps^2)*v^2 + 3*eps*(7 + 8*eps)*v*w + 
        4*eps*(1 + eps)*w^2) + u^3*((-4 - 3*eps + 4*eps^2)*v^2 + 
        (9 + 61*eps + 68*eps^2)*v*w + (7 + 32*eps + 32*eps^2)*w^2) - 
      u*(v + w)*(2*(-5 + 31*eps + 44*eps^2)*v^3 + (-19 + 31*eps + 52*eps^2)*
         v^2*w + (-3 + 16*eps + 16*eps^2)*v*w^2 + (1 + 8*eps + 8*eps^2)*
         w^3) + u^2*((4 - 21*eps - 28*eps^2)*v^3 + 2*(15 + 43*eps + 40*eps^2)*
         v^2*w + (28 + 101*eps + 100*eps^2)*v*w^2 + (5 + 16*eps + 16*eps^2)*
         w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
     (u + v + w)), 0, 
   -((eps^2*(u^3*((-2 + 7*eps + 12*eps^2)*v + (1 + 8*eps + 8*eps^2)*w) + 
       v*(v + w)*((-2 + 15*eps + 12*eps^2)*v^2 + 2*eps*(29 + 28*eps)*v*w + 
         4*eps*(5 + 4*eps)*w^2) + u^2*((-3 + 48*eps + 64*eps^2)*v^2 + 
         8*(1 + 12*eps + 13*eps^2)*v*w + (5 + 28*eps + 24*eps^2)*w^2) + 
       u*((-3 + 56*eps + 64*eps^2)*v^3 + (9 + 173*eps + 180*eps^2)*v^2*w + 
         (13 + 118*eps + 112*eps^2)*v*w^2 + 4*(1 + 5*eps + 4*eps^2)*w^3)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2)), 
   (2*eps^2*(u^3*(-2*(1 + eps)*v + (1 + 8*eps + 8*eps^2)*w) - 
      v*(v + w)*((2 + 27*eps + 36*eps^2)*v^2 + eps*(-1 + 4*eps)*v*w - 
        eps*(5 + 4*eps)*w^2) + u^2*(-2*(3 + 6*eps + 4*eps^2)*v^2 + 
        2*(1 + 15*eps + 16*eps^2)*v*w + (2 + 13*eps + 12*eps^2)*w^2) + 
      u*(-((6 + 37*eps + 44*eps^2)*v^3) + 8*eps*v^2*w + 
        (4 + 31*eps + 28*eps^2)*v*w^2 + (1 + 5*eps + 4*eps^2)*w^3)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2), 
   -((eps^2*(eps*(u + v)*(12*u^3*v^2 + u*(v + w)^2*(107*v^2 + 18*v*w - 
           15*w^2) + (v + w)^3*(95*v^2 + 25*v*w - 8*w^2) + 
         u^2*(43*v^3 + 37*v^2*w - 13*v*w^2 - 7*w^3)) + 
       4*eps^2*(u + v)*(4*u^3*v^2 + u*(v + w)^2*(27*v^2 + 2*v*w - 3*w^2) + 
         (v + w)^3*(25*v^2 + 3*v*w - 2*w^2) + u^2*(13*v^3 + 11*v^2*w - 
           3*v*w^2 - w^3)) + (v + w)^2*(3*u^3*(v - w) + 
         4*u^2*(5*v^2 + v*w - w^2) + v^2*(11*v^2 + 20*v*w + 9*w^2) + 
         u*(28*v^3 + 29*v^2*w + 6*v*w^2 - w^3))))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w))), 
   (2*eps^2*((v + w)^2*(-(u^3*(v + 4*w)) + u^2*(7*v^2 - 3*v*w - 4*w^2) + 
        u*v*(15*v^2 + 20*v*w + 8*w^2) + v^2*(7*v^2 + 16*v*w + 9*w^2)) + 
      eps*(u + v)*(12*u^3*v^2 + 14*v*(v + w)^3*(9*v + 4*w) + 
        u*(v + w)^2*(124*v^2 + 41*v*w - 7*w^2) + 
        u^2*(45*v^3 + 41*v^2*w - 11*v*w^2 - 7*w^3)) + 
      4*eps^2*(u + v)*(4*u^3*v^2 + 12*v*(v + w)^3*(3*v + w) + 
        u*(v + w)^2*(36*v^2 + 11*v*w - w^2) + 
        u^2*(15*v^3 + 15*v^2*w - v*w^2 - w^3))))/((1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   (eps^2*(v*(v + w)^3*((5 + 153*eps + 180*eps^2)*v^2 + 
        3*(3 + 29*eps + 28*eps^2)*v*w + 8*eps*(1 + eps)*w^2) + 
      u^4*((2 + 17*eps + 20*eps^2)*v^2 + v*w - (1 + 5*eps + 4*eps^2)*w^2) + 
      u^2*(v + w)*((8 + 189*eps + 228*eps^2)*v^3 + (-6 + 163*eps + 204*eps^2)*
         v^2*w + 2*(-8 + 11*eps + 20*eps^2)*v*w^2 - (5 + 4*eps)*w^3) + 
      u*(v + w)^2*((11 + 290*eps + 344*eps^2)*v^3 + 
        (14 + 283*eps + 316*eps^2)*v^2*w + (9 + 85*eps + 84*eps^2)*v*w^2 + 
        (1 + 8*eps + 8*eps^2)*w^3) + u^3*((4 + 69*eps + 84*eps^2)*v^3 + 
        (-5 + 35*eps + 52*eps^2)*v^2*w - (16 + 39*eps + 28*eps^2)*v*w^2 - 
        (7 + 17*eps + 12*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)^3*(u + v + w)), 
   (-2*eps^2*(v*(v + w)^3*((5 + 153*eps + 180*eps^2)*v^2 + 
        3*(3 + 29*eps + 28*eps^2)*v*w + 8*eps*(1 + eps)*w^2) + 
      u^4*((2 + 17*eps + 20*eps^2)*v^2 + v*w - (1 + 5*eps + 4*eps^2)*w^2) + 
      u^2*(v + w)*((8 + 189*eps + 228*eps^2)*v^3 + (-6 + 163*eps + 204*eps^2)*
         v^2*w + 2*(-8 + 11*eps + 20*eps^2)*v*w^2 - (5 + 4*eps)*w^3) + 
      u*(v + w)^2*((11 + 290*eps + 344*eps^2)*v^3 + 
        (14 + 283*eps + 316*eps^2)*v^2*w + (9 + 85*eps + 84*eps^2)*v*w^2 + 
        (1 + 8*eps + 8*eps^2)*w^3) + u^3*((4 + 69*eps + 84*eps^2)*v^3 + 
        (-5 + 35*eps + 52*eps^2)*v^2*w - (16 + 39*eps + 28*eps^2)*v*w^2 - 
        (7 + 17*eps + 12*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)^3*(u + v + w)), 
   (eps^2*(u^3*(-2*(1 + eps)*v + (1 + 8*eps + 8*eps^2)*w) + 
      u^2*((-5 + 14*eps + 24*eps^2)*v^2 + (1 + 42*eps + 48*eps^2)*v*w + 
        8*eps*(1 + eps)*w^2) + v*(v + w)*((-2 + 32*eps + 40*eps^2)*v^2 + 
        4*eps*(11 + 12*eps)*v*w + eps*(13 + 12*eps)*w^2) + 
      u*((-5 + 48*eps + 64*eps^2)*v^3 + (-3 + 97*eps + 116*eps^2)*v^2*w + 
        (-2 + 39*eps + 44*eps^2)*v*w^2 - w^3)))/((1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)), 
   (eps^2*(2*u^4*(2*(1 + eps)*v - (1 + 8*eps + 8*eps^2)*w) + 
      v^2*(v + w)*(4*(1 + 3*eps + 4*eps^2)*v^2 + (2 + 21*eps + 36*eps^2)*v*
         w + 8*eps*(1 + 2*eps)*w^2) - u^3*((-16 - 13*eps + 4*eps^2)*v^2 + 
        (1 + 67*eps + 76*eps^2)*v*w + 2*(1 + 12*eps + 12*eps^2)*w^2) + 
      u^2*((24 + 26*eps + 8*eps^2)*v^3 + (12 - 77*eps - 92*eps^2)*v^2*w - 
        eps*(65 + 68*eps)*v*w^2 - 8*eps*(1 + eps)*w^3) + 
      u*v*((16 + 29*eps + 28*eps^2)*v^3 + (17 + 7*eps + 20*eps^2)*v^2*w - 
        4*(-1 + 6*eps + 2*eps^2)*v*w^2 - 4*eps*(3 + 2*eps)*w^3)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (eps^2*(u^3*(-2*(1 + eps)*v + (1 + 8*eps + 8*eps^2)*w) + 
      u^2*((-5 + 14*eps + 24*eps^2)*v^2 + (1 + 42*eps + 48*eps^2)*v*w + 
        8*eps*(1 + eps)*w^2) + v*(v + w)*((-2 + 41*eps + 52*eps^2)*v^2 + 
        2*eps*(31 + 36*eps)*v*w + 2*eps*(11 + 12*eps)*w^2) + 
      u*((-5 + 57*eps + 76*eps^2)*v^3 + (-3 + 115*eps + 140*eps^2)*v^2*w + 
        2*(-1 + 24*eps + 28*eps^2)*v*w^2 - w^3)))/((1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)), 
   -((eps^2*(u^4*(-((4 + 7*eps + 4*eps^2)*v) + (2 + 13*eps + 12*eps^2)*w) + 
       v^2*(v + w)*((-4 + 9*eps + 12*eps^2)*v^2 + 2*(-1 + 6*eps + 4*eps^2)*v*
          w + 4*eps*w^2) + u^3*(-16*(1 + eps)*v^2 + (1 + 52*eps + 56*eps^2)*v*
          w + 2*(1 + 9*eps + 8*eps^2)*w^2) + 
       u^2*((-24 - 2*eps + 24*eps^2)*v^3 + (-12 + 89*eps + 108*eps^2)*v^2*w + 
         56*eps*(1 + eps)*v*w^2 + eps*(5 + 4*eps)*w^3) + 
       u*v*(16*(-1 + eps + 2*eps^2)*v^3 + (-17 + 71*eps + 84*eps^2)*v^2*w + 
         4*(-1 + 15*eps + 14*eps^2)*v*w^2 + 3*eps*(5 + 4*eps)*w^3)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w))), 
   (-3*eps^2*(u^3*(-((2 + 5*eps + 4*eps^2)*v) + (1 + 5*eps + 4*eps^2)*w) + 
      v*(v + w)*((-2 + 4*eps + 8*eps^2)*v^2 + 4*eps*(3 + 4*eps)*v*w + 
        eps*(3 + 4*eps)*w^2) + u^2*(-((7 + 11*eps + 4*eps^2)*v^2) + 
        2*eps*(7 + 8*eps)*v*w + (1 + 5*eps + 4*eps^2)*w^2) + 
      u*v*((-7 - 2*eps + 8*eps^2)*v^2 + (-3 + 25*eps + 36*eps^2)*v*w + 
        (1 + 17*eps + 20*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)^2), 
   -((eps^2*(u^5*(-4*(1 + eps)*v + 2*(1 + 8*eps + 8*eps^2)*w) + 
       u^4*((-17 + 4*eps + 24*eps^2)*v^2 + (15 + 149*eps + 156*eps^2)*v*w + 
         (2 + 33*eps + 36*eps^2)*w^2) + v^2*(v + w)*
        ((-1 + 78*eps + 96*eps^2)*v^3 + (7 + 87*eps + 92*eps^2)*v^2*w + 
         eps*(37 + 44*eps)*v*w^2 + 4*eps*(3 + 4*eps)*w^3) + 
       u*v^2*((-11 + 235*eps + 300*eps^2)*v^3 + (25 + 569*eps + 644*eps^2)*
          v^2*w + 4*(6 + 91*eps + 98*eps^2)*v*w^2 + 10*eps*(7 + 8*eps)*w^3) + 
       u^3*((-31 + 99*eps + 156*eps^2)*v^3 + (37 + 489*eps + 532*eps^2)*v^2*
          w + (14 + 203*eps + 220*eps^2)*v*w^2 + eps*(17 + 20*eps)*w^3) + 
       u^2*v*(4*(-7 + 62*eps + 84*eps^2)*v^3 + (43 + 760*eps + 848*eps^2)*v^2*
          w + (29 + 410*eps + 440*eps^2)*v*w^2 + 2*eps*(25 + 28*eps)*w^3)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*(u + v + w))), 
   (-2*eps^2*(2*u^5*((-2 + 4*eps + 8*eps^2)*v^2 + (-1 + 6*eps + 8*eps^2)*v*
         w + (1 + 8*eps + 8*eps^2)*w^2) + v^2*(v + w)^2*
       (4*(-1 + 69*eps + 84*eps^2)*v^3 + 3*(5 + 138*eps + 152*eps^2)*v^2*w + 
        (9 + 183*eps + 188*eps^2)*v*w^2 + 4*eps*(7 + 8*eps)*w^3) + 
      u^4*((-25 + 69*eps + 116*eps^2)*v^3 + (-27 + 160*eps + 208*eps^2)*v^2*
         w + 3*(-4 + 39*eps + 44*eps^2)*v*w^2 + 2*(-5 + eps + 4*eps^2)*w^3) + 
      u^3*((-59 + 348*eps + 496*eps^2)*v^4 + (-87 + 936*eps + 1184*eps^2)*v^3*
         w + 10*(-7 + 74*eps + 88*eps^2)*v^2*w^2 + 
        2*(-26 + 71*eps + 92*eps^2)*v*w^3 + 2*(-5 + eps + 4*eps^2)*w^4) + 
      u^2*(v + w)*((-63 + 797*eps + 1044*eps^2)*v^4 + 
        (-26 + 1609*eps + 1892*eps^2)*v^3*w + (-18 + 829*eps + 916*eps^2)*v^2*
         w^2 + (-2 + 161*eps + 164*eps^2)*v*w^3 + 2*(1 + 8*eps + 8*eps^2)*
         w^4) + u*v*(v + w)*((-29 + 786*eps + 984*eps^2)*v^4 + 
        (9 + 1798*eps + 2088*eps^2)*v^3*w + 2*(19 + 644*eps + 696*eps^2)*v^2*
         w^2 + (17 + 358*eps + 360*eps^2)*v*w^3 + 2*(1 + 16*eps + 16*eps^2)*
         w^4)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^3*
     (u + v + w)), 0, 0, 0, 
   (2*eps^2*(u^4*((-2 + 4*eps + 8*eps^2)*v + (1 + 14*eps + 16*eps^2)*w) + 
      u^3*((-10 + 59*eps + 84*eps^2)*v^2 + (-1 + 149*eps + 180*eps^2)*v*w + 
        3*(-3 + 10*eps + 16*eps^2)*w^2) + 
      v*(v + w)*((2 + 240*eps + 288*eps^2)*v^3 + (19 + 338*eps + 368*eps^2)*
         v^2*w + (9 + 140*eps + 144*eps^2)*v*w^2 + 2*eps*(7 + 8*eps)*w^3) + 
      u^2*((-15 + 263*eps + 340*eps^2)*v^3 + 2*(-1 + 301*eps + 364*eps^2)*v^2*
         w + (-23 + 279*eps + 364*eps^2)*v*w^2 + 3*(-3 + 10*eps + 16*eps^2)*
         w^3) + u*((-5 + 448*eps + 552*eps^2)*v^4 + 
        5*(5 + 209*eps + 244*eps^2)*v^3*w + (23 + 727*eps + 828*eps^2)*v^2*
         w^2 + 2*(3 + 92*eps + 104*eps^2)*v*w^3 + (1 + 14*eps + 16*eps^2)*
         w^4)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
     (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(-2*v*(u + v)*(v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + 
         w^2) + eps^2*(u + v)*(u^3*v*(11*v + 27*w) + 
         (v + w)^3*(58*v^2 + 45*v*w + 3*w^2) - u*(v + w)^2*
          (v^2 - 7*v*w + 9*w^2) + u^2*(3*v^3 + 13*v^2*w - 2*v*w^2 - 
           12*w^3)) + 4*eps^3*(u + v)*(v + w)*(5*u^3*v + 
         u^2*(11*v^2 + 2*v*w - 2*w^2) + (v + w)^2*(28*v^2 + 11*v*w + w^2) + 
         u*(19*v^3 + 24*v^2*w + 4*v*w^2 - w^3)) - 
       eps*(4*u^4*v*(v - 2*w) + 3*v^2*(v + w)^3*(11*v + w) + 
         u*v*(v + w)^2*(91*v^2 + 50*v*w + w^2) + 
         2*u^3*(17*v^3 + 13*v^2*w + 5*v*w^2 + 3*w^3) + 
         2*u^2*(44*v^4 + 84*v^3*w + 54*v^2*w^2 + 17*v*w^3 + 3*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w))), 
   (eps^3*(3 + 4*eps)*(u^2 + 2*u*v + v^2 + 3*u*w + 4*v*w + 3*w^2))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)^2), 
   (eps^2*(u*(v + w)^2*(u + v + w) + 4*eps^2*(u + v)*
       (2*u^2*v + (v + w)^2*(4*v + w) + u*(7*v^2 + 8*v*w + w^2)) + 
      eps*(u + v)*(6*u^2*v + (v + w)^2*(14*v + 5*w) + 
        u*(23*v^2 + 28*v*w + 5*w^2))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)^2), 
   (eps^2*((v + w)^3*(-5*u^3 - 2*u^2*(3*v + 2*w) + 3*v^2*(v + 3*w) + 
        u*(2*v^2 + 9*v*w + w^2)) + eps*(u + v)*(6*u^3*v*(3*v + w) + 
        u*(v + w)^2*(153*v^2 + 70*v*w + w^2) + (v + w)^3*
         (157*v^2 + 87*v*w + 8*w^2) + u^2*(65*v^3 + 75*v^2*w + 3*v*w^2 - 
          7*w^3)) + 4*eps^2*(u + v)*(2*u^3*v*(3*v + w) + 
        u*(v + w)^2*(49*v^2 + 22*v*w + w^2) + (v + w)^3*(47*v^2 + 21*v*w + 
          2*w^2) + u^2*(23*v^3 + 29*v^2*w + 5*v*w^2 - w^3))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   (eps*(-2*v*(u + v)*(v + w)^3*(u + v + w) - eps*(v + w)^3*
       (4*u^3 + 2*u^2*(11*v + w) + 3*v^2*(5*v + 3*w) + 
        u*(33*v^2 + 7*v*w - 2*w^2)) + 4*eps^3*(u + v)*
       (2*u^3*v*(3*v + w) + (v + w)^3*(37*v^2 + 16*v*w + 3*w^2) + 
        u*(v + w)^2*(38*v^2 + 19*v*w + 3*w^2) + 
        2*u^2*v*(11*v^2 + 15*v*w + 4*w^2)) + eps^2*(u + v)*
       (6*u^3*v*(3*v + w) + u*(v + w)^2*(100*v^2 + 45*v*w + 11*w^2) + 
        (v + w)^3*(105*v^2 + 52*v*w + 13*w^2) + 
        2*u^2*(32*v^3 + 42*v^2*w + 9*v*w^2 - w^3))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   (-2*eps*(2*(v + w)^2*(u + 2*v + w) + 18*eps*(v + w)^2*(u + 2*v + w) + 
      4*eps^3*(3*u^3 + 25*v^3 + 52*v^2*w + 35*v*w^2 + 8*w^3 + 
        3*u^2*(5*v + 3*w) + u*(29*v^2 + 37*v*w + 11*w^2)) + 
      3*eps^2*(3*u^3 + 41*v^3 + 92*v^2*w + 67*v*w^2 + 16*w^3 + 
        3*u^2*(5*v + 3*w) + u*(37*v^2 + 53*v*w + 19*w^2))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*(v + w)^2), 
   (eps^2*((v + w)^3*(-4*u^3 - 2*u^2*(2*v + w) + 3*v^2*(v + 3*w) + 
        u*(3*v^2 + 11*v*w + 2*w^2)) + 4*eps^2*(u + v)*
       (4*u^3*v^2 + 12*u^2*v^2*(v + w) + u*(v + w)^2*(32*v^2 + 19*v*w + 
          3*w^2) + (v + w)^3*(39*v^2 + 22*v*w + 3*w^2)) + 
      eps*(u + v)*(12*u^3*v^2 + u*(v + w)^2*(106*v^2 + 69*v*w + 11*w^2) + 
        (v + w)^3*(135*v^2 + 94*v*w + 13*w^2) + 
        u^2*(34*v^3 + 30*v^2*w - 6*v*w^2 - 2*w^3))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 0, 
   0, 0, 0, (-2*eps^2*(u^3*(-2*(1 + eps)*v + (1 + 8*eps + 8*eps^2)*w) + 
      v*(v + w)*(2*(-1 + 7*eps + 8*eps^2)*v^2 + eps*(17 + 12*eps)*v*w + 
        4*eps*w^2) + u^2*((-5 + 5*eps + 12*eps^2)*v^2 + 
        (1 + 33*eps + 36*eps^2)*v*w + 8*eps*(1 + eps)*w^2) + 
      u*((-5 + 21*eps + 28*eps^2)*v^3 + (-3 + 52*eps + 56*eps^2)*v^2*w + 
        (-2 + 21*eps + 20*eps^2)*v*w^2 - w^3)))/((1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(2*v*(v + w)^2*((2 + 22*eps + 66*eps^2 + 52*eps^3)*v^2 + 
         (1 + 9*eps + 38*eps^2 + 36*eps^3)*v*w + 4*eps^2*(1 + eps)*w^2) + 
       u^3*((2 + 24*eps + 75*eps^2 + 60*eps^3)*v^2 + 
         (2 + 23*eps + 91*eps^2 + 84*eps^3)*v*w + eps*(5 + 24*eps + 24*eps^2)*
          w^2) + u*(v + w)*((10 + 113*eps + 344*eps^2 + 272*eps^3)*v^3 + 
         (10 + 108*eps + 395*eps^2 + 348*eps^3)*v^2*w + 
         (2 + 23*eps + 116*eps^2 + 112*eps^3)*v*w^2 + 
         eps*(1 + 8*eps + 8*eps^2)*w^3) + 
       u^2*((8 + 93*eps + 287*eps^2 + 228*eps^3)*v^3 + 
         2*(6 + 69*eps + 245*eps^2 + 212*eps^3)*v^2*w + 
         (4 + 57*eps + 243*eps^2 + 228*eps^3)*v*w^2 + 
         2*eps*(3 + 16*eps + 16*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w))), 
   (eps^2*(v*(v + w)*(2*(-1 + 5*eps + 8*eps^2)*v + eps*(3 + 4*eps)*w) + 
      u^2*(-2*(1 + eps)*v + (1 + 8*eps + 8*eps^2)*w) + 
      u*((-5 + 3*eps + 12*eps^2)*v^2 + (-1 + 15*eps + 20*eps^2)*v*w + 
        (1 + 8*eps + 8*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + v)*(v + w)^2), (eps^2*((1 + 8*eps + 8*eps^2)*u^2*(v + w) + 
      4*eps*v*(v + w)*((5 + 6*eps)*v + 2*(1 + eps)*w) + 
      u*((1 + 28*eps + 32*eps^2)*v^2 + 2*(1 + 15*eps + 16*eps^2)*v*w + 
        (1 + 8*eps + 8*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)), 
   -((eps^2*(u^4*(-2*(1 + eps)*v + (1 + 8*eps + 8*eps^2)*w) + 
       2*u^3*(v + w)*(2*(-1 + 6*eps + 10*eps^2)*v + (3 + 16*eps + 16*eps^2)*
          w) + v^2*(v + w)^2*(2*(5 + 23*eps + 24*eps^2)*v + 
         (6 + 27*eps + 28*eps^2)*w) + u*v*(v + w)*
        ((23 + 135*eps + 148*eps^2)*v^2 + 2*(12 + 77*eps + 88*eps^2)*v*w + 
         (3 + 33*eps + 44*eps^2)*w^2) + u^2*((11 + 115*eps + 140*eps^2)*v^3 + 
         4*(5 + 52*eps + 64*eps^2)*v^2*w + (17 + 127*eps + 148*eps^2)*v*w^2 + 
         (5 + 24*eps + 24*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
      (u + v)^2*(v + w)^2*(u + v + w))), 
   (eps^2*(u^4*(-2*(1 + eps)*v + (1 + 8*eps + 8*eps^2)*w) - 
      eps*v*(v + w)^2*((6 + 8*eps)*v^2 - (17 + 20*eps)*v*w - 
        8*(1 + eps)*w^2) + u^3*((-7 - 2*eps + 8*eps^2)*v^2 + 
        2*(3 + 35*eps + 40*eps^2)*v*w + (7 + 40*eps + 40*eps^2)*w^2) - 
      u*(v + w)*((2 + 5*eps + 4*eps^2)*v^3 - (13 + 116*eps + 128*eps^2)*v^2*
         w - (8 + 77*eps + 84*eps^2)*v*w^2 - (1 + 8*eps + 8*eps^2)*w^3) + 
      u^2*((-7 + eps + 12*eps^2)*v^3 + 8*(2 + 21*eps + 24*eps^2)*v^2*w + 
        (27 + 185*eps + 196*eps^2)*v*w^2 + (7 + 40*eps + 40*eps^2)*w^3)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (12*eps^3*(3 + 4*eps)*(u^2*(2*v + w) + 2*v*(2*v^2 + 3*v*w + w^2) + 
      u*(6*v^2 + 6*v*w + w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*
     (v + w)^2), (eps^2*(u^4*(-2*(1 + eps)*v + (1 + 8*eps + 8*eps^2)*w) - 
      eps*v*(v + w)^2*(18*(3 + 4*eps)*v^2 + (7 + 12*eps)*v*w - 
        8*(1 + eps)*w^2) + u^3*(-((7 + 26*eps + 24*eps^2)*v^2) + 
        2*(3 + 29*eps + 32*eps^2)*v*w + (7 + 40*eps + 40*eps^2)*w^2) - 
      u*(v + w)*((2 + 125*eps + 164*eps^2)*v^3 - (13 + 20*eps)*v^2*w - 
        (8 + 65*eps + 68*eps^2)*v*w^2 - (1 + 8*eps + 8*eps^2)*w^3) + 
      u^2*(-((7 + 95*eps + 116*eps^2)*v^3) + 4*(4 + 15*eps + 12*eps^2)*v^2*
         w + (27 + 161*eps + 164*eps^2)*v*w^2 + (7 + 40*eps + 40*eps^2)*
         w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
     (u + v + w)), 0, (-2*eps*(u^3*(v + 5*eps*v + 8*eps^2*v - eps*w) + 
      u^2*((4 + 23*eps + 52*eps^2 + 24*eps^3)*v^2 + 
        (2 + 11*eps + 44*eps^2 + 32*eps^3)*v*w + 8*eps^2*(1 + eps)*w^2) + 
      v*(v + w)*(2*(1 + 7*eps + 26*eps^2 + 20*eps^3)*v^2 + 
        (1 + 9*eps + 46*eps^2 + 40*eps^3)*v*w + 8*eps^2*(1 + eps)*w^2) + 
      u*((5 + 32*eps + 96*eps^2 + 64*eps^3)*v^3 + 
        (5 + 36*eps + 142*eps^2 + 112*eps^3)*v^2*w + 
        (1 + 11*eps + 62*eps^2 + 56*eps^3)*v*w^2 + eps*(1 + 8*eps + 8*eps^2)*
         w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*
     (u + v + w)), (eps^2*(u^5*(-2*(1 + eps)*v + (1 + 8*eps + 8*eps^2)*w) + 
      u^4*((-7 + 31*eps + 44*eps^2)*v^2 + 2*(5 + 51*eps + 52*eps^2)*v*w + 
        (-4 + eps + 4*eps^2)*w^2) + v^2*(v + w)*
       ((-1 + 137*eps + 172*eps^2)*v^3 + (7 + 193*eps + 228*eps^2)*v^2*w + 
        2*eps*(45 + 56*eps)*v*w^2 + 6*eps*(3 + 4*eps)*w^3) + 
      u^3*(2*(-7 + 111*eps + 144*eps^2)*v^3 + (23 + 469*eps + 524*eps^2)*v^2*
         w + (-13 + 90*eps + 112*eps^2)*v*w^2 - (5 + 7*eps + 4*eps^2)*w^3) + 
      u^2*v*(8*(-2 + 60*eps + 77*eps^2)*v^3 + 2*(13 + 497*eps + 584*eps^2)*
         v^2*w + (-7 + 412*eps + 488*eps^2)*v*w^2 + 
        2*(-5 + 14*eps + 20*eps^2)*w^3) + 
      u*v*((-8 + 428*eps + 544*eps^2)*v^4 + (18 + 949*eps + 1140*eps^2)*v^3*
         w + 3*(3 + 202*eps + 240*eps^2)*v^2*w^2 + (-5 + 131*eps + 164*eps^2)*
         v*w^3 + 2*eps*(3 + 4*eps)*w^4)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     v*(u + v)^3*(v + w)^2*(u + v + w)), 
   (eps^2*(u^3*(-((2 + 5*eps + 4*eps^2)*v) + (1 + 5*eps + 4*eps^2)*w) + 
      2*v*(v + w)*((-1 + 2*eps + 4*eps^2)*v^2 + 3*eps*(3 + 4*eps)*v*w + 
        eps*(3 + 4*eps)*w^2) + u^2*(-((7 + 11*eps + 4*eps^2)*v^2) + 
        2*eps*(7 + 8*eps)*v*w + (1 + 5*eps + 4*eps^2)*w^2) + 
      u*v*((-7 - 2*eps + 8*eps^2)*v^2 + (-3 + 31*eps + 44*eps^2)*v*w + 
        (1 + 23*eps + 28*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)^2), (eps^3*(3 + 4*eps)*(3*u^2 + (v + w)^2 + 
      u*(4*v + 3*w)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*(v + w)), 
   -((eps^2*(2*u^4*(v^2 + 10*v*w - 3*w^2) + 
       u^3*(-9*v^3 + 62*v^2*w + 11*v*w^2 - 6*w^3) + 
       u^2*v*(-31*v^3 + 42*v^2*w + 45*v*w^2 + 14*w^3) - 
       v^2*(7*v^4 + 16*v^3*w + 25*v^2*w^2 + 22*v*w^3 + 6*w^4) + 
       u*v*(-27*v^4 - 16*v^3*w + v^2*w^2 + 10*v*w^3 + 8*w^4) + 
       4*eps^2*(u^5*(v + w) + u^4*(9*v^2 + 24*v*w - w^2) + 
         u^3*(47*v^3 + 111*v^2*w + 26*v*w^2 - 2*w^3) + 
         u^2*v*(105*v^3 + 220*v^2*w + 101*v*w^2 + 14*w^3) + 
         v^2*(34*v^4 + 72*v^3*w + 53*v^2*w^2 + 18*v*w^3 + 3*w^4) + 
         u*v*(100*v^4 + 204*v^3*w + 125*v^2*w^2 + 34*v*w^3 + 5*w^4)) + 
       eps*(3*u^5*(v + w) + u^4*(37*v^2 + 108*v*w - 9*w^2) + 
         u^3*(157*v^3 + 467*v^2*w + 118*v*w^2 - 12*w^3) + 
         u^2*v*(319*v^3 + 814*v^2*w + 431*v*w^2 + 76*w^3) + 
         v^2*(104*v^4 + 222*v^3*w + 149*v^2*w^2 + 32*v*w^3 + w^4) + 
         u*v*(300*v^4 + 674*v^3*w + 443*v^2*w^2 + 136*v*w^3 + 27*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*(u + v + w))), 
   (eps*(2*v*(u + v)^2*(v + w)^2*(u + v + w) - eps*(u + v)^2*
       (u^3*(4*v - 2*w) + 2*u^2*(5*v^2 - 3*v*w + w^2) - 
        u*(5*v^3 + 34*v^2*w + 13*v*w^2 - 4*w^3) - 
        v*(15*v^3 + 56*v^2*w + 59*v*w^2 + 18*w^3)) + 
      4*eps^3*(-(u^5*(v - 3*w)) + u^4*(6*v^2 + 29*v*w + 3*w^2) + 
        u^3*v*(67*v^2 + 145*v*w + 42*w^2) + u^2*v*(159*v^3 + 329*v^2*w + 
          162*v*w^2 + 20*w^3) + 2*u*v*(73*v^4 + 162*v^3*w + 112*v^2*w^2 + 
          28*v*w^3 + w^4) + v^2*(47*v^4 + 114*v^3*w + 101*v^2*w^2 + 
          40*v*w^3 + 6*w^4)) + eps^2*(u^5*(-7*v + 13*w) + 
        u^4*(4*v^2 + 115*v*w + 11*w^2) + u^3*(205*v^3 + 553*v^2*w + 
          166*v*w^2 - 2*w^3) + u^2*v*(541*v^3 + 1253*v^2*w + 658*v*w^2 + 
          86*w^3) + 2*u*v*(259*v^4 + 621*v^3*w + 452*v^2*w^2 + 113*v*w^3 + 
          3*w^4) + v^2*(171*v^4 + 440*v^3*w + 401*v^2*w^2 + 150*v*w^3 + 
          18*w^4))))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)^3*
     (v + w)^2*(u + v + w)), (2*eps*((1 + 9*eps + 15*eps^2 + 4*eps^3)*u^2 + 
      3*(1 + 9*eps + 12*eps^2)*u*v + (2 + 18*eps + 21*eps^2 - 4*eps^3)*v^2 + 
      (1 + 9*eps - 3*eps^2 - 20*eps^3)*u*w + 
      (1 + 9*eps - 12*eps^2 - 32*eps^3)*v*w - 3*eps^2*(3 + 4*eps)*w^2))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*(v + w)), 
   (eps^2*(u^5*(-((4 + 7*eps + 4*eps^2)*v) + (2 + 13*eps + 12*eps^2)*w) + 
      u^4*(2*(-9 - eps + 8*eps^2)*v^2 + (10 + 109*eps + 108*eps^2)*v*w + 
        (-2 + 11*eps + 12*eps^2)*w^2) + 
      u^3*((-37 + 121*eps + 188*eps^2)*v^3 + (12 + 397*eps + 436*eps^2)*v^2*
         w + (-9 + 94*eps + 104*eps^2)*v*w^2 - 2*(2 + eps)*w^3) + 
      v^2*(v + w)*(3*(-1 + 35*eps + 44*eps^2)*v^3 + (5 + 131*eps + 148*eps^2)*
         v^2*w + 2*eps*(27 + 32*eps)*v*w^2 + 4*eps*(3 + 4*eps)*w^3) + 
      u^2*v*((-39 + 325*eps + 444*eps^2)*v^3 + (4 + 755*eps + 876*eps^2)*v^2*
         w + (-7 + 304*eps + 336*eps^2)*v*w^2 + 2*(-4 + 7*eps + 8*eps^2)*
         w^3) + u*v^2*((-19 + 314*eps + 408*eps^2)*v^3 + 
        2*(1 + 345*eps + 408*eps^2)*v^2*w + (5 + 406*eps + 456*eps^2)*v*w^2 + 
        2*(-2 + 35*eps + 40*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     v*(u + v)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 
   (4*eps*(u + 2*v + w))/((u + v)*(v + w)), (-2*eps*(u + 3*v + w))/
    (v*(u + v + w)), (eps*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w)), 
   eps/(u + v), -(eps/(u + v)), (eps*(u^2 + u*(5*v + w) + v*(4*v + 3*w)))/
    (v*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(-(u^5*(v - 2*eps*w)) + u^4*((-6 + 7*eps)*v^2 + 
        2*(-1 + 11*eps)*v*w + (-3 + eps)*w^2) + 
      v^2*(v + w)*((-5 + 29*eps)*v^3 + (-4 + 25*eps)*v^2*w + 
        3*(-1 + 2*eps)*v*w^2 + 2*eps*w^3) + 
      u^2*v*((-25 + 108*eps)*v^3 + (-33 + 190*eps)*v^2*w + 
        (-30 + 53*eps)*v*w^2 - 3*(3 + eps)*w^3) + 
      u^3*((-17 + 50*eps)*v^3 + (-15 + 97*eps)*v^2*w + 16*(-1 + eps)*v*w^2 - 
        (3 + eps)*w^3) + u*v^2*(2*(-9 + 47*eps)*v^3 + (-29 + 167*eps)*v^2*w + 
        3*(-8 + 23*eps)*v*w^2 + (-9 + 4*eps)*w^3)))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
   (-3*eps*(2*u^4*(v + eps*v - eps*w) + u^3*((7 + 3*eps)*v^2 + 
        2*(1 - 5*eps)*v*w - 3*eps*w^2) + v^2*(v + w)*((1 + 5*eps)*v^2 + 
        10*eps*v*w + 5*eps*w^2) + u*v*((5 + 9*eps)*v^3 + 
        2*(2 + 5*eps)*v^2*w + eps*v*w^2 - 2*eps*w^3) + 
      u^2*((9 + 5*eps)*v^3 + (5 - 13*eps)*v^2*w - 11*eps*v*w^2 - eps*w^3)))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (-3*eps*((1 + 2*eps)*u^3*(2*v + w) + v^2*(v + w)*((3 + 6*eps)*v + w + 
        4*eps*w) + (1 + 2*eps)*u*v*(8*v^2 + 9*v*w + 2*w^2) + 
      u^2*(7*(1 + 2*eps)*v^2 + 2*(3 + 5*eps)*v*w + (1 + 2*eps)*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)), 
   (-3*eps*(u^5*(-((5 + 8*eps)*v) + 2*eps*w) + 
      u^4*(-((23 + 26*eps)*v^2) + (-3 + 16*eps)*v*w + 2*eps*w^2) - 
      2*u^3*v*(7*(3 + eps)*v^2 + (5 - 32*eps)*v*w - (1 + 9*eps)*w^2) + 
      u^2*v^2*((-38 + 34*eps)*v^2 + (-12 + 119*eps)*v*w + 
        3*(2 + 15*eps)*w^2) + v^2*(v + w)*((-3 + 16*eps)*v^3 + 
        (2 + 15*eps)*v^2*w + 9*eps*v*w^2 + 6*eps*w^3) + 
      u*v^2*((-17 + 46*eps)*v^3 + 2*(-3 + 50*eps)*v^2*w + 
        (6 + 53*eps)*v*w^2 + 9*eps*w^3)))/(2*(1 + eps)*(1 + 4*eps)*v*
     (u + v)^3*(v + w)^2*(u + v + w)), 
   (-3*eps*(-4*u^5*(v + eps*v - eps*w) + u^3*(4*(-8 + 3*eps)*v^3 + 
        (-2 + 99*eps)*v^2*w + (3 + 35*eps)*v*w^2 + 2*eps*w^3) + 
      v^2*(v + w)*((-2 + 15*eps)*v^3 + (3 + 13*eps)*v^2*w + 6*eps*v*w^2 + 
        4*eps*w^3) + u^2*v*((-28 + 50*eps)*v^3 + 149*eps*v^2*w + 
        (9 + 67*eps)*v*w^2 + 6*eps*w^3) + u*v^2*(12*(-1 + 4*eps)*v^3 + 
        (2 + 105*eps)*v^2*w + 3*(3 + 19*eps)*v*w^2 + 10*eps*w^3) - 
      u^4*(9*(2 + eps)*v^2 - 6*eps*w^2 + v*(w - 31*eps*w))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 
   0, (2*eps*(u^4*((-1 + eps)*v + 3*eps*w) + v^2*(v + w)*
       (2*(-2 + 9*eps)*v^2 + (-2 + 9*eps)*v*w - (2 + eps)*w^2) + 
      u^3*((-5 + 7*eps)*v^2 + (-1 + 25*eps)*v*w + 2*(-1 + 3*eps)*w^2) + 
      u^2*((-11 + 29*eps)*v^3 + 4*(-2 + 19*eps)*v^2*w + 
        8*(-1 + 4*eps)*v*w^2 + (-2 + 3*eps)*w^3) + 
      u*v*((-11 + 41*eps)*v^3 + (-13 + 81*eps)*v^2*w + 
        2*(-5 + 19*eps)*v*w^2 + 2*(-2 + 3*eps)*w^3)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   -((eps*(u^5*((2 + 5*eps)*v + eps*w) + u^4*((9 + 8*eps)*v^2 - 6*eps*v*w + 
         (1 + 6*eps)*w^2) + u^2*v*((17 - 154*eps)*v^3 + (3 - 271*eps)*v^2*w + 
         (3 - 86*eps)*v*w^2 + 3*(1 + eps)*w^3) + 
       u*v*((9 - 145*eps)*v^4 + (3 - 301*eps)*v^3*w + (1 - 186*eps)*v^2*w^2 + 
         (3 - 41*eps)*v*w^3 - 3*eps*w^4) + u^3*((17 - 52*eps)*v^3 + 
         3*(1 + eps)*v*w^2 + (1 + 5*eps)*w^3 + v^2*(w - 90*eps*w)) - 
       v^2*(v + w)*((-2 + 46*eps)*v^3 + (-1 + 36*eps)*v*w^2 + 11*eps*w^3 + 
         v^2*(w + 67*eps*w))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
      (u + v + w))), 
   (2*eps*(-((u + v)^3*(8*v^3 + 17*v^2*w + 14*v*w^2 + 5*w^3 + 
         u*(3*v^2 + 4*v*w + 5*w^2))) + eps*(4*u^5*(v + w) + 
        u^4*(24*v^2 + 38*v*w + 6*w^2) + 2*u^3*(39*v^3 + 71*v^2*w + 21*v*w^2 + 
          w^3) + u*v^2*(102*v^3 + 172*v^2*w + 63*v*w^2 + w^3) + 
        u^2*v*(130*v^3 + 233*v^2*w + 85*v*w^2 + 6*w^3) + 
        v^2*(30*v^4 + 47*v^3*w + 14*v^2*w^2 - 5*v*w^3 - 2*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
   (eps*(v^2*(v + w)^2*(6*v - (-3 + eps)*w) - u^4*(v + eps*v - eps*w) + 
      u*v*(v + w)*(2*(7 + 4*eps)*v^2 + 3*(7 + 8*eps)*v*w + 
        (6 + 13*eps)*w^2) + u^2*(3*(3 + 5*eps)*v^3 + (25 + 51*eps)*v^2*w + 
        6*(3 + 7*eps)*v*w^2 + (3 + 8*eps)*w^3) + 
      u^3*(w*(5*v + 3*w) + eps*(6*v^2 + 19*v*w + 9*w^2))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (-2*eps*(v^2*(v + w)^2*(3*v + 2*w) - u^4*(v + eps*v - eps*w) + 
      u*v*(v + w)*((6 + 5*eps)*v^2 + 3*(4 + 7*eps)*v*w + 4*(1 + 3*eps)*w^2) + 
      u^2*((2 + 9*eps)*v^3 + 3*(4 + 13*eps)*v^2*w + (11 + 34*eps)*v*w^2 + 
        2*(1 + 3*eps)*w^3) + u^3*((-2 + 3*eps)*v^2 + (2 + 7*eps)*w^2 + 
        2*v*(w + 7*eps*w))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
     (u + v + w)), 0, 
   -((eps*(u^3*(v + eps*v - eps*w) + v^2*(v + w)*(v + 6*eps*v + 3*eps*w) + 
       u*v*((3 + 7*eps)*v^2 + (2 + 3*eps)*v*w - 2*eps*w^2) + 
       u^2*((3 + 2*eps)*v^2 - eps*w^2 + v*(w - 3*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2)), 
   (2*eps*(u^3*(v + eps*v - eps*w) + v^2*(v + w)*(v + 6*eps*v + 3*eps*w) + 
      u*v*((3 + 7*eps)*v^2 + (2 + 3*eps)*v*w - 2*eps*w^2) + 
      u^2*((3 + 2*eps)*v^2 - eps*w^2 + v*(w - 3*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2), 
   (eps*(2*u*(v + eps*v + eps*w) + (v + w)*((2 + 3*eps)*v + 2*eps*w)))/
    ((1 + eps)*(1 + 4*eps)*v*(v + w)*(u + v + w)), 
   (-2*eps*(-v^2 - 2*v*w - w*(u + w) + eps*v*(2*u + 3*(v + w))))/
    ((1 + eps)*(1 + 4*eps)*v*(v + w)*(u + v + w)), 
   (eps*(-(u^4*(v + 2*eps*v)) - v^2*((-3 + 4*eps)*v - 2*w)*(v + w)^2 - 
      u*v*(v + w)*((-6 + 9*eps)*v^2 - 12*v*w - 4*(1 + eps)*w^2) + 
      u^3*(-((2 + 5*eps)*v^2) + (2 + eps)*v*w + 2*(1 + eps)*w^2) + 
      u^2*((2 - 8*eps)*v^3 + 12*v^2*w + (11 + 8*eps)*v*w^2 + 
        2*(1 + eps)*w^3)))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
     (u + v + w)), (2*eps*(u^4*(v + 2*eps*v) + v^2*((-3 + 4*eps)*v - 2*w)*
       (v + w)^2 + u*v*(v + w)*((-6 + 9*eps)*v^2 - 12*v*w - 
        4*(1 + eps)*w^2) + u^3*((2 + 5*eps)*v^2 - (2 + eps)*v*w - 
        2*(1 + eps)*w^2) + u^2*((-2 + 8*eps)*v^3 - 12*v^2*w - 
        (11 + 8*eps)*v*w^2 - 2*(1 + eps)*w^3)))/((1 + eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)^2*(u + v + w)), 
   -((eps*(-(u^2*(v + eps*v - eps*w)) + u*((-1 + 2*eps)*v^2 + 5*eps*v*w + 
         eps*w^2) + v*(v + w)*(w + 3*eps*(v + w))))/
     ((1 + eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w))), 
   -((eps*(2*u^4*(v + eps*v - eps*w) + u^3*((7 + 3*eps)*v^2 + 
         2*(1 - 5*eps)*v*w - 3*eps*w^2) + v^2*(v + w)*((1 + 3*eps)*v^2 + 
         6*eps*v*w + 3*eps*w^2) + u*v*(5*(1 + eps)*v^3 + 2*(2 + eps)*v^2*w - 
         3*eps*v*w^2 - 2*eps*w^3) + u^2*(3*(3 + eps)*v^3 + 
         5*(1 - 3*eps)*v^2*w - 11*eps*v*w^2 - eps*w^3)))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w))), 
   -((eps*(-(u^2*(v + eps*v - eps*w)) + u*((-1 + 5*eps)*v^2 + 8*eps*v*w + 
         eps*w^2) + v*(v + w)*(w + 6*eps*(v + w))))/
     ((1 + eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w))), 
   -((eps*(u^4*((2 + 3*eps)*v - eps*w) + u^2*v*((9 + 4*eps)*v^2 + 
         (5 - 9*eps)*v*w - 5*eps*w^2) + u^3*((7 + 6*eps)*v^2 + 
         (2 - 5*eps)*v*w - eps*w^2) + u*v^2*((5 + 2*eps)*v^2 - 
         (-4 + eps)*v*w - eps*w^2) + v^2*(v + w)*((1 + eps)*v^2 + 3*eps*v*w + 
         2*eps*w^2)))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
      (u + v + w))), (-3*eps*(u + v + w)*((1 + 2*eps)*u^2 + (2 + eps)*u*v - 
      (-1 + eps)*v^2 - 3*eps*u*w - 4*eps*v*w - eps*w^2))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(v + w)^2), 
   (eps*(-2*u^5*(v + eps*v - eps*w) + u^3*((-16 + 17*eps)*v^3 + 
        (5 + 73*eps)*v^2*w + 3*(1 + 7*eps)*v*w^2 + eps*w^3) + 
      u^2*v*((-14 + 55*eps)*v^3 + (9 + 131*eps)*v^2*w + 
        3*(3 + 17*eps)*v*w^2 + 3*eps*w^3) + v^2*(v + w)*
       ((-1 + 17*eps)*v^3 + (3 + 17*eps)*v^2*w + 8*eps*v*w^2 + 4*eps*w^3) + 
      u*v^2*((-6 + 53*eps)*v^3 + (7 + 109*eps)*v^2*w + (9 + 58*eps)*v*w^2 + 
        10*eps*w^3) + u^4*(-((9 + 4*eps)*v^2) + 3*eps*w^2 + 
        v*(w + 19*eps*w))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
     (u + v + w)), (-2*eps*(2*u^5*(v + eps*v - eps*w) + 
      u^4*(3*(4 + 3*eps)*v^2 + (5 - 8*eps)*v*w + (4 + 5*eps)*w^2) - 
      v^2*(v + w)*(4*(-2 + 5*eps)*v^3 + (-7 + 19*eps)*v^2*w + 
        (-4 + 7*eps)*v*w^2 + 4*eps*w^3) + 
      u^3*((32 - 5*eps)*v^3 + (30 - 29*eps)*v^2*w + (23 + 25*eps)*v*w^2 + 
        (4 + 7*eps)*w^3) + u^2*v*((44 - 49*eps)*v^3 + (60 - 81*eps)*v^2*w + 
        (45 + 23*eps)*v*w^2 + 3*(4 + 7*eps)*w^3) + 
      u*v^2*((30 - 57*eps)*v^3 + (50 - 97*eps)*v^2*w + (37 - 23*eps)*v*w^2 + 
        (12 + 7*eps)*w^3)))/((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
     (u + v + w)), 0, 0, 0, (-2*eps*(u^2*((-1 + eps)*v + 3*eps*w) + 
      (v + w)*(5*(-1 + 4*eps)*v^2 + 4*(-1 + 3*eps)*v*w - 3*w^2) + 
      u*((-3 + 5*eps)*v^2 + 2*(-1 + 8*eps)*v*w + 3*(-1 + eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -((eps*(2*(1 + eps)*u + (4 + eps)*v + 2*(1 + eps)*w))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v + w))), 0, 0, 
   (eps*(2*(1 + eps)*u + (4 + eps)*v + 2*(1 + eps)*w))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v + w)), 
   (eps*(2*(1 + eps)*u + (4 + eps)*v + 2*(1 + eps)*w))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v + w)), 0, 
   (eps*(2*(1 + eps)*u + (4 + eps)*v + 2*(1 + eps)*w))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v + w)), 0, 0, 0, 0, 
   (2*eps*(-(u^2*(v + eps*v - eps*w)) + u*((-1 + 2*eps)*v^2 + 5*eps*v*w + 
        eps*w^2) + v*(v + w)*(w + 3*eps*(v + w))))/
    ((1 + eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*((u + v)*(v^2 + 2*v*w + w*(u + w)) + 
      eps*(5*v*(v + w)^2 + u^2*(v + 3*w) + u*(6*v^2 + 11*v*w + 3*w^2))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)*(u + v + w)), 
   (eps*(u^2*(v + eps*v - eps*w) - v*(v + w)*((-1 + 2*eps)*v + 3*eps*w) - 
      u*((-2 + eps)*v^2 + (-1 + 4*eps)*v*w + eps*w^2)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2), 
   (eps^2*(2*u^2 + u*(v + w) - v*(v + w)))/((1 + eps)*(1 + 4*eps)*(u + v)^2*
     (v + w)), (eps*((1 + 3*eps)*v^2*(v + w)^2*(4*v + 3*w) - 
      u^4*(v + eps*v - eps*w) + u^3*(v + w)*((-2 + 6*eps)*v + w + 5*eps*w) + 
      u*v*(v + w)*(8*(1 + 4*eps)*v^2 + 3*(3 + 14*eps)*v*w + 
        (2 + 13*eps)*w^2) + u^2*(3*(1 + 9*eps)*v^3 + (5 + 51*eps)*v^2*w + 
        2*(2 + 15*eps)*v*w^2 + (1 + 4*eps)*w^3)))/((1 + eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)^2*(u + v + w)), 
   (eps*(v^2*(eps*(v - 2*w) - w)*(v + w)^2 + u^4*(v + eps*v - eps*w) + 
      u^2*((5 + 2*eps)*v^3 - (4 + 23*eps)*v*w^2 - (1 + 4*eps)*w^3 + 
        v^2*(w - 19*eps*w)) + u^3*(2*(2 + eps)*v^2 - (1 + 5*eps)*w^2 + 
        v*(w - 7*eps*w)) + u*v*(v + w)*(2*(1 + eps)*v^2 - 2*(1 + 5*eps)*w^2 - 
        3*v*(w + 5*eps*w))))/(2*(1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
     (u + v + w)), (-6*eps^2*(u^2 + u*(5*v + w) + v*(4*v + 3*w)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(v + w)), 
   (eps*(u^4*(v + eps*v - eps*w) + v^2*(v + w)^2*(9*eps*v - w + 4*eps*w) + 
      u*v*(v + w)*((2 + 20*eps)*v^2 + 3*(-1 + eps)*v*w - 2*(1 + 4*eps)*w^2) + 
      u^3*(4*(1 + eps)*v^2 - (1 + 5*eps)*w^2 + v*(w - 5*eps*w)) + 
      u^2*((5 + 14*eps)*v^3 - (4 + 19*eps)*v*w^2 - (1 + 4*eps)*w^3 + 
        v^2*(w - 3*eps*w))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
     (u + v + w)), 0, (-2*eps*(u*((2 + 6*eps)*v + w + 2*eps*w) + 
      (1 + 2*eps)*(3*v^2 + 4*v*w + w^2)))/((1 + eps)*(1 + 4*eps)*v*(v + w)*
     (u + v + w)), -((eps*(-(u^5*(v + eps*v - eps*w)) + 
       v^2*(v + w)*((-1 + 30*eps)*v^3 + (2 + 41*eps)*v^2*w + 
         (-1 + 21*eps)*v*w^2 + 6*eps*w^3) + u^2*v*((-7 + 104*eps)*v^3 + 
         (9 + 191*eps)*v^2*w + 60*eps*v*w^2 - (3 + eps)*w^3) + 
       u^3*(7*(-1 + 6*eps)*v^3 + (7 + 79*eps)*v^2*w + 2*(-1 + 2*eps)*v*w^2 - 
         (1 + 3*eps)*w^3) + u*v*((-4 + 95*eps)*v^4 + (5 + 196*eps)*v^3*w + 
         2*(1 + 58*eps)*v^2*w^2 + (-3 + 25*eps)*v*w^3 + 2*eps*w^4) + 
       u^4*(2*(-2 + eps)*v^2 - (1 + 2*eps)*w^2 + 2*v*(w + 7*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*(u + v + w))), 
   (eps*((1 + 2*eps)*u^3 + u^2*(3*(1 + eps)*v + w - eps*w) + 
      u*(3*v^2 + (2 - 8*eps)*v*w - 6*eps*w^2) - 
      (v + w)*((-1 + eps)*v^2 + 6*eps*v*w + 2*eps*w^2)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(v + w)^2), 
   -((eps^2*(3*u^2 + (v + w)^2 + u*(4*v + 3*w)))/((1 + eps)*(1 + 4*eps)*
      (u + v)^2*(v + w))), (eps*(-(u^4*(v^2 - 6*v*w + w^2)) - 
      u^3*(7*v^3 - 17*v^2*w - 5*v*w^2 + w^3) + 
      u^2*v*(-15*v^3 + 7*v^2*w + 11*v*w^2 + 3*w^3) - 
      u*v*(13*v^4 + 13*v^3*w + 7*v^2*w^2 + v*w^3 - 2*w^4) - 
      v^2*(4*v^4 + 9*v^3*w + 12*v^2*w^2 + 9*v*w^3 + 2*w^4) + 
      eps*(u + v)*(u^4*(v + w) - u^3*(v^2 - 13*v*w + 2*w^2) + 
        u*v^2*(33*v^2 + 60*v*w + 19*w^2) + u^2*(13*v^3 + 37*v^2*w + v*w^2 - 
          3*w^3) + v*(18*v^4 + 35*v^3*w + 23*v^2*w^2 + 9*v*w^3 + 3*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
   (eps*(u^5*((2 + 3*eps)*v - eps*w) + u^4*((9 + 7*eps)*v^2 - 11*eps*v*w + 
        (1 + 2*eps)*w^2) + u^2*v*((17 - 78*eps)*v^3 + (3 - 158*eps)*v^2*w + 
        3*(1 - 17*eps)*v*w^2 + (3 + eps)*w^3) + 
      u*v*((9 - 77*eps)*v^4 + (3 - 163*eps)*v^3*w + (1 - 99*eps)*v^2*w^2 + 
        (3 - 23*eps)*v*w^3 - 2*eps*w^4) + 
      u^3*((17 - 22*eps)*v^3 - 3*(-1 + eps)*v*w^2 + (1 + 3*eps)*w^3 + 
        v^2*(w - 64*eps*w)) - v^2*(v + w)*((-2 + 25*eps)*v^3 + 
        (-1 + 19*eps)*v*w^2 + 6*eps*w^3 + v^2*(w + 34*eps*w))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*(u + v + w)), 
   (6*eps^2*(u^2 + 4*u*v + 3*v^2 + 3*u*w + 4*v*w + w^2))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(v + w)), 
   (eps*(u^5*((2 + 3*eps)*v - eps*w) + u^4*(9*(1 + eps)*v^2 - 9*eps*v*w + 
        (1 + 2*eps)*w^2) + u*v^2*((9 - 57*eps)*v^3 + (3 - 107*eps)*v^2*w + 
        (1 - 45*eps)*v*w^2 - 3*(-1 + eps)*w^3) + 
      u^2*v*((17 - 54*eps)*v^3 + (3 - 104*eps)*v^2*w + (3 - 13*eps)*v*w^2 + 
        3*(1 + 3*eps)*w^3) + u^3*((17 - 10*eps)*v^3 + (3 + 5*eps)*v*w^2 + 
        (1 + 3*eps)*w^3 + v^2*(w - 44*eps*w)) - 
      v^2*(v + w)*((-2 + 19*eps)*v^3 + (-1 + 9*eps)*v*w^2 + 4*eps*w^3 + 
        v^2*(w + 20*eps*w))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)^2*
     (u + v + w)), 0, 0, 0, 0, 0, 0, 
   -((eps*(2*v^2 + 3*v*w + w^2 + u*(-v + w)))/(v*(v + w)*(u + v + w))), 
   -(eps/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps*(u^5*(v + w + 2*eps*w) + u*v^2*((6 - 142*eps)*v^3 + 
        (8 - 251*eps)*v^2*w + 5*(1 - 29*eps)*v*w^2 + (3 - 28*eps)*w^3) + 
      u^3*(-((3 + 130*eps)*v^3) + (3 - 145*eps)*v^2*w + (7 - 52*eps)*v*w^2 + 
        (1 - 7*eps)*w^3) + u^2*v*((1 - 204*eps)*v^3 + 7*(1 - 42*eps)*v^2*w + 
        (9 - 137*eps)*v*w^2 + 3*(1 - 7*eps)*w^3) - 
      v^2*(v + w)*((-3 + 37*eps)*v^3 + 41*eps*v^2*w + (-1 + 14*eps)*v*w^2 + 
        2*eps*w^3) + u^4*(2*w*(v + w) - eps*(31*v^2 + 22*v*w + 5*w^2))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
   (3*eps*(v*(u + v)^2*w*(v + w) + eps*(2*u^4*(3*v + w) - 
        v^2*(v + w)^2*(v + 5*w) + u^3*(25*v^2 + 18*v*w + 3*w^2) + 
        u^2*(31*v^3 + 37*v^2*w + 15*v*w^2 + w^3) + 
        u*v*(11*v^3 + 14*v^2*w + 7*v*w^2 + 2*w^3))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
   (3*eps*((-1 + 2*eps)*v^3*(v + w) + u^3*(v + 8*eps*v + 2*eps*w) + 
      u^2*((1 + 18*eps)*v^2 + (-1 + 10*eps)*v*w + 2*eps*w^2) + 
      u*v*((-1 + 12*eps)*v^2 + 2*(-1 + 5*eps)*v*w + 4*eps*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^2*(u + v + w)^2), 
   (-3*eps*(u^5*(v + 16*eps*v + w + 6*eps*w) + 
      u^4*((7 + 94*eps)*v^2 + (9 + 64*eps)*v*w + 2*(1 + 5*eps)*w^2) + 
      u^3*((15 + 214*eps)*v^3 + (27 + 212*eps)*v^2*w + (13 + 62*eps)*v*w^2 + 
        (1 + 4*eps)*w^3) + u^2*v*((13 + 238*eps)*v^3 + (37 + 315*eps)*v^2*w + 
        3*(9 + 43*eps)*v*w^2 + 3*(1 + 4*eps)*w^3) + 
      u*v^2*(2*(2 + 65*eps)*v^3 + 4*(6 + 55*eps)*v^2*w + 
        (23 + 121*eps)*v*w^2 + 3*(1 + 7*eps)*w^3) + 
      v^2*(v + w)*(v*w*(6*v + w) + eps*(28*v^3 + 31*v^2*w + 13*v*w^2 + 
          6*w^3))))/(2*(1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)*
     (u + v + w)^2), (-3*eps*(v*(u + v)^3*(v + w)*(3*u + 5*w) + 
      eps*(4*u^5*(3*v + w) + u^4*(75*v^2 + 47*v*w + 6*w^2) + 
        u^3*(176*v^3 + 163*v^2*w + 43*v*w^2 + 2*w^3) + 
        u^2*v*(198*v^3 + 245*v^2*w + 91*v*w^2 + 6*w^3) + 
        u*v^2*(108*v^3 + 169*v^2*w + 81*v*w^2 + 10*w^3) + 
        v^2*(23*v^4 + 44*v^3*w + 27*v^2*w^2 + 10*v*w^3 + 4*w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 
   0, (-2*eps*(u^4*((2 + 3*eps)*v + (2 + 5*eps)*w) - 
      v^2*(v + w)*((-3 + 22*eps)*v^2 + (-1 + 13*eps)*v*w - (2 + eps)*w^2) + 
      u^3*((3 - 15*eps)*v^2 - (-7 + eps)*v*w + 2*(2 + eps)*w^2) + 
      u^2*((3 - 61*eps)*v^3 + 12*(1 - 5*eps)*v^2*w + (11 - 20*eps)*v*w^2 + 
        (2 - 3*eps)*w^3) + u*v*((5 - 65*eps)*v^3 + (11 - 89*eps)*v^2*w + 
        2*(5 - 19*eps)*v*w^2 + 2*(2 - 3*eps)*w^3)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
   (eps*(u^5*(3*(1 + 5*eps)*v + (3 + 11*eps)*w) + 
      2*u^4*((9 + 50*eps)*v^2 + 3*(4 + 17*eps)*v*w + (3 + 11*eps)*w^2) + 
      u^2*v*(6*(6 + 61*eps)*v^3 + (81 + 607*eps)*v^2*w + 
        2*(27 + 157*eps)*v*w^2 + 9*(1 + 5*eps)*w^3) + 
      u^3*((38 + 272*eps)*v^3 + (65 + 354*eps)*v^2*w + 
        3*(10 + 43*eps)*v*w^2 + (3 + 11*eps)*w^3) + 
      u*v*((15 + 241*eps)*v^4 + (48 + 505*eps)*v^3*w + 2*(21 + 179*eps)*v^2*
         w^2 + (9 + 89*eps)*v*w^3 + 3*eps*w^4) + 
      v^2*(v + w)*((2 + 62*eps)*v^3 + (3 + 52*eps)*v*w^2 + 11*eps*w^3 + 
        9*v^2*(w + 11*eps*w))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)*
     (u + v + w)^2), (-2*eps*((3 + 8*eps)*u^5*(v + w) + 
      u^4*(-4*(-2 + eps)*v^2 + 2*(7 + eps)*v*w - 2*(-3 + eps)*w^2) + 
      u*v^2*((17 - 142*eps)*v^3 + (38 - 240*eps)*v^2*w + 
        (30 - 131*eps)*v*w^2 + (9 - 25*eps)*w^3) + 
      u^3*((12 - 98*eps)*v^3 + (35 - 118*eps)*v^2*w + 2*(13 - 27*eps)*v*w^2 + 
        (3 - 10*eps)*w^3) + u^2*v*(-2*(-9 + 95*eps)*v^3 + 
        (51 - 281*eps)*v^2*w + (42 - 145*eps)*v*w^2 + 3*(3 - 10*eps)*w^3) - 
      v^2*(v + w)*((-6 + 38*eps)*v^3 + (-5 + 33*eps)*v^2*w + 
        (-3 + 5*eps)*v*w^2 - 2*eps*w^3)))/((1 + eps)*(1 + 4*eps)*v*(u + v)^3*
     (v + w)*(u + v + w)^2), (eps*(v^2*(v + w)^2*(6*v - (-3 + eps)*w) + 
      u^4*((5 + 23*eps)*v + (3 + 13*eps)*w) + 
      u^3*(2*(8 + 35*eps)*v^2 + (18 + 71*eps)*v*w + 3*(2 + 7*eps)*w^2) + 
      u*v*(v + w)*(6*(3 + 4*eps)*v^2 + 12*(2 + 3*eps)*v*w + 
        (6 + 13*eps)*w^2) + u^2*((23 + 71*eps)*v^3 + 7*(6 + 17*eps)*v^2*w + 
        6*(4 + 11*eps)*v*w^2 + (3 + 8*eps)*w^3)))/((1 + eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)*(u + v + w)^2), 
   (-2*eps*(v^2*(v + w)^2*(3*v + 2*w) + 
      u^4*((2 + 11*eps)*v + (2 + 9*eps)*w) + u*v*(v + w)*
       ((8 + 13*eps)*v^2 + (14 + 29*eps)*v*w + 4*(1 + 3*eps)*w^2) + 
      u^3*((6 + 35*eps)*v^2 + 2*(5 + 23*eps)*v*w + (4 + 15*eps)*w^2) + 
      u^2*((9 + 37*eps)*v^3 + (22 + 79*eps)*v^2*w + 5*(3 + 10*eps)*v*w^2 + 
        2*(1 + 3*eps)*w^3)))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*
     (u + v + w)^2), 0, (eps^2*(u^3*(3*v + w) + u^2*(10*v^2 + 7*v*w + w^2) + 
      u*v*(5*v^2 + 5*v*w + 2*w^2) - v^2*(2*v^2 + 5*v*w + 3*w^2)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)), 
   (-2*eps^2*(u^3*(3*v + w) + u^2*(10*v^2 + 7*v*w + w^2) + 
      u*v*(5*v^2 + 5*v*w + 2*w^2) - v^2*(2*v^2 + 5*v*w + 3*w^2)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)), 
   -((eps*(2*(1 + 4*eps)*u^2*(3*v + w) + (v + w)^2*(4*v + 21*eps*v + 2*w + 
         6*eps*w) + u*(v + w)*((11 + 50*eps)*v + 2*(2 + 7*eps)*w)))/
     ((1 + eps)*(1 + 4*eps)*v*(v + w)*(u + v + w)^2)), 
   (-2*eps*(-(v*(v + w)) + eps*(3*v^2 + 7*v*w + 4*w^2 + 2*u*(v + 2*w))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v + w)^2), 
   -((eps*(v*(u + v)^2*(v + w)*(u - 2*(v + w)) + 
       eps*(-2*u^4*v + 8*v^2*(v + w)^3 + 2*u^2*(2*v + w)^2*(2*v + 3*w) + 
         u^3*(v^2 + 11*v*w + 6*w^2) + u*v*(21*v^3 + 53*v^2*w + 44*v*w^2 + 
           12*w^3))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*
      (u + v + w)^2)), (2*eps*(v*(u + v)^2*(v + w)*(u - 2*(v + w)) + 
      eps*(-2*u^4*v + 8*v^2*(v + w)^3 + 2*u^2*(2*v + w)^2*(2*v + 3*w) + 
        u^3*(v^2 + 11*v*w + 6*w^2) + u*v*(21*v^3 + 53*v^2*w + 44*v*w^2 + 
          12*w^3))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*
     (u + v + w)^2), 
   -((eps*(v*w*(v + w) + eps*(3*v*(v + w)^2 + u^2*(3*v + w) + 
         u*(6*v^2 + 5*v*w + w^2))))/((1 + eps)*(1 + 4*eps)*v*(v + w)*
      (u + v + w)^2)), (eps*(v*(u + v)^2*w*(v + w) + 
      eps*(v^2*(v - 3*w)*(v + w)^2 + 2*u^4*(3*v + w) + 
        u^3*(25*v^2 + 18*v*w + 3*w^2) + u^2*(33*v^3 + 39*v^2*w + 15*v*w^2 + 
          w^3) + u*v*(15*v^3 + 22*v^2*w + 11*v*w^2 + 2*w^3))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
   -((eps*(v*w*(v + w) + eps*(6*v*(v + w)^2 + u^2*(3*v + w) + 
         u*(9*v^2 + 8*v*w + w^2))))/((1 + eps)*(1 + 4*eps)*v*(v + w)*
      (u + v + w)^2)), (eps*(v*(u + v)^2*w*(v + w) + 
      eps*(v^2*(3*v - 2*w)*(v + w)^2 + u^4*(5*v + w) + 
        u^3*(22*v^2 + 13*v*w + w^2) + u*v^2*(18*v^2 + 25*v*w + 9*w^2) + 
        u^2*v*(32*v^2 + 33*v*w + 9*w^2))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*
     (v + w)*(u + v + w)^2), (3*eps^2*(2*u^2 + 7*u*v + 5*v^2 + 3*u*w + 
      4*v*w + w^2))/((1 + eps)*(1 + 4*eps)*(u + v)^2*(v + w)), 
   (eps*(v*(u + v)^3*(v + w)*(3*u + 4*w) + 
      eps*(2*u^5*(3*v + w) + u^4*(44*v^2 + 27*v*w + 3*w^2) + 
        u^3*(117*v^3 + 105*v^2*w + 25*v*w^2 + w^3) + 
        u^2*v*(147*v^3 + 179*v^2*w + 63*v*w^2 + 3*w^3) + 
        u*v^2*(89*v^3 + 141*v^2*w + 70*v*w^2 + 10*w^3) + 
        v^2*(21*v^4 + 42*v^3*w + 29*v^2*w^2 + 12*v*w^3 + 4*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
   (-2*eps*(2*u^5*(v + eps*v + w + 3*eps*w) + 
      u^4*((4 - 23*eps)*v^2 + 4*(2 + eps)*v*w + (4 + 5*eps)*w^2) + 
      u*v^2*((13 - 125*eps)*v^3 + (23 - 205*eps)*v^2*w + 
        (16 - 107*eps)*v*w^2 + (6 - 17*eps)*w^3) + 
      u^2*v*((11 - 181*eps)*v^3 + (29 - 205*eps)*v^2*w + 
        (24 - 61*eps)*v*w^2 - 3*(-2 + eps)*w^3) + 
      u^3*((5 - 113*eps)*v^3 + (19 - 73*eps)*v^2*w + (16 - 3*eps)*v*w^2 - 
        (-2 + eps)*w^3) - v^2*(v + w)*((-5 + 32*eps)*v^3 + 
        (-2 + 39*eps)*v^2*w + (-2 + 15*eps)*v*w^2 + 4*eps*w^3)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 
   (2*eps*(u^2*(3*v + 7*eps*v + 3*w + 9*eps*w) - 
      (v + w)*(5*(-1 + 4*eps)*v^2 + 4*(-1 + 3*eps)*v*w - 3*w^2) + 
      u*((1 - 13*eps)*v^2 + (7 + 4*eps)*v*w + 3*(2 + 3*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*v*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (eps*(u*(v + 10*eps*v + 6*eps*w) + (v + w)*((-2 + 7*eps)*v + 6*eps*w)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v + w)^2), 0, 0, 
   -((eps*(u*(v + 10*eps*v + 6*eps*w) + (v + w)*((-2 + 7*eps)*v + 6*eps*w)))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v + w)^2)), 
   -1/2*(eps*(u*(v + 10*eps*v + 6*eps*w) + (v + w)*((-2 + 7*eps)*v + 
         6*eps*w)))/((1 + eps)*(1 + 4*eps)*v*(u + v + w)^2), 0, 
   -((eps*(u*(v + 10*eps*v + 6*eps*w) + (v + w)*((-2 + 7*eps)*v + 6*eps*w)))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v + w)^2)), 0, 0, 0, 0, 
   (2*eps*(v*w*(v + w) + eps*(3*v*(v + w)^2 + u^2*(3*v + w) + 
        u*(6*v^2 + 5*v*w + w^2))))/((1 + eps)*(1 + 4*eps)*v*(v + w)*
     (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(v*(u + v)*(v + w) + eps*(u^2*(v - w) + u*(6*v^2 + 3*v*w - w^2) + 
        v*(5*v^2 + 6*v*w + w^2))))/((1 + eps)*(1 + 4*eps)*v*(u + v)*
     (u + v + w)^2), -((eps^2*(u^2*(3*v + w) + 3*v*(2*v^2 + 3*v*w + w^2) + 
       u*(9*v^2 + 8*v*w + w^2)))/((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)*
      (u + v + w))), (eps*((1 + 4*eps)*u^3 + (1 + 3*eps)*v^2*(v + w) + 
      u^2*((3 + 14*eps)*v + w + 4*eps*w) + 
      u*v*((3 + 13*eps)*v + (2 + 9*eps)*w)))/((1 + eps)*(1 + 4*eps)*v*
     (u + v)^2*(u + v + w)), (eps*((1 + 3*eps)*v^2*(v + w)^2*(4*v + 3*w) + 
      u^4*(v + 7*eps*v + w + 5*eps*w) + u^3*(v + w)*((4 + 30*eps)*v + 
        (2 + 9*eps)*w) + u*v*(v + w)*(10*(1 + 4*eps)*v^2 + 
        6*(2 + 9*eps)*v*w + (2 + 13*eps)*w^2) + 
      u^2*((9 + 51*eps)*v^3 + (16 + 95*eps)*v^2*w + 2*(4 + 23*eps)*v*w^2 + 
        (1 + 4*eps)*w^3)))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*
     (u + v + w)^2), 
   -1/2*(eps*(v*(u + v)^2*(v + w)^2 + eps*(v^2*(3*v - 2*w)*(v + w)^2 + 
         u^4*(3*v + w) + u^3*(14*v^2 + 11*v*w + w^2) + 
         u^2*v*(22*v^2 + 31*v*w + 11*w^2) + u*v*(14*v^3 + 25*v^2*w + 
           13*v*w^2 + 2*w^3))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*
      (u + v + w)^2), (-6*eps^2*(u^2 + u*(5*v + w) + v*(4*v + 3*w)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(u + v + w)), 
   -((eps*(v*(u + v)^2*(v + w)^2 + eps*(u^4*(3*v + w) - 
         v^2*(v + w)^2*(5*v + 8*w) + u^3*(12*v^2 + 9*v*w + w^2) - 
         u*v^2*(4*v^2 + 11*v*w + 7*w^2) + u^2*v*(10*v^2 + 15*v*w + 7*w^2))))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)^2)), 0, 
   (-2*eps*((1 + 4*eps)*u^2*(3*v + w) + (1 + 2*eps)*(v + w)^2*(3*v + w) + 
      2*u*(v + w)*((2 + 7*eps)*v + w + 3*eps*w)))/((1 + eps)*(1 + 4*eps)*v*
     (v + w)*(u + v + w)^2), (eps*(u^5*(v + eps*v + w + 3*eps*w) - 
      v^2*(v + w)*((-1 + 30*eps)*v^3 + (2 + 41*eps)*v^2*w + 
        (-1 + 21*eps)*v*w^2 + 6*eps*w^3) + 
      u^2*v*(-2*(1 + 70*eps)*v^3 - (2 + 163*eps)*v^2*w + 
        3*(1 - 16*eps)*v*w^2 + (3 + eps)*w^3) + 
      u^3*(-2*(1 + 39*eps)*v^3 + (2 - 43*eps)*v^2*w + (5 + 8*eps)*v*w^2 + 
        (1 + 3*eps)*w^3) - u*v*((-1 + 107*eps)*v^4 + (3 + 188*eps)*v^3*w + 
        (1 + 112*eps)*v^2*w^2 + (-3 + 25*eps)*v*w^3 + 2*eps*w^4) + 
      u^4*((1 - 14*eps)*v^2 + 2*(1 + 3*eps)*w^2 + 3*v*(w + 2*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
   -((eps^2*(2*u^3 + 5*v^3 + 11*v^2*w + 8*v*w^2 + 2*w^3 + u^2*(9*v + 5*w) + 
       2*u*(6*v^2 + 8*v*w + 3*w^2)))/((1 + eps)*(1 + 4*eps)*(u + v)^2*(v + w)*
      (u + v + w))), (eps*((1 + eps)*u^2 + (2 + 4*eps)*u*v + 
      (1 + 3*eps)*v^2 - 3*eps*u*w - 2*eps*v*w - eps*w^2))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(u + v + w)), 
   -((eps*((1 + 3*eps)*u^5*(v + w) - v^2*(v + w)*(2*(-2 + 9*eps)*v^3 + 
         (-5 + 17*eps)*v^2*w + (-7 + 6*eps)*v*w^2 + (-2 + 3*eps)*w^3) + 
       u^3*(-2*(1 + 24*eps)*v^3 + 3*(-1 + 2*eps)*v^2*w + 21*eps*v*w^2 + 
         (1 + 3*eps)*w^3) + u*v*((9 - 67*eps)*v^4 + 7*(2 - 13*eps)*v^3*w + 
         2*(4 - 19*eps)*v^2*w^2 + (1 - 9*eps)*v*w^3 - (2 + 3*eps)*w^4) + 
       u^2*v*((4 - 90*eps)*v^3 - 6*v*w^2 + 3*(-1 + eps)*w^3 + 
         v^2*(w - 65*eps*w)) + 2*u^4*(w*(v + w) + 
         eps*(-2*v^2 + 9*v*w + 3*w^2))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^3*
      (v + w)*(u + v + w)^2)), 
   -1/2*(eps*(u^5*((-1 + eps)*v - (1 + 3*eps)*w) + 
       u^4*((-1 + 25*eps)*v^2 - (3 + eps)*v*w - 2*(1 + 3*eps)*w^2) + 
       u^3*((2 + 98*eps)*v^3 + 2*(-1 + 30*eps)*v^2*w - 5*(1 + eps)*v*w^2 - 
         (1 + 3*eps)*w^3) + u*v*((-1 + 109*eps)*v^4 + (3 + 187*eps)*v^3*w + 
         (1 + 107*eps)*v^2*w^2 + (-3 + 23*eps)*v*w^3 + 2*eps*w^4) + 
       v^2*(v + w)*((-1 + 29*eps)*v^3 + (-1 + 19*eps)*v*w^2 + 6*eps*w^3 + 
         2*v^2*(w + 19*eps*w)) + u^2*v*(2*(1 + 77*eps)*v^3 + 
         3*(-1 + 17*eps)*v*w^2 - (3 + eps)*w^3 + 2*v^2*(w + 89*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
   (6*eps^2*(u^2 + 4*u*v + 3*v^2 + 3*u*w + 4*v*w + w^2))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(u + v + w)), 
   -((eps*(u^5*((-1 + eps)*v - (1 + 3*eps)*w) + 
       u^4*((-1 + 23*eps)*v^2 - 3*(1 + eps)*v*w - 2*(1 + 3*eps)*w^2) + 
       u*v^2*((-1 + 89*eps)*v^3 + (3 + 131*eps)*v^2*w + (1 + 53*eps)*v*w^2 + 
         3*(-1 + eps)*w^3) + u^3*((2 + 86*eps)*v^3 + 2*(-1 + 20*eps)*v^2*w - 
         (5 + 13*eps)*v*w^2 - (1 + 3*eps)*w^3) + 
       v^2*(v + w)*((-1 + 23*eps)*v^3 + (-1 + 9*eps)*v*w^2 + 4*eps*w^3 + 
         2*v^2*(w + 12*eps*w)) + u^2*v*(2*(1 + 65*eps)*v^3 + 
         (-3 + 13*eps)*v*w^2 - 3*(1 + 3*eps)*w^3 + 2*v^2*(w + 62*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)^3*(v + w)*(u + v + w)^2)), 0, 0, 0, 0, 
   0, 0, (-2*eps)/(u + v + w), -(eps/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(-((u + v)*(v + w)^3*(u^2 + 3*v^2 + 2*u*w - 3*v*w + w^2)) + 
      eps*(2*u^4*v^2 + v^2*(v + w)^3*(37*v + 31*w) + 
        u*(v + w)^2*(78*v^3 + 95*v^2*w + 26*v*w^2 - 2*w^3) + 
        u^3*(16*v^3 + 28*v^2*w + 21*v*w^2 + 7*w^3) + 
        u^2*(55*v^4 + 145*v^3*w + 137*v^2*w^2 + 52*v*w^3 + 5*w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
   (-3*eps*((v + w)^2*((2 + 7*eps)*v^2 + (2 + 7*eps)*v*w + 
        2*(1 + 4*eps)*w^2) + u*(v + w)*((4 + 17*eps)*v^2 + (8 + 23*eps)*v*w + 
        2*(2 + 7*eps)*w^2) + 2*u^2*((1 + 5*eps)*v^2 + (1 + 3*eps)*w^2 + 
        2*v*(w + 3*eps*w))))/(2*(1 + eps)*(1 + 4*eps)*v*(v + w)^2*
     (u + v + w)^2), (3*eps*(u*v*(u + v)*(v + w)^2 + 
      eps*(-3*u^3*v^2 + v*(v + w)^2*(2*v^2 + 12*v*w + 5*w^2) + 
        u^2*(-4*v^3 + 7*v^2*w + 9*v*w^2 + w^3) + 
        u*(v^4 + 21*v^3*w + 32*v^2*w^2 + 13*v*w^3 + w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)^2), 
   (-3*eps*((u + v)*(v + w)^3*(u^2 - u*v - 2*v^2 + 2*u*w + 3*v*w + w^2) + 
      eps*(2*u^4*v^2 + v*(v + w)^3*(12*v^2 + 25*v*w + 5*w^2) + 
        u^2*(v + w)^2*(30*v^2 + 48*v*w + 13*w^2) + 
        u*(v + w)^2*(32*v^3 + 75*v^2*w + 41*v*w^2 + 3*w^3) + 
        2*u^3*(6*v^3 + 15*v^2*w + 15*v*w^2 + 5*w^3))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
   (3*eps*(u^2*((2 + 5*eps)*v^2 + 2*(2 + eps)*v*w + (2 + eps)*w^2) - 
      (v + w)^2*((-3 + eps)*v^2 + (-1 + 2*eps)*v*w - 2*(1 + 4*eps)*w^2) + 
      u*(v + w)*((5 + 4*eps)*v^2 + (9 + 5*eps)*v*w + (4 + 9*eps)*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 
   (-2*eps*(u^3*((2 + eps)*v^2 + (4 - 6*eps)*v*w + (2 - 3*eps)*w^2) + 
      u^2*((3 - 12*eps)*v^3 + 2*(5 - 19*eps)*v^2*w + (11 - 20*eps)*v*w^2 + 
        2*(2 + eps)*w^3) - u*(v + w)*((-4 + 35*eps)*v^3 + 
        (-7 + 54*eps)*v^2*w + (-5 + 6*eps)*v*w^2 - (2 + 5*eps)*w^3) - 
      v*(v + w)^2*((-3 + 22*eps)*v^2 - (2 + 3*eps)*w^2 + v*(w + 21*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)^2), 
   (eps*((v + w)^3*(4*u^2 + 5*u*v + v^2 + 8*u*w + 8*v*w + 4*w^2) + 
      eps*(u^3*v*(7*v + 3*w) + (v + w)^3*(46*v^2 + 45*v*w + 14*w^2) + 
        u*(v + w)^2*(88*v^2 + 91*v*w + 34*w^2) + 
        u^2*(49*v^3 + 101*v^2*w + 72*v*w^2 + 20*w^3))))/
    ((1 + eps)*(1 + 4*eps)*v*(v + w)^3*(u + v + w)^2), 
   (2*eps*(-((u + v)*(v + w)^3*(4*u^2 + 5*v^2 - 2*v*w + 4*w^2 + 
         u*(v + 8*w))) + eps*(2*u^4*v^2 + v*(v + w)^3*(54*v^2 + 38*v*w - 
          7*w^2) + u*(v + w)^2*(98*v^3 + 99*v^2*w + v*w^2 - 11*w^3) + 
        u^3*(10*v^3 + 10*v^2*w + 3*v*w^2 + w^3) + 
        u^2*(52*v^4 + 121*v^3*w + 83*v^2*w^2 + 4*v*w^3 - 10*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
   -((eps*(v*(u^2 - v^2)*(v + w)^2 + eps*(u^3*(5*v^2 + 2*v*w + w^2) + 
         v*(v + w)^2*(9*v^2 + 13*v*w + 6*w^2) + 
         u^2*(19*v^3 + 25*v^2*w + 13*v*w^2 + 3*w^3) + 
         u*(23*v^4 + 50*v^3*w + 41*v^2*w^2 + 16*v*w^3 + 2*w^4))))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)^2)), 
   (2*eps*(-(v^2*(u + v)*(v + w)^2) + eps*(u^3*(5*v^2 + 2*v*w + w^2) + 
        v*(v + w)^2*(6*v^2 + 7*v*w + 3*w^2) + 
        2*u^2*(8*v^3 + 9*v^2*w + 4*v*w^2 + w^3) + 
        u*(17*v^4 + 33*v^3*w + 24*v^2*w^2 + 9*v*w^3 + w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)^2), 0, 
   (eps*(-((u + v)*(u + w)*(v + w)^2) + 
      eps*(3*u^3*v + 4*u^2*(2*v^2 + v*w - w^2) + 
        u*(17*v^3 + 29*v^2*w + 5*v*w^2 - 4*w^3) + 
        v*(12*v^3 + 33*v^2*w + 25*v*w^2 + 4*w^3))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)), 
   (2*eps*(u*((1 + 10*eps)*v^3 + (3 + 13*eps)*v^2*w + (3 + 10*eps)*v*w^2 + 
        (1 + 4*eps)*w^3) + u^2*((1 + 7*eps)*v^2 + (1 + 4*eps)*w^2 + 
        2*v*(w + 4*eps*w)) + v*(v + w)*(w*(v + w) + eps*(3*v^2 + 2*w^2))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)), 
   (eps*(-((u + v)*(v + w)^3*(u^2 + (v - w)^2 + 2*u*w)) + 
      eps*(4*u^4*v^2 + v*(v + w)^3*(14*v^2 - v*w - 7*w^2) + 
        u*(v + w)^2*(31*v^3 - 4*v^2*w - 18*v*w^2 - 5*w^3) + 
        u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
        u^2*(28*v^4 + 26*v^3*w - 26*v^2*w^2 - 32*v*w^3 - 8*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
   (-2*eps*(-((u + v)*(u^2 - u*(v - 2*w) + (v - w)^2)*(v + w)^3) + 
      eps*(4*u^4*v^2 + 4*v*(v + w)^3*(5*v^2 + 2*v*w - w^2) + 
        u*(v + w)^2*(43*v^3 + 16*v^2*w - 9*v*w^2 - 4*w^3) + 
        u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
        u^2*(34*v^4 + 45*v^3*w - 5*v^2*w^2 - 23*v*w^3 - 7*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
   (eps*((u + v)*(u - v + w)^2*(v + w)^3 - 
      eps*(4*u^4*v^2 + v*(v + w)^3*(24*v^2 + 15*v*w - w^2) + 
        u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
        u*(v + w)^2*(51*v^3 + 30*v^2*w - 2*v*w^2 - 3*w^3) + 
        2*u^2*(19*v^4 + 29*v^3*w + 5*v^2*w^2 - 8*v*w^3 - 3*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
   (2*eps*(-((u + v)*(u - v + w)^2*(v + w)^3) + 
      eps*(4*u^4*v^2 + v*(v + w)^3*(24*v^2 + 15*v*w - w^2) + 
        u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
        u*(v + w)^2*(51*v^3 + 30*v^2*w - 2*v*w^2 - 3*w^3) + 
        2*u^2*(19*v^4 + 29*v^3*w + 5*v^2*w^2 - 8*v*w^3 - 3*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
   -((eps*(u^3*((-1 + eps)*v - (1 + 2*eps)*w) + 
       u^2*((-5 + 2*eps)*v^2 - (7 + 10*eps)*v*w - 2*(1 + 3*eps)*w^2) - 
       v*(v + w)*(3*v^2 + (4 + 11*eps)*v*w + 3*(1 + 4*eps)*w^2) + 
       u*((-7 + eps)*v^3 - (13 + 19*eps)*v^2*w - 7*(1 + 3*eps)*v*w^2 - 
         (1 + 4*eps)*w^3)))/((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)*
      (u + v + w)^2)), 
   -((eps*((v + w)^2*((2 + 5*eps)*v^2 + (2 + 7*eps)*v*w + 
         2*(1 + 4*eps)*w^2) + u*(v + w)*((4 + 13*eps)*v^2 + 
         (8 + 23*eps)*v*w + 2*(2 + 7*eps)*w^2) + 
       2*u^2*((1 + 4*eps)*v^2 + (1 + 3*eps)*w^2 + 2*v*(w + 3*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)^2)), 
   -((eps*(2*(1 + 5*eps)*u^3 + u^2*((7 + 44*eps)*v + 2*(2 + 9*eps)*w) + 
       u*((8 + 58*eps)*v^2 + 5*(3 + 14*eps)*v*w + 2*(1 + 4*eps)*w^2) + 
       v*(3*v + 2*w)*(v + 8*eps*v + 3*(w + 4*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)*(u + v + w)^2)), 
   (eps*(-(v*(u + v - w)) + 2*eps*(u^2 + u*(3*v + w) + 2*v*(v + 2*w))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v + w)^2), 0, 
   (eps*(-(v*(u + v - w)*(v + w)^2) + eps*(v*(v + w)^2*(4*v + 9*w) + 
        u^2*(v^2 + 10*v*w + 5*w^2) + u*(5*v^3 + 23*v^2*w + 23*v*w^2 + 
          5*w^3))))/((1 + eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)^2), 
   (2*eps*(-((u + v)*(v + w)^3*(2*u^2 + 5*v^2 - 2*v*w + 2*w^2 + 
         2*u*(v + 2*w))) + eps*(4*u^4*v^2 + v*(v + w)^3*(32*v^2 + 29*v*w - 
          2*w^2) + u*(v + w)^2*(71*v^3 + 63*v^2*w + 8*v*w^2 - 6*w^3) + 
        u^3*(19*v^3 + 17*v^2*w + 3*v*w^2 + w^3) + 
        u^2*(54*v^4 + 107*v^3*w + 61*v^2*w^2 + 3*v*w^3 - 5*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 
   (-2*eps*(-3*u^3 + u^2*((-7 + 12*eps)*v - 3*(2 + 3*eps)*w) + 
      u*((-9 + 32*eps)*v^2 - (7 + 4*eps)*v*w - 3*(1 + 3*eps)*w^2) + 
      v*(5*(-1 + 4*eps)*v^2 + (-1 + 13*eps)*v*w - (3 + 7*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (eps*(u^4*v*((-2 + 3*eps)*v + (2 + 3*eps)*w) + 
      v*(v + w)^3*(2*(-2 + 9*eps)*v^2 + (3 + 13*eps)*v*w - (1 + 3*eps)*w^2) + 
      u^3*(9*(-1 + eps)*v^3 + (-1 + 9*eps)*v^2*w - 3*(-1 + eps)*v*w^2 - 
        (1 + 3*eps)*w^3) + u*(v + w)^2*((-9 + 35*eps)*v^3 + 
        (4 + 21*eps)*v^2*w - 12*eps*v*w^2 - (1 + 3*eps)*w^3) + 
      u^2*((-12 + 23*eps)*v^4 + 2*(-4 + 19*eps)*v^3*w + 6*v^2*w^2 - 
        21*eps*v*w^3 - 2*(1 + 3*eps)*w^4)))/((1 + eps)*(1 + 4*eps)*v*(u + v)*
     (v + w)^3*(u + v + w)^2), 
   (eps*((v + w)^2 + eps*(-u^2 - 2*u*v + 3*v^2 - 3*u*w + 4*v*w + w^2)))/
    ((1 + eps)*(1 + 4*eps)*(v + w)^2*(u + v + w)), 
   -((eps^2*(2*u^3 + (v + w)^2*(5*v + 2*w) + u^2*(8*v + 6*w) + 
       u*(11*v^2 + 16*v*w + 5*w^2)))/((1 + eps)*(1 + 4*eps)*(u + v)*(v + w)^2*
      (u + v + w))), (eps*((u + v)*(u - v + w)^2*(v + w)^3 - 
      eps*(2*u^4*v*(3*v + w) + v*(v + w)^3*(30*v^2 + 17*v*w - w^2) + 
        u*(v + w)^2*(71*v^3 + 46*v^2*w - 3*w^3) + 
        u^3*(27*v^3 + 25*v^2*w - v*w^2 - 3*w^3) + 
        2*u^2*(31*v^4 + 56*v^3*w + 24*v^2*w^2 - 4*v*w^3 - 3*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
   (eps*((u + v)*(u - v + w)^2*(v + w)^3 - 
      eps*(2*u^4*v*(3*v + w) + v*(v + w)^3*(29*v^2 + 22*v*w + w^2) + 
        u^3*(25*v^3 + 23*v^2*w - v*w^2 - 3*w^3) + u*(v + w)^2*
         (67*v^3 + 53*v^2*w + 5*v*w^2 - 3*w^3) + 
        u^2*(57*v^4 + 107*v^3*w + 51*v^2*w^2 - 5*v*w^3 - 6*w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 
   (6*eps^2*(u^2 + 4*u*v + 3*v^2 + 3*u*w + 4*v*w + w^2))/
    ((1 + eps)*(1 + 4*eps)*(v + w)^2*(u + v + w)), 
   (eps*((u + v)*(u - v + w)^2*(v + w)^3 - 
      eps*(4*u^4*v^2 + v*(v + w)^3*(23*v^2 + 20*v*w + w^2) + 
        u^3*(13*v^3 + 3*v^2*w - 9*v*w^2 - 3*w^3) + 
        u*(v + w)^2*(47*v^3 + 37*v^2*w + 3*v*w^2 - 3*w^3) + 
        u^2*(33*v^4 + 53*v^3*w + 13*v^2*w^2 - 13*v*w^3 - 6*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 
   (-2*eps*((1 + 2*eps)*u^3 + u^2*(5*v + 10*eps*v + 2*w + 6*eps*w) + 
      u*(7*(1 + 2*eps)*v^2 + 2*(3 + 10*eps)*v*w + (1 + 4*eps)*w^2) + 
      v*((3 + 6*eps)*v^2 + 2*(2 + 7*eps)*v*w + 3*(1 + 4*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u^3*((3 + 9*eps)*v^2 + (2 + 13*eps)*v*w + (1 + 4*eps)*w^2) + 
      u*(v + w)*(11*(1 + 3*eps)*v^3 + (11 + 61*eps)*v^2*w + 
        (5 + 34*eps)*v*w^2 + (1 + 5*eps)*w^3) + 
      u^2*(10*(1 + 3*eps)*v^3 + (14 + 67*eps)*v^2*w + 2*(4 + 23*eps)*v*w^2 + 
        (2 + 9*eps)*w^3) + v*(v + w)^2*(4*(1 + 3*eps)*v^2 + (1 + 7*eps)*w^2 + 
        2*v*(w + 8*eps*w))))/((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*
     (u + v + w)^2), 
   (eps*(u*((1 + 3*eps)*v^2 + (2 + 9*eps)*v*w + (1 + 4*eps)*w^2) + 
      (v + w)*((1 + 3*eps)*v^2 + (1 + 4*eps)*w^2 + 2*v*(w + 5*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)), 
   -((eps^2*(u^2*(3*v + w) + 3*v*(2*v^2 + 3*v*w + w^2) + 
       u*(9*v^2 + 8*v*w + w^2)))/((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)*
      (u + v + w))), (eps*(v*(u + v)*(v + w) + 
      eps*(u^2*(v - w) + u*(6*v^2 + 3*v*w - w^2) + v*(5*v^2 + 6*v*w + w^2))))/
    ((1 + eps)*(1 + 4*eps)*v*(v + w)*(u + v + w)^2), 
   -1/2*(eps*(v*(u + v)^2*(v + w)^2 + eps*(-2*u^3*v*(v - w) + 
         v*(v + w)^2*(3*v^2 + 8*v*w + 3*w^2) + u^2*(-v^3 + 13*v^2*w + 
           11*v*w^2 + w^3) + u*(4*v^4 + 25*v^3*w + 31*v^2*w^2 + 11*v*w^3 + 
           w^4))))/((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)^2), 
   (-6*eps^2*(4*v^2 + 5*v*w + w^2 + u*(3*v + w)))/((1 + eps)*(1 + 4*eps)*
     (v + w)^2*(u + v + w)), 
   (eps*(-(v*(u + v)^2*(v + w)^2) + 
      eps*(8*u^3*v^2 + v*(v + w)^2*(5*v^2 - 6*v*w - 3*w^2) + 
        u^2*(21*v^3 + 7*v^2*w - 7*v*w^2 - w^3) + 
        u*(18*v^4 + 11*v^3*w - 15*v^2*w^2 - 9*v*w^3 - w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)^2), 0, 
   (2*eps*(3*eps*v*(v + w)^2 + u^2*(v + 3*eps*v + eps*w) + 
      u*((1 + 6*eps)*v^2 + 5*eps*v*w + eps*w^2)))/((1 + eps)*(1 + 4*eps)*v*
     (u + v)*(u + v + w)^2), 
   -((eps*(v*(-2*u - 2*v + w) + eps*(6*u^2 + 13*u*v + 7*v^2 + 6*u*w + 
         10*v*w)))/((1 + eps)*(1 + 4*eps)*v*(u + v + w)^2)), 0, 0, 
   (eps*(v*(-2*u - 2*v + w) + eps*(6*u^2 + 13*u*v + 7*v^2 + 6*u*w + 10*v*w)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v + w)^2), 
   -1/2*(eps*(v*(-2*u - 2*v + w) + eps*(6*u^2 + 13*u*v + 7*v^2 + 6*u*w + 
         10*v*w)))/((1 + eps)*(1 + 4*eps)*v*(u + v + w)^2), 0, 
   -((eps*(v*(-2*u - 2*v + w) + eps*(6*u^2 + 13*u*v + 7*v^2 + 6*u*w + 
         10*v*w)))/((1 + eps)*(1 + 4*eps)*v*(u + v + w)^2)), 0, 0, 0, 0, 0, 
   0, 0, 0, -(eps/v), (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(-((v + w)^3*(3*u^3 + u*v*(9*v + 2*w) + u^2*(7*v + 3*w) + 
         v*(5*v^2 + 3*v*w + w^2))) + 
      eps*(2*u^4*v^2 + v^2*(v + w)^3*(29*v + 7*w) + 
        u^3*(8*v^3 + 4*v^2*w - 3*v*w^2 - w^3) + u*(v + w)^2*
         (54*v^3 + 59*v^2*w + 18*v*w^2 + 2*w^3) + 
        u^2*(31*v^4 + 69*v^3*w + 53*v^2*w^2 + 16*v*w^3 + w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   (-3*eps*(v*(v + w)^2*((3 + 11*eps)*v + (2 + 7*eps)*w) + 
      u*(v + w)*((4 + 17*eps)*v^2 + (5 + 11*eps)*v*w + (1 + 2*eps)*w^2) + 
      u^2*((1 + 6*eps)*v^2 + (1 + 2*eps)*w^2 + 2*v*(w + 2*eps*w))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)), 
   (-3*eps*(v*(v + w)^2*(u + v + w)*(v + 2*w) + 
      eps*(3*u^3*v^2 + v*(v + w)^2*(2*v^2 + 3*w^2) + 
        u^2*(8*v^3 + v^2*w - 5*v*w^2 - w^3) + 
        u*(7*v^4 + 3*v^3*w - 8*v^2*w^2 - 5*v*w^3 - w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (3*eps*((v + w)^3*(2*u^3 + 8*u*v*(2*v + w) + u^2*(11*v + 2*w) + 
        v*(7*v^2 + 6*v*w + w^2)) + eps*(-2*u^4*v^2 + 
        v*(v + w)^4*(8*v + 3*w) + 2*u^3*w*(3*v^2 + 3*v*w + w^2) + 
        u^2*(v + w)^2*(14*v^2 + 12*v*w + 3*w^2) + u*(v + w)^2*
         (20*v^3 + 29*v^2*w + 15*v*w^2 + w^3))))/(2*(1 + eps)*(1 + 4*eps)*v*
     (u + v)^2*(v + w)^3*(u + v + w)), 
   (3*eps*(v*(v + w)^2*((6 + 11*eps)*v + 2*(2 + 5*eps)*w) + 
      u^2*((2 + 5*eps)*v^2 + 2*(2 + eps)*v*w + (2 + eps)*w^2) + 
      u*(v + w)*(8*(1 + 2*eps)*v^2 + (10 + 9*eps)*v*w + (2 + eps)*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
   (-2*eps*(u^3*((2 + eps)*v^2 + (4 - 6*eps)*v*w + (2 - 3*eps)*w^2) - 
      v*(v + w)^2*(2*(-2 + 9*eps)*v^2 + (-3 + 5*eps)*v*w + (-1 + eps)*w^2) + 
      2*u^2*((2 - 4*eps)*v^3 + (5 - 19*eps)*v^2*w + 4*(1 - 4*eps)*v*w^2 + 
        (1 - 3*eps)*w^3) - u*(v + w)*(3*(-2 + 9*eps)*v^3 + 
        (-7 + 54*eps)*v^2*w + (-1 + 22*eps)*v*w^2 + 3*eps*w^3)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (eps*(-2*(u + v)*(v + w)^3*(u + 2*v + w) + 
      eps*(u^3*v*(7*v + 3*w) + u*(v + w)^2*(44*v^2 + 7*v*w - 6*w^2) + 
        (v + w)^3*(26*v^2 + 5*v*w - 2*w^2) + u^2*(25*v^3 + 29*v^2*w - 
          4*w^3))))/((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^3*(u + v + w)), 
   (2*eps*(-2*(v + w)^3*(2*u^3 + 4*u*v^2 + u^2*(3*v + 2*w) + 
        v*(3*v^2 + 2*v*w + w^2)) + 
      eps*(2*u^4*v^2 + v*(v + w)^3*(50*v^2 + 14*v*w + w^2) + 
        u^3*(10*v^3 + 10*v^2*w + 3*v*w^2 + w^3) + u*(v + w)^2*
         (90*v^3 + 115*v^2*w + 41*v*w^2 + 5*w^3) + 
        u^2*(48*v^4 + 125*v^3*w + 119*v^2*w^2 + 48*v*w^3 + 6*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   -((eps*(v*(v + w)^2*((-1 + 9*eps)*v^2 + (-2 + 5*eps)*v*w - 
         2*(1 + eps)*w^2) + u*(v + w)*((-1 + 19*eps)*v^3 + 
         (-2 + 19*eps)*v^2*w + (-1 + 10*eps)*v*w^2 + 2*eps*w^3) + 
       u^2*((-1 + 11*eps)*v^3 + (-3 + 5*eps)*v^2*w - 3*(1 + eps)*v*w^2 - 
         (1 + eps)*w^3) + u^3*((-1 + eps)*v^2 - (1 + 3*eps)*w^2 - 
         2*v*(w + 3*eps*w))))/((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*
      (u + v + w))), 
   (2*eps*(v*(v + w)^2*((-1 + 6*eps)*v^2 + (-1 + 3*eps)*v*w - 
        (1 + eps)*w^2) + u*(v + w)*((-2 + 13*eps)*v^3 + (-3 + 8*eps)*v^2*w + 
        (-1 + 4*eps)*v*w^2 + eps*w^3) + u^2*((-2 + 8*eps)*v^3 - 
        (5 + 2*eps)*v^2*w - 4*(1 + 2*eps)*v*w^2 - (1 + 2*eps)*w^3) + 
      u^3*((-1 + eps)*v^2 - (1 + 3*eps)*w^2 - 2*v*(w + 3*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 0, 
   (eps*(-4*(v + w)^2*(u + v + w) + eps*(3*u^3 - 4*v^3 - 11*v^2*w - 
        15*v*w^2 - 8*w^3 + 12*u^2*(v + w) + u*(5*v^2 + 9*v*w + w^2))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(v + w)^2), 
   (2*eps*((v + w)^2*(u + v + w) + eps*(3*u^2*v + 7*v^3 + 11*v^2*w + 
        6*v*w^2 + 2*w^3 + u*(10*v^2 + 9*v*w + 2*w^2))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(v + w)^2), 
   (eps*(-((v + w)^3*(u^3 + u*v*(v - 2*w) + u^2*(v + w) + 
         v*(v^2 - v*w - w^2))) + eps*(4*u^4*v^2 + v*(v + w)^3*
         (14*v^2 - 5*v*w + w^2) + u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
        u*(v + w)^2*(31*v^3 + 4*v^2*w - 6*v*w^2 - w^3) + 
        2*u^2*(14*v^4 + 15*v^3*w - 7*v^2*w^2 - 10*v*w^3 - 2*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   (-2*eps*(-((v + w)^3*(u^3 + v^3 + u^2*w - 2*u*v*w)) + 
      eps*(4*u^4*v^2 + 20*v^3*(v + w)^3 + u*v*(v + w)^2*(43*v^2 + 24*v*w + 
          3*w^2) + u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
        u^2*(34*v^4 + 49*v^3*w + 7*v^2*w^2 - 11*v*w^3 - 3*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   (eps*((v + w)^3*(u^3 + u^2*(-v + w) - u*v*(v + 2*w) + 
        v*(v^2 + v*w + w^2)) - eps*(4*u^4*v^2 + v*(v + w)^3*
         (24*v^2 + 3*v*w - w^2) + u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
        u*(v + w)^2*(51*v^3 + 38*v^2*w + 10*v*w^2 + w^3) + 
        u^2*(38*v^4 + 62*v^3*w + 22*v^2*w^2 - 4*v*w^3 - 2*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   (2*eps*(-((v + w)^3*(u^3 + u^2*(-v + w) - u*v*(v + 2*w) + 
         v*(v^2 + v*w + w^2))) + eps*(4*u^4*v^2 + v*(v + w)^3*
         (24*v^2 + 3*v*w - w^2) + u^3*(15*v^3 + 5*v^2*w - 9*v*w^2 - 3*w^3) + 
        u*(v + w)^2*(51*v^3 + 38*v^2*w + 10*v*w^2 + w^3) + 
        u^2*(38*v^4 + 62*v^3*w + 22*v^2*w^2 - 4*v*w^3 - 2*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   -((eps*(u^2*((-1 + eps)*v - (1 + 2*eps)*w) - 
       v*(v + w)*(3*v + (2 + 3*eps)*w) + 
       u*((-4 + eps)*v^2 - (5 + 4*eps)*v*w - (1 + 2*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)*(u + v + w))), 
   -((eps*(v*(v + w)^2*((3 + 9*eps)*v + (2 + 7*eps)*w) + 
       u*(v + w)*((4 + 13*eps)*v^2 + (5 + 11*eps)*v*w + (1 + 2*eps)*w^2) + 
       u^2*((1 + 4*eps)*v^2 + (1 + 2*eps)*w^2 + 2*v*(w + 2*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w))), 
   (eps*((1 + 2*eps)*u^2 + v*(3*v + 2*w) + u*(2*(2 + eps)*v + w + 2*eps*w)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)*(u + v + w)), 
   -((eps*((1 + 2*eps)*u^2 + u*((4 + 6*eps)*v + w + 2*eps*w) + 
       v*(3*v + 4*eps*v + 2*w + 4*eps*w)))/((1 + eps)*(1 + 4*eps)*v*(u + v)*
      (u + v + w))), 0, -((eps*(v*(v + w)^2*((3 + 4*eps)*v + (2 + 3*eps)*w) + 
       u*(v + w)*((4 + 7*eps)*v^2 + (5 - 2*eps)*v*w - (-1 + eps)*w^2) + 
       u^2*((1 + 3*eps)*v^2 - 2*(-1 + eps)*v*w - (-1 + eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w))), 
   (2*eps*(-((v + w)^3*(4*u^3 + 5*u*v*(3*v + w) + u^2*(11*v + 4*w) + 
         2*v*(4*v^2 + 3*v*w + w^2))) + 
      eps*(4*u^4*v^2 + v*(v + w)^3*(20*v^2 - 3*v*w - 2*w^2) + 
        u^3*(11*v^3 - 7*v^2*w - 21*v*w^2 - 7*w^3) + 
        u*(v + w)^2*(39*v^3 + 19*v^2*w + 4*v*w^2 + 2*w^3) + 
        u^2*(26*v^4 + 23*v^3*w - 23*v^2*w^2 - 25*v*w^3 - 5*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 0, 0, 0, 
   (-2*eps*(-3*u^3 + u^2*((-7 + 12*eps)*v + 3*(-1 + eps)*w) + 
      v*(5*(-1 + 4*eps)*v^2 + (-3 + 5*eps)*v*w + (-1 + eps)*w^2) + 
      u*((-9 + 32*eps)*v^2 + 2*(-1 + 8*eps)*v*w + 3*eps*w^2)))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (eps*(u^4*v*((-2 + 3*eps)*v + (2 + 3*eps)*w) + 
      u^2*(v + w)*((-12 + 23*eps)*v^3 + (5 + 19*eps)*v^2*w + 
        (6 + eps)*v*w^2 - (1 + 2*eps)*w^3) + 
      u^3*(9*(-1 + eps)*v^3 + (-1 + 9*eps)*v^2*w - 3*(-1 + eps)*v*w^2 - 
        (1 + 3*eps)*w^3) + v*(v + w)^3*(2*(-2 + 9*eps)*v^2 + eps*w^2 - 
        v*(w + 3*eps*w)) + u*(v + w)^2*((-9 + 35*eps)*v^3 + 
        6*(1 + 2*eps)*v*w^2 + eps*w^3 + 5*v^2*(w + 5*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   -((eps^2*(u^2 + 2*u*v + v^2 + 3*u*w + 4*v*w + 3*w^2))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*(v + w)^2)), 
   (eps*((v + w)^2*(u + v + w) - eps*(2*u^3 + (v - 2*w)*(v + w)^2 + 
        u^2*(8*v + 6*w) + u*(7*v^2 + 8*v*w + w^2))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(v + w)^2), 
   (eps*((v + w)^3*(u^3 + u^2*(-v + w) - u*v*(v + 2*w) + 
        v*(v^2 + v*w + w^2)) - eps*(2*u^4*v*(3*v + w) + 
        v*(v + w)^3*(30*v^2 + 5*v*w - w^2) + u^3*(27*v^3 + 25*v^2*w - v*w^2 - 
          3*w^3) + u*(v + w)^2*(71*v^3 + 54*v^2*w + 12*v*w^2 + w^3) + 
        2*u^2*(31*v^4 + 58*v^3*w + 30*v^2*w^2 + 2*v*w^3 - w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   (eps*((v + w)^3*(u^3 + u*v^2 + u^2*w + v*(2*v^2 + 3*v*w + 2*w^2)) - 
      eps*(2*u^4*v*(3*v + w) + v*(v + w)^3*(25*v^2 + 2*v*w - 3*w^2) + 
        u^3*(25*v^3 + 23*v^2*w - v*w^2 - 3*w^3) + u*(v + w)^2*
         (59*v^3 + 45*v^2*w + 9*v*w^2 + w^3) + 
        u^2*(53*v^4 + 99*v^3*w + 51*v^2*w^2 + 3*v*w^3 - 2*w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 
   (6*eps^2*(u^2 + 4*u*v + 3*v^2 + 3*u*w + 4*v*w + w^2))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*(v + w)^2), 
   (eps*((v + w)^3*(u^3 + u*v^2 + u^2*w + v*(2*v^2 + 3*v*w + 2*w^2)) - 
      eps*(4*u^4*v^2 + v*(v + w)^3*(19*v^2 - 3*w^2) + 
        u^3*(13*v^3 + 3*v^2*w - 9*v*w^2 - 3*w^3) + 
        u*(v + w)^2*(39*v^3 + 29*v^2*w + 7*v*w^2 + w^3) + 
        u^2*(29*v^4 + 45*v^3*w + 13*v^2*w^2 - 5*v*w^3 - 2*w^4))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 
   (-2*eps*((1 + 2*eps)*u^2 + (1 + 2*eps)*u*(4*v + w) + 
      v*(3*v + 6*eps*v + 2*w + 6*eps*w)))/((1 + eps)*(1 + 4*eps)*v*(u + v)*
     (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(v*(v + w)^2*(4*(1 + 3*eps)*v^2 + 8*eps*v*w - (1 + eps)*w^2) + 
      u^3*((3 + 9*eps)*v^2 + (2 + 13*eps)*v*w + (1 + 4*eps)*w^2) + 
      u*(v + w)*(11*(1 + 3*eps)*v^3 + (6 + 41*eps)*v^2*w + 
        (-1 + 10*eps)*v*w^2 + eps*w^3) + u^2*(10*(1 + 3*eps)*v^3 + 
        2*(2 + 15*eps)*v*w^2 + (1 + 5*eps)*w^3 + 11*v^2*(w + 5*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   -((eps^2*(v^2 + u*(v - w) - v*w - 2*w^2))/((1 + eps)*(1 + 4*eps)*(u + v)*
      (v + w)^2)), (eps*(v*(v + w)*(u + v + w) - 
      eps*(u^2*(3*v + w) + v*(2*v^2 + v*w - w^2) + u*(5*v^2 + 4*v*w + w^2))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)), 
   (eps*(v*(v + w)*(v + 5*eps*v + eps*w) + u^2*(v + 5*eps*v + w + 3*eps*w) + 
      u*(2*v + w)*(v + 5*eps*v + w + 3*eps*w)))/((1 + eps)*(1 + 4*eps)*v*
     (u + v)*(v + w)*(u + v + w)), 
   -1/2*(eps*(u*(v + w)*(v^3 + 13*eps*v^2*w + (-1 + 6*eps)*v*w^2 + eps*w^3) + 
       u^3*((1 + 2*eps)*v^2 + (1 + 4*eps)*w^2 + 2*v*(w + 5*eps*w)) + 
       u^2*((2 + 3*eps)*v^3 + (4 + 23*eps)*v*w^2 + (1 + 5*eps)*w^3 + 
         5*v^2*(w + 5*eps*w)) - v*(v + w)^2*(w*(2*v + w) + eps*(v^2 + w^2))))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 
   (-6*eps^2*(4*v^2 + 5*v*w + w^2 + u*(3*v + w)))/((1 + eps)*(1 + 4*eps)*
     (u + v)*(v + w)^2), 
   (eps*(u*(v + w)*((-1 + 22*eps)*v^3 + eps*v^2*w + (1 - 4*eps)*v*w^2 - 
        eps*w^3) + u^2*((-2 + 17*eps)*v^3 - 5*(1 + eps)*v^2*w - 
        (4 + 19*eps)*v*w^2 - (1 + 5*eps)*w^3) + 
      u^3*((-1 + 4*eps)*v^2 - (1 + 4*eps)*w^2 - 2*v*(w + 4*eps*w)) + 
      v*(v + w)^2*(w*(2*v + w) + eps*(9*v^2 + 2*v*w + w^2))))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v)^2*(v + w)^2*(u + v + w)), 0, 
   (2*eps*(v*(v + w)*(3*eps*v - w - eps*w) + u^2*(v + 3*eps*v + eps*w) + 
      u*((1 + 6*eps)*v^2 + 5*eps*v*w + eps*w^2)))/((1 + eps)*(1 + 4*eps)*v*
     (u + v)^2*(u + v + w)), 
   (eps*(2*(1 + eps)*u + (4 + eps)*v + 2*(1 + eps)*w))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v + w)), 0, 0, 
   -((eps*(2*(1 + eps)*u + (4 + eps)*v + 2*(1 + eps)*w))/
     ((1 + eps)*(1 + 4*eps)*v*(u + v + w))), 
   (eps*(2*(1 + eps)*u + (4 + eps)*v + 2*(1 + eps)*w))/
    (2*(1 + eps)*(1 + 4*eps)*v*(u + v + w)), 0, 
   (eps*(2*(1 + eps)*u + (4 + eps)*v + 2*(1 + eps)*w))/
    ((1 + eps)*(1 + 4*eps)*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   -(eps/(u + v)), -((eps*(u^2 + v*(2*v - w) + u*(3*v + w)))/
     (v*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (4*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, (4*eps)/(u + v + w), 0, 0, 0, 0, (-8*eps)/(v + w), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (8*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-4*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-4*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/(v + w), 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, 
  {(eps*(-2*(u + w)*(v + w)*(-v^3 - 2*v^2*w + 2*v*w^2 + 3*w^3 + 
        u^2*(v + 3*w) + u*(-3*v^2 + 3*v*w + 6*w^2)) + 
      4*eps^3*(v + w)*(-6*u^4 - u^3*(5*v + 3*w) + 
        u^2*(9*v^2 + 28*v*w + 15*w^2) + w*(11*v^3 + 28*v^2*w + 20*v*w^2 + 
          3*w^3) + u*(5*v^3 + 43*v^2*w + 53*v*w^2 + 15*w^3)) + 
      3*eps*(4*u^4*w + u^2*(13*v - 3*w)*(v + w)^2 + 
        w*(v + w)^2*(6*v^2 + 9*v*w - 5*w^2) + u^3*(-v^2 + 4*v*w + 7*w^2) + 
        u*(4*v^4 + 34*v^3*w + 43*v^2*w^2 + 2*v*w^3 - 11*w^4)) + 
      3*eps^2*(2*u^4*(v + w) + w*(v + w)^2*(21*v^2 + 33*v*w - w^2) + 
        u^3*(11*v^2 + 36*v*w + 17*w^2) + u^2*(33*v^3 + 117*v^2*w + 
          115*v*w^2 + 27*w^3) + u*(11*v^4 + 108*v^3*w + 198*v^2*w^2 + 
          112*v*w^3 + 11*w^4))))/(8*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
     (v + w)^2*(u + v + w)^2), 
   -1/8*(eps*(w*(v + w)*((2 + 12*eps + 27*eps^2 + 20*eps^3)*v^2 + 
         2*(1 + 3*eps + 3*eps^2 + 4*eps^3)*v*w - 3*eps^2*(3 + 4*eps)*w^2) + 
       2*u^2*(2*(1 + eps)*(v + 4*eps*v)^2 + (2 + 12*eps + 27*eps^2 + 
           20*eps^3)*v*w - 3*eps^2*(3 + 4*eps)*w^2) + 
       u*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + (8 + 54*eps + 129*eps^2 + 92*eps^3)*
          v^2*w + 6*(1 + 5*eps + 7*eps^2 + 4*eps^3)*v*w^2 - 
         9*eps^2*(3 + 4*eps)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
      (v + w)^2*(u + v + w)), 
   -1/8*(eps*(-(u^3*((-7 - 18*eps + 42*eps^2 + 56*eps^3)*v^2 + 
          2*(-5 + 6*eps + 87*eps^2 + 76*eps^3)*v*w + 
          3*(-1 + 4*eps + 32*eps^2 + 32*eps^3)*w^2)) + 
       (v + w)^2*(2*(5 + 36*eps + 72*eps^2 + 32*eps^3)*v^3 + 
         (25 + 174*eps + 351*eps^2 + 172*eps^3)*v^2*w + 
         3*(6 + 29*eps + 50*eps^2 + 24*eps^3)*v*w^2 - 
         3*(-1 + 9*eps^2 + 12*eps^3)*w^3) + 3*u*(v + w)*
        ((7 + 50*eps + 96*eps^2 + 40*eps^3)*v^3 + 
         (20 + 111*eps + 172*eps^2 + 64*eps^3)*v^2*w + 
         (16 + 49*eps + 10*eps^2 - 32*eps^3)*v*w^2 - 
         (-3 + 4*eps + 50*eps^2 + 56*eps^3)*w^3) + 
       u^2*(3*(7 + 40*eps + 48*eps^2 + 8*eps^3)*v^3 + 
         (55 + 189*eps - 9*eps^2 - 164*eps^3)*v^2*w + 
         (43 + 36*eps - 390*eps^2 - 416*eps^3)*v*w^2 - 
         3*(-3 + 8*eps + 73*eps^2 + 76*eps^3)*w^3)))/
     ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)^2), 
   (eps*((u + w)*(v + w)^2*(32*v^4 - u^3*(v - 27*w) + 64*v^3*w - 4*v^2*w^2 - 
        9*v*w^3 + 27*w^4 + u^2*(-48*v^2 + 5*v*w + 81*w^2) + 
        3*u*(4*v^3 - 24*v^2*w - v*w^2 + 27*w^3)) + 
      3*eps*(u + w)*(8*u^4*(v - w)*w + u*(v + w)^2*(38*v^3 - 34*v^2*w + 
          43*v*w^2 + 7*w^3) + (v + w)^3*(83*v^3 + 149*v^2*w + 79*v*w^2 + 
          19*w^3) - u^3*(139*v^3 + 235*v^2*w + 135*v*w^2 + 47*w^3) - 
        u^2*(187*v^4 + 543*v^3*w + 527*v^2*w^2 + 222*v*w^3 + 51*w^4)) + 
      4*eps^3*(v + w)^2*(6*u^5 + u^4*(-265*v + 81*w) + 
        u^3*(-414*v^2 - 797*v*w + 375*w^2) - u^2*(45*v^3 + 768*v^2*w + 
          586*v*w^2 - 699*w^3) + w*(92*v^4 + 157*v^3*w + 110*v^2*w^2 + 
          213*v*w^3 + 168*w^4) + u*(80*v^4 + 124*v^3*w - 244*v^2*w^2 + 
          159*v*w^3 + 567*w^4)) - 3*eps^2*(2*u^5*(5*v^2 - 6*v*w + 5*w^2) + 
        u^4*(533*v^3 + 1001*v^2*w + 471*v*w^2 + 51*w^3) - 
        w*(v + w)^3*(202*v^3 + 301*v^2*w + 235*v*w^2 + 184*w^3) - 
        u*(v + w)^3*(190*v^3 + 334*v^2*w - 132*v*w^2 + 531*w^3) + 
        u^3*(710*v^4 + 2875*v^3*w + 3363*v^2*w^2 + 1091*v*w^3 - 91*w^4) + 
        u^2*(-9*v^5 + 1026*v^4*w + 3021*v^3*w^2 + 2399*v^2*w^3 - 66*v*w^4 - 
          479*w^5))))/(8*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^3*
     (u + v + w)^2), 
   (eps*((u + w)*(v + w)^2*(14*v^4 + 23*v^3*w - 26*v^2*w^2 - 23*v*w^3 + 
        12*w^4 + 4*u^3*(v + 3*w) + u^2*(-27*v^2 + v*w + 36*w^2) + 
        u*(v^3 - 61*v^2*w - 26*v*w^2 + 36*w^3)) - 
      3*eps*(u + w)*(4*u^4*w*(-v + w) - 2*u*(v + w)^2*(6*v^3 - 15*v^2*w + 
          7*v*w^2 - 7*w^3) - (v + w)^3*(35*v^3 + 68*v^2*w + 32*v*w^2 + 
          6*w^3) + 2*u^3*(35*v^3 + 61*v^2*w + 41*v*w^2 + 17*w^3) + 
        2*u^2*(48*v^4 + 136*v^3*w + 138*v^2*w^2 + 75*v*w^3 + 25*w^4)) + 
      4*eps^3*(v + w)^2*(u^4*(-140*v + 30*w) + 
        u^3*(-201*v^2 - 391*v*w + 198*w^2) - 2*u^2*(10*v^3 + 173*v^2*w + 
          107*v*w^2 - 207*w^3) + 2*w*(19*v^4 + 34*v^3*w + 35*v^2*w^2 + 
          74*v*w^3 + 54*w^4) + u*(32*v^4 + 54*v^3*w - 75*v^2*w^2 + 
          185*v*w^3 + 354*w^4)) - 3*eps^2*(8*u^5*(v^2 + w^2) + 
        u^4*(280*v^3 + 550*v^2*w + 300*v*w^2 + 54*w^3) - 
        2*w*(v + w)^3*(42*v^3 + 72*v^2*w + 69*v*w^2 + 56*w^3) + 
        u^3*(355*v^4 + 1443*v^3*w + 1731*v^2*w^2 + 637*v*w^3 + 2*w^4) - 
        u*(v + w)^2*(78*v^4 + 232*v^3*w + 143*v^2*w^2 + 299*v*w^3 + 
          306*w^4) + 2*u^2*(v^5 + 249*v^4*w + 697*v^3*w^2 + 518*v^2*w^3 - 
          50*v*w^4 - 119*w^5))))/(8*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*
     (v + w)^3*(u + v + w)^2), 0, 0, 
   -1/4*(eps*(u^3*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
         (2 + 13*eps + 57*eps^2 + 28*eps^3)*v^2*w + 2*(-1 + eps + 26*eps^2)*v*
          w^2 + (-2 + 13*eps + 35*eps^2 + 4*eps^3)*w^3) + 
       w*(v + w)^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
         (6 + 49*eps + 139*eps^2 + 100*eps^3)*v^2*w + 
         (6 + 37*eps + 94*eps^2 + 64*eps^3)*v*w^2 - 
         (2 + 5*eps + 13*eps^2 + 12*eps^3)*w^3) + 
       u^2*(4*(1 + eps)*(1 + 4*eps)^2*v^4 + 2*(9 + 67*eps + 172*eps^2 + 
           112*eps^3)*v^3*w + (18 + 128*eps + 377*eps^2 + 228*eps^3)*v^2*
          w^2 + (-2 + 31*eps + 154*eps^2 + 64*eps^3)*v*w^3 + 
         (-6 + 3*eps + 21*eps^2 - 4*eps^3)*w^4) + 
       u*(v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + 
         (12 + 101*eps + 273*eps^2 + 188*eps^3)*v^3*w + 
         (24 + 168*eps + 443*eps^2 + 300*eps^3)*v^2*w^2 + 
         (8 + 65*eps + 197*eps^2 + 124*eps^3)*v*w^3 - 
         (6 + 9*eps + 15*eps^2 + 20*eps^3)*w^4) + 
       6*eps*u^4*w*(w + 2*eps*(v + w))))/((1 + 2*eps)*(1 + 4*eps)*v*w*(u + w)*
      (v + w)^2*(u + v + w)^2), 
   (eps*(v*(u + w)*(v + w)^2*(3*u + v + 3*w) + 4*eps^3*(v + w)*
       (u^3*(-4*v + 6*w) + u^2*(-4*v^2 + 4*v*w + 14*w^2) + 
        w*(v^3 + 5*v^2*w + 6*v*w^2 + 2*w^3) + u*(-v^3 + 3*v^2*w + 14*v*w^2 + 
          10*w^3)) + eps*(4*u^4*w + w*(v + w)^2*(3*v^2 + 12*v*w + w^2) + 
        u^3*(-7*v^2 + 4*v*w + 13*w^2) + u^2*(4*v^3 + 11*v^2*w + 22*v*w^2 + 
          15*w^3) + u*(v^4 + 22*v^3*w + 46*v^2*w^2 + 32*v*w^3 + 7*w^4)) + 
      eps^2*(8*u^4*(v + w) + w*(v + w)^2*(7*v^2 + 26*v*w + 6*w^2) + 
        u^3*(-8*v^2 + 42*v*w + 42*w^2) + u^2*(-6*v^3 + 40*v^2*w + 116*v*w^2 + 
          66*w^3) + u*(-3*v^4 + 34*v^3*w + 119*v^2*w^2 + 120*v*w^3 + 
          38*w^4))))/(2*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*
     (u + v + w)^2), 0, 
   -1/2*(eps*((v + w)*(v^4 + 3*v^3*w - 2*v^2*w^2 - 3*v*w^3 + w^4 + 
         u^3*(5*v + w) + u^2*(4*v^2 + 11*v*w + 3*w^2) + 
         u*(2*v^3 + 2*v^2*w + 3*v*w^2 + 3*w^3)) + 4*eps^3*(v + w)*
        (-2*u^4 + 10*u^3*(v - w) + u^2*(15*v^2 + 10*v*w - 3*w^2) + 
         w*(5*v^3 + 9*v^2*w + 15*v*w^2 + 11*w^3) + 
         u*(7*v^3 + 22*v^2*w + 15*v*w^2 + 16*w^3)) + 
       eps*(-2*u^4*w + 2*u^3*(11*v^2 + 3*v*w - 9*w^2) + 
         v*(v + w)^2*(5*v^2 + 32*v*w + 21*w^2) + 
         u^2*(43*v^3 + 98*v^2*w + 29*v*w^2 - 30*w^3) + 
         2*u*(12*v^4 + 52*v^3*w + 69*v^2*w^2 + 22*v*w^3 - 7*w^4)) + 
       eps^2*(-10*u^4*(v + w) + u^3*(42*v^2 - 40*v*w - 66*w^2) + 
         u^2*(97*v^3 + 139*v^2*w - 35*v*w^2 - 69*w^3) + 
         (v + w)^2*(6*v^3 + 65*v^2*w + 60*v*w^2 + 33*w^3) + 
         u*(55*v^4 + 239*v^3*w + 285*v^2*w^2 + 121*v*w^3 + 20*w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)^2), 
   -1/4*(eps*(w*(v + w)^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 - 
         (3 + 15*eps + 26*eps^2 + 8*eps^3)*v^2*w - 
         (5 + 38*eps + 93*eps^2 + 60*eps^3)*v*w^2 - 
         (-1 + 5*eps + 23*eps^2 + 20*eps^3)*w^3) + 
       u^3*(2*(1 + eps)*(1 + 4*eps)^2*v^3 - (3 + 41*eps + 157*eps^2 + 
           92*eps^3)*v^2*w - 2*(2 + 35*eps + 126*eps^2 + 72*eps^3)*v*w^2 - 
         (-1 + 25*eps + 63*eps^2 + 20*eps^3)*w^3) + 
       u*(v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + 
         (3 + 35*eps + 104*eps^2 + 80*eps^3)*v^3*w - 
         (15 + 111*eps + 289*eps^2 + 164*eps^3)*v^2*w^2 - 
         (13 + 143*eps + 414*eps^2 + 272*eps^3)*v*w^3 - 
         (-3 + 23*eps + 85*eps^2 + 60*eps^3)*w^4) + 
       u^2*(4*(1 + eps)*(1 + 4*eps)^2*v^4 - (1 + 8*eps + 40*eps^2 + 8*eps^3)*
          v^3*w - (19 + 199*eps + 631*eps^2 + 388*eps^3)*v^2*w^2 - 
         (11 + 188*eps + 600*eps^2 + 376*eps^3)*v*w^3 - 
         (-3 + 37*eps + 113*eps^2 + 60*eps^3)*w^4) - 
       6*eps*u^4*w*(w + 2*eps*(v + w))))/((1 + 2*eps)*(1 + 4*eps)*v*w*(u + w)*
      (v + w)^2*(u + v + w)^2), 
   -1/2*(eps*(u^3*((3 + 44*eps + 142*eps^2 + 104*eps^3)*v^2 + 
         2*(1 + 17*eps + 57*eps^2 + 44*eps^3)*v*w - 
         (1 + 2*eps + 12*eps^2 + 16*eps^3)*w^2) + 
       w*(v + w)^2*((3 + 21*eps + 50*eps^2 + 32*eps^3)*v^2 + 
         (3 + 17*eps + 30*eps^2 + 16*eps^3)*v*w - 
         (1 + 4*eps + 16*eps^2 + 16*eps^3)*w^2) + 
       u^2*((7 + 71*eps + 205*eps^2 + 140*eps^3)*v^3 + 
         (15 + 160*eps + 472*eps^2 + 336*eps^3)*v^2*w + 
         (5 + 77*eps + 219*eps^2 + 148*eps^3)*v*w^2 - 
         (3 + 8*eps + 40*eps^2 + 48*eps^3)*w^3) + 
       u*(v + w)*((3 + 25*eps + 64*eps^2 + 40*eps^3)*v^3 + 
         (13 + 105*eps + 271*eps^2 + 180*eps^3)*v^2*w + 
         (7 + 62*eps + 147*eps^2 + 92*eps^3)*v*w^2 - 
         (3 + 10*eps + 44*eps^2 + 48*eps^3)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*v*
      (u + w)*(v + w)^2*(u + v + w)^2), 
   -1/4*(eps*(-(w*(v + w)^2*(4*(1 + 7*eps + 15*eps^2 + 8*eps^3)*v^3 + 
          (5 + 35*eps + 77*eps^2 + 44*eps^3)*v^2*w + 
          (-1 - 13*eps - 7*eps^2 + 12*eps^3)*v*w^2 - (1 + 20*eps + 28*eps^2)*
           w^3)) + u^3*(-2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
         (-3 + 18*eps + 114*eps^2 + 104*eps^3)*v^2*w + 
         2*eps*(27 + 103*eps + 84*eps^2)*v*w^2 + 
         (1 + 24*eps + 60*eps^2 + 32*eps^3)*w^3) - 
       u*(v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + 
         (11 + 83*eps + 200*eps^2 + 128*eps^3)*v^3*w + 
         (11 + 39*eps + 44*eps^2 + 24*eps^3)*v^2*w^2 - 
         (1 + 86*eps + 204*eps^2 + 88*eps^3)*v*w^3 - 
         (3 + 68*eps + 112*eps^2 + 16*eps^3)*w^4) + 
       u^2*(-4*(1 + eps)*(1 + 4*eps)^2*v^4 - (13 + 69*eps + 105*eps^2 + 
           52*eps^3)*v^3*w + (-11 + 52*eps + 314*eps^2 + 248*eps^3)*v^2*w^2 + 
         (1 + 155*eps + 457*eps^2 + 276*eps^3)*v*w^3 + 
         (3 + 74*eps + 142*eps^2 + 40*eps^3)*w^4) + 
       2*eps*u^4*w*(-w + eps*(v + w) + 4*eps^2*(v + w))))/
     ((1 + 2*eps)*(1 + 4*eps)*v*w*(u + w)*(v + w)^2*(u + v + w)^2), 
   (eps*(-((v + w)^2*(u^3 + v^3 + v^2*w + w^3 + u^2*(v + 3*w) + 
         u*(v^2 + v*w + 3*w^2))) + 4*eps^3*(v + w)*
       (2*u^4 + 2*u^3*(11*v + w) - w*(v + w)^2*(v + 5*w) + 
        u^2*(19*v^2 + 28*v*w - 7*w^2) + u*(2*v^3 + 9*v^2*w - 5*v*w^2 - 
          12*w^3)) + eps^2*(2*u^4*(v + w) + u^3*(98*v^2 + 88*v*w + 6*w^2) + 
        u^2*(95*v^3 + 217*v^2*w + 105*v*w^2 - 9*w^3) - 
        (v + w)^2*(6*v^3 + 11*v^2*w + 24*v*w^2 + 15*w^3) + 
        u*(8*v^4 + 53*v^3*w + 38*v^2*w^2 - 35*v*w^3 - 28*w^4)) - 
      eps*(2*u^4*w + u^3*(-21*v^2 - 14*v*w + w^2) + 
        (v + w)^3*(5*v^2 + v*w + w^2) - u^2*(19*v^3 + 41*v^2*w + 21*v*w^2 + 
          3*w^3) + u*(v^4 - 7*v^3*w - 10*v^2*w^2 - 3*v*w^3 - w^4))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)^2), 0, 
   (eps*(u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (3 + 27*eps + 87*eps^2 + 68*eps^3)*v^2*w + 
        eps*(39 + 134*eps + 80*eps^2)*v*w^2 + (-1 + 29*eps + 89*eps^2 + 
          44*eps^3)*w^3) + w*(v + w)*(2*(-1 - 3*eps + 8*eps^2 + 16*eps^3)*
         v^3 + (-4 + 4*eps + 85*eps^2 + 100*eps^3)*v^2*w + 
        (-1 + 46*eps + 172*eps^2 + 128*eps^3)*v*w^2 + 
        (1 + 31*eps + 93*eps^2 + 60*eps^3)*w^3) + 
      u*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + (4 + 50*eps + 179*eps^2 + 156*eps^3)*
         v^3*w + (2 + 93*eps + 360*eps^2 + 296*eps^3)*v^2*w^2 + 
        eps*(116 + 401*eps + 276*eps^2)*v*w^3 + 
        2*eps*(26 + 83*eps + 52*eps^2)*w^4) + 
      4*eps*u^3*w*(2*w + eps*(v + 4*w))))/(4*(1 + 2*eps)*(1 + 4*eps)*v*w*
     (u + w)*(v + w)^2*(u + v + w)), 
   (eps*(v*(v + w)^2*(2*u + 3*v + 4*w) + 4*eps^3*(v + w)*
       (8*v^3 + u^2*(v - 9*w) + 17*v^2*w + 4*v*w^2 - 5*w^3 + 
        u*(3*v^2 - 5*v*w - 14*w^2)) + eps^2*(56*v^4 + 175*v^3*w + 
        157*v^2*w^2 + 23*v*w^3 - 15*w^4 - 4*u^3*(v + w) + 
        u^2*(3*v^2 - 44*v*w - 35*w^2) + u*(31*v^3 + 12*v^2*w - 71*v*w^2 - 
          46*w^3)) + eps*(24*v^4 - 2*u^3*w + 77*v^3*w + 76*v^2*w^2 + 
        22*v*w^3 - w^4 + u^2*(3*v^2 - 6*v*w - 5*w^2) + 
        u*(16*v^3 + 21*v^2*w - 2*v*w^2 - 4*w^3))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   (eps*(-8*eps*(1 + 2*eps)*u^4*v*w + 
      2*u^3*((2 + 21*eps + 41*eps^2 + 20*eps^3)*v^3 + 
        (4 + 19*eps + 13*eps^2 + 4*eps^3)*v^2*w - 
        (-2 + 11*eps + 69*eps^2 + 52*eps^3)*v*w^2 - 
        eps*(7 + 37*eps + 36*eps^2)*w^3) - 
      (v + w)^3*((1 + 10*eps + 36*eps^2 + 32*eps^3)*v^3 + 
        (-1 + 8*eps + 35*eps^2 + 20*eps^3)*v^2*w + 
        2*(-4 - 4*eps + 23*eps^2 + 20*eps^3)*v*w^2 + 
        (-2 - 6*eps + 31*eps^2 + 52*eps^3)*w^3) + 
      u*(v + w)^2*((3 + 28*eps + 49*eps^2 + 12*eps^3)*v^3 + 
        (21 + 104*eps + 148*eps^2 + 72*eps^3)*v^2*w + 
        (22 + 52*eps - 81*eps^2 - 116*eps^3)*v*w^2 - 
        2*(-2 + eps + 68*eps^2 + 88*eps^3)*w^3) + 
      u^2*(v + w)*((10 + 90*eps + 189*eps^2 + 100*eps^3)*v^3 + 
        (26 + 156*eps + 239*eps^2 + 116*eps^3)*v^2*w + 
        (18 + 30*eps - 157*eps^2 - 180*eps^3)*v*w^2 - 
        (-2 + 22*eps + 179*eps^2 + 196*eps^3)*w^3)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w)^2), 
   -1/2*(eps*(-8*eps*(1 + 2*eps)*u^4*v*w - (v + w)^3*
        (2*(1 + eps)*(1 + 4*eps)^2*v^3 + (1 + 28*eps + 53*eps^2 + 4*eps^3)*
          v^2*w + (-5 + 10*eps + 48*eps^2 + 8*eps^3)*v*w^2 + 
         9*eps^2*(3 + 4*eps)*w^3) + u^2*(v + w)*
        ((8 + 77*eps + 223*eps^2 + 156*eps^3)*v^3 + 
         (20 + 146*eps + 435*eps^2 + 356*eps^3)*v^2*w + 
         (12 + 59*eps + 153*eps^2 + 148*eps^3)*v*w^2 + 
         eps*(4 - 31*eps - 52*eps^2)*w^3) + 
       2*u^3*((2 + 24*eps + 67*eps^2 + 44*eps^3)*v^3 + 
         (4 + 33*eps + 101*eps^2 + 84*eps^3)*v^2*w + 
         (2 + 8*eps + 29*eps^2 + 36*eps^3)*v*w^2 - eps*(-1 + eps + 4*eps^2)*
          w^3) + u*(v + w)^2*((1 + 9*eps + 33*eps^2 + 28*eps^3)*v^3 + 
         2*(7 + 27*eps + 82*eps^2 + 88*eps^3)*v^2*w + 
         (13 + 25*eps + 31*eps^2 + 68*eps^3)*v*w^2 - 
         2*eps*(-1 + 28*eps + 40*eps^2)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*v*
      (u + w)*(v + w)^3*(u + v + w)^2), 
   (eps*((u + w)^2*(v + w)^2*(u^2 - u*v - v^2 + 2*u*w - v*w + w^2) - 
      eps*(u + w)^2*(2*u^3*w - 4*u^2*v*(3*v + 2*w) + 
        (v + w)^2*(12*v^2 + 27*v*w + 4*w^2) + 
        u*(11*v^3 + 36*v^2*w + 27*v*w^2 + 2*w^3)) + 
      8*eps^3*(v + w)*(3*u^5 + u^4*(12*v + 11*w) + 
        u^3*(9*v^2 + 34*v*w + 14*w^2) - u*w*(3*v^3 - 4*v^2*w - 10*v*w^2 + 
          w^3) + u^2*(v^3 + 14*v^2*w + 32*v*w^2 + 6*w^3) - 
        w*(v^4 + 3*v^3*w + v^2*w^2 + w^4)) - 2*eps^2*(v + w)*
       (-7*u^5 - u^4*(40*v + 27*w) - u^3*(16*v^2 + 89*v*w + 30*w^2) + 
        u^2*(7*v^3 + 13*v^2*w - 29*v*w^2 + 2*w^3) + 
        u*w*(29*v^3 + 65*v^2*w + 49*v*w^2 + 21*w^3) + 
        w*(3*v^4 + 19*v^3*w + 36*v^2*w^2 + 29*v*w^3 + 9*w^4))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(u^4*(-((-1 + 8*eps + 46*eps^2 + 40*eps^3)*v^2) - 
        2*(-1 + 3*eps + 14*eps^2)*v*w + (1 - 4*eps + 18*eps^2 + 40*eps^3)*
         w^2) - u^3*((1 + 11*eps + 49*eps^2 + 44*eps^3)*v^3 + 
        2*(-1 + 10*eps + 63*eps^2 + 44*eps^3)*v^2*w - 
        (7 - 5*eps + 11*eps^2 + 116*eps^3)*v*w^2 - 
        4*(1 - 2*eps + 22*eps^2 + 40*eps^3)*w^3) + 
      u*w*(v + w)*(2*(-1 - 4*eps + 5*eps^2 + 12*eps^3)*v^3 + 
        (-5 - 9*eps + 31*eps^2 + 52*eps^3)*v^2*w + 
        (1 + 25*eps + 129*eps^2 + 156*eps^3)*v*w^2 + 
        4*(1 + 2*eps + 30*eps^2 + 40*eps^3)*w^3) - 
      u^2*((1 + 4*eps + 10*eps^2 + 8*eps^3)*v^4 + 
        (5 + 25*eps + 59*eps^2 + 36*eps^3)*v^3*w + 
        (1 + 6*eps + 8*eps^2 - 64*eps^3)*v^2*w^2 - 
        (9 + 21*eps + 197*eps^2 + 332*eps^3)*v*w^3 - 
        6*(1 + 26*eps^2 + 40*eps^3)*w^4) + w*(v + w)^2*
       (w*(-v^2 - v*w + w^2) + eps*w*(-4*v^2 + 5*v*w + 4*w^2) + 
        4*eps^3*(2*v^3 + 4*v^2*w + 5*v*w^2 + 10*w^3) + 
        eps^2*(6*v^3 + 8*v^2*w + 23*v*w^2 + 34*w^3))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 0, 0, 
   -1/2*(eps*(1 + eps)*(1 + 4*eps)*(2*u + 3*v + w))/
     ((1 + 2*eps)*v*(u + v + w)), 
   -1/4*(eps*((u + w)*(v + w)^2*(3*v^4 - u^3*(v - 3*w) + 5*v^3*w - 
         3*v^2*w^2 - 2*v*w^3 + 3*w^4 - 3*u*w*(4*v^2 + v*w - 3*w^2) + 
         u^2*(-7*v^2 - 2*v*w + 9*w^2)) - eps*(u + w)*(2*u^4*w*(-3*v + w) - 
         2*u*w*(v + w)^2*(-21*v^2 + 3*v*w + w^2) - 
         (v + w)^3*(24*v^3 + 38*v^2*w + 19*v*w^2 + 6*w^3) + 
         2*u^3*(28*v^3 + 42*v^2*w + 19*v*w^2 + 7*w^3) + 
         u^2*(83*v^4 + 227*v^3*w + 199*v^2*w^2 + 71*v*w^3 + 16*w^4)) + 
       4*eps^3*(v + w)^2*(2*u^5 + 18*u^4*(-2*v + w) + 
         u^3*(-55*v^2 - 94*v*w + 63*w^2) - u^2*(9*v^3 + 99*v^2*w + 51*v*w^2 - 
           101*w^3) + w*(10*v^4 + 15*v^3*w + 13*v^2*w^2 + 29*v*w^3 + 
           21*w^4) + u*(8*v^4 + 8*v^3*w - 31*v^2*w^2 + 36*v*w^3 + 75*w^4)) + 
       eps^2*(2*u^5*(v^2 + 10*v*w + w^2) - 2*u^4*(104*v^3 + 169*v^2*w + 
           46*v*w^2 - 7*w^3) + w*(v + w)^3*(62*v^3 + 79*v^2*w + 78*v*w^2 + 
           67*w^3) - u^3*(293*v^4 + 1088*v^3*w + 1108*v^2*w^2 + 208*v*w^3 - 
           97*w^4) + u*(v + w)^2*(56*v^4 + 120*v^3*w - 5*v^2*w^2 + 
           176*v*w^3 + 209*w^4) - u^2*(27*v^5 + 509*v^4*w + 1200*v^3*w^2 + 
           726*v^2*w^3 - 219*v*w^4 - 227*w^5))))/((1 + 2*eps)*(1 + 4*eps)*v*
      (u + w)^2*(v + w)^3*(u + v + w)^2), 
   (eps*(-((u + w)*(v + w)^3*(7*u^3 + u^2*(-2*v + 19*w) + 
         w*(-5*v^2 - 14*v*w + 5*w^2) + u*(-3*v^2 - 16*v*w + 17*w^2))) + 
      4*eps^3*(v + w)^2*(-6*u^5 + u^4*(29*v - 61*w) + 
        u^3*(71*v^2 + 59*v*w - 188*w^2) + 2*u^2*(19*v^3 + 84*v^2*w + v*w^2 - 
          129*w^3) + u*(8*v^4 + 74*v^3*w + 143*v^2*w^2 - 57*v*w^3 - 
          166*w^4) + w*(5*v^4 + 39*v^3*w + 46*v^2*w^2 - 29*v*w^3 - 41*w^4)) + 
      eps*(u + w)*(-2*u^4*(v - 5*w)*w + (v + w)^3*(5*v^3 - 2*v*w^2 + 
          15*w^3) + u^3*(37*v^3 + 52*v^2*w + 64*v*w^2 + 55*w^3) + 
        u*(v + w)^2*(24*v^3 + 45*v^2*w - 4*v*w^2 + 65*w^3) + 
        u^2*(56*v^4 + 111*v^3*w + 109*v^2*w^2 + 149*v*w^3 + 95*w^4)) + 
      eps^2*(-2*u^5*(5*v^2 + 16*v*w - w^2) + w*(v + w)^3*
         (21*v^3 + 68*v^2*w - 32*v*w^2 - 87*w^3) + 
        u^4*(187*v^3 + 213*v^2*w - 45*v*w^2 - 35*w^3) + 
        u*(v + w)^2*(30*v^4 + 220*v^3*w + 319*v^2*w^2 - 193*v*w^3 - 
          302*w^4) + u^3*(313*v^4 + 1003*v^3*w + 701*v^2*w^2 - 205*v*w^3 - 
          204*w^4) + 2*u^2*(70*v^5 + 438*v^4*w + 724*v^3*w^2 + 199*v^2*w^3 - 
          348*v*w^4 - 191*w^5))))/(4*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*
     (v + w)^3*(u + v + w)^2), 
   -1/4*(eps*((u + w)*(v + w)^3*(4*u^3 + 4*v^3 + 3*v^2*w - 11*v*w^2 + 4*w^3 + 
         u^2*(-5*v + 12*w) + u*(v^2 - 16*v*w + 12*w^2)) - 
       eps*(u + w)*(4*u^4*w^2 - u*(v + w)^2*(21*v^3 + 18*v^2*w + 42*v*w^2 - 
           14*w^3) - (v + w)^3*(29*v^3 + 69*v^2*w + 40*v*w^2 + 6*w^3) + 
         u^3*(46*v^3 + 90*v^2*w + 76*v*w^2 + 34*w^3) + 
         u^2*(54*v^4 + 151*v^3*w + 167*v^2*w^2 + 120*v*w^3 + 50*w^4)) + 
       4*eps^3*(v + w)^2*(10*u^4*(-3*v + w) - 6*u^3*(8*v^2 + 15*v*w - 
           11*w^2) - 2*u^2*(2*v^3 + 42*v^2*w + 22*v*w^2 - 69*w^3) + 
         w*(9*v^4 + 16*v^3*w + 17*v^2*w^2 + 46*v*w^3 + 36*w^4) + 
         u*(8*v^4 + 13*v^3*w - 19*v^2*w^2 + 62*v*w^3 + 118*w^4)) + 
       eps^2*(-8*u^5*(v^2 + v*w + w^2) - 2*u^4*(99*v^3 + 209*v^2*w + 
           131*v*w^2 + 27*w^3) + w*(v + w)^3*(65*v^3 + 137*v^2*w + 
           140*v*w^2 + 112*w^3) - 2*u^3*(119*v^4 + 511*v^3*w + 643*v^2*w^2 + 
           250*v*w^3 + w^4) + u*(v + w)^2*(62*v^4 + 225*v^3*w + 239*v^2*w^2 + 
           340*v*w^3 + 306*w^4) + u^2*(20*v^5 - 236*v^4*w - 792*v^3*w^2 - 
           544*v^2*w^3 + 230*v*w^4 + 238*w^5))))/((1 + 2*eps)*(1 + 4*eps)*v*
      (u + w)^2*(v + w)^3*(u + v + w)^2), 
   -1/2*(eps*((u + w)*(v + w)^2*(4*v^4 + 4*u^3*w + 7*v^3*w - 3*v^2*w^2 - 
         2*v*w^3 + 4*w^4 + u^2*(-7*v^2 + v*w + 12*w^2) + 
         u*(v^3 - 12*v^2*w - v*w^2 + 12*w^3)) - eps*(u + w)*
        (4*u^4*w*(-v + w) - u*(v + w)^2*(6*v^3 - 43*v^2*w - v*w^2 - 4*w^3) - 
         (v + w)^3*(29*v^3 + 45*v^2*w + 15*v*w^2 + 6*w^3) + 
         u^3*(58*v^3 + 94*v^2*w + 56*v*w^2 + 24*w^3) + 
         2*u^2*(43*v^4 + 119*v^3*w + 112*v^2*w^2 + 51*v*w^3 + 15*w^4)) + 
       4*eps^3*(v + w)^2*(u^4*(-44*v + 6*w) + u^3*(-59*v^2 - 120*v*w + 
           39*w^2) - u^2*(8*v^3 + 106*v^2*w + 79*v*w^2 - 81*w^3) + 
         w*(10*v^4 + 16*v^3*w + 14*v^2*w^2 + 29*v*w^3 + 21*w^4) + 
         u*(8*v^4 + 10*v^3*w - 33*v^2*w^2 + 26*v*w^3 + 69*w^4)) + 
       eps^2*(-8*u^5*(v^2 + w^2) - 2*u^4*(124*v^3 + 239*v^2*w + 126*v*w^2 + 
           23*w^3) + w*(v + w)^3*(68*v^3 + 90*v^2*w + 74*v*w^2 + 67*w^3) - 
         u^3*(319*v^4 + 1272*v^3*w + 1518*v^2*w^2 + 580*v*w^3 + 23*w^4) + 
         u*(v + w)^2*(62*v^4 + 146*v^3*w - 19*v^2*w^2 + 116*v*w^3 + 
           179*w^4) - u^2*(18*v^5 + 538*v^4*w + 1433*v^3*w^2 + 1169*v^2*w^3 + 
           129*v*w^4 - 127*w^5))))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*
      (v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 
   -1/4*(eps*(w*(v + w)^2*((3 + 24*eps + 56*eps^2 + 32*eps^3)*v^3 + 
         (8 + 52*eps + 117*eps^2 + 68*eps^3)*v^2*w + 
         (8 + 41*eps + 89*eps^2 + 60*eps^3)*v*w^2 + 
         2*eps*(2 + 11*eps + 12*eps^2)*w^3) + 
       2*u^3*((1 + eps)*(1 + 4*eps)^2*v^3 + (2 + 21*eps + 63*eps^2 + 
           44*eps^3)*v^2*w + (3 + 19*eps + 58*eps^2 + 48*eps^3)*v*w^2 + 
         eps*(3 + 19*eps + 20*eps^2)*w^3) + u*(v + w)*
        (2*(1 + eps)*(1 + 4*eps)^2*v^4 + (14 + 112*eps + 273*eps^2 + 
           164*eps^3)*v^3*w + (30 + 193*eps + 452*eps^2 + 280*eps^3)*v^2*
          w^2 + (22 + 122*eps + 311*eps^2 + 236*eps^3)*v*w^3 + 
         2*eps*(7 + 41*eps + 44*eps^2)*w^4) + 
       u^2*(4*(1 + eps)*(1 + 4*eps)^2*v^4 + 2*(9 + 75*eps + 195*eps^2 + 
           124*eps^3)*v^3*w + (32 + 219*eps + 572*eps^2 + 392*eps^3)*v^2*
          w^2 + (20 + 125*eps + 376*eps^2 + 312*eps^3)*v*w^3 + 
         2*eps*(8 + 49*eps + 52*eps^2)*w^4)))/((1 + 2*eps)*(1 + 4*eps)*v*w*
      (u + w)*(v + w)^2*(u + v + w)^2), 
   (eps*(w*(v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (-2 - 5*eps - eps^2 + 4*eps^3)*v^2*w - 
        (6 + 31*eps + 64*eps^2 + 40*eps^3)*v*w^2 - 
        (2 + 11*eps + 21*eps^2 + 12*eps^3)*w^3) + 
      u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 - (2 + 9*eps + 19*eps^2 + 4*eps^3)*
         v^2*w - 2*(3 + 18*eps + 44*eps^2 + 24*eps^3)*v*w^2 - 
        (2 + 15*eps + 29*eps^2 + 12*eps^3)*w^3) + 
      u*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + (2 + 27*eps + 87*eps^2 + 68*eps^3)*
         v^3*w - (10 + 47*eps + 88*eps^2 + 40*eps^3)*v^2*w^2 - 
        (14 + 78*eps + 169*eps^2 + 100*eps^3)*v*w^3 - 
        2*(2 + 12*eps + 23*eps^2 + 12*eps^3)*w^4) - 
      2*eps*u^3*w*(w + 2*eps*(v + w))))/(4*(1 + 2*eps)*(1 + 4*eps)*v*w*
     (u + w)*(v + w)^2*(u + v + w)), 
   -1/4*(eps*(2*eps^2*(3 + 4*eps)*u^3*w + w*(v + w)*
        ((1 + 12*eps + 40*eps^2 + 32*eps^3)*v^2 + 
         (2 + 22*eps + 57*eps^2 + 36*eps^3)*v*w + 
         (1 + 13*eps + 23*eps^2 + 4*eps^3)*w^2) + 
       u^2*(2*(1 + eps)*(v + 4*eps*v)^2 + (3 + 27*eps + 69*eps^2 + 44*eps^3)*
          v*w + (1 + 13*eps + 29*eps^2 + 12*eps^3)*w^2) + 
       2*u*((1 + eps)*(1 + 4*eps)^2*v^3 + (3 + 28*eps + 76*eps^2 + 52*eps^3)*
          v^2*w + (3 + 31*eps + 73*eps^2 + 40*eps^3)*v*w^2 + 
         (1 + 13*eps + 23*eps^2 + 4*eps^3)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*v*
      w*(u + w)*(v + w)*(u + v + w)), 
   (eps*(u^2*(v + w)*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (11 + 91*eps + 233*eps^2 + 148*eps^3)*v^2*w + 
        (10 + 47*eps + 41*eps^2 - 12*eps^3)*v*w^2 + (3 - 66*eps^2 - 88*eps^3)*
         w^3) + u^3*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (5 + 30*eps + 62*eps^2 + 24*eps^3)*v^2*w - 
        2*(-2 - 8*eps + 9*eps^2 + 28*eps^3)*v*w^2 + 
        (1 + 2*eps - 32*eps^2 - 48*eps^3)*w^3) + 
      w*(v + w)^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (5 + 43*eps + 113*eps^2 + 76*eps^3)*v^2*w + 
        (3 + 21*eps + 49*eps^2 + 28*eps^3)*v*w^2 + 
        (1 + 2*eps - 8*eps^2 - 16*eps^3)*w^3) + 
      u*(v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + 11*(1 + eps)*(1 + 4*eps)^2*
         v^3*w + (17 + 135*eps + 332*eps^2 + 216*eps^3)*v^2*w^2 + 
        (11 + 54*eps + 68*eps^2 + 8*eps^3)*v*w^3 + 
        (3 + 2*eps - 44*eps^2 - 64*eps^3)*w^4) - 
      2*eps*u^4*w*(-w + eps*(v + w) + 4*eps^2*(v + w))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*w*(u + w)*(v + w)^2*(u + v + w)^2), 
   (eps*(v*(v + w)^2*(2*u + v + 2*w)^2 + 4*eps^3*(v + w)*
       (u^3*(13*v - 5*w) + (8*v - 5*w)*w*(v + w)^2 + 
        u^2*(22*v^2 + 21*v*w - 15*w^2) + u*(10*v^3 + 31*v^2*w + 6*v*w^2 - 
          15*w^3)) + eps^2*(-4*u^4*(v + w) + u^3*(55*v^2 + 8*v*w - 31*w^2) + 
        u^2*(122*v^3 + 197*v^2*w - 6*v*w^2 - 73*w^3) + 
        (v + w)^2*(8*v^3 + 54*v^2*w + 19*v*w^2 - 23*w^3) + 
        u*(72*v^4 + 253*v^3*w + 205*v^2*w^2 - 45*v*w^3 - 69*w^4)) + 
      eps*(-2*u^4*w + (v + w)^3*(6*v^2 + 19*v*w - 5*w^2) + 
        3*u^3*(5*v^2 - 3*w^2) + u^2*(42*v^3 + 67*v^2*w + 4*v*w^2 - 17*w^3) + 
        u*(31*v^4 + 108*v^3*w + 100*v^2*w^2 + 8*v*w^3 - 15*w^4))))/
    (8*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)^2), 
   (w*(v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
       (4 + 31*eps + 57*eps^2 - 35*eps^3 - 68*eps^4)*v^2*w + 
       (2 + 14*eps + 21*eps^2 - 19*eps^3 - 28*eps^4)*v*w^2 + 
       eps*(1 + 3*eps + 30*eps^2 + 40*eps^3)*w^3) + 
     u^2*(-2*(1 + 4*eps)^2*(-1 + eps^2)*v^3 - (-4 + 5*eps + 9*eps^2)*
        (v + 4*eps*v)^2*w + 2*(1 + 6*eps - 32*eps^3 - 24*eps^4)*v*w^2 + 
       eps*(1 + 3*eps + 48*eps^2 + 64*eps^3)*w^3) + 
     u*(2*(1 + eps)*(1 + 4*eps)^2*v^4 - (1 + 4*eps)^2*(-8 - eps + 7*eps^2)*
        v^3*w + (10 + 72*eps + 93*eps^2 - 206*eps^3 - 240*eps^4)*v^2*w^2 + 
       (4 + 27*eps + 24*eps^2 - 44*eps^3 - 24*eps^4)*v*w^3 + 
       2*eps*(1 + 3*eps + 39*eps^2 + 52*eps^3)*w^4))/
    (2*(1 + 2*eps)*(1 + 4*eps)*v*w*(u + w)*(v + w)^2*(u + v + w)), 
   (eps*(v*(v + w)*(4*u^3 + v^3 + 7*v^2*w + 12*v*w^2 + 6*w^3 + 
        2*u^2*(5*v + 7*w) + 2*u*(3*v^2 + 11*v*w + 8*w^2)) + 
      4*eps^3*(v + w)*(u^3*(29*v - 13*w) + (14*v - 9*w)*w*(v + w)^2 + 
        u^2*(46*v^2 + 45*v*w - 35*w^2) + u*(18*v^3 + 61*v^2*w + 12*v*w^2 - 
          31*w^3)) + eps^2*(-4*u^4*(v + w) + u^3*(151*v^2 + 72*v*w - 
          47*w^2) + u^2*(266*v^3 + 505*v^2*w + 114*v*w^2 - 109*w^3) + 
        (v + w)^2*(8*v^3 + 88*v^2*w + 37*v*w^2 - 27*w^3) + 
        3*u*(40*v^4 + 161*v^3*w + 159*v^2*w^2 + 7*v*w^3 - 31*w^4)) + 
      eps*(-2*u^4*w + u^3*(51*v^2 + 32*v*w - 5*w^2) + 
        u^2*(96*v^3 + 197*v^2*w + 88*v*w^2 - 5*w^3) + 
        (v + w)^2*(6*v^3 + 39*v^2*w + 26*v*w^2 - w^3) + 
        u*(49*v^4 + 202*v^3*w + 236*v^2*w^2 + 80*v*w^3 - 3*w^4))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/2*(eps*(4*eps^3*(u + w)^2*(v + w)^2 + 
       (v + w)^2*(u^2 + v^2 + 2*u*w + w^2) + eps^2*(v + w)*
        (-4*u^3 + 12*v^3 + u^2*(7*v - w) + 22*v^2*w + 17*v*w^2 + 7*w^3 + 
         2*u*(5*v^2 + 12*v*w + 5*w^2)) + 
       eps*(-2*u^3*w + u^2*(7*v^2 + 8*v*w - w^2) + 
         (v + w)^2*(8*v^2 + 5*v*w + 3*w^2) + u*(5*v^3 + 20*v^2*w + 19*v*w^2 + 
           4*w^3))))/((1 + 2*eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)^2), 0, 
   0, 0, (eps*(-2*u^4*w*((-4 - 7*eps + 8*eps^2 + 8*eps^3)*v + 
        eps*(1 + 8*eps + 8*eps^2)*w) + w*(v + w)^3*
       ((4 + 11*eps^2 + 36*eps^3)*v^2 + 2*(6 + 12*eps + 5*eps^2 + 12*eps^3)*v*
         w + eps*(10 + 3*eps - 12*eps^2)*w^2) + 
      u^3*(2*(1 + 17*eps + 58*eps^2 + 40*eps^3)*v^3 + 
        (32 + 145*eps + 286*eps^2 + 192*eps^3)*v^2*w + 
        (36 + 147*eps + 218*eps^2 + 128*eps^3)*v*w^2 + 
        2*(1 + 14*eps + 24*eps^2 + 8*eps^3)*w^3) + 
      u*(v + w)^2*((4 + 26*eps + 63*eps^2 + 36*eps^3)*v^3 + 
        2*(14 + 46*eps + 99*eps^2 + 88*eps^3)*v^2*w + 
        (38 + 137*eps + 211*eps^2 + 164*eps^3)*v*w^2 + 
        2*(1 + 26*eps + 43*eps^2 + 12*eps^3)*w^3) + 
      u^2*(v + w)*((6 + 54*eps + 173*eps^2 + 116*eps^3)*v^3 + 
        (44 + 205*eps + 475*eps^2 + 348*eps^3)*v^2*w + 
        (54 + 248*eps + 451*eps^2 + 300*eps^3)*v*w^2 + 
        (4 + 72*eps + 147*eps^2 + 68*eps^3)*w^3)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w)^2), 
   (eps*(-2*eps*(1 + 2*eps)*u^4*w + u^2*(v + w)*
       ((7 + 57*eps + 126*eps^2 + 64*eps^3)*v^2 + 
        (11 + 70*eps + 156*eps^2 + 96*eps^3)*v*w + 
        4*(1 + 6*eps + 13*eps^2 + 8*eps^3)*w^2) + 
      u^3*((3 + 26*eps + 60*eps^2 + 32*eps^3)*v^2 + 
        (6 + 41*eps + 98*eps^2 + 64*eps^3)*v*w + 
        (3 + 18*eps + 44*eps^2 + 32*eps^3)*w^2) + 
      u*((4 + 31*eps + 66*eps^2 + 32*eps^3)*v^4 + 
        (18 + 119*eps + 246*eps^2 + 128*eps^3)*v^3*w + 
        (25 + 148*eps + 296*eps^2 + 160*eps^3)*v^2*w^2 + 
        (12 + 65*eps + 122*eps^2 + 64*eps^3)*v*w^3 + (1 + 2*eps)^2*w^4) + 
      v*w*(v + w)*((4 + 25*eps + 54*eps^2 + 32*eps^3)*v^2 + 
        (7 + 35*eps + 62*eps^2 + 32*eps^3)*v*w + 3*(w + 2*eps*w)^2)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)*(u + w)*(v + w)^2*(u + v + w)), 
   -1/4*(eps*(4*eps*(1 + 2*eps)*u^3*w + eps*u*(v + w)*
        ((3 + 20*eps + 24*eps^2)*v^2 + (15 + 52*eps + 40*eps^2)*v*w + 
         2*(9 + 22*eps + 8*eps^2)*w^2) - 
       u^2*((1 + 10*eps + 22*eps^2 + 8*eps^3)*v^2 + 
         2*(1 + 3*eps + 8*eps^2 + 8*eps^3)*v*w + 
         (1 - 6*eps - 10*eps^2 + 8*eps^3)*w^2) + 
       (v + w)^2*((1 + 12*eps + 40*eps^2 + 32*eps^3)*v^2 + 
         (2 + 25*eps + 76*eps^2 + 56*eps^3)*v*w + 
         (1 + 16*eps + 42*eps^2 + 24*eps^3)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*
      (u + w)*(v + w)^2*(u + v + w)), 
   -1/4*(eps*(-4*eps*(1 + 2*eps)*u^4*(v - w)*w + 
       (v + w)^3*((1 + 12*eps + 40*eps^2 + 32*eps^3)*v^3 + 
         (7 + 46*eps + 165*eps^2 + 156*eps^3)*v^2*w + 
         2*(5 + 20*eps + 51*eps^2 + 52*eps^3)*v*w^2 + 
         eps*(10 + eps - 20*eps^2)*w^3) + u^2*(v + w)*
        ((6 + 68*eps + 249*eps^2 + 196*eps^3)*v^3 + 
         (12 + 122*eps + 515*eps^2 + 468*eps^3)*v^2*w + 
         (2 + 56*eps + 255*eps^2 + 236*eps^3)*v*w^2 + 
         (-4 + 18*eps + 21*eps^2 - 36*eps^3)*w^3) + 
       u*(v + w)^2*((5 + 48*eps + 157*eps^2 + 124*eps^3)*v^3 + 
         (21 + 134*eps + 464*eps^2 + 424*eps^3)*v^2*w + 
         (14 + 80*eps + 259*eps^2 + 252*eps^3)*v*w^2 + 
         2*(-1 + 11*eps + 4*eps^2 - 24*eps^3)*w^3) + 
       2*u^3*((1 + 19*eps + 69*eps^2 + 52*eps^3)*v^3 + 
         (1 + 24*eps + 111*eps^2 + 100*eps^3)*v^2*w + 
         (-1 + 8*eps + 49*eps^2 + 44*eps^3)*v*w^2 + 
         (-1 + 5*eps + 11*eps^2 - 4*eps^3)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*v*
      (u + w)*(v + w)^3*(u + v + w)^2), 
   -1/8*(eps*(-4*eps*(1 + 2*eps)*u^4*(v - w)*w - 
       (v + w)^3*(2*(1 + 6*eps + 8*eps^2)*v^3 - 
         (6 + 49*eps + 189*eps^2 + 180*eps^3)*v^2*w - 
         (15 + 101*eps + 272*eps^2 + 216*eps^3)*v*w^2 - 
         (3 + 40*eps + 83*eps^2 + 36*eps^3)*w^3) + 
       u^3*((7 + 86*eps + 268*eps^2 + 192*eps^3)*v^3 + 
         (17 + 196*eps + 620*eps^2 + 464*eps^3)*v^2*w + 
         (13 + 164*eps + 496*eps^2 + 352*eps^3)*v*w^2 + 
         (3 + 58*eps + 152*eps^2 + 80*eps^3)*w^3) + 
       u*(v + w)^2*((6 + 65*eps + 221*eps^2 + 180*eps^3)*v^3 + 
         (36 + 307*eps + 960*eps^2 + 768*eps^3)*v^2*w + 
         (39 + 350*eps + 997*eps^2 + 740*eps^3)*v*w^2 + 
         (9 + 130*eps + 302*eps^2 + 152*eps^3)*w^3) + 
       u^2*(v + w)*((15 + 157*eps + 499*eps^2 + 372*eps^3)*v^3 + 
         (43 + 440*eps + 1385*eps^2 + 1052*eps^3)*v^2*w + 
         (37 + 413*eps + 1221*eps^2 + 876*eps^3)*v*w^2 + 
         (9 + 144*eps + 363*eps^2 + 196*eps^3)*w^3)))/
     ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w)^2), 
   -1/2*(2*v*(v + w)^2*(u + v + w) + 16*eps^4*(v + w)^2*
       (3*u^2 - 2*u*v - 6*v^2 + 4*u*w - 8*v*w + w^2) + 
      eps*(v + w)^2*(3*u^2 + 12*v^2 + 10*v*w + w^2 + 4*u*(4*v + w)) - 
      2*eps^3*(56*v^4 + 6*u^3*w + 189*v^3*w + 198*v^2*w^2 + 59*v*w^3 - 
        6*w^4 - 3*u^2*(14*v^2 + 23*v*w + 6*w^2) + 
        u*(5*v^3 - 44*v^2*w - 82*v*w^2 - 30*w^3)) + 
      3*eps^2*(-2*v^4 - 2*u^3*w - 11*v^3*w - 13*v^2*w^2 - 3*v*w^3 + w^4 + 
        u^2*(11*v^2 + 17*v*w + 3*w^2) + u*(11*v^3 + 36*v^2*w + 32*v*w^2 + 
          6*w^3)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   (eps*(8*eps*(1 + 2*eps)*u^4*v*w - u^2*(v + w)*
       ((3 + 55*eps + 223*eps^2 + 180*eps^3)*v^3 + 
        (7 + 126*eps + 541*eps^2 + 476*eps^3)*v^2*w + 
        (1 + 71*eps + 321*eps^2 + 300*eps^3)*v*w^2 + 
        (-3 + 12*eps + 27*eps^2 + 4*eps^3)*w^3) - 
      u^3*((3 + 54*eps + 180*eps^2 + 128*eps^3)*v^3 + 
        (5 + 86*eps + 328*eps^2 + 272*eps^3)*v^2*w + 
        (1 + 34*eps + 164*eps^2 + 160*eps^3)*v*w^2 + 
        (-1 + 6*eps + 24*eps^2 + 16*eps^3)*w^3) + 
      (v + w)^3*(2*(3 + 24*eps + 56*eps^2 + 32*eps^3)*v^3 + 
        (10 + 93*eps + 191*eps^2 + 76*eps^3)*v^2*w + 
        (1 + 41*eps + 108*eps^2 + 40*eps^3)*v*w^2 + (1 + 21*eps^2 + 28*eps^3)*
         w^3) + u*(v + w)^2*((6 + 41*eps + 63*eps^2 + 12*eps^3)*v^3 + 
        (4 + 43*eps - 20*eps^2 - 128*eps^3)*v^2*w + 
        (1 + 12*eps - 33*eps^2 - 100*eps^3)*v*w^2 + 
        (3 - 6*eps + 18*eps^2 + 40*eps^3)*w^3)))/(4*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + w)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(w*(v + w)^2*((2 + 21*eps + 79*eps^2 + 122*eps^3 + 64*eps^4)*v^3 + 
        (4 + 46*eps + 165*eps^2 + 260*eps^3 + 152*eps^4)*v^2*w + 
        (2 + 33*eps + 110*eps^2 + 166*eps^3 + 104*eps^4)*v*w^2 + 
        eps*(1 + 18*eps - 32*eps^3)*w^3) + 
      u^3*(2*(1 + 5*eps + 4*eps^2)^2*v^3 + (4 + 39*eps + 158*eps^2 + 
          249*eps^3 + 108*eps^4)*v^2*w + 2*(1 + 10*eps + 60*eps^2 + 
          127*eps^3 + 52*eps^4)*v*w^2 + eps*(1 + 38*eps + 85*eps^2 + 
          28*eps^3)*w^3) + u*(v + w)*(2*(1 + 4*eps)^2*(1 + 3*eps + 2*eps^2)*
         v^4 + (10 + 110*eps + 411*eps^2 + 620*eps^3 + 312*eps^4)*v^3*w + 
        (14 + 168*eps + 627*eps^2 + 988*eps^3 + 528*eps^4)*v^2*w^2 + 
        (6 + 83*eps + 346*eps^2 + 605*eps^3 + 308*eps^4)*v*w^3 + 
        eps*(3 + 70*eps + 77*eps^2 - 36*eps^3)*w^4) + 
      u^2*(2*(1 + 4*eps)^2*(2 + 5*eps + 3*eps^2)*v^4 + 
        (14 + 151*eps + 556*eps^2 + 826*eps^3 + 400*eps^4)*v^3*w + 
        (16 + 177*eps + 716*eps^2 + 1226*eps^3 + 616*eps^4)*v^2*w^2 + 
        (6 + 71*eps + 390*eps^2 + 766*eps^3 + 336*eps^4)*v*w^3 + 
        eps*(3 + 88*eps + 158*eps^2 + 24*eps^3)*w^4) + 
      2*eps^2*u^4*w*(w + 2*eps*(v + w)))/((1 + 2*eps)*(1 + 4*eps)*v*w*(u + w)*
      (v + w)^2*(u + v + w)^2), 
   -1/2*(eps*(u^3*((3 + 12*eps + 8*eps^2)*v + w + 2*eps*w) + 
       (v + w)^2*((1 + 5*eps + 6*eps^2)*v^2 + (2 + 15*eps + 36*eps^2 + 
           24*eps^3)*v*w + (1 + 6*eps + 20*eps^2 + 16*eps^3)*w^2) + 
       u^2*((6 + 34*eps + 56*eps^2 + 32*eps^3)*v^2 + 
         (11 + 54*eps + 84*eps^2 + 48*eps^3)*v*w + 
         (3 + 10*eps + 20*eps^2 + 16*eps^3)*w^2) + 
       u*(v + w)*((3 + 19*eps + 40*eps^2 + 24*eps^3)*v^2 + 
         (9 + 55*eps + 112*eps^2 + 72*eps^3)*v*w + 
         (3 + 14*eps + 40*eps^2 + 32*eps^3)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*
      (u + w)*(v + w)*(u + v + w)^2), 
   (eps^2*(-2*u^2*w + (2*v - 3*w)*(v + w)^2 + 
      eps*(v + w)*(-4*u^2 + 5*u*v + 11*v^2 - 17*u*w - 2*v*w - 13*w^2) + 
      u*(v^2 - 4*v*w - 5*w^2) + 12*eps^2*(u + v + w)*(v^2 - w^2)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)), 
   (eps*((u + w)^2*(v + w)*(v^3 + w^3 + u^2*(5*v + w) + 
        u*(3*v^2 + 5*v*w + 2*w^2)) - eps*(u + w)^2*
       (2*u^3*w - 2*u^2*(11*v^2 + 6*v*w - 9*w^2) - 
        (v + w)^2*(14*v^2 + 7*v*w - 6*w^2) - u*(27*v^3 + 56*v^2*w + 7*v*w^2 - 
          22*w^3)) + 8*eps^3*(v + w)*(u^5 + u^4*(5*v + 12*w) + 
        u^3*(8*v^2 + 35*v*w + 36*w^2) + u*w*(14*v^3 + 46*v^2*w + 55*v*w^2 + 
          27*w^3) + u^2*(4*v^3 + 37*v^2*w + 70*v*w^2 + 46*w^3) + 
        w*(v^4 + 9*v^3*w + 17*v^2*w^2 + 15*v*w^3 + 6*w^4)) + 
      2*eps^2*(v + w)*(u^5 + u^4*(23*v + 14*w) + 
        u^3*(41*v^2 + 124*v*w + 48*w^2) + u*w*(62*v^3 + 185*v^2*w + 
          166*v*w^2 + 47*w^3) + u^2*(22*v^3 + 160*v^2*w + 223*v*w^2 + 
          70*w^3) + w*(3*v^4 + 37*v^3*w + 66*v^2*w^2 + 44*v*w^3 + 12*w^4))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(-(u^4*((3 + 6*eps + 4*eps^2)*v^2 + 2*(3 + 6*eps + 3*eps^2 + 
           20*eps^3)*v*w + (3 - 10*eps + 2*eps^2 + 40*eps^3)*w^2)) + 
      u^3*((1 + 9*eps + 17*eps^2 + 12*eps^3)*v^3 - 
        2*(5 + eps - 33*eps^2 + 4*eps^3)*v^2*w - 
        (23 + 7*eps - 3*eps^2 + 188*eps^3)*v*w^2 - 
        2*(6 - 12*eps + 23*eps^2 + 84*eps^3)*w^3) + 
      u*w*(v + w)*((2 + 46*eps + 111*eps^2 + 52*eps^3)*v^3 + 
        (5 + 101*eps + 234*eps^2 + 88*eps^3)*v^2*w + 
        (-9 + 23*eps + 9*eps^2 - 116*eps^3)*v*w^2 - 
        2*(6 + 4*eps + 61*eps^2 + 92*eps^3)*w^3) + 
      u^2*((1 + 6*eps + 15*eps^2 + 12*eps^3)*v^4 + 
        (5 + 77*eps + 198*eps^2 + 88*eps^3)*v^3*w + 
        (-11 + 88*eps + 269*eps^2 - 12*eps^3)*v^2*w^2 - 
        (33 - 21*eps + 40*eps^2 + 352*eps^3)*v*w^3 - 
        6*(3 - 2*eps + 21*eps^2 + 44*eps^3)*w^4) + 
      w*(v + w)^2*(w*(v^2 + v*w - 3*w^2) + 2*eps^2*(9*v^3 + 26*v^2*w + 
          8*v*w^2 - 20*w^3) + 8*eps^3*(v^3 + 3*v^2*w - 6*w^3) + 
        eps*(8*v^3 + 24*v^2*w + 11*v*w^2 - 6*w^3))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(2*(u + v)*(u + w)*(v + w)*(u + 2*v + w) + 3*eps*(u + w)*(v + w)*
       (5*u^2 + 17*u*v + 12*v^2 + 5*u*w + 7*v*w) + 
      4*eps^3*(2*u^4 + u^3*(11*v + 5*w) + u^2*(27*v^2 + 37*v*w + 6*w^2) + 
        v*w*(17*v^2 + 30*v*w + 13*w^2) + u*(18*v^3 + 55*v^2*w + 40*v*w^2 + 
          3*w^3)) + eps^2*(6*u^4 + u^3*(53*v + 35*w) + 
        u^2*(149*v^2 + 219*v*w + 58*w^2) + v*w*(99*v^2 + 166*v*w + 67*w^2) + 
        u*(102*v^3 + 309*v^2*w + 236*v*w^2 + 29*w^3))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*(u + v)*(u + w)*(v + w)*(u + v + w)), 
   (eps*((u + w)^2*(v + w)^2*(3*u^2 - u*v - v^2 + 6*u*w - v*w + 3*w^2) - 
      eps*(u + w)^2*(4*u^3*w + (v + w)^2*(2*v^2 - 6*v*w - 9*w^2) + 
        u^2*(-5*v^2 - 6*v*w + 7*w^2) + 6*u*(v^3 - 3*v^2*w - 5*v*w^2 - w^3)) + 
      4*eps^3*(v + w)*(2*u^5 + u^4*(v + 21*w) + 2*u^3*w*(15*v + 32*w) + 
        2*u*w*(6*v^3 + 20*v^2*w + 37*v*w^2 + 27*w^3) + 
        u^2*(v^3 + 23*v^2*w + 80*v*w^2 + 86*w^3) + 
        w*(2*v^4 + 9*v^3*w + 17*v^2*w^2 + 23*v*w^3 + 13*w^4)) + 
      eps^2*(v + w)*(-2*u^5 + u^4*(-13*v + 23*w) + 
        u^3*(-16*v^2 + 50*v*w + 128*w^2) + 2*u*w*(16*v^3 + 58*v^2*w + 
          123*v*w^2 + 85*w^3) + u^2*(v^3 + 43*v^2*w + 224*v*w^2 + 226*w^3) + 
        w*(6*v^4 + 25*v^3*w + 57*v^2*w^2 + 85*v*w^3 + 47*w^4))))/
    (8*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   -1/2*(eps*(w*(v + w)*((7 + 63*eps + 186*eps^2 + 136*eps^3)*v + 
         (-1 - 9*eps - 6*eps^2 + 8*eps^3)*w) + 
       u^2*(3*(3 + 27*eps + 78*eps^2 + 56*eps^3)*v + 
         (-1 - 9*eps + 12*eps^2 + 32*eps^3)*w) + 
       u*((7 + 63*eps + 177*eps^2 + 124*eps^3)*v^2 + 
         3*(5 + 45*eps + 141*eps^2 + 108*eps^3)*v*w + 
         2*(-1 - 9*eps + 3*eps^2 + 20*eps^3)*w^2)))/
     ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)), 
   (eps*(-((u + w)^2*(v + w)*(u^2*(v - 3*w) + u*(7*v^2 + v*w - 6*w^2) + 
         3*(v^3 + 2*v^2*w - w^3))) - eps*(u + w)^2*
       (4*u^3*w + (v + w)^2*(20*v^2 + 12*v*w - 9*w^2) + 
        u^2*(31*v^2 + 30*v*w + 7*w^2) + 6*u*(10*v^3 + 15*v^2*w + 4*v*w^2 - 
          w^3)) + 4*eps^3*(v + w)*(2*u^5 + u^4*(-19*v + 13*w) + 
        u^3*(-30*v^2 - 56*v*w + 36*w^2) - u^2*(9*v^3 + 67*v^2*w + 52*v*w^2 - 
          50*w^3) - 2*u*w*(5*v^3 + 24*v^2*w + 6*v*w^2 - 17*w^3) + 
        w*(2*v^4 - 3*v^3*w - 11*v^2*w^2 + 3*v*w^3 + 9*w^4)) - 
      eps^2*(v + w)*(2*u^5 + u^4*(121*v + w) + 
        2*u^3*(89*v^2 + 188*v*w - 22*w^2) + u^2*(53*v^3 + 419*v^2*w + 
          388*v*w^2 - 118*w^3) + 2*u*w*(41*v^3 + 158*v^2*w + 66*v*w^2 - 
          55*w^3) - w*(6*v^4 - 35*v^3*w - 75*v^2*w^2 + v*w^3 + 35*w^4))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)^2), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -((eps*(u + 2*v + w))/(v*(u + v + w))), 
   -1/2*(eps*(u + w))/(v*(u + v + w)), -1/2*(eps*(3*v + w))/(v*(v + w)), 
   -1/4*(eps*(u - v + w))/(v*(u + v + w)), 
   -1/4*(eps*(u + 2*v + w))/(v*(u + v + w)), 
   (eps*(5*v^2 + 7*v*w + 2*w^2 + 2*u*(2*v + w)))/(4*v*(v + w)*(u + v + w)), 
   0, 0, 0}, 
  {(3*eps^2*(u^3*((4 + 19*eps + 20*eps^2)*v + (-2 - eps + 4*eps^2)*w) + 
      w*(v + w)*((4 + 15*eps + 12*eps^2)*v^2 + (5 + 17*eps + 12*eps^2)*v*w + 
        (-1 + 3*eps + 4*eps^2)*w^2) + u^2*((5 + 24*eps + 24*eps^2)*v^2 + 
        (9 + 61*eps + 68*eps^2)*v*w + (-5 + eps + 12*eps^2)*w^2) + 
      u*((4 + 15*eps + 12*eps^2)*v^3 + 2*(7 + 31*eps + 28*eps^2)*v^2*w + 
        (9 + 62*eps + 64*eps^2)*v*w^2 + (-4 + 5*eps + 12*eps^2)*w^3)))/
    (2*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   (3*eps^3*(3 + 4*eps)*(v - w)*w*(u + v + w))/(2*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + w)*(v + w)^2), 
   (-3*eps^2*((v + w)^2*((4 + 22*eps + 24*eps^2)*v^2 + 4*(1 + 2*eps)^2*v*w + 
        (4 + 13*eps + 12*eps^2)*w^2) + u^2*(2*(2 + 9*eps + 8*eps^2)*v^2 + 
        (11 + 40*eps + 32*eps^2)*v*w + (7 + 31*eps + 28*eps^2)*w^2) + 
      u*(v + w)*((5 + 30*eps + 32*eps^2)*v^2 + (13 + 40*eps + 32*eps^2)*v*w + 
        (11 + 44*eps + 40*eps^2)*w^2)))/(2*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
     (v + w)^2*(u + v + w)), 
   (-3*eps^2*(u^4*((8 + 35*eps + 36*eps^2)*v^2 + 2*(2 + 3*eps + 4*eps^2)*v*
         w + (-4 - 5*eps + 4*eps^2)*w^2) - u^2*(v + w)*
       ((-19 + 2*eps + 40*eps^2)*v^3 + (-28 - 13*eps + 44*eps^2)*v^2*w - 
        (27 + 436*eps + 528*eps^2)*v*w^2 - 6*(-11 + 36*eps + 68*eps^2)*w^3) + 
      u^3*((-19 - 16*eps + 16*eps^2)*v^3 + (-19 + 88*eps + 176*eps^2)*v^2*w + 
        (-41 + 75*eps + 212*eps^2)*v*w^2 + (-41 - 5*eps + 84*eps^2)*w^3) - 
      w*(v + w)^2*((8 + 29*eps + 28*eps^2)*v^3 + (-23 + 106*eps + 200*eps^2)*
         v^2*w + (-59 - 62*eps + 48*eps^2)*v*w^2 - (4 + 211*eps + 252*eps^2)*
         w^3) - u*(v + w)*((8 + 41*eps + 44*eps^2)*v^4 + 
        (-34 + 149*eps + 284*eps^2)*v^3*w + (-129 + 15*eps + 308*eps^2)*v^2*
         w^2 - 2*(49 + 320*eps + 304*eps^2)*v*w^3 + 
        (25 - 427*eps - 580*eps^2)*w^4)))/(2*(1 + 2*eps)*(1 + 4*eps)*v*
     (u + w)^2*(v + w)^3*(u + v + w)), 
   (-3*eps^2*(2*u^4*(2*(v + 2*eps*v)^2 + v*w - (1 + 2*eps)*w^2) - 
      u^2*(v + w)*((-14 - 11*eps + 12*eps^2)*v^3 + (-20 - 17*eps + 20*eps^2)*
         v^2*w - (22 + 263*eps + 308*eps^2)*v*w^2 + 
        (38 - 119*eps - 228*eps^2)*w^3) + u^3*(-2*(7 + 10*eps)*v^3 + 
        (-16 + 25*eps + 76*eps^2)*v^2*w + 2*(-13 + 10*eps + 48*eps^2)*v*w^2 + 
        (-24 - 13*eps + 36*eps^2)*w^3) - w*(v + w)^2*
       ((4 + 13*eps + 12*eps^2)*v^3 + 2*(-9 + 23*eps + 52*eps^2)*v^2*w + 
        2*(-21 - 28*eps + 8*eps^2)*v*w^2 - (4 + 133*eps + 156*eps^2)*w^3) - 
      u*(v + w)*((4 + 19*eps + 20*eps^2)*v^4 + 2*(-14 + 27*eps + 68*eps^2)*
         v^3*w + (-94 - 47*eps + 140*eps^2)*v^2*w^2 - 
        (74 + 423*eps + 388*eps^2)*v*w^3 - 3*(-4 + 87*eps + 116*eps^2)*w^4)))/
    (2*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^3*(u + v + w)), 0, 0, 
   -((eps^2*(3*(1 + 2*eps)*u^3*((2 + 4*eps)*v - w) + 
       u^2*(2*(3 + 7*eps + 4*eps^2)*v^2 + (13 + 61*eps + 60*eps^2)*v*w + 
         (-8 - 9*eps + 4*eps^2)*w^2) + w*(v + w)*(2*(3 + 5*eps)*v^2 + 
         (8 + 11*eps - 4*eps^2)*v*w + (-2 + 3*eps + 4*eps^2)*w^2) + 
       u*(2*(3 + 5*eps)*v^3 + (20 + 41*eps + 12*eps^2)*v^2*w + 
         (13 + 51*eps + 36*eps^2)*v*w^2 + (-7 + 8*eps^2)*w^3)))/
     ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w))), 
   (2*eps^2*(2*(1 + 2*eps)*u^3*((2 + 4*eps)*v - w) + 
      w*(v + w)*((4 + 6*eps)*v^2 + (5 - 4*eps - 16*eps^2)*v*w - 
        (1 + 9*eps + 12*eps^2)*w^2) + u^2*((5 + 12*eps + 8*eps^2)*v^2 + 
        (9 + 31*eps + 28*eps^2)*v*w - (5 + 17*eps + 12*eps^2)*w^2) + 
      u*((4 + 6*eps)*v^3 + 2*(7 + 10*eps)*v^2*w + (9 + 2*eps - 16*eps^2)*v*
         w^2 - 2*(2 + 11*eps + 12*eps^2)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*v*
     (u + w)*(v + w)^2*(u + v + w)), 0, 
   (2*eps^2*(u^3*((2 + 5*eps + 4*eps^2)*v - (1 + 5*eps + 4*eps^2)*w) + 
      u^2*((-4 + 8*eps^2)*v^2 + eps*(29 + 44*eps)*v*w - 
        (11 + 33*eps + 20*eps^2)*w^2) + u*((4 - 9*eps - 20*eps^2)*v^3 + 
        (13 + 11*eps - 12*eps^2)*v^2*w + (12 + 71*eps + 68*eps^2)*v*w^2 + 
        (-9 + 11*eps + 28*eps^2)*w^3) - (v + w)*(2*(1 + 2*eps)^2*v^3 + 
        (-6 + 27*eps + 52*eps^2)*v^2*w + (-17 + 8*eps + 48*eps^2)*v*w^2 - 
        (1 + 39*eps + 44*eps^2)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
     (v + w)^2*(u + v + w)), (eps^2*(3*(1 + 2*eps)*u^3*((2 + 4*eps)*v - w) + 
      w*(v + w)^2*((9 + 31*eps + 28*eps^2)*v + (1 + 26*eps + 32*eps^2)*w) + 
      u^2*((9 + 41*eps + 44*eps^2)*v^2 + 4*(3 + 17*eps + 20*eps^2)*v*w + 
        (-6 + 9*eps + 28*eps^2)*w^2) + u*(v + w)*
       ((9 + 37*eps + 36*eps^2)*v^2 + (19 + 86*eps + 88*eps^2)*v*w + 
        (-2 + 41*eps + 60*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
     (v + w)^2*(u + v + w)), 
   (-2*eps^2*(w*(v + w)^2*((3 + 7*eps + 4*eps^2)*v + (1 + 17*eps + 20*eps^2)*
         w) - (3 + 4*eps)*u^2*((1 + eps)*v^2 + (1 + eps)*v*w - 4*eps*w^2) + 
      u*(v + w)*((3 + 13*eps + 12*eps^2)*v^2 + (1 + 5*eps + 4*eps^2)*v*w + 
        (1 + 29*eps + 36*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
     (v + w)^2*(u + v + w)), 
   (eps^2*(u^3*((2 + 11*eps + 12*eps^2)*v + (-1 + eps + 4*eps^2)*w) + 
      u^2*((11 + 34*eps + 24*eps^2)*v^2 + 2*(11 + 37*eps + 28*eps^2)*v*w + 
        2*(4 + 9*eps + 4*eps^2)*w^2) - u*(v + w)*((-1 + eps + 4*eps^2)*v^2 - 
        (15 + 23*eps + 4*eps^2)*v*w + 4*(-3 + 2*eps + 8*eps^2)*w^2) + 
      (v + w)^2*(4*(v + 2*eps*v)^2 + (3 - 25*eps - 36*eps^2)*w^2 - 
        v*(w + 2*eps*w))))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*
     (u + v + w)), 
   (-2*eps^2*(u^3*((2 + 11*eps + 12*eps^2)*v + (-1 + eps + 4*eps^2)*w) + 
      (3 + 4*eps)*u^2*((3 + 6*eps)*v^2 + (5 + 13*eps)*v*w + (1 + eps)*w^2) + 
      (v + w)^2*(2*(v + 2*eps*v)^2 + (1 - 18*eps - 24*eps^2)*w^2 - 
        v*(w + 2*eps*w)) - u*(v + w)*(-5*w*(2*v + w) + 
        3*eps*(v^2 - 8*v*w + 4*w^2) + 4*eps^2*(v^2 - 4*v*w + 6*w^2))))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 
   (eps^2*(u^2*(2*(1 + 2*eps)^2*v + (-1 + 7*eps + 12*eps^2)*w) - 
      (v + w)*((8 + 44*eps + 48*eps^2)*v^2 + (14 + 47*eps + 44*eps^2)*v*w + 
        2*(4 + 13*eps + 12*eps^2)*w^2) - u*((6 + 39*eps + 44*eps^2)*v^2 + 
        3*(4 + 13*eps + 12*eps^2)*v*w + (9 + 19*eps + 12*eps^2)*w^2)))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2), 
   (2*eps^2*(-((1 + 2*eps)*u^2*((2 + 4*eps)*v - w)) + 
      (v + w)*((2 + 11*eps + 12*eps^2)*v^2 + 2*(1 + 2*eps)^2*v*w + 
        2*(1 + 10*eps + 12*eps^2)*w^2) + (3 + 4*eps)*u*
       (w^2 + eps*(2*v^2 + 3*v*w + 6*w^2))))/((1 + 2*eps)*(1 + 4*eps)*v*
     (u + w)*(v + w)^2), (eps^2*(-4*eps*(3 + 4*eps)*u^3*v*w + 
      u^2*(v + w)*((-1 + 18*eps + 24*eps^2)*v^2 + 2*(2 + eps - 4*eps^2)*v*w + 
        (5 + 26*eps + 24*eps^2)*w^2) + (v + w)^3*
       ((2 + 17*eps + 20*eps^2)*v^2 - 2*(-3 + 4*eps + 12*eps^2)*v*w + 
        (6 + 37*eps + 36*eps^2)*w^2) + u*(v + w)^2*
       (4*(1 + 9*eps + 10*eps^2)*v^2 + (9 + 25*eps + 12*eps^2)*v*w + 
        (11 + 63*eps + 60*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
     (v + w)^3*(u + v + w)), (-2*eps^2*(-4*eps*(3 + 4*eps)*u^3*v*w + 
      w*(v + w)^3*((6 - 35*eps - 60*eps^2)*v + (4 + 35*eps + 36*eps^2)*w) + 
      u*(v + w)^2*((3 + 7*eps + 4*eps^2)*v^2 - 4*(-1 + 7*eps + 12*eps^2)*v*
         w + (4 + 41*eps + 44*eps^2)*w^2) - (3 + 4*eps)*u^2*(v + w)*
       (v^2 - 2*eps*w^2 + v*(w + 12*eps*w))))/((1 + 2*eps)*(1 + 4*eps)*v*
     (u + w)*(v + w)^3*(u + v + w)), 
   -((eps^2*(u^4*((2 + 17*eps + 20*eps^2)*v + (-1 + 7*eps + 12*eps^2)*w) + 
       u^3*(v + w)*(4*(1 + 9*eps + 10*eps^2)*v + (-1 + 36*eps + 48*eps^2)*
          w) + u*w*(2*(-1 + 9*eps + 12*eps^2)*v^3 + 
         12*(-1 + 7*eps + 10*eps^2)*v^2*w + (-19 + 58*eps + 96*eps^2)*v*w^2 + 
         (-3 + 12*eps + 16*eps^2)*w^3) + u^2*((-1 + 18*eps + 24*eps^2)*v^3 + 
         3*eps*(35 + 44*eps)*v^2*w + (-9 + 103*eps + 140*eps^2)*v*w^2 + 
         (-1 + 46*eps + 56*eps^2)*w^3) - w*(v + w)*(w*(v^2 + 7*v*w + 2*w^2) + 
         4*eps^2*(2*v^3 - 7*v*w^2 + w^3) + eps*(6*v^3 - 15*v*w^2 + 5*w^3))))/
     ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w))), 
   (-2*eps^2*(u^3*(-((3 + 7*eps + 4*eps^2)*v^2) + (3 + 38*eps + 48*eps^2)*v*
         w + (-3 + 15*eps + 28*eps^2)*w^2) + 
      u^2*((3 + 4*eps)*v^3 + (7 + 26*eps + 24*eps^2)*v^2*w + 
        (17 + 147*eps + 172*eps^2)*v*w^2 + 5*(-1 + 13*eps + 20*eps^2)*w^3) + 
      u*w*((6 + 26*eps + 24*eps^2)*v^3 + (23 + 91*eps + 84*eps^2)*v^2*w + 
        5*(5 + 36*eps + 40*eps^2)*v*w^2 + (-1 + 85*eps + 116*eps^2)*w^3) + 
      w*(v + w)*(w*(3*v^2 + 10*v*w + w^2) + 4*eps^2*(2*v^3 + 6*v^2*w + 
          8*v*w^2 + 11*w^3) + eps*(6*v^3 + 22*v^2*w + 36*v*w^2 + 35*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 
   (eps^2*(u^4*((2 + 11*eps + 12*eps^2)*v^2 + v*w + (-1 + eps + 4*eps^2)*
         w^2) + u^3*(-((7 + 10*eps)*v^3) + 2*(-4 + 7*eps + 20*eps^2)*v^2*w + 
        (-13 + 28*eps + 72*eps^2)*v*w^2 + 4*(-3 + 4*eps + 12*eps^2)*w^3) - 
      w*(v + w)^2*((2 + 5*eps + 4*eps^2)*v^3 + (-9 + 23*eps + 52*eps^2)*v^2*
         w - (21 + 46*eps + 16*eps^2)*v*w^2 - 2*(1 + 40*eps + 48*eps^2)*
         w^3) + u^2*(v + w)*((7 + 10*eps)*v^3 + 2*(5 + 5*eps - 4*eps^2)*v^2*
         w + (11 + 157*eps + 188*eps^2)*v*w^2 + (-19 + 109*eps + 180*eps^2)*
         w^3) - u*(v + w)*((2 + 11*eps + 12*eps^2)*v^4 + 
        2*(-7 + 12*eps + 32*eps^2)*v^3*w + (-47 - 43*eps + 44*eps^2)*v^2*
         w^2 - (37 + 270*eps + 272*eps^2)*v*w^3 - 2*(-3 + 87*eps + 116*eps^2)*
         w^4)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^3*(u + v + w)), 
   (eps^2*(u^4*((4 + 25*eps + 28*eps^2)*v^2 + (2 + 21*eps + 28*eps^2)*v*w + 
        2*(-1 + 7*eps + 12*eps^2)*w^2) - u^2*(v + w)*
       ((-14 + eps + 28*eps^2)*v^3 - (20 + 83*eps + 68*eps^2)*v^2*w - 
        (22 + 599*eps + 756*eps^2)*v*w^2 + (38 - 407*eps - 612*eps^2)*w^3) + 
      u^3*((-14 + eps + 28*eps^2)*v^3 + 16*(-1 + 10*eps + 16*eps^2)*v^2*w + 
        26*(-1 + 10*eps + 16*eps^2)*v*w^2 + (-24 + 119*eps + 212*eps^2)*
         w^3) - w*(v + w)^2*(4*(1 + 2*eps)^2*v^3 + 2*(-9 + 38*eps + 72*eps^2)*
         v^2*w - (42 + 95*eps + 36*eps^2)*v*w^2 - (4 + 211*eps + 260*eps^2)*
         w^3) - u*(v + w)*((4 + 25*eps + 28*eps^2)*v^4 + 
        2*(-14 + 51*eps + 100*eps^2)*v^3*w + (-94 - 101*eps + 68*eps^2)*v^2*
         w^2 - (74 + 771*eps + 852*eps^2)*v*w^3 - 
        3*(-4 + 171*eps + 228*eps^2)*w^4)))/((1 + 2*eps)*(1 + 4*eps)*v*
     (u + w)^2*(v + w)^3*(u + v + w)), 
   (eps^2*(2*u^4*(2*(v + 2*eps*v)^2 + (1 + 3*eps + 4*eps^2)*v*w - 
        (1 + 2*eps)*w^2) - u^2*(v + w)*(2*(-7 - eps + 12*eps^2)*v^3 - 
        4*(5 + 8*eps)*v^2*w - 2*(11 + 154*eps + 184*eps^2)*v*w^2 + 
        (38 - 119*eps - 228*eps^2)*w^3) + 
      u^3*((-14 - 11*eps + 12*eps^2)*v^3 + 16*(-1 + 4*eps + 8*eps^2)*v^2*w + 
        2*(-13 + 28*eps + 72*eps^2)*v*w^2 + (-24 - 13*eps + 36*eps^2)*w^3) - 
      w*(v + w)^2*(4*(1 + 2*eps)^2*v^3 + 2*(-9 + 29*eps + 60*eps^2)*v^2*w + 
        (-42 - 35*eps + 44*eps^2)*v*w^2 - (4 + 133*eps + 156*eps^2)*w^3) - 
      u*(v + w)*((4 + 19*eps + 20*eps^2)*v^4 + (-28 + 75*eps + 164*eps^2)*v^3*
         w + 2*(-47 - 10*eps + 88*eps^2)*v^2*w^2 - (74 + 417*eps + 380*eps^2)*
         v*w^3 - 3*(-4 + 87*eps + 116*eps^2)*w^4)))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^3*(u + v + w)), 
   (2*eps^2*(2*u^4*(2*(v + 2*eps*v)^2 + v*w - (1 + 2*eps)*w^2) - 
      u^2*(v + w)*((-8 - 9*eps + 4*eps^2)*v^3 + (-9 + 11*eps + 36*eps^2)*v^2*
         w - 2*eps*(55 + 72*eps)*v*w^2 + (37 - 52*eps - 136*eps^2)*w^3) - 
      w*(v + w)^2*((4 + 13*eps + 12*eps^2)*v^3 + (-9 + 30*eps + 64*eps^2)*v^2*
         w - 2*(11 + 22*eps + 4*eps^2)*v*w^2 + (1 - 78*eps - 96*eps^2)*w^3) - 
      u^3*(2*(4 + 9*eps + 4*eps^2)*v^3 + (10 + 7*eps - 20*eps^2)*v^2*w + 
        (23 + 20*eps - 32*eps^2)*v*w^2 + (21 + 19*eps - 20*eps^2)*w^3) - 
      u*(v + w)*((4 + 19*eps + 20*eps^2)*v^4 + (-13 + 40*eps + 88*eps^2)*v^3*
         w + 3*(-16 - 7*eps + 28*eps^2)*v^2*w^2 - (27 + 237*eps + 236*eps^2)*
         v*w^3 + (19 - 145*eps - 212*eps^2)*w^4)))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 
   0, (eps*(2*w*(u + w)*(v + w)*(u + v + w) + 4*eps^3*(v + w)*
       (-3*v^3 - 5*v^2*w + 9*v*w^2 + 11*w^3 + u^2*(v + 12*w) + 
        u*(-6*v^2 + 10*v*w + 23*w^2)) + 
      eps*(-((v + w)^2*(2*v^2 + 9*v*w - 19*w^2)) + 
        u^2*(v^2 + 15*v*w + 20*w^2) + u*(-7*v^3 - 2*v^2*w + 44*v*w^2 + 
          39*w^3)) + eps^2*(-((v + w)^2*(11*v^2 + 18*v*w - 57*w^2)) + 
        u^2*(5*v^2 + 59*v*w + 62*w^2) + u*(-26*v^3 + 10*v^2*w + 155*v*w^2 + 
          119*w^3))))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*
     (u + v + w)), (eps^2*(-((1 + 2*eps)*u^2*((2 + 4*eps)*v - w)) + 
      w*(v + w)*(2*(-1 + 5*eps + 8*eps^2)*v + eps*(3 + 4*eps)*w) + 
      u*(-2*(1 + eps)*v^2 + (-4 - eps + 4*eps^2)*v*w + (1 + 5*eps + 4*eps^2)*
         w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2), 
   (eps^2*(2*(v + w)*(u + v + w) + 4*eps^2*(u^2 + 2*u*v + 3*v^2 + 2*v*w - 
        w^2) + eps*(3*u^2 + 11*v^2 + 10*v*w - w^2 + 2*u*(4*v + w))))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)), 
   (eps^2*(u^3*((2 + 11*eps + 12*eps^2)*v + (-1 + eps + 4*eps^2)*w) + 
      w*(v + w)^2*(v + 2*eps*v + (5 + 21*eps + 20*eps^2)*w) + 
      u^2*((7 + 26*eps + 24*eps^2)*v^2 + 2*(5 + 27*eps + 28*eps^2)*v*w + 
        2*(3 + 19*eps + 20*eps^2)*w^2) - u*(v + w)*
       ((1 + 5*eps + 4*eps^2)*v^2 - 3*(3 + 13*eps + 12*eps^2)*v*w - 
        2*(6 + 29*eps + 28*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
     (v + w)^2*(u + v + w)), (eps^2*(-((1 + 2*eps)*u^3*((2 + 4*eps)*v - w)) - 
      u^2*((5 + 15*eps + 12*eps^2)*v^2 + 2*(2 + 11*eps + 12*eps^2)*v*w - 
        (4 + 15*eps + 12*eps^2)*w^2) + (v + w)^2*
       ((2 + 11*eps + 12*eps^2)*v^2 + (5 + 12*eps + 8*eps^2)*v*w + 
        (3 + 16*eps + 16*eps^2)*w^2) + u*(v + w)*
       ((5 + 24*eps + 24*eps^2)*v^2 + (3 + eps - 4*eps^2)*v*w + 
        (6 + 29*eps + 28*eps^2)*w^2)))/(2*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
     (v + w)^2*(u + v + w)), 
   (-2*eps*(w*(v + w)*((2 + 18*eps + 39*eps^2 + 20*eps^3)*v + 
        (2 + 18*eps + 75*eps^2 + 68*eps^3)*w) + 
      u*(2*(1 + eps)*(v + 4*eps*v)^2 + (4 + 36*eps + 105*eps^2 + 76*eps^3)*v*
         w + (2 + 18*eps + 75*eps^2 + 68*eps^3)*w^2)))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2), 
   (eps^2*(-((1 + 2*eps)*u^3*((2 + 4*eps)*v - w)) - 
      u^2*((5 + 15*eps + 12*eps^2)*v^2 + 4*(1 + 2*eps)^2*v*w - 
        (4 + 33*eps + 36*eps^2)*w^2) + (v + w)^2*
       ((2 + 11*eps + 12*eps^2)*v^2 + (5 + 6*eps)*v*w + 
        (3 + 34*eps + 40*eps^2)*w^2) + u*(v + w)*
       ((5 + 24*eps + 24*eps^2)*v^2 + (3 + eps - 4*eps^2)*v*w + 
        (6 + 65*eps + 76*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
     (v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*eps^2*((1 + 2*eps)*u^2*((2 + 4*eps)*v - w) + 
      u*((1 + 2*eps)*v^2 + (2 + 13*eps + 12*eps^2)*v*w + 
        (-2 + eps + 4*eps^2)*w^2) + (v + w)*((2 + 4*eps)*v^2 + 
        (-1 + 3*eps + 4*eps^2)*w^2 + 3*v*(w + 2*eps*w))))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(v + w)^2*(u + v + w)), 0, 0, 0, 
   (eps*(-2*w*(u + w)*(v + w)^2*(u + v + w) - 4*eps^3*(v + w)*
       (-3*u^3*w + 2*(8*v - w)*w*(v + w)^2 + u^2*(v^2 + 11*v*w + 3*w^2) + 
        u*(-2*v^3 + 13*v^2*w + 19*v*w^2 + 4*w^3)) + 
      eps*(2*(7*v - 8*w)*w*(v + w)^3 + 2*u^3*w*(7*v + w) + 
        u*(v + w)^2*(6*v^2 + 11*v*w - 37*w^2) - 
        u^2*(3*v^3 - 5*v^2*w + 11*v*w^2 + 19*w^3)) + 
      eps^2*(-2*w*(v + w)^3*(13*v + 5*w) + u^3*w*(29*v + 13*w) + 
        u*(v + w)^2*(12*v^2 - 25*v*w - 54*w^2) - 
        u^2*(9*v^3 + 30*v^2*w + 52*v*w^2 + 31*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w)), 
   -((eps^3*(3 + 4*eps)*(u^3*w + u^2*(-v^2 + 3*v*w + 2*w^2) + 
       v*w*(5*v^2 + 8*v*w + 3*w^2) + u*(-v^3 + 5*v^2*w + 6*v*w^2 + w^3)))/
     ((1 + 2*eps)*(1 + 4*eps)*v*(u + v)*(u + w)*(v + w)^2)), 
   (eps^2*(-2*eps*(3 + 4*eps)*u^2*w + 2*u*(v + w)*(v + 7*eps*v + 8*eps^2*v + 
        w - 2*eps*w - 4*eps^2*w) + (v + w)^2*((2 + 11*eps + 12*eps^2)*v + 
        2*(1 + eps)*w)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2), 
   (eps^2*(2*eps*(3 + 4*eps)*u^3*(v - w)*w + u*(v + w)^2*
       (2*(-1 + 5*eps + 8*eps^2)*v^2 + (1 + 57*eps + 76*eps^2)*v*w + 
        (3 - 37*eps - 52*eps^2)*w^2) + u^2*(v + w)*
       ((5 + 20*eps + 16*eps^2)*v^2 + 2*(5 + 32*eps + 32*eps^2)*v*w + 
        (5 - 4*eps - 16*eps^2)*w^2) + (v + w)^3*
       ((2 + 11*eps + 12*eps^2)*v^2 + 2*(-3 + 25*eps + 40*eps^2)*v*w - 
        (2 + 39*eps + 44*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*
     (v + w)^3*(u + v + w)), (eps*(2*eps^2*(3 + 4*eps)*u^3*(v - w)*w + 
      u^2*(v + w)*((2 + 25*eps + 76*eps^2 + 56*eps^3)*v^2 + 
        2*(2 + 25*eps + 85*eps^2 + 68*eps^3)*v*w + 
        (2 + 25*eps + 52*eps^2 + 24*eps^3)*w^2) + 
      u*(v + w)^2*((2 + 20*eps + 77*eps^2 + 68*eps^3)*v^2 + 
        (6 + 63*eps + 218*eps^2 + 184*eps^3)*v*w + 
        (4 + 43*eps + 75*eps^2 + 28*eps^3)*w^2) + 
      (v + w)^3*(2*w*(v + w) + 4*eps^3*(6*v^2 + 29*v*w - w^2) + 
        2*eps*(2*v^2 + 8*v*w + 9*w^2) + eps^2*(22*v^2 + 105*v*w + 17*w^2))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w)), 
   (2*eps*(2*w*(v + w)^2 + 18*eps*w*(v + w)^2 + 
      4*eps^3*(-3*u*v^2 + 3*u^2*w + 5*v^2*w + 6*u*w^2 + 16*v*w^2 + 11*w^3) + 
      3*eps^2*(-3*u*v^2 + 3*u^2*w + 13*v^2*w + 6*u*w^2 + 32*v*w^2 + 19*w^3)))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2), 
   (eps^2*(4*eps*(3 + 4*eps)*u^3*v*w + (v + w)^3*
       ((4 + 22*eps + 24*eps^2)*v^2 + (-2 + 51*eps + 76*eps^2)*v*w - 
        eps*(25 + 28*eps)*w^2) + u*(v + w)^2*((2 + 23*eps + 28*eps^2)*v^2 + 
        (9 + 68*eps + 80*eps^2)*v*w + (7 - 3*eps - 12*eps^2)*w^2) + 
      u^2*(v + w)*((7 + 22*eps + 16*eps^2)*v^2 + 2*(7 + 40*eps + 40*eps^2)*v*
         w + (7 + 22*eps + 16*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*
     (u + w)*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*(2*(u + w)*(v + w)^2*(u + v + w) + 
      eps*(2*v^4 + 11*v^3*w + 24*v^2*w^2 + 31*v*w^3 + 16*w^4 + 
        u^3*(-2*v + w) + u^2*(25*v^2 + 39*v*w + 29*w^2) + 
        u*(11*v^3 + 55*v^2*w + 76*v*w^2 + 44*w^3)) + 
      eps^2*(8*v^4 + 76*v^3*w + 148*v^2*w^2 + 72*v*w^3 - 8*w^4 + 
        u^3*(-8*v + 2*w) + u^2*(52*v^2 + 65*v*w + 63*w^2) + 
        u*(44*v^3 + 160*v^2*w + 129*v*w^2 + 53*w^3)) + 
      4*eps^3*(-2*u^3*v + u^2*(6*v^2 + 3*v*w + 7*w^2) + 
        u*(10*v^3 + 30*v^2*w + 11*v*w^2 - w^3) + 
        2*(v^4 + 11*v^3*w + 21*v^2*w^2 + 7*v*w^3 - 4*w^4))))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   (2*eps*(w*(u + w)*(u + v + w) - 8*eps^3*(v + w)*(v^2 - 2*w*(u + w)) + 
      eps^2*(-8*v^3 - 4*u^2*(v - w) - 8*v^2*w + 22*v*w^2 + 22*w^3 - 
        2*u*(v^2 - 8*v*w - 13*w^2)) + eps*(-2*v^3 - 2*u^2*(v - 2*w) - 
        2*v^2*w + 7*v*w^2 + 7*w^3 + u*(-v^2 + 4*v*w + 11*w^2))))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)), 
   -((eps^2*((1 + 2*eps)*u*((2 + 4*eps)*v - w) + 
       (v + w)*((2 + 11*eps + 12*eps^2)*v + eps*(3 + 4*eps)*w)))/
     ((1 + 2*eps)*(1 + 4*eps)*v*(v + w)^2)), 
   -((eps^2*(u^4*((2 + 11*eps + 12*eps^2)*v + (-1 + eps + 4*eps^2)*w) + 
       u^3*(2*(-1 + 5*eps + 8*eps^2)*v^2 + (9 + 112*eps + 136*eps^2)*v*w + 
         (-7 + 42*eps + 72*eps^2)*w^2) + u^2*((5 + 20*eps + 16*eps^2)*v^3 + 
         (14 + 121*eps + 132*eps^2)*v^2*w + (25 + 331*eps + 396*eps^2)*v*
          w^2 + (-11 + 140*eps + 208*eps^2)*w^3) + 
       u*w*(2*(5 + 32*eps + 32*eps^2)*v^3 + 2*(17 + 118*eps + 124*eps^2)*v^2*
          w + (31 + 370*eps + 432*eps^2)*v*w^2 + (-5 + 158*eps + 216*eps^2)*
          w^3) + w*(v + w)*(v*w*(5*v + 13*w) + eps*(6*v^3 + 44*v^2*w + 
           81*v*w^2 + 59*w^3) + eps^2*(8*v^3 + 48*v^2*w + 84*v*w^2 + 
           76*w^3))))/((1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*
      (u + v + w))), 
   (eps^2*(u^3*(-2*(3 + 6*eps + 4*eps^2)*v^2 + (4 + 55*eps + 68*eps^2)*v*w + 
        (-14 - 13*eps + 12*eps^2)*w^2) - w*(v + w)*
       (2*(4 + 9*eps + 4*eps^2)*v^3 + (15 + 28*eps + 8*eps^2)*v^2*w - 
        (-5 + eps + 12*eps^2)*v*w^2 + (6 - 27*eps - 44*eps^2)*w^3) + 
      u^2*((3 + 9*eps + 4*eps^2)*v^3 + 2*(-1 + 8*eps + 12*eps^2)*v^2*w + 
        3*(-3 + 36*eps + 56*eps^2)*v*w^2 + (-34 + eps + 68*eps^2)*w^3) + 
      u*w*((-8 - 9*eps + 4*eps^2)*v^3 + (-18 - 9*eps + 28*eps^2)*v^2*w + 
        3*(-8 + 27*eps + 52*eps^2)*v*w^2 + (-26 + 41*eps + 100*eps^2)*w^3)))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
   -((eps^3*(3 + 4*eps)*(u^3 + 3*u^2*v + v*w*(v + w) + 
       u*(2*v^2 + 3*v*w - w^2)))/((1 + 2*eps)*(1 + 4*eps)*v*(u + v)*(u + w)*
      (v + w))), -1/2*(eps*(2*(u + w)^2*(v + w)^2*(u + v + w) + 
       eps*(u + w)^2*(25*v^3 + u^2*(4*v - 2*w) + 76*v^2*w + 69*v*w^2 + 
         18*w^3 + 4*u*(5*v^2 + 11*v*w + 3*w^2)) + 
       4*eps^3*(u^4*(5*v + w) + u^3*(15*v^2 + 54*v*w + 23*w^2) + 
         u^2*(13*v^3 + 76*v^2*w + 150*v*w^2 + 67*w^3) + 
         u*w*(32*v^3 + 113*v^2*w + 158*v*w^2 + 69*w^3) + 
         w*(2*v^4 + 21*v^3*w + 52*v^2*w^2 + 57*v*w^3 + 24*w^4)) + 
       eps^2*(u^4*(19*v - w) + u^3*(71*v^2 + 226*v*w + 75*w^2) + 
         u^2*(73*v^3 + 382*v^2*w + 660*v*w^2 + 251*w^3) + 
         u*w*(164*v^3 + 569*v^2*w + 718*v*w^2 + 273*w^3) + 
         w*(6*v^4 + 97*v^3*w + 258*v^2*w^2 + 265*v*w^3 + 98*w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
   (2*eps*(w*(u + w) + 9*eps*w*(u + w) + 4*eps^3*(3*u*v + 10*u*w + 6*v*w + 
        10*w^2) + 3*eps^2*(3*u*v + 14*u*w + 6*v*w + 14*w^2)))/
    ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)*(v + w)), 
   -((eps^2*(u^4*((4 + 19*eps + 20*eps^2)*v + (-2 - eps + 4*eps^2)*w) + 
       u^3*((2 + 17*eps + 20*eps^2)*v^2 + 16*(1 + 7*eps + 8*eps^2)*v*w + 
         (-10 + 15*eps + 44*eps^2)*w^2) + 
       u*w*(2*(7 + 25*eps + 20*eps^2)*v^3 + (46 + 161*eps + 132*eps^2)*v^2*
          w + 2*(19 + 122*eps + 128*eps^2)*v*w^2 + 3*(-2 + 31*eps + 44*eps^2)*
          w^3) + u^2*((7 + 19*eps + 12*eps^2)*v^3 + 
         2*(13 + 50*eps + 44*eps^2)*v^2*w + 7*(5 + 36*eps + 40*eps^2)*v*w^2 + 
         (-14 + 71*eps + 124*eps^2)*w^3) + w*(v + w)*(v*w*(7*v + 15*w) + 
         4*eps^2*(2*v^3 + 7*v^2*w + 9*v*w^2 + 12*w^3) + 
         eps*(6*v^3 + 31*v^2*w + 47*v*w^2 + 38*w^3))))/
     ((1 + 2*eps)*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w))), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (4*eps*w)/(v*(v + w)), 
   (2*eps*(u - v + w))/(v*(u + v + w)), (eps*(u + 2*v + w))/(v*(u + v + w)), 
   -((eps*((v + w)^2 + u*(2*v + w)))/(v*(v + w)*(u + v + w))), 
   (eps*(v + 2*w))/(v*(v + w)), -(eps/v), 0, 0, 0}, 
  {(-3*eps*(u^3*((2 + 7*eps)*v + 3*eps*w) + 
      w*(v + w)*(v^2 - (-2 + eps)*v*w - eps*w^2) + 
      u*((1 + 2*eps)*v^3 + 2*(3 + 4*eps)*v^2*w + 3*(2 + 3*eps)*v*w^2 + 
        eps*w^3) + u^2*((3 + 7*eps)*v^2 + 5*eps*w^2 + 6*v*(w + 3*eps*w))))/
    (2*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   (3*eps^2*w*(u + v + w))/(2*(1 + 4*eps)*v*(u + w)*(v + w)), 
   (3*eps*(u^2*(w + 3*eps*w) + w*(v + w)*((-1 + eps)*v + w + 3*eps*w) + 
      u*(-v^2 + 4*eps*v*w + 2*(1 + 3*eps)*w^2)))/(2*(1 + 4*eps)*v*(u + w)*
     (v + w)*(u + v + w)), (3*eps*(u^4*((4 + 13*eps)*v + 5*eps*w) + 
      u^3*((-1 + 4*eps)*v^2 + (16 + 81*eps)*v*w + (-3 + 37*eps)*w^2) + 
      u^2*((4 - 6*eps)*v^3 + (15 + 4*eps)*v^2*w + 3*(10 + 49*eps)*v*w^2 + 
        9*(-1 + 9*eps)*w^3) + u*w*(-2*(-4 + eps)*v^3 + 3*(11 + 2*eps)*v^2*w + 
        (28 + 103*eps)*v*w^2 + (-9 + 71*eps)*w^3) + 
      w*(v + w)*(w*(4*v^2 + 13*v*w - 3*w^2) + 
        2*eps*(2*v^3 + 2*v^2*w + v*w^2 + 11*w^3))))/
    (2*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
   (3*eps*(2*u^4*(v + 3*eps*v + eps*w) + u^3*(-((2 + eps)*v^2) + 
        (8 + 41*eps)*v*w + 2*(-1 + 9*eps)*w^2) + 
      u^2*((2 - 4*eps)*v^3 - 6*(-1 + eps)*v^2*w + 4*(4 + 19*eps)*v*w^2 + 
        6*(-1 + 7*eps)*w^3) + u*w*(-2*(-2 + eps)*v^3 - 3*(-6 + eps)*v^2*w + 
        (16 + 53*eps)*v*w^2 + 2*(-3 + 19*eps)*w^3) + 
      2*w*(v + w)*(w*(v^2 + 4*v*w - w^2) + eps*(v^3 + v^2*w + 6*w^3))))/
    (2*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 
   (eps*(3*u^3*(v + 3*eps*v + eps*w) + w*(v + w)*(v^2 - (-3 + eps)*v*w - 
        eps*w^2) + u^2*((4 + 7*eps)*v^2 + (9 + 22*eps)*v*w + 5*eps*w^2) + 
      u*((1 + 2*eps)*v^3 + 8*(1 + eps)*v^2*w + (9 + 11*eps)*v*w^2 + 
        eps*w^3)))/((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   (-2*eps*(2*u^3*(v + 3*eps*v + eps*w) + w*(v + w)*(v^2 - 2*(-1 + eps)*v*w - 
        2*eps*w^2) + u^2*((3 + 6*eps)*v^2 + 2*(3 + 7*eps)*v*w + 2*eps*w^2) + 
      u*((1 + 2*eps)*v^3 + 6*(1 + eps)*v^2*w + 2*(3 + 2*eps)*v*w^2 - 
        2*eps*w^3)))/((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 
   (-2*eps*(u^3*(v + 2*eps*v) + w*(v + w)*((1 - 2*eps)*v^2 + 
        (4 - 9*eps)*v*w + (-1 + eps)*w^2) + 
      u*(v^3 - 5*(-1 + eps)*v^2*w + (6 + 5*eps)*v*w^2 + 2*(-1 + eps)*w^3) + 
      u^2*((4*v - w)*w + eps*(4*v^2 + 15*v*w + w^2))))/
    ((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   -((eps*(3*u^3*(v + 3*eps*v + eps*w) + w*(v + w)^2*((3 + 10*eps)*v + 
         5*eps*w) + u*(v + w)*((3 + 8*eps)*v^2 + 2*(4 + 15*eps)*v*w + 
         13*eps*w^2) + u^2*(5*(1 + 3*eps)*v^2 + 11*eps*w^2 + 
         8*v*(w + 4*eps*w))))/((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w))), 
   (-2*eps*(u*v*w + u^2*(v + 3*eps*v - 2*eps*w) + eps*u*(v^2 - 4*w^2) - 
      eps*w*(v^2 + 3*v*w + 2*w^2)))/((1 + 4*eps)*v*(u + w)*(v + w)*
     (u + v + w)), -((eps*(-(w*(v + w)^2*(v + 3*eps*v + 2*(-1 + eps)*w)) + 
       u^3*(v + 4*eps*v + 2*eps*w) - u*(v + w)*(v^2 - (4 + eps)*v*w + 
         2*(-2 + eps)*w^2) + u^2*((3 + 6*eps)*v^2 + 2*(3 + 5*eps)*v*w + 
         2*(1 + eps)*w^2)))/((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w))), 
   (2*eps*(u^3*(v + 4*eps*v + 2*eps*w) + 
      u^2*((3 + 8*eps)*v^2 + (5 + 13*eps)*v*w + (1 + 3*eps)*w^2) + 
      w*(v + w)^2*(w - eps*(v + w)) + 2*u*(v + w)*(w*(2*v + w) + 
        eps*v*(v + 3*w))))/((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 
   -((eps*(w*(v + w)*(v - 3*eps*w) + u^2*(v + 3*eps*v + eps*w) + 
       u*((1 + 2*eps)*v^2 + 2*(1 + eps)*v*w - 2*eps*w^2)))/
     ((1 + 4*eps)*v*(u + w)*(v + w)^2)), 
   (2*eps*(w*(v + w)*(v - 3*eps*w) + u^2*(v + 3*eps*v + eps*w) + 
      u*((1 + 2*eps)*v^2 + 2*(1 + eps)*v*w - 2*eps*w^2)))/
    ((1 + 4*eps)*v*(u + w)*(v + w)^2), 
   -((eps*((v + w)*((-1 + 2*eps)*v + w + 3*eps*w) + 
       u*((-1 + 3*eps)*v + w + 3*eps*w)))/((1 + 4*eps)*v*(v + w)*
      (u + v + w))), (-2*eps*(u*(v + eps*v - eps*w) + 
      eps*(2*v^2 + v*w - w^2)))/((1 + 4*eps)*v*(v + w)*(u + v + w)), 
   (eps*(u^4*(v + 6*eps*v + 4*eps*w) + u^3*(v + w)*((2 + 7*eps)*v + 
        8*eps*w) + u^2*v*((2*v - w)*w + eps*(v^2 + 12*v*w + 5*w^2)) - 
      w*(v + w)*(2*v*w^2 + eps*(2*v^3 + 5*v^2*w + 3*v*w^2 + 4*w^3)) - 
      u*w*(2*v*w*(v + 2*w) + eps*(4*v^3 + 3*v^2*w + 11*v*w^2 + 8*w^3))))/
    ((1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
   (2*eps*(u^3*(-((1 + 3*eps)*v^2) + (2 + 11*eps)*v*w + 8*eps*w^2) + 
      w*(v + w)*(3*v*w^2 + eps*(2*v^3 + 5*v^2*w + 7*v*w^2 + 8*w^3)) + 
      u^2*(v*w*(v + 7*w) + eps*(-v^3 + 37*v*w^2 + 24*w^3)) + 
      u*w*(v*w*(5*v + 8*w) + eps*(4*v^3 + 15*v^2*w + 41*v*w^2 + 24*w^3))))/
    ((1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 
   -((eps*(u^4*(v + 4*eps*v + 2*eps*w) - u^3*((1 + 2*eps)*v^2 - 
         (4 + 25*eps)*v*w + (1 - 15*eps)*w^2) + 
       u^2*((1 - 3*eps)*v^3 - (-3 + eps)*v^2*w + (8 + 53*eps)*v*w^2 + 
         3*(-1 + 11*eps)*w^3) + u*w*(2*v^3 + (9 + 10*eps)*v^2*w + 
         (8 + 47*eps)*v*w^2 + (-3 + 29*eps)*w^3) + 
       w*(v + w)*(w*(v^2 + 4*v*w - w^2) + eps*(2*v^3 + 3*v^2*w + 6*v*w^2 + 
           9*w^3))))/((1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w))), 
   -((eps*(u^4*((2 + 9*eps)*v + 5*eps*w) + u^3*((-2 + 3*eps)*v^2 + 
         (8 + 71*eps)*v*w + 2*(-1 + 22*eps)*w^2) + 
       2*u^2*((1 - 3*eps)*v^3 + (3 + 8*eps)*v^2*w + 8*(1 + 10*eps)*v*w^2 + 
         3*(-1 + 17*eps)*w^3) + u*w*(4*v^3 + (18 + 35*eps)*v^2*w + 
         (16 + 143*eps)*v*w^2 + 2*(-3 + 46*eps)*w^3) + 
       w*(v + w)*(2*w*(v^2 + 4*v*w - w^2) + eps*(3*v^3 + 6*v^2*w + 16*v*w^2 + 
           29*w^3))))/((1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w))), 
   -((eps*(2*u^4*(v + 3*eps*v + eps*w) + 2*u^3*((-1 + eps)*v^2 + 
         2*(2 + 11*eps)*v*w + (-1 + 9*eps)*w^2) + 
       u^2*((2 - 4*eps)*v^3 - 6*(-1 + eps)*v^2*w + 4*(4 + 19*eps)*v*w^2 + 
         6*(-1 + 7*eps)*w^3) + u*w*((4 - 5*eps)*v^3 - 3*(-6 + 5*eps)*v^2*w + 
         4*(4 + 11*eps)*v*w^2 + 2*(-3 + 19*eps)*w^3) + 
       w*(v + w)*(2*w*(v^2 + 4*v*w - w^2) + eps*(v^3 - v^2*w - 6*v*w^2 + 
           12*w^3))))/((1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w))), 
   (-2*eps*(2*u^4*(v + 3*eps*v + eps*w) + 
      u^2*(-2*(-1 + eps)*v^3 + (7 + eps)*v^2*w + (11 + 54*eps)*v*w^2 + 
        3*(-2 + 9*eps)*w^3) + u*w*(2*(2 + eps)*v^3 + (14 + 11*eps)*v^2*w + 
        3*(3 + 14*eps)*v*w^2 + (-6 + 23*eps)*w^3) + 
      u^3*((7*v - 2*w)*w + eps*(-v^2 + 30*v*w + 13*w^2)) + 
      w*(v + w)*(w*(2*v^2 + 5*v*w - 2*w^2) + eps*(2*v^3 + 4*v^2*w + 5*v*w^2 + 
          7*w^3))))/((1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 
   0, 0, -((eps*(2*eps*(v + w)^2 + u*(v + 4*eps*v + 2*eps*w)))/
     ((1 + 4*eps)*v*(v + w)*(u + v + w))), 
   (eps*((v + w)*(v + 2*eps*v + eps*w) + u*(v + 3*eps*v + eps*w)))/
    ((v + 4*eps*v)*(v + w)^2), (eps^2*(-u^2 + w*(v + w)))/
    ((1 + 4*eps)*v*(u + w)*(v + w)), 
   -((eps*((1 + 3*eps)*w*(v + w)^2*(v + 2*w) + u^3*(v + 4*eps*v + 2*eps*w) + 
       u*(v + 4*eps*v + (2 + 7*eps)*w)*(v^2 + 3*v*w + 2*w^2) + 
       u^2*((3 + 10*eps)*v^2 + 2*(2 + 9*eps)*v*w + 2*(1 + 5*eps)*w^2)))/
     ((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w))), 
   (eps*(w*(v + w)^2*(v + 2*eps*v - eps*w) + u^3*(v + 3*eps*v + eps*w) + 
      u*(v + w)*((1 + 4*eps)*v^2 + 2*(2 + 5*eps)*v*w - eps*w^2) + 
      u^2*((3 + 9*eps)*v^2 + eps*w^2 + 4*v*(w + 3*eps*w))))/
    (2*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   (6*eps^2*w*(2*u + v + 2*w))/((1 + 4*eps)*v*(u + w)*(v + w)), 
   (eps*(w*(v + w)^2*(v - 5*eps*w) + u^3*(v + 3*eps*v + eps*w) + 
      u*(v + w)*((1 + 4*eps)*v^2 + 4*(1 + eps)*v*w - 9*eps*w^2) + 
      u^2*((3 + 9*eps)*v^2 - 3*eps*w^2 + 4*v*(w + 2*eps*w))))/
    ((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*(u + w)*((v + w)*(v + eps*v + eps*w) + u*(v + 3*eps*v + eps*w)))/
    ((1 + 4*eps)*v*(v + w)^2*(u + v + w)), 0, 0, 0, 
   (eps*(u + eps*u - v + 2*eps*v + w + eps*w))/((1 + 4*eps)*v*(u + v + w)), 
   0, 0, -((eps*(u + eps*u - v + 2*eps*v + w + eps*w))/
     ((1 + 4*eps)*v*(u + v + w))), 
   -1/2*(eps*(u + eps*u - v + 2*eps*v + w + eps*w))/
     ((1 + 4*eps)*v*(u + v + w)), 0, 
   -((eps*(u + eps*u - v + 2*eps*v + w + eps*w))/
     ((1 + 4*eps)*v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*(u^2*(v + 3*eps*v + eps*w) + (v + w)*(v^2 - 4*(-1 + eps)*v*w + 
        (-1 + 4*eps)*w^2) + u*((-1 + 3*eps)*v^2 + (-1 + 5*eps)*w^2 + 
        2*v*(w + 8*eps*w))))/((1 + 4*eps)*v*(v + w)^2*(u + v + w)), 
   (-2*eps*(v^2 - w*(u + w) + 2*eps*(v - w)*(u + v + w)))/
    ((1 + 4*eps)*v*(v + w)*(u + v + w)), 
   (eps*(u*(v + 3*eps*v + eps*w) + (v + w)*(v + 4*eps*v + eps*w)))/
    ((v + 4*eps*v)*(v + w)^2), 
   (eps*(u^4*(v + 4*eps*v + 2*eps*w) + 
      u^3*(6*v*w + eps*(v^2 + 33*v*w + 20*w^2)) + 
      w*(v + w)*(4*v*w^2 + eps*(2*v^3 + 9*v^2*w + 17*v*w^2 + 14*w^3)) + 
      u*w*(4*v*w*(2*v + 3*w) + eps*(10*v^3 + 45*v^2*w + 87*v*w^2 + 44*w^3)) + 
      u^2*(v*w*(4*v + 13*w) + eps*(v^3 + 20*v^2*w + 85*v*w^2 + 48*w^3))))/
    ((1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
   (eps*(u^3*((2 + 7*eps)*v^2 - (4 + 15*eps)*v*w + 2*(1 - 3*eps)*w^2) + 
      w*(v + w)*(2*v^3 + 5*v^2*w + (1 - 2*eps)*v*w^2 + 2*(1 - 3*eps)*w^3) + 
      u*w*(-((-4 + eps)*v^3) + (4 - 6*eps)*v^2*w + (2 - 31*eps)*v*w^2 + 
        6*(1 - 3*eps)*w^3) + u^2*((1 + 3*eps)*v^3 + 3*eps*v^2*w - 
        (5 + 38*eps)*v*w^2 + 6*(1 - 3*eps)*w^3)))/((1 + 4*eps)*v*(u + w)^2*
     (v + w)^2*(u + v + w)), (eps^2*(u^3 + 3*u^2*v + v*w*(v + w) + 
      u*(2*v^2 + 3*v*w - w^2)))/((1 + 4*eps)*v*(u + v)*(u + w)*(v + w)), 
   (eps*(u^4*((2 + 7*eps)*v + 3*eps*w) + 2*u^3*((1 + 3*eps)*v^2 + 
        (5 + 21*eps)*v*w + 10*eps*w^2) + 2*u*w*((1 + 6*eps)*v^3 + 
        (7 + 23*eps)*v^2*w + (8 + 39*eps)*v*w^2 + 18*eps*w^3) + 
      u^2*((1 + 3*eps)*v^3 + (10 + 29*eps)*v^2*w + (19 + 88*eps)*v*w^2 + 
        42*eps*w^3) + w*(v + w)*(v*w*(v + 5*w) + 
        eps*(2*v^3 + 9*v^2*w + 14*v*w^2 + 11*w^3))))/
    (2*(1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 
   (-6*eps^2*(2*w*(v + w) + u*(v + 2*w)))/((1 + 4*eps)*v*(u + w)*(v + w)), 
   (eps*(u^4*((2 + 7*eps)*v + 3*eps*w) + 2*u^3*((1 + 2*eps)*v^2 + 
        (5 + 18*eps)*v*w + 8*eps*w^2) + 2*u*w*((1 + 3*eps)*v^3 + 
        (7 + 11*eps)*v^2*w + 8*(1 + 3*eps)*v*w^2 + 12*eps*w^3) + 
      u^2*((1 + eps)*v^3 + 5*(2 + 3*eps)*v^2*w + (19 + 64*eps)*v*w^2 + 
        30*eps*w^3) + w*(v + w)*(v*w*(v + 5*w) + 
        eps*(2*v^3 + 5*v^2*w + 6*v*w^2 + 7*w^3))))/
    ((1 + 4*eps)*v*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (eps*(w*(v + w) + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 0, 
   0, -(eps/(v + w)), 0, 0, 0}, 
  {(-3*eps*(2*u*((-1 + 2*eps)*v - w)*w*(v + w) + (2*eps*v - w)*w*(v + w)^2 - 
      u^2*(v^2 - 2*(-1 + eps)*v*w + w^2)))/(2*(1 + 4*eps)*v*(u + w)*(v + w)^2*
     (u + v + w)), (-3*eps^2*w*(u + v + w))/((1 + 4*eps)*(u + w)*(v + w)^2), 
   (3*eps*((v + w)^2*((2 + 8*eps)*v^2 + (3 + 5*eps)*v*w + (1 + 2*eps)*w^2) + 
      u^2*((1 + 3*eps)*v^2 + (2 + 3*eps)*v*w + (1 + 3*eps)*w^2) + 
      u*(v + w)*((3 + 9*eps)*v^2 + (5 + 6*eps)*v*w + (2 + 5*eps)*w^2)))/
    (2*(1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   (-3*eps*(8*eps*u^3*v*w + u*(v + w)^2*((-1 + 8*eps)*v^2 + 
        (7 + 24*eps)*v*w + 4*(2 - 5*eps)*w^2) + 
      (v + w)^3*((4 + 15*eps)*v^2 + (-1 + 59*eps)*v*w + 4*(1 - 4*eps)*w^2) - 
      u^2*(v + w)*(4*(-1 + eps)*v^2 - (8 + 17*eps)*v*w + 4*(-1 + eps)*w^2)))/
    (2*(1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w)), 
   (-3*eps*(4*eps*u^3*v*w + (v + w)^3*((2 + 7*eps)*v^2 + (-2 + 33*eps)*v*w + 
        (2 - 11*eps)*w^2) + u*(v + w)^2*((-2 + eps)*v^2 + (2 + 9*eps)*v*w + 
        2*(2 - 7*eps)*w^2) - u^2*(v + w)*((-2 + 3*eps)*v^2 + 
        (-2 + 3*eps)*w^2 - 4*v*(w + 2*eps*w))))/(2*(1 + 4*eps)*v*(u + w)*
     (v + w)^3*(u + v + w)), 0, 0, 
   -((eps*(w*(v + w)^2*(3*eps*v + 2*w + 2*eps*w) + 
       u^2*((2 + 5*eps)*v^2 + (4 + 5*eps)*v*w + 2*(1 + eps)*w^2) + 
       u*(v + w)*(4*w*(v + w) + eps*(5*v^2 + 8*v*w + 4*w^2))))/
     ((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w))), 
   (2*eps*(w*(v + w)^2*(w + eps*(v + 3*w)) + 
      u^2*((1 + 3*eps)*v^2 + (1 + 3*eps)*w^2 + 2*v*(w + 2*eps*w)) + 
      u*(v + w)*(2*w*(v + w) + eps*(3*v^2 + 5*v*w + 6*w^2))))/
    ((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 
   (2*eps*((v + w)^2*((1 + 3*eps)*v^2 + 14*eps*v*w + (1 - 3*eps)*w^2) + 
      u^2*((1 + eps)*v^2 - 2*(-1 + eps)*v*w + (1 + eps)*w^2) + 
      2*u*(v + w)*(w*(v + w) + eps*(3*v^2 - 2*v*w - w^2))))/
    ((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   -((eps*(v*(u + w)*(v + w)^2 + 2*eps*(w^2*(v + w)^2 + u^2*(v^2 + w^2) + 
         2*u*(v^3 + v^2*w + v*w^2 + w^3))))/((1 + 4*eps)*v*(u + w)*(v + w)^2*
      (u + v + w))), (2*eps*(v*(u + w)*(v + w)^2 + 
      2*eps*(w^2*(v + w)^2 + u^2*(v^2 + w^2) + 
        2*u*(v^3 + v^2*w + v*w^2 + w^3))))/((1 + 4*eps)*v*(u + w)*(v + w)^2*
     (u + v + w)), -((eps*(v*(v + w)^2*(u + 2*v + w) - 
       2*eps*(-((v + w)^2*(3*v^2 + 2*v*w - 2*w^2)) + u^2*(v^2 + w^2) + 
         u*(v^3 + v^2*w + 3*v*w^2 + 3*w^3))))/((1 + 4*eps)*v*(u + w)*
      (v + w)^2*(u + v + w))), 
   (2*eps*(v^2*(v + w)^2 + eps*(v + w)^2*(3*v^2 + 2*v*w - 3*w^2) - 
      2*eps*u^2*(v^2 + w^2) - eps*u*(3*v^3 + 3*v^2*w + 5*v*w^2 + 5*w^3)))/
    ((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 0, 
   (eps*(-3*eps*u^2*w + u*(4*(1 + 4*eps)*v^2 + (8 + 17*eps)*v*w + 
        4*(1 + eps)*w^2) + (v + w)*(4*(1 + 4*eps)*v^2 + 2*(4 + 9*eps)*v*w + 
        (4 + 7*eps)*w^2)))/((1 + 4*eps)*v*(u + w)*(v + w)^2), 
   (-2*eps*((v + w)*((1 + 4*eps)*v^2 + (2 + 3*eps)*v*w + (1 + 4*eps)*w^2) + 
      u*((1 + 4*eps)*v^2 + (2 + 5*eps)*v*w + (1 + 4*eps)*w^2)))/
    ((1 + 4*eps)*v*(u + w)*(v + w)^2), 
   -((eps*(v*(v + w)^3*(2*u + v + 2*w) + 
       eps*(-4*u^3*v*w + (v + w)^3*(6*v^2 - 11*v*w + 3*w^2) + 
         u*(v + w)^2*(7*v^2 - 11*v*w + 4*w^2) + 
         u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + 4*eps)*v*(u + w)*
      (v + w)^3*(u + v + w))), 
   (2*eps*(v*(u + w)*(v + w)^3 + eps*(-4*u^3*v*w - 4*(4*v - w)*w*(v + w)^3 + 
        u*(v + w)^2*(3*v^2 - 14*v*w + 5*w^2) + 
        u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + 4*eps)*v*(u + w)*
     (v + w)^3*(u + v + w)), (eps*((-1 + 2*eps)*u + (-1 + 3*eps)*v + 
      (-1 + 2*eps)*w))/((1 + 4*eps)*v*(u + v + w)), 
   (2*eps*(v + eps*(2*u + v + 2*w)))/((1 + 4*eps)*v*(u + v + w)), 0, 0, 0, 
   (eps*(4*eps*u^3*v*w + (v + w)^3*((1 + 4*eps)*v^2 + (-1 + 18*eps)*v*w + 
        (1 - 7*eps)*w^2) - u^2*(v + w)*((-1 + 3*eps)*v^2 + (-1 + 3*eps)*w^2 - 
        2*v*(w + 4*eps*w)) - u*(v + w)^2*((1 + 2*eps)*v^2 + 
        2*(-1 + 5*eps)*w^2 - v*(w + 10*eps*w))))/((1 + 4*eps)*v*(u + w)*
     (v + w)^3*(u + v + w)), 
   (eps*(3*eps*u^3*(v - w)*w + (v + w)^3*((2 + 9*eps)*v^2 + 
        (-2 + 45*eps)*v*w + 2*(1 - 10*eps)*w^2) - 
      2*u^2*(v + w)*((-1 + 3*eps)*v^2 - 2*v*w + (-1 + 9*eps)*w^2) + 
      u*(v + w)^2*((-2 + 3*eps)*v^2 + (4 - 35*eps)*w^2 + 2*v*(w + 5*eps*w))))/
    ((1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w)), 
   (eps*(2*eps*u^3*v*w + (v + w)^3*((2 + 7*eps)*v^2 + 2*(-1 + 17*eps)*v*w + 
        (2 - 11*eps)*w^2) + u*(v + w)^2*((-2 + 4*eps)*v^2 + (2 + eps)*v*w + 
        2*(2 - 7*eps)*w^2) - u^2*(v + w)*((-2 + 3*eps)*v^2 - (4 + eps)*v*w + 
        (-2 + 3*eps)*w^2)))/((1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w)), 
   (2*eps*(4*eps*u^3*v*w + (v + w)^3*((2 + 7*eps)*v^2 + 22*eps*v*w + 
        2*(1 - 3*eps)*w^2) - u^2*(v + w)*((-2 + eps)*v^2 + (-2 + eps)*w^2 - 
        4*v*(w + 3*eps*w)) + u*(v + w)^2*(4*w*(v + w) + 
        eps*(v^2 + 16*v*w - 7*w^2))))/((1 + 4*eps)*v*(u + w)*(v + w)^3*
     (u + v + w)), 0, 0, 0, 0, 0, 
   (eps*(u*(v + w)*((3 + 10*eps)*v^2 + 5*(1 + eps)*v*w - 2*(1 + 3*eps)*w^2) + 
      u^2*((1 + 4*eps)*v^2 + (2 + eps)*v*w - (1 + 3*eps)*w^2) + 
      (v + w)^2*((1 + 4*eps)*v^2 + (3 + 4*eps)*v*w - (1 + 3*eps)*w^2)))/
    ((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   -((eps^2*(u*(v^2 + 5*v*w + 2*w^2) + w*(5*v^2 + 7*v*w + 2*w^2)))/
     ((1 + 4*eps)*v*(u + w)*(v + w)^2)), 
   -((eps*(u*(v + 3*eps*v + w + eps*w) + (v + w)*(v + 4*eps*v + w + eps*w)))/
     ((1 + 4*eps)*v*(u + w)*(v + w))), (eps*(v + w + 2*eps*(u + 2*(v + w))))/
    ((1 + 4*eps)*(v + w)*(u + v + w)), 
   -1/2*(eps*((v + w)^2*((1 + 4*eps)*v^2 + (3 + 5*eps)*v*w + 
         (1 + 3*eps)*w^2) + u*(v + w)*((3 + 11*eps)*v^2 + (5 + 9*eps)*v*w + 
         2*(1 + 3*eps)*w^2) + u^2*((1 + 5*eps)*v^2 + (1 + 3*eps)*w^2 + 
         2*v*(w + 2*eps*w))))/((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w)), 
   (6*eps^2*w*(-2*v^2 - v*w + w^2 + u*(-v + w)))/((1 + 4*eps)*v*(u + w)*
     (v + w)^2), 
   -((eps*(u^2*((1 + 5*eps)*v^2 + 2*(1 + eps)*v*w + (1 + 5*eps)*w^2) + 
       (v + w)^2*((1 + 4*eps)*v^2 + (3 + eps)*v*w + (1 + 5*eps)*w^2) + 
       u*(v + w)*((3 + 11*eps)*v^2 + (5 + 3*eps)*v*w + 2*(1 + 5*eps)*w^2)))/
     ((1 + 4*eps)*v*(u + w)*(v + w)^2*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (2*eps*(u + 2*eps*u + w + 2*eps*(v + w)))/((1 + 4*eps)*v*(u + v + w)), 
   0, 0, 0, -((eps*(u^3*w*((4 + eps)*v + eps*w) + 
       w*(v + w)^3*((2 - 19*eps)*v + (-1 + 3*eps)*w) + 
       u^2*(v + w)*((1 + 3*eps)*v^2 + (10 - 3*eps)*v*w + (-1 + eps)*w^2) + 
       u*(v + w)^2*((2 + 7*eps)*v^2 + (8 - 11*eps)*v*w + (-2 + 3*eps)*w^2)))/
     ((1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w))), 
   (eps^2*(u^3*w + u^2*(-v^2 + 3*v*w + 2*w^2) + v*w*(5*v^2 + 8*v*w + 3*w^2) + 
      u*(-v^3 + 5*v^2*w + 6*v*w^2 + w^3)))/((1 + 4*eps)*v*(u + v)*(u + w)*
     (v + w)^2), -((eps*(-2*eps*u^2*w + u*(v + w)*(v + 5*eps*v + w - eps*w) + 
       (v + w)^2*(v + 4*eps*v + w + eps*w)))/((1 + 4*eps)*v*(u + w)*
      (v + w)^2)), 
   -((eps*(v^2*(v + w)^3 + eps*(2*u^3*(v - w)*w + u*(v + w)^2*
          (v^2 + 17*v*w - 12*w^2) + (v + w)^3*(4*v^2 + 21*v*w - 7*w^2) + 
         u^2*(v^3 + 11*v^2*w + 3*v*w^2 - 7*w^3))))/((1 + 4*eps)*v*(u + w)*
      (v + w)^3*(u + v + w))), 
   -1/2*(eps*(2*eps*u^3*(v - w)*w + 2*u*(v + w)^2*((1 + 4*eps)*v^2 + 
         (1 - 3*eps)*w^2 + 2*v*(w + 6*eps*w)) + u^2*(v + w)*
        ((1 + 4*eps)*v^2 + (1 - 4*eps)*w^2 + 2*v*(w + 7*eps*w)) + 
       (v + w)^3*((2 + 8*eps)*v^2 + (1 - 4*eps)*w^2 + 2*v*(w + 12*eps*w))))/
     ((1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w)), 
   (6*eps^2*(v^2 - w*(u + w)))/((v + 4*eps*v)*(v + w)^2), 
   -((eps*(4*eps*u^3*v*w + 2*u*(v + w)^2*((1 + 3*eps)*v^2 + 
         (2 + 11*eps)*v*w + w^2) + u^2*(v + w)*((1 + 2*eps)*v^2 + 
         (1 + 2*eps)*w^2 + 2*v*(w + 8*eps*w)) + 
       (v + w)^3*((2 + 8*eps)*v^2 + (1 - 2*eps)*w^2 + 2*v*(w + 11*eps*w))))/
     ((1 + 4*eps)*v*(u + w)*(v + w)^3*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*(u^2 + (1 + 3*eps)*v^2 + (-1 + 15*eps)*v*w + (1 - 4*eps)*w^2 + 
      u*((-1 + 3*eps)*v + 2*w - 4*eps*w)))/((1 + 4*eps)*v*(u + w)*
     (u + v + w)), (2*eps*(u*(v + eps*v - eps*w) + 
      (v + w)*(v + 3*eps*v - eps*w)))/((1 + 4*eps)*v*(u + w)*(u + v + w)), 0, 
   (eps*((-1 + 2*eps)*u + v + eps*v - w + 2*eps*w))/
    ((1 + 4*eps)*v*(u + v + w)), 
   -((eps*((-1 + 2*eps)*u + v + eps*v - w + 2*eps*w))/
     ((1 + 4*eps)*v*(u + v + w))), 0, 
   (eps*((-1 + 2*eps)*u + v + eps*v - w + 2*eps*w))/
    (2*(1 + 4*eps)*v*(u + v + w)), 0, 
   (eps*((-1 + 2*eps)*u + v + eps*v - w + 2*eps*w))/
    ((1 + 4*eps)*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*eps)/(u + v + w), eps/v, 0, 0, 0, 0}, 
  {(-3*eps*((v + 6*eps*v - w)*w*(v + w)^2 + 
      u*(v + w)*((1 + 4*eps)*v^2 + (-1 + 8*eps)*v*w - 2*w^2) - 
      u^2*(v^2 - 2*(-1 + eps)*v*w + w^2)))/(2*(v + 4*eps*v)*(v + w)^2*
     (u + v + w)^2), (-3*eps^2*w)/((1 + 4*eps)*(v + w)^2), 
   (-3*eps*(-(u*v*(v + w)^2) + eps*(w*(v + w)^2*(7*v + 2*w) + 
        u^2*(v^2 + 5*v*w + w^2) + u*(-v^3 + 9*v^2*w + 13*v*w^2 + 3*w^3))))/
    (2*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (3*eps*(-8*eps*u^3*v*w - 5*u^2*(v + w)*(v^2 + (2 + 5*eps)*v*w + w^2) + 
      u*(v + w)^2*((5 + 8*eps)*v^2 - (5 + 16*eps)*v*w + 2*(-5 + 6*eps)*w^2) + 
      (v + w)^3*((1 + 5*eps)*v^2 + (17 + 5*eps)*v*w + (-5 + 12*eps)*w^2)))/
    (2*(v + 4*eps*v)*(v + w)^3*(u + v + w)^2), 
   (3*eps*(-4*eps*u^3*v*w + (v + w)^3*((1 + 5*eps)*v^2 + (13 + 11*eps)*v*w + 
        (-2 + 11*eps)*w^2) + u^2*(v + w)*((-2 + 3*eps)*v^2 + 
        (-2 + 3*eps)*w^2 - 4*v*(w + 2*eps*w)) + 
      u*(v + w)^2*((5 + 11*eps)*v^2 + 2*(-2 + 7*eps)*w^2 + v*(w + 3*eps*w))))/
    (2*(v + 4*eps*v)*(v + w)^3*(u + v + w)^2), 0, 0, 
   (eps*(4*v*(u + w)*(v + w)^2 + eps*(w*(v + w)^2*(13*v + 6*w) + 
        u^2*(3*v^2 + 11*v*w + 6*w^2) + u*(11*v^3 + 35*v^2*w + 36*v*w^2 + 
          12*w^3))))/((v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (-2*eps*((v + w)^2*((1 + 4*eps)*v^2 + (4 + 15*eps)*v*w + 
        (1 + 5*eps)*w^2) + u*(v + w)*((4 + 13*eps)*v^2 + 3*(2 + 9*eps)*v*w + 
        2*(1 + 5*eps)*w^2) + u^2*((1 + 5*eps)*v^2 + (1 + 5*eps)*w^2 + 
        2*v*(w + 6*eps*w))))/((v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 0, 
   (-2*eps*(v*(v + w)^2*(3*u + v + 7*w) + eps*(u^2*(3*v^2 + 10*v*w + 3*w^2) + 
        (v + w)^2*(5*v^2 + 14*v*w + 7*w^2) + 2*u*(3*v^3 + 15*v^2*w + 
          17*v*w^2 + 5*w^3))))/((v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (eps*(2*u*w*(v + w)*(v + 6*eps*v + w + 2*eps*w) + 
      w*(v + w)^2*(w + 2*eps*(2*v + w)) + 
      u^2*((1 + 2*eps)*v^2 + (1 + 2*eps)*w^2 + 2*v*(w + 4*eps*w))))/
    ((v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (-2*eps*(2*u*w*(v + w)*(v + 6*eps*v + w + 2*eps*w) + 
      w*(v + w)^2*(w + 2*eps*(2*v + w)) + 
      u^2*((1 + 2*eps)*v^2 + (1 + 2*eps)*w^2 + 2*v*(w + 4*eps*w))))/
    ((v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   -((eps*(-((v + w)^2*(2*eps*v^2 - w^2)) + 2*u*(v + w)*
        ((1 + eps)*v^2 + (1 + eps)*w^2 + 2*v*(w + 3*eps*w)) + 
       u^2*((1 + 2*eps)*v^2 + (1 + 2*eps)*w^2 + 2*v*(w + 4*eps*w))))/
     ((v + 4*eps*v)*(v + w)^2*(u + v + w)^2)), 
   (2*eps*(u^2*((1 + 2*eps)*v^2 + (1 + 2*eps)*w^2 + 2*v*(w + 4*eps*w)) + 
      u*(v + w)*((1 + eps)*v^2 + (2 + 3*eps)*w^2 + 3*v*(w + 4*eps*w)) - 
      (v + w)^2*(-w^2 + eps*(v^2 - 2*v*w - w^2))))/
    ((v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 0, 
   -((eps*(3*eps*u^2*w + w*(v + w)*(v + 18*eps*v + w + 13*eps*w) + 
       u*((1 + 4*eps)*v^2 + (2 + 23*eps)*v*w + (1 + 16*eps)*w^2)))/
     ((1 + 4*eps)*v*(v + w)^2*(u + v + w))), 
   (2*eps*(w*(v + w)*(v + 9*eps*v + w + 4*eps*w) + 
      u*((1 + 4*eps)*v^2 + (2 + 11*eps)*v*w + (1 + 4*eps)*w^2)))/
    ((1 + 4*eps)*v*(v + w)^2*(u + v + w)), 
   -((eps*(2*v*(v + w)^3*(u + 2*w) + eps*(-4*u^3*v*w + 
         (v + w)^3*(2*v^2 - 3*v*w + 3*w^2) + u*(v + w)^2*(7*v^2 - 11*v*w + 
           4*w^2) + u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/
     ((v + 4*eps*v)*(v + w)^3*(u + v + w)^2)), 
   (-2*eps*(-(v*(v + w)^3*(u + 4*w)) + 
      eps*(4*u^3*v*w + 4*(v - w)*w*(v + w)^3 - u*(v + w)^2*
         (3*v^2 - 14*v*w + 5*w^2) - u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/
    ((v + 4*eps*v)*(v + w)^3*(u + v + w)^2), 
   (eps*(v*(3*u + 2*v + 3*w) + eps*(6*u^2 + 19*u*v + 8*v^2 + 12*u*w + 
        19*v*w + 6*w^2)))/((v + 4*eps*v)*(u + v + w)^2), 
   (-2*eps*(u + w)*(u + 2*eps*u + 3*eps*v + w + 2*eps*w))/
    ((v + 4*eps*v)*(u + v + w)^2), 0, 0, 0, 
   (eps*(4*eps*u^3*v*w + w*(v + w)^3*((-5 + 2*eps)*v + (2 - 3*eps)*w) + 
      u^2*(v + w)*((2 + eps)*v^2 + (2 + eps)*w^2 + 4*v*(w + 4*eps*w)) - 
      u*(v + w)^2*((1 + 2*eps)*v^2 + 2*(-2 + eps)*w^2 - 3*v*(w + 6*eps*w))))/
    ((v + 4*eps*v)*(v + w)^3*(u + v + w)^2), 
   (eps*(3*eps*u^3*(v - w)*w + (v + w)^3*((1 + 5*eps)*v^2 + 
        (-8 + 21*eps)*v*w + (5 - 8*eps)*w^2) + 
      u^2*(v + w)*((5 + 6*eps)*v^2 + 2*(5 + 12*eps)*v*w + (5 - 6*eps)*w^2) + 
      u*(v + w)^2*(10*w*(v + w) + eps*(11*v^2 + 42*v*w - 11*w^2))))/
    ((v + 4*eps*v)*(v + w)^3*(u + v + w)^2), 
   -((eps*(-2*eps*u^3*v*w + u^2*(v + w)*((-2 + 3*eps)*v^2 - (4 + eps)*v*w + 
         (-2 + 3*eps)*w^2) + (v + w)^3*((1 + 5*eps)*v^2 + (13 + 10*eps)*v*w + 
         (-2 + 11*eps)*w^2) + u*(v + w)^2*((5 + 8*eps)*v^2 + 
         2*(-2 + 7*eps)*w^2 + v*(w + 11*eps*w))))/((v + 4*eps*v)*(v + w)^3*
      (u + v + w)^2)), 
   (-2*eps*(-4*eps*u^3*v*w + (v + w)^3*((1 + 5*eps)*v^2 + 2*(4 + 5*eps)*v*w + 
        2*(-1 + 3*eps)*w^2) + u^2*(v + w)*((-2 + eps)*v^2 + (-2 + eps)*w^2 - 
        4*v*(w + 3*eps*w)) + u*(v + w)^2*((3 + 11*eps)*v^2 + 
        (-4 + 7*eps)*w^2 - v*(w + 4*eps*w))))/((v + 4*eps*v)*(v + w)^3*
     (u + v + w)^2), 0, 0, 0, 0, 0, 
   (eps*(u*(v + w)*(2*(2 + 7*eps)*v^2 + 3*(2 + 3*eps)*v*w - 
        2*(1 + 3*eps)*w^2) + u^2*((1 + 4*eps)*v^2 + (2 + eps)*v*w - 
        (1 + 3*eps)*w^2) + (v + w)^2*((2 + 8*eps)*v^2 - (1 + 3*eps)*w^2 + 
        4*v*(w + 2*eps*w))))/((v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (eps*(u*((2 + 7*eps)*v^2 + (4 + 11*eps)*v*w + 2*(1 + 3*eps)*w^2) + 
      (v + w)*((2 + 8*eps)*v^2 + (4 + 11*eps)*v*w + 2*(1 + 3*eps)*w^2)))/
    ((1 + 4*eps)*v*(v + w)^2*(u + v + w)), 
   (eps^2*(3*w*(v + w) + u*(v + 3*w)))/((1 + 4*eps)*v*(v + w)*(u + v + w)), 
   -((eps*(u + w)*((1 + 4*eps)*w*(v + w) + u*(v + 2*eps*v + w + 4*eps*w)))/
     ((1 + 4*eps)*v*(v + w)*(u + v + w)^2)), 
   (eps*(w*(v + w)^2*(7*eps*v + w + 5*eps*w) + 
      u^2*((1 + 3*eps)*v^2 + (1 + 5*eps)*w^2 + 2*v*(w + 6*eps*w)) + 
      u*(v + w)*(2*w*(v + w) + eps*(v^2 + 19*v*w + 10*w^2))))/
    (2*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (6*eps^2*w*(-2*v^2 - v*w + w^2 + u*(-v + w)))/((1 + 4*eps)*v*(v + w)^2*
     (u + v + w)), (eps*(w*(v + w)^2*(11*eps*v + w + 3*eps*w) + 
      u^2*((1 + 3*eps)*v^2 + (1 + 3*eps)*w^2 + 2*v*(w + 7*eps*w)) + 
      u*(v + w)*(2*w*(v + w) + eps*(v^2 + 25*v*w + 6*w^2))))/
    ((v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*((1 + 2*eps)*u^2 + (1 + 4*eps)*v^2 + 2*eps*v*w + (1 + 2*eps)*w^2 + 
      2*u*(w + eps*(v + 2*w))))/((v + 4*eps*v)*(u + v + w)^2), 0, 0, 0, 
   -((eps*(u^3*w*((4 + eps)*v + eps*w) + u^2*(v + w)*((1 + 3*eps)*v^2 + 
         (12 + 5*eps)*v*w + (-1 + eps)*w^2) + u*(v + w)^2*
        ((3 + 11*eps)*v^2 + (13 + 9*eps)*v*w + (-2 + 3*eps)*w^2) + 
       (v + w)^3*((2 + 8*eps)*v^2 + 9*(1 + eps)*v*w + (-1 + 3*eps)*w^2)))/
     ((v + 4*eps*v)*(v + w)^3*(u + v + w)^2)), 
   -((eps*(-(eps*u^3*w) + u^2*((1 + 5*eps)*v^2 + (2 + 5*eps)*v*w + 
         (1 + 2*eps)*w^2) + u*((3 + 13*eps)*v^3 + (7 + 23*eps)*v^2*w + 
         (5 + 14*eps)*v*w^2 + (1 + 3*eps)*w^3) + 
       v*(v + w)*((2 + 8*eps)*v^2 + 3*(1 + 3*eps)*w^2 + 5*v*(w + 3*eps*w))))/
     ((1 + 4*eps)*v*(u + v)*(v + w)^2*(u + v + w))), 
   (eps^2*(2*u^2*w + 3*w*(v + w)^2 + u*(-v^2 + 4*v*w + 5*w^2)))/
    ((1 + 4*eps)*v*(v + w)^2*(u + v + w)), 
   -((eps*(-4*v*w*(v + w)^3 + eps*(2*u^3*(v - w)*w + (5*v - 7*w)*w*
          (v + w)^3 + u*(v + w)^2*(v^2 + 17*v*w - 12*w^2) + 
         u^2*(v^3 + 11*v^2*w + 3*v*w^2 - 7*w^3))))/((v + 4*eps*v)*(v + w)^3*
      (u + v + w)^2)), 
   (eps*w*(2*v*(v + w)^3 + eps*(u^3*(-v + w) - u*(4*v - 7*w)*(v + w)^2 + 
        4*w*(v + w)^3 + u^2*(-3*v^2 + v*w + 4*w^2))))/
    ((v + 4*eps*v)*(v + w)^3*(u + v + w)^2), 
   (-6*eps^2*(u + w)*(-v^2 + w*(u + w)))/((1 + 4*eps)*v*(v + w)^2*
     (u + v + w)), (2*eps*(2*v*w*(v + w)^3 + 
      eps*(-2*u^3*v*w + w*(v + w)^3*(v + 3*w) + u*(v + w)^2*
         (v^2 - 3*v*w + 4*w^2) + u^2*(v^3 - 3*v^2*w - 3*v*w^2 + w^3))))/
    ((v + 4*eps*v)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*(-u^2 + (1 + 5*eps)*v^2 + (7 + 9*eps)*v*w + (-1 + 4*eps)*w^2 + 
      u*(3*v + 5*eps*v - 2*w + 4*eps*w)))/((v + 4*eps*v)*(u + v + w)^2), 
   (-2*eps*(eps*(v + w)^2 - u*(v + eps*v - eps*w)))/
    ((v + 4*eps*v)*(u + v + w)^2), 0, 
   (eps*(1 + eps)*(-2*u + v - 2*w)*(u + w))/((v + 4*eps*v)*(u + v + w)^2), 
   (eps*(1 + eps)*(u + w)*(2*u - v + 2*w))/((v + 4*eps*v)*(u + v + w)^2), 0, 
   (eps*(1 + eps)*(-2*u + v - 2*w)*(u + w))/(2*(v + 4*eps*v)*(u + v + w)^2), 
   0, (eps*(1 + eps)*(-2*u + v - 2*w)*(u + w))/((v + 4*eps*v)*(u + v + w)^2), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps*(u + w))/(v*(u + v + w)), 
   -(eps/v), 0, 0, 0, 0}, 
  {(-3*eps*(u^3*(v + 3*eps*v + w + 7*eps*w) + 
      w*(v + w)*(v^2 + 3*(1 + eps)*v*w + (1 + 3*eps)*w^2) + 
      u*((1 + 2*eps)*v^3 + (7 + 12*eps)*v^2*w + 3*(3 + 7*eps)*v*w^2 + 
        (3 + 13*eps)*w^3) + u^2*((3 + 7*eps)*v^2 + (3 + 17*eps)*w^2 + 
        6*v*(w + 3*eps*w))))/(2*(1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)^2), 
   (3*eps^2*w)/(2*(1 + 4*eps)*v*(u + w)), 
   (3*eps*(u^2*(v + 4*eps*v - eps*w) - w*(v + w)*(v - eps*v + eps*w) - 
      u*(v^2 - 4*eps*v*w + 2*eps*w^2)))/(2*(1 + 4*eps)*v*(u + w)*
     (u + v + w)^2), (3*eps*(u^4*(v + eps*v + w + 9*eps*w) + 
      u^3*((-1 + 4*eps)*v^2 + (3 + 29*eps)*v*w + (4 + 65*eps)*w^2) + 
      u^2*((7 + 6*eps)*v^3 + (25 + 44*eps)*v^2*w + 3*(8 + 41*eps)*v*w^2 + 
        3*(2 + 47*eps)*w^3) + u*w*(2*(7 + 11*eps)*v^3 + (53 + 86*eps)*v^2*w + 
        (43 + 163*eps)*v*w^2 + (4 + 123*eps)*w^3) + 
      w*(v + w)*(w*(7*v^2 + 20*v*w + w^2) + 2*eps*(2*v^3 + 8*v^2*w + 
          15*v*w^2 + 19*w^3))))/(2*(1 + 4*eps)*v*(u + w)^2*(v + w)*
     (u + v + w)^2), (3*eps*(v*(u + w)^2*(v + w)*(-3*u + 3*v + 11*w) + 
      eps*(-2*u^4*(v - w) + u^3*(-5*v^2 - 3*v*w + 26*w^2) + 
        2*u^2*w*(v^2 + 16*v*w + 33*w^2) + u*w*(6*v^3 + 25*v^2*w + 65*v*w^2 + 
          62*w^3) + 2*w*(v^4 + 4*v^3*w + 9*v^2*w^2 + 16*v*w^3 + 10*w^4))))/
    (2*(1 + 4*eps)*v*(u + w)^2*(v + w)*(u + v + w)^2), 0, 0, 
   (eps*(u^3*(v + eps*v + w + 7*eps*w) + w*(v + w)*(v^2 + (4 + 3*eps)*v*w + 
        (1 + 3*eps)*w^2) + u*((1 + 2*eps)*v^3 + 3*(3 + 4*eps)*v^2*w + 
        (11 + 19*eps)*v*w^2 + (3 + 13*eps)*w^3) + 
      u^2*((4 + 7*eps)*v^2 + (3 + 17*eps)*w^2 + 7*v*(w + 2*eps*w))))/
    ((1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)^2), 
   (-2*eps*(u^3*(v + 2*eps*v + w + 6*eps*w) + 
      w*(v + w)*(v^2 + (3 + 2*eps)*v*w + (1 + 2*eps)*w^2) + 
      u^2*((3 + 6*eps)*v^2 + 2*(3 + 7*eps)*v*w + (3 + 14*eps)*w^2) + 
      u*((1 + 2*eps)*v^3 + (7 + 10*eps)*v^2*w + (9 + 16*eps)*v*w^2 + 
        (3 + 10*eps)*w^3)))/((1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)^2), 0, 
   (2*eps*(v*(u - v - 5*w)*(u + w)*(v + w) + 
      eps*(2*u^3*v + 5*u^2*(v - w)*w + u*w*(5*v^2 + 3*v*w - 10*w^2) + 
        w*(2*v^3 + 7*v^2*w - 5*w^3))))/((1 + 4*eps)*v*(u + w)*(v + w)*
     (u + v + w)^2), -((eps*(3*u^3*(v + 3*eps*v + w + 5*eps*w) + 
       w*(v + w)^2*((3 + 10*eps)*v + (3 + 17*eps)*w) + 
       u*(v + w)*((3 + 8*eps)*v^2 + (11 + 42*eps)*v*w + (9 + 49*eps)*w^2) + 
       u^2*(5*(1 + 3*eps)*v^2 + (9 + 47*eps)*w^2 + 14*v*(w + 4*eps*w))))/
     ((1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)^2)), 
   (-2*eps*(u*v*w + u^2*(v + 3*eps*v - 2*eps*w) + eps*u*(v^2 - 4*w^2) - 
      eps*w*(v^2 + 3*v*w + 2*w^2)))/((1 + 4*eps)*v*(u + w)*(u + v + w)^2), 
   (eps*(w*(v + w)^2*(v + 3*eps*v + 2*(-1 + eps)*w) - 2*u^3*(w + 5*eps*w) + 
      u*(v + w)*(v^2 - 5*(1 + eps)*v*w - 6*(1 + eps)*w^2) - 
      2*u^2*((2 + 5*eps)*v^2 + (4 + 9*eps)*v*w + 3*(1 + 3*eps)*w^2)))/
    ((1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)^2), 
   (2*eps*(u^3*(v + 4*eps*v + w + 6*eps*w) + w*(v + w)^2*(w - eps*(v + w)) + 
      u^2*(4*(1 + 3*eps)*v^2 + (3 + 11*eps)*w^2 + 7*v*(w + 3*eps*w)) + 
      u*(v + w)*(w*(5*v + 3*w) + 2*eps*(v^2 + 5*v*w + 2*w^2))))/
    ((1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)^2), 0, 
   -((eps*(w*(v + w)*(v + w + eps*w) + u^2*(v + 3*eps*v + w + 5*eps*w) + 
       u*((1 + 2*eps)*v^2 + 2*(1 + 3*eps)*w^2 + 3*v*(w + 2*eps*w))))/
     ((1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w))), 
   (2*eps*(w*(v + w)*(v + w + eps*w) + u^2*(v + 3*eps*v + w + 5*eps*w) + 
      u*((1 + 2*eps)*v^2 + 2*(1 + 3*eps)*w^2 + 3*v*(w + 2*eps*w))))/
    ((1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)), 
   -((eps*(2*(1 + 4*eps)*u^2*(v - w) + (v + w)^2*(6*eps*v - 2*w - 9*eps*w) + 
       u*(v + w)*((3 + 19*eps)*v - (4 + 17*eps)*w)))/
     ((1 + 4*eps)*v*(v + w)*(u + v + w)^2)), 
   (2*eps*(v*(v + w) + eps*(2*v^2 + 3*v*w + w^2 + u*(3*v + w))))/
    ((v + 4*eps*v)*(u + v + w)^2), 
   (eps*(2*v*(u - w)*(u + w)^2*(v + w) + 
      eps*(2*u^4*(v + 2*w) + u^3*(7*v^2 + 15*v*w + 8*w^2) + 
        u^2*v*(v^2 + 12*v*w + 17*w^2) - u*w*(4*v^3 + 3*v^2*w + 3*v*w^2 + 
          8*w^3) - w*(2*v^4 + 7*v^3*w + 8*v^2*w^2 + 7*v*w^3 + 4*w^4))))/
    ((1 + 4*eps)*v*(u + w)^2*(v + w)*(u + v + w)^2), 
   (2*eps*(-(u^3*((1 + 3*eps)*v^2 + (1 + eps)*v*w - 8*eps*w^2)) + 
      w*(v + w)*(3*v*w^2 + eps*(2*v^3 + 5*v^2*w + 7*v*w^2 + 8*w^3)) + 
      u^2*(v*w*(v + w) + eps*(-v^3 + 13*v*w^2 + 24*w^3)) + 
      u*w*(5*v*w*(v + w) + eps*(4*v^3 + 15*v^2*w + 29*v*w^2 + 24*w^3))))/
    ((1 + 4*eps)*v*(u + w)^2*(v + w)*(u + v + w)^2), 0, 0, 0, 
   -((eps*(2*eps*u^4*w + u*w*((4 + 8*eps)*v^3 + (15 + 34*eps)*v^2*w + 
         (11 + 59*eps)*v*w^2 + 41*eps*w^3) + 
       u^2*((2 + eps)*v^3 + (6 + 11*eps)*v^2*w + (4 + 37*eps)*v*w^2 + 
         45*eps*w^3) - u^3*((1 + 2*eps)*v^2 - 19*eps*w^2 + v*(w - 5*eps*w)) + 
       w*(v + w)*(2*v*w*(v + 3*w) + eps*(2*v^3 + 7*v^2*w + 14*v*w^2 + 
           13*w^3))))/((1 + 4*eps)*v*(u + w)^2*(v + w)*(u + v + w)^2)), 
   -((eps*(u^4*(v + 5*eps*v + w + 9*eps*w) + 
       u^2*((5 + 6*eps)*v^3 + (19 + 68*eps)*v^2*w + 4*(5 + 44*eps)*v*w^2 + 
         6*(1 + 25*eps)*w^3) + u*w*(2*(5 + 12*eps)*v^3 + 
         (38 + 115*eps)*v^2*w + (32 + 207*eps)*v*w^2 + 4*(1 + 33*eps)*w^3) + 
       u^3*(4*w*(v + w) + eps*(11*v^2 + 55*v*w + 68*w^2)) + 
       w*(v + w)*(w*(5*v^2 + 14*v*w + w^2) + eps*(3*v^3 + 18*v^2*w + 
           40*v*w^2 + 41*w^3))))/((1 + 4*eps)*v*(u + w)^2*(v + w)*
      (u + v + w)^2)), -((eps*(v*(u + w)^2*(v + w)*(-3*u + 3*v + 11*w) + 
       eps*(-2*u^4*(v - w) - 2*u^3*(v^2 - 13*w^2) + 
         2*u^2*w*(v^2 + 16*v*w + 33*w^2) + u*w*(3*v^3 + 13*v^2*w + 56*v*w^2 + 
           62*w^3) + w*(v^4 + 4*v^3*w + 9*v^2*w^2 + 26*v*w^3 + 20*w^4))))/
     ((1 + 4*eps)*v*(u + w)^2*(v + w)*(u + v + w)^2)), 
   (-2*eps*(v*(u + w)^2*(v + w)*(-u + 3*v + 8*w) + 
      eps*(-2*u^4*(v - w) + u^3*(-5*v^2 - 2*v*w + 21*w^2) + 
        u*w*(10*v^3 + 39*v^2*w + 66*v*w^2 + 47*w^3) + 
        u^2*(2*v^3 + 9*v^2*w + 34*v*w^2 + 51*w^3) + 
        w*(2*v^4 + 10*v^3*w + 25*v^2*w^2 + 32*v*w^3 + 15*w^4))))/
    ((1 + 4*eps)*v*(u + w)^2*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 
   (eps*((1 + 2*eps)*v^2 + v*w - 2*eps*w*(u + w)))/
    ((v + 4*eps*v)*(u + v + w)^2), 
   (eps*((v + w)*(v + 2*eps*v + w + 5*eps*w) + 
      u*(v + 3*eps*v + w + 5*eps*w)))/((1 + 4*eps)*v*(v + w)*(u + v + w)), 
   -((eps*((1 + 5*eps)*u^2 + (1 + 3*eps)*w*(v + w) + 
       (1 + 4*eps)*u*(v + 2*w)))/((1 + 4*eps)*v*(u + w)*(u + v + w))), 
   -((eps*((1 + 3*eps)*w*(v + w)^2*(v + 2*w) + 
       2*u^3*(v + 4*eps*v + w + 5*eps*w) + u*(v + w)*((1 + 4*eps)*v^2 + 
         (7 + 27*eps)*v*w + 2*(3 + 11*eps)*w^2) + 
       2*u^2*((2 + 7*eps)*v^2 + (5 + 21*eps)*v*w + (3 + 13*eps)*w^2)))/
     ((1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)^2)), 
   (eps*(w*(v + w)^2*(-2*eps*v + w + 3*eps*w) + 
      u^3*(v + 3*eps*v + w + 5*eps*w) + u*w*(v + w)*((3 + 6*eps)*v + 
        (3 + 11*eps)*w) + u^2*((2 + 5*eps)*v^2 + (5 + 16*eps)*v*w + 
        (3 + 13*eps)*w^2)))/(2*(1 + 4*eps)*v*(u + w)*(v + w)*(u + v + w)^2), 
   (6*eps^2*w*(2*u + v + 2*w))/((1 + 4*eps)*v*(u + w)*(u + v + w)), 
   (eps*(3*u*w*(v + w)*(v + w + eps*w) + u^3*(v + 3*eps*v + w + 5*eps*w) + 
      u^2*((2 + 5*eps)*v^2 + (5 + 12*eps)*v*w + 3*(1 + 3*eps)*w^2) - 
      w*(v + w)^2*(-w + eps*(4*v + w))))/((1 + 4*eps)*v*(u + w)*(v + w)*
     (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*(u + w)*(v*(v + w) + eps*(u*(-v + w) + (v + w)^2)))/
    ((1 + 4*eps)*v*(v + w)*(u + v + w)^2), 0, 0, 0, 
   (eps*(u*(v + eps*v - 3*eps*w) - (v + w)*(2*(1 + eps)*v + 3*eps*w)))/
    ((v + 4*eps*v)*(u + v + w)^2), 0, 0, 
   (eps*(-(u*(v + eps*v - 3*eps*w)) + (v + w)*(2*(1 + eps)*v + 3*eps*w)))/
    ((v + 4*eps*v)*(u + v + w)^2), 
   (eps*(-(u*(v + eps*v - 3*eps*w)) + (v + w)*(2*(1 + eps)*v + 3*eps*w)))/
    (2*(v + 4*eps*v)*(u + v + w)^2), 0, 
   (eps*(-(u*(v + eps*v - 3*eps*w)) + (v + w)*(2*(1 + eps)*v + 3*eps*w)))/
    ((v + 4*eps*v)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*(u^2*(v + 5*eps*v + w + 3*eps*w) + 
      u*((3 + 5*eps)*v^2 + (5 + 12*eps)*v*w - (-2 + eps)*w^2) - 
      (v + w)*(v^2 - 4*(-1 + eps)*v*w + (-1 + 4*eps)*w^2)))/
    ((1 + 4*eps)*v*(v + w)*(u + v + w)^2), 
   (-2*eps*((1 + 4*eps)*u^2*(v - w) + 2*u*(eps*(v - 3*w) - w)*(v + w) + 
      (1 + 2*eps)*(v - w)*(v + w)^2))/((1 + 4*eps)*v*(v + w)*(u + v + w)^2), 
   (eps*(u*(v + 3*eps*v + w + 5*eps*w) + (v + w)*(v + 4*eps*v + w + 
        5*eps*w)))/((1 + 4*eps)*v*(v + w)*(u + v + w)), 
   (eps*(4*v*w*(u + w)^2*(v + w) + 
      eps*(2*u^4*w + u^3*(v^2 + 9*v*w + 20*w^2) + 
        u*w*(10*v^3 + 45*v^2*w + 71*v*w^2 + 44*w^3) + 
        u^2*(v^3 + 20*v^2*w + 49*v*w^2 + 48*w^3) + 
        w*(2*v^4 + 11*v^3*w + 26*v^2*w^2 + 31*v*w^3 + 14*w^4))))/
    ((1 + 4*eps)*v*(u + w)^2*(v + w)*(u + v + w)^2), 
   (eps*(2*(1 + 4*eps)*u^4*(v + w) + u^3*((3 + 11*eps)*v^2 + 
        (11 + 45*eps)*v*w + 2*(4 + 9*eps)*w^2) + 
      w*(v + w)*(2*v^3 + 5*v^2*w + (1 - 2*eps)*v*w^2 + 2*(1 - 3*eps)*w^3) + 
      u^2*((1 + 3*eps)*v^3 + (8 + 35*eps)*v^2*w + (19 + 58*eps)*v*w^2 + 
        6*(2 + eps)*w^3) + u*w*((6 + 7*eps)*v^3 + 13*(1 + eps)*v*w^2 + 
        2*(4 - 5*eps)*w^3 + 11*v^2*(w + 2*eps*w))))/
    ((1 + 4*eps)*v*(u + w)^2*(v + w)*(u + v + w)^2), 
   (eps*((1 + 5*eps)*u^3 + v*(eps*(v - 3*w) - w)*w + 
      u^2*(v + 7*eps*v + 2*w + 8*eps*w) + 
      u*(w^2 + eps*(2*v^2 + 3*v*w + 3*w^2))))/((1 + 4*eps)*v*(u + v)*(u + w)*
     (u + v + w)), (eps*(u^4*(v + 3*eps*v + w + 7*eps*w) + 
      2*u^3*((1 + 3*eps)*v^2 + (3 + 13*eps)*v*w + 2*(1 + 9*eps)*w^2) + 
      2*u*w*((1 + 6*eps)*v^3 + (8 + 27*eps)*v^2*w + (9 + 43*eps)*v*w^2 + 
        2*(1 + 13*eps)*w^3) + u^2*((1 + 3*eps)*v^3 + 4*(4 + 19*eps)*v*w^2 + 
        6*(1 + 11*eps)*w^3 + 11*v^2*(w + 3*eps*w)) + 
      w*(v + w)*(w*(v^2 + 6*v*w + w^2) + eps*(2*v^3 + 9*v^2*w + 18*v*w^2 + 
          15*w^3))))/(2*(1 + 4*eps)*v*(u + w)^2*(v + w)*(u + v + w)^2), 
   (-6*eps^2*(2*w*(v + w) + u*(v + 2*w)))/((1 + 4*eps)*v*(u + w)*
     (u + v + w)), (eps*(u^4*(v + 3*eps*v + w + 7*eps*w) + 
      2*u^3*((1 + 2*eps)*v^2 + (3 + 10*eps)*v*w + 2*(1 + 8*eps)*w^2) + 
      u^2*((1 + eps)*v^3 + (11 + 19*eps)*v^2*w + 4*(4 + 13*eps)*v*w^2 + 
        6*(1 + 9*eps)*w^3) + 2*u*w*((1 + 3*eps)*v^3 + (8 + 15*eps)*v^2*w + 
        (9 + 28*eps)*v*w^2 + 2*(1 + 10*eps)*w^3) + 
      w*(v + w)*(w*(v^2 + 6*v*w + w^2) + eps*(2*v^3 + 5*v^2*w + 10*v*w^2 + 
          11*w^3))))/((1 + 4*eps)*v*(u + w)^2*(v + w)*(u + v + w)^2), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), 0, 0, eps/v, 0, 0, 
   0}, {(3*(2*u^5*(v - w) - 2*v^3*w*(v + w)^2 + 
      2*u^4*(3*v^2 - 8*v*w - 3*w^2) + u^3*(6*v^3 - 34*v^2*w - 21*v*w^2 - 
        3*w^3) + u*v*w*(3*v^3 + 10*v^2*w + 14*v*w^2 + 3*w^3) + 
      u^2*(2*v^4 - 15*v^3*w - 9*v^2*w^2 + 3*v*w^3 + w^4)))/
    (eps^2*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (3*((u + v)*(v + w)*(u + v + w)^2 + eps*(-4*u^4 - 8*u^3*v + 
        4*v*(v + w)^3 + u^2*(6*v^2 + 15*v*w + 8*w^2) + 
        u*(14*v^3 + 32*v^2*w + 23*v*w^2 + 4*w^3))))/
    (eps^3*(1 + 4*eps)*v*(u + v)*(v + w)*(u + v + w)^2), 
   (-3*(u^5 + 2*v^3*(v + w)^2 + 2*u^4*(v + 2*w) + 
      u^3*(2*v^2 + 11*v*w + w^2) + u*v*(5*v^3 + 7*v^2*w - 2*v*w^2 - 6*w^3) + 
      u^2*(4*v^3 + 10*v^2*w - v*w^2 - 2*w^3)))/(eps^2*(1 + 4*eps)*v*(u + v)^2*
     w*(u + v + w)^2), (3*((u + v)^2*w*(v + w)*(u + v + w)^2 + 
      eps*(u^5*(5*v + 19*w) + v^2*(v + w)^2*(4*v^2 + 29*v*w + 4*w^2) + 
        u^4*(6*v^2 + 61*v*w + 24*w^2) + u^3*(-8*v^3 + 76*v^2*w + 77*v*w^2 + 
          8*w^3) + u^2*(-10*v^4 + 79*v^3*w + 136*v^2*w^2 + 43*v*w^3 + 
          3*w^4) + u*v*(3*v^4 + 82*v^3*w + 149*v^2*w^2 + 70*v*w^3 + 5*w^4))))/
    (eps^3*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (6*u^4*(2*v + 7*w) + 6*v^2*(v + w)^2*(v + 8*w) + 
     6*u^3*(v^2 + 16*v*w + 7*w^2) + 9*u^2*v*(-2*v^2 + 7*v*w + 8*w^2) + 
     3*u*v*(-2*v^3 + 20*v^2*w + 37*v*w^2 + 10*w^3))/
    (eps^2*(1 + 4*eps)*v*(u + v)*w*(v + w)*(u + v + w)^2), 0, 0, 
   (2*(w*(v + w)*(u + v + w) + eps*(u^2*(-2*v + w) + 
        4*w*(2*v^2 + 3*v*w + w^2) + u*(2*v^2 + 5*v*w + 5*w^2))))/
    (eps^3*(1 + 4*eps)*v*w*(v + w)*(u + v + w)), 
   (-4*(w*(v + w)*(u + v + w) + eps*(-2*u^2*v + u*w*(3*v + 4*w) + 
        2*w*(3*v^2 + 5*v*w + 2*w^2))))/(eps^3*(1 + 4*eps)*v*w*(v + w)*
     (u + v + w)), 0, (-4*(u^5*(v + 4*w) + v^3*(v + w)^2*(v + 7*w) + 
      u^4*(v^2 + 19*v*w + 7*w^2) + u^3*(-2*v^3 + 33*v^2*w + 22*v*w^2 + 
        2*w^3) + u*v*(v^4 + 11*v^3*w + 13*v^2*w^2 - 4*v*w^3 - 3*w^4) + 
      u^2*(-2*v^4 + 20*v^3*w + 21*v^2*w^2 + v*w^3 - w^4)))/
    (eps^2*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (-2*(u + v)*w*(v + w)*(u + v + w)^2 + 
     2*eps*(u^4*(5*v - 2*w) - v*w*(v + w)^2*(5*v + 4*w) + 
       u^3*(17*v^2 - 4*v*w - 4*w^2) + u^2*(19*v^3 - v^2*w - 16*v*w^2 - 
         6*w^3) + u*(7*v^4 - 22*v^2*w^2 - 15*v*w^3 - 4*w^4)))/
    (eps^3*(1 + 4*eps)*v*(u + v)*w*(v + w)*(u + v + w)^2), 
   (4*((u + v)^2*w*(v + w)*(u + v + w)^2 + 
      eps*(u^5*(v + w) + v^2*w*(v + w)^2*(5*v + 4*w) + 
        2*u^4*(v^2 - 4*v*w - w^2) + u^3*w*(-19*v^2 + 4*v*w + 3*w^2) + 
        u^2*(-2*v^4 + 21*v^3*w + 62*v^2*w^2 + 37*v*w^3 + 6*w^4) + 
        u*v*(-v^4 + 36*v^3*w + 86*v^2*w^2 + 67*v*w^3 + 14*w^4))))/
    (eps^3*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (4*(u + v)^2*w*(u + v + w)^2*(3*v + w) + 
     2*eps*(3*u^5*v + v^2*(v + w)^2*(2*v^2 + 27*v*w + 8*w^2) + 
       u^4*(4*v^2 + 27*v*w + 14*w^2) + u^3*(-4*v^3 + 104*v^2*w + 99*v*w^2 + 
         20*w^3) + u^2*(-6*v^4 + 149*v^3*w + 209*v^2*w^2 + 77*v*w^3 + 
         6*w^4) + u*v*(v^4 + 103*v^3*w + 184*v^2*w^2 + 92*v*w^3 + 10*w^4)))/
    (eps^3*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (-4*(3*u^5*v + v^3*(v + w)^2*(v + 2*w) + u^4*(7*v^2 + 3*v*w + 3*w^2) + 
      u^2*w*(6*v^3 + 8*v^2*w + 2*v*w^2 - w^3) + 
      u^3*(4*v^3 + 8*v^2*w + 9*v*w^2 + 2*w^3) + 
      u*v*(v^4 + 5*v^3*w + 5*v^2*w^2 - 2*v*w^3 - 3*w^4)))/
    (eps^2*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 0, 
   (4*(u + v)^2*w*(v + w)*(u + v + w) + 2*eps*(-4*v^2*(v - 2*w)*(v + w)^2 - 
       u^4*(2*v + 5*w) + u^3*(-10*v^2 - 10*v*w + 7*w^2) + 
       u^2*(-18*v^3 + 4*v^2*w + 37*v*w^2 + 12*w^3) + 
       u*v*(-14*v^3 + 9*v^2*w + 50*v*w^2 + 28*w^3)))/
    (eps^3*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)), 
   (4*(-(u^4*(v - 2*w)) + v^3*(v + w)^2 + u^2*w*(5*v^2 + v*w - w^2) + 
      u^3*(-2*v^2 + 6*v*w + w^2) + u*v*(2*v^3 + 3*v^2*w - v*w^2 - 3*w^3)))/
    (eps^2*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)), 
   (-2*(2*(u + v)^2*w*(u + v + w)^2*(3*v + w) + 
      eps*(u^5*(v + w) - v^2*(v + w)^2*(v^2 - 27*v*w - 8*w^2) + 
        u^4*(5*v^2 + 31*v*w + 10*w^2) + u^3*(8*v^3 + 109*v^2*w + 87*v*w^2 + 
          18*w^3) + u^2*(4*v^4 + 151*v^3*w + 199*v^2*w^2 + 77*v*w^3 + 
          9*w^4) + u*v*(-v^4 + 97*v^3*w + 179*v^2*w^2 + 100*v*w^3 + 
          19*w^4))))/(eps^3*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (4*(u^5 + 4*v^3*w*(v + w) + u^3*w*(13*v + 4*w) + u^4*(2*v + 5*w) - 
      2*u^2*v*(v^2 - 4*v*w - 4*w^2) + u*v^2*(-v^2 + 4*v*w + 2*w^2)))/
    (eps^2*(1 + 4*eps)*v*(u + v)^2*w*(u + v + w)^2), 
   (2*(v^3*w*(v + w)^2 - u^5*(v + 2*w) + u^4*w*(4*v + 5*w) + 
      3*u^3*(2*v^3 + 9*v^2*w + 8*v*w^2 + 2*w^3) + 
      u*v*(3*v^4 + 4*v^3*w - 5*v^2*w^2 - 9*v*w^3 - 3*w^4) + 
      u^2*(8*v^4 + 24*v^3*w + 20*v^2*w^2 + 6*v*w^3 - w^4)))/
    (eps^2*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (4*(v^3*w*(v + w)^2 + u^5*(v + 3*w) - u*v*(v + w)^2*
       (v^2 - 8*v*w - 3*w^2) + u^4*(2*v^2 + v*w - 3*w^2) - 
      u^3*w*(14*v^2 + 15*v*w + 5*w^2) + u^2*(-2*v^4 - 7*v^3*w - 4*v^2*w^2 - 
        2*v*w^3 + w^4)))/(eps^2*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*
     (u + v + w)^2), (2*u*(2*u^3 + 5*u^2*v - u*(v^2 + 5*v*w + 2*w^2) - 
      v*(4*v^2 + 9*v*w + 6*w^2)))/(eps^2*(1 + 4*eps)*v*(u + v)*(v + w)*
     (u + v + w)^2), (2*((u + v)*(v + w)*(u + v + w)^2 + 
      eps*(-4*u^4 - 8*u^3*v + 4*v*(v + w)^3 + u^2*(6*v^2 + 15*v*w + 8*w^2) + 
        u*(14*v^3 + 32*v^2*w + 23*v*w^2 + 4*w^3))))/
    (eps^3*(1 + 4*eps)*v*(u + v)*(v + w)*(u + v + w)^2), 
   (2*u*(2*u^3 + 5*u^2*v - u*(v^2 + 5*v*w + 2*w^2) - 
      v*(4*v^2 + 9*v*w + 6*w^2)))/(eps^2*(1 + 4*eps)*v*(u + v)*(v + w)*
     (u + v + w)^2), (-2*(u^4*(2*v + 7*w) + v^2*(v + w)^2*(v + 8*w) + 
      3*u^2*v*(-v^2 + v*w + 3*w^2) + u^3*(v^2 + 13*v*w + 7*w^2) + 
      u*v*(-v^3 + 7*v^2*w + 14*v*w^2 + 5*w^3)))/(eps^2*(1 + 4*eps)*v*(u + v)*
     w*(v + w)*(u + v + w)^2), 
   (-2*(4*u^3*(v + 3*w) + u^2*(-2*v^2 + 7*v*w + 6*w^2) + 
      2*v^2*(v^2 + 9*v*w + 8*w^2) + u*v*(-4*v^2 + 10*v*w + 25*w^2)))/
    (eps^2*(1 + 4*eps)*v*(u + v)*w*(v + w)*(u + v + w)), 
   (-2*((u + v)*w*(v + w)*(u + v + w)^2 + 
      eps*(2*u^4*(2*v + 5*w) + 2*v*(v + w)^2*(v^2 + 10*v*w + 2*w^2) + 
        2*u^3*(v^2 + 12*v*w + 7*w^2) + u^2*(-6*v^3 + 27*v^2*w + 39*v*w^2 + 
          8*w^3) + u*(-2*v^4 + 34*v^3*w + 69*v^2*w^2 + 33*v*w^3 + 4*w^4))))/
    (eps^3*(1 + 4*eps)*v*(u + v)*w*(v + w)*(u + v + w)^2), 
   (-4*(2*u^5*(v + 4*w) + v^3*(v + w)^2*(2*v + 11*w) + 
      u^4*(2*v^2 + 35*v*w + 14*w^2) + u^3*(-4*v^3 + 54*v^2*w + 41*v*w^2 + 
        4*w^3) + u*v*(2*v^4 + 19*v^3*w + 23*v^2*w^2 - 5*v*w^3 - 6*w^4) + 
      u^2*(-4*v^4 + 31*v^3*w + 36*v^2*w^2 + 2*v*w^3 - 2*w^4)))/
    (eps^2*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (6*(v + w)^2 + 2*u*(5*v + 3*w))/(eps^3*v*(v + w)*(u + v + w)), 
   2/(eps^3*v), 4/(eps^3*v), 
   (4*u*(2*u^4 + u^3*(19*v + 6*w) + u^2*(39*v^2 + 20*v*w + 3*w^2) + 
      u*(14*v^3 + 3*v^2*w - 5*v*w^2 - w^3) - 
      v*(8*v^3 + 19*v^2*w + 18*v*w^2 + 3*w^3)))/(eps^2*(1 + 4*eps)*v*
     (u + v)^2*(v + w)*(u + v + w)^2), (4*(3*v + w))/(eps^3*v*(v + w)), 
   (-2*(w*(u + v + w)*(5*v + w) + eps*(v^3 - 2*u^2*w + 19*v^2*w + 22*v*w^2 + 
        4*w^3 + u*(3*v^2 + 20*v*w + 3*w^2))))/(eps^3*(1 + 4*eps)*v*w*(v + w)*
     (u + v + w)), (-2*u*(2*v + w))/(eps^2*(1 + 4*eps)*v*w*(v + w)), 
   (2*eps*u + 2*eps*v - 2*w - 8*eps*w)/(eps^3*v*w + 4*eps^4*v*w), 
   (2*(v*w^2*(v + w) + u^3*(3*v + 2*w) + u^2*(v^2 + v*w + w^2) - 
      u*w*(2*v^2 + 3*v*w + w^2)))/(eps^2*(1 + 4*eps)*v*w*(u + w)*(v + w)*
     (u + v + w)), -((w*(3*(v + w)^2 + u*(5*v + 3*w)) + 
      eps*(-v^3 + 11*v^2*w + 24*v*w^2 + 12*w^3 + u^2*(2*v + w) + 
        u*(-v^2 + 19*v*w + 12*w^2)))/(eps^3*(1 + 4*eps)*v*w*(v + w)*
      (u + v + w))), (-4*(u - 4*v))/(eps^3*v*w), 
   (2*(w*(v + w)*(u + v + w) + eps*(-(u^2*(2*v + w)) + (v + w)*(v + 2*w)^2 + 
        u*(v^2 + 5*v*w + 4*w^2))))/(eps^3*(1 + 4*eps)*v*w*(v + w)*
     (u + v + w)), -4/(eps^3*v), 
   (2*((u + v)*(v + w)*(u^3*(v - w) + v*(3*v - w)*(v + w)^2 + 
        u^2*(3*v^2 - v*w - 2*w^2) + u*(5*v^3 + 3*v^2*w - 3*v*w^2 - w^3)) + 
      eps*(2*u^5*v + 4*v^2*(3*v - w)*(v + w)^3 + u*v*(v + w)^2*
         (50*v^2 + 15*v*w - 8*w^2) + 2*u^4*(6*v^2 - 2*v*w - 5*w^2) + 
        u^3*(33*v^3 + 12*v^2*w - 35*v*w^2 - 14*w^3) + 
        u^2*(61*v^4 + 91*v^3*w + 3*v^2*w^2 - 31*v*w^3 - 4*w^4))))/
    (eps^3*(u + v)^2*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 0, 
   ((6 + 22*eps)*u^2 + 6*(2 + 7*eps)*u*v + 6*(1 + 4*eps)*v^2)/
    (eps^3*(u + v)^2*(v + 4*eps*v)), 
   (-2*u*(-5*u^3 - 4*u^2*(3*v + w) + u*(2*v^2 - 3*v*w + w^2) + 
      3*v*(3*v^2 + 3*v*w + w^2)))/(eps^2*(u + v)^2*(v + 4*eps*v)*
     (u + v + w)^2), ((3 + 16*eps)*u^4 + 
     u^3*(16*v + 71*eps*v + 6*w + 26*eps*w) + (1 + 4*eps)*v^2*
      (5*v^2 + 8*v*w + 3*w^2) + u*v*(4*(5 + 17*eps)*v^2 + 
       3*(8 + 27*eps)*v*w + 6*(1 + 3*eps)*w^2) + 
     u^2*((28 + 103*eps)*v^2 + (22 + 83*eps)*v*w + (3 + 10*eps)*w^2))/
    (eps^3*(u + v)^2*(v + 4*eps*v)*(u + v + w)^2), 
   (-8*(u^3 + 2*v^2*(v + w) + u^2*(3*v + w) + u*v*(3*v + 2*w)))/
    (eps^3*v*(u + v)^2*(u + v + w)), 
   (-2*(u^4 + (1 + 4*eps)*v^2*(v + w)^2 + u^3*(4*v + 9*eps*v + 2*w + 
        6*eps*w) + u^2*((6 + 33*eps)*v^2 + (6 + 29*eps)*v*w + 
        (1 + 6*eps)*w^2) + u*v*(4*(1 + 7*eps)*v^2 + 3*(2 + 13*eps)*v*w + 
        2*(1 + 7*eps)*w^2)))/(eps^3*(u + v)^2*(v + 4*eps*v)*(u + v + w)^2), 
   (-4*(3*v + w))/(eps^3*v*(v + w)), (-4*(u + w)*(2*v^2 + u*w + 2*v*w))/
    (eps^2*(1 + 4*eps)*v*w*(v + w)*(u + v + w)), 
   (-2*(v - w))/(eps^3*v*(v + w)), 6/(eps^3*v), 
   (-4*u*(2*u^3 + 5*u^2*v - u*(v^2 + 5*v*w + 2*w^2) - 
      v*(4*v^2 + 9*v*w + 6*w^2)))/(eps^2*(1 + 4*eps)*v*(u + v)*(v + w)*
     (u + v + w)^2), (2*(w*(u + v + w)*(5*v^2 + 6*v*w + w^2) + 
      eps*(-2*u^3*w + 4*w*(v + w)^2*(3*v + w) - 2*u^2*w*(4*v + 3*w) + 
        u*(6*v^3 + 21*v^2*w + 14*v*w^2 - w^3))))/(eps^3*(1 + 4*eps)*v*w*
     (v + w)^2*(u + v + w)), 0, (2*eps*u + 2*eps*v - 2*w - 8*eps*w)/
    (eps^3*v*w + 4*eps^4*v*w), 
   (2*((2 + 9*eps)*u^2 + eps*v*(v + 5*w) + 2*u*(v + 2*eps*v + w + 5*eps*w)))/
    (eps^3*(1 + 4*eps)*v*w*(u + v + w)), 
   (2*(1 + 5*eps)*u^2 - w*(3*v + w) + u*(-2*eps*v + w + 7*eps*w) + 
     2*eps*(v^2 - 3*v*w - 2*w^2))/(eps^3*(1 + 4*eps)*v*w*(u + v + w)), 
   (8*(u - 2*v))/(eps^3*v*(u + w)), 
   (2*(w*(u + v + w) + eps*(2*u^2 - 2*u*v + 2*v^2 + 7*u*w + 10*v*w + 4*w^2)))/
    (eps^3*(1 + 4*eps)*v*w*(u + v + w)), 
   (-2*((1 + 4*eps)*v^2*(3*v - w)*(v + w)^2 + 
      u^4*(v + 4*eps*v - (1 + 6*eps)*w) + u*v*(v + w)*
       (4*(2 + 9*eps)*v^2 - (2 + 11*eps)*w^2) + 
      u^2*((8 + 39*eps)*v^3 - (5 + 28*eps)*v*w^2 - (1 + 5*eps)*w^3 + 
        2*v^2*(w + 4*eps*w)) + u^3*((4 + 19*eps)*v^2 - (2 + 11*eps)*w^2 - 
        2*v*(w + 7*eps*w))))/(eps^3*(1 + 4*eps)*v*(u + v)^2*(v + w)*
     (u + v + w)^2), (2*u*(2*u^2 + 5*u*v + 2*v^2 + 2*u*w + 3*v*w))/
    (eps^2*(1 + 4*eps)*v*(u + v)*(v + w)*(u + v + w)), 
   (-2*((1 + 5*eps)*u^2 + (2 + 11*eps)*u*v + (1 + 4*eps)*v^2))/
    (eps^3*(u + v)^2*(v + 4*eps*v)), 
   (-2*u*(2*u^4 + u^3*(4*v + 3*w) - u*v^2*(5*v + 6*w) + 
      u^2*(-2*v^2 + 3*v*w + w^2) - v^2*(v^2 + 4*v*w + 3*w^2)))/
    (eps^2*(1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
   ((u + v)^2*(v - w)*(u + v + w)^2 + eps*(2*u^5 + u^4*(11*v - 2*w) + 
       4*v^2*(v - w)*(v + w)^2 + u^3*(23*v^2 - 4*v*w - 9*w^2) + 
       u*v*(16*v^3 + 5*v^2*w - 22*v*w^2 - 11*w^3) + 
       u^2*(26*v^3 - v^2*w - 25*v*w^2 - 5*w^3)))/(eps^3*(1 + 4*eps)*v*
     (u + v)^2*(v + w)*(u + v + w)^2), 0, 
   (-2*((u + v)^2*(v + w)*(u + v + w)^2 + eps*(-2*u^5 + 4*v^2*(v + w)^3 + 
        u^4*(-3*v + 2*w) + u*v*(v + w)^2*(16*v + 11*w) + 
        u^3*(9*v^2 + 20*v*w + 9*w^2) + u^2*(22*v^3 + 49*v^2*w + 33*v*w^2 + 
          5*w^3))))/(eps^3*(1 + 4*eps)*v*(u + v)^2*(v + w)*(u + v + w)^2), 
   (4*(u^2*(v + 6*eps*v + w + 7*eps*w) - v*(v + w)*(4*v + 15*eps*v + 4*w + 
        8*eps*w) + u*(-3*(1 + 5*eps)*v^2 - (2 + 15*eps)*v*w + 
        (1 + 4*eps)*w^2)))/(eps^3*(1 + 4*eps)*v*w*(v + w)*(u + v + w)), 
   (-4*(v*(u + v)*w*(3*u^3 + 4*v*(v + w)^2 + u^2*(9*v + 6*w) + 
        u*(10*v^2 + 13*v*w + 3*w^2)) + eps*(v^3*(v + w)^2*(v + 17*w) - 
        3*u^4*(v^2 - 4*v*w - w^2) + u*v*w*(58*v^3 + 87*v^2*w + 26*v*w^2 - 
          3*w^3) + u^3*(-8*v^3 + 48*v^2*w + 34*v*w^2 + 2*w^3) + 
        u^2*(-6*v^4 + 75*v^3*w + 85*v^2*w^2 + 15*v*w^3 - w^4))))/
    (eps^3*(1 + 4*eps)*v*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (-2*u*(u^3*(2*v - w) + u^2*(6*v^2 - 5*v*w + w^2) + 
      u*(6*v^3 - 4*v^2*w + 3*v*w^2 + 2*w^3) + 
      v*(2*v^3 + 4*v^2*w + 5*v*w^2 + 7*w^3)))/(eps^2*(1 + 4*eps)*v*(u + v)*w*
     (v + w)*(u + v + w)^2), 
   (-2*(-3*eps*v^2*w*(v + w) + 2*u^2*(v + w)*((2 + 7*eps)*v + w + 4*eps*w) + 
      u^3*(2*v + 7*eps*v + 2*w + 4*eps*w) + 
      u*v*((2 + 7*eps)*v^2 + 2*(1 + 2*eps)*w^2 + 4*v*(w + 4*eps*w))))/
    (eps^3*(1 + 4*eps)*v*(u + v)*w*(v + w)*(u + v + w)), 
   (2*(-3*u^4*(v + w) - 3*v*w^3*(v + w) - u^3*(3*v^2 - 4*v*w + w^2) + 
      u^2*w*(3*v^2 + 20*v*w + 7*w^2) + u*w*(4*v^3 + 5*v^2*w + 10*v*w^2 + 
        5*w^3)))/(eps^2*(1 + 4*eps)*v*w*(u + w)^2*(v + w)*(u + v + w)), 
   (-2*u*(u^4*(13*v - 3*w) + u^3*(54*v^2 + 7*v*w - 3*w^2) + 
      u^2*v*(76*v^2 + 47*v*w + w^2) + u*v*(42*v^3 + 55*v^2*w + 19*v*w^2 + 
        4*w^3) + v^2*(7*v^3 + 18*v^2*w + 13*v*w^2 + 6*w^3)))/
    (eps^2*(1 + 4*eps)*v*(u + v)^3*(v + w)*(u + v + w)^2), 
   -((-3*eps*v^2*w*(v + w)^2 + u^4*((2 + 9*eps)*v + (2 + 3*eps)*w) + 
      u^3*((4 + 19*eps)*v^2 + 4*(2 + 5*eps)*v*w + (4 + 13*eps)*w^2) + 
      u^2*((2 + 11*eps)*v^3 + 2*(5 + 16*eps)*v^2*w + (10 + 37*eps)*v*w^2 + 
        2*(1 + 5*eps)*w^3) + u*v*(4*w*(v + w)^2 + 
        eps*(v^3 + 16*v^2*w + 30*v*w^2 + 19*w^3)))/(eps^3*(1 + 4*eps)*v*
      (u + v)*w*(v + w)*(u + v + w)^2)), (4*u*(2*u^2 + 3*u*v + 2*u*w + v*w))/
    (eps^3*v*(u + v)*(v + w)*(u + v + w)), 
   (-2*u^4*(v - 5*w) + 6*v^2*w*(v + w)^2 - 6*u^3*(v^2 - 4*v*w - w^2) + 
     u^2*(-6*v^3 + 16*v^2*w + 6*v*w^2 - 4*w^3) - 
     2*u*v*(v^3 - 2*v*w^2 + 3*w^3))/(eps^2*(1 + 4*eps)*v*(u + v)*w*(v + w)*
     (u + v + w)^2), (2*(5*v + 3*w))/(eps^3*v*(v + w)), 
   (-2*(u - v + w))/(eps^3*v*(u + v + w)), (-2*(u + 3*v))/(eps^3*v*(u + v)), 
   (2*(v - w))/(eps^3*w*(v + w)), 
   (8*(1 + 2*eps)*(u^2 + 2*v*(v + w) + u*(2*v + w)))/
    (eps^3*(1 + 4*eps)*(u + v)*(v + w)*(u + v + w)), 
   (2*(1 + 2*eps)*(u*v + eps*(u^2 - 2*v*(v + w) + u*(3*v + w))))/
    (eps^4*(v + 4*eps*v)*(u + v + w)^2), 
   (2*(v*(v + w)^2*((4 + 26*eps + 24*eps^2)*v + 3*(1 + 5*eps + 4*eps^2)*w) + 
      u^3*((2 + 19*eps + 20*eps^2)*v + (2 + 13*eps + 12*eps^2)*w) + 
      u*(v + w)*(2*(7 + 43*eps + 40*eps^2)*v^2 + (14 + 73*eps + 60*eps^2)*v*
         w + 3*(1 + 5*eps + 4*eps^2)*w^2) + 
      u^2*((12 + 79*eps + 76*eps^2)*v^2 + (17 + 101*eps + 92*eps^2)*v*w + 
        (5 + 28*eps + 24*eps^2)*w^2)))/(eps^3*(1 + 4*eps)*v*(u + v)*(v + w)*
     (u + v + w)^2), 
   (-2*(u^2*((4 + 23*eps + 20*eps^2)*v + 3*(1 + 5*eps + 4*eps^2)*w) + 
      v*(v + w)*((4 + 26*eps + 24*eps^2)*v + 3*(1 + 5*eps + 4*eps^2)*w) + 
      u*((9 + 51*eps + 44*eps^2)*v^2 + (11 + 58*eps + 48*eps^2)*v*w + 
        3*(1 + 5*eps + 4*eps^2)*w^2)))/(eps^3*(1 + 4*eps)*v*(u + v)*(v + w)*
     (u + v + w)), (2*(1 + eps)*u)/(eps^3*(u + v)*(u + v + w)), 
   (-2*((1 + 2*eps)*u^3 + 2*eps*(3 + 4*eps)*v^2*(v + w) + 
      u^2*((2 + 9*eps + 4*eps^2)*v + w + 2*eps*w) + 
      u*v*((1 + 13*eps + 12*eps^2)*v + (3 + 18*eps + 16*eps^2)*w)))/
    (eps^3*(1 + 4*eps)*v*(u + v)*(u + v + w)^2), -4/(eps^3*(v + w)), 
   (8*(1 + 2*eps)*(u - 2*v))/(eps^3*(1 + eps)*(1 + 4*eps)*v*(v + w)), 
   (2*(1 + 2*eps)*(u + w)*(-(u*v) + 2*eps*(u^2 + u*(-2*v + w) - v*(v + w))))/
    (eps^4*(1 + eps)*(1 + 4*eps)*v*w*(u + v + w)^2), 
   (-2*(2*(u + w)*(v + w)*(2*u + v + w) + 4*eps^2*u*(-2*u^2 + 4*v^2 + 7*v*w + 
        3*w^2 + u*(5*v + w)) + eps*(-6*u^3 + 4*w*(v + w)^2 + 
        3*u^2*(7*v + 3*w) + u*(16*v^2 + 35*v*w + 19*w^2))))/
    (eps^3*(1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   (-2*(-(u^3*w) + v*w*(v + w)^2 + u^2*(v^2 + v*w - 2*w^2) - 
      u*(v^3 - 2*v^2*w - 2*v*w^2 + w^3) - 4*eps^2*(u + w)*(v + w)*
       (2*u^2 - 2*u*(v - w) - v*(v + w)) + 
      eps*(5*v*w*(v + w)^2 - 2*u^3*(3*v + 4*w) + 
        2*u^2*(3*v^2 - 3*v*w - 8*w^2) + u*(v^3 + 14*v^2*w + 5*v*w^2 - 
          8*w^3))))/(eps^3*(1 + eps)*(1 + 4*eps)*v*w*(v + w)*(u + v + w)^2), 
   (2*(-2*(1 + 2*eps)*v*w*(v + w) + u^2*((1 + 5*eps + 4*eps^2)*v + 
        (2 + 7*eps + 4*eps^2)*w) + u*w*(2*w + 4*eps^2*(v + w) + 
        eps*(3*v + 7*w))))/(eps^3*(1 + eps)*(1 + 4*eps)*v*w*(v + w)*
     (u + v + w)), (-2*(-2*(1 + 2*eps)*v*w*(v + w) + 
      u*w*(3*eps*v + 4*eps^2*v + w + 2*eps*w) + 
      u^2*(v + 5*eps*v + 4*eps^2*v + w + 2*eps*w)))/
    (eps^3*(1 + eps)*(1 + 4*eps)*v*w*(v + w)*(u + v + w)), -(eps/v), 
   (-2*eps*(5*v + 3*w))/(v*(v + w)), (8*eps)/v}, 
  {(-3*(2*v*w*(v + w)^3 + u^3*(-2*v^2 + 5*v*w + w^2) + 
      u*w*(36*v^3 + 67*v^2*w + 35*v*w^2 + 4*w^3) + 
      u^2*(-2*v^3 + 31*v^2*w + 32*v*w^2 + 5*w^3)))/
    (2*eps^2*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (3*(v + w)*(2*u^2*w + (v + w)^2*(v + 2*w) + u*(v^2 + 5*v*w + 4*w^2)) + 
     6*eps*(-2*u^3*(3*v + w) + 2*(v + w)^3*(v + 2*w) + 
       u^2*(-14*v^2 - 11*v*w + w^2) + u*(-6*v^3 - 2*v^2*w + 11*v*w^2 + 
         7*w^3)))/(4*eps^3*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (-3*(v*w*(2*u^2 + 5*u*(v + w) + 3*(v + w)^2) + 
      eps*(u^3*(v + w) + u^2*w*(19*v + 3*w) + 2*v*(v + w)^2*(v + 7*w) + 
        u*(v^3 + 36*v^2*w + 37*v*w^2 + 2*w^3))))/(2*eps^3*(1 + 4*eps)*v*w*
     (v + w)*(u + v + w)^2), 
   (3*w*(v + w)*(2*u^2*(2*v + w) + (v + w)^2*(7*v + 2*w) + 
       u*(11*v^2 + 15*v*w + 4*w^2)) + 
     6*eps*((v + w)^3*(4*v^2 + 39*v*w + 4*w^2) + 
       u^3*(5*v^2 + 37*v*w + 14*w^2) + u^2*(-4*v^3 + 79*v^2*w + 118*v*w^2 + 
         21*w^3) + u*(-5*v^4 + 87*v^3*w + 221*v^2*w^2 + 140*v*w^3 + 11*w^4)))/
    (4*eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (3*(2*v*(v + w)^3*(v + 8*w) + 2*u^3*(2*v^2 + 13*v*w + 5*w^2) + 
      u^2*(-2*v^3 + 53*v^2*w + 73*v*w^2 + 12*w^3) + 
      u*(-4*v^4 + 46*v^3*w + 115*v^2*w^2 + 67*v*w^3 + 2*w^4)))/
    (2*eps^2*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (v^3 + 5*v^2*w + 3*v*w^2 - w^3 + u*(v^2 - 4*v*w - w^2))/
    (2*eps^3*v*w*(v + w)*(u + v + w)), (-4*u - 6*(v + w))/
    (eps^3*(v + w)*(u + v + w)), 
   (w*(v + w)*(3*(v + w)^3 + u^2*(5*v + 3*w) + 2*u*(4*v^2 + 7*v*w + 3*w^2)) + 
     2*eps*(2*w*(v + w)^3*(5*v + 3*w) + u^3*(-2*v^2 + 5*v*w + w^2) + 
       u^2*w*(21*v^2 + 33*v*w + 8*w^2) + u*(2*v^4 + 28*v^3*w + 69*v^2*w^2 + 
         56*v*w^3 + 13*w^4)))/(2*eps^3*(1 + 4*eps)*v*w*(v + w)^2*
     (u + v + w)^2), 
   (-(w*(v + w)*(2*u^2*(2*v + w) + (v + w)^2*(3*v + 2*w) + 
        u*(7*v^2 + 11*v*w + 4*w^2))) + 2*eps*(2*u^3*v*(v - w) - 
       4*w*(v + w)^3*(2*v + w) + u^2*(2*v^3 - 11*v^2*w - 19*v*w^2 - 4*w^3) - 
       u*w*(18*v^3 + 47*v^2*w + 37*v*w^2 + 8*w^3)))/
    (eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), -4/(eps^3*(v + w)), 
   (-2*(v*(v + w)^3*(v + 7*w) - u*(v + w)^2*(v^2 - 38*v*w - 3*w^2) + 
      u^3*(v^2 + 8*v*w + 3*w^2) + u^2*(-v^3 + 30*v^2*w + 37*v*w^2 + 6*w^3)))/
    (eps^2*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (-(w*(v + w)*(3*(v + w)^2*(2*v + w) + u^2*(7*v + 3*w) + 
        u*(13*v^2 + 19*v*w + 6*w^2))) + 
     2*eps*(5*u^3*v*(v - w) - w*(v + w)^3*(13*v + 6*w) + 
       u^2*(12*v^3 - 28*v^2*w - 37*v*w^2 - 5*w^3) + 
       u*(7*v^4 - 39*v^3*w - 98*v^2*w^2 - 63*v*w^3 - 11*w^4)))/
    (2*eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (w*(v + w)*(2*u^2*(2*v + w) + (v + w)^2*(3*v + 2*w) + 
       u*(7*v^2 + 11*v*w + 4*w^2)) + 2*eps*(u^3*(v + w)^2 + 
       w*(v + w)^3*(7*v + 4*w) - u^2*w*(19*v^2 + 12*v*w + w^2) - 
       u*(v^4 + 25*v^3*w + 33*v^2*w^2 + 7*v*w^3 - 2*w^4)))/
    (eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (-((v + w)*(u^2*(v^2 - 8*v*w - w^2) + (v + w)^2*(v^2 - 4*v*w - w^2) + 
        2*u*(v^3 - 5*v^2*w - 7*v*w^2 - w^3))) + 
     eps*(-(u*(v + w)^2*(11*v^2 - 73*v*w - 11*w^2)) - 
       (v + w)^3*(2*v^2 - 19*v*w - 4*w^2) + u^3*(3*v^2 + w^2) + 
       u^2*(-6*v^3 + 38*v^2*w + 52*v*w^2 + 8*w^3)))/
    (eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (-2*(v*(v + w)^3*(v + 2*w) - u*(v + w)^2*(v^2 - 14*v*w - 2*w^2) + 
      u^3*(3*v^2 + w^2) + u^2*(v^3 + 7*v^2*w + 9*v*w^2 + 3*w^3)))/
    (eps^2*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), -2/(eps^3*(u + v + w)), 
   -1/2*((v + w)*(3*v^3 + 11*v^2*w + 7*v*w^2 - w^3 + 
        u*(3*v^2 + 6*v*w - w^2)) + 4*eps*((v + w)^2*(5*v^2 + 10*v*w - w^2) + 
        u^2*(v^2 + 5*v*w + 2*w^2) + u*(6*v^3 + 20*v^2*w + 15*v*w^2 + w^3)))/
     (eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)), 
   (2*(v*w*(v + w)*(2*u + 3*(v + w)) + eps*(v*(v + w)^2*(v + 13*w) + 
        u^2*(-v^2 + 4*v*w + w^2) + u*w*(15*v^2 + 16*v*w + w^2))))/
    (eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)), 
   -((2*v*w*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
      eps*(u^3*(v + w) - v*(v - 11*w)*(v + w)^2 + 
        u^2*(3*v^2 + 19*v*w + 4*w^2) + u*(v^3 + 27*v^2*w + 29*v*w^2 + 
          3*w^3)))/(eps^3*(1 + 4*eps)*v*w*(v + w)*(u + v + w)^2)), 
   (2*(u^3*(v + w) + 4*v*w*(v + w)^2 + u^2*w*(9*v + 5*w) + 
      u*(-v^3 + 12*v^2*w + 17*v*w^2 + 4*w^3)))/(eps^2*(1 + 4*eps)*v*w*(v + w)*
     (u + v + w)^2), (-(w*(u + w)*(v + w)^2*(u + v + w)) + 
     eps*(-(u^3*(v + w)^2) + (v - 4*w)*w*(v + w)^3 + 
       u^2*(2*v^3 + 9*v^2*w + 4*v*w^2 + w^3) + 
       u*(3*v^4 + 17*v^3*w + 17*v^2*w^2 + v*w^3 - 2*w^4)))/
    (eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (2*(v*w*(v + w)^3 + u^3*(v^2 + 5*v*w + 2*w^2) - 
      u^2*w*(5*v^2 + 2*v*w + 3*w^2) - u*(v^4 + 13*v^3*w + 19*v^2*w^2 + 
        12*v*w^3 + 5*w^4)))/(eps^2*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (-((v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2)) + 
     2*eps*(-2*(v + w)^3*(2*v + w) + u^3*(3*v + w) + 
       u^2*(5*v^2 + 2*v*w - w^2) - u*(2*v^3 + 11*v^2*w + 13*v*w^2 + 4*w^3)))/
    (2*eps^3*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   ((v + w)*(2*u^2*w + (v + w)^2*(v + 2*w) + u*(v^2 + 5*v*w + 4*w^2)) + 
     2*eps*(-2*u^3*(3*v + w) + 2*(v + w)^3*(v + 2*w) + 
       u^2*(-14*v^2 - 11*v*w + w^2) + u*(-6*v^3 - 2*v^2*w + 11*v*w^2 + 
         7*w^3)))/(2*eps^3*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   ((v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
     eps*(4*(v + w)^3*(2*v + w) + u^3*(3*v + w) + 
       u^2*(11*v^2 + 14*v*w + 5*w^2) + u*(16*v^3 + 37*v^2*w + 29*v*w^2 + 
         8*w^3)))/(eps^3*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (-(v*(v + w)^3*(v + 8*w)) - u^3*(2*v^2 + 13*v*w + 5*w^2) + 
     u^2*(v^3 - 22*v^2*w - 35*v*w^2 - 6*w^3) + 
     u*(2*v^4 - 17*v^3*w - 50*v^2*w^2 - 32*v*w^3 - w^4))/
    (eps^2*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   -1/2*(v*(u + v + w)^2*(v^2 + 4*v*w + 3*w^2) + 
      2*eps*(2*v*(v + w)^3*(2*v + 11*w) + u^3*(4*v^2 + 23*v*w + 9*w^2) + 
        u^2*w*(45*v^2 + 73*v*w + 12*w^2) + u*w*(50*v^3 + 127*v^2*w + 
          80*v*w^2 + 3*w^3)))/(eps^3*(1 + 4*eps)*v*w*(v + w)^2*
      (u + v + w)^2), 
   -1/2*(w*(v + w)*(2*u^2*w + (v + w)^2*(v + 2*w) + 
        u*(v^2 + 5*v*w + 4*w^2)) + 2*eps*(4*u^3*(v^2 + 5*v*w + 2*w^2) + 
        2*(v + w)^3*(v^2 + 9*v*w + 2*w^2) + u^2*(-2*v^3 + 39*v^2*w + 
          62*v*w^2 + 13*w^3) + u*(-4*v^4 + 40*v^3*w + 113*v^2*w^2 + 
          78*v*w^3 + 9*w^4)))/(eps^3*(1 + 4*eps)*v*w*(v + w)^2*
      (u + v + w)^2), (-2*(v*(v + w)^3*(2*v + 11*w) - 
      2*u*(v + w)^2*(v^2 - 32*v*w - 3*w^2) + 2*u^3*(v^2 + 8*v*w + 3*w^2) + 
      u^2*(-2*v^3 + 54*v^2*w + 68*v*w^2 + 12*w^3)))/
    (eps^2*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (2*v^2 + 3*v*w + w^2 + u*(3*v + w))/(eps^3*v*(v + w)*(u + v + w)), 
   1/(eps^3*v), (-v + w)/(eps^3*v*w), 
   (-((u + v + w)^2*(3*v^2 + 4*v*w + w^2)) + 
     2*eps*(u^3*(3*v + w) - 2*(v + w)^3*(3*v + w) + 
       4*u*v*(5*v^2 + 7*v*w + 2*w^2) + u^2*(22*v^2 + 17*v*w + 3*w^2)))/
    (eps^3*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (-v^2 + 4*v*w + w^2)/(eps^3*v*w*(v + w)), 
   (-(w*((v + w)^2*(5*v + w) + u^2*(9*v + w) + 2*u*(7*v^2 + 8*v*w + w^2))) + 
     2*eps*(2*u^3*w + u^2*(-3*v^2 - 14*v*w + w^2) - 
       (v + w)^2*(v^2 + 8*v*w + 2*w^2) - u*(4*v^3 + 27*v^2*w + 26*v*w^2 + 
         3*w^3)))/(2*eps^3*(1 + 4*eps)*v*w*(v + w)*(u + v + w)^2), 
   (w*(u + v + w)*(3*v^2 + 4*v*w + w^2) + 
     eps*(4*w*(v + w)^2*(3*v + w) - 2*u^2*(2*v^2 + v*w + w^2) + 
       2*u*(-2*v^3 + 4*v^2*w + 7*v*w^2 + w^3)))/(2*eps^3*(1 + 4*eps)*v*w*
     (v + w)^2*(u + v + w)), (u + v)/(eps^2*v*w + 4*eps^3*v*w), 
   (v*w^2*(v + w)^3 - u*w*(v + w)^2*(2*v^2 - 4*v*w + w^2) + 
     u^4*(3*v^2 + 3*v*w + 2*w^2) + u^3*(4*v^3 + 7*v^2*w + 8*v*w^2 + 3*w^3) + 
     u^2*v*(v^3 + v^2*w + 6*v*w^2 + 6*w^3))/(eps^2*(1 + 4*eps)*v*w*(u + w)*
     (v + w)^2*(u + v + w)^2), (v^2*(v + w)^3 + u*v*(v + w)^2*(2*v + w) - 
     u^3*(2*v^2 + v*w + w^2) - u^2*(v^3 + w^3))/(2*eps^2*(1 + 4*eps)*v*w*
     (v + w)^2*(u + v + w)^2), (-2*u*(u - v + w))/(eps^3*v*w*(u + v + w)), 
   (w*(u + v + w)^2*(3*v^2 + 4*v*w + w^2) + 
     eps*(-(u^3*(2*v^2 + v*w + w^2)) + (v + w)^3*(v^2 + 12*v*w + 4*w^2) + 
       u*(v + w)^2*(2*v^2 + 25*v*w + 8*w^2) + 
       u^2*(-v^3 + 12*v^2*w + 16*v*w^2 + 3*w^3)))/(eps^3*(1 + 4*eps)*v*w*
     (v + w)^2*(u + v + w)^2), -2/(eps^3*v), 
   (-3*(1 + 4*eps)*w*(v + w)^2 - u*(v + w)*((-5 + 4*eps)*v + 
       6*(w + 5*eps*w)) + u^2*((5 + 2*eps)*v - 3*(w + 6*eps*w)))/
    (2*eps^3*(1 + 4*eps)*v*(v + w)*(u + v + w)^2), 
   (u + w)/(2*eps^3*v*(u + v + w)), 2/(eps^3*v), 
   (3*u*(4*v^2 + 5*v*w + w^2 + u*(3*v + w)))/(eps^2*(1 + 4*eps)*v*(v + w)*
     (u + v + w)^2), (4*v*(v + w)*(u + v + w) + 
     eps*(16*v*(v + w)^2 + 3*u^2*(3*v + w) + u*(28*v^2 + 31*v*w + 3*w^2)))/
    (2*eps^3*(1 + 4*eps)*v*(v + w)*(u + v + w)^2), 
   (-4*u*(u + 2*v + w))/(eps^3*v*(u + v)*(u + v + w)), 
   (-((1 + 4*eps)*w*(v + w)^2) + u^2*((-1 + 5*eps)*v - (1 + eps)*w) + 
     u*(v + w)*((-1 + 8*eps)*v - (2 + 5*eps)*w))/(eps^3*(1 + 4*eps)*v*(v + w)*
     (u + v + w)^2), (-2*(4*u + v + w))/(eps^3*(v + w)*(u + v + w)), 
   -(((u + w)*(w*(v + w)^2*(u + v + w) + 2*eps*(2*(v + w)^4 + 
         u^2*w*(3*v + w) + u*(2*v^3 + 10*v^2*w + 11*v*w^2 + 3*w^3))))/
     (eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2)), 
   (-v^3 - 3*v^2*w - v*w^2 + w^3 + u*(-v^2 - 4*v*w + w^2))/
    (2*eps^3*v*w*(v + w)*(u + v + w)), (-3*(v - w))/(2*eps^3*v*w), 
   ((v + w)^2*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
     eps*(4*(v + w)^3*(2*v + w) - 2*u^3*(3*v + w) - 
       2*u^2*(5*v^2 + 2*v*w - w^2) + u*(4*v^3 + 22*v^2*w + 26*v*w^2 + 
         8*w^3)))/(eps^3*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (w*(v + w)*((v + w)^2*(4*v + w) + u^2*(9*v + w) + 
       u*(13*v^2 + 15*v*w + 2*w^2)) - 2*eps*(2*u^4*w - 2*w^2*(v + w)^3 + 
       2*u^3*w*(5*v + 4*w) - u*(v + w)^2*(6*v^2 + 4*v*w - w^2) + 
       u^2*(-6*v^3 - 5*v^2*w + 10*v*w^2 + 9*w^3)))/
    (2*eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   -1/2*(u + 2*v + w)/(eps^3*v*(u + v + w)), 
   (u + v)/(eps^2*v*w + 4*eps^3*v*w), 
   ((2 + 9*eps)*u^3*(v + w) + eps*v*(v + w)^2*(v + 5*w) + 
     u^2*((4 + 13*eps)*v^2 + 2*(4 + 19*eps)*v*w + (4 + 19*eps)*w^2) + 
     u*(v + w)*((2 + 5*eps)*v^2 + 2*(1 + 5*eps)*w^2 + 4*v*(w + 7*eps*w)))/
    (eps^3*(1 + 4*eps)*v*w*(v + w)*(u + v + w)^2), 
   (2*(1 + 5*eps)*u^3*(v + w) + 2*eps*v*(v + w)^2*(v + 3*w) + 
     u*w*(v + w)*((2 + 24*eps)*v + (2 + 11*eps)*w) + 
     u^2*((2 + 8*eps)*v^2 + (6 + 35*eps)*v*w + (4 + 21*eps)*w^2))/
    (2*eps^3*(1 + 4*eps)*v*w*(v + w)*(u + v + w)^2), 
   (4*u)/(eps^3*v*(u + v + w)), 
   (w*(v + w)*(u^2 + 3*u*v + 2*v^2 + 2*u*w + 3*v*w + w^2) + 
     eps*(2*u^3*(v + w) + 3*u^2*w*(5*v + 3*w) + 2*(v + w)^2*
        (v^2 + 7*v*w + 2*w^2) + u*w*(28*v^2 + 39*v*w + 11*w^2)))/
    (eps^3*(1 + 4*eps)*v*w*(v + w)*(u + v + w)^2), 
   ((1 + 4*eps)*(v + w)^2*(v^2 - v*w + 2*w^2) + 
     u^2*((1 + 4*eps)*v^2 - (5 + 14*eps)*v*w + 2*(1 + 5*eps)*w^2) + 
     2*u*(v + w)*((1 + 4*eps)*v^2 - (3 + 8*eps)*v*w + (2 + 9*eps)*w^2))/
    (2*eps^3*(1 + 4*eps)*v*w*(v + w)*(u + v + w)^2), 
   (2*eps*u^2*w*(3*v + w) + (1 + 4*eps)*v*(v + w)^2*(v + 3*w) + 
     u*(v + w)*((1 + 4*eps)*v^2 + (3 + 20*eps)*v*w + 2*eps*w^2))/
    (2*eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)), (v - w)/(eps^3*v*w), 
   (u*(-(u^3*(3*v + w)) + 2*v*(v + w)^2*(4*v + w) - u^2*(v^2 + 4*v*w + w^2) + 
      u*v*(10*v^2 + 13*v*w + 3*w^2)))/(eps^2*(1 + 4*eps)*v*(u + v)*(v + w)^2*
     (u + v + w)^2), (eps*u^3*w*(3*v + w) + (1 + 4*eps)*(v + w)^3*
      (v^2 + 2*v*w - w^2) + 2*(1 + 4*eps)*u*(v + w)^2*(v^2 + 3*v*w - w^2) + 
     u^2*(v + w)*((1 + 4*eps)*v^2 - (1 + 3*eps)*w^2 + 4*v*(w + 5*eps*w)))/
    (2*eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 0, 
   ((u + v + w)^2*(v^2 - w^2) + eps*(8*u*(v - w)*(v + w)^2 + 
       4*(v - w)*(v + w)^3 + u^3*(3*v + w) + u^2*(8*v^2 + 5*v*w - 3*w^2)))/
    (eps^3*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (-(v*(v + w)^3*(v + 2*eps*v + (3 - 4*eps)*w)) + 
     2*u^3*((1 + 6*eps)*v^2 + (2 + 15*eps)*v*w + (1 + 7*eps)*w^2) - 
     2*u*(v + w)*(2*(1 + 5*eps)*v^3 + (5 + 9*eps)*v^2*w + 
       (2 - 17*eps)*v*w^2 - (1 + 4*eps)*w^3) + 
     u^2*(-((1 + 6*eps)*v^3) + 16*eps*v^2*w + 5*(1 + 12*eps)*v*w^2 + 
       2*(2 + 11*eps)*w^3))/(eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (-2*(v*(v + w)^3 + u^2*(-3*v^2 + 6*v*w + w^2) + 
      u*(-2*v^3 + 9*v^2*w + 12*v*w^2 + w^3)))/(eps^2*(1 + 4*eps)*v*w*(v + w)*
     (u + v + w)^2), (2*u*(-v^3 + 8*v^2*w + 13*v*w^2 + 4*w^3 + u^2*(-v + w) + 
      u*(-2*v^2 + 7*v*w + 5*w^2)))/(eps^2*(v + w)^2*(u + v + w)^2*
     (w + 4*eps*w)), -((-3*eps*v*w*(v + w)^3 + 
      u^3*((2 + 7*eps)*v^2 + (2 + 5*eps)*w^2 + 4*v*(w + 2*eps*w)) + 
      2*u^2*((2 + 7*eps)*v^3 + 2*(3 + 7*eps)*v*w^2 + (2 + 7*eps)*w^3 + 
        6*v^2*(w + 3*eps*w)) + u*(v + w)*((2 + 7*eps)*v^3 + 
        2*(3 + 4*eps)*v*w^2 + (2 + 9*eps)*w^3 + 6*v^2*(w + 3*eps*w)))/
     (eps^3*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2)), 
   (-3*u^5*(v + w)^2 - 3*v*w^3*(v + w)^3 - 
     2*u^4*(3*v^3 + 4*v^2*w + 11*v*w^2 + 2*w^3) + 
     u^3*(-3*v^4 + v^3*w - 9*v^2*w^2 - 27*v*w^3 + 6*w^4) + 
     u^2*w*(7*v^4 + 13*v^3*w - 13*v^2*w^2 - 15*v*w^3 + 12*w^4) + 
     u*w*(4*v^5 + 7*v^4*w - 3*v^3*w^2 - 18*v^2*w^3 - 7*v*w^4 + 5*w^5))/
    (eps^2*(1 + 4*eps)*v*w*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (-2*u*(16*v^4 + 32*v^3*w + 23*v^2*w^2 + 8*v*w^3 + w^4 + 4*u^3*(3*v + w) + 
      u^2*(40*v^2 + 37*v*w + 7*w^2) + u*(44*v^3 + 65*v^2*w + 29*v*w^2 + 
        4*w^3)))/(eps^2*(1 + 4*eps)*(u + v)^2*(v + w)^2*(u + v + w)^2), 
   -1/2*(-3*eps*v*w*(v + w)^3 + u^3*((2 + 9*eps)*v^2 + 2*(2 + 3*eps)*v*w + 
        (2 + 5*eps)*w^2) + 2*u^2*(v + w)*((1 + 5*eps)*v^2 + (3 - 2*eps)*v*w + 
        (2 + 7*eps)*w^2) + u*(v + w)^2*(2*w*(v + w) + 
        eps*(v^2 - 17*v*w + 9*w^2)))/(eps^3*(1 + 4*eps)*v*w*(v + w)^2*
      (u + v + w)^2), (4*u)/(eps^3*v*(v + w)), 
   (3*v*w*(v + w)^3 - u*(v + w)^2*(v^2 - 25*v*w + w^2) + 
     u^3*(-v^2 + 10*v*w + 3*w^2) + u^2*(-2*v^3 + 26*v^2*w + 30*v*w^2 + 
       2*w^3))/(eps^2*(1 + 4*eps)*v*w*(v + w)^2*(u + v + w)^2), 
   (3*v + w)/(eps^3*v*(v + w)), -((u + w)/(eps^3*v*(u + v + w))), 
   -((u + 2*v + w)/(eps^3*v*(u + v + w))), (v + eps*v + w - eps*w)/
    (eps^4*w*(v + w)), (4*(u + 2*eps*u))/(eps^3*(1 + 4*eps)*(v + w)*
     (u + v + w)), 0, ((3 + 21*eps + 20*eps^2)*u*v + 
     (1 + 5*eps + 4*eps^2)*u*w + (1 + 5*eps + 4*eps^2)*(4*v^2 + 5*v*w + w^2))/
    (eps^3*(1 + 4*eps)*v*(v + w)*(u + v + w)), 
   -(((3 + 18*eps + 16*eps^2)*u*v + (1 + 5*eps + 4*eps^2)*u*w + 
      (1 + 5*eps + 4*eps^2)*(4*v^2 + 5*v*w + w^2))/(eps^3*(1 + 4*eps)*v*
      (v + w)*(u + v + w))), 0, 0, 0, (4*(1 + 2*eps)*u*(u + w))/
    (eps^3*(1 + eps)*(1 + 4*eps)*v*(v + w)*(u + v + w)), 
   ((1 + 2*eps)*u*(u + w)*(-v + 2*eps*(u - v + w)))/
    (eps^4*(1 + eps)*(1 + 4*eps)*v*w*(u + v + w)^2), 
   (u*(4*eps^2*(2*u^2 - 2*v^2 - 3*v*w - w^2 + u*(-3*v + w)) - 
      2*((v + w)^2 + u*(2*v + w)) + eps*(6*u^2 + u*(-15*v + w) - 
        5*(2*v^2 + 3*v*w + w^2))))/(eps^3*(1 + eps)*(1 + 4*eps)*w*(v + w)*
     (u + v + w)^2), ((u + w)*(u^2*w + v*(v + w)^2 + u*(-v^2 + w^2) + 
      4*eps^2*(v + w)*(2*u^2 + 2*u*w + v*(v + w)) + 
      eps*(8*u*w*(v + w) + 5*v*(v + w)^2 + u^2*(6*v + 8*w))))/
    (eps^3*(1 + eps)*(1 + 4*eps)*v*w*(v + w)*(u + v + w)^2), 
   (u*(u + w)*((1 + 5*eps + 4*eps^2)*v + (2 + 7*eps + 4*eps^2)*w))/
    (eps^3*(1 + eps)*(1 + 4*eps)*v*w*(v + w)*(u + v + w)), 
   -((u*(u + w)*(v + 5*eps*v + 4*eps^2*v + w + 2*eps*w))/
     (eps^3*(1 + eps)*(1 + 4*eps)*v*w*(v + w)*(u + v + w))), 0, 
   (-2*eps*(2*v + w))/(v*(v + w)), (4*eps)/v}, 
  {(-2*u*w*(v + w)*(-2*u^4 - u^3*(7*v + 3*w) + u^2*(-7*v^2 - 4*v*w + w^2) + 
       (v + w)^2*(v^2 + 6*v*w + 4*w^2) + u*(-v^3 + 7*v^2*w + 14*v*w^2 + 
         6*w^3)) + eps*(12*u^6*(v - w) + 6*v*w*(v + w)^4*(6*v + w) + 
       u^5*(54*v^2 - 32*v*w - 50*w^2) + u^4*(90*v^3 - 91*v^2*w - 292*v*w^2 - 
         111*w^3) - 2*u*w*(v + w)^2*(34*v^3 + 10*v^2*w + 7*v*w^2 + 13*w^3) + 
       2*u^3*(33*v^4 - 137*v^3*w - 409*v^2*w^2 - 285*v*w^3 - 52*w^4) + 
       u^2*(18*v^5 - 307*v^4*w - 882*v^3*w^2 - 789*v^2*w^3 - 262*v*w^4 - 
         30*w^5)))/(8*eps^3*(u + v)^2*(v + w)^3*(u + v + w)^2*(w + 4*eps*w)), 
   (4*(1 + eps)*u^3 + 12*eps*(v + w)^3 - 6*eps*u^2*(7*v + 6*w) - 
     u*(v + w)*((4 + 34*eps)*v + (4 + 19*eps)*w))/
    (8*eps^3*(1 + 4*eps)*(v + w)^2*(u + v + w)^2), 
   (-(w*(-2*u^5 - u^4*(v - 3*w) + 9*v^2*(v + w)^3 + 2*u*(v + w)^2*
         (17*v^2 + 12*v*w + 2*w^2) + 2*u^3*(10*v^2 + 19*v*w + 8*w^2) + 
        u^2*(44*v^3 + 100*v^2*w + 71*v*w^2 + 15*w^3))) + 
     eps*(u^5*(3*v - w) + 4*u^4*(3*v^2 - 11*v*w - 12*w^2) - 
       6*v*(v + w)^3*(v^2 + 6*v*w - w^2) + u^3*(12*v^3 - 194*v^2*w - 
         305*v*w^2 - 103*w^3) - u*(v + w)^2*(15*v^3 + 187*v^2*w + 87*v*w^2 + 
         10*w^3) - u^2*(6*v^4 + 314*v^3*w + 613*v^2*w^2 + 362*v*w^3 + 
         57*w^4)))/(4*eps^3*(u + v)^2*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (2*w*(v + w)*(-6*u^5 + 9*v^2*(v + w)^3 - 6*u^4*(3*v + w) + 
       u*(v + w)^2*(31*v^2 + 30*v*w + 8*w^2) + 
       u^3*(-5*v^2 + 14*v*w + 13*w^2) + u^2*(29*v^3 + 85*v^2*w + 77*v*w^2 + 
         21*w^3)) + eps*(-24*u^6*(v - w) - 6*u^5*(20*v^2 - 19*v*w - 47*w^2) + 
       6*v*(v + w)^4*(4*v^2 + 32*v*w - w^2) + 
       u^4*(-270*v^3 + 399*v^2*w + 1758*v*w^2 + 849*w^3) + 
       u*(v + w)^2*(18*v^4 + 1034*v^3*w + 1697*v^2*w^2 + 526*v*w^3 + 
         58*w^4) + u^3*(-306*v^4 + 1046*v^3*w + 4545*v^2*w^2 + 3846*v*w^3 + 
         797*w^4) + u^2*(-138*v^5 + 1519*v^4*w + 5946*v^3*w^2 + 
         6663*v^2*w^3 + 2656*v*w^4 + 282*w^5)))/(8*eps^3*(u + v)^2*(v + w)^3*
     (u + v + w)^2*(w + 4*eps*w)), 
   (-4*u*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
     eps*(-12*u^4*(v - w) + 12*(v + w)^4*(v + 6*w) - 
       u*(v + w)^2*(24*v^2 - 281*v*w - 422*w^2) + 
       u^3*(-36*v^2 + 40*v*w + 172*w^2) + u^2*(-60*v^3 + 150*v^2*w + 
         738*v*w^2 + 528*w^3)))/(8*eps^3*(v + w)^3*(u + v + w)^2*
     (w + 4*eps*w)), (v^2 + u*(v - w) + 4*v*w + 3*w^2)/
    (2*eps^3*w*(v + w)*(u + v + w)), (-2*u - 3*(v + w))/
    (eps^3*(v + w)*(u + v + w)), ((v + w)^2*(u + v + w)*(u + 2*w) + 
     eps*(-3*u^3*(v - w) + 12*w*(v + w)^3 + u^2*(v^2 + 14*v*w + 17*w^2) + 
       u*(6*v^3 + 30*v^2*w + 50*v*w^2 + 26*w^3)))/(2*eps^3*(1 + 4*eps)*w*
     (v + w)^3*(u + v + w)), (-(w*(v + w)^2*(u + v + w)) + 
     eps*(2*u^3*(v - w) - 6*w*(v + w)^3 + u^2*(3*v^2 - 3*v*w - 8*w^2) - 
       4*u*w*(2*v^2 + 5*v*w + 3*w^2)))/(eps^3*(1 + 4*eps)*w*(v + w)^3*
     (u + v + w)), -2/(eps^3*(v + w)), 
   (2*u*(u + v)*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
     eps*(2*u^5*(v - w) - 2*(v - w)*(v + w)^5 + 
       4*u^4*(2*v^2 + 2*v*w - 3*w^2) - u*w*(v + w)^2*(53*v^2 + 71*v*w + 
         6*w^2) + u^3*(14*v^3 + 7*v^2*w - 82*v*w^2 - 59*w^3) + 
       u^2*(10*v^4 - 48*v^3*w - 229*v^2*w^2 - 234*v*w^3 - 63*w^4)))/
    (2*eps^3*(1 + 4*eps)*(u + v)*w*(v + w)^3*(u + v + w)^2), 
   (-((v + w)*(-2*u^5*(v - w) + v*w*(v + w)^3*(4*v + w) + 
        u^4*(-8*v^2 + 7*v*w + 7*w^2) - u*(v + w)^2*(2*v^3 - 14*v^2*w - 
          3*v*w^2 + 3*w^3) + u^3*(-12*v^3 + 10*v^2*w + 24*v*w^2 + 6*w^3) + 
        u^2*(-8*v^4 + 11*v^3*w + 33*v^2*w^2 + 12*v*w^3 - 2*w^4))) + 
     eps*(3*u^6*(v - w) - 2*v*w*(v + w)^4*(7*v + 2*w) + 
       2*u^5*(13*v^2 - 5*v*w - 12*w^2) + u^4*(75*v^3 - 7*v^2*w - 132*v*w^2 - 
         56*w^3) + u^3*(99*v^4 + 2*v^3*w - 278*v^2*w^2 - 218*v*w^3 - 
         37*w^4) + u*(v + w)^2*(15*v^4 - 60*v^3*w - 73*v^2*w^2 + 4*v*w^3 + 
         12*w^4) + 2*u^2*(31*v^5 - 7*v^4*w - 144*v^3*w^2 - 140*v^2*w^3 - 
         29*v*w^4 + 5*w^5)))/(2*eps^3*(u + v)^2*(v + w)^3*(u + v + w)^2*
     (w + 4*eps*w)), (w*(v + w)*(u^4 + v^2*(v + w)^2 + u^3*(3*v + w) + 
       u^2*(4*v^2 + v*w - 2*w^2) + u*(3*v^3 + 2*v^2*w - 3*v*w^2 - 2*w^3)) + 
     eps*(2*u^5*w + 2*v*w*(v + w)^3*(9*v + w) + u^4*(-v^2 + 3*v*w + 4*w^2) - 
       u^3*(3*v^3 + 13*v^2*w + 5*v*w^2 + w^3) + 
       u^2*v*(-3*v^3 - 9*v^2*w + 14*v*w^2 + 16*w^3) + 
       u*(-v^5 + 23*v^4*w + 79*v^3*w^2 + 69*v^2*w^3 + 8*v*w^4 - 6*w^5)))/
    (eps^3*(u + v)^2*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (-4*(u + v)*(v + w)^2*(u^2*(v - 3*w) + (v - w)*(v + w)^2 + 
       2*u*(v^2 - v*w - 2*w^2)) + eps*(2*u^5*(v - w) - 
       u^2*(v + w)^2*(66*v^2 - 155*v*w - 112*w^2) - 
       2*u*(v + w)^3*(25*v^2 - 58*v*w - 8*w^2) + 2*u^4*(v^2 + w^2) - 
       4*(v + w)^4*(3*v^2 - 4*v*w + w^2) + u^3*(-28*v^3 + 27*v^2*w + 
         136*v*w^2 + 81*w^3)))/(4*eps^3*(1 + 4*eps)*(u + v)*w*(v + w)^3*
     (u + v + w)^2), (-2*u^5*(v - w) - 28*u*v*w*(v + w)^3 - 
     2*(v - w)*(v + w)^5 + u^2*(v + w)^2*(4*v^2 - 39*v*w - 26*w^2) + 
     u^4*(-6*v^2 + 2*w^2) - u^3*(2*v^3 + 13*v^2*w + 26*v*w^2 + 15*w^3))/
    (2*eps^2*(1 + 4*eps)*(u + v)*w*(v + w)^3*(u + v + w)^2), 
   -(1/(eps^3*(u + v + w))), 
   (2*(v + w)^2*(u^3*(v + w) + u^2*(-v^2 - 2*v*w + w^2) - 
       u*v*(5*v^2 + 10*v*w + 3*w^2) + v*(-3*v^3 - 8*v^2*w - 4*v*w^2 + w^3)) + 
     eps*(2*u^4*v*(v - w) - 8*v*(v + w)^3*(4*v^2 + 5*v*w - 2*w^2) - 
       u*v*(v + w)^2*(60*v^2 + 113*v*w + 24*w^2) + 
       4*u^3*(2*v^3 + v^2*w + 2*v*w^2 + 2*w^3) - 
       u^2*(22*v^4 + 99*v^3*w + 110*v^2*w^2 + 25*v*w^3 - 8*w^4)))/
    (4*eps^3*(1 + 4*eps)*v*(u + v)*w*(v + w)^3*(u + v + w)), 
   (2*w*(v + w)^2*(2*u^3 + 3*v^2*(v + w) + 4*u^2*(2*v + w) + 
       u*(9*v^2 + 9*v*w + 2*w^2)) + eps*(-2*u^5*(v - w) + 
       2*v*(v + w)^3*(v^2 + 12*v*w - w^2) + u^4*(-8*v^2 + 10*v*w + 10*w^2) + 
       u*(v + w)^2*(4*v^3 + 89*v^2*w + 70*v*w^2 + 14*w^3) + 
       u^3*(-10*v^3 + 43*v^2*w + 78*v*w^2 + 29*w^3) + 
       u^2*(-2*v^4 + 102*v^3*w + 228*v^2*w^2 + 156*v*w^3 + 32*w^4)))/
    (2*eps^3*(1 + 4*eps)*(u + v)^2*w*(v + w)^3*(u + v + w)), 
   -1/4*(2*u^4*(4*(1 + 6*eps)*v^3 + (12 + 53*eps)*v^2*w + (2 + 9*eps)*v*w^2 - 
        2*(1 + 4*eps)*w^3) + u*v*(v + w)^2*((2 + 6*eps)*v^3 + 
        (26 + 103*eps)*v^2*w + 2*(9 + 40*eps)*v*w^2 + 2*(3 + 13*eps)*w^3) + 
      2*u^2*v*(v + w)*((4 + 21*eps)*v^3 + (25 + 104*eps)*v^2*w + 
        (19 + 81*eps)*v*w^2 + (4 + 19*eps)*w^3) + 
      u^3*(2*(6 + 35*eps)*v^4 + 27*(2 + 9*eps)*v^3*w + 
        6*(7 + 30*eps)*v^2*w^2 + (2 + 11*eps)*v*w^3 - 2*(1 + 4*eps)*w^4) + 
      2*u^5*((1 + 6*eps)*v^2 - (1 + 4*eps)*w^2 + 2*v*(w + 4*eps*w)) - 
      2*v^2*(v + w)^3*(-(w*(3*v + w)) + eps*(v^2 - 12*v*w - 5*w^2)))/
     (eps^3*(1 + 4*eps)*v*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   (u*(2*w*(2*u^4 + u^3*(7*v + 3*w) + 2*u^2*(5*v^2 + 5*v*w + w^2) + 
        (v + w)^2*(2*v^2 + 3*v*w + 2*w^2) + u*(7*v^3 + 14*v^2*w + 10*v*w^2 + 
          3*w^3)) + eps*(20*u^4*w + u^3*(-2*v^2 + 82*v*w + 44*w^2) - 
        (v + w)^2*(2*v^3 - 41*v^2*w - 30*v*w^2 - 16*w^3) + 
        u^2*(-6*v^3 + 141*v^2*w + 168*v*w^2 + 41*w^3) + 
        u*(-6*v^4 + 116*v^3*w + 234*v^2*w^2 + 142*v*w^3 + 30*w^4))))/
    (2*eps^3*(u + v)^2*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (-2*(v + w)*(u + v + w)^2*(u^3*(v - w) + v*w*(v^2 - w^2) + 
       2*u^2*(v^2 + w^2) + u*(v^3 - 2*v*w^2 - 3*w^3)) + 
     eps*(-2*u^6*(v - w) - 2*v*(8*v - 3*w)*w*(v + w)^4 + 
       u^5*(-14*v^2 + 10*v*w + 8*w^2) + u^4*(-32*v^3 + 9*v^2*w + 12*v*w^2 - 
         9*w^3) - 2*u*(v + w)^2*(v^4 + 8*v^3*w + 5*v^2*w^2 - 21*v*w^3 - 
         11*w^4) + 2*u^3*(-16*v^4 + 4*v^3*w + 16*v^2*w^2 + v*w^3 + w^4) + 
       u^2*(-14*v^5 + 3*v^4*w + 42*v^3*w^2 + 73*v^2*w^3 + 78*v*w^4 + 
         30*w^5)))/(4*eps^3*(u + v)^2*(v + w)^3*(u + v + w)^2*(w + 4*eps*w)), 
   -1/2*(2*u*w*(v + w)*(2*u^4 + u^3*(7*v + 3*w) + 
        2*u^2*(5*v^2 + 5*v*w + w^2) + (v + w)^2*(2*v^2 + 3*v*w + 2*w^2) + 
        u*(7*v^3 + 14*v^2*w + 10*v*w^2 + 3*w^3)) + 
      eps*(4*u^5*w*(4*v + w) - 2*v*w*(v + w)^4*(6*v + w) + 
        u^4*(2*v^3 + 65*v^2*w + 32*v*w^2 - 7*w^3) + 
        2*u^3*(3*v^4 + 57*v^3*w + 56*v^2*w^2 + 9*v*w^3 + w^4) + 
        2*u*(v + w)^2*(v^4 + 2*v^3*w - 9*v^2*w^2 + 9*v*w^3 + 7*w^4) + 
        u^2*(6*v^5 + 85*v^4*w + 126*v^3*w^2 + 75*v^2*w^3 + 46*v*w^4 + 
          18*w^5)))/(eps^3*(u + v)^2*(v + w)^3*(u + v + w)^2*(w + 4*eps*w)), 
   (-4*(v + w)^2*(u + v + w) + eps*(2*u^3 - 20*(v + w)^3 + u^2*(7*v + 5*w) - 
       5*u*(3*v^2 + 7*v*w + 4*w^2)))/(4*eps^3*(1 + 4*eps)*(v + w)^2*
     (u + v + w)^2), -1/4*(2*u*(v + w)*(u + v + w) + 
      eps*(4*u^3 - 4*(v + w)^3 + u^2*(22*v + 20*w) + 
        u*(14*v^2 + 23*v*w + 9*w^2)))/(eps^3*(1 + 4*eps)*(v + w)^2*
      (u + v + w)^2), (4*(2 + 7*eps)*v*(v + w)^3 + 
     2*u^3*(v + 5*eps*v + w + 4*eps*w) + u*(v + w)*((12 + 49*eps)*v^2 + 
       2*(7 + 26*eps)*v*w + 2*(1 + 4*eps)*w^2) + 
     u^2*((6 + 31*eps)*v^2 + 5*(2 + 9*eps)*v*w + 4*(1 + 4*eps)*w^2))/
    (4*eps^3*(v + 4*eps*v)*(v + w)^2*(u + v + w)^2), 
   (2*u^4*(v - w) - 2*(v + w)^4*(v + 6*w) + 
     u*(v + w)^2*(4*v^2 - 42*v*w - 73*w^2) + 2*u^3*(3*v^2 - 6*v*w - 17*w^2) + 
     2*u^2*(5*v^3 - 15*v^2*w - 68*v*w^2 - 48*w^3))/
    (4*eps^2*(v + w)^3*(u + v + w)^2*(w + 4*eps*w)), 
   (-2*(v + w)*(u^2*(v - w)*w + v*(v + w)^3 + 
       u*(v^3 + 3*v^2*w + v*w^2 - w^3)) + 
     eps*(4*u^3*v*(v - w) - 4*v*(v + w)^3*(3*v + 10*w) + 
       u^2*(8*v^3 - 30*v^2*w - 62*v*w^2 + 8*w^3) + 
       u*(4*v^4 - 71*v^3*w - 210*v^2*w^2 - 127*v*w^3 + 8*w^4)))/
    (4*eps^3*(1 + 4*eps)*v*w*(v + w)^3*(u + v + w)), 
   (4*u*w*(v + w)*(u + v + w)^2 + eps*(4*u^4*(v - w) - 
       4*(v + w)^4*(v + 7*w) + u*(v + w)^2*(8*v^2 - 77*v*w - 129*w^2) + 
       4*u^3*(3*v^2 - v*w - 12*w^2) + 4*u^2*(5*v^3 - 5*v^2*w - 47*v*w^2 - 
         37*w^3)))/(4*eps^3*(v + w)^3*(u + v + w)^2*(w + 4*eps*w)), 
   (-2*u*w*(v + w)^3*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
     eps*(4*u^6*(v - w) - 4*v*(v - w)*(v + w)^5 + 
       u^5*(20*v^2 - 26*v*w - 50*w^2) + 2*u^4*(22*v^3 - 50*v^2*w - 
         159*v*w^2 - 71*w^3) + u^3*(48*v^4 - 237*v^3*w - 822*v^2*w^2 - 
         643*v*w^3 - 126*w^4) - u*(v + w)^2*(4*v^4 + 123*v^3*w + 
         160*v^2*w^2 + 38*v*w^3 + 12*w^4) + u^2*(20*v^5 - 274*v^4*w - 
         944*v^3*w^2 - 966*v^2*w^3 - 346*v*w^4 - 30*w^5)))/
    (2*eps^3*(u + v)^2*(v + w)^3*(u + v + w)^2*(w + 4*eps*w)), 
   1/(eps^3*(v + w)), 0, -(1/(eps^3*w)), 
   (-((u + v)*(v + w)*(u + v + w)^2) + eps*(2*u^4 - 2*(v + w)^3*(10*v + w) + 
       u^3*(19*v + 9*w) + u^2*(41*v^2 + 37*v*w + 4*w^2) + 
       2*u*(2*v^3 - 13*v^2*w - 22*v*w^2 - 7*w^3)))/
    (2*eps^3*(1 + 4*eps)*(u + v)*(v + w)^2*(u + v + w)^2), 
   (-v + w)/(eps^3*w*(v + w)), 
   -1/2*(w*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
      eps*((v + w)^2*(v + 2*w) + u^2*(v + 5*w) + 3*u*(v^2 + 3*v*w + 2*w^2)))/
     (eps^3*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   ((v + w)*(u*(-v + w) + 2*w*(v + w)) + eps*(u^2*(-v + w) + 8*w*(v + w)^2 - 
       6*u*(v^2 - w^2)))/(2*eps^3*(v + w)^3*(w + 4*eps*w)), 
   (u + v + w)/(2*eps^2*(1 + 4*eps)*w*(v + w)), 
   (-((u + w)^2*(v + w)^2*(u + v + w)) + eps*(u^4*(v - w) - 3*w^2*(v + w)^3 - 
       5*u*w*(v + w)^2*(2*v + w) - u^3*(v^2 + 7*v*w + 4*w^2) - 
       u^2*(3*v^3 + 19*v^2*w + 21*v*w^2 + 5*w^3)))/
    (2*eps^3*(1 + 4*eps)*w*(u + w)*(v + w)^3*(u + v + w)), 
   (u^3*(-v + w) + u*v*(v + w)^2 + v*(v + w)^3 - 2*u^2*(v^2 - w^2))/
    (4*eps^2*(1 + 4*eps)*w*(v + w)^3*(u + v + w)), 
   ((-2 + 3*eps)*u*v + (-2 + 9*eps)*u*w - eps*(4*v^2 + 5*v*w + w^2))/
    (2*eps^4*w*(v + w)^2), (2*w*(v + w)*(-u^2 + (v + w)^2) + 
     eps*(u^3*(-v + w) + u*v*(v + w)^2 + (v + w)^3*(v + 8*w) - 
       2*u^2*(v^2 + 4*v*w + 3*w^2)))/(2*eps^3*(1 + 4*eps)*w*(v + w)^3*
     (u + v + w)), -(1/(eps^3*(u + v + w))), 
   -1/4*(-2*u^3*(v + 3*eps*v + w + eps*w) - 2*(v + w)^3*
       ((-1 + 4*eps)*v + w + 4*eps*w) + u*(v + w)^2*(4*v + 3*eps*v + 2*w + 
        8*eps*w) + u^2*(v + w)*(5*eps*v + 2*w + 23*eps*w))/
     (eps^3*(1 + 4*eps)*(u + v)*(v + w)^2*(u + v + w)^2), 
   -1/2*(u + w)/(eps^3*(u + v)*(u + v + w)), 
   -1/2*((1 + 5*eps)*u^2 + v*(-((1 + 3*eps)*v) + w + 5*eps*w) + 
      u*(2*eps*v + 3*w + 13*eps*w))/(eps^3*(1 + 4*eps)*(u + v)^2*
      (u + v + w)), -1/4*(2*(1 + eps)*u^4 + 2*v*(v + w)^2*
       (5*eps*v - w - 3*eps*w) + u^3*(5*(2 + 3*eps)*v + (6 + 11*eps)*w) + 
      2*u^2*((7 + 17*eps)*v^2 + 3*(3 + 10*eps)*v*w + (3 + 14*eps)*w^2) + 
      u*(v + w)*((6 + 31*eps)*v^2 + 2*(1 + 5*eps)*w^2 + 4*v*(w + 8*eps*w)))/
     (eps^3*(1 + 4*eps)*(u + v)^2*(v + w)*(u + v + w)^2), 
   (-2*(1 + eps)*u^3 + 4*(v + w)^2*(v + eps*v - eps*w) + 
     u*(v + w)*(6*v + 23*eps*v + 4*w + 8*eps*w) + 
     u^2*(17*eps*v + 2*w + 19*eps*w))/(8*eps^3*(1 + 4*eps)*(u + v)*(v + w)*
     (u + v + w)^2), ((-2 + 9*eps)*u^2 + eps*v*(v - 2*w) + 
     2*u*((-1 + 5*eps)*v + (-1 + 9*eps)*w))/(2*eps^4*(u + v)^2*(u + v + w)), 
   (-2*(1 + eps)*u^4 - 4*eps*v*(v + w)^2*(3*v + w) + 
     u^3*((-2 + 15*eps)*v + (2 + 19*eps)*w) + 
     2*u^2*((1 + 12*eps)*v^2 + (8 + 33*eps)*v*w + 2*(3 + 10*eps)*w^2) - 
     u*(v + w)*((-2 + 5*eps)*v^2 - 4*(2 + 7*eps)*w^2 - 12*v*(w + 2*eps*w)))/
    (4*eps^3*(1 + 4*eps)*(u + v)^2*(v + w)*(u + v + w)^2), 
   (u*(-3*v + w) + w*(v + w))/(eps^3*v*(v + w)*(u + v + w)), 
   -1/2*((u + w)*((v + w)^2*(u + v + w)*(v + 2*w) + 
       eps*(-2*u^2*v*(v - w) + 8*(v + w)^4 + 4*u*(v^3 + 6*v^2*w + 7*v*w^2 + 
           2*w^3))))/(eps^3*(1 + 4*eps)*v*w*(v + w)^3*(u + v + w)), 
   -1/2*((v + w)^2 + u*(v + 3*w))/(eps^3*w*(v + w)*(u + v + w)), 
   -3/(2*eps^3*w), ((v + w)^2*(u + v + w) + 
     eps*(-2*u^3 + 8*(v + w)^3 - u^2*(7*v + 5*w) + 
       u*(3*v^2 + 11*v*w + 8*w^2)))/(2*eps^3*(1 + 4*eps)*(v + w)^2*
     (u + v + w)^2), (-2*eps*u^3*v*w - (-1 + 4*eps)*v*w*(v + w)^3 + 
     u^2*(v + w)*((1 + 7*eps)*v^2 + (2 - 3*eps)*v*w - (1 + 4*eps)*w^2) + 
     u*(v + w)^2*((1 + 10*eps)*v^2 - 4*(-1 + eps)*v*w - (1 + 4*eps)*w^2))/
    (2*eps^3*(1 + 4*eps)*v*w*(v + w)^3*(u + v + w)), 
   -1/2*(u^2 + 2*v*(v + w) + u*(2*v + w))/(eps^3*v*(v + w)*(u + v + w)), 
   (eps*v*(v + w) - u*(v + 3*eps*v + w + 4*eps*w))/
    (2*eps^3*(1 + 4*eps)*v*w*(v + w)), 
   (u^2*(v - w)*w + v*w*(v + w)^2 + u*(2*v^3 + 6*v^2*w + 3*v*w^2 - w^3) + 
     eps*(v*(v + w)^2*(v + 9*w) - 2*u^2*(v^2 - 4*v*w + 2*w^2) + 
       4*u*(v^3 + 8*v^2*w + 6*v*w^2 - w^3)))/(2*eps^3*(1 + 4*eps)*v*w*
     (v + w)^2*(u + v + w)), (u^2*(-((2 + 9*eps)*v) + 5*eps*w) - 
     2*u*(v + w)*(v + 5*eps*v - (1 + 11*eps)*w) + 
     2*(v + w)^2*(w + eps*(v + 7*w)))/(4*eps^3*(1 + 4*eps)*w*(v + w)^2*
     (u + v + w)), (2*u*v*w + eps*(6*u*w^2 + v*w*(4*v + w) + 
       3*u^2*(v + 2*w)))/(2*eps^4*v*w*(u + w)*(v + w)), 
   (2*w*(u^2 + u*(v + w) + (v + w)^2) + 
     eps*(-(u^2*(v - 13*w)) + 2*(v + w)^2*(v + 7*w) + 
       u*(-2*v^2 + 20*v*w + 22*w^2)))/(2*eps^3*(1 + 4*eps)*w*(v + w)^2*
     (u + v + w)), (2*u^3*(v + 4*eps*v - (2 + 7*eps)*w) + 
     u^2*(6*(1 + 4*eps)*v^2 + 3*eps*v*w + 5*eps*w^2) + 
     u*(v + w)*(6*(1 + 4*eps)*v^2 + 3*(2 + 7*eps)*v*w + 2*(2 + 9*eps)*w^2) + 
     2*(v + w)^2*((1 + 4*eps)*v^2 + eps*w^2 + 2*v*(w + 3*eps*w)))/
    (4*eps^3*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2), 
   (2*eps*u^2*w + 2*(1 + 4*eps)*(v + w)^3 + 
     u*(v + w)*((2 + 8*eps)*v + (2 + 13*eps)*w))/(4*eps^3*(1 + 4*eps)*w*
     (v + w)^2*(u + v + w)), ((2 + 8*eps)*u + (2 + 8*eps)*v - eps*w)/
    (2*eps^3*(1 + 4*eps)*(u + v)*w), (2*(u + v)*(v + w)^2*(u + v + w) + 
     eps*(-2*u^4 + 6*v*(v + w)^3 + 2*u*(v + w)^2*(11*v + 3*w) - 
       u^3*(3*v + 5*w) + 3*u^2*(5*v^2 + 7*v*w + 2*w^2)))/
    (4*eps^3*(1 + 4*eps)*(u + v)*(v + w)^2*(u + v + w)^2), 
   (2*eps*u^4*w + u^2*(v + w)*(12*(1 + 4*eps)*v^2 + (36 + 149*eps)*v*w + 
       16*(1 + 4*eps)*w^2) + u^3*(4*(1 + 4*eps)*v^2 + (16 + 71*eps)*v*w + 
       (12 + 53*eps)*w^2) + 2*(v + w)^3*((2 + 8*eps)*v^2 - eps*w^2 + 
       2*v*(w + 4*eps*w)) + 2*u*(v + w)^2*(6*(1 + 4*eps)*v^2 + 
       (2 + 7*eps)*w^2 + 12*v*(w + 4*eps*w)))/(8*eps^3*(1 + 4*eps)*(u + v)*w*
     (v + w)^2*(u + v + w)^2), -3/(2*eps^3*(v + w)), 
   (2*(u + v)*(v + w)*(3*u^2 + 5*u*(v + w) + 2*(v + w)^2) + 
     eps*(2*u^4 + 2*(8*v - w)*(v + w)^3 + 14*u*(v + w)^2*(4*v + w) + 
       u^3*(31*v + 29*w) + u^2*(69*v^2 + 109*v*w + 40*w^2)))/
    (4*eps^3*(1 + 4*eps)*(u + v)*(v + w)^2*(u + v + w)^2), 
   (2*u*(v + w)^2*(u + v + w) + eps*(v + w)*((2*v - w)*(v + w)^2 + 
       u^2*(7*v + 5*w) + u*(9*v^2 + 13*v*w + 4*w^2)) + 
     2*eps^2*(u^3*(-v + w) + (v + w)^3*(5*v + 6*w) - 
       4*u^2*(v^2 + v*w - 2*w^2) + u*(-v^3 + 2*v^2*w + 23*v*w^2 + 20*w^3)))/
    (2*eps^4*(1 + 4*eps)*w*(v + w)^3*(u + v + w)), 
   (u^4*(-v + w) + u^3*((-3 + 2*eps)*v^2 + 3*v*w - 2*(-2 + eps)*w^2) - 
     u*(v + w)^2*((1 + 2*eps)*v^2 - (11 + 20*eps)*v*w - 4*(1 + 4*eps)*w^2) + 
     u^2*(v + w)*((-3 + 2*eps)*v^2 + 2*(5 + 2*eps)*v*w + (7 + 6*eps)*w^2) - 
     2*(v + w)^3*(-2*v*w + eps*(v^2 - 8*v*w - w^2)))/
    (2*eps^3*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   (2*(v + w)*(u + v + w)^2*(u*(-v + w) + w*(v + w)) + 
     eps*(-2*u^4*(v - w) + 2*w*(v + w)^4 - u*(v + w)^2*
        (12*v^2 - 35*v*w - 27*w^2) + 2*u^3*(-8*v^2 + v*w + 9*w^2) + 
       u^2*(-26*v^3 - 3*v^2*w + 64*v*w^2 + 41*w^3)))/
    (4*eps^3*(v + w)^3*(u + v + w)^2*(w + 4*eps*w)), 
   -1/4*(2*(v + w)^2*(w*(v + w) + u*(2*v + 3*w)) + 
      eps*(2*u^3*(v - w) + 2*w*(v + w)^3 - 2*u^2*w*(3*v + 11*w) + 
        u*(14*v^3 + 47*v^2*w + 20*v*w^2 - 13*w^3)))/
     (eps^3*(1 + 4*eps)*w*(v + w)^3*(u + v + w)), 
   ((1 + eps)*w^3*(v + w)^3 + u^3*((1 + eps)*v^3 + 2*(3 + 14*eps)*v^2*w + 
       (9 + 19*eps)*v*w^2 + 4*(1 - 7*eps)*w^3) + 
     u^2*w*((3 + 17*eps)*v^3 + 5*(3 + eps)*v*w^2 + 2*(3 - 17*eps)*w^3 + 
       12*v^2*(w + 4*eps*w)) + u^4*((1 + eps)*v^2 + (1 - 7*eps)*w^2 + 
       2*v*(w + 5*eps*w)) + u*w*(v + w)*(w*(3*v^2 + 7*v*w + 4*w^2) + 
       eps*(4*v^3 + 11*v^2*w + 11*v*w^2 - 12*w^3)))/
    (2*eps^3*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   -1/2*((u + v)^2*(v + w)^2*(u + v + w) + eps*(8*u^4*v + v^2*(v + w)^3 + 
        u^3*(37*v^2 + 28*v*w + w^2) + u^2*(51*v^3 + 68*v^2*w + 22*v*w^2 + 
          w^3) + u*v*(23*v^3 + 43*v^2*w + 27*v*w^2 + 7*w^3)))/
     (eps^3*(1 + 4*eps)*(u + v)^2*(v + w)^2*(u + v + w)^2), 
   (u*(-2*u^3*(v - w) - (v + w)^2*(v^2 - 16*v*w - 23*w^2) + 
      u^2*(-5*v^2 + 4*v*w + 17*w^2) + u*(-4*v^3 + 10*v^2*w + 52*v*w^2 + 
        38*w^3)))/(4*eps^2*(v + w)^3*(u + v + w)^2*(w + 4*eps*w)), 
   (u*(2*w*(u + v + w) + eps*(3*u*v + 3*v^2 - 7*u*w + 2*v*w - w^2)))/
    (2*eps^4*w*(v + w)^2*(u + v + w)), 
   -1/2*(u*(w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
       eps*(2*u^3*(v - w) + (v + w)^2*(v^2 - 12*v*w - 19*w^2) + 
         u^2*(5*v^2 + 4*v*w - 9*w^2) + 2*u*(2*v^3 + v^2*w - 14*v*w^2 - 
           13*w^3))))/(eps^3*(v + w)^3*(u + v + w)^2*(w + 4*eps*w)), 
   1/(eps^3*(v + w)), 0, -(1/(eps^3*(u + v + w))), 
   (v + eps*v + w)/(eps^4*w*(v + w)), ((1 + 2*eps)*(u - 2*(v + w)))/
    (eps^3*(1 + 4*eps)*(v + w)*(u + v + w)), 
   (1 + 2*eps)/(2*eps^3*(1 + 4*eps)*(u + v + w)), 
   ((1 + 8*eps + 8*eps^2)*u + (3 + 12*eps + 8*eps^2)*(v + w))/
    (2*eps^3*(1 + 4*eps)*(v + w)*(u + v + w)), 
   -1/4*((3 + 18*eps + 16*eps^2)*u + 2*(3 + 12*eps + 8*eps^2)*(v + w))/
     (eps^3*(1 + 4*eps)*(v + w)*(u + v + w)), 0, 
   -1/2*(1 + 2*eps)/(eps^3*(1 + 4*eps)*(u + v + w)), 1/(2*eps^3*(v + w)), 
   ((1 + 2*eps)*(u + 2*eps*(v + w)))/(eps^4*(1 + eps)*(1 + 4*eps)*(v + w)^2), 
   -1/2*((1 + 2*eps)*(u - v - w)*(u + w))/(eps^3*(1 + eps)*(1 + 4*eps)*w*
      (v + w)*(u + v + w)), -1/2*(-((1 + 2*eps)*w*(v + w)^2) + 
      u*(v + w)*((3 + 12*eps + 8*eps^2)*v + w) + 
      u^2*((1 + 8*eps + 8*eps^2)*v + 2*(1 + eps)*w))/
     (eps^3*(1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   (16*eps^3*(u + w)*(v + w)^2 + u*w*(u + v + w) + 
     4*eps^2*(v + w)*(u^2 + 5*w*(v + w) + u*(4*v + 6*w)) + 
     2*eps*(2*w*(v + w)^2 + u^2*(v + 2*w) + u*(v^2 + 5*v*w + 4*w^2)))/
    (4*eps^4*(1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   ((1 + 2*eps)*(u + 2*eps*(v + w)))/(4*eps^4*(1 + eps)*(1 + 4*eps)*
     (v + w)^2), (2*(1 + 5*eps + 4*eps^2)*u*v + (3 + 4*eps)*u*w - 
     2*(1 + 2*eps)*w*(v + w))/(4*eps^3*(1 + eps)*(1 + 4*eps)*w*(v + w)^2), 0, 
   -(eps/(v + w)), eps/v}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (-2*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/4*(eps*(6*u + 5*(v + w)))/((v + w)*(u + v + w)), 0, 
   (eps*(2*u - v - w))/(4*(v + w)*(u + v + w)), 0, 
   (eps*u)/((v + w)*(u + v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/4*(eps*(3*u + 4*(v + w)))/((v + w)*(u + v + w)), 0, 
   (eps*(u - 2*(v + w)))/(4*(v + w)*(u + v + w)), 0, 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), (eps*u)/((v + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/4*(eps*(u + 4*v + w))/((u + w)*(u + v + w)), 
   -1/4*(eps*(5*u + 4*v + 5*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   (2*eps*v)/((u + w)*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {-1/2*eps/(u + w), 
   -1/2*(eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   eps/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/4*(eps*(4*u + 5*(v + w)))/((v + w)*(u + v + w)), 
   -1/4*(eps*(4*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (2*eps*u)/((v + w)*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, -1/2*(eps*(u + 2*(v + w)))/((v + w)*(u + v + w)), 
   -1/2*eps/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(v + w), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -1/2*(eps*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
   -1/2*(eps*(u + 2*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (eps*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
   (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -1/4*(eps*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
   -1/4*(eps*(u + 2*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -((eps*(u + 2*(v + w)))/((v + w)*(u + v + w))), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {-1/2*(eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 0, 0, 
   -1/2*(eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 
   (-2*eps)/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {-1/4*(eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 0, 
   0, -1/4*(eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(2*u + v + 2*w))/((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, eps/(2*(u + v + w)), 0, 0, eps/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-3*eps*(u + v + 2*w))/(2*w*(u + v + w)), 
   -1/2*(eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (3*eps)/(2*(u + v + w)), 0, 0, 
   (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*eps*(u + v))/(2*w*(u + v + w)), 
   -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/2*eps/(u + v + w), 
   -1/2*(eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/2*(eps*(3*u + 3*v + 5*w))/(w*(u + v + w)), eps/(2*w), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, (3*eps)/(2*(u + v + w)), (-3*eps*(u + v))/(2*w*(u + v + w)), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*w), 
   -1/2*(eps*(u + v + 3*w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -(eps/w), eps/(2*w), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*w), eps/(2*w), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (3*eps)/(2*w), -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*eps)/(4*(u + v + w)), 0, 0, 
   (3*eps)/(4*(u + v + w)), 0, 
   -1/2*(eps*(-3*u*v - 3*v^2 + 3*u*w - 2*v*w + w^2))/(w*(v + w)*(u + v + w)), 
   eps/(u + v + w), (eps*(3*u^2 + 3*u*v + 4*u*w - 3*v*w + w^2))/
    (2*w*(u + w)*(u + v + w)), -(eps/(u + v + w)), 0, 0, (-3*eps)/(2*w), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*w), 
   (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, eps/(2*w), 0, (eps*(u - w))/(2*w*(u + w)), 0, 0, 0, 
   -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*w), 
   -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, eps/(v + w), -1/2*eps/(v + w), -1/2*eps/(v + w), 0, eps/(v + w), 
   (-2*eps)/(v + w), 0, 0, (-2*eps)/(v + w), 0, 0, 0, eps/(v + w), 
   (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(2*u + v + w))/(4*(v + w)*(u + v + w)), 
   (3*eps*(2*u + v + w))/(4*(v + w)*(u + v + w)), (3*eps)/(2*(v + w)), 
   (-3*eps)/(2*(v + w)), 0, 0, 0, (eps*(3*v^2 + 8*v*w + 5*w^2 + u*(3*v + w)))/
    (2*w*(v + w)*(u + v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
   (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 
   (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), (-2*eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), 0, -1/2*(eps*(3*v + w))/(w*(v + w)), 
   (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + v - w))/(2*w*(u + v + w)), (eps*(-v + w))/(2*w*(v + w)), eps/w, 
   -((eps*(u + v + 2*w))/(w*(u + v + w))), (eps*(u*(v - w) + v*(v + w)))/
    (2*w*(v + w)*(u + v + w)), (3*eps*(v + 3*w))/(w*(v + w)), 
   -((eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(-v + w))/(2*w*(v + w)), eps/(2*w), -(eps/w), eps/w, -1/2*eps/w, 
   (-3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*eps)/(2*w), 0, (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, eps/w, -(eps/w), eps/(2*w), 
   (eps*(-u + w))/(2*w*(u + w)), -1/2*eps/w, (-3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {(3*eps)/(2*(u + w)), (3*eps*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 
   (3*eps*(u + 2*v + w))/(4*(u + w)*(u + v + w)), (-3*eps)/(2*(u + w)), 0, 0, 
   0, (-2*eps)/(u + w), (4*eps)/(u + w), 0, (2*eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), 
   -1/2*(eps*(3*u^2 + 3*u*v + 10*u*w + 9*v*w + 7*w^2))/
     (w*(u + w)*(u + v + w)), (2*eps*(2*u + 3*v + 2*w))/
    ((u + w)*(u + v + w)), (eps*(3*u^2 + 3*u*v + 14*u*w + 9*v*w + 11*w^2))/
    (2*w*(u + w)*(u + v + w)), -((eps*(5*u + 6*v + 5*w))/
     ((u + w)*(u + v + w))), 0, (2*eps)/(u + w), (-4*eps)/(u + w), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(u + v + 2*w))/(w*(u + v + w))), eps/w, 
   (eps*(-u + w))/(2*w*(u + w)), (eps*(u + v - w))/(2*w*(u + v + w)), 
   (eps*(u^2 - v*w + u*(v + w)))/(2*w*(u + w)*(u + v + w)), 
   (3*eps*(u + 3*w))/(w*(u + w)), -((eps*(3*u + 4*v + 3*w))/
     ((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(2*(u + v + w)), 0, (-3*eps)/(2*(u + v + w)), 0, 0, 0, 0, 
   (eps*(3*u^2 + 3*u*v + 4*u*w - 3*v*w + w^2))/(w*(u + w)*(u + v + w)), 
   (-2*eps)/(u + v + w), 0, (-2*eps)/(u + v + w), 
   -((eps*(3*u + 3*v + 2*w))/(w*(u + v + w))), (-2*eps)/(u + v + w), 
   (3*eps*(u*(v - w) + v*(v + w)))/(w*(v + w)*(u + v + w)), 0, 0, (-3*eps)/w, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(u*(v - w) + v*(v + w)))/(w*(v + w)*(u + v + w))), eps/w, eps/w, 
   -((eps*(u^2 - v*w + u*(v + w)))/(w*(u + w)*(u + v + w))), 
   (eps*(4*u + 4*v + 5*w))/(2*w*(u + v + w)), 0, eps/(u + v + w), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {eps/w, eps/w, eps/w, -(eps/w), 0, 0, 0, 
   (eps*(-u + w))/(2*w*(u + w)), (2*eps)/w, 0, (2*eps)/w, (-3*eps)/(2*w), 
   (2*eps)/w, (eps*(3*v + 5*w))/(2*w*(v + w)), (-2*eps)/w, 0, eps/(2*w), 
   (-2*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(v + 3*w))/(w*(v + w)), eps/(2*w), eps/(2*w), 
   -1/2*(eps*(u + 3*w))/(w*(u + w)), 0, (8*eps)/w, (-2*eps)/w, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, (-3*eps)/(4*(u + v + w)), (3*eps)/(4*(u + v + w)), 0, 0, 0, 0, 
   (3*eps)/(u + w), 0, 0, eps/(u + v + w), -1/2*eps/(u + v + w), 
   eps/(u + v + w), (3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), 0, 0, 
   -1/2*(eps*(3*u + 4*v + 3*w))/((u + w)*(u + v + w)), -1/4*eps/(u + v + w), 
   (6*eps)/w, -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {(3*eps*(2*u + v + w))/(4*(v + w)*(u + v + w)), 0, 
   (-3*eps)/(4*(u + v + w)), (-3*eps*u)/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, (eps*(-3*v^2 - v*w + 2*w^2 + u*(-3*v + w)))/
    (2*w*(v + w)*(u + v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
   0, 0, -1/2*(eps*(3*u + 3*v + 4*w))/(w*(u + v + w)), eps/(u + v + w), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), (-2*eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 
   (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (eps*(u + v))/(2*w*(u + v + w)), (eps*(u + v + 2*w))/
    (2*w*(u + v + w)), eps/w, (eps*(v - w))/(w*(v + w)), 
   (eps*(u*(v - w) + v*(v + w)))/(2*w*(v + w)*(u + v + w)), 
   (-3*eps*(u + v))/(w*(u + v + w)), (-2*eps*u)/((v + w)*(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(4*(u + v + w)), 0, (3*eps*(u + 2*v + w))/
    (4*(u + w)*(u + v + w)), (-3*eps*v)/(2*(u + w)*(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, -1/2*(eps*(3*u^2 + 3*u*v + 7*u*w + 7*v*w + 4*w^2))/
     (w*(u + w)*(u + v + w)), (eps*(u + 4*v + w))/((u + w)*(u + v + w)), 0, 
   0, 0, -1/2*(eps*(3*u^2 + u*(3*v + w) - w*(5*v + 2*w)))/
     (w*(u + w)*(u + v + w)), (eps*(u - 2*v + w))/((u + w)*(u + v + w)), 
   -(eps/(u + v + w)), (2*eps)/(u + v + w), eps/(u + v + w), 
   (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, (2*eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + v + 2*w))/(2*w*(u + v + w)), (eps*(u + v))/(2*w*(u + v + w)), 
   (eps*(u - w))/(w*(u + w)), eps/w, (eps*(u^2 - v*w + u*(v + w)))/
    (2*w*(u + w)*(u + v + w)), (-3*eps*(u + v))/(w*(u + v + w)), 
   (-2*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-3*eps)/(2*w), 0, (3*eps*(-u + w))/(2*w*(u + w)), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/w, 
   (eps*(u - w))/(w*(u + w)), (eps*(u + v - w))/(2*w*(u + v + w)), eps/(2*w), 
   -1/2*eps/w, (-3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (3*eps*(-v + w))/(2*w*(v + w)), 0, (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(v - w))/(w*(v + w)), 
   eps/w, eps/(2*w), (eps*(u + v - w))/(2*w*(u + v + w)), -1/2*eps/w, 
   (-3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {(-3*eps)/(2*(u + v + w)), 0, (-3*eps)/(2*(u + v + w)), 
   (3*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(3*u + 3*v + 2*w))/(w*(u + v + w))), (-2*eps)/(u + v + w), 0, 0, 0, 
   -((eps*(3*u + 3*v + 4*w))/(w*(u + v + w))), (2*eps)/(u + v + w), 
   (eps*(3*v^2 + 3*u*(v - w) + 2*v*w - w^2))/(w*(v + w)*(u + v + w)), 
   (2*eps)/(u + v + w), (eps*(3*u^2 + 3*u*v + 4*u*w - 3*v*w + w^2))/
    (w*(u + w)*(u + v + w)), (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 
   (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(u*(v - w) + v*(v + w)))/(w*(v + w)*(u + v + w))), 
   -((eps*(u^2 - v*w + u*(v + w)))/(w*(u + w)*(u + v + w))), eps/w, eps/w, 
   (eps*(2*u + 2*v + 3*w))/(w*(u + v + w)), 0, (2*eps)/(u + v + w), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {eps/(2*(u + v + w)), 0, eps/(2*(u + v + w)), -(eps/(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), eps/(u + v + w), 0, 
   0, 0, -1/2*(eps*(u + v))/(w*(u + v + w)), -(eps/(u + v + w)), 
   -1/2*(eps*(u + v - w))/(w*(u + v + w)), -(eps/(u + v + w)), -1/2*eps/w, 
   eps/(u + v + w), 0, 0, 0, 0, 0, 0, eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (eps*(u + v))/(2*w*(u + v + w)), 
   (eps*(u + v))/(2*w*(u + v + w)), eps/(2*w), eps/(2*w), 0, 
   -((eps*(2*u + 2*v + 5*w))/(w*(u + v + w))), -(eps/(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(3*u + v + w))/((v + w)*(u + v + w)), eps/(u + v + w), 
   -(eps/(u + v + w)), -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*u)/((v + w)*(u + v + w))), -((eps*v)/((u + w)*(u + v + w))), 0, 0, 
   -1/2*eps/(u + v + w), (3*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/4*eps/(u + v + w), 
   eps/(4*(u + v + w)), eps/(2*(u + v + w)), 0, -(eps/(u + v + w)), 
   eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, eps/(u + v + w), 0, 0, 0, 
   eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(eps*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
   -1/4*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
   (eps*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 0, 0, 0, -(eps/(u + w)), 
   (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -((eps*v)/((u + w)*(u + v + w))), (eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, (eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (2*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (3*eps*(2*u + 2*v + w))/(4*w*(u + v + w)), 0, 
   (-3*eps*(2*u + 2*v + w))/(4*w*(u + v + w)), 0, 
   -1/2*(eps*(v^2 + 6*v*w + 5*w^2 + u*(v + 7*w)))/(w*(v + w)*(u + v + w)), 
   -((eps*(2*u + 2*v + w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (3*eps)/(2*(u + v + w)), (eps*(u + v))/(2*w*(u + v + w)), 0, 
   0, (3*eps)/w, eps/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (-5*eps)/(2*w), (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, eps/(2*w), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/w, 0, 0, 0, -1/2*eps/w, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   eps/(2*w), -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, -1/2*eps/(u + v + w), 0, eps/(2*(u + v + w)), eps/(u + v + w), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/(u + v + w), 
   -1/2*eps/(u + v + w), eps/(2*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 
   -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, (-3*eps)/(4*(u + v + w)), 
   (-3*eps*(8*u + 3*(v + w)))/(4*(v + w)*(u + v + w)), 
   (-3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (eps*(3*u + 3*v + 2*w))/(2*w*(u + v + w)), eps/(u + v + w), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), (-2*eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, (eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), (3*eps*(v + 3*w))/(2*w*(v + w)), 
   (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), (2*eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + v))/(2*w*(u + v + w)), 
   -1/2*(eps*(u + v))/(w*(u + v + w)), -(eps/w), 
   -((eps*(v + 3*w))/(w*(v + w))), 
   -1/2*(eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), 
   (3*eps*(u + v + 2*w))/(w*(u + v + w)), (-2*eps*u)/((v + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-3*eps)/(4*(u + v + w)), 
   (-3*eps*(4*u + 4*v - 3*w))/(4*w*(u + v + w)), 
   (-3*eps*(u + v - w))/(2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(u + v + 4*w))/(w*(u + v + w)), (eps*(-2*u - 2*v + w))/
    (w*(u + v + w)), (eps*(u + v))/(w*(u + v + w)), 
   (-2*eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 
   (eps*(u + v))/(w*(u + v + w)), 0, (eps*(u + v - 2*w))/(2*w*(u + v + w)), 
   (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(u + v))/(w*(u + v + w)), 
   -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), eps/w, 0, eps/(2*(u + v + w)), 
   (-3*eps*(u + v))/(w*(u + v + w)), -((eps*(u + v - w))/(w*(u + v + w))), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (3*eps)/(2*w), 0, 0, 0, 0, 0, (-3*eps)/(2*w), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(eps/w), eps/w, (eps*(u + v - w))/(2*w*(u + v + w)), -1/2*eps/w, 
   eps/(2*w), (-3*eps*(u - w))/(w*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, (-3*eps)/(2*w), (15*eps)/(2*w), (9*eps)/(2*w), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -(eps/w), (2*eps)/w, -1/2*(eps*(v - 5*w))/(w*(v + w)), 
   (4*eps)/w, 0, 0, 0, 0, 0, (-5*eps)/(2*w), 0, -(eps/w), (-4*eps)/w, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(v + 3*w))/(w*(v + w))), 0, -1/2*eps/w, 
   -1/2*(eps*(u + v + 3*w))/(w*(u + v + w)), eps/w, 
   (3*eps*(u + 3*w))/(w*(u + w)), (3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, (3*eps*(2*u + 2*v + w))/(2*w*(u + v + w)), 
   (-3*eps*(3*u + 3*v + w))/(w*(u + v + w)), (-3*eps*(2*u + 2*v + w))/
    (2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(4*u + 4*v + 3*w))/(w*(u + v + w)), (-2*eps*(u + v))/(w*(u + v + w)), 
   (-2*eps*(v^2 + 4*v*w + 3*w^2 + u*(v + 4*w)))/(w*(v + w)*(u + v + w)), 
   (-2*eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, (3*eps)/(u + v + w), 
   (eps*(2*u + 2*v + w))/(w*(u + v + w)), (6*eps)/w, 
   (eps*(2*u + 2*v + w))/(w*(u + v + w)), (2*eps*(2*u + 2*v + w))/
    (w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/
    (w*(v + w)*(u + v + w)), -(eps/(u + v + w)), -(eps/w), (-2*eps)/w, 
   -1/2*(eps*(7*u + 7*v + 5*w))/(w*(u + v + w)), 0, 
   -((eps*(3*u + 3*v + w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, -1/2*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
   (5*eps*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
   (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/2*(eps*(u + v))/(w*(u + v + w)), (eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), (eps*(u^2 + w*(-v + w) + u*(v + 2*w)))/
    (2*w*(u + w)*(u + v + w)), (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
   0, 0, 0, -1/2*(eps*(u + v))/(w*(u + v + w)), 
   -1/2*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
   (eps*(u + 3*w))/(2*w*(u + w)), 
   -1/2*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
   -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), (eps*(u + v))/(2*w*(u + v + w)), 
   (eps*(u - w))/(2*w*(u + w)), -1/2*(eps*(u + 3*w))/(w*(u + w)), 0, 
   (eps*(-2*u^2 - 2*u*v + 3*u*w + 8*v*w + 5*w^2))/(w*(u + w)*(u + v + w)), 
   (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, (-3*eps*(2*u + 2*v + w))/(4*w*(u + v + w)), 
   (3*eps)/(4*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*w), 
   -(eps/w), (eps*(v^2 + 4*v*w + 3*w^2 + u*(v + 7*w)))/
    (2*w*(v + w)*(u + v + w)), -((eps*(u + v))/(w*(u + v + w))), 0, 0, 0, 0, 
   (3*eps*(u + v))/(2*w*(u + v + w)), -1/2*eps/(u + v + w), (-3*eps)/(2*w), 
   0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -((eps*u)/((v + w)*(u + v + w))), 
   -1/2*(eps*(u + v - w))/(w*(u + v + w)), 0, (3*eps)/(2*w), 
   (eps*(3*u + 3*v + w))/(4*w*(u + v + w)), (-3*eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), (3*eps)/(2*(v + w)), 
   (-3*eps*(3*u + 2*(v + w)))/(2*(v + w)*(u + v + w)), 
   (-3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), (-2*eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), 0, (eps*(3*v + 5*w))/(2*w*(v + w)), 
   (-2*eps)/(v + w), 0, 0, 0, 0, (-3*eps*(u + v))/(2*w*(u + v + w)), 
   (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + v - w))/(2*w*(u + v + w)), (eps*(v + 3*w))/(2*w*(v + w)), 
   -(eps/w), (eps*(u + v))/(w*(u + v + w)), 
   -1/2*(eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), 
   (-3*eps*(v - w))/(w*(v + w)), -((eps*(4*u + 3*(v + w)))/
     ((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-9*eps)/(2*w), 
   (-3*eps)/(2*w), (3*eps)/w, (9*eps)/(2*w), 0, 0, 0, 0, 0, (-4*eps)/w, 0, 0, 
   -(eps/w), (2*eps)/w, 0, (-7*eps)/(2*w), (4*eps)/w, 0, 0, 0, 0, 0, 
   (-5*eps)/(2*w), 0, 0, 0, -(eps/w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(v + 3*w))/(2*w*(v + w)), -1/2*eps/w, eps/w, 0, eps/w, (-3*eps)/w, 
   (3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(2*w), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -(eps/w), eps/w, eps/(2*w), -1/2*eps/w, eps/(2*w), 
   (3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*eps*(2*u + 2*v + 3*w))/
    (4*w*(u + v + w)), (-3*eps)/(4*(u + v + w)), 
   (3*eps*(u + v + 2*w))/(2*w*(u + v + w)), (3*eps*(u + v + 2*w))/
    (2*w*(u + v + w)), 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), 0, 0, 
   -1/2*(eps*(5*u + 5*v + 3*w))/(w*(u + v + w)), 
   (eps*(2*u + 2*v + 3*w))/(w*(u + v + w)), 0, -(eps/w), (2*eps)/w, 0, 0, 0, 
   0, 0, -(eps/w), 0, 0, 0, -1/2*(eps*(u + v + 3*w))/(w*(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (eps*(u + v))/(w*(u + v + w)), 0, -1/2*eps/w, 
   -1/2*(eps*(u + v + 3*w))/(w*(u + v + w)), eps/(2*(u + v + w)), (-3*eps)/w, 
   (eps*(u + v + 2*w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (3*eps*(3*u + 3*v + 2*w))/(2*w*(u + v + w)), 
   (3*eps*(2*u + 2*v + w))/(2*w*(u + v + w)), (-3*eps*(3*u + 3*v + 2*w))/
    (2*w*(u + v + w)), (-3*eps*(2*u + 2*v + w))/(2*w*(u + v + w)), 0, 0, 0, 
   0, 0, (2*eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, 
   -((eps*(2*v^2 + 7*v*w + 5*w^2 + 2*u*(v + 4*w)))/(w*(v + w)*(u + v + w))), 
   (-2*eps)/w, 0, (4*eps)/w, (-2*eps)/w, 0, 0, 0, 0, (3*eps)/(u + v + w), 
   (eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, (6*eps)/w, 
   (eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), 
   (-2*eps)/w, -(eps/w), -(eps/(u + v + w)), 
   -1/2*(eps*(7*u + 7*v + 6*w))/(w*(u + v + w)), 0, 
   -((eps*(3*u + 3*v + 2*w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(-v + w))/(2*w*(v + w)), 0, 0, 
   eps/(2*w), 0, 0, 0, 0, 0, -1/2*eps/w, 0, 0, 0, -1/2*eps/w, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (eps*(v - w))/(2*w*(v + w)), eps/(2*w), -1/2*eps/w, eps/(2*w), 
   0, (-2*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (3*eps*(u + v))/(4*w*(u + v + w)), 
   (3*eps)/(4*(u + v + w)), (-3*eps*(u + v + 2*w))/(4*w*(u + v + w)), 
   (-3*eps)/(4*(u + v + w)), 0, 0, 0, 0, 0, eps/(u + v + w), 0, 0, 
   (eps*(v^2 + 5*v*w + 4*w^2 + u*(v + 7*w)))/(2*w*(v + w)*(u + v + w)), 
   -(eps/w), 0, eps/(2*w), -(eps/w), 0, 0, 0, 0, (-3*eps)/(2*w), 0, 0, 0, 
   (-3*eps)/(2*w), eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), (3*eps)/(2*w), 0, 
   (eps*(u + v + 2*w))/(2*w*(u + v + w)), (eps*(3*u + 3*v + 2*w))/
    (4*w*(u + v + w)), 0, -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, (2*eps)/w, (2*eps)/w, 0, 0, 0, 0, 0, (-2*eps)/w, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (2*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/4*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/(4*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(eps/(v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
   -((eps*u)/((v + w)*(u + v + w))), (eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (2*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*w), 
   0, 0, 0, (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (eps*(u + v - w))/(2*w*(u + v + w)), -1/2*eps/w, -(eps/w), 
   eps/w, eps/(2*w), (3*eps*(-v + w))/(w*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*eps)/(2*w), 0, 0, 
   (15*eps)/(2*w), (9*eps)/(2*w), 0, 0, 0, 0, 0, 0, -(eps/w), (2*eps)/w, 0, 
   0, 0, 0, 0, 0, 0, -1/2*(eps*(u - 5*w))/(w*(u + w)), (4*eps)/w, 0, 0, 0, 
   (-5*eps)/(2*w), 0, -(eps/w), (-4*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/2*eps/w, -1/2*(eps*(u + v + 3*w))/(w*(u + v + w)), 
   -((eps*(u + 3*w))/(w*(u + w))), 0, eps/w, (3*eps*(v + 3*w))/(w*(v + w)), 
   (3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(4*(u + v + w)), 0, 0, (-3*eps*(3*u + 8*v + 3*w))/
    (4*(u + w)*(u + v + w)), (-3*eps*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, (eps*(3*u + 3*v + 2*w))/(2*w*(u + v + w)), 
   eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, (eps*(u + 2*v + w))/
    ((u + w)*(u + v + w)), (-2*eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
   0, 0, (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
   (3*eps*(u + 3*w))/(2*w*(u + w)), (eps*(u + 2*v + w))/
    (2*(u + w)*(u + v + w)), (2*eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/w), 
   -((eps*(u + 3*w))/(w*(u + w))), (eps*(u + v))/(2*w*(u + v + w)), 
   -1/2*(eps*(u + v))/(w*(u + v + w)), 
   -1/2*(eps*(u^2 + w*(3*v + 2*w) + u*(v + 3*w)))/(w*(u + w)*(u + v + w)), 
   (3*eps*(u + v + 2*w))/(w*(u + v + w)), (-2*eps*v)/((u + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps)/(4*(u + v + w)), 0, 0, (-3*eps*(4*u + 4*v - 3*w))/
    (4*w*(u + v + w)), (-3*eps*(u + v - w))/(2*w*(u + v + w)), 0, 0, 0, 0, 0, 
   0, -1/2*(eps*(u + v + 4*w))/(w*(u + v + w)), (eps*(-2*u - 2*v + w))/
    (w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, (eps*(u + v))/(w*(u + v + w)), 
   (-2*eps*(u + v))/(w*(u + v + w)), 0, 0, 0, (eps*(u + v))/(w*(u + v + w)), 
   0, (eps*(u + v - 2*w))/(2*w*(u + v + w)), (-2*eps)/(u + v + w), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/w, 0, 
   -1/2*(eps*(u + v))/(w*(u + v + w)), 
   -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), eps/(2*(u + v + w)), 
   (-3*eps*(u + v))/(w*(u + v + w)), -((eps*(u + v - w))/(w*(u + v + w))), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(2*u + 2*v + w))/(2*w*(u + v + w)), 0, 0, 
   (-3*eps*(3*u + 3*v + w))/(w*(u + v + w)), (-3*eps*(2*u + 2*v + w))/
    (2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, (eps*(4*u + 4*v + 3*w))/
    (w*(u + v + w)), (-2*eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*(u^2 + w*(4*v + 3*w) + u*(v + 4*w)))/(w*(u + w)*(u + v + w)), 
   (-2*eps*(u + v))/(w*(u + v + w)), 0, 0, (3*eps)/(u + v + w), 
   (eps*(2*u + 2*v + w))/(w*(u + v + w)), (6*eps)/w, 
   (eps*(2*u + 2*v + w))/(w*(u + v + w)), (2*eps*(2*u + 2*v + w))/
    (w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(eps/w), (-2*eps)/w, (eps*(u^2 + w*(3*v + 2*w) + u*(v + 3*w)))/
    (w*(u + w)*(u + v + w)), -(eps/(u + v + w)), 
   -1/2*(eps*(7*u + 7*v + 5*w))/(w*(u + v + w)), 0, 
   -((eps*(3*u + 3*v + w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 
   (5*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
   -1/2*(eps*(u + v))/(w*(u + v + w)), (eps*(2*u + v + w))/
    ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, (eps*(u*(v - w) + (v + w)^2))/
    (2*w*(v + w)*(u + v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
   0, -1/2*(eps*(u + v))/(w*(u + v + w)), 
   -1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   (eps*(v + 3*w))/(2*w*(v + w)), 
   -1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (eps*(v - w))/(2*w*(v + w)), 
   -1/2*(eps*(v + 3*w))/(w*(v + w)), 
   -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), (eps*(u + v))/(2*w*(u + v + w)), 
   0, (eps*(-2*u*v - 2*v^2 + 8*u*w + 3*v*w + 5*w^2))/(w*(v + w)*(u + v + w)), 
   (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-3*eps*(2*u + 2*v + w))/
    (4*w*(u + v + w)), (3*eps)/(4*(u + v + w)), 0, 0, 0, 0, 0, 0, eps/(2*w), 
   -(eps/w), 0, 0, 0, 0, 0, 0, 0, (eps*(u^2 + w*(7*v + 3*w) + u*(v + 4*w)))/
    (2*w*(u + w)*(u + v + w)), -((eps*(u + v))/(w*(u + v + w))), 0, 0, 
   (3*eps*(u + v))/(2*w*(u + v + w)), -1/2*eps/(u + v + w), (-3*eps)/(2*w), 
   0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*eps)/(2*w), -((eps*v)/((u + w)*(u + v + w))), 
   -1/2*(eps*(u + v - w))/(w*(u + v + w)), (eps*(3*u + 3*v + w))/
    (4*w*(u + v + w)), (-3*eps*(2*u + v + w))/((v + w)*(u + v + w)), 
   -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (eps*(-v + w))/(2*w*(v + w)), 0, 0, 0, 0, 0, -1/2*eps/w, 0, 
   (eps*(v - w))/(w*(v + w)), 0, 0, (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*eps/w, (3*eps)/(2*w), -(eps/w), -(eps/w), 
   (eps*(v - w))/(w*(v + w)), (eps*(-v + w))/(2*w*(v + w)), eps/(2*w), eps/w, 
   0, eps/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/w, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, (-3*eps*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 
   (3*eps*(u + 2*v + w))/(4*(u + w)*(u + v + w)), 0, 
   (eps*(u + 3*w))/(2*w*(u + w)), 
   -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 
   (eps*(u^2 + u*(v - 2*w) - w*(5*v + 3*w)))/(2*w*(u + w)*(u + v + w)), 
   (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 
   (eps*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
   -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 0, 
   -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 
   -1/2*(eps*(-3*u^2 + u*(-3*v + w) + w*(5*v + 4*w)))/
     (w*(u + w)*(u + v + w)), (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
   -((eps*(u + v + 2*w))/(w*(u + v + w))), 0, 
   (eps*(-u^2 + u*(-v + w) + w*(3*v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, (eps*(u^2 + w*(-v + w) + u*(v + 2*w)))/
    (2*w*(u + w)*(u + v + w)), (-3*eps*(u - w))/(2*w*(u + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (eps*(u - w))/(w*(u + w)), (eps*(u + v + 2*w))/
    (2*w*(u + v + w)), (eps*(u^2 + u*(v - w) - w*(3*v + 2*w)))/
    (2*w*(u + w)*(u + v + w)), (eps*(-u + w))/(w*(u + w)), 0, 
   -1/2*(eps*(u^2 + w*(-v + w) + u*(v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 
   (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
   -((eps*(u + v + 2*w))/(w*(u + v + w))), 
   (eps*(-u^2 + u*(-v + w) + w*(3*v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u^2 + u*(v - w) - w*(v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*eps)/(4*(u + v + w)), 
   (3*eps)/(4*(u + v + w)), (-3*eps)/(2*(u + v + w)), 0, -1/2*eps/w, 
   eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, eps/(u + v + w), 
   (eps*(3*u + 3*v + 4*w))/(2*w*(u + v + w)), -(eps/(u + v + w)), 
   (eps*(u + v))/(w*(u + v + w)), 0, 0, 0, (eps*(u + v + 2*w))/
    (2*w*(u + v + w)), -1/2*eps/(u + v + w), 
   -((eps*(u + v + 2*w))/(w*(u + v + w))), 0, 0, eps/(2*(u + v + w)), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/w, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + v))/(w*(u + v + w)), 0, -1/2*(eps*(u + v - w))/(w*(u + v + w)), 
   (3*eps)/(2*w), -((eps*(u + v + 2*w))/(w*(u + v + w))), 
   -1/2*(eps*(u + v))/(w*(u + v + w)), (eps*(u + v + 2*w))/(2*w*(u + v + w)), 
   -(eps/w), 0, (eps*(u + v - w))/(2*w*(u + v + w)), 0, -(eps/(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, (3*eps)/(2*w), (3*eps)/(2*w), 0, 0, 
   (eps*(-v + w))/(2*w*(v + w)), (2*eps)/w, 0, 0, (2*eps)/w, 0, 0, 0, 
   -((eps*(v + 3*w))/(w*(v + w))), 0, 0, (5*eps)/(2*w), (-2*eps)/w, 0, 0, 0, 
   0, 0, eps/w, 0, 0, (3*eps)/(2*w), -(eps/w), 0, 0, 0, eps/w, 0, 
   -((eps*(v + 3*w))/(w*(v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (3*eps)/(2*w), (3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(v + 3*w))/(2*w*(v + w)), (-3*eps)/(2*w), -(eps/w), 0, 
   (-3*eps)/(2*w), 0, (-2*eps)/w, (3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(eps/w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(eps*(2*(u + v)*w*(v + w)*(2*u^3 + (v + w)^2*(3*v + 2*w) + 
        u^2*(5*v + 3*w) + 3*u*(2*v^2 + 3*v*w + w^2)) - 
      6*eps*(u + v)*(u^4*v + u^3*(9*v^2 + 10*v*w + 6*w^2) + 
        u^2*(10*v^3 + 3*v^2*w - 2*v*w^2 + w^3) - 
        (v + w)^2*(5*v^3 + 17*v^2*w + 14*v*w^2 + 6*w^3) - 
        u*(3*v^4 + 34*v^3*w + 55*v^2*w^2 + 32*v*w^3 + 8*w^4)) + 
      4*eps^3*(v + w)*(6*u^5 + u^4*(54*v - 26*w) + 
        u^3*(189*v^2 - 49*v*w - 60*w^2) + u^2*(303*v^3 + 73*v^2*w - 
          75*v*w^2 - 3*w^3) + u*(225*v^4 + 189*v^3*w + 37*v^2*w^2 + 
          41*v*w^3 + 16*w^4) + v*(63*v^4 + 93*v^3*w + 52*v^2*w^2 + 41*v*w^3 + 
          19*w^4)) + 3*eps^2*(v + w)*(2*u^5 + 2*u^4*(9*v - 29*w) + 
        u^3*(129*v^2 - 115*v*w - 78*w^2) + u^2*(299*v^3 + 113*v^2*w - 
          39*v*w^2 + 17*w^3) + u*(273*v^4 + 339*v^3*w + 179*v^2*w^2 + 
          113*v*w^3 + 32*w^4) + v*(87*v^4 + 169*v^3*w + 140*v^2*w^2 + 
          93*v*w^3 + 35*w^4))))/(8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   -1/8*(eps*(-2*(u + v)*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
       3*eps*(u + v)*(4*u^3*v + u^2*(7*v^2 - 16*v*w - 21*w^2) - 
         (v + w)^2*(v^2 + 11*v*w + 8*w^2) + u*(2*v^3 - 29*v^2*w - 58*v*w^2 - 
           27*w^3)) + 3*eps^2*(v + w)*(8*u^4 + 44*u^3*(v - w) + 
         u^2*(69*v^2 - 65*v*w - 68*w^2) + u*(38*v^3 - 22*v^2*w - 77*v*w^2 - 
           21*w^3) + v*(5*v^3 - v^2*w - 18*v*w^2 - 12*w^3)) + 
       4*eps^3*(v + w)*(4*u^3*(6*v - 7*w) + u^2*(57*v^2 - 13*v*w - 36*w^2) + 
         u*(42*v^3 + 34*v^2*w - 19*v*w^2 - 11*w^3) + 
         v*(9*v^3 + 19*v^2*w + 8*v*w^2 - 2*w^3))))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   (eps*(2*w*(2*u^3 + (v + w)^2*(3*v + 2*w) + u^2*(5*v + 3*w) + 
        3*u*(2*v^2 + 3*v*w + w^2)) - 3*eps^2*(18*u^3*(2*v + w) + 
        (v + w)^2*(9*v^2 - 59*v*w - 32*w^2) + 
        u^2*(81*v^2 + 47*v*w - 22*w^2) + 2*u*(27*v^3 - 6*v^2*w - 64*v*w^2 - 
          31*w^3)) - 4*eps^3*(2*u^3*(12*v + 7*w) + 
        (v + w)^2*(9*v^2 - 27*v*w - 16*w^2) + u^2*(57*v^2 + 47*v*w - 6*w^2) + 
        6*u*(7*v^3 + 4*v^2*w - 8*v*w^2 - 5*w^3)) + 
      3*eps*(u^3*(-8*v + 2*w) - (v + w)^2*(2*v^2 - 23*v*w - 12*w^2) + 
        u^2*(-18*v^2 + 9*v*w + 17*w^2) + u*(-12*v^3 + 26*v^2*w + 61*v*w^2 + 
          23*w^3))))/(8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)*
     (u + v + w)^2), 
   -1/8*(eps*(2*(u + v)*w*(v + w)*(6*u^3 + 3*u^2*(5*v + 3*w) + 
         (v + w)^2*(7*v + 4*w) + u*(16*v^2 + 23*v*w + 7*w^2)) - 
       3*eps*(u + v)*(10*u^4*v + u^3*(35*v^2 - 42*v*w - 57*w^2) + 
         u^2*(39*v^3 - 120*v^2*w - 225*v*w^2 - 76*w^3) - 
         (v + w)^2*(v^3 + 58*v^2*w + 71*v*w^2 + 24*w^3) + 
         u*(13*v^4 - 138*v^3*w - 332*v^2*w^2 - 228*v*w^3 - 47*w^4)) + 
       4*eps^3*(v + w)*(12*u^5 + u^4*(33*v + 87*w) + 
         3*u^3*(12*v^2 + 79*v*w + 31*w^2) + u^2*(30*v^3 + 254*v^2*w + 
           280*v*w^2 + 56*w^3) + u*(24*v^4 + 145*v^3*w + 310*v^2*w^2 + 
           197*v*w^3 + 32*w^4) + v*(9*v^4 + 41*v^3*w + 123*v^2*w^2 + 
           132*v*w^3 + 41*w^4)) + 3*eps^2*(v + w)*
        (-8*u^5 + u^4*(-51*v + 131*w) + u^3*(-88*v^2 + 419*v*w + 183*w^2) + 
         u^2*(-38*v^3 + 574*v^2*w + 602*v*w^2 + 118*w^3) + 
         u*(24*v^4 + 415*v^3*w + 716*v^2*w^2 + 385*v*w^3 + 64*w^4) + 
         v*(17*v^4 + 129*v^3*w + 297*v^2*w^2 + 258*v*w^3 + 73*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   -1/8*(eps*(4*(u + v)^2*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
       6*eps*(u + v)^2*(4*u^3*v + u^2*(10*v^2 - 16*v*w - 21*w^2) - 
         (v + w)^2*(v^2 + 14*v*w + 8*w^2) + u*(5*v^3 - 32*v^2*w - 64*v*w^2 - 
           27*w^3)) + 4*eps^3*(v + w)*(6*u^5 + u^4*(9*v + 65*w) + 
         u^3*w*(169*v + 75*w) + 2*u^2*(3*v^3 + 75*v^2*w + 85*v*w^2 + 
           11*w^3) + u*v*(18*v^3 + 53*v^2*w + 115*v*w^2 + 56*w^3) + 
         v*(9*v^4 + 7*v^3*w + 20*v^2*w^2 + 28*v*w^3 + 6*w^4)) + 
       3*eps^2*(v + w)*(-10*u^5 + u^4*(-59*v + 97*w) + 
         u^3*(-100*v^2 + 305*v*w + 139*w^2) + u^2*(-46*v^3 + 372*v^2*w + 
           356*v*w^2 + 42*w^3) + u*v*(22*v^3 + 217*v^2*w + 295*v*w^2 + 
           96*w^3) + v*(17*v^4 + 53*v^3*w + 78*v^2*w^2 + 48*v*w^3 + 6*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   0, 0, 0, 0, 0, (eps*(2*(u + v)*w*(v + w)*(2*u^2 + 3*u*(v + w) + 
        (v + w)^2) - 2*eps*(u + v)*(u^3*v + u^2*(8*v^2 - 7*v*w - 11*w^2) - 
        2*(v + w)^2*(2*v^2 + 9*v*w + 5*w^2) + 
        u*(3*v^3 - 29*v^2*w - 55*v*w^2 - 23*w^3)) + 
      4*eps^3*(v + w)*(-2*u^4 - 10*u^3*(v - w) + 
        u^2*(-3*v^2 + 10*v*w + 15*w^2) + v*(11*v^3 + 15*v^2*w + 9*v*w^2 + 
          5*w^3) + u*(16*v^3 + 15*v^2*w + 22*v*w^2 + 7*w^3)) + 
      eps^2*(v + w)*(-10*u^4 + u^3*(-62*v + 46*w) + 
        u^2*(-41*v^2 + 108*v*w + 95*w^2) + v*(53*v^3 + 119*v^2*w + 
          107*v*w^2 + 41*w^3) + u*(64*v^3 + 181*v^2*w + 196*v*w^2 + 
          47*w^3))))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*
     (u + v + w)^2), 
   (eps*(2*(u + v)*(v + w)*(u^3*(v - w) - 2*w*(v + w)^2*(2*v + w) + 
        u^2*(2*v^2 - 3*v*w - 3*w^2) + u*(v^3 - 6*v^2*w - 11*v*w^2 - 4*w^3)) + 
      eps^2*(v + w)*(16*u^5 + 2*u^4*(98*v - 37*w) + 
        u^3*(562*v^2 - 111*v*w - 227*w^2) + u^2*(670*v^3 - 82*v^2*w - 
          761*v*w^2 - 233*w^3) + u*(358*v^4 - 127*v^3*w - 976*v^2*w^2 - 
          595*v*w^3 - 96*w^4) + 2*v*(35*v^4 - 41*v^3*w - 221*v^2*w^2 - 
          187*v*w^3 - 42*w^4)) + 4*eps^3*(v + w)*
       (8*u^5 + 2*u^4*(36*v - 5*w) + 5*u^3*(38*v^2 + 3*v*w - 9*w^2) + 
        u^2*(218*v^3 + 62*v^2*w - 127*v*w^2 - 43*w^3) + 
        u*(114*v^4 + 39*v^3*w - 148*v^2*w^2 - 97*v*w^3 - 16*w^4) + 
        2*v*(11*v^4 + v^3*w - 33*v^2*w^2 - 29*v*w^3 - 6*w^4)) - 
      eps*(u + v)*(4*u^4*v + 2*u^3*(v^2 + 6*v*w + 11*w^2) + 
        w*(v + w)^2*(69*v^2 + 113*v*w + 36*w^2) + 
        u^2*(-8*v^3 + 39*v^2*w + 118*v*w^2 + 63*w^3) + 
        u*(-6*v^4 + 96*v^3*w + 311*v^2*w^2 + 286*v*w^3 + 77*w^4))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*
     (u + v + w)^2), (eps*(2*(u + v)*w*(v + w)^3*(u + v + w) + 
      4*eps^3*(v + w)*(-2*u^5 - 3*u^4*(v + 9*w) + 
        6*u^3*(5*v^2 - 15*v*w - 7*w^2) + u^2*(88*v^3 - 64*v^2*w - 81*v*w^2 - 
          3*w^3) + v*(27*v^4 + 35*v^3*w + 12*v^2*w^2 + 11*v*w^3 + 7*w^4) + 
        u*(84*v^4 + 34*v^3*w - 27*v^2*w^2 + 7*v*w^3 + 8*w^4)) - 
      eps*(u + v)*(u^3*(19*v^2 + 58*v*w + 47*w^2) - 
        (v + w)^2*(17*v^3 + 41*v^2*w + 34*v*w^2 + 18*w^3) + 
        u^2*(21*v^3 + 75*v^2*w + 99*v*w^2 + 37*w^3) - 
        u*(15*v^4 + 58*v^3*w + 63*v^2*w^2 + 36*v*w^3 + 16*w^4)) + 
      eps^2*(v + w)*(-6*u^5 - u^4*(41*v + 161*w) + 
        2*u^3*(17*v^2 - 239*v*w - 99*w^2) + u^2*(288*v^3 - 260*v^2*w - 
          299*v*w^2 + 11*w^3) + v*(121*v^4 + 213*v^3*w + 148*v^2*w^2 + 
          101*v*w^3 + 45*w^4) + u*(340*v^4 + 270*v^3*w + 47*v^2*w^2 + 
          109*v*w^3 + 48*w^4))))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   (eps^2*(2*u^4*((-1 + eps + 4*eps^2)*v + eps*(1 + 4*eps)*w) - 
      u*(v + w)^2*(4*(-3 + 12*eps + 20*eps^2)*v^2 - 
        2*(11 + 36*eps + 20*eps^2)*v*w + (3 + 4*eps)*w^2) + 
      2*u^3*((4 + 6*eps)*v^2 + (24 + 87*eps + 68*eps^2)*v*w + 
        (19 + 81*eps + 68*eps^2)*w^2) - u^2*(v + w)*
       (2*(-11 + 5*eps + 28*eps^2)*v^2 - (75 + 255*eps + 172*eps^2)*v*w - 
        (25 + 131*eps + 108*eps^2)*w^2) - v*(v + w)^3*
       (3*w + 4*eps^2*(8*v + 3*w) + eps*(28*v + 13*w))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   -1/2*(eps^2*(2*u^4*((-1 + eps + 4*eps^2)*v + eps*(1 + 4*eps)*w) - 
       v*(v + w)^3*((1 + 19*eps + 20*eps^2)*v + eps*(3 + 4*eps)*w) - 
       u*(v + w)^2*((-3 + 36*eps + 48*eps^2)*v^2 - (16 + 47*eps + 28*eps^2)*v*
          w - 2*eps*(3 + 4*eps)*w^2) - u^2*(v + w)*
        ((-7 + 13*eps + 28*eps^2)*v^2 - 2*(22 + 75*eps + 56*eps^2)*v*w - 
         (17 + 87*eps + 76*eps^2)*w^2) + u^3*((1 + 6*eps + 8*eps^2)*v^2 + 
         2*(13 + 52*eps + 48*eps^2)*v*w + (23 + 98*eps + 88*eps^2)*w^2)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   0, -1/4*(eps*(2*(u + v)*(v + w)^3 + 4*eps^3*(v + w)*
        (u^2*(3*v - 7*w) + u*(10*v^2 + 3*v*w - w^2) + 
         v*(7*v^2 + 8*v*w + w^2)) + eps*(u + v)*(2*u^2*v + 
         (v + w)^2*(13*v + 8*w) - 3*u*(v^2 + 4*v*w + 3*w^2)) + 
       eps^2*(v + w)*(4*u^3 + u^2*(5*v - 33*w) + 
         3*v*(11*v^2 + 14*v*w + 3*w^2) + u*(34*v^2 + 15*v*w + 3*w^2))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (eps*(-2*w*(v + w)^3 + 4*eps^3*(v + w)*(5*v^3 + u^2*(9*v - w) - 4*v^2*w - 
        17*v*w^2 - 8*w^3 + u*(14*v^2 + 5*v*w - 3*w^2)) + 
      eps^2*(v + w)*(4*u^3 + u^2*(35*v - 3*w) + u*(46*v^2 + 9*v*w - 15*w^2) + 
        3*(5*v^3 - 14*v^2*w - 35*v*w^2 - 16*w^3)) + 
      eps*(2*u^3*v + (v + w)^2*(v^2 - 22*v*w - 18*w^2) + 
        u^2*(5*v^2 - 3*w^2) + 2*u*(2*v^3 - v^2*w - 5*v*w^2 - 2*w^3))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (eps*(-2*(2*u^3*w + (v - w)*(v + w)^3 + 2*u*v*(v^2 + 3*v*w + 2*w^2) + 
        u^2*(v^2 + 6*v*w + 3*w^2)) + eps^2*(78*u^3*(v - w) + 
        u^2*(199*v^2 - 116*v*w - 159*w^2) + (v + w)^2*(43*v^2 - 19*v*w + 
          48*w^2) + u*(164*v^3 + 29*v^2*w - 154*v*w^2 - 19*w^3)) + 
      eps*(8*u^3*(2*v - 5*w) - (7*v - 18*w)*w*(v + w)^2 + 
        u^2*(32*v^2 - 91*v*w - 67*w^2) + u*(16*v^3 - 58*v^2*w - 81*v*w^2 - 
          7*w^3)) + 4*eps^3*(2*u^3*(9*v - 5*w) + 
        u^2*(49*v^2 - 4*v*w - 25*w^2) + (v + w)^2*(13*v^2 - 3*v*w + 8*w^2) + 
        u*(44*v^3 + 29*v^2*w - 18*v*w^2 - 3*w^3))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2), 
   -1/2*(eps*(2*w*(-2*u^3 - 3*u*v*(v + w) + w*(v + w)^2 - u^2*(5*v + 3*w)) + 
       eps^2*(2*u^3*(3*v - 65*w) + u^2*(55*v^2 - 290*v*w - 209*w^2) + 
         (v + w)^2*(43*v^2 - 27*v*w + 48*w^2) + 
         u*(92*v^3 - 101*v^2*w - 220*v*w^2 - 27*w^3)) + 
       4*eps^3*(2*u^3*(v - 11*w) + u^2*(13*v^2 - 50*v*w - 39*w^2) + 
         (v + w)^2*(9*v^2 - 7*v*w + 8*w^2) + u*(20*v^3 - 17*v^2*w - 
           44*v*w^2 - 7*w^3)) - 2*eps*(23*u^3*w - 
         (v + w)^2*(4*v^2 - 2*v*w + 9*w^2) + u^2*(-4*v^2 + 52*v*w + 33*w^2) + 
         u*(-8*v^3 + 23*v^2*w + 33*v*w^2 + 2*w^3))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2), 
   (eps*(2*(v + w)*(u + v + w)^2*((v - w)*w + u*(v + 3*w)) - 
      eps^2*(v + w)*(4*u^4 - u^3*(33*v + 227*w) + 2*(v + w)^2*
         (26*v^2 - 35*v*w + 24*w^2) - u^2*(26*v^2 + 553*v*w + 349*w^2) + 
        u*(63*v^3 - 292*v^2*w - 431*v*w^2 - 76*w^3)) + 
      4*eps^3*(v + w)*(u^3*(3*v + 41*w) - 2*(v + w)^2*(6*v^2 - 7*v*w + 
          4*w^2) + u^2*(-6*v^2 + 93*v*w + 65*w^2) + 
        u*(-21*v^3 + 42*v^2*w + 79*v*w^2 + 16*w^3)) + 
      eps*(-2*u^4*v - (v + w)^3*(7*v^2 - 21*v*w + 18*w^2) + 
        u*(v + w)^2*(9*v^2 + 124*v*w + 21*w^2) + 
        u^3*(19*v^2 + 98*v*w + 77*w^2) + u^2*(37*v^3 + 240*v^2*w + 
          313*v*w^2 + 110*w^3))))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)^2*(u + v + w)^2), 
   (eps*(-2*w*(v + w)*(2*u^3 + 3*u*v*(v + w) - w*(v + w)^2 + 
        u^2*(5*v + 3*w)) + eps^2*(v + w)*(4*u^4 + u^3*(15*v - 179*w) + 
        u^2*(70*v^2 - 361*v*w - 253*w^2) + 2*(v + w)^2*(26*v^2 - 11*v*w + 
          24*w^2) + u*(111*v^3 - 100*v^2*w - 239*v*w^2 - 28*w^3)) + 
      4*eps^3*(v + w)*(u^3*(5*v - 33*w) + u^2*(22*v^2 - 61*v*w - 49*w^2) + 
        2*(v + w)^2*(6*v^2 - 3*v*w + 4*w^2) + 
        u*(29*v^3 - 10*v^2*w - 47*v*w^2 - 8*w^3)) + 
      eps*(2*u^4*v + u*(v + w)^2*(9*v^2 - 70*v*w - 3*w^2) + 
        (v + w)^3*(7*v^2 - 3*v*w + 18*w^2) - u^3*(v^2 + 62*v*w + 59*w^2) - 
        u^2*(v^3 + 132*v^2*w + 205*v*w^2 + 74*w^3))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   -1/4*(eps*(u + v)*(2*(v + w)^2*(u + v + w) + 4*eps^3*(v + w)^2*
        (13*u + 13*v + 12*w) + eps^2*(v + w)*(-4*u^2 + 67*u*v + 71*v^2 + 
         71*u*w + 141*v*w + 70*w^2) + 
       eps*(-2*u^2*v + 2*(v + w)^2*(11*v + 12*w) + 
         u*(20*v^2 + 46*v*w + 26*w^2))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*
      (v + w)^2*(u + v + w)^2), 
   -1/4*(eps^2*(4*u^4*(v + 2*eps*v + 2*eps*w) + v*(v + w)^2*
        ((-1 + 2*eps + 8*eps^2)*v^2 + (-5 + 4*eps + 16*eps^2)*v*w + 
         (-2 + eps + 4*eps^2)*w^2) + u^3*((11 + 38*eps + 24*eps^2)*v^2 + 
         2*(-2 + 13*eps + 4*eps^2)*v*w - (9 + 12*eps + 16*eps^2)*w^2) + 
       u*(v + w)*((1 + 26*eps + 40*eps^2)*v^3 + (-19 + 18*eps + 56*eps^2)*v^2*
          w + (-16 - 9*eps + 12*eps^2)*v*w^2 - (2 + 5*eps + 4*eps^2)*w^3) + 
       u^2*((9 + 54*eps + 56*eps^2)*v^3 + 3*(-5 + 18*eps + 24*eps^2)*v^2*w - 
         (31 + 20*eps)*v*w^2 - (9 + 20*eps + 16*eps^2)*w^3)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   -1/4*(eps*(u + v)*(-2*(v + w)^2*(u + v + w) - eps^2*(v + w)*
        (-14*u^2 + 16*v^2 + 2*u*(v - w) + 33*v*w + 17*w^2) - 
       4*eps^3*(v + w)*(-6*u^2 - 6*u*(v + w) + w*(v + w)) - 
       2*eps*(u^2*v + (v + w)^2*(7*v + 6*w) + u*(8*v^2 + 13*v*w + 5*w^2))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2), 
   (eps^2*(u^4*((-4 - 2*eps + 8*eps^2)*v + 2*eps*(-1 + 4*eps)*w) - 
      v*(v + w)^2*((-1 - eps + 4*eps^2)*v^2 + (-5 + eps + 12*eps^2)*v*w + 
        (-2 + eps + 4*eps^2)*w^2) + u^3*((-11 - 17*eps + 4*eps^2)*v^2 + 
        4*(1 + eps + 8*eps^2)*v*w + (9 + 21*eps + 28*eps^2)*w^2) - 
      u*(v + w)*((1 + 11*eps + 20*eps^2)*v^3 + (-19 - 3*eps + 28*eps^2)*v^2*
         w + (-16 - 15*eps + 4*eps^2)*v*w^2 - (2 + 5*eps + 4*eps^2)*w^3) + 
      u^2*(-((9 + 27*eps + 20*eps^2)*v^3) + (15 - 3*eps - 4*eps^2)*v^2*w + 
        (31 + 47*eps + 36*eps^2)*v*w^2 + (9 + 23*eps + 20*eps^2)*w^3)))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   -1/4*(eps*(4*(u + v + w)*(v^2 + 4*v*w + 3*w^2) + 3*eps^2*(v + w)*
        (4*u^2 + 49*u*v + 45*v^2 + 97*u*w + 133*v*w + 88*w^2) + 
       4*eps^3*(v + w)*(25*v^2 + 67*v*w + 42*w^2 + 5*u*(5*v + 9*w)) + 
       3*eps*(2*u^2*v + (v + w)^2*(15*v + 34*w) + 
         u*(17*v^2 + 52*v*w + 35*w^2))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*
      (v + w)^2*(u + v + w)), 
   (eps*(2*(u + v)^2*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
      eps*(u + v)^2*(4*u^3*v + u^2*(13*v^2 - 40*v*w - 45*w^2) - 
        (v + w)^2*(v^2 + 29*v*w + 20*w^2) + u*(8*v^3 - 71*v^2*w - 142*v*w^2 - 
          63*w^3)) + 4*eps^3*(v + w)*(2*u^5 + u^4*(9*v + 23*w) + 
        u^3*(20*v^2 + 75*v*w + 29*w^2) + u^2*(26*v^3 + 92*v^2*w + 77*v*w^2 + 
          9*w^3) + u*v*(18*v^3 + 51*v^2*w + 65*v*w^2 + 24*w^3) + 
        v*(5*v^4 + 11*v^3*w + 17*v^2*w^2 + 13*v*w^3 + 2*w^4)) + 
      eps^2*(v + w)*(-2*u^5 - 13*u^4*(v - 9*w) + 
        u^3*(-8*v^2 + 405*v*w + 167*w^2) + u^2*(34*v^3 + 534*v^2*w + 
          455*v*w^2 + 53*w^3) + u*v*(50*v^3 + 321*v^2*w + 403*v*w^2 + 
          124*w^3) + v*(19*v^4 + 75*v^3*w + 115*v^2*w^2 + 65*v*w^3 + 
          6*w^4))))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*
     (v + w)^2*(u + v + w)^2), 
   (eps*(2*(u + v)*w*(v + w)^3*(u + v + w) - eps*(u + v)*
       (4*u^4*v + u^3*(30*v^2 + 44*v*w + 28*w^2) - 
        (v + w)^2*(10*v^3 + 39*v^2*w + 37*v*w^2 + 18*w^3) + 
        u^2*(38*v^3 + 57*v^2*w + 48*v*w^2 + 19*w^3) + 
        u*(2*v^4 - 46*v^3*w - 87*v^2*w^2 - 58*v*w^3 - 19*w^4)) + 
      4*eps^3*(v + w)*(u^4*(6*v - 28*w) + u^2*v*(81*v^2 - 7*v*w - 42*w^2) + 
        u^3*(39*v^2 - 64*v*w - 35*w^2) + u*(69*v^4 + 66*v^3*w + 23*v^2*w^2 + 
          26*v*w^3 + 8*w^4) + v*(21*v^4 + 37*v^3*w + 30*v^2*w^2 + 24*v*w^3 + 
          10*w^4)) + eps^2*(v + w)*(-8*u^5 - 2*u^4*(21*v + 74*w) + 
        u^3*(13*v^2 - 356*v*w - 153*w^2) + u^2*(211*v^3 - 67*v^2*w - 
          136*v*w^2 + 24*w^3) + u*(255*v^4 + 342*v^3*w + 217*v^2*w^2 + 
          174*v*w^3 + 48*w^4) + v*(91*v^4 + 201*v^3*w + 200*v^2*w^2 + 
          144*v*w^3 + 54*w^4))))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)^2*w*(v + w)^2*(u + v + w)^2), 0, 0, 0, 
   (eps*((u + v + w)^2*(v^2 - w^2) + 
      2*eps*(u^3*v - (v + w)^2*(2*v^2 + 11*v*w + 5*w^2) + 
        u^2*(11*v^2 + 13*v*w + 6*w^2) + 2*u*(4*v^3 + v^2*w - 4*v*w^2 - 
          w^3)) - 4*eps^3*(v + w)*(u^2*(v - 3*w) + 
        u*(17*v^2 - 3*v*w - 4*w^2) + 2*(8*v^3 + 11*v^2*w + 4*v*w^2 + w^3)) + 
      eps^2*(v + w)*(4*u^3 + u^2*(33*v + 41*w) + 
        u*(-35*v^2 + 19*v*w + 22*w^2) - 2*(32*v^3 + 59*v^2*w + 36*v*w^2 + 
          9*w^3))))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*(v + w)^2*
     (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*(eps*(2*v*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
       eps*(-4*u^3*v + (v + w)^3*(8*v + 3*w) + u*(v + w)^2*(44*v + 21*w) + 
         8*u^2*(4*v^2 + 7*v*w + 3*w^2)) + 
       4*eps^3*(-4*u^3*v - 3*(v - 3*w)*(v + w)^3 + u*(v + w)^2*(9*v + 29*w) + 
         4*u^2*(2*v^2 + 7*v*w + 5*w^2)) + 
       eps^2*(-20*u^3*v - 3*(3*v - 11*w)*(v + w)^3 + 
         u*(v + w)^2*(71*v + 131*w) + 4*u^2*(15*v^2 + 41*v*w + 26*w^2))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2), 
   -1/2*(eps*(1 + 4*eps)*(u + w))/((1 + 2*eps)*w*(u + v + w)), 
   (eps*(v + w + eps*(-u + 3*v + 4*w)))/(2*(1 + 2*eps)*(u + v)*w), 
   -1/4*(eps*(2*(1 + eps)*u^3*((1 + 3*eps + 4*eps^2)*v - 
         (1 + 19*eps + 52*eps^2)*w) + u*(v + w)*
        (2*(1 + 8*eps + 34*eps^2 + 24*eps^3)*v^2 - 
         (12 + 122*eps + 395*eps^2 + 300*eps^3)*v*w - 
         (6 + 55*eps + 167*eps^2 + 124*eps^3)*w^2) + 
       u^2*((4 + 20*eps + 55*eps^2 + 36*eps^3)*v^2 - 
         (6 + 99*eps + 356*eps^2 + 272*eps^3)*v*w - 
         (6 + 71*eps + 255*eps^2 + 196*eps^3)*w^2) + 
       (v + w)^2*(-2*w*(3*v + w) + eps^2*(27*v^2 - 167*v*w - 48*w^2) + 
         eps*(4*v^2 - 55*v*w - 18*w^2) + 4*eps^3*(5*v^2 - 31*v*w - 8*w^2))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2), 
   (eps*(4*(1 + eps)*u^2*((1 + 10*eps + 20*eps^2)*v + (2 + 21*eps + 48*eps^2)*
         w) + (v + w)^2*((4 + 30*eps + 59*eps^2 + 36*eps^3)*v + 
        (10 + 89*eps + 253*eps^2 + 180*eps^3)*w) + 
      u*(v + w)*((8 + 74*eps + 179*eps^2 + 116*eps^3)*v + 
        (18 + 175*eps + 523*eps^2 + 372*eps^3)*w)))/
    (8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   ((1 + 4*eps)*(2*w*(u + v + w) + eps*(3*u^2 + 4*u*v + v^2 - 2*u*w - 8*v*w - 
        6*w^2)))/(2*(1 + 2*eps)*(u + v)*w*(u + v + w)), 
   (eps*(-2*w*(-2*u^3 + (v + w)^2*(v + 2*w) - u^2*(5*v + 3*w) + 
        u*(-2*v^2 - v*w + w^2)) + eps^2*(12*u^3*(2*v + 15*w) - 
        (v + w)^2*(37*v^2 + 35*v*w + 96*w^2) + 
        u^2*(11*v^2 + 402*v*w + 235*w^2) + u*(-50*v^3 + 113*v^2*w + 
          128*v*w^2 - 35*w^3)) + eps*(8*u^3*(v + 7*w) - 
        (v + w)^2*(6*v^2 + 19*v*w + 36*w^2) + 
        u^2*(10*v^2 + 125*v*w + 67*w^2) + u*(-4*v^3 + 38*v^2*w + 23*v*w^2 - 
          19*w^3)) + 4*eps^3*(4*u^3*(v + 8*w) - 
        (v + w)^2*(7*v^2 + 3*v*w + 16*w^2) + u^2*(v^2 + 74*v*w + 45*w^2) + 
        u*(-10*v^3 + 25*v^2*w + 32*v*w^2 - 3*w^3))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2), 0, 
   0, 0, 0, (eps*(u + v)*(4*eps^3*(u + v)*(v + w)^2 - (v + w)^2*(u + v + w) - 
      eps^2*(v + w)*(4*u^2 + v^2 + 3*v*w + 2*w^2 + u*(5*v + w)) - 
      eps*(2*u^2*v + (v + w)^2*(5*v + 3*w) + u*(7*v^2 + 8*v*w + w^2))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2), 0, 0, 0, 
   0, 0, 0, 0, (eps*(2*u^2*((2 + 17*eps + 49*eps^2 + 36*eps^3)*v + 
        eps*(6 + 31*eps + 28*eps^2)*w) + (v + w)^2*
       ((4 + 32*eps + 82*eps^2 + 56*eps^3)*v + eps*(6 + 37*eps + 36*eps^2)*
         w) + 2*u*(v + w)*((4 + 33*eps + 90*eps^2 + 64*eps^3)*v + 
        eps*(8 + 47*eps + 44*eps^2)*w)))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     w*(v + w)*(u + v + w)^2), 
   (eps*(2*(u + v + w)*(v^2 + 4*v*w + 3*w^2) + 4*eps^3*(v + w)*
       (11*u*v + 11*v^2 + 25*u*w + 34*v*w + 23*w^2) + 
      eps^2*(v + w)*(4*u^2 + 65*u*v + 61*v^2 + 151*u*w + 200*v*w + 139*w^2) + 
      eps*(2*u^2*v + (v + w)^2*(21*v + 52*w) + 
        u*(23*v^2 + 76*v*w + 53*w^2))))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     w*(v + w)^2*(u + v + w)), 
   (eps^2*(-5*(u + v)*(v + w)*(u + v + w) + 
      4*eps^2*(2*u^3 - 5*u^2*(v + w) - 7*v*(v + w)^2 - 
        2*u*(7*v^2 + 10*v*w + 3*w^2)) + eps*(6*u^3 - 23*u^2*(v + w) - 
        29*v*(v + w)^2 - 2*u*(29*v^2 + 42*v*w + 13*w^2))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)), 
   (eps*(2*(u + v)^2*(v + w)^2*(u + v + w) + 4*eps^3*(v + w)*
       (2*u^4 + v*(v + w)^2*(12*v + 5*w) + 2*u^3*(10*v + 9*w) + 
        u^2*(46*v^2 + 67*v*w + 19*w^2) + u*(40*v^3 + 78*v^2*w + 42*v*w^2 + 
          4*w^3)) + eps^2*(v + w)*(2*u^4 + v*(v + w)^2*(64*v + 23*w) + 
        u^3*(88*v + 82*w) + u^2*(234*v^2 + 343*v*w + 91*w^2) + 
        4*u*(53*v^3 + 103*v^2*w + 54*v*w^2 + 4*w^3)) + 
      eps*(-2*u^4*v + v*(v + w)^3*(22*v + 5*w) + u*(v + w)^2*
         (70*v^2 + 58*v*w + 3*w^2) + u^3*(22*v^2 + 46*v*w + 26*w^2) + 
        u^2*(72*v^3 + 173*v^2*w + 128*v*w^2 + 27*w^3))))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   (eps^2*(2*u^4*(v + 2*eps*v + 2*eps*w) + v*(v + w)^3*
       ((3 + 19*eps + 20*eps^2)*v - 4*(2 + 9*eps + 8*eps^2)*w) + 
      u*(v + w)^2*((9 + 57*eps + 60*eps^2)*v^2 - (24 + 97*eps + 84*eps^2)*v*
         w - 2*(4 + 21*eps + 20*eps^2)*w^2) + 
      u^3*((7 + 27*eps + 20*eps^2)*v^2 - 8*(1 + 3*eps + 4*eps^2)*v*w - 
        (13 + 51*eps + 52*eps^2)*w^2) + u^2*(v + w)*
       ((11 + 61*eps + 60*eps^2)*v^2 - (26 + 93*eps + 84*eps^2)*v*w - 
        (19 + 92*eps + 88*eps^2)*w^2)))/(8*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)^2*(u + v + w)^2), 
   (-3*eps*(u^2*((1 + 9*eps + 36*eps^2 + 32*eps^3)*v - 
        (1 + eps)*(1 + 4*eps)^2*w) + v*(v + w)*
       ((1 + 9*eps + 30*eps^2 + 24*eps^3)*v - 
        (1 + 9*eps + 21*eps^2 + 12*eps^3)*w) + 
      u*(2*(1 + 9*eps + 33*eps^2 + 28*eps^3)*v^2 - (1 + 9*eps + 12*eps^2)*v*
         w - (1 + eps)*(w + 4*eps*w)^2)))/(2*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)), 
   (eps*(-2*(u + v)*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
      eps*(u + v)*(2*u^3*v + u*(6*v - 73*w)*(v + w)^2 + 
        (3*v - 26*w)*(v + w)^3 + u^2*(5*v^2 - 44*v*w - 49*w^2)) + 
      eps^2*(v + w)*(4*u^4 + 3*u^3*(17*v - 49*w) + v*(31*v - 78*w)*
         (v + w)^2 + u^2*(121*v^2 - 285*v*w - 236*w^2) + 
        u*(105*v^3 - 154*v^2*w - 349*v*w^2 - 90*w^3)) + 
      4*eps^3*(v + w)*(u^3*(13*v - 29*w) + v*(9*v - 14*w)*(v + w)^2 + 
        u^2*(35*v^2 - 45*v*w - 46*w^2) + u*(31*v^3 - 12*v^2*w - 61*v*w^2 - 
          18*w^3))))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*
     (u + v + w)^2), 0, (eps*(u^2*(v + 2*eps*v + (3 + 12*eps + 8*eps^2)*w) + 
      2*u*(v + w)*((1 + 5*eps + 12*eps^2 + 8*eps^3)*v + 
        2*(1 + 7*eps + 13*eps^2 + 8*eps^3)*w) + 
      (v + w)^2*((1 + 8*eps + 24*eps^2 + 16*eps^3)*v + 
        (1 + 12*eps + 34*eps^2 + 24*eps^3)*w)))/(2*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   -1/4*(eps^2*(2*u^5*((-1 + eps + 4*eps^2)*v + eps*(1 + 4*eps)*w) + 
       2*u^4*((-5 + 38*eps + 64*eps^2)*v^2 + eps*(37 + 68*eps)*v*w + 
         (-1 - eps + 4*eps^2)*w^2) + u^3*(4*(-3 + 72*eps + 104*eps^2)*v^3 + 
         (25 + 448*eps + 632*eps^2)*v^2*w + 2*(8 + 77*eps + 108*eps^2)*v*
          w^2 - 3*(1 + 2*eps)*w^3) + v*(v + w)^2*
        ((6 + 72*eps + 80*eps^2)*v^3 + (13 + 72*eps + 72*eps^2)*v^2*w + 
         (-1 + 22*eps + 32*eps^2)*v*w^2 + 2*eps*(3 + 4*eps)*w^3) + 
       u*v*(v + w)*(2*(7 + 143*eps + 172*eps^2)*v^3 + 
         (61 + 452*eps + 504*eps^2)*v^2*w + (21 + 206*eps + 240*eps^2)*v*
          w^2 + 2*(-1 + 16*eps + 24*eps^2)*w^3) + 
       u^2*((4 + 428*eps + 560*eps^2)*v^4 + (75 + 898*eps + 1120*eps^2)*v^3*
          w + 3*(23 + 192*eps + 232*eps^2)*v^2*w^2 + 
         (5 + 104*eps + 136*eps^2)*v*w^3 - (1 + 2*eps)*w^4)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   (eps*(2*(u + v + w)*(v^2 + 4*v*w + 3*w^2) + 4*eps^3*(u + v + w)*
       (11*v^2 + 32*v*w + 21*w^2) + eps^2*(v + w)*(4*u^2 + 65*u*v + 61*v^2 + 
        139*u*w + 194*v*w + 133*w^2) + 
      eps*(2*u^2*v + (v + w)^2*(21*v + 52*w) + 
        u*(23*v^2 + 76*v*w + 53*w^2))))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     w*(v + w)^2*(u + v + w)), 
   -1/4*(eps^2*(3 + 4*eps)*(-((u + v)*(v + w)*(u^2 - v*w + u*(v + w))) + 
       eps*(2*u^4 - 3*u^3*(v - w) + v*w*(5*v^2 + 6*v*w + w^2) + 
         u^2*(-10*v^2 - 3*v*w + 3*w^2) + u*(-5*v^3 + 7*v*w^2 + 2*w^3))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(u + w)*(v + w)*
      (u + v + w)), 
   (eps*(2*u^4*((-1 - 17*eps - 23*eps^2 + 4*eps^3)*v^2 - 
        (2 + 18*eps + 45*eps^2 + 12*eps^3)*v*w - 
        (1 + 9*eps + 22*eps^2 + 16*eps^3)*w^2) + 
      v*(v + w)^2*(2*(-1 - 9*eps - 4*eps^2 + 8*eps^3)*v^3 - 
        (2 + 23*eps + 56*eps^2 + 32*eps^3)*v^2*w - 
        eps*(21 + 50*eps + 24*eps^2)*v*w^2 - 2*eps*(4 + 9*eps + 4*eps^2)*
         w^3) + u*v*(v + w)*((-8 - 88*eps - 70*eps^2 + 56*eps^3)*v^3 - 
        (14 + 155*eps + 321*eps^2 + 108*eps^3)*v^2*w - 
        (6 + 131*eps + 350*eps^2 + 184*eps^3)*v*w^2 - 
        eps*(40 + 107*eps + 52*eps^2)*w^3) + 
      u^3*(2*(-4 - 60*eps - 73*eps^2 + 20*eps^3)*v^3 - 
        (18 + 197*eps + 427*eps^2 + 100*eps^3)*v^2*w - 
        2*(6 + 59*eps + 169*eps^2 + 92*eps^3)*v*w^2 - 
        (2 + 21*eps + 57*eps^2 + 44*eps^3)*w^3) + 
      u^2*(6*(-2 - 26*eps - 27*eps^2 + 12*eps^3)*v^4 - 
        (30 + 345*eps + 656*eps^2 + 128*eps^3)*v^3*w - 
        (24 + 301*eps + 795*eps^2 + 372*eps^3)*v^2*w^2 - 
        (6 + 107*eps + 314*eps^2 + 184*eps^3)*v*w^3 - 
        eps*(3 + 13*eps + 12*eps^2)*w^4)))/(4*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   -1/8*(eps^2*(u^5*((-4 - 2*eps + 8*eps^2)*v + 2*eps*(-1 + 4*eps)*w) + 
       u^4*((-21 + 23*eps + 84*eps^2)*v^2 + 2*(-3 + 5*eps + 44*eps^2)*v*w + 
         (-1 - 13*eps + 4*eps^2)*w^2) + 
       2*u^3*(2*(-9 + 32*eps + 64*eps^2)*v^3 + eps*(93 + 188*eps)*v^2*w + 
         (8 + 25*eps + 60*eps^2)*v*w^2 - 4*eps*w^3) + 
       v*(v + w)^2*((3 + 47*eps + 52*eps^2)*v^3 + 2*(6 + 23*eps + 20*eps^2)*
          v^2*w + (1 + 21*eps + 28*eps^2)*v*w^2 + 2*eps*(3 + 4*eps)*w^3) + 
       u^2*((-22 + 226*eps + 344*eps^2)*v^4 + 2*(18 + 237*eps + 332*eps^2)*
          v^3*w + (63 + 317*eps + 412*eps^2)*v^2*w^2 + 
         2*(7 + 36*eps + 48*eps^2)*v*w^3 + (1 + 3*eps + 4*eps^2)*w^4) + 
       2*u*v*(v + w)*(w*(24*v^2 + 13*v*w + w^2) + 
         4*eps^2*(27*v^3 + 37*v^2*w + 20*v*w^2 + 6*w^3) + 
         eps*(85*v^3 + 135*v^2*w + 72*v*w^2 + 18*w^3))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)^2), 
   (eps*(u^2*((1 + 9*eps + 60*eps^2 + 64*eps^3)*v - 
        3*(3 + 27*eps + 66*eps^2 + 40*eps^3)*w) + 
      v*(v + w)*((1 + 9*eps + 42*eps^2 + 40*eps^3)*v - 
        (7 + 63*eps + 150*eps^2 + 88*eps^3)*w) + 
      u*(2*(1 + 9*eps + 51*eps^2 + 52*eps^3)*v^2 - 
        3*(5 + 45*eps + 99*eps^2 + 52*eps^3)*v*w - 
        (7 + 63*eps + 159*eps^2 + 100*eps^3)*w^2)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)), 
   -1/4*(eps*(2*(u + v)^2*w*(v + w)*(2*u^2 + 3*u*(v + w) + (v + w)^2) - 
       eps*(u + v)^2*(4*u^3*v + u^2*(13*v^2 - 30*v*w - 35*w^2) - 
         (v + w)^2*(3*v^2 + 30*v*w + 19*w^2) + 
         6*u*(v^3 - 11*v^2*w - 21*v*w^2 - 9*w^3)) + 4*eps^3*(v + w)*
        (2*u^5 + 13*u^4*(v + w) + 2*u^3*(18*v^2 + 28*v*w + 9*w^2) + 
         u^2*(50*v^3 + 92*v^2*w + 61*v*w^2 + 7*w^3) + 
         2*u*v*(17*v^3 + 34*v^2*w + 32*v*w^2 + 11*w^3) + 
         v*(9*v^4 + 19*v^3*w + 21*v^2*w^2 + 13*v*w^3 + 2*w^4)) + 
       eps^2*(v + w)*(-2*u^5 - u^4*(v - 71*w) + 
         2*u^3*(22*v^2 + 152*v*w + 59*w^2) + u^2*(118*v^3 + 500*v^2*w + 
           375*v*w^2 + 45*w^3) + 2*u*v*(55*v^3 + 186*v^2*w + 192*v*w^2 + 
           57*w^3) + v*(35*v^4 + 105*v^3*w + 127*v^2*w^2 + 63*v*w^3 + 
           6*w^4))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*
      (u + v + w)^2), 0, 0, 0, 0, -((eps*(u + v + 2*w))/(w*(u + v + w))), 
   (eps*(u + v))/(2*w*(u + v + w)), (eps*(v + 3*w))/(2*w*(v + w)), 
   -1/4*(eps*(2*v^2 + 7*v*w + 5*w^2 + 2*u*(v + 2*w)))/
     (w*(v + w)*(u + v + w)), 0, -1/2*(eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps^2*(u^4*((-1 + eps + 4*eps^2)*v^2 + (1 + 6*eps + 8*eps^2)*v*w + 
        (2 + 11*eps + 12*eps^2)*w^2) + v*(v + w)^2*
       ((2 + 80*eps + 96*eps^2)*v^3 + (21 + 25*eps - 12*eps^2)*v^2*w + 
        (9 - 35*eps - 68*eps^2)*v*w^2 - 2*(1 + 2*eps)^2*w^3) + 
      u^2*(v + w)*((-19 + 109*eps + 180*eps^2)*v^3 + 
        (11 + 202*eps + 248*eps^2)*v^2*w + (10 + 25*eps + 12*eps^2)*v*w^2 + 
        (7 + eps - 12*eps^2)*w^3) + u^3*(4*(-3 + 4*eps + 12*eps^2)*v^3 + 
        (-13 + 64*eps + 120*eps^2)*v^2*w + (-8 + 53*eps + 92*eps^2)*v*w^2 + 
        (-7 - eps + 12*eps^2)*w^3) + u*(v + w)*
       (2*(-3 + 87*eps + 116*eps^2)*v^4 + (37 + 264*eps + 264*eps^2)*v^3*w + 
        (47 + 16*eps - 80*eps^2)*v^2*w^2 + (14 - 45*eps - 92*eps^2)*v*w^3 - 
        (2 + 11*eps + 12*eps^2)*w^4)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)^2*w*(v + w)^3*(u + v + w)), 
   (3*eps^2*(2*(1 + 2*eps)*u^3*(-v + 2*w + 4*eps*w) - 
      v*(v + w)*((1 + 12*eps + 16*eps^2)*v^2 + (-5 + 4*eps + 16*eps^2)*v*w - 
        (4 + 9*eps + 4*eps^2)*w^2) + u^2*(-((5 + 20*eps + 16*eps^2)*v^2) + 
        (9 + 34*eps + 32*eps^2)*v*w + (5 + 12*eps + 8*eps^2)*w^2) + 
      u*(-4*(1 + 7*eps + 8*eps^2)*v^3 + (9 + 2*eps - 16*eps^2)*v^2*w + 
        2*(7 + 13*eps + 4*eps^2)*v*w^2 + 2*(2 + 3*eps)*w^3)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (-3*eps^2*(u^2*((7 + 31*eps + 28*eps^2)*v^2 + (11 + 40*eps + 32*eps^2)*v*
         w + 2*(2 + 9*eps + 8*eps^2)*w^2) + 
      (v + w)^2*((4 + 13*eps + 12*eps^2)*v^2 + 4*(1 + 2*eps)^2*v*w + 
        2*(2 + 11*eps + 12*eps^2)*w^2) + u*(v + w)*
       ((11 + 44*eps + 40*eps^2)*v^2 + (13 + 40*eps + 32*eps^2)*v*w + 
        (5 + 30*eps + 32*eps^2)*w^2)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)^2*(u + v + w)), 
   (-3*eps^2*(u^4*((-5 - 4*eps + 8*eps^2)*v^2 + (5 + 36*eps + 48*eps^2)*v*w + 
        2*(5 + 23*eps + 24*eps^2)*w^2) + v*(v + w)^2*
       ((-4 + 22*eps + 32*eps^2)*v^3 + (12 + 15*eps - 4*eps^2)*v^2*w + 
        4*(1 + 2*eps)*v*w^2 - 2*(1 + eps)*w^3) + 
      u^2*(v + w)*(3*(-11 + 8*eps + 32*eps^2)*v^3 + 
        (48 + 301*eps + 324*eps^2)*v^2*w + 2*(21 + 67*eps + 52*eps^2)*v*w^2 + 
        (6 + 7*eps - 4*eps^2)*w^3) + u^3*((-22 - 5*eps + 44*eps^2)*v^3 + 
        (13 + 187*eps + 252*eps^2)*v^2*w + (47 + 251*eps + 268*eps^2)*v*w^2 + 
        (12 + 53*eps + 52*eps^2)*w^3) + u*(v + w)*
       ((-20 + 47*eps + 92*eps^2)*v^4 + (31 + 186*eps + 184*eps^2)*v^3*w + 
        2*(23 + 52*eps + 24*eps^2)*v^2*w^2 + 4*(2 + eps - 4*eps^2)*v*w^3 - 
        (2 + 11*eps + 12*eps^2)*w^4)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)^2*w*(v + w)^3*(u + v + w)), 
   (-3*eps^2*(u^4*((-4 - 5*eps + 4*eps^2)*v + (8 + 35*eps + 36*eps^2)*w) + 
      u^3*((-17 - 18*eps + 16*eps^2)*v^2 + 8*(4 + 20*eps + 21*eps^2)*v*w + 
        2*(5 + 18*eps + 16*eps^2)*w^2) + u^2*(3*(-8 - 3*eps + 12*eps^2)*v^3 + 
        2*(27 + 120*eps + 116*eps^2)*v^2*w + (44 + 109*eps + 68*eps^2)*v*
         w^2 + 4*(2 + 3*eps)*w^3) + v*(v + w)*(2*(-1 + 6*eps + 8*eps^2)*v^3 + 
        (16 + 13*eps - 12*eps^2)*v^2*w + 8*(1 + 3*eps + 2*eps^2)*v*w^2 + 
        2*eps*(3 + 4*eps)*w^3) + u*v*((-13 + 16*eps + 40*eps^2)*v^3 + 
        4*(11 + 35*eps + 26*eps^2)*v^2*w + 2*(29 + 55*eps + 20*eps^2)*v*w^2 + 
        4*(4 + 9*eps + 4*eps^2)*w^3)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)^2*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
   (-2*eps^2*(u^3*((1 + 5*eps + 4*eps^2)*v - (2 + 5*eps + 4*eps^2)*w) + 
      u^2*((11 + 33*eps + 20*eps^2)*v^2 - eps*(29 + 44*eps)*v*w + 
        4*(1 - 2*eps^2)*w^2) - (v + w)*((1 + 39*eps + 44*eps^2)*v^3 + 
        (17 - 8*eps - 48*eps^2)*v^2*w + (6 - 27*eps - 52*eps^2)*v*w^2 - 
        2*(1 + 2*eps)^2*w^3) - u*((-9 + 11*eps + 28*eps^2)*v^3 + 
        (12 + 71*eps + 68*eps^2)*v^2*w + (13 + 11*eps - 12*eps^2)*v*w^2 + 
        (4 - 9*eps - 20*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)^2*(u + v + w)), 
   (eps^2*(u^4*((-2 + 17*eps + 28*eps^2)*v^2 + (2 + 33*eps + 44*eps^2)*v*w + 
        4*(1 + 7*eps + 8*eps^2)*w^2) + u^2*(v + w)*
       ((-14 + 359*eps + 508*eps^2)*v^3 + (35 + 543*eps + 668*eps^2)*v^2*w + 
        (26 + 151*eps + 156*eps^2)*v*w^2 + (7 + 16*eps + 8*eps^2)*w^3) + 
      u^3*((-10 + 147*eps + 220*eps^2)*v^3 + (6 + 331*eps + 444*eps^2)*v^2*
         w + 3*(6 + 75*eps + 92*eps^2)*v*w^2 + (2 + 29*eps + 36*eps^2)*w^3) + 
      u*(v + w)*((-6 + 345*eps + 468*eps^2)*v^4 + 
        2*(19 + 299*eps + 364*eps^2)*v^3*w + 2*(23 + 121*eps + 120*eps^2)*v^2*
         w^2 + (14 + 23*eps + 4*eps^2)*v*w^3 - 2*eps*(3 + 4*eps)*w^4) + 
      v*(v + w)^2*(v*w*(15*v + 7*w) + 4*eps^2*(38*v^3 + 29*v^2*w + v*w^2 + 
          2*w^3) + eps*(116*v^3 + 107*v^2*w + 13*v*w^2 + 6*w^3))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^3*(u + v + w)), 
   (-2*eps^2*((u + v)*(v + w)*(-4*v^4 - 31*v^3*w - 38*v^2*w^2 - 7*v*w^3 + 
        4*w^4 + 2*u^2*(7*v^2 + 9*v*w + 8*w^2) + 
        u*(10*v^3 - 5*v^2*w - 10*v*w^2 - 7*w^3)) + 
      4*eps^2*(u^4*(v^2 + 4*v*w + w^2) - v*(v + w)^2*(27*v^3 - 20*v^2*w - 
          37*v*w^2 - 6*w^3) + u^3*(2*v^3 + 7*v^2*w + 5*v*w^2 + 2*w^3) + 
        u^2*(-26*v^4 - 48*v^3*w + 31*v*w^3 + 9*w^4) + 
        u*(-54*v^5 - 85*v^4*w + 46*v^3*w^2 + 128*v^2*w^3 + 56*v*w^4 + 
          5*w^5)) + eps*(3*u^4*(v^2 + 4*v*w + w^2) - 
        v*(v + w)^2*(95*v^3 - 12*v^2*w - 89*v*w^2 - 22*w^3) + 
        u^3*(28*v^3 + 71*v^2*w + 65*v*w^2 + 28*w^3) + 
        u^2*(-48*v^4 - 104*v^3*w + 12*v^2*w^2 + 85*v*w^3 + 17*w^4) + 
        u*(-168*v^5 - 341*v^4*w - 32*v^3*w^2 + 266*v^2*w^3 + 144*v*w^4 + 
          19*w^5))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^3*
     (u + v + w)), 
   (eps^2*(u^3*((-1 + eps + 4*eps^2)*v + (2 + 11*eps + 12*eps^2)*w) - 
      u*(v + w)*(4*(-3 + 2*eps + 8*eps^2)*v^2 - (15 + 23*eps + 4*eps^2)*v*w + 
        (-1 + eps + 4*eps^2)*w^2) + u^2*(2*(4 + 9*eps + 4*eps^2)*v^2 + 
        2*(11 + 37*eps + 28*eps^2)*v*w + (11 + 34*eps + 24*eps^2)*w^2) - 
      (v + w)^2*((-3 + 25*eps + 36*eps^2)*v^2 + v*(w + 2*eps*w) - 
        4*(w + 2*eps*w)^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)^2*(u + v + w)), 
   (-2*eps^2*(u^3*((-1 + eps + 4*eps^2)*v + (2 + 11*eps + 12*eps^2)*w) + 
      (3 + 4*eps)*u^2*((1 + eps)*v^2 + (5 + 13*eps)*v*w + 
        3*(1 + 2*eps)*w^2) - u*(v + w)*((-5 + 12*eps + 24*eps^2)*v^2 - 
        2*(5 + 12*eps + 8*eps^2)*v*w + eps*(3 + 4*eps)*w^2) - 
      (v + w)^2*((-1 + 18*eps + 24*eps^2)*v^2 + v*(w + 2*eps*w) - 
        2*(w + 2*eps*w)^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)^2*(u + v + w)), 0, 
   (eps^2*(u^2*((-1 + 7*eps + 12*eps^2)*v + 2*(1 + 2*eps)^2*w) - 
      (v + w)*((8 + 26*eps + 24*eps^2)*v^2 + (14 + 47*eps + 44*eps^2)*v*w + 
        4*(2 + 11*eps + 12*eps^2)*w^2) - u*((9 + 19*eps + 12*eps^2)*v^2 + 
        3*(4 + 13*eps + 12*eps^2)*v*w + (6 + 39*eps + 44*eps^2)*w^2)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2), 
   (2*eps^2*((3 + 4*eps)*u*((1 + 6*eps)*v^2 + 3*eps*v*w + 2*eps*w^2) + 
      (v + w)*((2 + 20*eps + 24*eps^2)*v^2 + 2*(1 + 2*eps)^2*v*w + 
        (2 + 11*eps + 12*eps^2)*w^2) + (1 + 2*eps)*u^2*
       (v - 2*(w + 2*eps*w))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)^2), -((eps^2*(4*eps*(3 + 4*eps)*u^3*v*w - 
       u*(v + w)^2*((11 + 63*eps + 60*eps^2)*v^2 + (9 + 25*eps + 12*eps^2)*v*
          w + 4*(1 + 9*eps + 10*eps^2)*w^2) - 
       (v + w)^3*((6 + 37*eps + 36*eps^2)*v^2 - 2*(-3 + 4*eps + 12*eps^2)*v*
          w + (2 + 17*eps + 20*eps^2)*w^2) - u^2*(v + w)*
        ((5 + 26*eps + 24*eps^2)*v^2 + 2*(2 + eps - 4*eps^2)*v*w + 
         (-1 + 18*eps + 24*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
      (u + v)*w*(v + w)^3*(u + v + w))), 
   (2*eps^2*(4*eps^2*(4*u^3*v*w - 3*v*(3*v - 5*w)*(v + w)^3 - 
        2*u^2*v*(v^2 - 5*v*w - 6*w^2) - u*(v + w)^2*(11*v^2 - 12*v*w + 
          w^2)) - (v + w)^2*(-3*u^2*w + u*(4*v^2 + 4*v*w + 3*w^2) + 
        2*v*(2*v^2 + 5*v*w + 3*w^2)) + 
      eps*(12*u^3*v*w - 35*v*(v - w)*(v + w)^3 - u*(v + w)^2*
         (41*v^2 - 28*v*w + 7*w^2) + u^2*(-6*v^3 + 34*v^2*w + 44*v*w^2 + 
          4*w^3))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*
     (u + v + w)), 
   (eps^2*(-(u*(v + w)^2*((-2 + 39*eps + 52*eps^2)*v^2 - 
         (7 + 54*eps + 64*eps^2)*v*w - 3*eps*(3 + 4*eps)*w^2)) - 
      (v + w)^3*((2 + 42*eps + 48*eps^2)*v^2 + (4 - 43*eps - 68*eps^2)*v*w - 
        (2 + 11*eps + 12*eps^2)*w^2) + u^3*(-((1 + 2*eps)*v^2) + 
        (1 + 18*eps + 24*eps^2)*v*w + 2*(w + 2*eps*w)^2) - 
      (3 + 4*eps)*u^2*(v + w)*((-1 + eps)*v^2 - (3 + 5*eps)*w^2 - 
        5*v*(w + 4*eps*w))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)^3*(u + v + w)), 
   (-2*eps^2*(-(u*(v + w)^2*((-2 + 39*eps + 52*eps^2)*v^2 - 
         (7 + 54*eps + 64*eps^2)*v*w - 3*eps*(3 + 4*eps)*w^2)) - 
      (v + w)^3*((2 + 42*eps + 48*eps^2)*v^2 + (4 - 43*eps - 68*eps^2)*v*w - 
        (2 + 11*eps + 12*eps^2)*w^2) + u^3*(-((1 + 2*eps)*v^2) + 
        (1 + 18*eps + 24*eps^2)*v*w + 2*(w + 2*eps*w)^2) - 
      (3 + 4*eps)*u^2*(v + w)*((-1 + eps)*v^2 - (3 + 5*eps)*w^2 - 
        5*v*(w + 4*eps*w))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)^3*(u + v + w)), 
   -((eps^2*((1 + 2*eps)*u^2*(-v + 2*w + 4*eps*w) + 
       u*(2*(-1 + 5*eps + 8*eps^2)*v^2 + 2*(1 + 11*eps + 12*eps^2)*v*w + 
         (1 + 2*eps)*w^2) + (v + w)*((-1 + 12*eps + 16*eps^2)*v^2 + 
         3*(1 + 5*eps + 4*eps^2)*v*w + 2*(1 + 2*eps)*w^2)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w))), 
   (eps^2*(2*(1 + 2*eps)*u^3*(-v + 2*w + 4*eps*w) - 
      v*(v + w)*((1 + 9*eps + 12*eps^2)*v^2 + (-5 + 4*eps + 16*eps^2)*v*w - 
        2*(2 + 3*eps)*w^2) + u^2*(-((5 + 17*eps + 12*eps^2)*v^2) + 
        (9 + 31*eps + 28*eps^2)*v*w + (5 + 12*eps + 8*eps^2)*w^2) + 
      u*(-2*(2 + 11*eps + 12*eps^2)*v^3 + (9 + 2*eps - 16*eps^2)*v^2*w + 
        2*(7 + 10*eps)*v*w^2 + 2*(2 + 3*eps)*w^3)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   -((eps^2*(u^2*((-1 + 7*eps + 12*eps^2)*v + (2 + 17*eps + 20*eps^2)*w) + 
       (v + w)*((-1 + 30*eps + 40*eps^2)*v^2 + 3*(1 + 17*eps + 20*eps^2)*v*
          w + 2*(1 + 11*eps + 12*eps^2)*w^2) + 
       u*((-2 + 37*eps + 52*eps^2)*v^2 + 2*(1 + 38*eps + 48*eps^2)*v*w + 
         (1 + 29*eps + 36*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*
      (v + w)^2*(u + v + w))), 
   (eps^2*(u^3*((-2 - eps + 4*eps^2)*v + (4 + 19*eps + 20*eps^2)*w) + 
      v*(v + w)*((-1 + 3*eps + 4*eps^2)*v^2 + (5 + 11*eps + 4*eps^2)*v*w + 
        (4 + 9*eps + 4*eps^2)*w^2) + u^2*((-5 + eps + 12*eps^2)*v^2 + 
        (9 + 55*eps + 60*eps^2)*v*w + (5 + 24*eps + 24*eps^2)*w^2) + 
      u*((-4 + 5*eps + 12*eps^2)*v^3 + (9 + 50*eps + 48*eps^2)*v^2*w + 
        2*(7 + 25*eps + 20*eps^2)*v*w^2 + (4 + 15*eps + 12*eps^2)*w^3)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (3*eps^2*((1 + 2*eps)*u*(-v + 2*w + 4*eps*w) + 
      (v + w)*(2*w + 4*eps^2*(v + 2*w) + eps*(3*v + 8*w))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*(v + w)^2), 
   (eps^2*(u^4*((-2 - eps + 4*eps^2)*v + (4 + 19*eps + 20*eps^2)*w) + 
      u^3*((-10 + 3*eps + 28*eps^2)*v^2 + (19 + 119*eps + 132*eps^2)*v*w + 
        (5 + 24*eps + 24*eps^2)*w^2) + u^2*(3*(-5 + 10*eps + 24*eps^2)*v^3 + 
        (36 + 225*eps + 244*eps^2)*v^2*w + (25 + 89*eps + 76*eps^2)*v*w^2 + 
        2*(2 + 3*eps)*w^3) + v*(v + w)*((-1 + 21*eps + 28*eps^2)*v^3 + 
        (11 + 23*eps + 12*eps^2)*v^2*w + 4*(1 + 6*eps + 6*eps^2)*v*w^2 + 
        2*eps*(3 + 4*eps)*w^3) + u*v*((-8 + 47*eps + 76*eps^2)*v^3 + 
        (31 + 169*eps + 172*eps^2)*v^2*w + (35 + 112*eps + 88*eps^2)*v*w^2 + 
        2*(4 + 15*eps + 12*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)^2*w*(v + w)^2*(u + v + w)), 
   (2*eps^2*(u^2*(v + w)*((-37 + 52*eps + 136*eps^2)*v^3 + 
        2*eps*(55 + 72*eps)*v^2*w + (9 - 11*eps - 36*eps^2)*v*w^2 + 
        (8 + 9*eps - 4*eps^2)*w^3) + u^3*((-21 - 19*eps + 20*eps^2)*v^3 + 
        (-23 - 20*eps + 32*eps^2)*v^2*w + (-10 - 7*eps + 20*eps^2)*v*w^2 - 
        2*(4 + 9*eps + 4*eps^2)*w^3) + v*(v + w)^2*
       ((-1 + 78*eps + 96*eps^2)*v^3 + 2*(11 + 22*eps + 4*eps^2)*v^2*w + 
        (9 - 30*eps - 64*eps^2)*v*w^2 - (4 + 13*eps + 12*eps^2)*w^3) + 
      u*(v + w)*((-19 + 145*eps + 212*eps^2)*v^4 + (27 + 237*eps + 236*eps^2)*
         v^3*w + 3*(16 + 7*eps - 28*eps^2)*v^2*w^2 + (13 - 40*eps - 88*eps^2)*
         v*w^3 - (4 + 19*eps + 20*eps^2)*w^4) - 
      2*u^4*((1 + 2*eps)*v^2 - v*w - 2*(w + 2*eps*w)^2)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^3*(u + v + w)), 0, 
   0, 0, (-2*eps^2*((1 + 2*eps)*u^3*(-v + 2*w + 4*eps*w) + 
      u^2*((-11 - 15*eps + 4*eps^2)*v^2 + (-3 + 31*eps + 52*eps^2)*v*w + 
        (-7 - 4*eps + 8*eps^2)*w^2) + (v + w)*((2 + 56*eps + 64*eps^2)*v^3 + 
        (21 + 16*eps - 24*eps^2)*v^2*w + (9 - 20*eps - 48*eps^2)*v*w^2 - 
        2*(1 + 2*eps)^2*w^3) + u*((-8 + 43*eps + 68*eps^2)*v^3 + 
        (14 + 111*eps + 116*eps^2)*v^2*w + (17 + 32*eps + 8*eps^2)*v*w^2 + 
        (7 + 4*eps - 8*eps^2)*w^3)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(-2*v*(u + v)*(v + w)^2*(u + v + w) + 4*eps^3*(v + w)*
       (3*u^3*v + 2*v*(v - 8*w)*(v + w)^2 - u^2*(3*v^2 + 11*v*w + w^2) - 
        u*(4*v^3 + 19*v^2*w + 13*v*w^2 - 2*w^3)) + 
      eps*(-2*v*(8*v - 7*w)*(v + w)^3 + 2*u^3*v*(v + 7*w) - 
        u*(v + w)^2*(37*v^2 - 11*v*w - 6*w^2) - 
        u^2*(19*v^3 + 11*v^2*w - 5*v*w^2 + 3*w^3)) + 
      eps^2*(-2*v*(v + w)^3*(5*v + 13*w) + u^3*v*(13*v + 29*w) - 
        u*(v + w)^2*(54*v^2 + 25*v*w - 12*w^2) - 
        u^2*(31*v^3 + 52*v^2*w + 30*v*w^2 + 9*w^3))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*(u + v + w)), 
   -((eps^3*(3 + 4*eps)*(u^3*v + u^2*(2*v^2 + 3*v*w - w^2) + 
       v*w*(3*v^2 + 8*v*w + 5*w^2) + u*(v^3 + 6*v^2*w + 5*v*w^2 - w^3)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(u + w)*(v + w)^2)), 
   (eps^2*(2*(v + w)^2*(u + v + w) + 4*eps^2*(-2*u^2*v + 3*w*(v + w)^2 + 
        u*(-2*v^2 + 2*v*w + 4*w^2)) + 
      eps*(-6*u^2*v + (v + w)^2*(2*v + 11*w) + 
        u*(-4*v^2 + 10*v*w + 14*w^2))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)^2), 
   -((eps^2*((v + w)^3*(-5*u^2 - 3*u*v + 2*v^2 + 2*u*w + 6*v*w - 2*w^2) + 
       eps*(6*u^3*v*(v - w) + (v + w)^3*(39*v^2 - 50*v*w - 11*w^2) + 
         u*(v + w)^2*(37*v^2 - 57*v*w - 10*w^2) + 
         4*u^2*(v^3 - 15*v^2*w - 21*v*w^2 - 5*w^3)) + 
       4*eps^2*(2*u^3*v*(v - w) + u*(v + w)^2*(13*v^2 - 19*v*w - 4*w^2) + 
         (v + w)^3*(11*v^2 - 20*v*w - 3*w^2) + 4*u^2*(v^3 - 3*v^2*w - 
           5*v*w^2 - w^3))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*
      (v + w)^3*(u + v + w))), 
   (eps*(2*(u + v)*(v + w)^3*(u + v + w) + eps*(v + w)^3*
       (25*u^2 + 43*u*v + 18*v^2 + 20*u*w + 16*v*w + 4*w^2) + 
      eps^3*(-8*u^3*v*(v - w) - 4*(v + w)^3*(v^2 - 29*v*w - 6*w^2) + 
        4*u*(v + w)^2*(7*v^2 + 46*v*w + 17*w^2) + 
        8*u^2*(3*v^3 + 20*v^2*w + 24*v*w^2 + 7*w^3)) + 
      eps^2*(-6*u^3*v*(v - w) + (v + w)^3*(17*v^2 + 105*v*w + 22*w^2) + 
        u*(v + w)^2*(75*v^2 + 218*v*w + 77*w^2) + 
        u^2*(52*v^3 + 222*v^2*w + 246*v*w^2 + 76*w^3))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*(u + v + w)), 
   (2*eps*(2*v*(v + w)^2 + 18*eps*v*(v + w)^2 + 
      4*eps^3*(3*u^2*v + 6*u*v^2 + 11*v^3 + 16*v^2*w - 3*u*w^2 + 5*v*w^2) + 
      3*eps^2*(3*u^2*v + 6*u*v^2 + 19*v^3 + 32*v^2*w - 3*u*w^2 + 13*v*w^2)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2), 
   (eps^2*(4*eps*(3 + 4*eps)*u^3*v*w + u^2*(v + w)*
       ((7 + 22*eps + 16*eps^2)*v^2 + 2*(7 + 40*eps + 40*eps^2)*v*w + 
        (7 + 22*eps + 16*eps^2)*w^2) - u*(v + w)^2*
       ((-7 + 3*eps + 12*eps^2)*v^2 - (9 + 68*eps + 80*eps^2)*v*w - 
        (2 + 23*eps + 28*eps^2)*w^2) - (v + w)^3*(2*(v - 2*w)*w + 
        eps*(25*v^2 - 51*v*w - 22*w^2) + 4*eps^2*(7*v^2 - 19*v*w - 6*w^2))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*(u + v + w)), 0, 
   0, 0, 0, (2*eps^2*((1 + 2*eps)*u^2*(-v + 2*w + 4*eps*w) + 
      u*((-2 + eps + 4*eps^2)*v^2 + (2 + 13*eps + 12*eps^2)*v*w + 
        (1 + 2*eps)*w^2) + (v + w)*((-1 + 3*eps + 4*eps^2)*v^2 + 
        2*(1 + 2*eps)*w^2 + 3*v*(w + 2*eps*w))))/((1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(u^2*((2 + 20*eps + 62*eps^2 + 48*eps^3)*v^2 + 
        (2 + 15*eps + 59*eps^2 + 52*eps^3)*v*w + eps*(1 + 5*eps + 4*eps^2)*
         w^2) + (v + w)^2*((2 + 19*eps + 57*eps^2 + 44*eps^3)*v^2 - 
        eps*(9 + 18*eps + 8*eps^2)*v*w - eps*(2 + 11*eps + 12*eps^2)*w^2) + 
      u*(v + w)*((4 + 39*eps + 119*eps^2 + 92*eps^3)*v^2 + 
        (2 + 5*eps + 36*eps^2 + 40*eps^3)*v*w - eps*(7 + 26*eps + 24*eps^2)*
         w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*
     (u + v + w)), -((eps^2*((1 + 2*eps)*u^2*(-v + 2*w + 4*eps*w) + 
       u*(-((1 + 5*eps + 4*eps^2)*v^2) + (4 + eps - 4*eps^2)*v*w + 
         2*(1 + eps)*w^2) - v*(v + w)*(-2*w + 4*eps^2*(v + 4*w) + 
         eps*(3*v + 10*w))))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*
      (v + w)^2)), (eps^2*(2*(v + w)*(u + v + w) + 
      4*eps^2*(u^2 - v^2 + 2*u*w + 2*v*w + 3*w^2) + 
      eps*(3*u^2 - v^2 + 10*v*w + 11*w^2 + 2*u*(v + 4*w))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)), 
   (eps^2*(v*(v + w)^2*((5 + 21*eps + 20*eps^2)*v + w + 2*eps*w) + 
      u^3*((-1 + eps + 4*eps^2)*v + (2 + 11*eps + 12*eps^2)*w) + 
      u*(v + w)*(2*(6 + 29*eps + 28*eps^2)*v^2 + 3*(3 + 13*eps + 12*eps^2)*v*
         w - (1 + 5*eps + 4*eps^2)*w^2) + u^2*((6 + 38*eps + 40*eps^2)*v^2 + 
        2*(5 + 27*eps + 28*eps^2)*v*w + (7 + 26*eps + 24*eps^2)*w^2)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   -1/2*(eps^2*((1 + 2*eps)*u^3*(-v + 2*w + 4*eps*w) - 
       (v + w)^2*((3 + 16*eps + 16*eps^2)*v^2 + (5 + 12*eps + 8*eps^2)*v*w + 
         (2 + 11*eps + 12*eps^2)*w^2) + u^2*(-((4 + 15*eps + 12*eps^2)*v^2) + 
         2*(2 + 11*eps + 12*eps^2)*v*w + (5 + 15*eps + 12*eps^2)*w^2) - 
       u*(v + w)*((6 + 29*eps + 28*eps^2)*v^2 + (3 + eps - 4*eps^2)*v*w + 
         (5 + 24*eps + 24*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
      (u + v)*w*(v + w)^2*(u + v + w)), 
   (-6*eps^3*(3 + 4*eps)*v*(3*v^2 + 2*v*w - w^2 + u*(3*v + w)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2), 
   -((eps^2*((1 + 2*eps)*u^3*(-v + 2*w + 4*eps*w) - 
       (v + w)^2*((3 + 34*eps + 40*eps^2)*v^2 + (5 + 6*eps)*v*w + 
         (2 + 11*eps + 12*eps^2)*w^2) + u^2*(-((4 + 33*eps + 36*eps^2)*v^2) + 
         4*(1 + 2*eps)^2*v*w + (5 + 15*eps + 12*eps^2)*w^2) - 
       u*(v + w)*((6 + 65*eps + 76*eps^2)*v^2 + (3 + eps - 4*eps^2)*v*w + 
         (5 + 24*eps + 24*eps^2)*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
      (u + v)*w*(v + w)^2*(u + v + w))), 0, 
   (2*eps*((1 + 2*eps)*u^2*(v + 2*eps*v - 2*eps*w) + 
      u*((2 + 11*eps + 26*eps^2 + 16*eps^3)*v^2 + 
        (1 + 4*eps + 16*eps^2 + 16*eps^3)*v*w - eps*(1 + 2*eps)*w^2) + 
      (v + w)*((1 + 7*eps + 22*eps^2 + 16*eps^3)*v^2 - 
        2*eps*(w + 2*eps*w)^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)*(u + v + w)), 
   -((eps^2*(u^4*((-1 + eps + 4*eps^2)*v + (2 + 11*eps + 12*eps^2)*w) + 
       u^3*((-7 + 42*eps + 72*eps^2)*v^2 + (9 + 112*eps + 136*eps^2)*v*w + 
         2*(-1 + 5*eps + 8*eps^2)*w^2) + 
       u^2*((-11 + 140*eps + 208*eps^2)*v^3 + (25 + 331*eps + 396*eps^2)*v^2*
          w + (14 + 121*eps + 132*eps^2)*v*w^2 + (5 + 20*eps + 16*eps^2)*
          w^3) + u*v*((-5 + 158*eps + 216*eps^2)*v^3 + 
         (31 + 370*eps + 432*eps^2)*v^2*w + 2*(17 + 118*eps + 124*eps^2)*v*
          w^2 + 2*(5 + 32*eps + 32*eps^2)*w^3) + 
       v*(v + w)*(v*w*(13*v + 5*w) + eps*(59*v^3 + 81*v^2*w + 44*v*w^2 + 
           6*w^3) + eps^2*(76*v^3 + 84*v^2*w + 48*v*w^2 + 8*w^3))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w))), 
   -((eps^2*((1 + 2*eps)*u*(-v + 2*w + 4*eps*w) + 
       (v + w)*(2*w + 4*eps^2*(v + 3*w) + eps*(3*v + 11*w))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w*(v + w)^2)), 
   -((eps^3*(3 + 4*eps)*(u^3 + 3*u^2*w + v*w*(v + w) + 
       u*(-v^2 + 3*v*w + 2*w^2)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*
      w*(u + w)*(v + w))), 
   (eps^2*(u^3*((-14 - 13*eps + 12*eps^2)*v^2 + (4 + 55*eps + 68*eps^2)*v*w - 
        2*(3 + 6*eps + 4*eps^2)*w^2) + u*v*((-26 + 41*eps + 100*eps^2)*v^3 + 
        3*(-8 + 27*eps + 52*eps^2)*v^2*w + (-18 - 9*eps + 28*eps^2)*v*w^2 + 
        (-8 - 9*eps + 4*eps^2)*w^3) + u^2*((-34 + eps + 68*eps^2)*v^3 + 
        3*(-3 + 36*eps + 56*eps^2)*v^2*w + 2*(-1 + 8*eps + 12*eps^2)*v*w^2 + 
        (3 + 9*eps + 4*eps^2)*w^3) + v*(v + w)*
       ((-6 + 27*eps + 44*eps^2)*v^3 + (-5 + eps + 12*eps^2)*v^2*w - 
        (15 + 28*eps + 8*eps^2)*v*w^2 - 2*(4 + 9*eps + 4*eps^2)*w^3)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
   -1/2*(eps*(2*(u + v)^2*(v + w)^2*(u + v + w) - eps*(u + v)^2*
        (-18*v^3 + 2*u^2*(v - 2*w) - 69*v^2*w - 76*v*w^2 - 25*w^3 - 
         4*u*(3*v^2 + 11*v*w + 5*w^2)) + 4*eps^3*(u^4*(v + 5*w) + 
         u^3*(23*v^2 + 54*v*w + 15*w^2) + u^2*(67*v^3 + 150*v^2*w + 
           76*v*w^2 + 13*w^3) + u*v*(69*v^3 + 158*v^2*w + 113*v*w^2 + 
           32*w^3) + v*(24*v^4 + 57*v^3*w + 52*v^2*w^2 + 21*v*w^3 + 2*w^4)) + 
       eps^2*(-(u^4*(v - 19*w)) + u^3*(75*v^2 + 226*v*w + 71*w^2) + 
         u^2*(251*v^3 + 660*v^2*w + 382*v*w^2 + 73*w^3) + 
         u*v*(273*v^3 + 718*v^2*w + 569*v*w^2 + 164*w^3) + 
         v*(98*v^4 + 265*v^3*w + 258*v^2*w^2 + 97*v*w^3 + 6*w^4))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
   (2*eps*((-1 - 9*eps - 6*eps^2 + 8*eps^3)*u*v + 
      (-1 - 9*eps - 6*eps^2 + 8*eps^3)*v^2 + 3*eps^2*(3 + 4*eps)*u*w + 
      6*eps^2*(3 + 4*eps)*v*w))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)), 
   -((eps^2*(u^4*((-2 - eps + 4*eps^2)*v + (4 + 19*eps + 20*eps^2)*w) + 
       u^3*((-10 + 15*eps + 44*eps^2)*v^2 + 16*(1 + 7*eps + 8*eps^2)*v*w + 
         (2 + 17*eps + 20*eps^2)*w^2) + u^2*((-14 + 71*eps + 124*eps^2)*v^3 + 
         7*(5 + 36*eps + 40*eps^2)*v^2*w + 2*(13 + 50*eps + 44*eps^2)*v*w^2 + 
         (7 + 19*eps + 12*eps^2)*w^3) + u*v*(3*(-2 + 31*eps + 44*eps^2)*v^3 + 
         2*(19 + 122*eps + 128*eps^2)*v^2*w + (46 + 161*eps + 132*eps^2)*v*
          w^2 + 2*(7 + 25*eps + 20*eps^2)*w^3) + 
       v*(v + w)*(v*w*(15*v + 7*w) + 4*eps^2*(12*v^3 + 9*v^2*w + 7*v*w^2 + 
           2*w^3) + eps*(38*v^3 + 47*v^2*w + 31*v*w^2 + 6*w^3))))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w))), 
   0, 0, 0, 0, (-4*eps*v)/(w*(v + w)), (2*eps*(u + v - w))/(w*(u + v + w)), 
   (eps*(u + v + 2*w))/(w*(u + v + w)), -(eps/w), eps/w, 
   -((eps*(2*u + 2*v + w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps*((u + v)^2*(-v^3 - u*(v - w)^2 + u^2*w + 3*v^2*w + 5*v*w^2 + 
        w^3) + eps*(2*u^4*(v + 2*w) + u^3*(15*v^2 + 28*v*w + w^2) + 
        u*v*(29*v^3 + 38*v^2*w - 2*v*w^2 - 3*w^3) + 
        u^2*(33*v^3 + 53*v^2*w - v*w^2 - 3*w^3) + 
        v*(9*v^4 + 9*v^3*w + v*w^3 + w^4))))/(2*(1 + eps)*(1 + 4*eps)*
     (u + v)^2*w*(v + w)^2*(u + v + w)), 
   (-3*eps*((u + v)*w*(2*u^2 + 4*u*v + 2*v^2 + 3*u*w + 3*v*w + w^2) + 
      eps*(-(v*(v + w)^2*(3*v + w)) + 2*u^3*(v + 3*w) + 
        u^2*(v^2 + 13*v*w + 6*w^2) + u*(-4*v^3 + 4*v*w^2 + 2*w^3))))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (3*eps*(u^2*(v + 3*eps*v) + v*(v + w)*(v + 3*eps*v + (-1 + eps)*w) + 
      u*((2 + 6*eps)*v^2 + 4*eps*v*w - w^2)))/(2*(1 + eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)*(u + v + w)), 
   (3*eps*((u + v)^2*w*(5*u^2 + 13*u*v + 8*v^2 + 8*u*w + 11*v*w + 3*w^2) + 
      eps*(u^4*(7*v + 17*w) + 2*u^3*(13*v^2 + 37*v*w + 9*w^2) + 
        u^2*(36*v^3 + 106*v^2*w + 45*v*w^2 + 5*w^3) + 
        u*v*(22*v^3 + 58*v^2*w + 37*v*w^2 + 11*w^3) + 
        v*(5*v^4 + 9*v^3*w + 10*v^2*w^2 + 9*v*w^3 + 3*w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
   (3*eps*((u + v)^2*w*(4*u^2 + 11*u*v + 7*v^2 + 6*u*w + 9*v*w + 2*w^2) + 
      eps*(u^4*(5*v + 13*w) + u^3*(18*v^2 + 57*v*w + 13*w^2) + 
        u^2*(24*v^3 + 79*v^2*w + 31*v*w^2 + 4*w^3) + 
        u*v*(14*v^3 + 39*v^2*w + 23*v*w^2 + 8*w^3) + 
        v*(3*v^4 + 4*v^3*w + 5*v^2*w^2 + 6*v*w^3 + 2*w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 
   0, (-2*eps*(u^3*(w + 2*eps*w) + v*(v + w)*((-1 + eps)*v^2 + 
        (4 - 9*eps)*v*w + (1 - 2*eps)*w^2) + 
      u^2*((-1 + eps)*v^2 + (4 + 15*eps)*v*w + 4*eps*w^2) + 
      u*(2*(-1 + eps)*v^3 + (6 + 5*eps)*v^2*w - 5*(-1 + eps)*v*w^2 + w^3)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   -((eps*((u + v)^2*w*(2*u^2 + 5*v^2 + 6*v*w + w^2 + 2*u*(3*v + w)) + 
       eps*(2*u^4*(3*v + 5*w) + u^3*(42*v^2 + 63*v*w + 5*w^2) + 
         u^2*(90*v^3 + 148*v^2*w + 37*v*w^2 - w^3) + 
         u*v*(78*v^3 + 147*v^2*w + 72*v*w^2 + 11*w^3) + 
         4*v*(6*v^4 + 13*v^3*w + 10*v^2*w^2 + 4*v*w^3 + w^4))))/
     ((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w))), 
   (2*eps*((u + v)^2*(2*v^3 - v^2*w - 4*v*w^2 - w^3 + 
        2*u*(v^2 + v*w + 2*w^2)) + eps*(u^4*(v + w) - 
        2*u^3*(v^2 + 4*v*w - w^2) + u^2*(-12*v^3 - 12*v^2*w + 21*v*w^2 + 
          5*w^3) + u*v*(-14*v^3 + 4*v^2*w + 37*v*w^2 + 11*w^3) + 
        v*(-5*v^4 + 7*v^3*w + 18*v^2*w^2 + 7*v*w^3 + w^4))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
   -((eps*(eps*(2*u^3*(v + 2*w) - v*(v + w)^2*(2*v + 3*w) + 
         u*v*(-2*v^2 - v*w + w^2) + 2*u^2*(v^2 + 5*v*w + 3*w^2)) + 
       (u + v)*(u^2*w + (2*v - w)*(v + w)^2 + u*(2*v^2 + 5*v*w + 3*w^2))))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w))), 
   (2*eps*((u + v)*(u^2*w + v*(v + w)^2 + u*(v^2 + 4*v*w + 3*w^2)) + 
      eps*(-(v*(v + w)^3) + 2*u^3*(v + 2*w) + 2*u*w*(3*v^2 + 4*v*w + w^2) + 
        u^2*(3*v^2 + 13*v*w + 8*w^2))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)^2*(u + v + w)), 0, 
   -((eps*((u + v)*w*(u + v + w) + eps*(-3*v^2*(v + w) + u^2*(v + 3*w) + 
         2*u*(-v^2 + v*w + w^2))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*
      (v + w)^2)), (2*eps*((u + v)*w*(u + v + w) + 
      eps*(-3*v^2*(v + w) + u^2*(v + 3*w) + 2*u*(-v^2 + v*w + w^2))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2), 
   -((eps*((v + w)*(v + 3*eps*v + (-1 + 2*eps)*w) + 
       u*(v + 3*eps*v + (-1 + 3*eps)*w)))/((1 + eps)*(1 + 4*eps)*w*(v + w)*
      (u + v + w))), (-2*eps*(u*w + eps*(-v^2 + v*w + 2*w^2 + u*(-v + w))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)), 
   -((eps*((u + v)*(u^2*w + v*(v + w)^2 + u*(v^2 + 4*v*w + 3*w^2)) + 
       eps*(-2*v*(v - w)*(v + w)^2 + u^3*(v + 3*w) + 2*u^2*w*(4*v + 3*w) + 
         u*(-3*v^3 + 3*v^2*w + 10*v*w^2 + 4*w^3))))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w))), 
   (2*eps*((u + v)*(u^2*w + v*(v + w)^2 + u*(v^2 + 4*v*w + 3*w^2)) + 
      eps*(-2*v*(v - w)*(v + w)^2 + u^3*(v + 3*w) + 2*u^2*w*(4*v + 3*w) + 
        u*(-3*v^3 + 3*v^2*w + 10*v*w^2 + 4*w^3))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (eps*(u + v)*(w*(u + v + w) + eps*((v + w)^2 + u*(v + 3*w))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   -((eps*((u + v)*w*(2*u^2 + 4*u*v + 2*v^2 + 3*u*w + 3*v*w + w^2) + 
       2*eps*(-(v^2*(v + w)^2) + u^3*(v + 3*w) + u^2*(v^2 + 7*v*w + 3*w^2) + 
         u*(-v^3 + 2*v^2*w + 3*v*w^2 + w^3))))/((1 + eps)*(1 + 4*eps)*(u + v)*
      w*(v + w)^2*(u + v + w))), 
   (eps*(u + v)*(4*eps*(v + w)^2 + w*(u + v + w) + eps*u*(4*v + 6*w)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   -((eps*((u + v)*w*(2*u^2 + 4*u*v + 2*v^2 + 3*u*w + 3*v*w + w^2) + 
       eps*(-(v^2*(v + w)^2) + u^3*(3*v + 7*w) + 
         u^2*(5*v^2 + 18*v*w + 7*w^2) + u*(v^3 + 9*v^2*w + 8*v*w^2 + 
           2*w^3))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*
      (u + v + w))), (-3*eps*(u + v + w)*(w + eps*(v + 3*w)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2), 
   -((eps*((u + v)^2*w*(2*u^2 + 7*u*v + 5*v^2 + 3*u*w + 6*v*w + w^2) + 
       eps*(u^4*(3*v + 7*w) + u^3*(14*v^2 + 37*v*w + 7*w^2) + 
         u^2*(24*v^3 + 61*v^2*w + 19*v*w^2 + 2*w^3) + 
         u*v*(18*v^3 + 39*v^2*w + 19*v*w^2 + 6*w^3) + 
         v*(5*v^4 + 8*v^3*w + 7*v^2*w^2 + 6*v*w^3 + 2*w^4))))/
     ((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w))), 
   (-2*eps*((u + v)^2*(-2*v^3 + 2*u^2*w + 3*v^2*w + 7*v*w^2 + 2*w^3 + 
        u*v*(-2*v + 3*w)) + eps*(2*u^4*(v + 3*w) + 
        u^3*(13*v^2 + 30*v*w - w^2) + u^2*(27*v^3 + 54*v^2*w + v*w^2 - 
          2*w^3) + u*v*(23*v^3 + 42*v^2*w + 11*v*w^2 + 2*w^3) + 
        v*(7*v^4 + 12*v^3*w + 9*v^2*w^2 + 6*v*w^3 + 2*w^4))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)), 0, 0, 0, 
   (2*eps*(-v^3 - u*(v - w)^2 + u^2*w + 3*v^2*w + 5*v*w^2 + w^3 + 
      eps*(u^2*(v + 3*w) + 4*v*(v^2 - w^2) + u*(5*v^2 + 16*v*w + 3*w^2))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (eps*(u + eps*u + v + eps*v - w + 2*eps*w))/((1 + eps)*(1 + 4*eps)*w*
     (u + v + w)), 0, 0, -((eps*(u + eps*u + v + eps*v - w + 2*eps*w))/
     ((1 + eps)*(1 + 4*eps)*w*(u + v + w))), 
   -1/2*(eps*(u + eps*u + v + eps*v - w + 2*eps*w))/
     ((1 + eps)*(1 + 4*eps)*w*(u + v + w)), 0, 
   -((eps*(u + eps*u + v + eps*v - w + 2*eps*w))/((1 + eps)*(1 + 4*eps)*w*
      (u + v + w))), 0, 0, 0, 0, 
   (-2*eps*(u + v)*(w*(u + v + w) + eps*((v + w)^2 + u*(v + 3*w))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(u*w + 2*eps*((v + w)^2 + u*(v + 2*w))))/((1 + eps)*(1 + 4*eps)*w*
      (v + w)*(u + v + w))), 
   (eps*(w*(u + v + w) + eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2), (eps^2*(-u^2 + v*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)), 
   -((eps*(u^3*w + v*(v + w)^2*(2*v + w) + u*(v + w)*(2*v + w)^2 + 
       u^2*(2*v^2 + 4*v*w + 3*w^2) + eps*(3*v*(v + w)^2*(2*v + w) + 
         2*u^3*(v + 2*w) + 2*u^2*(5*v^2 + 9*v*w + 5*w^2) + 
         u*(14*v^3 + 29*v^2*w + 19*v*w^2 + 4*w^3))))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w))), 
   (eps*((u + v)*w*(u^2 + 3*u*(v + w) + (v + w)^2) + 
      eps*(-(v*(v - 2*w)*(v + w)^2) + u^3*(v + 3*w) + 
        u^2*(v^2 + 12*v*w + 9*w^2) + u*(-v^3 + 9*v^2*w + 14*v*w^2 + 4*w^3))))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (6*eps^2*v*(2*u + 2*v + w))/((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)), 
   (eps*((u + v)*w*(u^2 + 3*u*(v + w) + (v + w)^2) + 
      eps*(-5*v^2*(v + w)^2 + u^3*(v + 3*w) + u^2*(-3*v^2 + 8*v*w + 9*w^2) + 
        u*(-9*v^3 - 5*v^2*w + 8*v*w^2 + 4*w^3))))/((1 + eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)^2*(u + v + w)), 0, 
   (2*eps*(u*(v + 2*eps*v - 2*eps*w) + (1 + 2*eps)*(v^2 - w^2)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)), 
   (eps*((u + v)^2*w*(u^2 + 4*u*v + 4*v*(v + w)) + 
      eps*(2*u^4*(v + 2*w) + u^3*(20*v^2 + 33*v*w + w^2) + 
        u^2*(48*v^3 + 85*v^2*w + 20*v*w^2 + w^3) + 
        u*v*(44*v^3 + 87*v^2*w + 45*v*w^2 + 10*w^3) + 
        v*(14*v^4 + 31*v^3*w + 26*v^2*w^2 + 11*v*w^3 + 2*w^4))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
   (eps*(w*(u + v + w) + eps*(v^2 + 5*v*w + 4*w^2 + u*(v + 3*w))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2), 
   (eps^2*(u^3 + 3*u^2*w + v*w*(v + w) + u*(-v^2 + 3*v*w + 2*w^2)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(u + w)*(v + w)), 
   -((eps*(u^3*((-2 + 6*eps)*v^2 + (4 + 15*eps)*v*w - (2 + 7*eps)*w^2) + 
       v*(v + w)*((-2 + 6*eps)*v^3 + (-1 + 2*eps)*v^2*w - 5*v*w^2 - 2*w^3) + 
       u*v*(6*(-1 + 3*eps)*v^3 + (-2 + 31*eps)*v^2*w + 2*(-2 + 3*eps)*v*w^2 + 
         (-4 + eps)*w^3) + u^2*(6*(-1 + 3*eps)*v^3 + (5 + 38*eps)*v^2*w - 
         3*eps*v*w^2 - (1 + 3*eps)*w^3)))/((1 + eps)*(1 + 4*eps)*(u + v)^2*w*
      (v + w)^2*(u + v + w))), 
   (eps*((u + v)^2*w*(2*u^2 + 5*v^2 + 6*v*w + w^2 + 2*u*(3*v + w)) + 
      eps*(u^4*(3*v + 7*w) + u^3*(20*v^2 + 42*v*w + 6*w^2) + 
        u^2*(42*v^3 + 88*v^2*w + 29*v*w^2 + 3*w^3) + 
        2*u*v*(18*v^3 + 39*v^2*w + 23*v*w^2 + 6*w^3) + 
        v*(11*v^4 + 25*v^3*w + 23*v^2*w^2 + 11*v*w^3 + 2*w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)), 
   (-6*eps^2*(2*v*(v + w) + u*(2*v + w)))/((1 + eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)), (eps*((u + v)^2*w*(2*u^2 + 5*v^2 + 6*v*w + w^2 + 
        2*u*(3*v + w)) + eps*(u^4*(3*v + 7*w) + 4*u^3*(4*v^2 + 9*v*w + w^2) + 
        u^2*(30*v^3 + 64*v^2*w + 15*v*w^2 + w^3) + 
        2*u*v*(12*v^3 + 24*v^2*w + 11*v*w^2 + 3*w^3) + 
        v*(7*v^4 + 13*v^3*w + 11*v^2*w^2 + 7*v*w^3 + 2*w^4))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
   0, (eps*(v*(v + w) + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), 
   -(eps/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*eps*(-((u + v)^2*w*(v + w)*(u - 2*(3*v + w))) + 
      eps*(2*u^4*v + u^3*(19*v^2 + 8*v*w + w^2) + 
        u^2*(45*v^3 + 37*v^2*w + 11*v*w^2 + w^3) + 
        u*v*(41*v^3 + 50*v^2*w + 22*v*w^2 + 5*w^3) + 
        v*(13*v^4 + 21*v^3*w + 12*v^2*w^2 + 5*v*w^3 + w^4))))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (-3*eps*(u^3*(v + 6*eps*v + w + 2*eps*w) + 
      v*(v + w)*((1 + eps)*v^2 + 3*v*w - (-1 + eps)*w^2) + 
      u^2*((3 + 13*eps)*v^2 + (6 + 13*eps)*v*w + 3*(1 + 2*eps)*w^2) + 
      u*((3 + 8*eps)*v^3 + 3*(3 + 4*eps)*v^2*w + (7 + 8*eps)*v*w^2 + 
        (1 + 2*eps)*w^3)))/(2*(1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*
     (u + v + w)^2), (-3*eps*(-((u + v)*(u - v - w)*w) + 
      eps*(v^3 + u^2*(v - 4*w) + 2*u*v*(v - 2*w) - v*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)*w*(u + v + w)^2), 
   (3*eps*(u^4*(3*v + 19*eps*v + 3*w + 9*eps*w) + 
      u^3*(2*(6 + 37*eps)*v^2 + 3*(7 + 22*eps)*v*w + (9 + 22*eps)*w^2) + 
      v*(v + w)*((3 + 17*eps)*v^3 + 4*(3 + 5*eps)*v^2*w + 
        2*(2 + 5*eps)*v*w^2 + 3*eps*w^3) + 
      u^2*(18*(1 + 6*eps)*v^3 + 2*(24 + 71*eps)*v^2*w + (34 + 73*eps)*v*w^2 + 
        (4 + 9*eps)*w^3) + u*v*(2*(6 + 35*eps)*v^3 + (45 + 122*eps)*v^2*w + 
        (41 + 81*eps)*v*w^2 + (8 + 19*eps)*w^3)))/(2*(1 + eps)*(1 + 4*eps)*
     (u + v)^2*w*(v + w)*(u + v + w)^2), 
   (3*eps*(u^4*((2 + 13*eps)*v + (2 + 5*eps)*w) + 
      u^3*((8 + 50*eps)*v^2 + (14 + 37*eps)*v*w + (6 + 13*eps)*w^2) + 
      v*(v + w)*((2 + 11*eps)*v^3 + 9*(1 + eps)*v^2*w + 2*(1 + 2*eps)*v*w^2 + 
        2*eps*w^3) + u^2*(12*(1 + 6*eps)*v^3 + (33 + 79*eps)*v^2*w + 
        (23 + 39*eps)*v*w^2 + 2*(1 + 2*eps)*w^3) + 
      u*v*((8 + 46*eps)*v^3 + (32 + 67*eps)*v^2*w + (28 + 39*eps)*v*w^2 + 
        4*(1 + 2*eps)*w^3)))/(2*(1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)*
     (u + v + w)^2), 0, 0, 0, 0, 0, 
   (2*eps*((u + v)*(u - 5*v - w)*w*(v + w) + 
      eps*(-5*u^2*v*(v - w) + 2*u^3*w + u*v*(-10*v^2 + 3*v*w + 5*w^2) + 
        v*(-5*v^3 + 7*v*w^2 + 2*w^3))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)*(u + v + w)^2), 
   -((eps*(2*u^4*(v + 7*eps*v + w + 5*eps*w) + 
       u^3*((8 + 74*eps)*v^2 + (13 + 75*eps)*v*w + (5 + 17*eps)*w^2) + 
       v*(v + w)*((2 + 32*eps)*v^3 + (9 + 44*eps)*v^2*w + 
         (3 + 20*eps)*v*w^2 + 4*eps*w^3) + u^2*(6*(2 + 23*eps)*v^3 + 
         (31 + 196*eps)*v^2*w + (22 + 85*eps)*v*w^2 + (3 + 7*eps)*w^3) + 
       u*v*(2*(4 + 55*eps)*v^3 + (31 + 207*eps)*v^2*w + 
         (29 + 132*eps)*v*w^2 + 3*(2 + 9*eps)*w^3)))/
     ((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)*(u + v + w)^2)), 
   (2*eps*((1 + 5*eps)*u^4*(v + w) + u^3*((4 + 6*eps)*v^2 + 
        (9 + 20*eps)*v*w + (5 + 6*eps)*w^2) - 
      u*v*((-4 + 22*eps)*v^3 + v^2*w + (9 - 17*eps)*v*w^2 + 
        (4 - 3*eps)*w^3) + u^2*((6 - 12*eps)*v^3 + (11 + 20*eps)*v^2*w + 
        (3 + 17*eps)*v*w^2 + (-2 + eps)*w^3) - 
      v*(v + w)*((-1 + 9*eps)*v^3 + (5 - 4*eps)*v^2*w - 2*(-1 + eps)*v*w^2 - 
        eps*w^3)))/((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   -((eps*(2*u^3*(v + 5*eps*v) - v*(v + w)^2*(2*(-1 + eps)*v + w + 3*eps*w) + 
       u*(v + w)*(6*(1 + eps)*v^2 + 5*(1 + eps)*v*w - w^2) + 
       2*u^2*((3 + 9*eps)*v^2 + (4 + 9*eps)*v*w + (2 + 5*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2)), 
   (2*eps*(-(v*(v + w)^2*((-1 + eps)*v + eps*w)) + 
      u^3*(v + 6*eps*v + w + 4*eps*w) + u*(v + w)*((3 + 4*eps)*v^2 + 
        2*eps*w^2 + 5*v*(w + 2*eps*w)) + u^2*((3 + 11*eps)*v^2 + 
        4*(1 + 3*eps)*w^2 + 7*v*(w + 3*eps*w))))/((1 + eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)*(u + v + w)^2), 0, 
   -((eps*(v*(v + w)*(v + eps*v + w) + u^2*(v + 5*eps*v + w + 3*eps*w) + 
       u*((2 + 6*eps)*v^2 + (1 + 2*eps)*w^2 + 3*v*(w + 2*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w))), 
   (2*eps*(v*(v + w)*(v + eps*v + w) + u^2*(v + 5*eps*v + w + 3*eps*w) + 
      u*((2 + 6*eps)*v^2 + (1 + 2*eps)*w^2 + 3*v*(w + 2*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)), 
   (eps*(2*(1 + 4*eps)*u^2*(v - w) + (v + w)^2*((2 + 9*eps)*v - 6*eps*w) + 
      u*(v + w)*((4 + 17*eps)*v - (3 + 19*eps)*w)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   (2*eps*(w*(v + w) + eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w))))/
    ((1 + eps)*(1 + 4*eps)*w*(u + v + w)^2), 
   -((eps*(-(v*(v + w)^2*((-1 + 2*eps)*v + w + 2*eps*w)) + 
       u^3*(v + 5*eps*v + w + 3*eps*w) + u*(v + w)*((3 + eps)*v^2 + 
         (3 + 2*eps)*v*w - w^2) + u^2*((3 + 8*eps)*v^2 + 3*(1 + 2*eps)*w^2 + 
         6*v*(w + 2*eps*w))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*
      (u + v + w)^2)), 
   (2*eps*(-(v*(v + w)^2*((-1 + 2*eps)*v + w + 2*eps*w)) + 
      u^3*(v + 5*eps*v + w + 3*eps*w) + u*(v + w)*((3 + eps)*v^2 + 
        (3 + 2*eps)*v*w - w^2) + u^2*((3 + 8*eps)*v^2 + 3*(1 + 2*eps)*w^2 + 
        6*v*(w + 2*eps*w))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*
     (u + v + w)^2), (eps*(u + v)*(w*(v + w) + eps*(u*(v - w) + (v + w)^2)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   -((eps*(u^3*(v + 6*eps*v + w + 2*eps*w) + 
       v*(v + w)*((1 + 2*eps)*v^2 + (3 + 2*eps)*v*w + w^2) + 
       u^2*((3 + 14*eps)*v^2 + 2*(3 + 7*eps)*v*w + 3*(1 + 2*eps)*w^2) + 
       u*((3 + 10*eps)*v^3 + (9 + 16*eps)*v^2*w + (7 + 10*eps)*v*w^2 + 
         (1 + 2*eps)*w^3)))/((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*
      (u + v + w)^2)), (eps*(u + v)*(w*(v + w) + 4*eps*(v + w)^2 + 
      2*eps*u*(2*v + w)))/((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   -((eps*(u^3*(v + 7*eps*v + w + 3*eps*w) + 
       v*(v + w)*((1 + 3*eps)*v^2 + 3*(1 + eps)*v*w + w^2) + 
       u*((3 + 13*eps)*v^3 + 3*(3 + 7*eps)*v^2*w + (7 + 12*eps)*v*w^2 + 
         (1 + 2*eps)*w^3) + u^2*((3 + 17*eps)*v^2 + (3 + 7*eps)*w^2 + 
         6*v*(w + 3*eps*w))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*
      (u + v + w)^2)), (-3*eps*(v + 5*eps*v + w + 3*eps*w))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)), 
   -((eps*(u^4*(v + 7*eps*v + w + 3*eps*w) + 
       v*(v + w)*((1 + 9*eps)*v^3 + (6 + 7*eps)*v^2*w + (1 + 4*eps)*v*w^2 + 
         2*eps*w^3) + u^2*(6*(1 + 8*eps)*v^3 + (18 + 49*eps)*v^2*w + 
         (13 + 23*eps)*v*w^2 + (1 + 2*eps)*w^3) + 
       u*v*((4 + 34*eps)*v^3 + (19 + 47*eps)*v^2*w + (17 + 27*eps)*v*w^2 + 
         2*(1 + 3*eps)*w^3) + u^3*((4 + 30*eps)*v^2 + (3 + 7*eps)*w^2 + 
         7*v*(w + 3*eps*w))))/((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)*
      (u + v + w)^2)), (-2*eps*(-((u + v)^2*(u - 8*v - 3*w)*w*(v + w)) + 
      eps*(2*u^4*(v - w) + u^3*(21*v^2 - 2*v*w - 5*w^2) + 
        u^2*(51*v^3 + 34*v^2*w + 9*v*w^2 + 2*w^3) + 
        u*v*(47*v^3 + 66*v^2*w + 39*v*w^2 + 10*w^3) + 
        v*(15*v^4 + 32*v^3*w + 25*v^2*w^2 + 10*v*w^3 + 2*w^4))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)*(u + v + w)^2), 0, 0, 0, 
   (-2*eps*(u^2*(v + 3*eps*v + w + 5*eps*w) - 
      (v + w)*((-1 + 4*eps)*v^2 - 4*(-1 + eps)*v*w + w^2) + 
      u*(-((-2 + eps)*v^2) + (5 + 12*eps)*v*w + (3 + 5*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -((eps*(-(u*w) + 2*w*(v + w) + eps*(3*u*v + 3*v^2 - u*w + 5*v*w + 
         2*w^2)))/((1 + eps)*(1 + 4*eps)*w*(u + v + w)^2)), 0, 0, 
   (eps*(-(u*w) + 2*w*(v + w) + eps*(3*u*v + 3*v^2 - u*w + 5*v*w + 2*w^2)))/
    ((1 + eps)*(1 + 4*eps)*w*(u + v + w)^2), 
   (eps*(-(u*w) + 2*w*(v + w) + eps*(3*u*v + 3*v^2 - u*w + 5*v*w + 2*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*w*(u + v + w)^2), 0, 
   (eps*(-(u*w) + 2*w*(v + w) + eps*(3*u*v + 3*v^2 - u*w + 5*v*w + 2*w^2)))/
    ((1 + eps)*(1 + 4*eps)*w*(u + v + w)^2), 0, 0, 0, 0, 
   (-2*eps*(u + v)*(w*(v + w) + eps*(u*(v - w) + (v + w)^2)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(w*(v + w) - 2*eps*(u*v + v^2 - w^2)))/((1 + eps)*(1 + 4*eps)*w*
     (u + v + w)^2), (eps*((v + w)*(v + 5*eps*v + w + 2*eps*w) + 
      u*(v + 5*eps*v + w + 3*eps*w)))/((1 + eps)*(1 + 4*eps)*w*(v + w)*
     (u + v + w)), -((eps*((1 + 5*eps)*u^2 + (1 + 3*eps)*v*(v + w) + 
       (1 + 4*eps)*u*(2*v + w)))/((1 + eps)*(1 + 4*eps)*(u + v)*w*
      (u + v + w))), -((eps*((1 + 3*eps)*v*(v + w)^2*(2*v + w) + 
       2*u^3*(v + 5*eps*v + w + 4*eps*w) + u*(v + w)*((6 + 22*eps)*v^2 + 
         (7 + 27*eps)*v*w + (1 + 4*eps)*w^2) + 
       2*u^2*((3 + 13*eps)*v^2 + (5 + 21*eps)*v*w + (2 + 7*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2)), 
   (eps*(v*(v + w)^2*(v + 3*eps*v - 2*eps*w) + 
      u^3*(v + 5*eps*v + w + 3*eps*w) + u*v*(v + w)*(3*v + 11*eps*v + 3*w + 
        6*eps*w) + u^2*((3 + 13*eps)*v^2 + (5 + 16*eps)*v*w + 
        (2 + 5*eps)*w^2)))/(2*(1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*
     (u + v + w)^2), (6*eps^2*v*(2*u + 2*v + w))/((1 + eps)*(1 + 4*eps)*
     (u + v)*w*(u + v + w)), (eps*(3*u*v*(v + w)*(v + eps*v + w) + 
      u^3*(v + 5*eps*v + w + 3*eps*w) - v*(v + w)^2*((-1 + eps)*v + 
        4*eps*w) + u^2*((3 + 9*eps)*v^2 + (5 + 12*eps)*v*w + 
        (2 + 5*eps)*w^2)))/((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)*
     (u + v + w)^2), 0, (2*eps*((1 + 4*eps)*u^2*(v - w) + 
      (1 + 2*eps)*(v - w)*(v + w)^2 + 2*u*(v + w)*(v + 3*eps*v - eps*w)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   (eps*(4*v*(u + v)^2*w*(v + w) + 
      eps*(2*u^4*v + u^3*(20*v^2 + 9*v*w + w^2) + 
        u^2*(48*v^3 + 49*v^2*w + 20*v*w^2 + w^3) + 
        u*v*(44*v^3 + 71*v^2*w + 45*v*w^2 + 10*w^3) + 
        v*(14*v^4 + 31*v^3*w + 26*v^2*w^2 + 11*v*w^3 + 2*w^4))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (eps*(u*(v + 5*eps*v + w + 3*eps*w) + (v + w)*(v + 5*eps*v + w + 
        4*eps*w)))/((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)), 
   (eps*((1 + 5*eps)*u^3 - v*w*(v + 3*eps*v - eps*w) + 
      u^2*((2 + 8*eps)*v + w + 7*eps*w) + u*((1 + 3*eps)*v^2 + 3*eps*v*w + 
        2*eps*w^2)))/((1 + eps)*(1 + 4*eps)*(u + v)*w*(u + w)*(u + v + w)), 
   (eps*(2*(1 + 4*eps)*u^4*(v + w) + u^3*(2*(4 + 9*eps)*v^2 + 
        (11 + 45*eps)*v*w + (3 + 11*eps)*w^2) - 
      v*(v + w)*((-2 + 6*eps)*v^3 + (-1 + 2*eps)*v^2*w - 5*v*w^2 - 2*w^3) + 
      u^2*(6*(2 + eps)*v^3 + (19 + 58*eps)*v^2*w + (8 + 35*eps)*v*w^2 + 
        (1 + 3*eps)*w^3) + u*v*((8 - 10*eps)*v^3 + 13*(1 + eps)*v^2*w + 
        11*(1 + 2*eps)*v*w^2 + (6 + 7*eps)*w^3)))/((1 + eps)*(1 + 4*eps)*
     (u + v)^2*w*(v + w)*(u + v + w)^2), 
   (eps*(u^4*(v + 7*eps*v + w + 3*eps*w) + 
      2*u^3*(2*(1 + 9*eps)*v^2 + (3 + 13*eps)*v*w + (1 + 3*eps)*w^2) + 
      u^2*((6 + 66*eps)*v^3 + 4*(4 + 19*eps)*v^2*w + 11*(1 + 3*eps)*v*w^2 + 
        (1 + 3*eps)*w^3) + 2*u*v*((2 + 26*eps)*v^3 + (9 + 43*eps)*v^2*w + 
        (8 + 27*eps)*v*w^2 + (1 + 6*eps)*w^3) + 
      v*(v + w)*((1 + 15*eps)*v^3 + (1 + 9*eps)*v*w^2 + 2*eps*w^3 + 
        6*v^2*(w + 3*eps*w))))/(2*(1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)*
     (u + v + w)^2), (-6*eps^2*(2*v*(v + w) + u*(2*v + w)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(u + v + w)), 
   (eps*(u^4*(v + 7*eps*v + w + 3*eps*w) + 
      2*u^3*(2*(1 + 8*eps)*v^2 + (3 + 10*eps)*v*w + (1 + 2*eps)*w^2) + 
      v*(v + w)*((1 + 11*eps)*v^3 + 2*(3 + 5*eps)*v^2*w + (1 + 5*eps)*v*w^2 + 
        2*eps*w^3) + u^2*(6*(1 + 9*eps)*v^3 + 4*(4 + 13*eps)*v^2*w + 
        (11 + 19*eps)*v*w^2 + (1 + eps)*w^3) + 
      2*u*v*((2 + 20*eps)*v^3 + (9 + 28*eps)*v^2*w + (8 + 15*eps)*v*w^2 + 
        (1 + 3*eps)*w^3)))/((1 + eps)*(1 + 4*eps)*(u + v)^2*w*(v + w)*
     (u + v + w)^2), 0, 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), eps/w, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(3*eps*(2*eps*u^3*v*w - v*(v + w)^3*((-2 + 3*eps)*v + (5 - 3*eps)*w) - 
      u*(v + w)^2*(2*(-2 + eps)*v^2 - (3 + 10*eps)*v*w - (-1 + eps)*w^2) + 
      u^2*(v + w)*((2 + eps)*v^2 + (4 + 9*eps)*v*w + (2 + eps)*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2), 
   (-3*eps*((v + w)^2*((1 + 5*eps)*v^2 + (4 + 17*eps)*v*w + 
        (1 + 4*eps)*w^2) + u*(v + w)*(2*(1 + 5*eps)*v^2 + (6 + 31*eps)*v*w + 
        (4 + 13*eps)*w^2) + u^2*((1 + 5*eps)*v^2 + (1 + 5*eps)*w^2 + 
        2*v*(w + 7*eps*w))))/(2*(1 + eps)*(1 + 4*eps)*w*(v + w)^2*
     (u + v + w)^2), (-3*eps*(-(u*w*(v + w)^2) + 
      eps*(v*(v + w)^2*(2*v + 7*w) + u^2*(v^2 + 5*v*w + w^2) + 
        u*(3*v^3 + 13*v^2*w + 9*v*w^2 - w^3))))/(2*(1 + eps)*(1 + 4*eps)*w*
     (v + w)^2*(u + v + w)^2), 
   (-3*eps*(2*eps*u^3*v*w + (3 + 2*eps)*u^2*(v + w)^3 + 
      v*(v + w)^3*((3 + 2*eps)*v - (1 + 6*eps)*w) + 
      u*(v + w)^2*((6 + 4*eps)*v^2 + (5 - 4*eps)*v*w - (1 + 3*eps)*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2), 
   (3*eps*(w*(v + w)^2*(5*u + 5*v + w) + 
      eps*((v + w)^2*(5*v^2 + 18*v*w + 4*w^2) + 
        u^2*(5*v^2 + 14*v*w + 5*w^2) + 2*u*(5*v^3 + 21*v^2*w + 23*v*w^2 + 
          7*w^3))))/(2*(1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2), 0, 
   0, 0, 0, 0, (-2*eps*(w*(v + w)^2*(3*u + 7*v + w) + 
      eps*(u^2*(3*v^2 + 10*v*w + 3*w^2) + (v + w)^2*(7*v^2 + 14*v*w + 
          5*w^2) + 2*u*(5*v^3 + 17*v^2*w + 15*v*w^2 + 3*w^3))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2), 
   (eps*((v + w)^3*(5*u^2 + 10*u*v + 5*v^2 + 4*u*w + 4*v*w + 2*w^2) + 
      eps*(u^3*v*(-3*v + w) + 5*(v + w)^3*(v^2 + 6*v*w + 2*w^2) + 
        u*(v + w)^2*(7*v^2 + 56*v*w + 18*w^2) + 
        u^2*(-v^3 + 26*v^2*w + 38*v*w^2 + 11*w^3))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2), 
   (-2*eps*(w*(v + w)^3*(4*u + 12*v + w) + 
      eps*(-2*u^3*v*w + (v + w)^3*(13*v^2 + 9*v*w + 5*w^2) + 
        u*(v + w)^2*(18*v^2 + 14*v*w + 7*w^2) + 
        u^2*(5*v^3 + 8*v^2*w + 8*v*w^2 + 5*w^3))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2), 
   -((eps*((v + w)^2*(v^2 - 2*eps*w^2) + 2*u*(v + w)*((1 + eps)*v^2 + 
         (1 + eps)*w^2 + 2*v*(w + 3*eps*w)) + 
       u^2*((1 + 2*eps)*v^2 + (1 + 2*eps)*w^2 + 2*v*(w + 4*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2)), 
   (2*eps*((v + w)^2*((1 + eps)*v^2 + 2*eps*v*w - eps*w^2) + 
      u^2*((1 + 2*eps)*v^2 + (1 + 2*eps)*w^2 + 2*v*(w + 4*eps*w)) + 
      u*(v + w)*((2 + 3*eps)*v^2 + (1 + eps)*w^2 + 3*v*(w + 4*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2), 0, 
   -((eps*((u + v)*(v + w)^2 + eps*(3*u^2*v + u*(16*v^2 + 23*v*w + 4*w^2) + 
         v*(13*v^2 + 31*v*w + 18*w^2))))/((1 + eps)*(1 + 4*eps)*w*(v + w)^2*
      (u + v + w))), (2*eps*(v*(v + w)*(v + 4*eps*v + w + 9*eps*w) + 
      u*((1 + 4*eps)*v^2 + (2 + 11*eps)*v*w + (1 + 4*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   -((eps*(2*(u + 2*v)*w*(v + w)^3 + eps*(-4*u^3*v*w + 
         (v + w)^3*(3*v^2 - 3*v*w + 2*w^2) + u*(v + w)^2*(4*v^2 - 11*v*w + 
           7*w^2) + u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/
     ((1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2)), 
   (-2*eps*(-((u + 4*v)*w*(v + w)^3) + 
      eps*(4*u^3*v*w - 4*v*(v - w)*(v + w)^3 - u*(v + w)^2*
         (5*v^2 - 14*v*w + 3*w^2) - u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2), 
   -((eps*(-4*v*w*(v + w)^3 + eps*(4*u^3*v*w - v*(5*v - 3*w)*(v + w)^3 - 
         u*(v + w)^2*(6*v^2 - 15*v*w + w^2) - u^2*(v^3 - 11*v^2*w - 
           11*v*w^2 + w^3))))/((1 + eps)*(1 + 4*eps)*w*(v + w)^3*
      (u + v + w)^2)), 
   (2*eps*(-4*v*w*(v + w)^3 + eps*(4*u^3*v*w - v*(5*v - 3*w)*(v + w)^3 - 
        u*(v + w)^2*(6*v^2 - 15*v*w + w^2) - u^2*(v^3 - 11*v^2*w - 11*v*w^2 + 
          w^3))))/((1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2), 
   -((eps*(u^2*(v - eps*v + w + 2*eps*w) + 
       u*(-2*(-1 + eps)*v^2 + (2 + 3*eps)*v*w + 2*eps*w^2) - 
       (v + w)*((-1 + eps)*v^2 - 2*eps*v*w - (1 + 4*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)^2)), 
   -((eps*((v + w)^2*((1 + 5*eps)*v^2 + (4 + 15*eps)*v*w + (1 + 4*eps)*w^2) + 
       u*(v + w)*(2*(1 + 5*eps)*v^2 + 3*(2 + 9*eps)*v*w + (4 + 13*eps)*w^2) + 
       u^2*((1 + 5*eps)*v^2 + (1 + 5*eps)*w^2 + 2*v*(w + 6*eps*w))))/
     ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2)), 
   (eps*((-1 + 4*eps)*u^2 + (-2 + 8*eps)*u*v + (-1 + 4*eps)*v^2 + 
      (3 + 16*eps)*u*w + (3 + 16*eps)*v*w + 2*(1 + 4*eps)*w^2))/
    ((1 + eps)*(1 + 4*eps)*w*(u + v + w)^2), 
   (eps*(u + v)*(u + v - (1 + 4*eps)*w))/((1 + eps)*(1 + 4*eps)*w*
     (u + v + w)^2), 0, (eps*(v*(v + w)^2*(v - (1 + 5*eps)*w) + 
      u^2*(v^2 + (2 - 4*eps)*v*w + w^2) + u*(v + w)*(2*v^2 - (1 + eps)*w^2 + 
        v*(w - 9*eps*w))))/((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2), 
   (-2*eps*(-4*eps*u^3*v*w + (v + w)^3*((-2 + 6*eps)*v^2 + 
        2*(4 + 5*eps)*v*w + (1 + 5*eps)*w^2) + 
      u^2*(v + w)*((-2 + eps)*v^2 + (-2 + eps)*w^2 - 4*v*(w + 3*eps*w)) + 
      u*(v + w)^2*((-4 + 7*eps)*v^2 + (3 + 11*eps)*w^2 - v*(w + 4*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2), 0, 0, 0, 
   (2*eps*(-u^2 + (-2 + 4*eps)*u*v + (-1 + 4*eps)*v^2 + (3 + 5*eps)*u*w + 
      (7 + 9*eps)*v*w + (1 + 5*eps)*w^2))/((1 + eps)*(1 + 4*eps)*w*
     (u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(4*u^3*v*w - u*(v + w)^2*(2*v^2 - 13*v*w - 3*w^2) - 
       (v + w)^3*(v^2 - 9*v*w - 2*w^2) + u^2*(-v^3 + 11*v^2*w + 13*v*w^2 + 
         w^3) + eps*(v + w)*(u^3*v + u^2*(v^2 + 5*v*w + 3*w^2) + 
         (v + w)^2*(3*v^2 + 9*v*w + 8*w^2) + u*(3*v^3 + 12*v^2*w + 20*v*w^2 + 
           11*w^3))))/((1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2)), 
   -((eps*((v + w)^2*(u^2 + w*(3*v + 2*w) + u*(v + 3*w)) + 
       eps*(-(u^3*v) + u^2*(2*v^2 + 5*v*w + 5*w^2) + 
         w*(9*v^3 + 24*v^2*w + 23*v*w^2 + 8*w^3) + 
         u*(3*v^3 + 14*v^2*w + 23*v*w^2 + 13*w^3))))/
     ((1 + eps)*(1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w))), 
   (eps^2*(2*u^2*v + 3*v*(v + w)^2 + u*(5*v^2 + 4*v*w - w^2)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   (eps*(4*v*w*(v + w)^3 + eps*(2*u^3*v*(v - w) + v*(7*v - 5*w)*(v + w)^3 + 
        u*(v + w)^2*(12*v^2 - 17*v*w - w^2) + 
        u^2*(7*v^3 - 3*v^2*w - 11*v*w^2 - w^3))))/((1 + eps)*(1 + 4*eps)*w*
     (v + w)^3*(u + v + w)^2), 
   (eps*v*(2*w*(v + w)^3 + eps*(u^3*(v - w) + u*(7*v - 4*w)*(v + w)^2 + 
        4*v*(v + w)^3 + u^2*(4*v^2 + v*w - 3*w^2))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2), 
   (-6*eps^2*(u + v)*(u*v + v^2 - w^2))/((1 + eps)*(1 + 4*eps)*w*(v + w)^2*
     (u + v + w)), (2*eps*(2*v*w*(v + w)^3 + 
      eps*(-2*u^3*v*w + v*(v + w)^3*(3*v + w) + u*(v + w)^2*
         (4*v^2 - 3*v*w + w^2) + u^2*(v^3 - 3*v^2*w - 3*v*w^2 + w^3))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 
   (2*eps*((1 + 2*eps)*u^2 + (1 + 2*eps)*v^2 + 2*eps*v*w + (1 + 4*eps)*w^2 + 
      2*u*(v + 2*eps*v + eps*w)))/((1 + eps)*(1 + 4*eps)*w*(u + v + w)^2), 0, 
   0, 0, 0, 0, 0, 0, 
   (eps*(u^2*(-((1 + 3*eps)*v^2) + (2 + eps)*v*w + (1 + 4*eps)*w^2) - 
      u*(v + w)*((2 + 6*eps)*v^2 - 3*(2 + 3*eps)*v*w - 2*(2 + 7*eps)*w^2) - 
      (v + w)^2*((1 + 3*eps)*v^2 - 2*(1 + 4*eps)*w^2 - 4*v*(w + 2*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2), 
   (eps*((v + w)*((2 + 6*eps)*v^2 + (4 + 11*eps)*v*w + 2*(1 + 4*eps)*w^2) + 
      u*((2 + 6*eps)*v^2 + (4 + 11*eps)*v*w + (2 + 7*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   (eps^2*(3*v*(v + w) + u*(3*v + w)))/((1 + eps)*(1 + 4*eps)*w*(v + w)*
     (u + v + w)), -((eps*(u + v)*((1 + 4*eps)*v*(v + w) + 
       u*(v + 4*eps*v + w + 2*eps*w)))/((1 + eps)*(1 + 4*eps)*w*(v + w)*
      (u + v + w)^2)), (eps*(v*(v + w)^2*(v + 5*eps*v + 7*eps*w) + 
      u*(v + w)*(2*(1 + 5*eps)*v^2 + (2 + 19*eps)*v*w + eps*w^2) + 
      u^2*((1 + 5*eps)*v^2 + (1 + 3*eps)*w^2 + 2*v*(w + 6*eps*w))))/
    (2*(1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2), 
   (6*eps^2*v*(v^2 + u*(v - w) - v*w - 2*w^2))/((1 + eps)*(1 + 4*eps)*w*
     (v + w)^2*(u + v + w)), (eps*(v*(v + w)^2*(v + 3*eps*v + 11*eps*w) + 
      u*(v + w)*((2 + 6*eps)*v^2 + (2 + 25*eps)*v*w + eps*w^2) + 
      u^2*((1 + 3*eps)*v^2 + (1 + 3*eps)*w^2 + 2*v*(w + 7*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)^2*(u + v + w)^2), 0, 
   (-2*eps*(-(u*w) + eps*(u*(v - w) + (v + w)^2)))/
    ((1 + eps)*(1 + 4*eps)*w*(u + v + w)^2), 
   -((eps*(u + v)*(2*u + 2*v - w))/((u + v + w)^2*(w + 4*eps*w))), 0, 0, 
   (eps*(u + v)*(2*u + 2*v - w))/((u + v + w)^2*(w + 4*eps*w)), 
   -1/2*(eps*(u + v)*(2*u + 2*v - w))/((u + v + w)^2*(w + 4*eps*w)), 0, 
   -((eps*(u + v)*(2*u + 2*v - w))/((u + v + w)^2*(w + 4*eps*w))), 0, 0, 0, 
   0, 0, 0, 0, 0, -(eps/w), (2*eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, 
  {(3*eps*(2*eps*u^3*v*w - u^2*(v + w)*((-1 + 3*eps)*v^2 - (2 + eps)*v*w + 
        (-1 + 3*eps)*w^2) - (v + w)^3*((-1 + 7*eps)*v^2 - (1 + 4*eps)*w^2 + 
        v*(w - 19*eps*w)) - u*(v + w)^2*(2*(-1 + 5*eps)*v^2 - 
        (-1 + eps)*w^2 - v*(w + 2*eps*w))))/(2*(1 + eps)*(1 + 4*eps)*(u + v)*
     w*(v + w)^3*(u + v + w)), 
   (3*eps*(v*(v + w)^2*(v + 3*eps*v - eps*w) + 
      u*(v + w)*((2 + 6*eps)*v^2 + (2 + eps)*v*w + 3*eps*w^2) + 
      u^2*((1 + 3*eps)*v^2 + 2*(1 + eps)*v*w + (1 + 3*eps)*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (3*eps*(u^2*((1 + 3*eps)*v^2 + (2 + 3*eps)*v*w + (1 + 3*eps)*w^2) + 
      u*(v + w)*((2 + 5*eps)*v^2 + (5 + 6*eps)*v*w + 3*(1 + 3*eps)*w^2) + 
      (v + w)^2*((1 + 2*eps)*v^2 + (3 + 5*eps)*v*w + 2*(1 + 4*eps)*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (-3*eps*(2*eps*u^3*v*w + (3 + 2*eps)*u^2*(v + w)^3 + 
      u*(v + w)^2*((6 + 4*eps)*v^2 + 8*(1 + eps)*v*w + (2 + 9*eps)*w^2) + 
      (v + w)^3*((3 + 2*eps)*v^2 + (1 + 4*eps)*w^2 + 2*v*(w + 3*eps*w))))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*(u + v + w)), 
   (-3*eps*(v*(v + w)^2*((2 + 3*eps)*v + 2*eps*w) + 
      2*u*(v + w)*((2 + 3*eps)*v^2 + 2*(1 + eps)*v*w + 3*eps*w^2) + 
      u^2*((2 + 3*eps)*v^2 + 2*(2 + eps)*v*w + (2 + 3*eps)*w^2)))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
   (2*eps*(-2*u*(v + w)*((-1 + eps)*v^2 + (-1 + 2*eps)*v*w - 3*eps*w^2) + 
      u^2*((1 + eps)*v^2 - 2*(-1 + eps)*v*w + (1 + eps)*w^2) - 
      (v + w)^2*((-1 + 3*eps)*v^2 - 14*eps*v*w - (1 + 3*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (eps*((u + v)*(u + v - w)*(v + w)^3 - 
      eps*(u^3*v*(3*v - w) + (v + w)^3*(11*v^2 - 10*v*w - 2*w^2) + 
        u*(v + w)^2*(25*v^2 - 4*v*w + 2*w^2) + 
        u^2*(17*v^3 + 22*v^2*w + 10*v*w^2 + 5*w^3))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*(u + v + w)), 
   (2*eps*(2*eps*u^3*v*w - u^2*(v + w)*((-1 + eps)*v^2 - (2 + 5*eps)*v*w + 
        (-1 + eps)*w^2) - (v + w)^3*((-1 + 9*eps)*v^2 - (2 + 7*eps)*w^2 + 
        v*(w - 35*eps*w)) - u*(v + w)^2*(2*(-1 + 5*eps)*v^2 + 
        (1 - 5*eps)*w^2 - v*(w + 6*eps*w))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)^3*(u + v + w)), 
   (eps*(-(w*(v + w)^2*(u + v + 2*w)) + 
      2*eps*((v + w)^2*(2*v^2 - 2*v*w - 3*w^2) + u^2*(v^2 + w^2) + 
        u*(3*v^3 + 3*v^2*w + v*w^2 + w^3))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*
     (v + w)^2*(u + v + w)), 
   (-2*eps*(-(w^2*(v + w)^2) + eps*((v + w)^2*(3*v^2 - 2*v*w - 3*w^2) + 
        2*u^2*(v^2 + w^2) + u*(5*v^3 + 5*v^2*w + 3*v*w^2 + 3*w^3))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 0, 
   (eps*(4*(v + w)^2*(u + v + w) + eps*(-3*u^2*v + 7*v^3 + 25*v^2*w + 
        34*v*w^2 + 16*w^3 + u*(4*v^2 + 17*v*w + 16*w^2))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2), 
   (-2*eps*((v + w)*((1 + 4*eps)*v^2 + (2 + 3*eps)*v*w + (1 + 4*eps)*w^2) + 
      u*((1 + 4*eps)*v^2 + (2 + 5*eps)*v*w + (1 + 4*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2), 
   (eps*(-(w*(v + w)^3*(2*u + 2*v + w)) + 
      eps*(4*u^3*v*w - (v + w)^3*(3*v^2 - 11*v*w + 6*w^2) - 
        u*(v + w)^2*(4*v^2 - 11*v*w + 7*w^2) - 
        u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)^3*(u + v + w)), 
   (-2*eps*(-((u + v)*w*(v + w)^3) + 
      eps*(4*u^3*v*w - 4*v*(v - 4*w)*(v + w)^3 - u*(v + w)^2*
         (5*v^2 - 14*v*w + 3*w^2) - u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*(u + v + w)), 
   -((eps*(w^2*(v + w)^3 + eps*(4*u^3*v*w - (v + w)^3*(5*v^2 - 19*v*w - 
           4*w^2) - u*(v + w)^2*(6*v^2 - 15*v*w + w^2) - 
         u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + eps)*(1 + 4*eps)*
      (u + v)*w*(v + w)^3*(u + v + w))), 
   (2*eps*(w^2*(v + w)^3 + eps*(4*u^3*v*w - (v + w)^3*(5*v^2 - 19*v*w - 
          4*w^2) - u*(v + w)^2*(6*v^2 - 15*v*w + w^2) - 
        u^2*(v^3 - 11*v^2*w - 11*v*w^2 + w^3))))/((1 + eps)*(1 + 4*eps)*
     (u + v)*w*(v + w)^3*(u + v + w)), 
   (eps*(-((u + v)*(v + w)) + eps*(v - 2*w)*(u + v + w)))/
    ((1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)), 
   (eps*(v*(v + w)^2*(v + 3*eps*v + eps*w) + 
      u*(v + w)*((2 + 6*eps)*v^2 + (2 + 5*eps)*v*w + 3*eps*w^2) + 
      u^2*((1 + 3*eps)*v^2 + (1 + 3*eps)*w^2 + 2*v*(w + 2*eps*w))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (eps*((-1 + 4*eps)*u + (-1 + 4*eps)*v + 4*eps*w))/
    ((1 + eps)*(1 + 4*eps)*w*(u + v + w)), 
   (eps*(u + v))/((1 + eps)*(1 + 4*eps)*w*(u + v + w)), 0, 
   (eps*(v*(v + w)^2*(v - eps*w) + u^2*(v^2 + (2 - 4*eps)*v*w + w^2) + 
      u*(v + w)*(2*v^2 + (2 - 5*eps)*v*w + 3*eps*w^2)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   (2*eps*(4*eps*u^3*v*w - (v + w)^3*((-2 + 6*eps)*v^2 - 22*eps*v*w - 
        (2 + 7*eps)*w^2) - u^2*(v + w)*((-2 + eps)*v^2 + (-2 + eps)*w^2 - 
        4*v*(w + 3*eps*w)) - u*(v + w)^2*((-4 + 7*eps)*v^2 - eps*w^2 - 
        4*v*(w + 4*eps*w))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*
     (u + v + w)), 0, 0, 0, 
   (2*eps*(-u^2 + (-1 + 4*eps)*v^2 - (1 + 3*eps)*w^2 + v*(w - 15*eps*w) + 
      u*((-2 + 4*eps)*v + w - 3*eps*w)))/((1 + eps)*(1 + 4*eps)*(u + v)*w*
     (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(4*u^3*v*w - v*(v - 2*w)*(v + w)^3 - 2*u*(v + w)^2*
        (v^2 - 4*v*w - w^2) + u^2*(-v^3 + 9*v^2*w + 11*v*w^2 + w^3) + 
       eps*(v + w)*(u^3*v + v*(3*v - 19*w)*(v + w)^2 + 
         u^2*(v^2 - 3*v*w + 3*w^2) + u*(3*v^3 - 8*v^2*w - 4*v*w^2 + 7*w^3))))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*(u + v + w))), 
   (eps^2*(u^3*v + u^2*(2*v^2 + 3*v*w - w^2) + v*w*(3*v^2 + 8*v*w + 5*w^2) + 
      u*(v^3 + 6*v^2*w + 5*v*w^2 - w^3)))/((1 + eps)*(1 + 4*eps)*(u + v)*w*
     (u + w)*(v + w)^2), (eps*(-((v + w)^2*(u + v + w)) + 
      eps*(2*u^2*v - (v + w)^2*(v + 4*w) + u*(v^2 - 4*v*w - 5*w^2))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2), 
   (eps*(-(w^2*(v + w)^3) + eps*(2*u^3*v*(v - w) + 
        (v + w)^3*(7*v^2 - 21*v*w - 4*w^2) + u*(v + w)^2*
         (12*v^2 - 17*v*w - w^2) + u^2*(7*v^3 - 3*v^2*w - 11*v*w^2 - w^3))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*(u + v + w)), 
   (eps*(-((v + w)^3*(u^2 + v^2 + 2*v*w + 2*w^2 + 2*u*(v + w))) + 
      2*eps*(u^3*v*(v - w) + u*(v + w)^2*(3*v^2 - 12*v*w - 4*w^2) + 
        2*(v + w)^3*(v^2 - 6*v*w - 2*w^2) + u^2*(2*v^3 - 5*v^2*w - 9*v*w^2 - 
          2*w^3))))/(2*(1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^3*
     (u + v + w)), (-6*eps^2*(u*v + v^2 - w^2))/((1 + eps)*(1 + 4*eps)*w*
     (v + w)^2), 
   -((eps*(4*eps*u^3*v*w + 2*u*(v + w)^2*(v^2 + (2 + 11*eps)*v*w + 
         (1 + 3*eps)*w^2) + u^2*(v + w)*((1 + 2*eps)*v^2 + (1 + 2*eps)*w^2 + 
         2*v*(w + 8*eps*w)) - (v + w)^3*((-1 + 2*eps)*v^2 - 
         2*(1 + 4*eps)*w^2 - 2*v*(w + 11*eps*w))))/((1 + eps)*(1 + 4*eps)*
      (u + v)*w*(v + w)^3*(u + v + w))), 0, 0, 0, 0, 
   (2*eps*(u + 2*eps*u + v + 2*eps*v + 2*eps*w))/((1 + eps)*(1 + 4*eps)*w*
     (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (eps*(-((v + w)^2*((1 + 3*eps)*v^2 - (3 + 4*eps)*v*w - (1 + 4*eps)*w^2)) + 
      u^2*(-((1 + 3*eps)*v^2) + (2 + eps)*v*w + (1 + 4*eps)*w^2) - 
      u*(v + w)*((2 + 6*eps)*v^2 - 5*(1 + eps)*v*w - (3 + 10*eps)*w^2)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)), 
   -((eps^2*(u*(2*v^2 + 5*v*w + w^2) + v*(2*v^2 + 7*v*w + 5*w^2)))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2)), 
   -((eps*(u*(v + eps*v + w + 3*eps*w) + (v + w)*(v + eps*v + w + 4*eps*w)))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w))), 
   (eps*(v + w + 2*eps*(u + 2*(v + w))))/((1 + eps)*(1 + 4*eps)*(v + w)*
     (u + v + w)), 
   -1/2*(eps*((v + w)^2*((1 + 3*eps)*v^2 + (3 + 5*eps)*v*w + 
         (1 + 4*eps)*w^2) + u*(v + w)*((2 + 6*eps)*v^2 + (5 + 9*eps)*v*w + 
         (3 + 11*eps)*w^2) + u^2*((1 + 3*eps)*v^2 + (1 + 5*eps)*w^2 + 
         2*v*(w + 2*eps*w))))/((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*
      (u + v + w)), (6*eps^2*v*(v^2 + u*(v - w) - v*w - 2*w^2))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2), 
   -((eps*((v + w)^2*((1 + 5*eps)*v^2 + (3 + eps)*v*w + (1 + 4*eps)*w^2) + 
       u^2*((1 + 5*eps)*v^2 + 2*(1 + eps)*v*w + (1 + 5*eps)*w^2) + 
       u*(v + w)*(2*(1 + 5*eps)*v^2 + (5 + 3*eps)*v*w + (3 + 11*eps)*w^2)))/
     ((1 + eps)*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w))), 0, 
   (2*eps*(w*(u + v + w) + eps*(-v^2 + 2*v*w + 3*w^2 + u*(-v + w))))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*w*(u + v + w)), 
   (eps*((-1 + 2*eps)*u - v + 2*eps*v + w + eps*w))/
    ((1 + eps)*(1 + 4*eps)*w*(u + v + w)), 0, 0, 
   -((eps*((-1 + 2*eps)*u - v + 2*eps*v + w + eps*w))/
     ((1 + eps)*(1 + 4*eps)*w*(u + v + w))), 
   (eps*((-1 + 2*eps)*u - v + 2*eps*v + w + eps*w))/
    (2*(1 + eps)*(1 + 4*eps)*w*(u + v + w)), 0, 
   (eps*((-1 + 2*eps)*u - v + 2*eps*v + w + eps*w))/
    ((1 + eps)*(1 + 4*eps)*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, eps/w, 
   (-3*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (4*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, (4*eps)/(u + v + w), 0, 0, 0, 0, (-8*eps)/(v + w), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (8*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-4*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-4*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/(v + w), 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, 
  {(eps*(-6*eps*u^5*w*((2 + 7*eps + 4*eps^2)*v + (4 + 7*eps + 4*eps^2)*w) + 
      u^4*(8*(1 + eps)*(1 + 4*eps)^2*v^3 + 3*(9 + 72*eps + 191*eps^2 + 
          132*eps^3)*v^2*w + 2*(17 + 99*eps + 303*eps^2 + 236*eps^3)*v*w^2 + 
        3*(5 + 12*eps + 83*eps^2 + 68*eps^3)*w^3) + 
      w^2*(v + w)^2*(8*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        3*(10 + 84*eps + 211*eps^2 + 132*eps^3)*v^2*w + 
        2*(19 + 147*eps + 369*eps^2 + 232*eps^3)*v*w^2 + 
        2*(11 + 69*eps + 168*eps^2 + 104*eps^3)*w^3) + 
      u*w*(v + w)*(16*(1 + eps)*(1 + 4*eps)^2*v^4 + 
        (89 + 780*eps + 2076*eps^2 + 1376*eps^3)*v^3*w + 
        (187 + 1542*eps + 4053*eps^2 + 2668*eps^3)*v^2*w^2 + 
        3*(65 + 478*eps + 1229*eps^2 + 796*eps^3)*v*w^3 + 
        3*(27 + 174*eps + 446*eps^2 + 280*eps^3)*w^4) + 
      u^3*(16*(1 + eps)*(1 + 4*eps)^2*v^4 + (86 + 756*eps + 2031*eps^2 + 
          1364*eps^3)*v^3*w + 3*(61 + 488*eps + 1336*eps^2 + 928*eps^3)*v^2*
         w^2 + 3*(60 + 416*eps + 1205*eps^2 + 860*eps^3)*v*w^3 + 
        (67 + 390*eps + 1290*eps^2 + 904*eps^3)*w^4) + 
      u^2*(8*(1 + eps)*(1 + 4*eps)^2*v^5 + 3*(25 + 224*eps + 600*eps^2 + 
          400*eps^3)*v^4*w + 4*(62 + 534*eps + 1443*eps^2 + 974*eps^3)*v^3*
         w^2 + (410 + 3246*eps + 8757*eps^2 + 5948*eps^3)*v^2*w^3 + 
        2*(170 + 1212*eps + 3291*eps^2 + 2216*eps^3)*v*w^4 + 
        3*(37 + 238*eps + 667*eps^2 + 436*eps^3)*w^5)))/
    (8*(1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(w^2*(v + w)*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        3*(4 + 36*eps + 93*eps^2 + 60*eps^3)*v^2*w + 
        (11 + 102*eps + 252*eps^2 + 152*eps^3)*v*w^2 + 
        3*(1 + 11*eps + 25*eps^2 + 12*eps^3)*w^3) + 
      u*w*(8*(1 + eps)*(1 + 4*eps)^2*v^4 + 36*(1 + eps)*(1 + 4*eps)^2*v^3*w + 
        (58 + 525*eps + 1371*eps^2 + 892*eps^3)*v^2*w^2 + 
        2*(19 + 180*eps + 447*eps^2 + 268*eps^3)*v*w^3 + 
        (8 + 90*eps + 201*eps^2 + 92*eps^3)*w^4) + 
      2*u^3*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 6*(1 + eps)*(v + 4*eps*v)^2*w + 
        (1 + 12*eps + 30*eps^2 + 16*eps^3)*w^3 + 5*(1 + eps)*v*
         (w + 4*eps*w)^2) + u^2*(4*(1 + eps)*(1 + 4*eps)^2*v^4 + 
        24*(1 + eps)*(1 + 4*eps)^2*v^3*w + (34 + 315*eps + 816*eps^2 + 
          520*eps^3)*v*w^3 + (7 + 81*eps + 186*eps^2 + 88*eps^3)*w^4 + 
        47*(1 + eps)*v^2*(w + 4*eps*w)^2)))/(4*(1 + 2*eps)*(1 + 4*eps)*w^2*
     (u + w)^2*(v + w)^2*(u + v + w)), 
   (eps*(2*u^4*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        3*(4 + 32*eps + 81*eps^2 + 52*eps^3)*v^2*w + 
        (10 + 69*eps + 180*eps^2 + 112*eps^3)*v*w^2 + 
        (2 + 18*eps + 51*eps^2 + 20*eps^3)*w^3) + 
      w^2*(v + w)^2*((22 + 177*eps + 462*eps^2 + 304*eps^3)*v^3 + 
        (59 + 450*eps + 1188*eps^2 + 800*eps^3)*v^2*w + 
        (50 + 339*eps + 900*eps^2 + 608*eps^3)*v*w^2 + 
        (13 + 81*eps + 204*eps^2 + 112*eps^3)*w^3) + 
      u^3*(16*(1 + eps)*(1 + 4*eps)^2*v^4 + 2*(40 + 345*eps + 915*eps^2 + 
          604*eps^3)*v^3*w + 3*(45 + 349*eps + 928*eps^2 + 608*eps^3)*v^2*
         w^2 + (86 + 597*eps + 1620*eps^2 + 968*eps^3)*v*w^3 + 
        3*(5 + 41*eps + 112*eps^2 + 32*eps^3)*w^4) + 
      u*w*(v + w)*((16 + 153*eps + 438*eps^2 + 304*eps^3)*v^4 + 
        2*(52 + 441*eps + 1227*eps^2 + 844*eps^3)*v^3*w + 
        2*(101 + 762*eps + 2073*eps^2 + 1412*eps^3)*v^2*w^2 + 
        3*(49 + 328*eps + 874*eps^2 + 560*eps^3)*v*w^3 + 
        3*(11 + 71*eps + 180*eps^2 + 80*eps^3)*w^4) + 
      u^2*(8*(1 + eps)*(1 + 4*eps)^2*v^5 + 3*(24 + 217*eps + 594*eps^2 + 
          400*eps^3)*v^4*w + 4*(56 + 468*eps + 1281*eps^2 + 866*eps^3)*v^3*
         w^2 + (299 + 2238*eps + 6096*eps^2 + 4040*eps^3)*v^2*w^3 + 
        (170 + 1155*eps + 3114*eps^2 + 1832*eps^3)*v*w^4 + 
        (31 + 219*eps + 570*eps^2 + 184*eps^3)*w^5)))/
    (8*(1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   -1/8*(eps*(6*eps*u^6*w*((-4 - 5*eps + 4*eps^2)*v^2 + 
         2*(-6 - 5*eps + 4*eps^2)*v*w + (-16 - 21*eps + 4*eps^2)*w^2) + 
       w^3*(v + w)^3*((76 + 633*eps + 1746*eps^2 + 1216*eps^3)*v^3 + 
         (229 + 1749*eps + 5034*eps^2 + 3616*eps^3)*v^2*w + 
         (226 + 1449*eps + 5571*eps^2 + 5020*eps^3)*v*w^2 + 
         (136 + 351*eps + 2427*eps^2 + 3004*eps^3)*w^3) + 
       u^5*(24*(1 + eps)*(1 + 4*eps)^2*v^4 + 3*(45 + 258*eps + 711*eps^2 + 
           548*eps^3)*v^3*w + (289 + 1470*eps + 4863*eps^2 + 4324*eps^3)*v^2*
          w^2 + (269 + 1164*eps + 5283*eps^2 + 5252*eps^3)*v*w^3 + 
         (91 + 132*eps + 1737*eps^2 + 2188*eps^3)*w^4) + 
       u*w^2*(v + w)^2*(2*(62 + 537*eps + 1458*eps^2 + 992*eps^3)*v^4 + 
         (665 + 5250*eps + 14946*eps^2 + 10568*eps^3)*v^3*w + 
         (1261 + 8775*eps + 29499*eps^2 + 24076*eps^3)*v^2*w^2 + 
         3*(421 + 2147*eps + 9663*eps^2 + 9636*eps^3)*v*w^3 + 
         3*(181 + 506*eps + 3840*eps^2 + 4632*eps^3)*w^4) + 
       3*u^4*(16*(1 + eps)*(1 + 4*eps)^2*v^5 + (130 + 945*eps + 2508*eps^2 + 
           1720*eps^3)*v^4*w + 2*(201 + 1198*eps + 3498*eps^2 + 2716*eps^3)*
          v^3*w^2 + (614 + 3281*eps + 11752*eps^2 + 10496*eps^3)*v^2*w^3 + 
         (462 + 2197*eps + 10346*eps^2 + 10296*eps^3)*v*w^4 + 
         (136 + 479*eps + 3402*eps^2 + 3768*eps^3)*w^5) + 
       u^2*w*(v + w)*(3*(24 + 219*eps + 606*eps^2 + 416*eps^3)*v^5 + 
         3*(221 + 1785*eps + 4929*eps^2 + 3380*eps^3)*v^4*w + 
         3*(690 + 4899*eps + 15033*eps^2 + 11444*eps^3)*v^3*w^2 + 
         3*(1105 + 6537*eps + 24516*eps^2 + 21904*eps^3)*v^2*w^3 + 
         (2740 + 12627*eps + 63681*eps^2 + 66052*eps^3)*v*w^4 + 
         (904 + 2868*eps + 22113*eps^2 + 25780*eps^3)*w^5) + 
       u^3*(24*(1 + eps)*(1 + 4*eps)^2*v^6 + 3*(109 + 898*eps + 2393*eps^2 + 
           1596*eps^3)*v^5*w + (1525 + 10917*eps + 30510*eps^2 + 21664*eps^3)*
          v^4*w^2 + (3583 + 22059*eps + 70629*eps^2 + 57292*eps^3)*v^3*w^3 + 
         3*(1531 + 8187*eps + 32541*eps^2 + 30284*eps^3)*v^2*w^4 + 
         (3046 + 13875*eps + 72312*eps^2 + 74848*eps^3)*v*w^5 + 
         (814 + 2910*eps + 21363*eps^2 + 24028*eps^3)*w^6)))/
     ((1 + 6*eps + 8*eps^2)*w^2*(u + w)^3*(v + w)^3*(u + v + w)^2), 
   -1/8*(eps*(12*eps*u^6*w*((-1 + eps + 4*eps^2)*v^2 + (-3 + 2*eps + 8*eps^2)*
          v*w + (-4 - 3*eps + 4*eps^2)*w^2) + w^3*(v + w)^3*
        ((38 + 312*eps + 864*eps^2 + 608*eps^3)*v^3 + 
         (124 + 930*eps + 2697*eps^2 + 1948*eps^3)*v^2*w + 
         3*(41 + 260*eps + 1046*eps^2 + 960*eps^3)*v*w^2 + 
         (79 + 183*eps + 1407*eps^2 + 1780*eps^3)*w^3) + 
       2*u^5*(8*(1 + eps)*(1 + 4*eps)^2*v^4 + (47 + 279*eps + 777*eps^2 + 
           596*eps^3)*v^3*w + (97 + 519*eps + 1728*eps^2 + 1528*eps^3)*v^2*
          w^2 + (85 + 399*eps + 1797*eps^2 + 1780*eps^3)*v*w^3 + 
         3*(9 + 19*eps + 198*eps^2 + 240*eps^3)*w^4) + 
       u*w^2*(v + w)^2*(2*(35 + 300*eps + 816*eps^2 + 560*eps^3)*v^4 + 
         (388 + 3027*eps + 8613*eps^2 + 6100*eps^3)*v^3*w + 
         (739 + 5136*eps + 17412*eps^2 + 14248*eps^3)*v^2*w^2 + 
         3*(245 + 1243*eps + 5734*eps^2 + 5752*eps^3)*v*w^3 + 
         (314 + 810*eps + 6759*eps^2 + 8276*eps^3)*w^4) + 
       u^2*w*(v + w)*(12*(4 + 36*eps + 99*eps^2 + 68*eps^3)*v^5 + 
         3*(144 + 1152*eps + 3159*eps^2 + 2164*eps^3)*v^4*w + 
         (1333 + 9495*eps + 28821*eps^2 + 21772*eps^3)*v^3*w^2 + 
         12*(173 + 1042*eps + 3855*eps^2 + 3408*eps^3)*v^2*w^3 + 
         (1649 + 7713*eps + 38943*eps^2 + 40244*eps^3)*v*w^4 + 
         3*(174 + 530*eps + 4377*eps^2 + 5148*eps^3)*w^5) + 
       u^4*(32*(1 + eps)*(1 + 4*eps)^2*v^5 + (268 + 1953*eps + 5163*eps^2 + 
           3532*eps^3)*v^4*w + (827 + 5046*eps + 14553*eps^2 + 11156*eps^3)*
          v^3*w^2 + (1217 + 6738*eps + 23571*eps^2 + 20732*eps^3)*v^2*w^3 + 
         (865 + 4296*eps + 19827*eps^2 + 19564*eps^3)*v*w^4 + 
         (239 + 891*eps + 6318*eps^2 + 6968*eps^3)*w^5) + 
       u^3*(16*(1 + eps)*(1 + 4*eps)^2*v^6 + 3*(74 + 605*eps + 1603*eps^2 + 
           1068*eps^3)*v^5*w + 3*(347 + 2492*eps + 6888*eps^2 + 4856*eps^3)*
          v^4*w^2 + (2399 + 15084*eps + 47253*eps^2 + 37700*eps^3)*v^3*w^3 + 
         3*(985 + 5440*eps + 21029*eps^2 + 19252*eps^3)*v^2*w^4 + 
         3*(621 + 2915*eps + 14990*eps^2 + 15400*eps^3)*v*w^5 + 
         (472 + 1692*eps + 12873*eps^2 + 14524*eps^3)*w^6)))/
     ((1 + 6*eps + 8*eps^2)*w^2*(u + w)^3*(v + w)^3*(u + v + w)^2), 0, 0, 
   -1/4*(eps*(-6*eps*u^5*w*(v + 2*eps*v + 2*(1 + eps)*w) - 
       w^2*(v + w)^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
         (-5 - 20*eps + 5*eps^2 + 44*eps^3)*v^2*w - 
         2*(8 + 47*eps + 89*eps^2 + 36*eps^3)*v*w^2 - 
         (13 + 67*eps + 151*eps^2 + 92*eps^3)*w^3) + 
       u^4*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + (13 + 94*eps + 249*eps^2 + 
           172*eps^3)*v^2*w + 4*(5 + 26*eps + 83*eps^2 + 68*eps^3)*v*w^2 + 
         (9 + 16*eps + 139*eps^2 + 132*eps^3)*w^3) + 
       u*w^2*(v + w)*(2*(7 + 45*eps + 89*eps^2 + 36*eps^3)*v^3 + 
         2*(32 + 205*eps + 436*eps^2 + 216*eps^3)*v^2*w + 
         2*(49 + 292*eps + 655*eps^2 + 372*eps^3)*v*w^2 + 
         (48 + 253*eps + 610*eps^2 + 384*eps^3)*w^3) + 
       u^3*(4*(1 + eps)*(1 + 4*eps)^2*v^4 + 2*(15 + 121*eps + 312*eps^2 + 
           200*eps^3)*v^3*w + 2*(44 + 309*eps + 804*eps^2 + 536*eps^3)*v^2*
          w^2 + (102 + 607*eps + 1690*eps^2 + 1200*eps^3)*v*w^3 + 
         (40 + 187*eps + 622*eps^2 + 464*eps^3)*w^4) + 
       u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^5 + (17 + 142*eps + 363*eps^2 + 
           228*eps^3)*v^4*w + 2*(41 + 304*eps + 753*eps^2 + 460*eps^3)*v^3*
          w^2 + (187 + 1243*eps + 3051*eps^2 + 1900*eps^3)*v^2*w^3 + 
         2*(93 + 553*eps + 1393*eps^2 + 900*eps^3)*v*w^4 + 
         3*(22 + 115*eps + 310*eps^2 + 208*eps^3)*w^5)))/
     ((1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(-4*eps*u^5*w*(v + 2*eps*v + 2*(1 + eps)*w) + 
      w^2*(v + w)^2*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (16 + 135*eps + 329*eps^2 + 196*eps^3)*v^2*w + 
        (19 + 155*eps + 365*eps^2 + 204*eps^3)*v*w^2 + 
        (9 + 64*eps + 145*eps^2 + 76*eps^3)*w^3) + 
      u^4*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + 3*(5 + 40*eps + 106*eps^2 + 
          72*eps^3)*v^2*w + 2*(9 + 57*eps + 167*eps^2 + 124*eps^3)*v*w^2 + 
        (7 + 24*eps + 120*eps^2 + 96*eps^3)*w^3) + 
      u*w*(v + w)*(8*(1 + eps)*(1 + 4*eps)^2*v^4 + 
        (47 + 407*eps + 1056*eps^2 + 680*eps^3)*v^3*w + 
        (99 + 823*eps + 2061*eps^2 + 1268*eps^3)*v^2*w^2 + 
        2*(47 + 365*eps + 877*eps^2 + 508*eps^3)*v*w^3 + 
        (34 + 240*eps + 561*eps^2 + 300*eps^3)*w^4) + 
      u^3*(8*(1 + eps)*(1 + 4*eps)^2*v^4 + (46 + 396*eps + 1041*eps^2 + 
          684*eps^3)*v^3*w + (98 + 782*eps + 2053*eps^2 + 1356*eps^3)*v^2*
         w^2 + (90 + 644*eps + 1727*eps^2 + 1140*eps^3)*v*w^3 + 
        (30 + 184*eps + 535*eps^2 + 340*eps^3)*w^4) + 
      u^2*(4*(1 + eps)*(1 + 4*eps)^2*v^5 + (39 + 344*eps + 907*eps^2 + 
          596*eps^3)*v^4*w + (133 + 1129*eps + 2943*eps^2 + 1908*eps^3)*v^3*
         w^2 + (213 + 1706*eps + 4358*eps^2 + 2760*eps^3)*v^2*w^3 + 
        (163 + 1213*eps + 3045*eps^2 + 1852*eps^3)*v*w^4 + 
        (48 + 328*eps + 823*eps^2 + 468*eps^3)*w^5)))/
    (2*(1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 0, 
   (eps*(2*eps*u^5*w*((-1 + 4*eps + 8*eps^2)*v + 2*(-1 + 2*eps + 4*eps^2)*
         w) + u^4*(8*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (28 + 210*eps + 615*eps^2 + 468*eps^3)*v^2*w + 
        2*(14 + 93*eps + 332*eps^2 + 296*eps^3)*v*w^2 + 
        (8 + 44*eps + 257*eps^2 + 252*eps^3)*w^3) + 
      w^2*(v + w)^2*((9 + 75*eps + 200*eps^2 + 136*eps^3)*v^3 + 
        (30 + 239*eps + 659*eps^2 + 460*eps^3)*v^2*w + 
        2*(14 + 103*eps + 344*eps^2 + 284*eps^3)*v*w^2 + 
        (13 + 48*eps + 261*eps^2 + 292*eps^3)*w^3) + 
      u^3*(16*(1 + eps)*(1 + 4*eps)^2*v^4 + (88 + 725*eps + 1990*eps^2 + 
          1392*eps^3)*v^3*w + (165 + 1242*eps + 3736*eps^2 + 2888*eps^3)*v^2*
         w^2 + (122 + 851*eps + 3082*eps^2 + 2688*eps^3)*v*w^3 + 
        (29 + 184*eps + 976*eps^2 + 936*eps^3)*w^4) + 
      u*w*(v + w)*((16 + 143*eps + 388*eps^2 + 264*eps^3)*v^4 + 
        2*(43 + 367*eps + 1023*eps^2 + 716*eps^3)*v^3*w + 
        2*(79 + 638*eps + 1920*eps^2 + 1448*eps^3)*v^2*w^2 + 
        (127 + 881*eps + 3142*eps^2 + 2728*eps^3)*v*w^3 + 
        (39 + 180*eps + 1008*eps^2 + 1064*eps^3)*w^4) + 
      u^2*(8*(1 + eps)*(1 + 4*eps)^2*v^5 + (76 + 656*eps + 1771*eps^2 + 
          1204*eps^3)*v^4*w + 2*(118 + 970*eps + 2757*eps^2 + 1984*eps^3)*v^3*
         w^2 + (327 + 2506*eps + 7835*eps^2 + 6172*eps^3)*v^2*w^3 + 
        2*(103 + 711*eps + 2683*eps^2 + 2376*eps^3)*v*w^4 + 
        (47 + 268*eps + 1474*eps^2 + 1472*eps^3)*w^5)))/
    (2*(1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   -1/4*(eps*(2*eps*u^5*w*((3 + 18*eps + 16*eps^2)*v + 
         2*(3 + 9*eps + 8*eps^2)*w) + w^2*(v + w)^2*
        (3*(2 + 18*eps + 45*eps^2 + 28*eps^3)*v^3 + 
         2*(10 + 91*eps + 214*eps^2 + 124*eps^3)*v^2*w + 
         (15 + 161*eps + 358*eps^2 + 192*eps^3)*v*w^2 + 
         eps*(33 + 69*eps + 28*eps^2)*w^3) + 
       u^4*(6*(1 + eps)*(1 + 4*eps)^2*v^3 + (19 + 191*eps + 561*eps^2 + 
           396*eps^3)*v^2*w + 2*(6 + 87*eps + 259*eps^2 + 188*eps^3)*v*w^2 + 
         (-1 + 57*eps + 117*eps^2 + 76*eps^3)*w^3) + 
       u^3*(12*(1 + eps)*(1 + 4*eps)^2*v^4 + (62 + 577*eps + 1581*eps^2 + 
           1076*eps^3)*v^3*w + (101 + 1036*eps + 2838*eps^2 + 1920*eps^3)*v^2*
          w^2 + (48 + 683*eps + 1715*eps^2 + 1084*eps^3)*v*w^3 + 
         (-3 + 134*eps + 194*eps^2 + 48*eps^3)*w^4) + 
       u*w*(v + w)*(12*(1 + eps)*(1 + 4*eps)^2*v^4 + 
         (63 + 574*eps + 1481*eps^2 + 956*eps^3)*v^3*w + 
         (107 + 1037*eps + 2546*eps^2 + 1552*eps^3)*v^2*w^2 + 
         (55 + 685*eps + 1543*eps^2 + 836*eps^3)*v*w^3 + 
         (-1 + 122*eps + 206*eps^2 + 48*eps^3)*w^4) + 
       u^2*(6*(1 + eps)*(1 + 4*eps)^2*v^5 + (55 + 500*eps + 1344*eps^2 + 
           904*eps^3)*v^4*w + (165 + 1555*eps + 4124*eps^2 + 2728*eps^3)*v^3*
          w^2 + 2*(97 + 1015*eps + 2584*eps^2 + 1636*eps^3)*v^2*w^3 + 
         (75 + 1095*eps + 2486*eps^2 + 1376*eps^3)*v*w^4 + 
         (-3 + 178*eps + 250*eps^2 + 24*eps^3)*w^5)))/
     ((1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(2*eps^2*(3 + 4*eps)*u^5*w*(v + w) + w^2*(v + w)^2*
       (4*(1 + eps)*(1 + 4*eps)^2*v^3 + (12 + 110*eps + 281*eps^2 + 
          180*eps^3)*v^2*w + (9 + 92*eps + 214*eps^2 + 120*eps^3)*v*w^2 + 
        eps*(18 + 33*eps + 4*eps^2)*w^3) + 
      u^4*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + (11 + 107*eps + 309*eps^2 + 
          220*eps^3)*v^2*w + 2*(3 + 30*eps + 100*eps^2 + 80*eps^3)*v*w^2 + 
        (-1 - 3*eps + 3*eps^2 + 4*eps^3)*w^3) + 
      u*w*(v + w)*(8*(1 + eps)*(1 + 4*eps)^2*v^4 + 
        (39 + 358*eps + 968*eps^2 + 656*eps^3)*v^3*w + 
        (63 + 605*eps + 1595*eps^2 + 1052*eps^3)*v^2*w^2 + 
        (31 + 364*eps + 877*eps^2 + 500*eps^3)*v*w^3 + 
        (-1 + 53*eps + 74*eps^2 - 24*eps^3)*w^4) + 
      u^3*(8*(1 + eps)*(1 + 4*eps)^2*v^4 + (38 + 355*eps + 975*eps^2 + 
          668*eps^3)*v^3*w + (57 + 565*eps + 1614*eps^2 + 1144*eps^3)*v^2*
         w^2 + (24 + 281*eps + 803*eps^2 + 556*eps^3)*v*w^3 - 
        (3 - 11*eps + 4*eps^2 + 48*eps^3)*w^4) + 
      u^2*(4*(1 + eps)*(1 + 4*eps)^2*v^5 + (35 + 320*eps + 864*eps^2 + 
          584*eps^3)*v^4*w + (99 + 934*eps + 2570*eps^2 + 1768*eps^3)*v^3*
         w^2 + (110 + 1115*eps + 3050*eps^2 + 2072*eps^3)*v^2*w^3 + 
        (39 + 510*eps + 1280*eps^2 + 752*eps^3)*v*w^4 + 
        (-3 + 49*eps + 40*eps^2 - 72*eps^3)*w^5)))/
    (2*(1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(-2*eps*u^5*w*(v + 2*eps*v + 2*(1 + eps)*w) + 
      w^2*(v + w)^2*(4*(1 + 11*eps + 30*eps^2 + 20*eps^3)*v^3 + 
        (18 + 190*eps + 465*eps^2 + 276*eps^3)*v^2*w + 
        (23 + 252*eps + 561*eps^2 + 292*eps^3)*v*w^2 + 
        2*(4 + 53*eps + 110*eps^2 + 48*eps^3)*w^3) + 
      u^4*(6*(1 + eps)*(1 + 4*eps)^2*v^3 + (21 + 207*eps + 577*eps^2 + 
          396*eps^3)*v^2*w + 4*(6 + 55*eps + 148*eps^2 + 100*eps^3)*v*w^2 + 
        (9 + 71*eps + 175*eps^2 + 100*eps^3)*w^3) + 
      u*w*(v + w)*(2*(6 + 53*eps + 136*eps^2 + 88*eps^3)*v^4 + 
        (65 + 610*eps + 1571*eps^2 + 1012*eps^3)*v^3*w + 
        (133 + 1317*eps + 3259*eps^2 + 1996*eps^3)*v^2*w^2 + 
        (117 + 1228*eps + 2803*eps^2 + 1540*eps^3)*v*w^3 + 
        (37 + 423*eps + 859*eps^2 + 380*eps^3)*w^4) + 
      u^3*(12*(1 + eps)*(1 + 4*eps)^2*v^4 + (66 + 625*eps + 1693*eps^2 + 
          1140*eps^3)*v^3*w + (135 + 1319*eps + 3535*eps^2 + 2364*eps^3)*v^2*
         w^2 + (120 + 1157*eps + 2887*eps^2 + 1804*eps^3)*v*w^3 + 
        (39 + 365*eps + 781*eps^2 + 388*eps^3)*w^4) + 
      u^2*(6*(1 + eps)*(1 + 4*eps)^2*v^5 + (57 + 522*eps + 1384*eps^2 + 
          920*eps^3)*v^4*w + (189 + 1798*eps + 4744*eps^2 + 3128*eps^3)*v^3*
         w^2 + (290 + 2849*eps + 7223*eps^2 + 4572*eps^3)*v^2*w^3 + 
        (211 + 2122*eps + 4952*eps^2 + 2840*eps^3)*v*w^4 + 
        (59 + 607*eps + 1241*eps^2 + 572*eps^3)*w^5)))/
    (4*(1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   -1/2*(eps*(-2*eps*u^5*w*(v + 2*eps*v + 2*(1 + eps)*w) + 
       w^2*(v + w)^2*((3 + 31*eps + 84*eps^2 + 56*eps^3)*v^3 + 
         (10 + 105*eps + 256*eps^2 + 152*eps^3)*v^2*w + 
         (10 + 117*eps + 250*eps^2 + 120*eps^3)*v*w^2 + 
         (2 + 43*eps + 82*eps^2 + 24*eps^3)*w^3) + 
       u^4*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + (11 + 110*eps + 313*eps^2 + 
           220*eps^3)*v^2*w + 2*(5 + 44*eps + 133*eps^2 + 100*eps^3)*v*w^2 + 
         (3 + 18*eps + 65*eps^2 + 44*eps^3)*w^3) + 
       u*w*(v + w)*((8 + 71*eps + 184*eps^2 + 120*eps^3)*v^4 + 
         2*(19 + 179*eps + 469*eps^2 + 308*eps^3)*v^3*w + 
         (66 + 670*eps + 1679*eps^2 + 1044*eps^3)*v^2*w^2 + 
         (47 + 546*eps + 1233*eps^2 + 652*eps^3)*v*w^3 + 
         (11 + 171*eps + 324*eps^2 + 104*eps^3)*w^4) + 
       u^3*(8*(1 + eps)*(1 + 4*eps)^2*v^4 + (38 + 363*eps + 993*eps^2 + 
           676*eps^3)*v^3*w + (65 + 655*eps + 1828*eps^2 + 1272*eps^3)*v^2*
          w^2 + (48 + 487*eps + 1305*eps^2 + 868*eps^3)*v*w^3 + 
         (13 + 133*eps + 302*eps^2 + 144*eps^3)*w^4) + 
       u^2*(4*(1 + eps)*(1 + 4*eps)^2*v^5 + (35 + 322*eps + 860*eps^2 + 
           576*eps^3)*v^4*w + (102 + 985*eps + 2656*eps^2 + 1792*eps^3)*v^3*
          w^2 + (134 + 1375*eps + 3603*eps^2 + 2356*eps^3)*v^2*w^3 + 
         (82 + 911*eps + 2178*eps^2 + 1256*eps^3)*v*w^4 + 
         (19 + 239*eps + 475*eps^2 + 180*eps^3)*w^5)))/
     ((1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 0, 
   (eps*(-2*eps*u^4*w*(v + 2*eps*v + (5 + 8*eps)*w) + 
      u^3*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + (7 + 66*eps + 191*eps^2 + 
          132*eps^3)*v^2*w + (8 + 41*eps + 166*eps^2 + 160*eps^3)*v*w^2 + 
        (3 - 14*eps + 17*eps^2 + 60*eps^3)*w^3) + 
      w^2*(v + w)*(4*(2 + 15*eps + 38*eps^2 + 24*eps^3)*v^3 + 
        (23 + 159*eps + 413*eps^2 + 276*eps^3)*v^2*w + 
        3*(7 + 41*eps + 110*eps^2 + 80*eps^3)*v*w^2 + 
        (6 + 29*eps + 79*eps^2 + 60*eps^3)*w^3) + 
      u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + (15 + 148*eps + 427*eps^2 + 
          292*eps^3)*v^3*w + (38 + 327*eps + 1001*eps^2 + 740*eps^3)*v^2*
         w^2 + (39 + 242*eps + 801*eps^2 + 668*eps^3)*v*w^3 + 
        (14 + 49*eps + 191*eps^2 + 188*eps^3)*w^4) + 
      u*w*(2*(3 + 31*eps + 92*eps^2 + 64*eps^3)*v^4 + 
        (36 + 317*eps + 924*eps^2 + 648*eps^3)*v^3*w + 
        (71 + 527*eps + 1537*eps^2 + 1124*eps^3)*v^2*w^2 + 
        (58 + 351*eps + 1028*eps^2 + 792*eps^3)*v*w^3 + 
        (17 + 82*eps + 237*eps^2 + 188*eps^3)*w^4)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*w^2*(u + w)^2*(v + w)^2*(u + v + w)), 
   -1/2*(eps*(-2*eps*u^4*w*(v + 2*eps*v + 2*(1 + eps)*w) + 
       u^3*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + (13 + 114*eps + 305*eps^2 + 
           204*eps^3)*v^2*w + 2*(7 + 55*eps + 152*eps^2 + 104*eps^3)*v*w^2 + 
         (5 + 34*eps + 107*eps^2 + 68*eps^3)*w^3) + 
       w^2*(v + w)*((9 + 78*eps + 206*eps^2 + 136*eps^3)*v^3 + 
         (26 + 222*eps + 575*eps^2 + 372*eps^3)*v^2*w + 
         6*(4 + 34*eps + 85*eps^2 + 52*eps^3)*v*w^2 + 
         (7 + 65*eps + 151*eps^2 + 76*eps^3)*w^3) + 
       u^2*(4*(1 + eps)*(1 + 4*eps)^2*v^4 + (25 + 226*eps + 607*eps^2 + 
           404*eps^3)*v^3*w + (53 + 465*eps + 1253*eps^2 + 836*eps^3)*v^2*
          w^2 + (47 + 395*eps + 1035*eps^2 + 652*eps^3)*v*w^3 + 
         (15 + 127*eps + 311*eps^2 + 156*eps^3)*w^4) + 
       u*w*(2*(4 + 37*eps + 101*eps^2 + 68*eps^3)*v^4 + 
         2*(21 + 187*eps + 504*eps^2 + 336*eps^3)*v^3*w + 
         (77 + 665*eps + 1741*eps^2 + 1124*eps^3)*v^2*w^2 + 
         4*(15 + 129*eps + 320*eps^2 + 188*eps^3)*v*w^3 + 
         (17 + 154*eps + 351*eps^2 + 164*eps^3)*w^4)))/
     ((1 + 2*eps)*(1 + 4*eps)*w^2*(u + w)^2*(v + w)^2*(u + v + w)), 
   (eps*(-8*eps*(1 + 2*eps)*u^5*w^2 + w*(v + w)^3*
       ((1 + 13*eps + 36*eps^2 + 24*eps^3)*v^3 + 
        (1 + 33*eps + 108*eps^2 + 72*eps^3)*v^2*w + 
        (-4 + 13*eps + 152*eps^2 + 168*eps^3)*v*w^2 + 
        eps*(-7 + 64*eps + 120*eps^2)*w^3) + 
      2*u^4*((1 + 10*eps + 38*eps^2 + 32*eps^3)*v^3 + 
        (5 + 58*eps + 192*eps^2 + 152*eps^3)*v^2*w + 
        (7 + 70*eps + 238*eps^2 + 208*eps^3)*v*w^2 + 
        (3 + 16*eps + 72*eps^2 + 88*eps^3)*w^3) - 
      u*(v + w)^2*((2 + 19*eps + 56*eps^2 + 40*eps^3)*v^4 + 
        (9 + 48*eps + 100*eps^2 + 64*eps^3)*v^3*w + 
        (21 + 14*eps - 260*eps^2 - 304*eps^3)*v^2*w^2 - 
        2*(-6 + 35*eps + 371*eps^2 + 432*eps^3)*v*w^3 - 
        (2 + 33*eps + 394*eps^2 + 536*eps^3)*w^4) + 
      u^3*((2 + 21*eps + 84*eps^2 + 72*eps^3)*v^4 + 
        2*(6 + 97*eps + 379*eps^2 + 320*eps^3)*v^3*w + 
        2*(16 + 255*eps + 983*eps^2 + 856*eps^3)*v^2*w^2 + 
        2*(18 + 238*eps + 951*eps^2 + 896*eps^3)*v*w^3 + 
        (14 + 135*eps + 602*eps^2 + 648*eps^3)*w^4) - 
      u^2*(v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + 
        (12 + 13*eps - 140*eps^2 - 168*eps^3)*v^3*w - 
        (-12 + 201*eps + 1228*eps^2 + 1208*eps^3)*v^2*w^2 - 
        (8 + 345*eps + 1840*eps^2 + 1896*eps^3)*v*w^3 - 
        (10 + 135*eps + 772*eps^2 + 888*eps^3)*w^4)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 
   -1/2*(eps*(-8*eps*(1 + 2*eps)*u^5*w^2 + 2*u^4*((1 + 2*eps + 2*eps^2)*v^3 + 
         (5 + 29*eps + 74*eps^2 + 48*eps^3)*v^2*w + 
         (7 + 36*eps + 110*eps^2 + 96*eps^3)*v*w^2 + 
         (3 + 3*eps + 26*eps^2 + 48*eps^3)*w^3) + 
       w*(v + w)^3*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + 
         (11 + 98*eps + 268*eps^2 + 176*eps^3)*v^2*w + 
         (9 + 76*eps + 294*eps^2 + 256*eps^3)*v*w^2 + 
         2*(3 + 7*eps + 53*eps^2 + 72*eps^3)*w^3) + 
       u*w*(v + w)^2*((6 + 57*eps + 164*eps^2 + 104*eps^3)*v^3 + 
         2*(8 + 82*eps + 309*eps^2 + 244*eps^3)*v^2*w + 
         (26 + 171*eps + 858*eps^2 + 864*eps^3)*v*w^2 + 
         2*(8 + 21*eps + 180*eps^2 + 240*eps^3)*w^3) + 
       u^3*((4 + 11*eps + 8*eps^2 - 8*eps^3)*v^4 + 
         (20 + 99*eps + 268*eps^2 + 168*eps^3)*v^3*w + 
         (44 + 265*eps + 912*eps^2 + 744*eps^3)*v^2*w^2 + 
         (44 + 231*eps + 960*eps^2 + 952*eps^3)*v*w^3 + 
         2*(8 + 25*eps + 150*eps^2 + 192*eps^3)*w^4) - 
       u^2*(v + w)*((-2 - 7*eps - 4*eps^2 + 8*eps^3)*v^4 - 
         (9 + 56*eps + 176*eps^2 + 104*eps^3)*v^3*w - 
         (28 + 203*eps + 878*eps^2 + 760*eps^3)*v^2*w^2 - 
         (41 + 232*eps + 1220*eps^2 + 1272*eps^3)*v*w^3 - 
         2*(10 + 32*eps + 243*eps^2 + 312*eps^3)*w^4)))/
     ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 
   (eps*((u + w)^2*(v + w)^2*(2*u^3 + u^2*(4*v + 6*w) + 
        w*(4*v^2 + 7*v*w + 2*w^2) + u*(2*v^2 + 11*v*w + 6*w^2)) + 
      4*eps^3*(v + w)*(-(u^5*(7*v + w)) + u^4*(-12*v^2 - 41*v*w + 21*w^2) - 
        u^3*(5*v^3 + 51*v^2*w + 34*v*w^2 - 82*w^3) + 
        u*w^2*(7*v^3 + 29*v^2*w + 77*v*w^2 + 63*w^3) + 
        u^2*w*(-15*v^3 - 31*v^2*w + 52*v*w^2 + 110*w^3) + 
        w^2*(4*v^4 + 13*v^3*w + 21*v^2*w^2 + 25*v*w^3 + 13*w^4)) + 
      eps*(u + w)^2*(2*u^4*(v + 2*w) + w*(v + w)^2*(25*v^2 + 54*v*w + 
          18*w^2) + u^3*(3*v^2 + 32*v*w + 27*w^2) + 
        2*u^2*(3*v^3 + 28*v^2*w + 53*v*w^2 + 26*w^3) + 
        u*(5*v^4 + 70*v^3*w + 184*v^2*w^2 + 166*v*w^3 + 47*w^4)) + 
      eps^2*(v + w)*(4*u^6 + u^5*(-21*v + 37*w) + 
        u^4*(-36*v^2 - 69*v*w + 205*w^2) + u*w^2*(97*v^3 + 403*v^2*w + 
          615*v*w^2 + 325*w^3) + u^3*(-11*v^3 - 69*v^2*w + 170*v*w^2 + 
          502*w^3) + u^2*w*(-v^3 + 191*v^2*w + 648*v*w^2 + 586*w^3) + 
        w^2*(12*v^4 + 75*v^3*w + 179*v^2*w^2 + 185*v*w^3 + 69*w^4))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)^2), 
   -1/2*(eps*(u^5*(-((-1 + 5*eps + 18*eps^2 + 8*eps^3)*v^2) + 
         2*(1 + 6*eps + 20*eps^2 + 24*eps^3)*v*w + 
         (1 + 11*eps + 58*eps^2 + 56*eps^3)*w^2) + 
       u^4*(-((-2 + 4*eps + 21*eps^2 + 12*eps^3)*v^3) + 
         (10 + eps - 10*eps^2 + 40*eps^3)*v^2*w + 
         (14 + 62*eps + 355*eps^2 + 436*eps^3)*v*w^2 + 
         (6 + 39*eps + 344*eps^2 + 384*eps^3)*w^3) + 
       u*w^2*(v + w)*((1 - 5*eps + 49*eps^2 + 76*eps^3)*v^3 + 
         2*(3 + 3*eps + 152*eps^2 + 208*eps^3)*v^2*w + 
         (14 + 44*eps + 665*eps^2 + 860*eps^3)*v*w^2 + 
         (9 + 15*eps + 422*eps^2 + 552*eps^3)*w^3) + 
       u^3*((1 + eps - 3*eps^2 - 4*eps^3)*v^4 - 
         (-9 + 5*eps + 41*eps^2 + 12*eps^3)*v^3*w + 
         (29 + 47*eps + 347*eps^2 + 516*eps^3)*v^2*w^2 + 
         (35 + 125*eps + 1153*eps^2 + 1452*eps^3)*v*w^3 + 
         2*(7 + 27*eps + 384*eps^2 + 464*eps^3)*w^4) + 
       u^2*w*(-((-2 + eps + 13*eps^2 + 12*eps^3)*v^4) + 
         (13 + eps + 145*eps^2 + 236*eps^3)*v^3*w + 
         (36 + 81*eps + 1001*eps^2 + 1340*eps^3)*v^2*w^2 + 
         (41 + 123*eps + 1663*eps^2 + 2132*eps^3)*v*w^3 + 
         2*(8 + 19*eps + 410*eps^2 + 520*eps^3)*w^4) + 
       w^2*(v + w)^2*(w^2*(v + 2*w) + eps*w*(-3*v^2 + 5*v*w + 3*w^2) + 
         4*eps^3*(4*v^3 + 13*v^2*w + 30*v*w^2 + 28*w^3) + 
         eps^2*(12*v^3 + 35*v^2*w + 94*v*w^2 + 84*w^3))))/
     ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)^2), 0, 0, 
   (eps*(1 + eps)*(1 + 4*eps)*(u + v)*(2*u + v + 3*w))/
    (2*(1 + 2*eps)*w*(u + w)*(u + v + w)), 
   (eps*((u + w)*(v + w)^2*(4*u^4*(v + 2*w) + u^3*(8*v^2 + 26*v*w + 26*w^2) + 
        u*w*(11*v^3 + 35*v^2*w + 58*v*w^2 + 34*w^3) + 
        u^2*(4*v^3 + 21*v^2*w + 53*v*w^2 + 40*w^3) + 
        w*(5*v^4 + 20*v^3*w + 30*v^2*w^2 + 27*v*w^3 + 12*w^4)) + 
      4*eps^3*(v + w)^2*(-5*u^5*(v - 9*w) + u^4*(-8*v^2 + 57*v*w + 247*w^2) + 
        u^3*(-v^3 + 25*v^2*w + 366*v*w^2 + 542*w^3) + 
        w^2*(22*v^4 + 85*v^3*w + 167*v^2*w^2 + 175*v*w^3 + 71*w^4) + 
        u*w*(20*v^4 + 123*v^3*w + 373*v^2*w^2 + 587*v*w^3 + 325*w^4) + 
        u^2*(2*v^4 + 33*v^3*w + 239*v^2*w^2 + 716*v*w^3 + 594*w^4)) - 
      eps*(u + w)*(2*u^5*(v^2 + 3*v*w + 6*w^2) + 
        u^4*(7*v^3 - 43*v^2*w - 63*v*w^2 - w^3) - w*(v + w)^3*
         (41*v^3 + 108*v^2*w + 83*v*w^2 + 17*w^3) - 
        u*(v + w)^2*(v^4 + 68*v^3*w + 176*v^2*w^2 + 195*v*w^3 + 40*w^4) - 
        u^3*(5*v^4 + 75*v^3*w + 247*v^2*w^2 + 225*v*w^3 + 44*w^4) - 
        u^2*(11*v^5 + 64*v^4*w + 262*v^3*w^2 + 452*v^2*w^3 + 297*v*w^4 + 
          54*w^5)) + eps^2*(-4*u^6*(v^2 + 2*v*w + 5*w^2) + 
        u^5*(-35*v^3 + 133*v^2*w + 307*v*w^2 + 99*w^3) + 
        w^2*(v + w)^3*(120*v^3 + 335*v^2*w + 414*v*w^2 + 205*w^3) + 
        u^4*(-26*v^4 + 159*v^3*w + 1335*v^2*w^2 + 1933*v*w^3 + 751*w^4) + 
        u*w*(v + w)^2*(116*v^4 + 669*v^3*w + 1611*v^2*w^2 + 2043*v*w^3 + 
          949*w^4) + u^3*(13*v^5 + 157*v^4*w + 1607*v^3*w^2 + 4587*v^2*w^3 + 
          4796*v*w^4 + 1664*w^5) + u^2*(8*v^6 + 231*v^5*w + 1457*v^4*w^2 + 
          4763*v^3*w^3 + 7843*v^2*w^4 + 6090*v*w^5 + 1776*w^6))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^3*(u + v + w)^2), 
   (eps*(2*(u + w)*(v + w)^3*(3*u^4 + u^3*(5*v + 7*w) + u^2*(v^2 + 9*w^2) - 
        u*(v^3 + 6*v^2*w + 11*v*w^2 - 9*w^3) + 
        w*(-2*v^3 - 5*v^2*w - 6*v*w^2 + 4*w^3)) + 4*eps^3*(v + w)^2*
       (2*u^6 - u^5*(v - 91*w) + u^4*(-18*v^2 + 146*v*w + 490*w^2) + 
        u^3*(-19*v^3 + v^2*w + 686*v*w^2 + 1052*w^3) + 
        w^2*(-11*v^4 - 30*v^3*w + 57*v^2*w^2 + 184*v*w^3 + 108*w^4) + 
        u*w*(-21*v^4 - 68*v^3*w + 191*v^2*w^2 + 759*v*w^3 + 553*w^4) + 
        u^2*(-4*v^4 - 63*v^3*w + 153*v^2*w^2 + 1114*v*w^3 + 1096*w^4)) - 
      eps*(u + w)*(2*u^5*(2*v^2 + 9*v*w + 13*w^2) + 
        u^4*(46*v^3 + 109*v^2*w + 167*v*w^2 + 122*w^3) + 
        w*(v + w)^3*(45*v^3 + 163*v^2*w + 276*v*w^2 + 170*w^3) + 
        u^3*(67*v^4 + 395*v^3*w + 854*v^2*w^2 + 908*v*w^3 + 388*w^4) + 
        u*(v + w)^2*(17*v^4 + 218*v^3*w + 765*v^2*w^2 + 1036*v*w^3 + 
          562*w^4) + u^2*(42*v^5 + 481*v^4*w + 1641*v^3*w^2 + 2651*v^2*w^3 + 
          2133*v*w^4 + 684*w^5)) - eps^2*(2*u^6*(v^2 + 8*v*w + 19*w^2) + 
        u^5*(95*v^3 - 17*v^2*w - 181*v*w^2 - 9*w^3) + 
        w^2*(v + w)^3*(95*v^3 + 283*v^2*w + 200*v*w^2 + 4*w^3) + 
        u*w*(v + w)^2*(147*v^4 + 784*v^3*w + 1203*v^2*w^2 + 235*v*w^3 - 
          311*w^4) + 2*u^4*(88*v^4 + 250*v^3*w - 221*v^2*w^2 - 696*v*w^3 - 
          289*w^4) + u^3*(117*v^5 + 959*v^4*w + 1405*v^3*w^2 - 1117*v^2*w^3 - 
          2988*v*w^4 - 1296*w^5) + u^2*(34*v^6 + 609*v^5*w + 2385*v^4*w^2 + 
          2895*v^3*w^3 - 227*v^2*w^4 - 2392*v*w^5 - 1080*w^6))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^3*(u + v + w)^2), 
   (eps*(2*eps*u^6*w*((-2 + 5*eps + 12*eps^2)*v^2 + 2*(-3 + 5*eps + 12*eps^2)*
         v*w + (-6 + eps + 12*eps^2)*w^2) + w^3*(v + w)^3*
       ((14 + 115*eps + 312*eps^2 + 216*eps^3)*v^3 + 
        2*(23 + 172*eps + 493*eps^2 + 356*eps^3)*v^2*w + 
        (45 + 278*eps + 1109*eps^2 + 1028*eps^3)*v*w^2 + 
        (27 + 55*eps + 479*eps^2 + 628*eps^3)*w^3) + 
      u^5*(8*(1 + eps)*(1 + 4*eps)^2*v^4 + (42 + 274*eps + 791*eps^2 + 
          612*eps^3)*v^3*w + (78 + 442*eps + 1547*eps^2 + 1396*eps^3)*v^2*
         w^2 + (62 + 306*eps + 1457*eps^2 + 1468*eps^3)*v*w^3 + 
        (18 + 56*eps + 489*eps^2 + 556*eps^3)*w^4) + 
      u*w^2*(v + w)^2*((30 + 258*eps + 700*eps^2 + 480*eps^3)*v^4 + 
        4*(40 + 315*eps + 890*eps^2 + 632*eps^3)*v^3*w + 
        (295 + 2057*eps + 6840*eps^2 + 5600*eps^3)*v^2*w^2 + 
        (273 + 1376*eps + 6303*eps^2 + 6380*eps^3)*v*w^3 + 
        (108 + 262*eps + 2365*eps^2 + 2956*eps^3)*w^4) + 
      u^2*w*(v + w)*((24 + 215*eps + 586*eps^2 + 400*eps^3)*v^5 + 
        (198 + 1614*eps + 4443*eps^2 + 3076*eps^3)*v^4*w + 
        (579 + 4232*eps + 12771*eps^2 + 9708*eps^3)*v^3*w^2 + 
        (840 + 5184*eps + 18871*eps^2 + 16708*eps^3)*v^2*w^3 + 
        (615 + 2922*eps + 14675*eps^2 + 15260*eps^3)*v*w^4 + 
        4*(45 + 137*eps + 1176*eps^2 + 1396*eps^3)*w^5) + 
      u^4*(16*(1 + eps)*(1 + 4*eps)^2*v^5 + (124 + 949*eps + 2564*eps^2 + 
          1784*eps^3)*v^4*w + (357 + 2324*eps + 6905*eps^2 + 5396*eps^3)*v^3*
         w^2 + (487 + 2821*eps + 10131*eps^2 + 9060*eps^3)*v^2*w^3 + 
        (319 + 1647*eps + 7805*eps^2 + 7788*eps^3)*v*w^4 + 
        (81 + 337*eps + 2383*eps^2 + 2596*eps^3)*w^5) + 
      u^3*(8*(1 + eps)*(1 + 4*eps)^2*v^6 + (106 + 886*eps + 2369*eps^2 + 
          1596*eps^3)*v^5*w + (473 + 3543*eps + 9935*eps^2 + 7124*eps^3)*v^4*
         w^2 + (1025 + 6752*eps + 21295*eps^2 + 17164*eps^3)*v^3*w^3 + 
        (1177 + 6753*eps + 26079*eps^2 + 24020*eps^3)*v^2*w^4 + 
        (689 + 3342*eps + 17260*eps^2 + 17832*eps^3)*v*w^5 + 
        2*(81 + 305*eps + 2357*eps^2 + 2660*eps^3)*w^6)))/
    (4*(1 + 6*eps + 8*eps^2)*w^2*(u + w)^3*(v + w)^3*(u + v + w)^2), 
   (eps*((u + w)*(v + w)^2*(2*u^4*(3*v + 5*w) + 
        u^3*(12*v^2 + 39*v*w + 35*w^2) + u*w*(17*v^3 + 57*v^2*w + 89*v*w^2 + 
          49*w^3) + u^2*(6*v^3 + 36*v^2*w + 83*v*w^2 + 57*w^3) + 
        w*(6*v^4 + 26*v^3*w + 42*v^2*w^2 + 39*v*w^3 + 17*w^4)) + 
      4*eps^3*(v + w)^2*(u^5*(-4*v + 50*w) + u^4*(-3*v^2 + 74*v*w + 
          271*w^2) + u^3*(5*v^3 + 59*v^2*w + 432*v*w^2 + 592*w^3) + 
        w^2*(24*v^4 + 97*v^3*w + 192*v^2*w^2 + 198*v*w^3 + 79*w^4) + 
        u*w*(24*v^4 + 153*v^3*w + 447*v^2*w^2 + 668*v*w^3 + 358*w^4) + 
        u^2*(4*v^4 + 57*v^3*w + 317*v^2*w^2 + 824*v*w^3 + 650*w^4)) - 
      eps*(u + w)*(4*u^5*(v^2 + 3*v*w + 4*w^2) + 
        u^4*(4*v^3 - 48*v^2*w - 58*v*w^2 + 6*w^3) - 
        w*(v + w)^3*(46*v^3 + 133*v^2*w + 112*v*w^2 + 32*w^3) - 
        u^3*(21*v^4 + 145*v^3*w + 353*v^2*w^2 + 285*v*w^3 + 52*w^4) - 
        u*(v + w)^2*(2*v^4 + 102*v^3*w + 277*v^2*w^2 + 309*v*w^3 + 80*w^4) - 
        u^2*(23*v^5 + 155*v^4*w + 513*v^3*w^2 + 767*v^2*w^3 + 476*v*w^4 + 
          90*w^5)) + eps^2*(-8*u^6*(v^2 + 2*v*w + 3*w^2) + 
        u^5*(-32*v^3 + 150*v^2*w + 332*v*w^2 + 110*w^3) + 
        w^2*(v + w)^3*(132*v^3 + 397*v^2*w + 497*v*w^2 + 247*w^3) + 
        u^4*(9*v^4 + 326*v^3*w + 1670*v^2*w^2 + 2242*v*w^3 + 857*w^4) + 
        u*w*(v + w)^2*(136*v^4 + 845*v^3*w + 2041*v^2*w^2 + 2496*v*w^3 + 
          1124*w^4) + u^3*(49*v^5 + 443*v^4*w + 2459*v^3*w^2 + 5831*v^2*w^3 + 
          5692*v*w^4 + 1918*w^5) + u^2*(16*v^6 + 385*v^5*w + 2205*v^4*w^2 + 
          6451*v^3*w^3 + 9847*v^2*w^4 + 7304*v*w^5 + 2072*w^6))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^3*(u + v + w)^2), 0, 0, 0, 
   0, 0, -1/4*(eps*(2*u^4*((1 + eps)*(1 + 4*eps)^2*v^3 + 
         (6 + 47*eps + 110*eps^2 + 64*eps^3)*v^2*w + 
         (7 + 61*eps + 140*eps^2 + 72*eps^3)*v*w^2 + 
         (4 + 27*eps + 54*eps^2 + 24*eps^3)*w^3) + 
       w^2*(v + w)^2*((1 + 13*eps + 36*eps^2 + 24*eps^3)*v^3 + 
         (10 + 96*eps + 223*eps^2 + 116*eps^3)*v^2*w + 
         (16 + 138*eps + 303*eps^2 + 140*eps^3)*v*w^2 + 
         2*(5 + 32*eps + 61*eps^2 + 24*eps^3)*w^3) + 
       u^3*(4*(1 + eps)*(1 + 4*eps)^2*v^4 + (32 + 262*eps + 633*eps^2 + 
           380*eps^3)*v^3*w + (76 + 631*eps + 1451*eps^2 + 780*eps^3)*v^2*
          w^2 + (76 + 617*eps + 1349*eps^2 + 644*eps^3)*v*w^3 + 
         (34 + 224*eps + 435*eps^2 + 180*eps^3)*w^4) + 
       u*w*(v + w)*((4 + 35*eps + 88*eps^2 + 56*eps^3)*v^4 + 
         2*(14 + 127*eps + 306*eps^2 + 176*eps^3)*v^3*w + 
         (72 + 645*eps + 1477*eps^2 + 756*eps^3)*v^2*w^2 + 
         (82 + 661*eps + 1414*eps^2 + 640*eps^3)*v*w^3 + 
         (38 + 244*eps + 463*eps^2 + 180*eps^3)*w^4) + 
       u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^5 + (24 + 203*eps + 501*eps^2 + 
           308*eps^3)*v^4*w + (94 + 804*eps + 1893*eps^2 + 1060*eps^3)*v^3*
          w^2 + (166 + 1407*eps + 3171*eps^2 + 1604*eps^3)*v^2*w^3 + 
         (146 + 1134*eps + 2399*eps^2 + 1084*eps^3)*v*w^4 + 
         2*(27 + 175*eps + 334*eps^2 + 132*eps^3)*w^5)))/
     ((1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*(2*eps*u^3*w*(v + 2*eps*v + 2*(1 + eps)*w) + 
      w*(v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
        (7 + 64*eps + 171*eps^2 + 116*eps^3)*v^2*w + 
        2*(2 + 22*eps + 61*eps^2 + 44*eps^3)*v*w^2 + 
        (-1 + eps + 5*eps^2 + 4*eps^3)*w^3) + 
      u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + (7 + 68*eps + 185*eps^2 + 
          124*eps^3)*v^2*w + 4*(1 + 13*eps + 32*eps^2 + 20*eps^3)*v*w^2 - 
        (1 - 8*eps + eps^2 + 12*eps^3)*w^3) + 
      u*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + (11 + 102*eps + 277*eps^2 + 
          188*eps^3)*v^3*w + 2*(9 + 88*eps + 239*eps^2 + 164*eps^3)*v^2*w^2 + 
        (7 + 95*eps + 245*eps^2 + 164*eps^3)*v*w^3 + (-2 + 5*eps - 8*eps^3)*
         w^4)))/(4*(1 + 2*eps)*(1 + 4*eps)*w^2*(u + w)*(v + w)^2*
     (u + v + w)), 
   (eps*(w^2*(v + w)*((1 + 13*eps + 36*eps^2 + 24*eps^3)*v^2 + 
        (2 + 27*eps + 55*eps^2 + 20*eps^3)*v*w + 
        (1 + 17*eps + 25*eps^2 - 4*eps^3)*w^2) + 
      u^3*(2*(1 + eps)*(v + 4*eps*v)^2 + (4 + 33*eps + 74*eps^2 + 40*eps^3)*v*
         w + (2 + 19*eps + 46*eps^2 + 24*eps^3)*w^2) + 
      u*w*((4 + 35*eps + 88*eps^2 + 56*eps^3)*v^3 + 
        (12 + 112*eps + 263*eps^2 + 148*eps^3)*v^2*w + 
        2*(6 + 64*eps + 129*eps^2 + 48*eps^3)*v*w^2 + 
        (4 + 53*eps + 87*eps^2 + 4*eps^3)*w^3) + 
      u^2*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 2*(5 + 43*eps + 105*eps^2 + 
          64*eps^3)*v^2*w + (13 + 117*eps + 258*eps^2 + 128*eps^3)*v*w^2 + 
        (5 + 55*eps + 108*eps^2 + 32*eps^3)*w^3)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*w^2*(u + w)^2*(v + w)*(u + v + w)), 
   -1/4*(eps*(2*eps*u^5*w*(v + 2*eps*v + 2*(1 + eps)*w) + 
       u^4*(v + w)*(2*(1 + eps)*(v + 4*eps*v)^2 + 
         (3 + 23*eps + 47*eps^2 + 20*eps^3)*v*w + 
         (1 + 27*eps + 21*eps^2 - 20*eps^3)*w^2) + 
       w^2*(v + w)^2*(6*(1 + eps)*(1 + 4*eps)^2*v^3 + 
         (16 + 138*eps + 357*eps^2 + 228*eps^3)*v^2*w + 
         (13 + 104*eps + 251*eps^2 + 140*eps^3)*v*w^2 + 
         2*(2 + 13*eps + 23*eps^2 + 4*eps^3)*w^3) + 
       u^3*(4*(1 + eps)*(1 + 4*eps)^2*v^4 + (22 + 187*eps + 475*eps^2 + 
           300*eps^3)*v^3*w + (39 + 329*eps + 709*eps^2 + 356*eps^3)*v^2*
          w^2 + (28 + 257*eps + 409*eps^2 + 68*eps^3)*v*w^3 + 
         (7 + 77*eps + 79*eps^2 - 52*eps^3)*w^4) + 
       u^2*(v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^4 + 
         (23 + 202*eps + 528*eps^2 + 344*eps^3)*v^3*w + 
         2*(28 + 241*eps + 582*eps^2 + 344*eps^3)*v^2*w^2 + 
         (50 + 403*eps + 807*eps^2 + 332*eps^3)*v*w^3 + 
         (15 + 115*eps + 157*eps^2 - 36*eps^3)*w^4) + 
       u*w*(v + w)*(8*(1 + eps)*(1 + 4*eps)^2*v^4 + 
         (41 + 364*eps + 941*eps^2 + 604*eps^3)*v^3*w + 
         (69 + 585*eps + 1433*eps^2 + 852*eps^3)*v^2*w^2 + 
         (49 + 378*eps + 821*eps^2 + 380*eps^3)*v*w^3 + 
         (13 + 87*eps + 141*eps^2 + 4*eps^3)*w^4)))/
     ((1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (eps*((v + w)^2*(u^4 + 2*u^3*(v + 2*w) - 2*u*w*(v^2 + v*w - 2*w^2) + 
        u^2*(v^2 + 2*v*w + 6*w^2) + w*(-v^3 - 3*v^2*w - 2*v*w^2 + w^3)) - 
      4*eps^3*(v + w)*(u^4*(9*v - w) + u^3*(19*v^2 + 40*v*w - 11*w^2) + 
        w*(v + w)^2*(2*v^2 + 10*v*w - 5*w^2) + 
        u^2*(12*v^3 + 67*v^2*w + 45*v*w^2 - 24*w^3) + 
        u*(2*v^4 + 30*v^3*w + 61*v^2*w^2 + 14*v*w^3 - 19*w^4)) + 
      eps^2*(4*u^5*(v + w) + u^4*(-23*v^2 + 20*v*w + 27*w^2) + 
        w*(v + w)^2*(-12*v^3 - 52*v^2*w - 13*v*w^2 + 23*w^3) + 
        u^3*(-57*v^3 - 115*v^2*w + 53*v*w^2 + 87*w^3) + 
        u^2*(-38*v^4 - 227*v^3*w - 210*v^2*w^2 + 119*v*w^3 + 132*w^4) - 
        u*(8*v^5 + 118*v^4*w + 295*v^3*w^2 + 161*v^2*w^3 - 115*v*w^4 - 
          91*w^5)) + eps*(2*u^5*(v + 2*w) + w*(v + w)^3*(-5*v^2 - 11*v*w + 
          7*w^2) + 2*u^4*(v^2 + 15*v*w + 12*w^2) + 
        u^3*w*(39*v^2 + 102*v*w + 53*w^2) + u^2*(-v^4 + 72*v^2*w^2 + 
          132*v*w^3 + 57*w^4) - u*(v^5 + 19*v^4*w + 37*v^3*w^2 - 18*v^2*w^3 - 
          68*v*w^4 - 31*w^5))))/(8*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*
     (v + w)^2*(u + v + w)^2), 
   (u^3*(2*(1 + 4*eps)^2*(-1 + 6*eps + 7*eps^2)*v^3 + 
       (-4 + 35*eps + 39*eps^2)*(v + 4*eps*v)^2*w + 
       2*(-1 + 6*eps + 114*eps^2 + 341*eps^3 + 228*eps^4)*v*w^2 + 
       eps*(5 + 63*eps + 138*eps^2 + 56*eps^3)*w^3) + 
     w^2*(v + w)*(2*(1 + 4*eps)^2*(-1 + 6*eps + 7*eps^2)*v^3 + 
       (-4 + 5*eps + 276*eps^2 + 899*eps^3 + 620*eps^4)*v^2*w + 
       (-2 + 16*eps + 276*eps^2 + 757*eps^3 + 460*eps^4)*v*w^2 + 
       eps*(7 + 87*eps + 180*eps^2 + 64*eps^3)*w^3) + 
     u^2*(2*(1 + 4*eps)^2*(-1 + 6*eps + 7*eps^2)*v^4 + 
       (1 + 4*eps)^2*(-10 + 73*eps + 83*eps^2)*v^3*w + 
       (-14 + 27*eps + 1050*eps^2 + 3439*eps^3 + 2412*eps^4)*v^2*w^2 + 
       (-6 + 47*eps + 816*eps^2 + 2304*eps^3 + 1448*eps^4)*v*w^3 + 
       eps*(17 + 213*eps + 429*eps^2 + 140*eps^3)*w^4) + 
     u*w*(4*(1 + 4*eps)^2*(-1 + 6*eps + 7*eps^2)*v^4 + 
       (-14 - 2*eps + 783*eps^2 + 2749*eps^3 + 1972*eps^4)*v^3*w + 
       (-16 + 45*eps + 1347*eps^2 + 4223*eps^3 + 2868*eps^4)*v^2*w^2 + 
       (-6 + 58*eps + 951*eps^2 + 2541*eps^3 + 1492*eps^4)*v*w^3 + 
       eps*(19 + 237*eps + 471*eps^2 + 148*eps^3)*w^4))/
    (2*(1 + 2*eps)*(1 + 4*eps)*w^2*(u + w)^2*(v + w)^2*(u + v + w)), 
   -1/4*(eps*(-2*eps*u^5*w*(v + 2*eps*v + 2*(1 + eps)*w) + 
       u^4*(8*(1 + eps)*(1 + 4*eps)^2*v^3 + (23 + 214*eps + 599*eps^2 + 
           420*eps^3)*v^2*w + 2*(9 + 77*eps + 228*eps^2 + 168*eps^3)*v*w^2 + 
         (3 + 24*eps + 81*eps^2 + 44*eps^3)*w^3) + 
       w^2*(v + w)^2*((9 + 77*eps + 204*eps^2 + 136*eps^3)*v^3 + 
         (27 + 234*eps + 614*eps^2 + 408*eps^3)*v^2*w + 
         (24 + 214*eps + 523*eps^2 + 316*eps^3)*v*w^2 + 
         (5 + 63*eps + 129*eps^2 + 44*eps^3)*w^3) + 
       u^3*(16*(1 + eps)*(1 + 4*eps)^2*v^4 + 3*(26 + 240*eps + 659*eps^2 + 
           452*eps^3)*v^3*w + (130 + 1213*eps + 3417*eps^2 + 2404*eps^3)*v^2*
          w^2 + (82 + 776*eps + 2147*eps^2 + 1444*eps^3)*v*w^3 + 
         7*(2 + 23*eps + 53*eps^2 + 20*eps^3)*w^4) + 
       u*w*(v + w)*((16 + 145*eps + 392*eps^2 + 264*eps^3)*v^4 + 
         2*(41 + 370*eps + 1014*eps^2 + 696*eps^3)*v^3*w + 
         (144 + 1301*eps + 3493*eps^2 + 2356*eps^3)*v^2*w^2 + 
         (96 + 915*eps + 2276*eps^2 + 1368*eps^3)*v*w^3 + 
         (18 + 227*eps + 455*eps^2 + 140*eps^3)*w^4) + 
       u^2*(8*(1 + eps)*(1 + 4*eps)^2*v^5 + (71 + 649*eps + 1766*eps^2 + 
           1200*eps^3)*v^4*w + (210 + 1934*eps + 5355*eps^2 + 3708*eps^3)*v^3*
          w^2 + 3*(89 + 830*eps + 2274*eps^2 + 1552*eps^3)*v^2*w^3 + 
         (144 + 1422*eps + 3637*eps^2 + 2212*eps^3)*v*w^4 + 
         3*(8 + 99*eps + 204*eps^2 + 64*eps^3)*w^5)))/
     ((1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 
   (eps*((v + w)^2*(u^3 + 2*u^2*(v + 3*w) + 2*w*(2*v^2 + 3*v*w + 2*w^2) + 
        u*(v^2 + 8*v*w + 9*w^2)) + 4*eps^3*(u + w)*(v + w)*
       (u^2*(v + 5*w) + w*(3*v^2 + 7*v*w + 4*w^2) + 
        u*(v^2 + 10*v*w + 9*w^2)) + eps^2*(v + w)*
       (-4*u^4 + u^3*(3*v + 11*w) + u^2*(15*v^2 + 71*v*w + 64*w^2) + 
        w*(32*v^3 + 85*v^2*w + 83*v*w^2 + 30*w^3) + 
        u*(8*v^3 + 76*v^2*w + 151*v*w^2 + 79*w^3)) + 
      eps*(-2*u^4*(v + 2*w) + u^3*(v^2 - 2*v*w - 7*w^2) + 
        w*(v + w)^2*(23*v^2 + 32*v*w + 15*w^2) + 
        u^2*(8*v^3 + 39*v^2*w + 46*v*w^2 + 13*w^3) + 
        u*(5*v^4 + 50*v^3*w + 122*v^2*w^2 + 108*v*w^3 + 31*w^4))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 
   (eps*(2*u^5*w*((-2 - 5*eps + 4*eps^2 + 8*eps^3)*v + 
        (2 + 3*eps + 4*eps^2 + 8*eps^3)*w) - 
      u^4*((-2 + 8*eps + 46*eps^2 + 40*eps^3)*v^3 + 
        (12 + 71*eps + 104*eps^2 + 56*eps^3)*v^2*w + 
        (8 + 81*eps + 60*eps^2 - 40*eps^3)*v*w^2 + 
        2*(-9 - 3*eps + eps^2 - 28*eps^3)*w^3) + 
      w*(v + w)^3*((2 + 17*eps + 46*eps^2 + 32*eps^3)*v^3 + 
        (10 + 85*eps + 236*eps^2 + 152*eps^3)*v^2*w + 
        (10 + 69*eps + 294*eps^2 + 256*eps^3)*v*w^2 + 
        (10 + 15*eps + 100*eps^2 + 136*eps^3)*w^3) - 
      u^3*((-6 - 7*eps + 34*eps^2 + 48*eps^3)*v^4 + 
        2*(2 + 36*eps + 69*eps^2 + 64*eps^3)*v^3*w + 
        2*(18 + 140*eps + 101*eps^2 - 8*eps^3)*v^2*w^2 + 
        2*eps*(126 + 65*eps - 120*eps^2)*v*w^3 + 
        (-30 + 43*eps + 32*eps^2 - 144*eps^3)*w^4) + 
      u^2*(v + w)*((6 + 32*eps + 58*eps^2 + 24*eps^3)*v^4 + 
        2*(5 + 44*eps + 144*eps^2 + 80*eps^3)*v^3*w + 
        2*(-5 - 7*eps + 275*eps^2 + 260*eps^3)*v^2*w^2 + 
        2*(3 - 80*eps + 196*eps^2 + 352*eps^3)*v*w^3 + 
        (32 - 65*eps + 74*eps^2 + 320*eps^3)*w^4) + 
      u*(v + w)^2*((2 + 17*eps + 46*eps^2 + 32*eps^3)*v^4 + 
        2*(5 + 51*eps + 154*eps^2 + 104*eps^3)*v^3*w + 
        (16 + 195*eps + 786*eps^2 + 592*eps^3)*v^2*w^2 + 
        2*(11 + 42*eps + 365*eps^2 + 384*eps^3)*v*w^3 + 
        (26 - 7*eps + 196*eps^2 + 352*eps^3)*w^4)))/
    (4*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 
   -1/4*(eps*(-2*eps*(1 + 2*eps)*u^3*w + u^2*(2*(1 + eps)*(v + 4*eps*v)^2 + 
         (4 + 29*eps + 82*eps^2 + 64*eps^3)*v*w + 
         2*(1 + 6*eps + 18*eps^2 + 16*eps^3)*w^2) + 
       (v + w)*(2*(1 + eps)*(1 + 4*eps)^2*v^3 + 
         3*(2 + 17*eps + 46*eps^2 + 32*eps^3)*v^2*w + 
         (5 + 35*eps + 90*eps^2 + 64*eps^3)*v*w^2 + (1 + 2*eps)^2*w^3) + 
       u*(4*(1 + eps)*(1 + 4*eps)^2*v^3 + (13 + 105*eps + 278*eps^2 + 
           192*eps^3)*v^2*w + 2*(7 + 52*eps + 136*eps^2 + 96*eps^3)*v*w^2 + 
         (5 + 36*eps + 92*eps^2 + 64*eps^3)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*w*
      (u + w)*(v + w)^2*(u + v + w)), 
   -1/4*(eps*(2*u*(v + w)^4 - w*(v + w)^4 + u^2*(v + w)^2*(2*v + 3*w) + 
       8*eps^3*(v + w)^2*(u^3 + u^2*(6*v + 8*w) - w*(3*v^2 + 5*v*w + 2*w^2) + 
         u*(5*v^2 + 9*v*w + 5*w^2)) + 
       eps*(-4*u^4*w + 2*u^3*(v^2 - 5*v*w - 9*w^2) - 3*w*(v + w)^2*
          (4*v^2 + 9*v*w + 6*w^2) + u^2*(22*v^3 + 60*v^2*w + 34*v*w^2 - 
           6*w^3) + u*(20*v^4 + 71*v^3*w + 78*v^2*w^2 + 17*v*w^3 - 10*w^4)) - 
       2*eps^2*(4*u^4*w + u^3*(-5*v^2 + 4*v*w + 15*w^2) + 
         w*(v + w)^2*(17*v^2 + 34*v*w + 20*w^2) - 
         2*u^2*(17*v^3 + 50*v^2*w + 39*v*w^2 + 5*w^3) - 
         u*(29*v^4 + 106*v^3*w + 132*v^2*w^2 + 56*v*w^3 + w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (eps*(4*eps*(1 + 2*eps)*u^5*w*(v + 3*w) + w*(v + w)^3*
       ((5 + 49*eps + 132*eps^2 + 88*eps^3)*v^3 + 
        (13 + 137*eps + 356*eps^2 + 232*eps^3)*v^2*w + 
        (10 + 135*eps + 256*eps^2 + 88*eps^3)*v*w^2 + 
        (-2 + 51*eps + 56*eps^2 - 56*eps^3)*w^3) - 
      2*u^4*((2 + 6*eps + 6*eps^2)*v^3 + (8 + 33*eps + 78*eps^2 + 56*eps^3)*
         v^2*w + (10 + 27*eps + 96*eps^2 + 112*eps^3)*v*w^2 + 
        2*(2 - 3*eps + 6*eps^2 + 28*eps^3)*w^3) + 
      u*(v + w)^2*((2 + 17*eps + 40*eps^2 + 24*eps^3)*v^4 + 
        3*(5 + 50*eps + 124*eps^2 + 80*eps^3)*v^3*w + 
        (27 + 328*eps + 668*eps^2 + 320*eps^3)*v^2*w^2 + 
        2*(2 + 141*eps + 143*eps^2 - 104*eps^3)*v*w^3 + 
        (-10 + 115*eps + 6*eps^2 - 312*eps^3)*w^4) - 
      u^3*((6 + 13*eps - 4*eps^2 - 24*eps^3)*v^4 + 
        2*(16 + 49*eps + 107*eps^2 + 64*eps^3)*v^3*w + 
        2*(34 + 107*eps + 391*eps^2 + 376*eps^3)*v^2*w^2 + 
        2*(32 + 66*eps + 399*eps^2 + 512*eps^3)*v*w^3 + 
        (22 - eps + 226*eps^2 + 424*eps^3)*w^4) + 
      u^2*(v + w)*(-2*w*(v^3 + 11*v^2*w + 21*v*w^2 + 11*w^3) + 
        8*eps^3*(6*v^4 + 17*v^3*w - 41*v^2*w^2 - 123*v*w^3 - 71*w^4) + 
        4*eps^2*(14*v^4 + 49*v^3*w - 24*v^2*w^2 - 124*v*w^3 - 57*w^4) + 
        eps*(16*v^4 + 79*v^3*w + 99*v^2*w^2 + 85*v*w^3 + 65*w^4))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 
   (eps*(4*eps*(1 + 2*eps)*u^5*w*(v + 3*w) + 
      2*u^4*((1 + 20*eps + 61*eps^2 + 44*eps^3)*v^3 + 
        (1 + 45*eps + 123*eps^2 + 76*eps^3)*v^2*w + 
        (-1 + 49*eps + 101*eps^2 + 20*eps^3)*v*w^2 + 
        (-1 + 30*eps + 51*eps^2 - 12*eps^3)*w^3) - 
      w*(v + w)^3*((2 + 11*eps + 26*eps^2 + 16*eps^3)*v^3 - 
        2*(-1 + 6*eps + 11*eps^2 + 4*eps^3)*v^2*w + 
        (1 - 44*eps - 8*eps^2 + 80*eps^3)*v*w^2 + 
        (5 - 21*eps + 24*eps^2 + 104*eps^3)*w^3) + 
      u^2*(v + w)*((2 + 28*eps + 74*eps^2 + 56*eps^3)*v^4 + 
        (19 + 256*eps + 604*eps^2 + 384*eps^3)*v^3*w + 
        (31 + 565*eps + 1040*eps^2 + 392*eps^3)*v^2*w^2 + 
        (9 + 514*eps + 584*eps^2 - 256*eps^3)*v*w^3 + 
        (-5 + 191*eps + 102*eps^2 - 320*eps^3)*w^4) + 
      u^3*((4 + 71*eps + 214*eps^2 + 160*eps^3)*v^4 + 
        (17 + 324*eps + 850*eps^2 + 560*eps^3)*v^3*w + 
        (19 + 534*eps + 1122*eps^2 + 496*eps^3)*v^2*w^2 + 
        (3 + 428*eps + 646*eps^2 - 48*eps^3)*v*w^3 + 
        (-3 + 151*eps + 168*eps^2 - 144*eps^3)*w^4) - 
      u*(v + w)^2*(w*(-4*v^3 - 14*v^2*w - v*w^2 + 9*w^3) + 
        eps*(3*v^4 - 53*v^3*w - 229*v^2*w^2 - 260*v*w^3 - 109*w^4) + 
        2*eps^2*(9*v^4 - 47*v^3*w - 181*v^2*w^2 - 97*v*w^3 + 6*w^4) + 
        16*eps^3*(v^4 - 3*v^3*w - 6*v^2*w^2 + 17*v*w^3 + 19*w^4))))/
    (8*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 
   (-2*(u - v)*w*(v + w)^2*(u + v + w) + eps*(v + w)^2*
      (3*u^3 + 9*u^2*v + u*(6*v^2 + 8*v*w - 7*w^2) + 
       w*(4*v^2 - 3*v*w - 4*w^2)) + 16*eps^4*(v + w)^2*
      (3*u^3 + 9*u^2*(v + 2*w) - w*(14*v^2 + 21*v*w + 4*w^2) + 
       u*(6*v^2 + 8*v*w + 11*w^2)) - 
     3*eps^2*(2*u^4*w + u^3*(-9*v^2 - 11*v*w + 3*w^2) - 
       u^2*(27*v^3 + 87*v^2*w + 78*v*w^2 + 14*w^3) - 
       u*(18*v^4 + 59*v^3*w + 72*v^2*w^2 + 29*v*w^3 - 3*w^4) + 
       2*w*(13*v^4 + 50*v^3*w + 69*v^2*w^2 + 41*v*w^3 + 9*w^4)) - 
     2*eps^3*(6*u^4*w - 3*u^3*v*(12*v + 17*w) - 
       u^2*(108*v^3 + 401*v^2*w + 433*v*w^2 + 128*w^3) - 
       u*(72*v^4 + 237*v^3*w + 347*v^2*w^2 + 241*v*w^3 + 56*w^4) + 
       w*(152*v^4 + 543*v^3*w + 690*v^2*w^2 + 365*v*w^3 + 66*w^4)))/
    (2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   -1/4*(eps*(-8*eps*(1 + 2*eps)*u^5*w^2 + 
       2*u^4*(-((-1 + 2*eps + 13*eps^2 + 12*eps^3)*v^3) + 
         (5 + 18*eps + 39*eps^2 + 20*eps^3)*v^2*w + 
         (7 + 28*eps + 89*eps^2 + 76*eps^3)*v*w^2 + 
         (3 + 2*eps + 25*eps^2 + 44*eps^3)*w^3) + 
       w*(v + w)^3*((10 + 83*eps + 218*eps^2 + 144*eps^3)*v^3 + 
         2*(13 + 103*eps + 279*eps^2 + 188*eps^3)*v^2*w + 
         (21 + 146*eps + 492*eps^2 + 400*eps^3)*v*w^2 + 
         3*(3 + 9*eps + 48*eps^2 + 56*eps^3)*w^3) + 
       u^3*((4 + eps - 22*eps^2 - 32*eps^3)*v^4 + 
         (19 + 24*eps + 62*eps^2 + 16*eps^3)*v^3*w + 
         (41 + 118*eps + 542*eps^2 + 464*eps^3)*v^2*w^2 + 
         (41 + 128*eps + 730*eps^2 + 752*eps^3)*v*w^3 + 
         (15 + 29*eps + 264*eps^2 + 336*eps^3)*w^4) + 
       u^2*(v + w)*((2 + 8*eps + 22*eps^2 + 8*eps^3)*v^4 + 
         (13 + 44*eps + 188*eps^2 + 128*eps^3)*v^3*w + 
         (37 + 129*eps + 756*eps^2 + 696*eps^3)*v^2*w^2 + 
         (47 + 146*eps + 1072*eps^2 + 1152*eps^3)*v*w^3 + 
         (21 + 41*eps + 458*eps^2 + 576*eps^3)*w^4) + 
       u*(v + w)^2*(w*(16*v^3 + 42*v^2*w + 47*v*w^2 + 21*w^3) + 
         16*eps^3*(v^4 + 17*v^3*w + 50*v^2*w^2 + 65*v*w^3 + 31*w^4) + 
         eps*(3*v^4 + 129*v^3*w + 299*v^2*w^2 + 240*v*w^3 + 51*w^4) + 
         2*eps^2*(9*v^4 + 195*v^3*w + 515*v^2*w^2 + 547*v*w^3 + 202*w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)^2), 0, 0, 0, 
   0, 0, 0, 0, -1/2*(2*eps^2*u^5*w*((-1 + 4*eps + 8*eps^2)*v + 
        2*(-1 + 2*eps + 4*eps^2)*w) + u^4*(2*(1 + 4*eps)^2*(-1 + eps^2)*v^3 + 
        (-4 - 25*eps - 50*eps^2 + 97*eps^3 + 156*eps^4)*v^2*w + 
        2*(-1 - 2*eps + 125*eps^3 + 164*eps^4)*v*w^2 + 
        eps*(5 + 8*eps + 169*eps^2 + 204*eps^3)*w^3) + 
      w^2*(v + w)^2*((-2 - 15*eps - 27*eps^2 + 24*eps^3 + 40*eps^4)*v^3 + 
        (-4 - 22*eps - 5*eps^2 + 204*eps^3 + 200*eps^4)*v^2*w + 
        (-2 - 3*eps + 30*eps^2 + 336*eps^3 + 368*eps^4)*v*w^2 + 
        eps*(11 + 14*eps + 184*eps^2 + 256*eps^3)*w^3) + 
      u^3*(4*(1 + 4*eps)^2*(-1 + eps^2)*v^4 + (-16 - 112*eps - 182*eps^2 + 
          307*eps^3 + 420*eps^4)*v^3*w + 2*(-10 - 53*eps - 64*eps^2 + 
          472*eps^3 + 588*eps^4)*v^2*w^2 + (-8 - 8*eps + 52*eps^2 + 
          1311*eps^3 + 1588*eps^4)*v*w^3 + 2*eps*(9 + 20*eps + 321*eps^2 + 
          384*eps^3)*w^4) + u*w*(v + w)*
       ((-4 - 32*eps - 61*eps^2 + 36*eps^3 + 72*eps^4)*v^4 + 
        (-16 - 113*eps - 157*eps^2 + 414*eps^3 + 496*eps^4)*v^3*w + 
        (-20 - 111*eps - 54*eps^2 + 1237*eps^3 + 1356*eps^4)*v^2*w^2 + 
        (-8 + 106*eps^2 + 1523*eps^3 + 1788*eps^4)*v*w^3 + 
        2*eps*(15 + 20*eps + 348*eps^2 + 460*eps^3)*w^4) + 
      u^2*(2*(1 + 4*eps)^2*(-1 + eps^2)*v^5 + (-16 - 119*eps - 195*eps^2 + 
          254*eps^3 + 352*eps^4)*v^4*w + (-38 - 249*eps - 320*eps^2 + 
          1210*eps^3 + 1432*eps^4)*v^3*w^2 + (-36 - 171*eps - 79*eps^2 + 
          2563*eps^3 + 2972*eps^4)*v^2*w^3 + (-12 + 7*eps + 138*eps^2 + 
          2584*eps^3 + 3104*eps^4)*v*w^4 + eps*(32 + 54*eps + 993*eps^2 + 
          1244*eps^3)*w^5))/((1 + 6*eps + 8*eps^2)*w^2*(u + w)^2*(v + w)^2*
      (u + v + w)^2), (eps*(u^4*(v + 2*eps*v - (1 + 8*eps + 8*eps^2)*w) + 
      2*u^3*((1 + 4*eps + 10*eps^2 + 8*eps^3)*v^2 + 
        (1 - 3*eps + 2*eps^2 + 8*eps^3)*v*w - (2 + 17*eps + 16*eps^2)*w^2) + 
      w*(v + w)^2*((1 + 5*eps + 12*eps^2 + 8*eps^3)*v^2 + 
        (2 + 9*eps + 34*eps^2 + 32*eps^3)*v*w + (1 + 12*eps^2 + 16*eps^3)*
         w^2) + u^2*((1 + 7*eps + 28*eps^2 + 24*eps^3)*v^3 + 
        2*(3 + 13*eps + 52*eps^2 + 48*eps^3)*v^2*w + 
        (3 - 15*eps + 56*eps^2 + 88*eps^3)*v*w^2 + 
        4*(-1 - 11*eps - 7*eps^2 + 4*eps^3)*w^3) + 
      u*(v + w)*(3*v*w*(v + 2*w) + eps*(v^3 + 17*v^2*w + 20*v*w^2 - 18*w^3) + 
        8*eps^3*(v^3 + 8*v^2*w + 13*v*w^2 + 4*w^3) + 
        2*eps^2*(4*v^3 + 35*v^2*w + 51*v*w^2 + 4*w^3))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   (eps^2*(2*u^4*((1 + 5*eps + 4*eps^2)*v + (2 + 5*eps + 4*eps^2)*w) + 
      2*u^3*((1 + 5*eps + 4*eps^2)*v^2 + (7 + 19*eps + 12*eps^2)*v*w + 
        2*(4 + 7*eps + 4*eps^2)*w^2) + u^2*w*((9 - 4*eps - 24*eps^2)*v^2 + 
        2*(16 + 17*eps - 4*eps^2)*v*w + (25 + 38*eps + 16*eps^2)*w^2) - 
      2*u*w*(v + w)*(-3*w*(2*v + 3*w) + eps*(15*v^2 + 10*v*w - 16*w^2) + 
        4*eps^2*(5*v^2 + 6*v*w - 2*w^2)) - w*(v + w)^2*
       (-5*w^2 + 6*eps*(v^2 + 3*v*w - 2*w^2) + 8*eps^2*(v^2 + 3*v*w - w^2))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (eps*(w*(u + w)^3*(v + w)*(4*u^2 + 4*u*(v + w) + 3*v*(v + w)) + 
      eps*(u + w)^3*(2*u^3*(v + 2*w) + (v + w)^2*(9*v^2 + 44*v*w + 34*w^2) + 
        u^2*(19*v^2 + 54*v*w + 43*w^2) + u*(26*v^3 + 109*v^2*w + 164*v*w^2 + 
          81*w^3)) + eps^2*(v + w)*(4*u^6 + u^5*(47*v + 49*w) + 
        u^4*(70*v^2 + 257*v*w + 101*w^2) + u^2*w*(45*v^3 + 183*v^2*w + 
          122*v*w^2 - 74*w^3) + u^3*(27*v^3 + 253*v^2*w + 370*v*w^2 + 
          34*w^3) - w^2*(18*v^4 + 63*v^3*w + 65*v^2*w^2 + 35*v*w^3 + 
          15*w^4) - u*w*(6*v^4 + 57*v^3*w + 65*v^2*w^2 + 73*v*w^3 + 
          67*w^4)) - 4*eps^3*(v + w)*(-5*u^5*(v - w) + 
        u^4*(-10*v^2 - 9*v*w + 59*w^2) + u^3*(-5*v^3 - 19*v^2*w + 82*v*w^2 + 
          170*w^3) + u^2*w*(-3*v^3 + 55*v^2*w + 222*v*w^2 + 206*w^3) + 
        w^2*(6*v^4 + 25*v^3*w + 47*v^2*w^2 + 51*v*w^3 + 23*w^4) + 
        u*w*(2*v^4 + 31*v^3*w + 111*v^2*w^2 + 187*v*w^3 + 113*w^4))))/
    (4*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)^2), 
   (eps*((u + w)^3*(v + w)^2*(2*u^2 + 2*v^2 + 5*v*w + 6*w^2 + 
        4*u*(v + 2*w)) + 4*eps^3*(u + w)*(v + w)*(2*u^5 + u^4*(7*v + 25*w) + 
        u^3*(8*v^2 + 63*v*w + 111*w^2) + u*w*(14*v^3 + 97*v^2*w + 218*v*w^2 + 
          143*w^3) + u^2*(3*v^3 + 49*v^2*w + 195*v*w^2 + 193*w^3) + 
        w*(3*v^4 + 17*v^3*w + 55*v^2*w^2 + 79*v*w^3 + 38*w^4)) + 
      eps^2*(v + w)*(6*u^6 + u^5*(21*v + 113*w) + 
        u^4*(36*v^2 + 306*v*w + 532*w^2) + u^3*(21*v^3 + 301*v^2*w + 
          1052*v*w^2 + 1104*w^3) + u^2*w*(119*v^3 + 624*v^2*w + 1533*v*w^2 + 
          1160*w^3) + w^2*(v^4 + 35*v^3*w + 171*v^2*w^2 + 263*v*w^3 + 
          126*w^4) + u*w*(17*v^4 + 117*v^3*w + 530*v^2*w^2 + 1029*v*w^3 + 
          607*w^4)) + eps*(u^5*(3*v^2 + 38*v*w + 19*w^2) + 
        w^2*(v + w)^2*(-6*v^3 - 7*v^2*w + 12*v*w^2 + 14*w^3) + 
        2*u^4*(6*v^3 + 61*v^2*w + 110*v*w^2 + 37*w^3) + 
        u^2*w*(53*v^4 + 222*v^3*w + 465*v^2*w^2 + 416*v*w^3 + 112*w^4) + 
        u^3*(9*v^4 + 128*v^3*w + 411*v^2*w^2 + 442*v*w^3 + 122*w^4) + 
        u*w*(6*v^5 + 25*v^4*w + 86*v^3*w^2 + 204*v^2*w^3 + 196*v*w^4 + 
          59*w^5))))/(4*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*
     (u + v + w)^2), 
   -1/4*(eps*(2*u^3*((1 + eps)*(1 + 4*eps)^2*v + 
         (1 + 9*eps + 33*eps^2 + 28*eps^3)*w) + u*w*(v + w)*
        ((4 + 36*eps + 111*eps^2 + 84*eps^3)*v + 
         2*(1 + 12*eps + 49*eps^2 + 44*eps^3)*w) + 
       u^2*(2*(1 + eps)*(v + 4*eps*v)^2 + (6 + 57*eps + 187*eps^2 + 
           148*eps^3)*v*w + (4 + 39*eps + 145*eps^2 + 124*eps^3)*w^2) + 
       w*(v + w)*(2*v*w + 3*eps*w*(6*v + w) + 4*eps^3*(v^2 + 10*v*w + 
           5*w^2) + eps^2*(3*v^2 + 54*v*w + 19*w^2))))/
     ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)), 
   (eps*(-((u + w)^3*(v + w)^2*(2*u^2 + 2*v^2 + 5*v*w + 6*w^2 + 
         4*u*(v + 2*w))) + eps*(u + w)^3*(4*u^3*(v + 2*w) + 
        u^2*(5*v^2 - 2*v*w + w^2) - (v + w)^2*(9*v^2 + 23*v*w + 15*w^2) - 
        2*u*(4*v^3 + 27*v^2*w + 30*v*w^2 + 7*w^3)) - 
      4*eps^3*(v + w)*(-2*u^6 - u^5*(v - 17*w) + 
        u^4*(4*v^2 + 57*v*w + 139*w^2) + u^3*(3*v^3 + 59*v^2*w + 288*v*w^2 + 
          334*w^3) + u^2*w*(21*v^3 + 195*v^2*w + 490*v*w^2 + 368*w^3) + 
        w^2*(6*v^4 + 31*v^3*w + 75*v^2*w^2 + 89*v*w^3 + 39*w^4) + 
        u*w*(2*v^4 + 53*v^3*w + 215*v^2*w^2 + 349*v*w^3 + 193*w^4)) - 
      eps^2*(v + w)*(-14*u^6 + u^5*(-19*v + 35*w) + 
        u^4*(16*v^2 + 163*v*w + 437*w^2) + u^3*(21*v^3 + 227*v^2*w + 
          974*v*w^2 + 1090*w^3) + u^2*w*(99*v^3 + 711*v^2*w + 1688*v*w^2 + 
          1208*w^3) + w^2*(18*v^4 + 105*v^3*w + 263*v^2*w^2 + 305*v*w^3 + 
          129*w^4) + u*w*(6*v^4 + 195*v^3*w + 763*v^2*w^2 + 1201*v*w^3 + 
          635*w^4))))/(8*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*
     (u + v + w)^2), 
   (eps*(u^3*(3*(1 + eps)*(1 + 4*eps)^2*v - (7 + 63*eps + 150*eps^2 + 
          88*eps^3)*w) + u*w*(3*(2 + 18*eps + 63*eps^2 + 52*eps^3)*v^2 + 
        (-1 - 9*eps + 111*eps^2 + 164*eps^3)*v*w - 
        (17 + 153*eps + 318*eps^2 + 152*eps^3)*w^2) + 
      u^2*(3*(1 + eps)*(v + 4*eps*v)^2 + (4 + 36*eps + 159*eps^2 + 148*eps^3)*
         v*w - (19 + 171*eps + 375*eps^2 + 196*eps^3)*w^2) + 
      w*(v + w)*((3*v - 5*w)*w + 9*eps*(3*v - 5*w)*w + 
        3*eps^2*(3*v^2 + 36*v*w - 31*w^2) + 4*eps^3*(3*v^2 + 24*v*w - 
          11*w^2))))/(2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)*
     (u + v + w)), 
   -1/4*(eps*((u + w)^3*(v + w)*(2*v^3 + 9*v^2*w + 15*v*w^2 + 8*w^3 + 
         2*u^2*(v + 3*w) + 2*u*(2*v^2 + 9*v*w + 7*w^2)) - 
       eps*(u + w)^3*(4*u^3*(v + 2*w) + u^2*(5*v^2 - 38*v*w - 35*w^2) - 
         (v + w)^2*(9*v^2 + 41*v*w + 33*w^2) - 4*u*(2*v^3 + 27*v^2*w + 
           42*v*w^2 + 17*w^3)) + 4*eps^3*(v + w)*(-2*u^6 - u^5*(v - 29*w) + 
         u^4*(4*v^2 + 63*v*w + 185*w^2) + u*w^2*(29*v^3 + 165*v^2*w + 
           337*v*w^2 + 209*w^3) + u^3*(3*v^3 + 43*v^2*w + 296*v*w^2 + 
           402*w^3) + u^2*w*(9*v^3 + 145*v^2*w + 484*v*w^2 + 416*w^3) + 
         w^2*(4*v^4 + 19*v^3*w + 59*v^2*w^2 + 85*v*w^3 + 41*w^4)) + 
       eps^2*(v + w)*(-14*u^6 + u^5*(-19*v + 119*w) + 
         u^4*(16*v^2 + 253*v*w + 791*w^2) + u*w^2*(123*v^3 + 685*v^2*w + 
           1381*v*w^2 + 827*w^3) + u^3*(21*v^3 + 203*v^2*w + 1262*v*w^2 + 
           1678*w^3) + u^2*w*(63*v^3 + 633*v^2*w + 2030*v*w^2 + 1688*w^3) + 
         w^2*(12*v^4 + 69*v^3*w + 239*v^2*w^2 + 341*v*w^3 + 159*w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)^2), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + v))/(w*(u + v + w)), 
   (eps*(u + v + 2*w))/(2*w*(u + v + w)), (eps*(v - w))/(2*w*(v + w)), 
   -1/2*(eps*v)/((u + w)*(u + v + w)), 
   (eps*(2*u^2 + 2*u*(v + 2*w) + w*(3*v + 2*w)))/(4*w*(u + w)*(u + v + w)), 
   (eps*(-2*u*v - 2*v^2 - v*w + w^2))/(4*w*(v + w)*(u + v + w)), 0, 0, 0}, 
  {(-3*eps^2*(u^4*((2 + 13*eps + 12*eps^2)*v - (4 + 7*eps + 4*eps^2)*w) + 
      u^3*(2*(1 + 9*eps + 8*eps^2)*v^2 + (1 + 52*eps + 56*eps^2)*v*w - 
        2*(8 + 11*eps + 4*eps^2)*w^2) - w^2*(v + w)*
       (-(eps*v^2) + 4*eps^2*v*(v + 2*w) + 2*w*(v + 2*w)) + 
      u*w*(4*eps^2*v*(3*v^2 + 10*v*w + 9*w^2) - w*(4*v^2 + 17*v*w + 16*w^2) + 
        eps*(15*v^3 + 48*v^2*w + 35*v*w^2 - 8*w^3)) + 
      u^2*(-12*w^2*(v + 2*w) + eps*(5*v^3 + 56*v^2*w + 74*v*w^2 - 23*w^3) + 
        4*eps^2*(v^3 + 14*v^2*w + 22*v*w^2 - w^3))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (3*eps^3*(3 + 4*eps)*w*(u + v + w)*(u + v + 2*w))/
    ((1 + 6*eps + 8*eps^2)*(u + w)^2*(v + w)^2), 
   (-3*eps^2*(-((v + w)*(3*u^3*w + 4*w^3*(v + w) + 
         u^2*(-2*v^2 + 3*v*w + 11*w^2) + u*(-2*v^3 - 5*v^2*w + 6*v*w^2 + 
           12*w^3))) + eps*(v*w*(v + w)^2*(13*v + 32*w) + 
        u^3*(5*v^2 - 14*w^2) + u^2*(18*v^3 + 51*v^2*w - 2*v*w^2 - 44*w^3) + 
        u*(13*v^4 + 82*v^3*w + 129*v^2*w^2 + 30*v*w^3 - 30*w^4)) + 
      4*eps^2*(v*w*(v + w)^2*(3*v + 8*w) + u^3*(v^2 - 4*w^2) + 
        u^2*(4*v^3 + 13*v^2*w - 12*w^3) + u*(3*v^4 + 20*v^3*w + 33*v^2*w^2 + 
          8*v*w^3 - 8*w^4))))/(2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*
     (v + w)^2*(u + v + w)), 
   (3*eps^2*(u^5*((4 + 35*eps + 36*eps^2)*v^2 + 2*(-2 + 15*eps + 20*eps^2)*v*
         w + (-8 + 19*eps + 36*eps^2)*w^2) + 
      u^4*(3*(-8 + 17*eps + 28*eps^2)*v^3 + (-22 + 443*eps + 532*eps^2)*v^2*
         w + 4*(-11 + 142*eps + 180*eps^2)*v*w^2 + 
        2*(-23 + 112*eps + 168*eps^2)*w^3) + 
      u^3*(3*(-8 + 17*eps + 28*eps^2)*v^4 + (-109 + 767*eps + 1004*eps^2)*v^3*
         w + (-97 + 2812*eps + 3416*eps^2)*v^2*w^2 + 
        (-107 + 3197*eps + 3972*eps^2)*v*w^3 + (-95 + 1125*eps + 1508*eps^2)*
         w^4) + u^2*(v + w)*((4 + 35*eps + 36*eps^2)*v^4 + 
        (-1 + 533*eps + 596*eps^2)*v^3*w + (12 + 2819*eps + 3252*eps^2)*v^2*
         w^2 + (57 + 5104*eps + 6040*eps^2)*v*w^3 + 
        2*(-40 + 1229*eps + 1564*eps^2)*w^4) + 
      u*w*(v + w)*((4 + 70*eps + 72*eps^2)*v^4 + 2*(25 + 494*eps + 520*eps^2)*
         v^3*w + (155 + 3769*eps + 4180*eps^2)*v^2*w^2 + 
        3*(42 + 1771*eps + 2068*eps^2)*v*w^3 + (-19 + 2342*eps + 2896*eps^2)*
         w^4) + w^2*(v + w)^2*(w*(27*v^2 + 55*v*w + 4*w^2) + 
        4*eps^2*(17*v^3 + 123*v^2*w + 318*v*w^2 + 244*w^3) + 
        eps*(59*v^3 + 471*v^2*w + 1144*v*w^2 + 804*w^3))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^3*(u + v + w)), 
   (3*eps^2*(2*u^5*((1 + 11*eps + 12*eps^2)*v^2 + (-1 + 12*eps + 16*eps^2)*v*
         w + (-2 + 7*eps + 12*eps^2)*w^2) + 
      u^4*(6*(-3 + 4*eps + 8*eps^2)*v^3 + (-18 + 269*eps + 332*eps^2)*v^2*w + 
        8*(-3 + 46*eps + 58*eps^2)*v*w^2 + (-24 + 147*eps + 212*eps^2)*w^3) + 
      u^3*(6*(-3 + 4*eps + 8*eps^2)*v^4 + 2*(-41 + 216*eps + 296*eps^2)*v^3*
         w + (-70 + 1697*eps + 2076*eps^2)*v^2*w^2 + 
        2*(-28 + 989*eps + 1220*eps^2)*v*w^3 + (-50 + 701*eps + 924*eps^2)*
         w^4) + u*w*(v + w)*((2 + 44*eps + 48*eps^2)*v^4 + 
        2*(15 + 302*eps + 320*eps^2)*v^3*w + 2*(51 + 1157*eps + 1276*eps^2)*
         v^2*w^2 + (92 + 3279*eps + 3796*eps^2)*v*w^3 + 
        (-6 + 1445*eps + 1772*eps^2)*w^4) + u^2*(v + w)*
       ((2 + 22*eps + 24*eps^2)*v^4 + (-6 + 317*eps + 364*eps^2)*v^3*w + 
        4*eps*(425 + 492*eps)*v^2*w^2 + 2*(23 + 1569*eps + 1844*eps^2)*v*
         w^3 + (-40 + 1515*eps + 1908*eps^2)*w^4) + 
      w^2*(v + w)^2*(2*w*(9*v^2 + 19*v*w + 2*w^2) + 
        20*eps^2*(2*v^3 + 15*v^2*w + 39*v*w^2 + 30*w^3) + 
        eps*(34*v^3 + 289*v^2*w + 709*v*w^2 + 498*w^3))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^3*(u + v + w)), 0, 0, 
   (eps^2*(3*u^4*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) + 
      u^3*((2 + 32*eps + 32*eps^2)*v^2 + 3*(1 + 39*eps + 44*eps^2)*v*w + 
        (-23 - eps + 28*eps^2)*w^2) + u^2*((-1 + 8*eps + 8*eps^2)*v^3 + 
        2*(-1 + 56*eps + 60*eps^2)*v^2*w + 2*(-7 + 108*eps + 128*eps^2)*v*
         w^2 + 2*(-17 + 18*eps + 40*eps^2)*w^3) + 
      u*w*((-1 + 25*eps + 20*eps^2)*v^3 + 2*(-3 + 60*eps + 56*eps^2)*v^2*w + 
        2*(-11 + 83*eps + 92*eps^2)*v*w^2 + (-23 + 51*eps + 76*eps^2)*w^3) - 
      w^2*(v + w)*(2*w*(v + 3*w) + 4*eps^2*(v^2 - 3*v*w - 6*w^2) - 
        eps*(5*v^2 + 23*v*w + 20*w^2))))/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*
     (v + w)^2*(u + v + w)), 
   (2*eps^2*(-2*u^4*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) - 
      u^3*((2 + 24*eps + 24*eps^2)*v^2 + (1 + 67*eps + 76*eps^2)*v*w + 
        (-16 - 13*eps + 4*eps^2)*w^2) + w^2*(v + w)*(2*w*(v + 2*w) + 
        4*eps^2*(4*v^2 + 9*v*w + 4*w^2) + eps*(8*v^2 + 21*v*w + 12*w^2)) - 
      u^2*(-12*w^2*(v + 2*w) + eps*(8*v^3 + 65*v^2*w + 77*v*w^2 - 26*w^3) + 
        eps^2*(8*v^3 + 68*v^2*w + 92*v*w^2 - 8*w^3)) + 
      u*w*(w*(4*v^2 + 17*v*w + 16*w^2) - 4*eps^2*(2*v^3 + 2*v^2*w - 5*v*w^2 - 
          7*w^3) + eps*(-12*v^3 - 24*v^2*w + 7*v*w^2 + 29*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 0, 
   (-2*eps^2*(u^4*(v + 14*eps*v + 16*eps^2*v - 2*w + 4*eps*w + 8*eps^2*w) + 
      u^3*((-5 + 46*eps + 64*eps^2)*v^2 + 4*(1 + 42*eps + 50*eps^2)*v*w + 
        (-9 + 50*eps + 72*eps^2)*w^2) + u^2*((-5 + 46*eps + 64*eps^2)*v^3 + 
        4*(-1 + 87*eps + 108*eps^2)*v^2*w + 6*(3 + 105*eps + 124*eps^2)*v*
         w^2 + 2*(-5 + 113*eps + 144*eps^2)*w^3) + 
      u*((1 + 14*eps + 16*eps^2)*v^4 + 2*(5 + 99*eps + 112*eps^2)*v^3*w + 
        4*(10 + 185*eps + 208*eps^2)*v^2*w^2 + 4*(11 + 248*eps + 284*eps^2)*v*
         w^3 + (1 + 396*eps + 480*eps^2)*w^4) + 
      w*(v + w)*(16*eps^2*(v + 2*w)^2*(v + 4*w) + 
        w*(9*v^2 + 21*v*w + 4*w^2) + 2*eps*(7*v^3 + 63*v^2*w + 150*v*w^2 + 
          108*w^3))))/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*
     (u + v + w)), 
   -((eps^2*(u^4*((3 + 12*eps + 8*eps^2)*v - 2*(3 + 9*eps + 8*eps^2)*w) + 
       u^3*((2 + 8*eps)*v^2 + (-8 + 5*eps + 4*eps^2)*v*w - 
         (28 + 51*eps + 28*eps^2)*w^2) + u*w*(v + w)*
        ((-1 + 43*eps + 52*eps^2)*v^2 + (-22 + 109*eps + 164*eps^2)*v*w + 
         (-33 + 58*eps + 120*eps^2)*w^2) - u^2*((1 + 4*eps + 8*eps^2)*v^3 + 
         (13 - 21*eps - 28*eps^2)*v^2*w + (50 - 29*eps - 92*eps^2)*v*w^2 + 
         (47 + 14*eps - 48*eps^2)*w^3) + w*(v + w)^2*
        (-8*w^2 + 4*eps^2*(3*v^2 + 17*v*w + 15*w^2) + 
         eps*(9*v^2 + 53*v*w + 39*w^2))))/((1 + 2*eps)*(1 + 4*eps)*w*
      (u + w)^2*(v + w)^2*(u + v + w))), 
   (-2*eps^2*((u + w)*(v + w)*(2*w^2*(v + w) + u^2*(4*v + w) + 
        u*(4*v^2 + 11*v*w + 4*w^2)) + eps*(3*u^4*(v + w) - 
        w^2*(v + w)^2*(17*v + 27*w) + u^3*(22*v^2 + 37*v*w + 3*w^2) + 
        u*w*(17*v^3 + 19*v^2*w - 50*v*w^2 - 52*w^3) + 
        u^2*(19*v^3 + 87*v^2*w + 55*v*w^2 - 25*w^3)) + 
      4*eps^2*(u^4*(v + w) - w^2*(v + w)^2*(5*v + 9*w) + 
        u^3*(6*v^2 + 11*v*w + w^2) + u*w*(5*v^3 + 3*v^2*w - 20*v*w^2 - 
          18*w^3) + u^2*(5*v^3 + 23*v^2*w + 13*v*w^2 - 9*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (eps^2*(-(u^4*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w)) - 
      2*u^3*(4*(v + 2*eps*v)^2 + (7 + 34*eps + 36*eps^2)*v*w + 
        2*eps*(1 + 2*eps)*w^2) - u^2*((5 + 8*eps + 8*eps^2)*v^3 + 
        (35 + 79*eps + 68*eps^2)*v^2*w + 2*(25 + 40*eps + 24*eps^2)*v*w^2 + 
        (17 - 13*eps - 36*eps^2)*w^3) + u*(v + w)*
       (2*(1 + 8*eps + 8*eps^2)*v^3 + (-1 + 63*eps + 68*eps^2)*v^2*w + 
        2*(-14 + 49*eps + 72*eps^2)*v*w^2 + (-23 + 83*eps + 132*eps^2)*w^3) + 
      w*(v + w)^2*(-8*w^2 + 4*eps^2*(4*v^2 + 21*v*w + 22*w^2) + 
        eps*(16*v^2 + 73*v*w + 64*w^2))))/((1 + 2*eps)*(1 + 4*eps)*w*
     (u + w)^2*(v + w)^2*(u + v + w)), 
   (2*eps^2*(u^4*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) + 
      u^3*((7 + 32*eps + 32*eps^2)*v^2 + (9 + 61*eps + 68*eps^2)*v*w + 
        (-4 - 3*eps + 4*eps^2)*w^2) + u^2*((5 + 16*eps + 16*eps^2)*v^3 + 
        (28 + 101*eps + 100*eps^2)*v^2*w + 2*(15 + 43*eps + 40*eps^2)*v*w^2 + 
        (4 - 21*eps - 28*eps^2)*w^3) - u*(v + w)*((1 + 8*eps + 8*eps^2)*v^3 + 
        (-3 + 16*eps + 16*eps^2)*v^2*w + (-19 + 31*eps + 52*eps^2)*v*w^2 + 
        2*(-5 + 31*eps + 44*eps^2)*w^3) - 2*w*(v + w)^2*
       (-2*w^2 + 4*eps^2*(v^2 + 6*v*w + 7*w^2) + 
        eps*(4*v^2 + 21*v*w + 21*w^2))))/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*
     (v + w)^2*(u + v + w)), 0, 
   -((eps^2*(u^3*((1 + 8*eps + 8*eps^2)*v + (-2 + 7*eps + 12*eps^2)*w) + 
       u^2*((5 + 28*eps + 24*eps^2)*v^2 + 8*(1 + 12*eps + 13*eps^2)*v*w + 
         (-3 + 48*eps + 64*eps^2)*w^2) + u*(4*(1 + 5*eps + 4*eps^2)*v^3 + 
         (13 + 118*eps + 112*eps^2)*v^2*w + (9 + 173*eps + 180*eps^2)*v*w^2 + 
         (-3 + 56*eps + 64*eps^2)*w^3) + w*(v + w)*
        (-2*w^2 + 4*eps^2*(4*v^2 + 14*v*w + 3*w^2) + 
         eps*(20*v^2 + 58*v*w + 15*w^2))))/((1 + 2*eps)*(1 + 4*eps)*w*
      (u + w)^2*(v + w)^2)), 
   (2*eps^2*(u^3*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) + 
      u^2*((2 + 13*eps + 12*eps^2)*v^2 + 2*(1 + 15*eps + 16*eps^2)*v*w - 
        2*(3 + 6*eps + 4*eps^2)*w^2) + u*((1 + 5*eps + 4*eps^2)*v^3 + 
        (4 + 31*eps + 28*eps^2)*v^2*w + 8*eps*v*w^2 - (6 + 37*eps + 44*eps^2)*
         w^3) + w*(v + w)*(-2*w^2 + eps*(5*v^2 + v*w - 27*w^2) + 
        4*eps^2*(v^2 - v*w - 9*w^2))))/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*
     (v + w)^2), -((eps^2*(4*eps*(3 + 4*eps)*u^4*w^2 - 
       u^2*(v + w)*((4 + 15*eps + 12*eps^2)*v^3 + 4*eps*(1 + 2*eps)*v^2*w - 
         (24 + 119*eps + 108*eps^2)*v*w^2 - 10*(2 + 15*eps + 16*eps^2)*w^3) - 
       u*(v + w)^2*((1 + 8*eps + 8*eps^2)*v^3 + 2*(-3 - eps + 4*eps^2)*v^2*
          w - (29 + 138*eps + 120*eps^2)*v*w^2 - 2*(14 + 101*eps + 104*eps^2)*
          w^3) - (3 + 4*eps)*u^3*((1 + eps)*v^3 - (1 + 11*eps)*v*w^2 - 
         (1 + 17*eps)*w^3 + v^2*(w + 3*eps*w)) + 
       w*(v + w)^3*(w*(9*v + 11*w) + eps*(-8*v^2 + 25*v*w + 95*w^2) + 
         eps^2*(-8*v^2 + 12*v*w + 100*w^2))))/((1 + 2*eps)*(1 + 4*eps)*w*
      (u + w)^2*(v + w)^3*(u + v + w))), 
   (2*eps^2*(4*eps*(3 + 4*eps)*u^4*w^2 + w^2*(v + w)^3*
       ((9 + 56*eps + 48*eps^2)*v + (7 + 126*eps + 144*eps^2)*w) + 
      u*w*(v + w)^2*((8 + 49*eps + 44*eps^2)*v^2 + (20 + 223*eps + 236*eps^2)*
         v*w + (15 + 250*eps + 288*eps^2)*w^2) - 
      u^3*((4 + 7*eps + 4*eps^2)*v^3 + (9 + 11*eps + 4*eps^2)*v^2*w + 
        (6 - 41*eps - 60*eps^2)*v*w^2 + (1 - 57*eps - 76*eps^2)*w^3) - 
      u^2*(v + w)*((4 + 7*eps + 4*eps^2)*v^3 + (7 - 27*eps - 36*eps^2)*v^2*
         w - (4 + 161*eps + 188*eps^2)*v*w^2 - (7 + 169*eps + 204*eps^2)*
         w^3)))/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   (eps^2*(u^5*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) + 
      u^4*((4 + 15*eps + 12*eps^2)*v^2 + 2*(-2 + 7*eps + 12*eps^2)*v*w + 
        (-11 - 11*eps + 4*eps^2)*w^2) + u^3*((3 + 7*eps + 4*eps^2)*v^3 + 
        (9 + 44*eps + 40*eps^2)*v^2*w - (23 + 49*eps + 28*eps^2)*v*w^2 - 
        4*(5 + 14*eps + 10*eps^2)*w^3) - u*w^2*((-3 + 7*eps + 20*eps^2)*v^3 + 
        (13 + 114*eps + 144*eps^2)*v^2*w + (32 + 277*eps + 324*eps^2)*v*w^2 + 
        2*(5 + 75*eps + 92*eps^2)*w^3) - 
      u^2*w*(-2*(3 + 14*eps + 12*eps^2)*v^3 + 4*(10 + 55*eps + 58*eps^2)*v*
         w^2 + 2*(9 + 71*eps + 80*eps^2)*w^3 + v^2*(w + 8*eps^2*w)) - 
      w^2*(v + w)*(w^2*(7*v + 3*w) + 4*eps^2*(4*v^3 + 10*v^2*w + 17*v*w^2 + 
          17*w^3) + eps*(12*v^3 + 28*v^2*w + 57*v*w^2 + 55*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
   (2*eps^2*(u^4*(-((4 + 7*eps + 4*eps^2)*v^2) + (7 + 44*eps + 40*eps^2)*v*
         w + (2 + 21*eps + 20*eps^2)*w^2) + 
      u^3*(-((4 + 7*eps + 4*eps^2)*v^3) + (-11 + 20*eps + 32*eps^2)*v^2*w + 
        (23 + 256*eps + 272*eps^2)*v*w^2 + (3 + 139*eps + 164*eps^2)*w^3) + 
      u*w^2*((-4 + 51*eps + 68*eps^2)*v^3 + (11 + 330*eps + 392*eps^2)*v^2*
         w + (25 + 598*eps + 712*eps^2)*v*w^2 + (1 + 289*eps + 364*eps^2)*
         w^3) + u^2*w*(-2*(4 + 3*eps)*v^3 + (-3 + 188*eps + 224*eps^2)*v^2*
         w + (33 + 595*eps + 684*eps^2)*v*w^2 + (1 + 311*eps + 388*eps^2)*
         w^3) + w^2*(v + w)*(w^2*(7*v + w) + 4*eps^2*(4*v^3 + 16*v^2*w + 
          35*v*w^2 + 30*w^3) + eps*(12*v^3 + 50*v^2*w + 119*v*w^2 + 
          96*w^3))))/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*
     (u + v + w)), 0, 0, 0, 
   -((eps^2*(u^5*((1 + 8*eps + 8*eps^2)*v^2 + (-1 + 6*eps + 8*eps^2)*v*w + 
         2*(-1 + 5*eps + 8*eps^2)*w^2) + u^4*(-3*(3 + 2*eps)*v^3 + 
         (-9 + 76*eps + 88*eps^2)*v^2*w + 2*(-6 + 71*eps + 88*eps^2)*v*w^2 + 
         12*(-1 + 7*eps + 10*eps^2)*w^3) + u^2*(v + w)*
        ((1 + 8*eps + 8*eps^2)*v^4 + (-3 + 103*eps + 108*eps^2)*v^3*w + 
         2*eps*(347 + 388*eps)*v^2*w^2 + (23 + 1491*eps + 1740*eps^2)*v*w^3 + 
         4*(-5 + 201*eps + 254*eps^2)*w^4) + 
       u^3*(-3*(3 + 2*eps)*v^4 + (-41 + 93*eps + 132*eps^2)*v^3*w + 
         7*(-5 + 91*eps + 108*eps^2)*v^2*w^2 + (-28 + 905*eps + 1108*eps^2)*v*
          w^3 + (-25 + 379*eps + 500*eps^2)*w^4) + 
       u*w*(v + w)*((1 + 16*eps + 16*eps^2)*v^4 + (15 + 266*eps + 272*eps^2)*
          v^3*w + (51 + 1109*eps + 1212*eps^2)*v^2*w^2 + 
         2*(23 + 828*eps + 960*eps^2)*v*w^3 + (-3 + 757*eps + 932*eps^2)*
          w^4) + w^2*(v + w)^2*(w*(9*v^2 + 19*v*w + 2*w^2) + 
         4*eps^2*(6*v^3 + 39*v^2*w + 103*v*w^2 + 78*w^3) + 
         eps*(20*v^3 + 149*v^2*w + 371*v*w^2 + 258*w^3))))/
     ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^3*(u + v + w))), 
   -((eps^2*(u^5*((2 + 19*eps + 20*eps^2)*v^2 + (-2 + 27*eps + 36*eps^2)*v*
          w + 2*(-2 + 13*eps + 20*eps^2)*w^2) + 
       u^4*(3*(-6 + 11*eps + 20*eps^2)*v^3 + (-18 + 359*eps + 452*eps^2)*v^2*
          w + (-24 + 569*eps + 732*eps^2)*v*w^2 + (-24 + 279*eps + 388*eps^2)*
          w^3) + u^3*(3*(-6 + 11*eps + 20*eps^2)*v^4 + 
         2*(-41 + 321*eps + 436*eps^2)*v^3*w + 5*(-14 + 505*eps + 636*eps^2)*
          v^2*w^2 + (-56 + 3109*eps + 3948*eps^2)*v*w^3 + 
         (-50 + 1211*eps + 1604*eps^2)*w^4) + u*w*(v + w)*
        ((2 + 47*eps + 52*eps^2)*v^4 + 2*(15 + 401*eps + 452*eps^2)*v^3*w + 
         (102 + 3247*eps + 3796*eps^2)*v^2*w^2 + (92 + 4695*eps + 5684*eps^2)*
          v*w^3 + (-6 + 2123*eps + 2676*eps^2)*w^4) + 
       u^2*(v + w)*((2 + 19*eps + 20*eps^2)*v^4 + 
         2*(-3 + 205*eps + 244*eps^2)*v^3*w + eps*(2435 + 2948*eps)*v^2*w^2 + 
         (46 + 4617*eps + 5660*eps^2)*v*w^3 + (-40 + 2385*eps + 3068*eps^2)*
          w^4) + w^2*(v + w)^2*(2*w*(9*v^2 + 19*v*w + 2*w^2) + 
         4*eps^2*(14*v^3 + 111*v^2*w + 289*v*w^2 + 216*w^3) + 
         eps*(46*v^3 + 397*v^2*w + 991*v*w^2 + 696*w^3))))/
     ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^3*(u + v + w))), 
   -((eps^2*(u^5*((2 + 25*eps + 28*eps^2)*v^2 + 2*(-1 + 15*eps + 20*eps^2)*v*
          w + (-4 + 11*eps + 20*eps^2)*w^2) + 
       u^4*(3*(-6 + 17*eps + 28*eps^2)*v^3 + 2*(-9 + 181*eps + 228*eps^2)*v^2*
          w + 4*(-6 + 113*eps + 144*eps^2)*v*w^2 + 
         (-24 + 153*eps + 220*eps^2)*w^3) + 2*u*w*(v + w)*
        ((1 + 25*eps + 28*eps^2)*v^4 + (15 + 341*eps + 372*eps^2)*v^3*w + 
         (51 + 1283*eps + 1444*eps^2)*v^2*w^2 + (46 + 1785*eps + 2092*eps^2)*
          v*w^3 + (-3 + 778*eps + 960*eps^2)*w^4) + 
       u^3*(3*(-6 + 17*eps + 28*eps^2)*v^4 + 2*(-41 + 321*eps + 436*eps^2)*
          v^3*w + 2*(-35 + 1072*eps + 1336*eps^2)*v^2*w^2 + 
         4*(-14 + 577*eps + 720*eps^2)*v*w^3 + (-50 + 761*eps + 1004*eps^2)*
          w^4) + u^2*(v + w)*((2 + 25*eps + 28*eps^2)*v^4 + 
         (-6 + 407*eps + 484*eps^2)*v^3*w + eps*(2057 + 2444*eps)*v^2*w^2 + 
         (46 + 3555*eps + 4244*eps^2)*v*w^3 + (-40 + 1641*eps + 2076*eps^2)*
          w^4) + w^2*(v + w)^2*(2*w*(9*v^2 + 19*v*w + 2*w^2) + 
         4*eps^2*(9*v^3 + 79*v^2*w + 208*v*w^2 + 162*w^3) + 
         eps*(31*v^3 + 301*v^2*w + 748*v*w^2 + 534*w^3))))/
     ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^3*(u + v + w))), 
   (-2*eps^2*(2*u^5*((1 + 8*eps + 8*eps^2)*v^2 + (-1 + 6*eps + 8*eps^2)*v*w + 
        2*(-1 + 2*eps + 4*eps^2)*w^2) + u^4*(2*(-5 + eps + 4*eps^2)*v^3 + 
        3*(-4 + 39*eps + 44*eps^2)*v^2*w + (-27 + 160*eps + 208*eps^2)*v*
         w^2 + (-25 + 69*eps + 116*eps^2)*w^3) + 
      u^3*(2*(-5 + eps + 4*eps^2)*v^4 + 2*(-26 + 71*eps + 92*eps^2)*v^3*w + 
        10*(-7 + 74*eps + 88*eps^2)*v^2*w^2 + (-87 + 936*eps + 1184*eps^2)*v*
         w^3 + (-59 + 348*eps + 496*eps^2)*w^4) + 
      u*w*(v + w)*((2 + 32*eps + 32*eps^2)*v^4 + (17 + 358*eps + 360*eps^2)*
         v^3*w + 2*(19 + 644*eps + 696*eps^2)*v^2*w^2 + 
        (9 + 1798*eps + 2088*eps^2)*v*w^3 + (-29 + 786*eps + 984*eps^2)*
         w^4) + u^2*(v + w)*(2*(1 + 8*eps + 8*eps^2)*v^4 + 
        (-2 + 161*eps + 164*eps^2)*v^3*w + (-18 + 829*eps + 916*eps^2)*v^2*
         w^2 + (-26 + 1609*eps + 1892*eps^2)*v*w^3 + 
        (-63 + 797*eps + 1044*eps^2)*w^4) + w^2*(v + w)^2*
       (w*(9*v^2 + 15*v*w - 4*w^2) + 4*eps^2*(8*v^3 + 47*v^2*w + 114*v*w^2 + 
          84*w^3) + eps*(28*v^3 + 183*v^2*w + 414*v*w^2 + 276*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 
   0, -((eps*(2*w*(u + w)*(v + w)*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 
         2*w^2) + 4*eps^3*(u + w)*(v + w)*(3*u^2*(2*v + 5*w) + 
         u*(8*v^2 + 43*v*w + 42*w^2) + 2*(v^3 + 10*v^2*w + 22*v*w^2 + 
           13*w^3)) + eps^2*(u + w)*(4*(v + w)^2*(2*v^2 + 19*v*w + 33*w^2) + 
         u^2*(24*v^2 + 91*v*w + 75*w^2) + u*(32*v^3 + 219*v^2*w + 399*v*w^2 + 
           212*w^3)) + eps*(2*w^2*(v + w)^2*(9*v + 22*w) + 
         u^3*(5*v^2 + 23*v*w + 24*w^2) + 3*u^2*(2*v^3 + 19*v^2*w + 46*v*w^2 + 
           31*w^3) + u*(v^4 + 24*v^3*w + 131*v^2*w^2 + 221*v*w^3 + 
           113*w^4))))/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*
      (u + v + w))), (eps^2*(u^2*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) + 
      u*((1 + 8*eps + 8*eps^2)*v^2 + (-1 + 15*eps + 20*eps^2)*v*w + 
        (-5 + 3*eps + 12*eps^2)*w^2) + w*(v + w)*(-2*w + 4*eps^2*(v + 4*w) + 
        eps*(3*v + 10*w))))/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)*(v + w)^2), 
   (eps^2*((1 + 8*eps + 8*eps^2)*u^2*(v + w) + 4*eps*w*(v + w)*
       (2*(1 + eps)*v + (5 + 6*eps)*w) + u*((1 + 8*eps + 8*eps^2)*v^2 + 
        2*(1 + 15*eps + 16*eps^2)*v*w + (1 + 28*eps + 32*eps^2)*w^2)))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)), 
   -((eps^2*(u^4*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) + 
       2*u^3*(v + w)*((3 + 16*eps + 16*eps^2)*v + 2*(-1 + 6*eps + 10*eps^2)*
          w) + w^2*(v + w)^2*((6 + 27*eps + 28*eps^2)*v + 
         2*(5 + 23*eps + 24*eps^2)*w) + u*w*(v + w)*
        ((3 + 33*eps + 44*eps^2)*v^2 + 2*(12 + 77*eps + 88*eps^2)*v*w + 
         (23 + 135*eps + 148*eps^2)*w^2) + u^2*((5 + 24*eps + 24*eps^2)*v^3 + 
         (17 + 127*eps + 148*eps^2)*v^2*w + 4*(5 + 52*eps + 64*eps^2)*v*w^2 + 
         (11 + 115*eps + 140*eps^2)*w^3)))/((1 + 2*eps)*(1 + 4*eps)*w*
      (u + w)^2*(v + w)^2*(u + v + w))), 
   (eps^2*(u^4*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) + 
      eps*w*(v + w)^2*(8*(1 + eps)*v^2 + (17 + 20*eps)*v*w - 
        2*(3 + 4*eps)*w^2) + u^3*((7 + 40*eps + 40*eps^2)*v^2 + 
        2*(3 + 35*eps + 40*eps^2)*v*w + (-7 - 2*eps + 8*eps^2)*w^2) + 
      u*(v + w)*((1 + 8*eps + 8*eps^2)*v^3 + (8 + 77*eps + 84*eps^2)*v^2*w + 
        (13 + 116*eps + 128*eps^2)*v*w^2 - (2 + 5*eps + 4*eps^2)*w^3) + 
      u^2*((7 + 40*eps + 40*eps^2)*v^3 + (27 + 185*eps + 196*eps^2)*v^2*w + 
        8*(2 + 21*eps + 24*eps^2)*v*w^2 + (-7 + eps + 12*eps^2)*w^3)))/
    (2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (4*eps*(u + v + 2*w)*(w*(v + w)*((1 + eps)*(1 + 4*eps)^2*v + 
        (1 + 9*eps + 42*eps^2 + 40*eps^3)*w) + 
      u*((1 + eps)*(v + 4*eps*v)^2 + (2 + 18*eps + 57*eps^2 + 44*eps^3)*v*w + 
        (1 + 9*eps + 42*eps^2 + 40*eps^3)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*w*
     (u + w)^2*(v + w)^2), 
   (eps^2*(u^4*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) + 
      eps*w*(v + w)^2*(8*(1 + eps)*v^2 - (7 + 12*eps)*v*w - 
        18*(3 + 4*eps)*w^2) + u^3*((7 + 40*eps + 40*eps^2)*v^2 + 
        2*(3 + 29*eps + 32*eps^2)*v*w - (7 + 26*eps + 24*eps^2)*w^2) + 
      u^2*((7 + 40*eps + 40*eps^2)*v^3 + (27 + 161*eps + 164*eps^2)*v^2*w + 
        4*(4 + 15*eps + 12*eps^2)*v*w^2 - (7 + 95*eps + 116*eps^2)*w^3) + 
      u*(v + w)*((1 + 8*eps + 8*eps^2)*v^3 + (8 + 65*eps + 68*eps^2)*v^2*w + 
        (13 + 20*eps)*v*w^2 - (2 + 125*eps + 164*eps^2)*w^3)))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-2*eps^2*(u^3*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) + 
      u*(-v^3 + (-2 + 21*eps + 20*eps^2)*v^2*w + (-3 + 52*eps + 56*eps^2)*v*
         w^2 + (-5 + 21*eps + 28*eps^2)*w^3) + 
      u^2*((v - 5*w)*w + 4*eps^2*(2*v^2 + 9*v*w + 3*w^2) + 
        eps*(8*v^2 + 33*v*w + 5*w^2)) + w*(v + w)*
       (-2*w^2 + 4*eps^2*w*(3*v + 4*w) + eps*(4*v^2 + 17*v*w + 14*w^2))))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)), 0, 0, 0, 
   (eps*(2*w*(u + w)*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) - 
      eps^2*(u + w)*(u^3*w*(27*v + 11*w) - u*(v + w)^2*(9*v^2 - 7*v*w + 
          w^2) + (v + w)^3*(3*v^2 + 45*v*w + 58*w^2) + 
        u^2*(-12*v^3 - 2*v^2*w + 13*v*w^2 + 3*w^3)) - 
      4*eps^3*(u + w)*(v + w)*(5*u^3*w + u^2*(-2*v^2 + 2*v*w + 11*w^2) + 
        (v + w)^2*(v^2 + 11*v*w + 28*w^2) + u*(-v^3 + 4*v^2*w + 24*v*w^2 + 
          19*w^3)) + eps*(4*u^4*w*(-2*v + w) + 3*w^2*(v + w)^3*(v + 11*w) + 
        u*w*(v + w)^2*(v^2 + 50*v*w + 91*w^2) + 
        2*u^3*(3*v^3 + 5*v^2*w + 13*v*w^2 + 17*w^3) + 
        2*u^2*(3*v^4 + 17*v^3*w + 54*v^2*w^2 + 84*v*w^3 + 44*w^4))))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   (eps^3*(3 + 4*eps)*(u^2 + 3*u*v + 3*v^2 + 2*u*w + 4*v*w + w^2))/
    ((1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)^2), 
   (eps^2*(2*eps*(3 + 4*eps)*u^3*w + eps*w*(v + w)^2*
       ((5 + 4*eps)*v + 2*(7 + 8*eps)*w) + u^2*((1 + 5*eps + 4*eps^2)*v^2 + 
        2*(1 + 14*eps + 16*eps^2)*v*w + (1 + 29*eps + 36*eps^2)*w^2) + 
      u*(v + w)*((1 + 5*eps + 4*eps^2)*v^2 + 2*(1 + 12*eps + 12*eps^2)*v*w + 
        (1 + 37*eps + 44*eps^2)*w^2)))/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*
     (v + w)^2), (eps^2*(2*eps*(3 + 4*eps)*u^4*w*(v + 3*w) + 
      u^3*(-((5 + 7*eps + 4*eps^2)*v^3) + (-15 + 3*eps + 20*eps^2)*v^2*w + 
        (-15 + 81*eps + 124*eps^2)*v*w^2 + (-5 + 83*eps + 116*eps^2)*w^3) + 
      u^2*(v + w)*((-4 + eps + 4*eps^2)*v^3 + 2*(-7 + 32*eps + 44*eps^2)*v^2*
         w + (-16 + 233*eps + 308*eps^2)*v*w^2 + 2*(-3 + 109*eps + 144*eps^2)*
         w^3) + u*(v + w)^2*((1 + 8*eps + 8*eps^2)*v^3 + 
        2*(5 + 48*eps + 48*eps^2)*v^2*w + (11 + 314*eps + 360*eps^2)*v*w^2 + 
        2*(1 + 155*eps + 192*eps^2)*w^3) + w*(v + w)^3*
       (3*w*(3*v + w) + 4*eps^2*(2*v^2 + 21*v*w + 47*w^2) + 
        eps*(8*v^2 + 87*v*w + 157*w^2))))/((1 + 2*eps)*(1 + 4*eps)*w*
     (u + w)^2*(v + w)^3*(u + v + w)), 
   (eps*(-2*w*(u + w)*(v + w)^3*(u + v + w) - eps*(v + w)^3*
       (4*u^3 + 3*w^2*(3*v + 5*w) + 2*u^2*(v + 11*w) + 
        u*(-2*v^2 + 7*v*w + 33*w^2)) + 4*eps^3*(u + w)*
       (2*u^3*w*(v + 3*w) + 2*u^2*w*(4*v^2 + 15*v*w + 11*w^2) + 
        (v + w)^3*(3*v^2 + 16*v*w + 37*w^2) + u*(v + w)^2*
         (3*v^2 + 19*v*w + 38*w^2)) + eps^2*(u + w)*(6*u^3*w*(v + 3*w) + 
        u*(v + w)^2*(11*v^2 + 45*v*w + 100*w^2) + 
        (v + w)^3*(13*v^2 + 52*v*w + 105*w^2) + 
        u^2*(-2*v^3 + 18*v^2*w + 84*v*w^2 + 64*w^3))))/
    (2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   (-2*eps*(2*(v + w)^2*(u + v + 2*w) + 18*eps*(v + w)^2*(u + v + 2*w) + 
      4*eps^3*(3*u^3 + 8*v^3 + 35*v^2*w + 52*v*w^2 + 25*w^3 + 
        3*u^2*(3*v + 5*w) + u*(11*v^2 + 37*v*w + 29*w^2)) + 
      3*eps^2*(3*u^3 + 16*v^3 + 67*v^2*w + 92*v*w^2 + 41*w^3 + 
        3*u^2*(3*v + 5*w) + u*(19*v^2 + 53*v*w + 37*w^2))))/
    ((1 + 6*eps + 8*eps^2)*(u + w)^2*(v + w)^2), 
   (eps^2*(4*eps*(3 + 4*eps)*u^4*w^2 - 2*u^3*((2 + eps)*v^3 + 
        3*(2 + eps)*v^2*w - 3*(-2 + 5*eps + 8*eps^2)*v*w^2 + 
        (2 - 23*eps - 32*eps^2)*w^3) + u^2*(v + w)*
       ((-2 + 11*eps + 12*eps^2)*v^3 + 2*(-4 + 39*eps + 44*eps^2)*v^2*w + 
        (-10 + 171*eps + 204*eps^2)*v*w^2 + 4*(-1 + 35*eps + 44*eps^2)*w^3) + 
      u*(v + w)^2*((2 + 13*eps + 12*eps^2)*v^3 + (13 + 118*eps + 112*eps^2)*
         v^2*w + 2*(7 + 149*eps + 160*eps^2)*v*w^2 + 
        (3 + 241*eps + 284*eps^2)*w^3) + w*(v + w)^3*
       (3*w*(3*v + w) + 4*eps^2*(3*v^2 + 22*v*w + 39*w^2) + 
        eps*(13*v^2 + 94*v*w + 135*w^2))))/((1 + 2*eps)*(1 + 4*eps)*w*
     (u + w)^2*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*(-2*(u + w)*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
      4*eps^3*(u + w)*(-4*v^4 + 56*v^2*w^2 + 108*v*w^3 + 56*w^4 + 
        2*u^3*(2*v + w) + u^2*(4*v^2 + 25*v*w + 11*w^2) + 
        u*(-4*v^3 + 23*v^2*w + 77*v*w^2 + 42*w^3)) + 
      eps^2*(u + w)*(-34*v^4 - 86*v^3*w + 46*v^2*w^2 + 242*v*w^3 + 144*w^4 + 
        2*u^3*(7*v + 2*w) + u^2*(-18*v^2 + 39*v*w + 7*w^2) + 
        u*(-66*v^3 - 87*v^2*w + 83*v*w^2 + 64*w^3)) + 
      eps*(u^4*(v - 2*w) - u^3*(27*v^2 + 37*v*w + 28*w^2) - 
        u^2*(45*v^3 + 167*v^2*w + 182*v*w^2 + 87*w^3) - 
        w*(18*v^4 + 81*v^3*w + 134*v^2*w^2 + 105*v*w^3 + 34*w^4) - 
        u*(17*v^4 + 120*v^3*w + 265*v^2*w^2 + 245*v*w^3 + 95*w^4))))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (-2*eps*(w*(u + w)*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
      8*eps^3*(u + w)*(v + w)*(v^2 + 5*v*w + 5*w^2 + u*(v + 3*w)) + 
      2*eps^2*(u + w)*(4*v^3 + 4*u^2*w + 27*v^2*w + 49*v*w^2 + 26*w^3 + 
        u*(4*v^2 + 22*v*w + 22*w^2)) + eps*(-(u^3*(v - 5*w)) + 
        u^2*w*(11*v + 23*w) + w^2*(9*v^2 + 23*v*w + 14*w^2) + 
        u*(v^3 + 11*v^2*w + 36*v*w^2 + 32*w^3))))/((1 + 2*eps)*(1 + 4*eps)*w*
     (u + w)^2*(v + w)*(u + v + w)), 
   (eps^2*(u^3*((1 + 5*eps + 4*eps^2)*v - (2 + 5*eps + 4*eps^2)*w) + 
      u^2*((1 + 5*eps + 4*eps^2)*v^2 + 2*eps*(7 + 8*eps)*v*w - 
        (7 + 11*eps + 4*eps^2)*w^2) + u*w*((1 + 23*eps + 28*eps^2)*v^2 + 
        (-3 + 31*eps + 44*eps^2)*v*w + (-7 - 2*eps + 8*eps^2)*w^2) + 
      2*w*(v + w)*(-w^2 + 4*eps^2*(v^2 + 3*v*w + w^2) + 
        eps*(3*v^2 + 9*v*w + 2*w^2))))/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^2*
     (v + w)^2), (eps^2*(u^5*((1 + 8*eps + 8*eps^2)*v - 2*(1 + eps)*w) + 
      u^4*((-4 + eps + 4*eps^2)*v^2 + 2*(5 + 51*eps + 52*eps^2)*v*w + 
        (-7 + 31*eps + 44*eps^2)*w^2) + 
      u^2*w*(2*(-5 + 14*eps + 20*eps^2)*v^3 + (-7 + 412*eps + 488*eps^2)*v^2*
         w + 2*(13 + 497*eps + 584*eps^2)*v*w^2 + 8*(-2 + 60*eps + 77*eps^2)*
         w^3) + u^3*(-((5 + 7*eps + 4*eps^2)*v^3) + 
        (-13 + 90*eps + 112*eps^2)*v^2*w + (23 + 469*eps + 524*eps^2)*v*w^2 + 
        2*(-7 + 111*eps + 144*eps^2)*w^3) + w^2*(v + w)*
       ((7*v - w)*w^2 + 4*eps^2*(6*v^3 + 28*v^2*w + 57*v*w^2 + 43*w^3) + 
        eps*(18*v^3 + 90*v^2*w + 193*v*w^2 + 137*w^3)) + 
      u*w*(w*(-5*v^3 + 9*v^2*w + 18*v*w^2 - 8*w^3) + 
        4*eps^2*(2*v^4 + 41*v^3*w + 180*v^2*w^2 + 285*v*w^3 + 136*w^4) + 
        eps*(6*v^4 + 131*v^3*w + 606*v^2*w^2 + 949*v*w^3 + 428*w^4))))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
   -((eps^2*(u^4*(-6*v^2 + 20*v*w + 2*w^2) + 
       u^2*w*(14*v^3 + 45*v^2*w + 42*v*w^2 - 31*w^3) + 
       u^3*(-6*v^3 + 11*v^2*w + 62*v*w^2 - 9*w^3) + 
       u*w*(8*v^4 + 10*v^3*w + v^2*w^2 - 16*v*w^3 - 27*w^4) - 
       w^2*(6*v^4 + 22*v^3*w + 25*v^2*w^2 + 16*v*w^3 + 7*w^4) + 
       4*eps^2*(u^5*(v + w) + u^4*(-v^2 + 24*v*w + 9*w^2) + 
         u^3*(-2*v^3 + 26*v^2*w + 111*v*w^2 + 47*w^3) + 
         u^2*w*(14*v^3 + 101*v^2*w + 220*v*w^2 + 105*w^3) + 
         w^2*(3*v^4 + 18*v^3*w + 53*v^2*w^2 + 72*v*w^3 + 34*w^4) + 
         u*w*(5*v^4 + 34*v^3*w + 125*v^2*w^2 + 204*v*w^3 + 100*w^4)) + 
       eps*(3*u^5*(v + w) + u^4*(-9*v^2 + 108*v*w + 37*w^2) + 
         u^3*(-12*v^3 + 118*v^2*w + 467*v*w^2 + 157*w^3) + 
         u^2*w*(76*v^3 + 431*v^2*w + 814*v*w^2 + 319*w^3) + 
         w^2*(v^4 + 32*v^3*w + 149*v^2*w^2 + 222*v*w^3 + 104*w^4) + 
         u*w*(27*v^4 + 136*v^3*w + 443*v^2*w^2 + 674*v*w^3 + 300*w^4))))/
     ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w))), 
   (eps^3*(3 + 4*eps)*(3*u^2 + (v + w)^2 + u*(3*v + 4*w)))/
    ((1 + 2*eps)*(1 + 4*eps)*(u + w)^2*(v + w)), 
   (eps*(2*w*(u + w)^2*(v + w)^2*(u + v + w) + eps*(u + w)^2*
       (2*u^3*(v - 2*w) - 2*u^2*(v^2 - 3*v*w + 5*w^2) + 
        u*(-4*v^3 + 13*v^2*w + 34*v*w^2 + 5*w^3) + 
        w*(18*v^3 + 59*v^2*w + 56*v*w^2 + 15*w^3)) + 
      4*eps^3*(u^5*(3*v - w) + u^4*(3*v^2 + 29*v*w + 6*w^2) + 
        u^3*w*(42*v^2 + 145*v*w + 67*w^2) + u^2*w*(20*v^3 + 162*v^2*w + 
          329*v*w^2 + 159*w^3) + w^2*(6*v^4 + 40*v^3*w + 101*v^2*w^2 + 
          114*v*w^3 + 47*w^4) + 2*u*w*(v^4 + 28*v^3*w + 112*v^2*w^2 + 
          162*v*w^3 + 73*w^4)) + eps^2*(u^5*(13*v - 7*w) + 
        u^4*(11*v^2 + 115*v*w + 4*w^2) + u^3*(-2*v^3 + 166*v^2*w + 
          553*v*w^2 + 205*w^3) + u^2*w*(86*v^3 + 658*v^2*w + 1253*v*w^2 + 
          541*w^3) + w^2*(18*v^4 + 150*v^3*w + 401*v^2*w^2 + 440*v*w^3 + 
          171*w^4) + 2*u*w*(3*v^4 + 113*v^3*w + 452*v^2*w^2 + 621*v*w^3 + 
          259*w^4))))/(2*(1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*
     (u + v + w)), (-2*eps*((1 + 9*eps + 33*eps^2 + 28*eps^3)*u^2 + 
      (1 + 9*eps + 51*eps^2 + 52*eps^3)*u*v + 
      3*(1 + 9*eps + 36*eps^2 + 32*eps^3)*u*w + w*(v + 2*w) + 
      9*eps*w*(v + 2*w) + 4*eps^3*(3*v^2 + 16*v*w + 17*w^2) + 
      eps^2*(9*v^2 + 60*v*w + 75*w^2)))/((1 + 2*eps)*(1 + 4*eps)*(u + w)^2*
     (v + w)), (eps^2*(u^5*((2 + 13*eps + 12*eps^2)*v - 
        (4 + 7*eps + 4*eps^2)*w) + u^4*((-2 + 11*eps + 12*eps^2)*v^2 + 
        (10 + 109*eps + 108*eps^2)*v*w + 2*(-9 - eps + 8*eps^2)*w^2) + 
      u^3*(-2*(2 + eps)*v^3 + (-9 + 94*eps + 104*eps^2)*v^2*w + 
        (12 + 397*eps + 436*eps^2)*v*w^2 + (-37 + 121*eps + 188*eps^2)*w^3) + 
      u*w^2*((-4 + 70*eps + 80*eps^2)*v^3 + (5 + 406*eps + 456*eps^2)*v^2*w + 
        2*(1 + 345*eps + 408*eps^2)*v*w^2 + (-19 + 314*eps + 408*eps^2)*
         w^3) + u^2*w*(2*(-4 + 7*eps + 8*eps^2)*v^3 + 
        (-7 + 304*eps + 336*eps^2)*v^2*w + (4 + 755*eps + 876*eps^2)*v*w^2 + 
        (-39 + 325*eps + 444*eps^2)*w^3) + w^2*(v + w)*
       ((5*v - 3*w)*w^2 + 4*eps^2*(4*v^3 + 16*v^2*w + 37*v*w^2 + 33*w^3) + 
        eps*(12*v^3 + 54*v^2*w + 131*v*w^2 + 105*w^3))))/
    ((1 + 2*eps)*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (-4*eps*(u + v + 2*w))/((u + w)*(v + w)), 
   (-2*eps*(u + v + 3*w))/(w*(u + v + w)), (eps*(u^2 - v*w + u*(v + w)))/
    (w*(u + w)*(u + v + w)), 
   (eps*(u^2*v + 2*w*(v + w)^2 + u*(v^2 + 4*v*w + 2*w^2)))/
    (w*(u + w)*(v + w)*(u + v + w)), 
   -((eps*(u + 2*v + 3*w))/((u + w)*(v + w))), eps/(u + w), 0, 0, 0}, 
  {(-3*eps*(w*(u + w)^2*(2*u + w)*(u + v + w) + 
      eps*(-(u^4*(v - 3*w)) + w^2*(v + w)^2*(3*v + 2*w) - 
        u^3*(v^2 + 5*v*w - 6*w^2) + u*w^2*(v^2 + 3*v*w + 4*w^2) + 
        u^2*w*(-5*v^2 - 8*v*w + 5*w^2))))/(2*(1 + 4*eps)*w*(u + w)^2*
     (v + w)^2*(u + v + w)), (-3*eps^2*w*(u + v + w))/
    ((1 + 4*eps)*(u + w)^2*(v + w)), 
   (-3*eps*((1 + 2*eps)*u^3*(v + 2*w) + w^2*(v + w)*(v + 4*eps*v + 3*w + 
        6*eps*w) + (1 + 2*eps)*u*w*(2*v^2 + 9*v*w + 8*w^2) + 
      u^2*((1 + 2*eps)*v^2 + 2*(3 + 5*eps)*v*w + 7*(1 + 2*eps)*w^2)))/
    (2*(1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)), 
   (-3*eps*(-((u + w)^3*(9*v^3 + 4*u^2*w + 22*v^2*w + 29*v*w^2 + 16*w^3 + 
         u*(9*v^2 + 8*v*w + 11*w^2))) + eps*(-2*u^4*v*(v - 23*w) + 
        u^5*(5*v - 3*w) + u^3*(-7*v^3 + 13*v^2*w + 206*v*w^2 + 90*w^3) + 
        u*w^2*(4*v^3 + 152*v^2*w + 397*v*w^2 + 225*w^3) + 
        u^2*w*(-21*v^3 + 87*v^2*w + 428*v*w^2 + 240*w^3) + 
        2*w^2*(4*v^4 + 13*v^3*w + 40*v^2*w^2 + 67*v*w^3 + 36*w^4))))/
    (2*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
   (-3*eps*(-2*(u + w)^3*(3*v^3 + u^2*w + 7*v^2*w + 9*v*w^2 + 5*w^3 + 
        u*(3*v^2 + 2*v*w + 3*w^2)) + 
      eps*(4*u^5*v + u^4*(-v^2 + 33*v*w + 6*w^2) + 
        u^3*(-5*v^3 + 6*v^2*w + 132*v*w^2 + 61*w^3) + 
        u*w^2*(-v^3 + 84*v^2*w + 236*v*w^2 + 135*w^3) + 
        u^2*w*(-15*v^3 + 46*v^2*w + 260*v*w^2 + 147*w^3) + 
        w^2*(4*v^4 + 13*v^3*w + 45*v^2*w^2 + 79*v*w^3 + 43*w^4))))/
    (2*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 
   (eps*(w*(u + w)^2*(3*u^2 - v^2 + w^2 + 2*u*(v + 2*w)) - 
      eps*(3*u^4*(v - w) - 3*v*w^2*(v + w)^2 + u^3*(4*v^2 + 17*v*w - 3*w^2) + 
        u*w*(2*v^3 + 10*v^2*w + 15*v*w^2 + 3*w^3) + 
        u^2*(v^3 + 16*v^2*w + 32*v*w^2 + 3*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (-2*eps*(w*(u + w)^2*(2*u + w)*(u + v + w) + 
      eps*(-2*u^4*(v - w) + 3*w^2*(v + w)^3 + u^3*(-3*v^2 - 10*v*w + 3*w^2) - 
        u^2*(v^3 + 11*v^2*w + 15*v*w^2 - 3*w^3) + 
        u*w*(-2*v^3 - 3*v^2*w + 2*v*w^2 + 5*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 0, 
   (2*eps*(-((u + w)^2*(2*u*v^2 + 2*v^3 + u^2*w + u*v*w + 4*v^2*w + 3*u*w^2 + 
         6*v*w^2 + 4*w^3)) + eps*(u^4*(3*v + w) + 
        u^3*(6*v^2 + 25*v*w + 7*w^2) + w^2*(-v^3 + 8*v^2*w + 27*v*w^2 + 
          18*w^3) + u^2*(3*v^3 + 32*v^2*w + 76*v*w^2 + 29*w^3) + 
        u*w*(6*v^3 + 38*v^2*w + 81*v*w^2 + 41*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   -((eps*((u + w)^2*(3*u^2*w + (v + w)^2*(v + 4*w) + 
         u*(v^2 + 7*v*w + 6*w^2)) + eps*(u^4*(v + 7*w) - 
         w*(v + w)^2*(3*v^2 + 13*v*w + 5*w^2) + 
         u^3*(5*v^2 + 12*v*w + 19*w^2) - u*w*(7*v^3 + 28*v^2*w + 26*v*w^2 + 
           5*w^3) + 2*u^2*(2*v^3 + 3*v^2*w + 4*v*w^2 + 6*w^3))))/
     ((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w))), 
   (2*eps*((u + w)^2*(u*v + (v + w)^2) + eps*(u^4 + u^3*(5*v + 4*w) + 
        u*w*(8*v^2 + 9*v*w - 2*w^2) - w^2*(v^2 + 3*v*w + 2*w^2) + 
        u^2*(4*v^2 + 17*v*w + 3*w^2))))/((1 + 4*eps)*w*(u + w)^2*(v + w)*
     (u + v + w)), 
   (eps*(-((u + w)^2*(u^2*w - 3*(v + w)^2*(v + 2*w) - 
         u*(3*v^2 + 5*v*w + 2*w^2))) + eps*(u^4*(v - w) - v*w^2*(v + w)^2 + 
        u^3*(9*v^2 + 19*v*w + 6*w^2) + u*w*(13*v^3 + 37*v^2*w + 32*v*w^2 + 
          8*w^3) + u^2*(8*v^3 + 42*v^2*w + 51*v*w^2 + 15*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (-2*eps*(-((u + w)^2*(u^2*w - 2*u*v*(v + w) - (v + w)^2*(2*v + 3*w))) + 
      eps*u*(u^3*(v - w) + u^2*(7*v^2 + 14*v*w + 3*w^2) + 
        w*(12*v^3 + 33*v^2*w + 26*v*w^2 + 5*w^3) + 
        u*(6*v^3 + 34*v^2*w + 39*v*w^2 + 9*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 0, 
   (eps*(-(w*(u + w)^2*(u + v + w)) + 
      eps*(u^3*(v - w) + u*w*(2*v^2 - 3*v*w - 7*w^2) + 
        u^2*(v^2 + 3*v*w - 2*w^2) - 3*w^2*(v^2 + 3*v*w + 2*w^2))))/
    ((u + w)^2*(v + w)^2*(w + 4*eps*w)), 
   (2*eps*(w*(u + w)^2*(u + v + w) + eps*(u^3*(-v + w) - 
        u^2*(v^2 + 3*v*w - 2*w^2) + 3*w^2*(v^2 + 3*v*w + 2*w^2) + 
        u*w*(-2*v^2 + 3*v*w + 7*w^2))))/((u + w)^2*(v + w)^2*(w + 4*eps*w)), 
   (eps*(2*w*(u + v + w) + eps*(v + w)*(2*u + 2*v + 3*w)))/
    ((1 + 4*eps)*w*(v + w)*(u + v + w)), 
   (2*eps*((v + w)*(v + w - 3*eps*w) + u*(v - 2*eps*w)))/
    ((1 + 4*eps)*w*(v + w)*(u + v + w)), 
   (eps*((u + w)^3*(-v^3 + u^2*w - v^2*w - v*w^2 - w^3 + 
        u*(-v^2 + 2*v*w + w^2)) + eps*(u^5*(-v + w) - 
        2*u^4*(2*v^2 + 4*v*w + w^2) - u^3*(3*v^3 + 20*v^2*w + 9*v*w^2 - 
          2*w^3) + u^2*w*(-9*v^3 - 14*v^2*w + 33*v*w^2 + 28*w^3) + 
        u*w^2*(5*v^3 + 30*v^2*w + 66*v*w^2 + 37*w^3) + 
        w^2*(4*v^4 + 15*v^3*w + 28*v^2*w^2 + 31*v*w^3 + 14*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
   (2*eps*(u^4*v*(v + 3*eps*v - (2 + 3*eps)*w) + 
      u^3*((1 + 3*eps)*v^3 + (3 + 11*eps)*v^2*w - 6*(1 + 5*eps)*v*w^2 + 
        (1 - 20*eps)*w^3) + u^2*w*((3 + 9*eps)*v^3 + (3 - 7*eps)*v^2*w - 
        2*(3 + 47*eps)*v*w^2 + 3*(1 - 20*eps)*w^3) + 
      u*w^2*((3 - 5*eps)*v^3 - 2*(1 + 55*eps)*v*w^2 + 3*(1 - 20*eps)*w^3 + 
        v^2*(w - 49*eps*w)) + w^2*(w*(v^3 + w^3) - 
        eps*(4*v^4 + 15*v^3*w + 34*v^2*w^2 + 43*v*w^3 + 20*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 
   (eps*(-((u + w)^3*(3*v^3 + u^2*w + 7*v^2*w + 9*v*w^2 + 5*w^3 + 
         u*(3*v^2 + 2*v*w + 3*w^2))) + 
      eps*(u^5*(v - w) - 2*u^4*(2*v^2 - 4*v*w + w^2) + 
        u^3*(-5*v^3 - 15*v^2*w + 43*v*w^2 + 23*w^3) + 
        u*w^2*(-v^3 + 45*v^2*w + 124*v*w^2 + 70*w^3) + 
        u^2*w*(-15*v^3 + v^2*w + 113*v*w^2 + 71*w^3) + 
        w^2*(4*v^4 + 13*v^3*w + 33*v^2*w^2 + 47*v*w^3 + 23*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
   (eps*(-2*(u + w)^3*(3*v^3 + u^2*w + 7*v^2*w + 9*v*w^2 + 5*w^3 + 
        u*(3*v^2 + 2*v*w + 3*w^2)) + eps*(u^5*(3*v - w) + 
        4*u^4*w*(11*v + 4*w) + u^3*(-3*v^3 + 39*v^2*w + 232*v*w^2 + 
          130*w^3) + u^2*w*(3*v^3 + 171*v^2*w + 504*v*w^2 + 284*w^3) + 
        w^2*(9*v^4 + 42*v^3*w + 117*v^2*w^2 + 160*v*w^3 + 76*w^4) + 
        u*w*(3*v^4 + 42*v^3*w + 249*v^2*w^2 + 473*v*w^3 + 247*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
   (eps*(-2*(u + w)^3*(3*v^3 + u^2*w + 7*v^2*w + 9*v*w^2 + 5*w^3 + 
        u*(3*v^2 + 2*v*w + 3*w^2)) + eps*(u^5*(5*v + w) + 
        u^4*(4*v^2 + 47*v*w + 15*w^2) + u^3*(-v^3 + 37*v^2*w + 186*v*w^2 + 
          88*w^3) + u*w^2*(4*v^3 + 108*v^2*w + 279*v*w^2 + 159*w^3) + 
        u^2*w*(-3*v^3 + 98*v^2*w + 337*v*w^2 + 184*w^3) + 
        w^2*(2*v^4 + 8*v^3*w + 43*v^2*w^2 + 86*v*w^3 + 49*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
   (2*eps*(-((u + w)^3*(4*v^3 + 2*u^2*w + 11*v^2*w + 15*v*w^2 + 8*w^3 + 
         u*(4*v^2 + 5*v*w + 6*w^2))) + eps*(2*u^5*(v - w) + 
        u^4*(-5*v^2 + 8*v*w - 9*w^2) + u^3*(-7*v^3 - 25*v^2*w + 29*v*w^2 + 
          5*w^3) + u^2*w*(-21*v^3 - 23*v^2*w + 81*v*w^2 + 49*w^3) + 
        u*w^2*(-7*v^3 + 23*v^2*w + 97*v*w^2 + 57*w^3) + 
        w^2*(4*v^4 + 11*v^3*w + 26*v^2*w^2 + 39*v*w^3 + 20*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 
   (eps*((1 + 5*eps)*w*(v + w)^2 + u^2*(v + 3*eps*v + eps*w) + 
      u*((1 + 3*eps)*v^2 + (3 + 11*eps)*v*w + (1 + 6*eps)*w^2)))/
    ((1 + 4*eps)*w*(u + w)*(v + w)*(u + v + w)), 
   (eps*(w*(u + w)*(u + v + w) - eps*(u^2*(v - w) + u*(v^2 + 4*v*w + w^2) + 
        w*(3*v^2 + 5*v*w + 2*w^2))))/((1 + 4*eps)*w*(u + w)*(v + w)^2), 
   (eps^2*(2*u^2 + u*(v + w) - w*(v + w)))/((1 + 4*eps)*(u + w)^2*(v + w)), 
   (eps*(-(u^4*w) + w^2*(v + w)^2*(3*v + 4*w) + u^3*(v^2 - v*w - 2*w^2) + 
      u^2*(v^3 + 4*v^2*w + 5*v*w^2 + 3*w^3) + 
      u*w*(2*v^3 + 11*v^2*w + 17*v*w^2 + 8*w^3) + 
      eps*(u + w)*(u^3*(v - w) + 3*w*(v + w)^2*(3*v + 4*w) + 
        u^2*(5*v^2 + 10*v*w + 7*w^2) + u*(4*v^3 + 25*v^2*w + 41*v*w^2 + 
          20*w^3))))/((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (eps*((u + w)^2*(u^2*w - v*(v + w)^2 + u*(-v^2 + v*w + 2*w^2)) - 
      eps*(u^4*(v - w) + (2*v - w)*w^2*(v + w)^2 + 
        u^3*(5*v^2 + 7*v*w - 2*w^2) + u*w*(10*v^3 + 25*v^2*w + 13*v*w^2 - 
          2*w^3) + u^2*(4*v^3 + 23*v^2*w + 19*v*w^2 - 2*w^3))))/
    (2*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (-6*eps^2*(u^2 + w*(3*v + 4*w) + u*(v + 5*w)))/((1 + 4*eps)*(u + w)^2*
     (v + w)), 
   (eps*((u + w)^2*(u^2*w - v*(v + w)^2 + u*(-v^2 + v*w + 2*w^2)) + 
      eps*(u^4*(-v + w) + w^2*(v + w)^2*(4*v + 9*w) + 
        u^3*(-5*v^2 - 5*v*w + 4*w^2) - u^2*(4*v^3 + 19*v^2*w + 3*v*w^2 - 
          14*w^3) + u*w*(-8*v^3 - 5*v^2*w + 23*v*w^2 + 20*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (2*eps*(-((u - v)*w*(u + v + w)) + eps*(u^2*(v - w) + 3*w*(v + w)^2 + 
        u*(v^2 + 5*v*w + 2*w^2))))/((1 + 4*eps)*w*(v + w)^2*(u + v + w)), 0, 
   0, 0, -((eps*(2*(1 + eps)*u + 2*(1 + eps)*v + (4 + eps)*w))/
     ((1 + 4*eps)*w*(u + v + w))), 0, 0, 
   (eps*(2*(1 + eps)*u + 2*(1 + eps)*v + (4 + eps)*w))/
    ((1 + 4*eps)*w*(u + v + w)), 
   (eps*(2*(1 + eps)*u + 2*(1 + eps)*v + (4 + eps)*w))/
    (2*(1 + 4*eps)*w*(u + v + w)), 0, 
   (eps*(2*(1 + eps)*u + 2*(1 + eps)*v + (4 + eps)*w))/
    ((1 + 4*eps)*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*(-3*v^3 - u^2*w - 7*v^2*w - 9*v*w^2 - 5*w^3 - 
      u*(3*v^2 + 2*v*w + 3*w^2) + eps*(u^2*(3*v + w) + 
        4*w*(3*v^2 + 8*v*w + 5*w^2) + u*(3*v^2 + 16*v*w + 5*w^2))))/
    ((1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   (-2*eps*(u*(v + 2*eps*v + 2*w + 6*eps*w) + 
      (1 + 2*eps)*(v^2 + 4*v*w + 3*w^2)))/((1 + 4*eps)*w*(v + w)*
     (u + v + w)), (eps*((1 + 2*eps)*u^3 + u^2*(v - eps*v + 3*(1 + eps)*w) + 
      u*(w*(2*v + 3*w) - 2*eps*v*(3*v + 4*w)) - 
      (v + w)*(-w^2 + eps*(2*v^2 + 6*v*w + w^2))))/
    ((1 + 4*eps)*(u + w)^2*(v + w)^2), 
   (eps*((u + w)^3*(u*(v - w)^2 + u^2*w + (v - w)^2*(v + w)) - 
      eps*(u^5*(v - w) - 2*u^4*(v^2 - 7*v*w - w^2) + 
        u^3*(-3*v^3 + 4*v^2*w + 79*v*w^2 + 42*w^3) + 
        u^2*w*(-v^3 + 60*v^2*w + 191*v*w^2 + 104*w^3) + 
        w^2*(6*v^4 + 27*v^3*w + 62*v^2*w^2 + 71*v*w^3 + 30*w^4) + 
        u*w*(2*v^4 + 25*v^3*w + 116*v^2*w^2 + 196*v*w^3 + 95*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
   (eps*(-(u^4*(v^2 - 6*v*w + w^2)) + u^2*w*(3*v^3 + 11*v^2*w + 7*v*w^2 - 
        15*w^3) - u^3*(v^3 - 5*v^2*w - 17*v*w^2 + 7*w^3) - 
      w^2*(2*v^4 + 9*v^3*w + 12*v^2*w^2 + 9*v*w^3 + 4*w^4) - 
      u*w*(-2*v^4 + v^3*w + 7*v^2*w^2 + 13*v*w^3 + 13*w^4) + 
      eps*(u + w)*(u^4*(v + w) - u^3*(2*v^2 - 13*v*w + w^2) + 
        u*w^2*(19*v^2 + 60*v*w + 33*w^2) + u^2*(-3*v^3 + v^2*w + 37*v*w^2 + 
          13*w^3) + w*(3*v^4 + 9*v^3*w + 23*v^2*w^2 + 35*v*w^3 + 18*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
   -((eps^2*(3*u^2 + (v + w)^2 + u*(3*v + 4*w)))/((1 + 4*eps)*(u + w)^2*
      (v + w))), (eps*((u + w)^3*(v^3 + 2*u^2*w + v*w^2 + 2*w^3 + 
        u*(v^2 + 3*w^2)) - eps*(u^5*(v - 3*w) + 
        u^4*(-2*v^2 + 11*v*w - 7*w^2) + u^3*(-3*v^3 + 3*v^2*w + 64*v*w^2 + 
          22*w^3) + u^2*w*(-v^3 + 51*v^2*w + 158*v*w^2 + 78*w^3) + 
        w^2*(6*v^4 + 25*v^3*w + 53*v^2*w^2 + 59*v*w^3 + 25*w^4) + 
        u*w*(2*v^4 + 23*v^3*w + 99*v^2*w^2 + 163*v*w^3 + 77*w^4))))/
    (2*(1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 
   (6*eps^2*(u^2 + 3*u*v + v^2 + 4*u*w + 4*v*w + 3*w^2))/
    ((1 + 4*eps)*(u + w)^2*(v + w)), 
   (eps*((u + w)^3*(v^3 + 2*u^2*w + v*w^2 + 2*w^3 + u*(v^2 + 3*w^2)) - 
      eps*(u^5*(v - 3*w) + u^4*(-2*v^2 + 9*v*w - 9*w^2) + 
        u^3*(-3*v^3 - 5*v^2*w + 44*v*w^2 + 10*w^3) + 
        u^2*w*(-9*v^3 + 13*v^2*w + 104*v*w^2 + 54*w^3) + 
        u*w^2*(3*v^3 + 45*v^2*w + 107*v*w^2 + 57*w^3) + 
        w^2*(4*v^4 + 13*v^3*w + 29*v^2*w^2 + 39*v*w^3 + 19*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -((eps*(v^2 + u*(v - w) + 3*v*w + 2*w^2))/
     (w*(v + w)*(u + v + w))), 0, 0, -(eps/(v + w)), 0, 0, 0}, 
  {(-3*eps*((1 + 2*eps)*w*(v + w)^2*(2*v + 3*w) + 
      u*(v + w)*((1 + 2*eps)*v^2 + (5 + 8*eps)*v*w + 2*(2 + 5*eps)*w^2) + 
      u^2*((1 + 2*eps)*v^2 + (1 + 4*eps)*w^2 + 2*v*(w + 2*eps*w))))/
    (2*(1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)), 
   (-3*eps^2*w*(u + v + w))/((1 + 4*eps)*(u + w)*(v + w)^2), 
   (-3*eps*(w*(v + w)^2*(u + v + w)*(2*v + w) + 
      eps*(3*u^3*w^2 + w*(v + w)^2*(3*v^2 + 2*w^2) + 
        u^2*(-v^3 - 5*v^2*w + v*w^2 + 8*w^3) - 
        u*(v^4 + 5*v^3*w + 8*v^2*w^2 - 3*v*w^3 - 7*w^4))))/
    (2*(1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (-3*eps*(8*eps*u^4*w^2 - w*(v + w)^3*((4 + 3*eps)*v^2 + (11 - 9*eps)*v*w + 
        8*(2 - 9*eps)*w^2) - u^2*(v + w)*((9 + 2*eps)*v^3 - 
        5*(-8 + 3*eps)*v^2*w + (53 - 72*eps)*v*w^2 + 2*(11 - 40*eps)*w^3) - 
      u^3*((9 + 7*eps)*v^3 + 3*(9 + 7*eps)*v^2*w + (27 - 4*eps)*v*w^2 + 
        (9 - 26*eps)*w^3) + u*(v + w)^2*(-(w*(8*v^2 + 37*v*w + 29*w^2)) + 
        eps*(5*v^3 + 36*v^2*w + 129*v*w^2 + 134*w^3))))/
    (2*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   (-3*eps*(4*eps*u^4*w^2 - w*(v + w)^3*(2*v^2 - 6*(-1 + eps)*v*w + 
        (10 - 43*eps)*w^2) - u^2*(v + w)*((6 + eps)*v^3 + 
        (26 - 7*eps)*v^2*w + (34 - 39*eps)*v*w^2 + (14 - 45*eps)*w^3) - 
      u^3*((6 + 5*eps)*v^3 + 3*(6 + 5*eps)*v^2*w + (18 + eps)*v*w^2 + 
        (6 - 13*eps)*w^3) + u*(v + w)^2*(-2*w*(2*v^2 + 11*v*w + 9*w^2) + 
        eps*(4*v^3 + 25*v^2*w + 78*v*w^2 + 79*w^3))))/
    (2*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 0, 0, 
   (eps*(w*(v + w)^2*(4*v + 10*eps*v + 6*w + 9*eps*w) + 
      u^2*((2 + 4*eps)*v^2 + (4 + 5*eps)*v*w + (2 + 3*eps)*w^2) + 
      u*(v + w)*((2 + 4*eps)*v^2 + 5*(2 + 3*eps)*v*w + 4*(2 + 3*eps)*w^2)))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)), 
   (-2*eps*(w*(v + w)^2*(2*v + 7*eps*v + 3*w + 9*eps*w) + 
      u*(v + w)*((1 + 2*eps)*v^2 + (5 + 11*eps)*v*w + (4 + 13*eps)*w^2) + 
      u^2*((1 + 2*eps)*v^2 + (1 + 4*eps)*w^2 + 2*v*(w + 2*eps*w))))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)), 0, 
   (2*eps*(u^3*((-2 + 3*eps)*v^2 + 2*(-2 + 3*eps)*v*w - (2 + eps)*w^2) + 
      w*(v + w)^2*((-1 + eps)*v^2 + (-3 + 5*eps)*v*w + 2*(-2 + 9*eps)*w^2) + 
      2*u^2*((-1 + 3*eps)*v^3 + 4*(-1 + 4*eps)*v^2*w + (-5 + 19*eps)*v*w^2 + 
        2*(-1 + 2*eps)*w^3) + u*(v + w)*(-(w*(v^2 + 7*v*w + 6*w^2)) + 
        eps*(3*v^3 + 22*v^2*w + 54*v*w^2 + 27*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   -((eps*(u*(v + w)*((1 + 3*eps)*v^2 + (3 + 7*eps)*v*w + 
         2*(1 - 2*eps)*w^2) - w*(v + w)^2*(-w + eps*(v + 3*w)) + 
       u^2*((1 + 3*eps)*v^2 - (-1 + eps)*w^2 + 2*v*(w + 3*eps*w))))/
     ((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w))), 
   (2*eps*(u*(v + w)*((1 + 3*eps)*v^2 + (3 + 7*eps)*v*w + 
        2*(1 - 2*eps)*w^2) - w*(v + w)^2*(-w + eps*(v + 3*w)) + 
      u^2*((1 + 3*eps)*v^2 - (-1 + eps)*w^2 + 2*v*(w + 3*eps*w))))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)), 
   (eps*(w*(v + w)^2*(2*(1 + eps)*v^2 + (2 - 5*eps)*v*w + (1 - 9*eps)*w^2) + 
      u^2*((1 + eps)*v^3 + 3*(1 + eps)*v^2*w + (3 - 5*eps)*v*w^2 + 
        (1 - 11*eps)*w^3) + u^3*((1 + 3*eps)*v^2 - (-1 + eps)*w^2 + 
        2*v*(w + 3*eps*w)) - u*(v + w)*(-(w*(v + w)^2) + 
        eps*(2*v^3 + 10*v^2*w + 19*v*w^2 + 19*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (-2*eps*(w*(v + w)^2*((1 + eps)*v^2 + (1 - 6*eps)*w^2 + v*(w - 3*eps*w)) + 
      u^2*((1 + 2*eps)*v^3 + (5 + 2*eps)*v*w^2 + 2*(1 - 4*eps)*w^3 + 
        4*v^2*(w + 2*eps*w)) + u^3*((1 + 3*eps)*v^2 - (-1 + eps)*w^2 + 
        2*v*(w + 3*eps*w)) - u*(v + w)*(-(w*(v^2 + 3*v*w + 2*w^2)) + 
        eps*(v^3 + 4*v^2*w + 8*v*w^2 + 13*w^3))))/((1 + 4*eps)*w*(u + w)^2*
     (v + w)^2*(u + v + w)), 0, 
   (eps*(-4*(v + w)^2*(u + v + w) + eps*(3*u^3 - 8*v^3 - 15*v^2*w - 
        11*v*w^2 - 4*w^3 + 12*u^2*(v + w) + u*(v^2 + 9*v*w + 5*w^2))))/
    ((1 + 4*eps)*(u + w)^2*(v + w)^2), 
   (2*eps*(3*eps*u^2*w + u*((1 + 2*eps)*v^2 + (2 + 9*eps)*v*w + 
        (1 + 10*eps)*w^2) + (v + w)*((1 + 2*eps)*v^2 + (1 + 7*eps)*w^2 + 
        2*v*(w + 2*eps*w))))/((1 + 4*eps)*(u + w)^2*(v + w)^2), 
   (eps*(4*eps*u^4*w^2 - u^2*(v + w)*((1 + 4*eps)*v^3 + (3 + 16*eps)*v^2*w + 
        (3 - 2*eps)*v*w^2 + (1 - 28*eps)*w^3) + 
      w*(v + w)^3*((1 + eps)*v^2 + (-1 + 14*eps)*w^2 + v*(w - 5*eps*w)) - 
      u^3*((1 + 3*eps)*v^3 + (3 - 5*eps)*v*w^2 + (1 - 15*eps)*w^3 + 
        3*v^2*(w + 3*eps*w)) - u*(v + w)^2*(w*(-2*v^2 - v*w + w^2) + 
        eps*(v^3 + 6*v^2*w - 4*v*w^2 - 31*w^3))))/((1 + 4*eps)*w*(u + w)^2*
     (v + w)^3*(u + v + w)), 
   (-2*eps*(4*eps*u^4*w^2 + (-1 + 20*eps)*w^3*(v + w)^3 - 
      u^3*((1 + 3*eps)*v^3 + (3 - 5*eps)*v*w^2 + (1 - 15*eps)*w^3 + 
        3*v^2*(w + 3*eps*w)) - u^2*(v + w)*((1 + 3*eps)*v^3 + 
        (1 - 15*eps)*v*w^2 - 34*eps*w^3 + 2*v^2*(w + 4*eps*w)) + 
      u*w*(v + w)^2*((2 + 3*eps)*v^2 + 43*eps*w^2 + 2*v*(w + 12*eps*w))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   (eps*(2*w*(u + v + w) + eps*(u + w)*(2*u + 2*v + 3*w)))/
    ((1 + 4*eps)*w*(u + w)*(u + v + w)), 
   (2*eps*(u^2 + u*(v + (2 - 3*eps)*w) + w*(-2*eps*v + w - 3*eps*w)))/
    ((1 + 4*eps)*w*(u + w)*(u + v + w)), 0, 0, 0, 
   (eps*(4*eps*u^4*w^2 - w*(v + w)^3*((1 + eps)*v^2 - (-3 + eps)*v*w + 
        (5 - 23*eps)*w^2) - u^2*(v + w)*((3 + 4*eps)*v^3 + 
        (13 + 11*eps)*v^2*w + (17 - 12*eps)*v*w^2 + (7 - 33*eps)*w^3) - 
      u^3*((3 + 5*eps)*v^3 + 3*(3 + 5*eps)*v^2*w + (9 + eps)*v*w^2 + 
        (3 - 13*eps)*w^3) + u*(v + w)^2*(-(w*(2*v^2 + 11*v*w + 9*w^2)) + 
        eps*(v^3 + 6*v^2*w + 30*v*w^2 + 47*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   (eps*(3*eps*u^4*w*(v + 3*w) - w*(v + w)^3*((2 + eps)*v^2 + 
        (6 - 19*eps)*v*w + 2*(5 - 38*eps)*w^2) - 
      u^2*(v + w)*(6*v^3 + 13*(2 - 3*eps)*v^2*w + 2*(17 - 66*eps)*v*w^2 + 
        (14 - 117*eps)*w^3) - 3*u^3*((2 + eps)*v^3 - (-6 + eps)*v^2*w + 
        2*(3 - 7*eps)*v*w^2 + 2*(1 - 7*eps)*w^3) + 
      u*(v + w)^2*(-2*w*(2*v^2 + 11*v*w + 9*w^2) + 
        eps*(3*v^3 + 38*v^2*w + 153*v*w^2 + 160*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   (eps*(2*eps*u^4*w^2 + w*(v + w)^3*((-2 + eps)*v^2 + 6*(-1 + 2*eps)*v*w + 
        (-10 + 49*eps)*w^2) - u^3*((6 + eps)*v^3 + 3*(6 + eps)*v^2*w + 
        2*(9 - 2*eps)*v*w^2 + 2*(3 - 4*eps)*w^3) + 
      u^2*(v + w)*((-6 + 4*eps)*v^3 + (-26 + 33*eps)*v^2*w + 
        (-34 + 65*eps)*v*w^2 + (-14 + 43*eps)*w^3) + 
      u*(v + w)^2*(-2*w*(2*v^2 + 11*v*w + 9*w^2) + 
        eps*(5*v^3 + 37*v^2*w + 107*v*w^2 + 86*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   (2*eps*(4*eps*u^4*w^2 - w*(v + w)^3*(2*(1 + eps)*v^2 + 3*(2 + eps)*v*w + 
        4*(2 - 5*eps)*w^2) - u^2*(v + w)*((4 + 5*eps)*v^3 + 
        (19 + 20*eps)*v^2*w + (26 + 3*eps)*v*w^2 + (11 - 26*eps)*w^3) - 
      u^3*((4 + 7*eps)*v^3 + 3*(4 + 7*eps)*v^2*w + (12 + 7*eps)*v*w^2 + 
        (4 - 11*eps)*w^3) + u*(v + w)^2*(-5*w*(v^2 + 4*v*w + 3*w^2) + 
        eps*(2*v^3 + 4*v^2*w + 19*v*w^2 + 39*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 0, 
   (eps*(-(w*(v + w)^2*((1 + eps)*v^2 - 8*eps*v*w - 4*(1 + 3*eps)*w^2)) + 
      u^3*((1 + 4*eps)*v^2 + (2 + 13*eps)*v*w + 3*(1 + 3*eps)*w^2) + 
      u^2*((1 + 5*eps)*v^3 + 2*(2 + 15*eps)*v^2*w + 11*(1 + 5*eps)*v*w^2 + 
        10*(1 + 3*eps)*w^3) + u*(v + w)*(w*(-v^2 + 6*v*w + 11*w^2) + 
        eps*(v^3 + 10*v^2*w + 41*v*w^2 + 33*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^2*(u + v + w)), 
   (eps^2*(2*v^2 + u*(v - w) + v*w - w^2))/((1 + 4*eps)*(u + w)*(v + w)^2), 
   (eps*(w*(v + w)*(u + v + w) - eps*(u^2*(v + 3*w) + 
        w*(-v^2 + v*w + 2*w^2) + u*(v^2 + 4*v*w + 5*w^2))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)), 
   (eps*(u^2*(v + 3*eps*v + w + 5*eps*w) + u*(v + 2*w)*
       (v + 3*eps*v + w + 5*eps*w) + w*(v + w)*(w + eps*(v + 5*w))))/
    ((1 + 4*eps)*w*(u + w)*(v + w)*(u + v + w)), 
   -1/2*(eps*(-(w*(v + w)^2*((1 + eps)*v^2 + 2*v*w + eps*w^2)) + 
       u^2*((1 + 5*eps)*v^3 + (4 + 23*eps)*v^2*w + 5*(1 + 5*eps)*v*w^2 + 
         (2 + 3*eps)*w^3) + u^3*((1 + 4*eps)*v^2 + (1 + 2*eps)*w^2 + 
         2*v*(w + 5*eps*w)) + u*(v + w)*(-(v^2*w) + w^3 + 
         eps*v*(v^2 + 6*v*w + 13*w^2))))/((1 + 4*eps)*w*(u + w)^2*(v + w)^2*
      (u + v + w)), (-6*eps^2*(v^2 + 5*v*w + 4*w^2 + u*(v + 3*w)))/
    ((1 + 4*eps)*(u + w)*(v + w)^2), 
   -((eps*(-(w*(v + w)^2*((1 + eps)*v^2 + 2*(1 + eps)*v*w + 9*eps*w^2)) + 
       u^2*((1 + 5*eps)*v^3 + (4 + 19*eps)*v^2*w + 5*(1 + eps)*v*w^2 + 
         (2 - 17*eps)*w^3) + u^3*((1 + 4*eps)*v^2 + (1 - 4*eps)*w^2 + 
         2*v*(w + 4*eps*w)) + u*(v + w)*(-(v^2*w) + w^3 + 
         eps*(v^3 + 4*v^2*w - v*w^2 - 22*w^3))))/((1 + 4*eps)*w*(u + w)^2*
      (v + w)^2*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*((1 + 2*eps)*u^2 + (1 + 2*eps)*u*(v + 4*w) + 
      w*(2*v + 6*eps*v + 3*w + 6*eps*w)))/((1 + 4*eps)*w*(u + w)*
     (u + v + w)), 0, 0, 0, (eps*(u^4*w*((2 + 3*eps)*v + (-2 + 3*eps)*w) - 
      u^2*(v + w)*((1 + 2*eps)*v^3 - (6 + eps)*v^2*w - (5 + 19*eps)*v*w^2 + 
        (12 - 23*eps)*w^3) - u^3*((1 + 3*eps)*v^3 + 3*(-1 + eps)*v^2*w + 
        (1 - 9*eps)*v*w^2 - 9*(-1 + eps)*w^3) + 
      w*(v + w)^3*(-(w*(v + 4*w)) + eps*(v^2 - 3*v*w + 18*w^2)) + 
      u*(v + w)^2*(w*(6*v^2 + 5*v*w - 9*w^2) + 
        eps*(v^3 + 12*v^2*w + 25*v*w^2 + 35*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   -((eps^2*(u^2 + 3*u*v + 3*v^2 + 2*u*w + 4*v*w + w^2))/
     ((1 + 4*eps)*(u + w)*(v + w)^2)), 
   (eps*((v + w)^2*(u + v + w) - eps*(2*u^3 - (2*v - w)*(v + w)^2 + 
        u^2*(6*v + 8*w) + u*(v^2 + 8*v*w + 7*w^2))))/
    ((1 + 4*eps)*(u + w)^2*(v + w)^2), 
   (eps*(-2*eps*u^4*w*(v + 3*w) + u^3*((1 + 3*eps)*v^3 + (3 + eps)*v^2*w + 
        (3 - 25*eps)*v*w^2 + (1 - 27*eps)*w^3) + 
      u^2*(v + w)*((1 + 2*eps)*v^3 - (1 + 54*eps)*v*w^2 - (1 + 62*eps)*w^3 + 
        v^2*(w - 6*eps*w)) + w*(v + w)^3*((1 + eps)*v^2 + (1 - 30*eps)*w^2 + 
        v*(w - 5*eps*w)) - u*(v + w)^2*(w*(2*v^2 + 3*v*w + w^2) + 
        eps*(v^3 + 12*v^2*w + 54*v*w^2 + 71*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   (eps*(-2*eps*u^4*w*(v + 3*w) + w*(v + w)^3*((2 + 3*eps)*v^2 + 
        (3 - 2*eps)*v*w + (2 - 25*eps)*w^2) + 
      u^3*((1 + 3*eps)*v^3 + (3 + eps)*v^2*w + (3 - 23*eps)*v*w^2 + 
        (1 - 25*eps)*w^3) + u^2*(v + w)*((1 + 2*eps)*v^3 + 
        (2 - 5*eps)*v^2*w + (1 - 46*eps)*v*w^2 - 53*eps*w^3) + 
      u*(v + w)^2*(w^2*(v + w) - eps*(v^3 + 9*v^2*w + 45*v*w^2 + 59*w^3))))/
    (2*(1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 
   (6*eps^2*(u^2 + 3*u*v + v^2 + 4*u*w + 4*v*w + 3*w^2))/
    ((1 + 4*eps)*(u + w)*(v + w)^2), 
   (eps*(-4*eps*u^4*w^2 + w*(v + w)^3*((2 + 3*eps)*v^2 + 3*v*w + 
        (2 - 19*eps)*w^2) + u^2*(v + w)*((1 + 2*eps)*v^3 + 
        (2 + 3*eps)*v^2*w + (1 - 16*eps)*v*w^2 - 29*eps*w^3) + 
      u^3*((1 + 3*eps)*v^3 - 3*(-1 + eps)*v*w^2 + (1 - 13*eps)*w^3 + 
        3*v^2*(w + 3*eps*w)) - u*(v + w)^2*(-(w^2*(v + w)) + 
        eps*(v^3 + 7*v^2*w + 29*v*w^2 + 39*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)^3*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (-2*eps*(-3*u^3 + u^2*(3*(-1 + eps)*v + (-7 + 12*eps)*w) + 
      w*((-1 + eps)*v^2 + (-3 + 5*eps)*v*w + 5*(-1 + 4*eps)*w^2) + 
      u*(-(w*(2*v + 9*w)) + eps*(3*v^2 + 16*v*w + 32*w^2))))/
    ((1 + 4*eps)*w*(u + w)^2*(u + v + w)), 
   (2*eps*((u - v)*w*(u + v + w) + eps*(u^2*(v + 3*w) + 
        w*(-v^2 + 2*v*w + 3*w^2) + u*(v^2 + 5*v*w + 6*w^2))))/
    ((1 + 4*eps)*w*(u + w)^2*(u + v + w)), 0, 
   (eps*(2*(1 + eps)*u + 2*(1 + eps)*v + (4 + eps)*w))/
    ((1 + 4*eps)*w*(u + v + w)), 
   -((eps*(2*(1 + eps)*u + 2*(1 + eps)*v + (4 + eps)*w))/
     ((1 + 4*eps)*w*(u + v + w))), 0, 
   (eps*(2*(1 + eps)*u + 2*(1 + eps)*v + (4 + eps)*w))/
    (2*(1 + 4*eps)*w*(u + v + w)), 0, 
   (eps*(2*(1 + eps)*u + 2*(1 + eps)*v + (4 + eps)*w))/
    ((1 + 4*eps)*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((eps*(u^2 + w*(-v + 2*w) + u*(v + 3*w)))/(w*(u + w)*(u + v + w))), 
   -(eps/(u + w)), 0, 0, 0, 0}, 
  {(3*eps*(-(w*(u - v + w)*(v + w)^2) + 2*eps*(w*(v + w)^2*(4*v + w) + 
        u^2*v*(v + 2*w) + u*(v^3 + 5*v^2*w + 5*v*w^2 + w^3))))/
    (2*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (-3*eps^2*w)/((1 + 4*eps)*(v + w)^2), 
   (3*eps*(u*w*(u + w)*(v + w)^2 + eps*(-3*u^3*w^2 + 
        w*(v + w)^2*(5*v^2 + 12*v*w + 2*w^2) + 
        u^2*(v^3 + 9*v^2*w + 7*v*w^2 - 4*w^3) + 
        u*(v^4 + 13*v^3*w + 32*v^2*w^2 + 21*v*w^3 + w^4))))/
    (2*(1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)^2), 
   (-3*eps*(8*eps*u^4*w^2 - w*(v + w)^3*((4 + 3*eps)*v^2 - (7 + 81*eps)*v*w + 
        2*(5 - 48*eps)*w^2) - u*(v + w)^2*((4 + 11*eps)*v^3 + 
        (5 - 48*eps)*v^2*w + (13 - 225*eps)*v*w^2 + 2*(6 - 101*eps)*w^3) + 
      u^3*((-4 + 13*eps)*v^3 + 3*(-4 + 13*eps)*v^2*w + 
        4*(-3 + 16*eps)*v*w^2 + 2*(-2 + 23*eps)*w^3) + 
      u^2*(v + w)*(2*(-4 + eps)*v^3 + (-22 + 87*eps)*v^2*w + 
        4*(-5 + 51*eps)*v*w^2 + 6*(-1 + 24*eps)*w^3)))/
    (2*(1 + 4*eps)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
   (-3*eps*(4*eps*u^4*w^2 - u*(v + w)^2*(4*(1 + 3*eps)*v^3 + 
        (9 - 5*eps)*v^2*w + (15 - 106*eps)*v*w^2 + (10 - 111*eps)*w^3) - 
      u^2*(v + w)*((8 + 9*eps)*v^3 + (23 - 19*eps)*v^2*w + 
        (22 - 87*eps)*v*w^2 + (7 - 73*eps)*w^3) + 
      u^3*((-4 + 3*eps)*v^3 + 3*(-4 + 3*eps)*v^2*w + (-12 + 23*eps)*v*w^2 + 
        (-4 + 21*eps)*w^3) - w*(v + w)^3*((4 + 8*eps)*v^2 + 
        (7 - 55*eps)*w^2 - 3*v*(w + 14*eps*w))))/(2*(1 + 4*eps)*w*(u + w)*
     (v + w)^3*(u + v + w)^2), 0, 0, 
   (eps*(u^3*((3 + 8*eps)*v^2 + (6 + 13*eps)*v*w + (3 + 7*eps)*w^2) + 
      u*(v + w)*(3*(1 + 4*eps)*v^3 + 5*(3 + 10*eps)*v^2*w + 
        (25 + 54*eps)*v*w^2 + (13 + 17*eps)*w^3) + 
      u^2*((6 + 20*eps)*v^3 + (23 + 59*eps)*v^2*w + 28*(1 + 2*eps)*v*w^2 + 
        (11 + 19*eps)*w^3) + w*(v + w)^2*(5*(1 + 4*eps)*v^2 + 
        5*(1 + eps)*w^2 + 6*v*(w + 3*eps*w))))/((1 + 4*eps)*w*(u + w)*
     (v + w)^2*(u + v + w)^2), 
   (-2*eps*((v + w)^2*((2 + 8*eps)*v^2 + (2 + 7*eps)*v*w + (2 + 5*eps)*w^2) + 
      u*(v + w)*(2*(2 + 7*eps)*v^2 + (8 + 23*eps)*v*w + (4 + 13*eps)*w^2) + 
      2*u^2*((1 + 3*eps)*v^2 + (1 + 4*eps)*w^2 + 2*v*(w + 3*eps*w))))/
    ((v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 0, 
   (2*eps*(u^3*((-2 + 3*eps)*v^2 + 2*(-2 + 3*eps)*v*w - (2 + eps)*w^2) - 
      u*(v + w)*((2 + 5*eps)*v^3 + (5 - 6*eps)*v^2*w + (7 - 54*eps)*v*w^2 + 
        (4 - 35*eps)*w^3) - u^2*(2*(2 + eps)*v^3 + (11 - 20*eps)*v^2*w + 
        2*(5 - 19*eps)*v*w^2 + 3*(1 - 4*eps)*w^3) - 
      w*(v + w)^2*((2 + 3*eps)*v^2 + (3 - 22*eps)*w^2 - v*(w + 21*eps*w))))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)^2), 
   (eps*(-(w*(u + w)*(v + w)^2) + eps*(w*(v + w)^2*(v + 3*w) + 
        u^2*(v^2 + 2*v*w + 5*w^2) + u*(v^3 + 2*v^2*w + 9*v*w^2 + 8*w^3))))/
    ((v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (-2*eps*(-(w*(u + w)*(v + w)^2) + eps*(w*(v + w)^2*(v + 3*w) + 
        u^2*(v^2 + 2*v*w + 5*w^2) + u*(v^3 + 2*v^2*w + 9*v*w^2 + 8*w^3))))/
    ((v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   -((eps*(w*(v + w)^2*(u^2 - w^2) + eps*(u^3*(v^2 + 2*v*w + 5*w^2) + 
         w*(v + w)^2*(6*v^2 + 13*v*w + 9*w^2) + 
         u^2*(3*v^3 + 13*v^2*w + 25*v*w^2 + 19*w^3) + 
         u*(2*v^4 + 16*v^3*w + 41*v^2*w^2 + 50*v*w^3 + 23*w^4))))/
     ((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)^2)), 
   (2*eps*(-(w^2*(u + w)*(v + w)^2) + eps*(u^3*(v^2 + 2*v*w + 5*w^2) + 
        w*(v + w)^2*(3*v^2 + 7*v*w + 6*w^2) + 
        2*u^2*(v^3 + 4*v^2*w + 9*v*w^2 + 8*w^3) + 
        u*(v^4 + 9*v^3*w + 24*v^2*w^2 + 33*v*w^3 + 17*w^4))))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)^2), 0, 
   (eps*(3*eps*u^3*w - u^2*(v + w)*(v + 4*eps*v + w - 8*eps*w) + 
      w*(v + w)*((-1 + 4*eps)*v^2 + (-1 + 21*eps)*v*w + 12*eps*w^2) - 
      u*((1 + 4*eps)*v^3 + (3 - 5*eps)*v^2*w + (3 - 29*eps)*v*w^2 + 
        (1 - 17*eps)*w^3)))/((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)), 
   (2*eps*(w*(v + w)*((1 + 2*eps)*v^2 + v*w + 3*eps*w^2) + 
      u*((1 + 4*eps)*v^3 + (3 + 10*eps)*v^2*w + (3 + 13*eps)*v*w^2 + 
        (1 + 10*eps)*w^3) + u^2*((1 + 4*eps)*v^2 + (1 + 7*eps)*w^2 + 
        2*v*(w + 4*eps*w))))/((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)), 
   (eps*(4*eps*u^4*w^2 - w*(v + w)^3*((1 + 7*eps)*v^2 + (-2 + eps)*v*w + 
        (1 - 14*eps)*w^2) - u^2*(v + w)*((2 + 8*eps)*v^3 + 
        (5 + 24*eps)*v^2*w + 2*(2 + eps)*v*w^2 + (1 - 28*eps)*w^3) - 
      u^3*((1 + 3*eps)*v^3 + (3 - 5*eps)*v*w^2 + (1 - 15*eps)*w^3 + 
        3*v^2*(w + 3*eps*w)) - u*(v + w)^2*((1 + 5*eps)*v^3 + 
        (1 + 4*eps)*v*w^2 + (1 - 31*eps)*w^3 + v^2*(w + 18*eps*w))))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
   (2*eps*(-4*eps*u^4*w^2 + u^3*((1 + 3*eps)*v^3 + (3 - 5*eps)*v*w^2 + 
        (1 - 15*eps)*w^3 + 3*v^2*(w + 3*eps*w)) + 
      w*(v + w)^3*((1 + 4*eps)*v^2 + (1 - 20*eps)*w^2 - 2*v*(w + 4*eps*w)) + 
      u^2*(v + w)*((2 + 7*eps)*v^3 + (2 - 11*eps)*v*w^2 - 34*eps*w^3 + 
        4*v^2*(w + 4*eps*w)) + u*(v + w)^2*((1 + 4*eps)*v^3 - 16*eps*v*w^2 - 
        43*eps*w^3 + v^2*(w + 9*eps*w))))/((1 + 4*eps)*w*(u + w)*(v + w)^3*
     (u + v + w)^2), 
   -((eps*((2 + 6*eps)*u^3 + u^2*(2*(2 + 7*eps)*v + (8 + 33*eps)*w) + 
       w*(6*(1 + 4*eps)*v^2 + (11 + 50*eps)*v*w + (4 + 21*eps)*w^2) + 
       u*((2 + 8*eps)*v^2 + (15 + 64*eps)*v*w + 2*(5 + 24*eps)*w^2)))/
     ((1 + 4*eps)*w*(u + w)*(u + v + w)^2)), 
   (-2*eps*(-(w*(u + w)) + eps*(4*u^2 + 4*u*v + 7*u*w + 2*v*w + 3*w^2)))/
    ((u + v + w)^2*(w + 4*eps*w)), 0, 0, 0, 
   (eps*(4*eps*u^4*w^2 - w*(v + w)^3*((1 + eps)*v^2 - (3 + 25*eps)*v*w + 
        (3 - 31*eps)*w^2) - u*(v + w)^2*((1 + 3*eps)*v^3 - 14*eps*v^2*w + 
        2*(1 - 33*eps)*v*w^2 + (3 - 71*eps)*w^3) - 
      u^2*(v + w)*(2*v^3 + (5 - 21*eps)*v^2*w + 4*(1 - 16*eps)*v*w^2 + 
        (1 - 57*eps)*w^3) + u^3*((-1 + 3*eps)*v^3 + 3*(-1 + 3*eps)*v^2*w + 
        (-3 + 23*eps)*v*w^2 + (-1 + 21*eps)*w^3)))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
   (eps*(2*(2*u + 5*v - 2*w)*w*(u + w)*(v + w)^3 + 
      eps*(3*u^4*w*(v + 3*w) + w*(v + w)^3*(7*v^2 + 83*v*w + 100*w^2) + 
        3*u^3*(7*v^3 + 25*v^2*w + 38*v*w^2 + 22*w^3) + 
        u*(v + w)^2*(3*v^3 + 94*v^2*w + 281*v*w^2 + 232*w^3) + 
        3*u^2*(8*v^4 + 61*v^3*w + 153*v^2*w^2 + 163*v*w^3 + 63*w^4))))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
   (eps*(2*eps*u^4*w^2 - u^2*(v + w)*(4*(2 + eps)*v^3 + (23 - 45*eps)*v^2*w + 
        (22 - 113*eps)*v*w^2 + (7 - 71*eps)*w^3) - 
      u*(v + w)^2*((4 + 11*eps)*v^3 + (9 - 17*eps)*v^2*w - 
        15*(-1 + 9*eps)*v*w^2 + 2*(5 - 59*eps)*w^3) + 
      u^3*((-4 + 7*eps)*v^3 + 3*(-4 + 7*eps)*v^2*w + 4*(-3 + 7*eps)*v*w^2 + 
        4*(-1 + 4*eps)*w^3) - w*(v + w)^3*((4 + 7*eps)*v^2 + 
        (7 - 61*eps)*w^2 - 3*v*(w + 16*eps*w))))/((1 + 4*eps)*w*(u + w)*
     (v + w)^3*(u + v + w)^2), 
   (2*eps*(4*eps*u^4*w^2 - w*(v + w)^3*(2*(1 + eps)*v^2 - (2 + 29*eps)*v*w + 
        (5 - 32*eps)*w^2) - u*(v + w)^2*((2 + 6*eps)*v^3 + 
        (4 - 8*eps)*v^2*w + 9*(1 - 7*eps)*v*w^2 + (7 - 71*eps)*w^3) - 
      u^2*(v + w)*((4 + 5*eps)*v^3 + 4*(3 - 2*eps)*v^2*w + 
        (12 - 53*eps)*v*w^2 + 2*(2 - 27*eps)*w^3) + 
      u^3*((-2 + eps)*v^3 + 3*(-2 + eps)*v^2*w + (-6 + 17*eps)*v*w^2 + 
        (-2 + 19*eps)*w^3)))/((1 + 4*eps)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
   0, 0, 0, 0, 0, 
   (eps*(u^3*((1 + 4*eps)*v^2 + (2 + 13*eps)*v*w + 3*(1 + 3*eps)*w^2) + 
      u^2*((2 + 9*eps)*v^3 + 2*(4 + 23*eps)*v^2*w + (14 + 67*eps)*v*w^2 + 
        10*(1 + 3*eps)*w^3) + u*(v + w)*((1 + 5*eps)*v^3 + 
        (5 + 34*eps)*v^2*w + (11 + 61*eps)*v*w^2 + 11*(1 + 3*eps)*w^3) + 
      w*(v + w)^2*((1 + 7*eps)*v^2 + 4*(1 + 3*eps)*w^2 + 2*v*(w + 8*eps*w))))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)^2), 
   (eps*(u*((1 + 4*eps)*v^2 + (2 + 9*eps)*v*w + (1 + 3*eps)*w^2) + 
      (v + w)*((1 + 4*eps)*v^2 + (1 + 3*eps)*w^2 + 2*v*(w + 5*eps*w))))/
    ((1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   -((eps^2*(u^2*(v + 3*w) + 3*w*(v^2 + 3*v*w + 2*w^2) + 
       u*(v^2 + 8*v*w + 9*w^2)))/((1 + 4*eps)*w*(u + w)*(v + w)*
      (u + v + w))), (eps*(w*(u + w)*(v + w) + 
      eps*(u^2*(-v + w) + w*(v^2 + 6*v*w + 5*w^2) + 
        u*(-v^2 + 3*v*w + 6*w^2))))/((1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   -1/2*(eps*(w*(u + w)^2*(v + w)^2 + eps*(2*u^3*(v - w)*w + 
         w*(v + w)^2*(3*v^2 + 8*v*w + 3*w^2) + 
         u^2*(v^3 + 11*v^2*w + 13*v*w^2 - w^3) + 
         u*(v^4 + 11*v^3*w + 31*v^2*w^2 + 25*v*w^3 + 4*w^4))))/
     ((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)^2), 
   (-6*eps^2*(v^2 + 5*v*w + 4*w^2 + u*(v + 3*w)))/((1 + 4*eps)*(v + w)^2*
     (u + v + w)), (eps*(-(w*(u + w)^2*(v + w)^2) + 
      eps*(8*u^3*w^2 + w*(v + w)^2*(-3*v^2 - 6*v*w + 5*w^2) - 
        u^2*(v^3 + 7*v^2*w - 7*v*w^2 - 21*w^3) - 
        u*(v^4 + 9*v^3*w + 15*v^2*w^2 - 11*v*w^3 - 18*w^4))))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^2*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-2*eps*((1 + 2*eps)*u^3 + w*(3*(1 + 4*eps)*v^2 + 2*(2 + 7*eps)*v*w + 
        3*(1 + 2*eps)*w^2) + u*((1 + 4*eps)*v^2 + 2*(3 + 10*eps)*v*w + 
        7*(1 + 2*eps)*w^2) + u^2*((2 + 6*eps)*v + 5*(w + 2*eps*w))))/
    ((1 + 4*eps)*w*(u + w)*(u + v + w)^2), 0, 0, 0, 
   (eps*(u^4*w*((2 + 3*eps)*v + (-2 + 3*eps)*w) - 
      w*(v + w)^3*((1 + 3*eps)*v^2 - (3 + 13*eps)*v*w + 2*(2 - 9*eps)*w^2) - 
      u*(v + w)^2*((1 + 3*eps)*v^3 + 12*eps*v^2*w - (4 + 21*eps)*v*w^2 + 
        (9 - 35*eps)*w^3) - u^3*((1 + 3*eps)*v^3 + 3*(-1 + eps)*v^2*w + 
        (1 - 9*eps)*v*w^2 - 9*(-1 + eps)*w^3) - 
      u^2*((2 + 6*eps)*v^4 + 21*eps*v^3*w - 6*v^2*w^2 + 
        2*(4 - 19*eps)*v*w^3 + (12 - 23*eps)*w^4)))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
   (eps*((v + w)^2 + eps*(-u^2 - 3*u*v + v^2 - 2*u*w + 4*v*w + 3*w^2)))/
    ((1 + 4*eps)*(v + w)^2*(u + v + w)), 
   -((eps^2*(2*u^3 + (v + w)^2*(2*v + 5*w) + u^2*(6*v + 8*w) + 
       u*(5*v^2 + 16*v*w + 11*w^2)))/((1 + 4*eps)*(u + w)*(v + w)^2*
      (u + v + w))), (eps*(-2*eps*u^4*w*(v + 3*w) + 
      w*(v + w)^3*((1 + eps)*v^2 - (2 + 17*eps)*v*w + (1 - 30*eps)*w^2) + 
      u^3*((1 + 3*eps)*v^3 + (3 + eps)*v^2*w + (3 - 25*eps)*v*w^2 + 
        (1 - 27*eps)*w^3) + u^2*(v + w)*((2 + 6*eps)*v^3 + 
        (3 + 2*eps)*v^2*w - 50*eps*v*w^2 - (1 + 62*eps)*w^3) + 
      u*(v + w)^2*((1 + 3*eps)*v^3 + v^2*w - (1 + 46*eps)*v*w^2 - 
        (1 + 71*eps)*w^3)))/((1 + 4*eps)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
   (eps*(-2*eps*u^4*w*(v + 3*w) + u^3*((1 + 3*eps)*v^3 + (3 + eps)*v^2*w + 
        (3 - 23*eps)*v*w^2 + (1 - 25*eps)*w^3) + 
      u^2*(v + w)*((2 + 6*eps)*v^3 - (-3 + eps)*v^2*w - 50*eps*v*w^2 - 
        (1 + 57*eps)*w^3) + u*(v + w)^2*((1 + 3*eps)*v^3 - 
        (1 + 53*eps)*v*w^2 - (1 + 67*eps)*w^3 + v^2*(w - 5*eps*w)) - 
      w*(v + w)^3*((-1 + eps)*v^2 + (-1 + 29*eps)*w^2 + 2*v*(w + 11*eps*w))))/
    (2*(1 + 4*eps)*w*(u + w)*(v + w)^3*(u + v + w)^2), 
   (6*eps^2*(u^2 + 3*u*v + v^2 + 4*u*w + 4*v*w + 3*w^2))/
    ((1 + 4*eps)*(v + w)^2*(u + v + w)), 
   (eps*(-4*eps*u^4*w^2 + u^2*(v + w)*((2 + 6*eps)*v^3 + (3 + 7*eps)*v^2*w - 
        20*eps*v*w^2 - (1 + 33*eps)*w^3) + u*(v + w)^2*
       ((1 + 3*eps)*v^3 - (1 + 37*eps)*v*w^2 - (1 + 47*eps)*w^3 + 
        v^2*(w - 3*eps*w)) + u^3*((1 + 3*eps)*v^3 - 3*(-1 + eps)*v*w^2 + 
        (1 - 13*eps)*w^3 + 3*v^2*(w + 3*eps*w)) - 
      w*(v + w)^3*((-1 + eps)*v^2 + (-1 + 23*eps)*w^2 + 2*v*(w + 10*eps*w))))/
    ((1 + 4*eps)*w*(u + w)*(v + w)^3*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*(3*u^3 + u^2*((6 + 9*eps)*v + (7 - 12*eps)*w) + 
      u*((3 + 9*eps)*v^2 + (7 + 4*eps)*v*w + (9 - 32*eps)*w^2) + 
      w*((3 + 7*eps)*v^2 + 5*(1 - 4*eps)*w^2 + v*(w - 13*eps*w))))/
    ((1 + 4*eps)*w*(u + w)*(u + v + w)^2), 
   (2*eps*(u*w*(u + w) + eps*(3*w*(v + w)^2 + u^2*(v + 3*w) + 
        u*(v^2 + 5*v*w + 6*w^2))))/((1 + 4*eps)*w*(u + w)*(u + v + w)^2), 0, 
   -((eps*((-2*u + v - 2*w)*w + eps*(6*u^2 + 6*u*v + 13*u*w + 10*v*w + 
         7*w^2)))/((u + v + w)^2*(w + 4*eps*w))), 
   (eps*((-2*u + v - 2*w)*w + eps*(6*u^2 + 6*u*v + 13*u*w + 10*v*w + 7*w^2)))/
    ((u + v + w)^2*(w + 4*eps*w)), 0, 
   -1/2*(eps*((-2*u + v - 2*w)*w + eps*(6*u^2 + 6*u*v + 13*u*w + 10*v*w + 
         7*w^2)))/((u + v + w)^2*(w + 4*eps*w)), 0, 
   -((eps*((-2*u + v - 2*w)*w + eps*(6*u^2 + 6*u*v + 13*u*w + 10*v*w + 
         7*w^2)))/((u + v + w)^2*(w + 4*eps*w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-2*eps)/(u + v + w), -(eps/w), 0, 0, 0, 0}, 
  {(3*eps*(v*w*(u + w)^2*(v + w) + eps*(-((3*v - 2*w)*w^2*(v + w)^2) + 
        u^4*(v + 5*w) + u*w^2*(7*v^2 + 21*v*w + 16*w^2) + 
        u^3*(v^2 + 13*v*w + 22*w^2) + u^2*w*(9*v^2 + 32*v*w + 31*w^2))))/
    (2*(1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   (-3*eps^2*w)/((1 + 4*eps)*(u + w)^2), 
   (3*eps*((u - v - w)*w*(u + w)^2 + 2*eps*(w^3*(v + w) + u^3*(v + 4*w) + 
        u*w*(2*v^2 + 5*v*w + 6*w^2) + u^2*(v^2 + 5*v*w + 9*w^2))))/
    (2*(u + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (3*eps*(u^5*((4 + 11*eps)*v + (4 + 3*eps)*w) + 
      u^4*(-2*(-4 + eps)*v^2 + 13*(1 - 2*eps)*v*w + (5 - 72*eps)*w^2) + 
      u^2*w*((12 - 39*eps)*v^3 + 3*(14 - 97*eps)*v^2*w + 
        (43 - 700*eps)*v*w^2 + (13 - 528*eps)*w^3) + 
      u*w^2*((12 - 64*eps)*v^3 + (26 - 348*eps)*v^2*w + 
        37*(1 - 17*eps)*v*w^2 + (23 - 369*eps)*w^3) + 
      u^3*((4 - 13*eps)*v^3 + (30 - 89*eps)*v^2*w + (27 - 310*eps)*v*w^2 + 
        (1 - 330*eps)*w^3) - 2*w^2*(v + w)*(-(w*(2*v^2 + v*w + 5*w^2)) + 
        eps*(4*v^3 + 19*v^2*w + 53*v*w^2 + 48*w^3))))/
    (2*(1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2), 
   (3*eps*(4*u^5*(v + 3*eps*v + w + 2*eps*w) + 
      u^4*((8 + 9*eps)*v^2 + (17 + 19*eps)*v*w + 9*(1 - 2*eps)*w^2) + 
      u^2*w*((12 - 9*eps)*v^3 + (45 - 106*eps)*v^2*w + (49 - 328*eps)*v*w^2 + 
        (16 - 283*eps)*w^3) + u^3*((4 - 3*eps)*v^3 + (31 - 10*eps)*v^2*w + 
        (37 - 104*eps)*v*w^2 + (10 - 157*eps)*w^3) + 
      u*w^2*((12 - 23*eps)*v^3 + (29 - 160*eps)*v^2*w + 
        (35 - 328*eps)*v*w^2 + 9*(2 - 23*eps)*w^3) - 
      w^2*(v + w)*(-(w*(4*v^2 + 3*v*w + 7*w^2)) + 
        eps*(4*v^3 + 17*v^2*w + 56*v*w^2 + 55*w^3))))/
    (2*(1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 
   -((eps*(2*v*w*(u + w)^2*(v + w) + eps*(-((3*v - 4*w)*w^2*(v + w)^2) + 
         3*u^4*(v + 3*w) + u^3*(4*v^2 + 25*v*w + 37*w^2) + 
         u*w*(2*v^3 + 18*v^2*w + 39*v*w^2 + 27*w^3) + 
         u^2*(v^3 + 20*v^2*w + 56*v*w^2 + 51*w^3))))/
     ((1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)^2)), 
   (2*eps*(v*w*(u + w)^2*(v + w) + eps*(-((3*v - w)*w^2*(v + w)^2) + 
        2*u^4*(v + 3*w) + u^3*(3*v^2 + 18*v*w + 25*w^2) + 
        u*w*(2*v^3 + 11*v^2*w + 22*v*w^2 + 15*w^3) + 
        u^2*(v^3 + 15*v^2*w + 39*v*w^2 + 33*w^3))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)^2), 0, 
   (-2*eps*(u^4*((2 + 5*eps)*v + (2 + 3*eps)*w) + 
      u^3*(2*(2 + eps)*v^2 - (-7 + eps)*v*w + 3*(1 - 5*eps)*w^2) + 
      u^2*((2 - 3*eps)*v^3 + (11 - 20*eps)*v^2*w + 12*(1 - 5*eps)*v*w^2 + 
        (3 - 61*eps)*w^3) + u*w*((4 - 6*eps)*v^3 + 2*(5 - 19*eps)*v^2*w + 
        (11 - 89*eps)*v*w^2 + 5*(1 - 13*eps)*w^3) + 
      w^2*(v + w)*((2 + eps)*v^2 + (3 - 22*eps)*w^2 + v*(w - 13*eps*w))))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   -((eps*(u^4*(v + 5*eps*v + w - eps*w) + 
       u^3*((2 + 9*eps)*v^2 + (5 + 4*eps)*v*w + (3 - 17*eps)*w^2) - 
       u*w*(v + w)*((-2 + 7*eps)*v^2 + (-6 + 41*eps)*v*w + 
         (-3 + 49*eps)*w^2) + u^2*((1 + 4*eps)*v^3 + (7 + 2*eps)*v^2*w + 
         2*(5 - 22*eps)*v*w^2 + 4*(1 - 12*eps)*w^3) + 
       w*(v + w)^2*(w*(v + w) - eps*(3*v^2 + 13*v*w + 17*w^2))))/
     ((1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)^2)), 
   (2*eps*((1 + 5*eps)*u^4 - w^2*(v + w)*((-1 + eps)*v + (-1 + 2*eps)*w) + 
      u^3*((2 + 9*eps)*v + (3 + 16*eps)*w) + 
      u*w*((2 + 8*eps)*v^2 + (6 + 13*eps)*v*w + (3 + 2*eps)*w^2) + 
      u^2*((1 + 4*eps)*v^2 + (6 + 25*eps)*v*w + (4 + 15*eps)*w^2)))/
    ((u + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (eps*(-(((-3 + eps)*v - 6*w)*w^2*(v + w)^2) + 
      u^4*((3 + 13*eps)*v + (5 + 23*eps)*w) + 
      u*w*(v + w)*((6 + 13*eps)*v^2 + 12*(2 + 3*eps)*v*w + 
        6*(3 + 4*eps)*w^2) + u^3*(3*(2 + 7*eps)*v^2 + (18 + 71*eps)*v*w + 
        2*(8 + 35*eps)*w^2) + u^2*((3 + 8*eps)*v^3 + 6*(4 + 11*eps)*v^2*w + 
        7*(6 + 17*eps)*v*w^2 + (23 + 71*eps)*w^3)))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   (-2*eps*(w^2*(v + w)^2*(2*v + 3*w) + 
      u^4*((2 + 9*eps)*v + (2 + 11*eps)*w) + u*w*(v + w)*
       (4*(1 + 3*eps)*v^2 + (14 + 29*eps)*v*w + (8 + 13*eps)*w^2) + 
      u^3*((4 + 15*eps)*v^2 + 2*(5 + 23*eps)*v*w + (6 + 35*eps)*w^2) + 
      u^2*((2 + 6*eps)*v^3 + 5*(3 + 10*eps)*v^2*w + (22 + 79*eps)*v*w^2 + 
        (9 + 37*eps)*w^3)))/((1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   0, (eps^2*(u^3*(v + 3*w) - w^2*(3*v^2 + 5*v*w + 2*w^2) + 
      u*w*(2*v^2 + 5*v*w + 5*w^2) + u^2*(v^2 + 7*v*w + 10*w^2)))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)), 
   (-2*eps^2*(u^3*(v + 3*w) - w^2*(3*v^2 + 5*v*w + 2*w^2) + 
      u*w*(2*v^2 + 5*v*w + 5*w^2) + u^2*(v^2 + 7*v*w + 10*w^2)))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)), 
   -((eps*(2*(1 + 4*eps)*u^2*(v + 3*w) + (v + w)^2*((2 + 6*eps)*v + 
         (4 + 21*eps)*w) + u*(v + w)*(2*(2 + 7*eps)*v + (11 + 50*eps)*w)))/
     ((1 + 4*eps)*w*(v + w)*(u + v + w)^2)), 
   (-2*eps*(-(w*(v + w)) + eps*(4*v^2 + 7*v*w + 3*w^2 + 2*u*(2*v + w))))/
    ((u + v + w)^2*(w + 4*eps*w)), 
   -((eps*(u^5*(v + 5*eps*v + w + 7*eps*w) + 
       u^4*((2 + 8*eps)*v^2 + (3 + 28*eps)*v*w + (1 + 22*eps)*w^2) + 
       u*w^2*((3 - 5*eps)*v^3 + (5 - 26*eps)*v^2*w + (3 - 58*eps)*v*w^2 + 
         (1 - 41*eps)*w^3) + u^3*((1 + 3*eps)*v^3 + (7 + 32*eps)*v^2*w + 
         (4 + 45*eps)*v*w^2 + 2*(-1 + 5*eps)*w^3) + 
       u^2*w*((3 + 9*eps)*v^3 + (9 + 26*eps)*v^2*w + (4 - 5*eps)*v*w^2 - 
         2*(1 + 16*eps)*w^3) - w^2*(v + w)*(-(w*(v^2 + w^2)) + 
         eps*(4*v^3 + 11*v^2*w + 17*v*w^2 + 14*w^3))))/
     ((1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2)), 
   (2*eps*((1 + 4*eps)*u^5*(v + w) + u^4*((2 + 7*eps)*v^2 + 
        (3 + 17*eps)*v*w + (1 + 4*eps)*w^2) + 
      u*w^2*((3 - 5*eps)*v^3 + (2 - 45*eps)*v^2*w - 102*eps*v*w^2 + 
        (1 - 68*eps)*w^3) + u^3*((1 + 3*eps)*v^3 + (6 + 23*eps)*v^2*w + 
        3*(1 + 2*eps)*v*w^2 - 2*(1 + 16*eps)*w^3) + 
      u^2*w*((3 + 9*eps)*v^3 + (6 + 5*eps)*v^2*w + (1 - 66*eps)*v*w^2 - 
        2*(1 + 40*eps)*w^3) + w^2*(w*(v^3 + w^3) - 
        eps*(4*v^4 + 15*v^3*w + 34*v^2*w^2 + 43*v*w^3 + 20*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 
   -((eps*(u^5*(v + 3*eps*v + w + eps*w) + u^2*w*((3 - 9*eps)*v^3 + 
         (9 - 85*eps)*v^2*w + 7*(1 - 31*eps)*v*w^2 + (1 - 167*eps)*w^3) + 
       u*w^2*((3 - 23*eps)*v^3 + (5 - 121*eps)*v^2*w + 8*(1 - 26*eps)*v*w^2 + 
         2*(3 - 59*eps)*w^3) + u^3*((1 - 3*eps)*v^3 + 7*(1 - 3*eps)*v^2*w + 
         (3 - 91*eps)*v*w^2 - (3 + 103*eps)*w^3) + 
       2*u^4*(v^2 - 11*eps*w^2 + v*(w - 4*eps*w)) - 
       w^2*(v + w)*(-(w*(v^2 + 3*w^2)) + eps*(4*v^3 + 17*v^2*w + 40*v*w^2 + 
           31*w^3))))/((1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2)), 
   (eps*(2*(5*u + 2*v - 2*w)*w*(u + w)^3*(v + w) + 
      eps*(u^5*(3*v + 7*w) + 4*u^4*(6*v^2 + 25*v*w + 26*w^2) + 
        u^3*(21*v^3 + 183*v^2*w + 472*v*w^2 + 370*w^3) + 
        u^2*w*(75*v^3 + 459*v^2*w + 888*v*w^2 + 556*w^3) + 
        w^2*(9*v^4 + 66*v^3*w + 189*v^2*w^2 + 232*v*w^3 + 100*w^4) + 
        u*w*(3*v^4 + 114*v^3*w + 489*v^2*w^2 + 745*v*w^3 + 383*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2), 
   -((eps*(u^5*((4 + 11*eps)*v + (4 + 7*eps)*w) + 
       u^4*(4*(2 + eps)*v^2 + (17 + 5*eps)*v*w + 9*(1 - 3*eps)*w^2) + 
       u^3*((4 - 7*eps)*v^3 + (31 - 41*eps)*v^2*w + (37 - 158*eps)*v*w^2 + 
         2*(5 - 92*eps)*w^3) + u*w^2*(-4*(-3 + 7*eps)*v^3 + 
         (29 - 184*eps)*v^2*w - 7*(-5 + 53*eps)*v*w^2 + 3*(6 - 77*eps)*w^3) + 
       u^2*w*(-3*(-4 + 7*eps)*v^3 + (45 - 158*eps)*v^2*w + 
         (49 - 405*eps)*v*w^2 + 16*(1 - 20*eps)*w^3) - 
       w^2*(v + w)*(-(w*(4*v^2 + 3*v*w + 7*w^2)) + 
         eps*(2*v^3 + 14*v^2*w + 57*v*w^2 + 61*w^3))))/
     ((1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2)), 
   (-2*eps*(2*u^5*(v + 3*eps*v + w + eps*w) + 
      u^4*((4 + 5*eps)*v^2 + 4*(2 + eps)*v*w + (4 - 23*eps)*w^2) + 
      u^2*w*(-3*(-2 + eps)*v^3 + (24 - 61*eps)*v^2*w + (29 - 205*eps)*v*w^2 + 
        (11 - 181*eps)*w^3) + u*w^2*((6 - 17*eps)*v^3 + 
        (16 - 107*eps)*v^2*w + (23 - 205*eps)*v*w^2 + (13 - 125*eps)*w^3) + 
      u^3*(-((-2 + eps)*v^3) + (16 - 3*eps)*v^2*w + (19 - 73*eps)*v*w^2 + 
        (5 - 113*eps)*w^3) - w^2*(v + w)*(-(w*(2*v^2 + 2*v*w + 5*w^2)) + 
        eps*(4*v^3 + 15*v^2*w + 39*v*w^2 + 32*w^3))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 
   (eps*(w*(u + w)*(v + w) + eps*(u^2*(-v + w) + w*(v^2 + 6*v*w + 5*w^2) + 
        u*(-v^2 + 3*v*w + 6*w^2))))/((1 + 4*eps)*w*(u + w)*(u + v + w)^2), 
   -((eps^2*(u^2*(v + 3*w) + 3*w*(v^2 + 3*v*w + 2*w^2) + 
       u*(v^2 + 8*v*w + 9*w^2)))/((1 + 4*eps)*w*(u + w)*(v + w)*
      (u + v + w))), (eps*((1 + 4*eps)*u^3 + (1 + 3*eps)*w^2*(v + w) + 
      u*w*((2 + 9*eps)*v + (3 + 13*eps)*w) + 
      u^2*(v + 4*eps*v + (3 + 14*eps)*w)))/((1 + 4*eps)*w*(u + w)^2*
     (u + v + w)), (eps*((1 + 3*eps)*w^2*(v + w)^2*(3*v + 4*w) + 
      u^4*(v + 5*eps*v + w + 7*eps*w) + u^3*(v + w)*(2*v + 9*eps*v + 4*w + 
        30*eps*w) + u*w*(v + w)*((2 + 13*eps)*v^2 + 6*(2 + 9*eps)*v*w + 
        10*(1 + 4*eps)*w^2) + u^2*((1 + 4*eps)*v^3 + 2*(4 + 23*eps)*v^2*w + 
        (16 + 95*eps)*v*w^2 + 3*(3 + 17*eps)*w^3)))/
    ((1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)^2), 
   -1/2*(eps*(w*(u + w)^2*(v + w)^2 + eps*(-((2*v - 3*w)*w^2*(v + w)^2) + 
         u^4*(v + 3*w) + u^3*(v^2 + 11*v*w + 14*w^2) + 
         u^2*w*(11*v^2 + 31*v*w + 22*w^2) + u*w*(2*v^3 + 13*v^2*w + 
           25*v*w^2 + 14*w^3))))/((1 + 4*eps)*w*(u + w)^2*(v + w)*
      (u + v + w)^2), (-6*eps^2*(u^2 + w*(3*v + 4*w) + u*(v + 5*w)))/
    ((1 + 4*eps)*(u + w)^2*(u + v + w)), 
   -((eps*(w*(u + w)^2*(v + w)^2 + eps*(u^4*(v + 3*w) - 
         w^2*(v + w)^2*(8*v + 5*w) - u*w^2*(7*v^2 + 11*v*w + 4*w^2) + 
         u^2*w*(7*v^2 + 15*v*w + 10*w^2) + u^3*(v^2 + 9*v*w + 12*w^2))))/
     ((1 + 4*eps)*w*(u + w)^2*(v + w)*(u + v + w)^2)), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (2*eps*(v*w*(v + w) + eps*(3*w*(v + w)^2 + u^2*(v + 3*w) + 
        u*(v^2 + 5*v*w + 6*w^2))))/((1 + 4*eps)*w*(v + w)*(u + v + w)^2), 0, 
   0, 0, (eps*(eps*(6*u*v + 6*v^2 + 10*u*w + 13*v*w + 7*w^2) + 
      w*(u - 2*(v + w))))/((u + v + w)^2*(w + 4*eps*w)), 0, 0, 
   -((eps*(eps*(6*u*v + 6*v^2 + 10*u*w + 13*v*w + 7*w^2) + 
       w*(u - 2*(v + w))))/((u + v + w)^2*(w + 4*eps*w))), 
   -1/2*(eps*(eps*(6*u*v + 6*v^2 + 10*u*w + 13*v*w + 7*w^2) + 
       w*(u - 2*(v + w))))/((u + v + w)^2*(w + 4*eps*w)), 0, 
   -((eps*(eps*(6*u*v + 6*v^2 + 10*u*w + 13*v*w + 7*w^2) + 
       w*(u - 2*(v + w))))/((u + v + w)^2*(w + 4*eps*w))), 0, 0, 0, 0, 0, 0, 
   0, (2*eps*(u^2*((3 + 9*eps)*v + (3 + 7*eps)*w) + 
      u*((6 + 9*eps)*v^2 + (7 + 4*eps)*v*w + (1 - 13*eps)*w^2) + 
      (v + w)*(3*v^2 + 4*(1 - 3*eps)*v*w + 5*(1 - 4*eps)*w^2)))/
    ((1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   (-2*eps*((1 + 4*eps)*u^2*(v + 3*w) + (1 + 2*eps)*(v + w)^2*(v + 3*w) + 
      2*u*(v + w)*(v + 3*eps*v + (2 + 7*eps)*w)))/((1 + 4*eps)*w*(v + w)*
     (u + v + w)^2), -((eps^2*(2*u^3 + 2*v^3 + 8*v^2*w + 11*v*w^2 + 5*w^3 + 
       u^2*(5*v + 9*w) + 2*u*(3*v^2 + 8*v*w + 6*w^2)))/
     ((1 + 4*eps)*(u + w)^2*(v + w)*(u + v + w))), 
   (eps*(u^5*(v + 3*eps*v + w + eps*w) + 
      u^3*((1 + 3*eps)*v^3 + (5 + 8*eps)*v^2*w + (2 - 43*eps)*v*w^2 - 
        2*(1 + 39*eps)*w^3) + u^2*w*((3 + eps)*v^3 + (3 - 48*eps)*v^2*w - 
        (2 + 163*eps)*v*w^2 - 2*(1 + 70*eps)*w^3) + 
      u^4*((2 + 6*eps)*v^2 + (1 - 14*eps)*w^2 + 3*v*(w + 2*eps*w)) - 
      w^2*(v + w)*(-((v - w)^2*w) + eps*(6*v^3 + 21*v^2*w + 41*v*w^2 + 
          30*w^3)) - u*w*(w*(-3*v^3 + v^2*w + 3*v*w^2 - w^3) + 
        eps*(2*v^4 + 25*v^3*w + 112*v^2*w^2 + 188*v*w^3 + 107*w^4))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2), 
   -((eps*((1 + 3*eps)*u^5*(v + w) + u^2*w*(3*(-1 + eps)*v^3 - 6*v^2*w + 
         (1 - 65*eps)*v*w^2 + 2*(2 - 45*eps)*w^3) - 
       w^2*(v + w)*((-2 + 3*eps)*v^3 + (-7 + 6*eps)*v^2*w + 
         (-5 + 17*eps)*v*w^2 + 2*(-2 + 9*eps)*w^3) + 
       u^3*((1 + 3*eps)*v^3 + 21*eps*v^2*w + 3*(-1 + 2*eps)*v*w^2 - 
         2*(1 + 24*eps)*w^3) + u*w*(-((2 + 3*eps)*v^4) + 
         2*(4 - 19*eps)*v^2*w^2 + 7*(2 - 13*eps)*v*w^3 + (9 - 67*eps)*w^4 + 
         v^3*(w - 9*eps*w)) + 2*u^4*((1 + 3*eps)*v^2 - 2*eps*w^2 + 
         v*(w + 9*eps*w))))/((1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2)), 
   (eps*((1 + eps)*u^2 + w^2 + u*(-3*eps*v + 2*w + 4*eps*w) - 
      eps*(v^2 + 2*v*w - 3*w^2)))/((1 + 4*eps)*(u + w)^2*(u + v + w)), 
   (eps*(u^5*(v + 3*eps*v + w - eps*w) + 
      u^4*((2 + 6*eps)*v^2 + (3 + eps)*v*w + (1 - 25*eps)*w^2) + 
      u^3*((1 + 3*eps)*v^3 + 5*(1 + eps)*v^2*w + 2*(1 - 30*eps)*v*w^2 - 
        2*(1 + 49*eps)*w^3) + u^2*w*((3 + eps)*v^3 + (3 - 51*eps)*v^2*w - 
        2*(1 + 89*eps)*v*w^2 - 2*(1 + 77*eps)*w^3) - 
      w^2*(v + w)*(-((v - w)^2*w) + eps*(6*v^3 + 19*v^2*w + 38*v*w^2 + 
          29*w^3)) - u*w*(w*(-3*v^3 + v^2*w + 3*v*w^2 - w^3) + 
        eps*(2*v^4 + 23*v^3*w + 107*v^2*w^2 + 187*v*w^3 + 109*w^4))))/
    (2*(1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2), 
   (6*eps^2*(u^2 + 3*u*v + v^2 + 4*u*w + 4*v*w + 3*w^2))/
    ((1 + 4*eps)*(u + w)^2*(u + v + w)), 
   (eps*(u^5*(v + 3*eps*v + w - eps*w) + 
      u^4*((2 + 6*eps)*v^2 + 3*(1 + eps)*v*w + (1 - 23*eps)*w^2) + 
      u^3*((1 + 3*eps)*v^3 + (5 + 13*eps)*v^2*w + 2*(1 - 20*eps)*v*w^2 - 
        2*(1 + 43*eps)*w^3) - u^2*w*(-3*(1 + 3*eps)*v^3 + 
        (-3 + 13*eps)*v^2*w + 2*(1 + 62*eps)*v*w^2 + 2*(1 + 65*eps)*w^3) - 
      u*w^2*(3*(-1 + eps)*v^3 + (3 + 131*eps)*v*w^2 + (-1 + 89*eps)*w^3 + 
        v^2*(w + 53*eps*w)) - w^2*(v + w)*(-((v - w)^2*w) + 
        eps*(4*v^3 + 9*v^2*w + 24*v*w^2 + 23*w^3))))/
    ((1 + 4*eps)*w*(u + w)^3*(v + w)*(u + v + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-2*eps)/(u + v + w), 0, 0, -(eps/w), 0, 0, 0}, 
  {(3*(2*u^4*(v + w) + 2*v^2*w*(v + w)^2 + u^3*(6*v^2 + 20*v*w + 6*w^2) + 
      u^2*(6*v^3 + 25*v^2*w + 18*v*w^2 + 3*w^3) + 
      u*(2*v^4 + 9*v^3*w + 12*v^2*w^2 - w^4)))/(eps^2*(1 + 4*eps)*(u + v)*w^2*
     (v + w)*(u + v + w)^2), 
   (-3*((v + w)*(u + v + w)^2 + eps*(-4*u^3 + 4*(v + w)^3 + 
        u*(8*v^2 + 15*v*w + 8*w^2))))/(eps^3*(1 + 4*eps)*w*(v + w)*
     (u + v + w)^2), (3*(u^4 + 2*v^2*(v + w)^2 + u^3*(5*v + 4*w) + 
      u^2*(9*v^2 + 9*v*w + w^2) + u*(7*v^3 + 9*v^2*w + 2*v*w^2 - 2*w^3)))/
    (eps^2*(1 + 4*eps)*(u + v)*w^2*(u + v + w)^2), 
   (-3*((u + v)*w*(v + w)*(u + v + w)^2 + 
      eps*(u^4*(13*v + 19*w) + v*(v + w)^2*(4*v^2 + 29*v*w + 4*w^2) + 
        u^3*(43*v^2 + 90*v*w + 24*w^2) + u^2*(51*v^3 + 157*v^2*w + 
          102*v*w^2 + 8*w^3) + u*(25*v^4 + 123*v^3*w + 144*v^2*w^2 + 
          44*v*w^3 + 3*w^4))))/(eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)*
     (u + v + w)^2), (-3*(2*u^3*(4*v + 7*w) + 2*v*(v + w)^2*(v + 8*w) + 
      2*u^2*(9*v^2 + 23*v*w + 7*w^2) + u*v*(12*v^2 + 49*v*w + 42*w^2)))/
    (eps^2*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2), 0, 0, 
   (-2*(w*(v + w)*(u + v + w) + eps*(u^2*(4*v + w) + 
        4*w*(2*v^2 + 3*v*w + w^2) + u*(4*v^2 + 11*v*w + 5*w^2))))/
    (eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)), 
   (4*(w*(v + w)*(u + v + w) + eps*(2*u^2*v + 2*w*(3*v^2 + 5*v*w + 2*w^2) + 
        u*(2*v^2 + 7*v*w + 4*w^2))))/(eps^3*(1 + 4*eps)*w^2*(v + w)*
     (u + v + w)), 0, (4*(u^4*(3*v + 4*w) + v^2*(v + w)^2*(v + 7*w) + 
      u^3*(10*v^2 + 29*v*w + 7*w^2) + u^2*(12*v^3 + 45*v^2*w + 28*v*w^2 + 
        2*w^3) + u*(6*v^4 + 29*v^3*w + 32*v^2*w^2 + 4*v*w^3 - w^4)))/
    (eps^2*(1 + 4*eps)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
   (2*(w*(v + w)*(u + v + w)^2 + eps*(u^3*(v + 2*w) + 
        w*(v + w)^2*(5*v + 4*w) + 2*u^2*(v^2 + 6*v*w + 2*w^2) + 
        u*(v^3 + 11*v^2*w + 20*v*w^2 + 6*w^3))))/(eps^3*(1 + 4*eps)*w^2*
     (v + w)*(u + v + w)^2), (-4*((u + v)*w*(v + w)*(u + v + w)^2 + 
      eps*(u^4*(v + w) + v*w*(v + w)^2*(5*v + 4*w) + 
        u^3*(3*v^2 - 7*v*w - 2*w^2) + u^2*(3*v^3 + 6*v^2*w + 10*v*w^2 + 
          3*w^3) + u*(v^4 + 19*v^3*w + 34*v^2*w^2 + 26*v*w^3 + 6*w^4))))/
    (eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
   (-2*(2*(u + v)*w*(u + v + w)^2*(3*v + w) + 
      eps*(u^4*v + v*(v + w)^2*(2*v^2 + 27*v*w + 8*w^2) + 
        u^3*(5*v^2 + 35*v*w + 14*w^2) + u^2*(9*v^3 + 94*v^2*w + 88*v*w^2 + 
          20*w^3) + u*(7*v^4 + 90*v^3*w + 136*v^2*w^2 + 59*v*w^3 + 6*w^4))))/
    (eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
   (4*(u^4*v + v^2*(v + w)^2*(v + 2*w) + u^3*(4*v^2 + 7*v*w + 3*w^2) + 
      u^2*(6*v^3 + 14*v^2*w + 9*v*w^2 + 2*w^3) + 
      u*(4*v^4 + 11*v^3*w + 10*v^2*w^2 + 2*v*w^3 - w^4)))/
    (eps^2*(1 + 4*eps)*(u + v)*w^2*(v + w)*(u + v + w)^2), 0, 
   (-4*(u + v)*w*(v + w)*(u + v + w) + 2*eps*(4*v*(v - 2*w)*(v + w)^2 + 
       u^3*(4*v + 5*w) + u^2*(12*v^2 + 5*v*w - 7*w^2) + 
       u*(12*v^3 - 23*v*w^2 - 12*w^3)))/(eps^3*(1 + 4*eps)*(u + v)*w^2*
     (v + w)*(u + v + w)), (-4*(v^2*(v + w)^2 + u^3*(v + 2*w) + 
      u^2*(3*v^2 + 4*v*w + w^2) + u*(3*v^3 + 4*v^2*w + v*w^2 - w^3)))/
    (eps^2*(1 + 4*eps)*(u + v)*w^2*(v + w)*(u + v + w)), 
   (4*(u + v)*w*(u + v + w)^2*(3*v + w) + 
     2*eps*(u^4*(v + w) - v*(v + w)^2*(v^2 - 27*v*w - 8*w^2) + 
       2*u^3*(v^2 + 14*v*w + 5*w^2) + u^2*w*(77*v^2 + 79*v*w + 18*w^2) + 
       u*(-2*v^4 + 75*v^3*w + 128*v^2*w^2 + 60*v*w^3 + 9*w^4)))/
    (eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
   (-4*(u^4 + 4*v^2*w*(v + w) + u^3*(3*v + 5*w) + 
      u^2*(3*v^2 + 10*v*w + 4*w^2) + u*v*(v^2 + 9*v*w + 5*w^2)))/
    (eps^2*(1 + 4*eps)*(u + v)*w^2*(u + v + w)^2), 
   (-2*(u^4*(v - 2*w) + v^2*w*(v + w)^2 + u^3*(3*v^2 + 4*v*w + 5*w^2) + 
      u^2*(3*v^3 + 8*v^2*w + 12*v*w^2 + 6*w^3) + 
      u*(v^4 + 3*v^3*w + 5*v^2*w^2 + 2*v*w^3 - w^4)))/
    (eps^2*(1 + 4*eps)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
   (-4*(v^2*w*(v + w)^2 + u^4*(v + 3*w) + u^3*(3*v^2 + 4*v*w - 3*w^2) + 
      u^2*(3*v^3 + 7*v^2*w - 3*v*w^2 - 5*w^3) + 
      u*(v^4 + 7*v^3*w + 6*v^2*w^2 + v*w^3 + w^4)))/
    (eps^2*(1 + 4*eps)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
   (-2*u*(2*u^2 + u*v - v^2 - 2*v*w - 2*w^2))/(eps^2*(1 + 4*eps)*w*(v + w)*
     (u + v + w)^2), (-2*((v + w)*(u + v + w)^2 + 
      eps*(-4*u^3 + 4*(v + w)^3 + u*(8*v^2 + 15*v*w + 8*w^2))))/
    (eps^3*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   (-2*u*(2*u^2 + u*v - v^2 - 2*v*w - 2*w^2))/(eps^2*(1 + 4*eps)*w*(v + w)*
     (u + v + w)^2), (2*(u^3*(4*v + 7*w) + v*(v + w)^2*(v + 8*w) + 
      u^2*(9*v^2 + 20*v*w + 7*w^2) + u*v*(6*v^2 + 23*v*w + 18*w^2)))/
    (eps^2*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2), 
   (8*u^2*(2*v + 3*w) + 2*u*(10*v^2 + 21*v*w + 6*w^2) + 
     4*v*(v^2 + 9*v*w + 8*w^2))/(eps^2*(1 + 4*eps)*w^2*(v + w)*(u + v + w)), 
   (2*(w*(v + w)*(u + v + w)^2 + eps*(2*u^3*(4*v + 5*w) + 
        2*(v + w)^2*(v^2 + 10*v*w + 2*w^2) + 2*u^2*(9*v^2 + 23*v*w + 7*w^2) + 
        u*(12*v^3 + 57*v^2*w + 57*v*w^2 + 8*w^3))))/
    (eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2), 
   (4*(u^4*(6*v + 8*w) + v^2*(v + w)^2*(2*v + 11*w) + 
      u^3*(20*v^2 + 49*v*w + 14*w^2) + u^2*(24*v^3 + 75*v^2*w + 47*v*w^2 + 
        4*w^3) + u*(12*v^4 + 49*v^3*w + 52*v^2*w^2 + 8*v*w^3 - 2*w^4)))/
    (eps^2*(1 + 4*eps)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
   (-2*(u*(v - w) + (v + w)^2))/(eps^3*w*(v + w)*(u + v + w)), -2/(eps^3*w), 
   -4/(eps^3*w), (-4*u*(2*u^3 + 3*u^2*(5*v + 2*w) - 
      w*(-3*v^2 + 2*v*w + w^2) + u*(13*v^2 + 13*v*w + 3*w^2)))/
    (eps^2*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2), 
   (-4*(3*v + w))/(eps^3*w*(v + w)), 
   (2*(w*(u + v + w)*(5*v + w) + eps*(v^3 - 2*u^2*w + 19*v^2*w + 22*v*w^2 + 
        4*w^3 + u*(v^2 + 18*v*w + 3*w^2))))/(eps^3*(1 + 4*eps)*w^2*(v + w)*
     (u + v + w)), (2*u)/(eps^2*(1 + 4*eps)*w*(v + w)), 
   (2*(-(eps*(u + v - 4*w)) + w))/(eps^3*(1 + 4*eps)*w^2), 
   (-2*(v*w^2*(v + w) + u^3*(v + 2*w) + u*w*(2*v^2 + v*w - w^2) + 
      u^2*(v^2 + 3*v*w + w^2)))/(eps^2*(1 + 4*eps)*w^2*(u + w)*(v + w)*
     (u + v + w)), (w*(u*(v - w) + (v + w)^2) + 
     eps*(-v^3 + u^2*w + 3*v^2*w + 8*v*w^2 + 4*w^3 - 
       u*(v^2 - 3*v*w + 4*w^2)))/(eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)), 
   (4*(u - 4*v))/(eps^3*w^2), 
   (-2*(w*(v + w)*(u + v + w) + eps*(-(u^2*w) + (v + w)*(v + 2*w)^2 + 
        u*(v^2 + 5*v*w + 4*w^2))))/(eps^3*(1 + 4*eps)*w^2*(v + w)*
     (u + v + w)), 4/(eps^3*w), 
   (-2*((u + v)*(v + w)*(u^2*(v - w) + (3*v - w)*(v + w)^2 + 
        2*u*(2*v^2 + v*w - w^2)) + eps*(2*u^4*v + 4*v*(3*v - w)*(v + w)^3 + 
        2*u^3*(3*v^2 - 2*v*w - 5*w^2) + u*(v + w)^2*(33*v^2 + 2*v*w - 
          4*w^2) + u^2*(25*v^3 + 28*v^2*w - 11*v*w^2 - 14*w^3))))/
    (eps^3*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)^2), 0, 
   (-2*((3 + 11*eps)*u + 3*(v + 4*eps*v)))/(eps^3*(1 + 4*eps)*(u + v)*w), 
   (2*u*(-5*u^2 - 3*u*v + 2*v^2 - 4*u*w + w^2))/(eps^2*(1 + 4*eps)*(u + v)*w*
     (u + v + w)^2), -(((3 + 16*eps)*u^3 + (1 + 4*eps)*v*(v^2 - w^2) + 
      u*((5 + 17*eps)*v^2 - (1 + 6*eps)*w^2 + 2*v*(w + 3*eps*w)) + 
      u^2*((7 + 29*eps)*v + 2*(w + 5*eps*w)))/(eps^3*(1 + 4*eps)*(u + v)*w*
      (u + v + w)^2)), (8*(u^2 + 2*v*(v + w) + u*(2*v + w)))/
    (eps^3*(u + v)*w*(u + v + w)), 
   (2*(u^3 + (1 + 4*eps)*v*(v + w)^2 + u^2*(3*v + 11*eps*v + 2*w + 6*eps*w) + 
      u*(3*(1 + 5*eps)*v^2 + 2*(2 + 9*eps)*v*w + (1 + 6*eps)*w^2)))/
    (eps^3*(1 + 4*eps)*(u + v)*w*(u + v + w)^2), 
   (4*(3*v + w))/(eps^3*w*(v + w)), (4*(u + w)*(2*v*(v + w) + u*(2*v + w)))/
    (eps^2*(1 + 4*eps)*w^2*(v + w)*(u + v + w)), 
   (2*(v - w))/(eps^3*w*(v + w)), -6/(eps^3*w), 
   (4*u*(2*u^2 + u*v - v^2 - 2*v*w - 2*w^2))/(eps^2*(1 + 4*eps)*w*(v + w)*
     (u + v + w)^2), (-2*((u + v + w)*(5*v^2 + 6*v*w + w^2) + 
      eps*(-2*u^3 + 4*(v + w)^2*(3*v + w) - 2*u^2*(4*v + 3*w) + 
        u*(9*v^2 + 8*v*w - w^2))))/(eps^3*(1 + 4*eps)*w*(v + w)^2*
     (u + v + w)), 0, (2*(-(eps*(u + v - 4*w)) + w))/(eps^3*(1 + 4*eps)*w^2), 
   (-2*((2 + 9*eps)*u^2 + 2*(1 + 5*eps)*u*(v + w) + eps*v*(v + 5*w)))/
    (eps^3*(1 + 4*eps)*w^2*(u + v + w)), 
   (-2*(1 + 5*eps)*u^2 + w*(3*v + w) - u*(2*(1 + 6*eps)*v + w + 7*eps*w) + 
     eps*(-2*v^2 + 6*v*w + 4*w^2))/(eps^3*(1 + 4*eps)*w^2*(u + v + w)), 
   (-8*(u - 2*v))/(eps^3*w*(u + w)), 
   (-2*(w*(u + v + w) + eps*(2*u^2 + 4*u*v + 2*v^2 + 7*u*w + 10*v*w + 
        4*w^2)))/(eps^3*(1 + 4*eps)*w^2*(u + v + w)), 
   (2*((1 + 4*eps)*v*(3*v - w)*(v + w)^2 + 
      u^3*(v + 4*eps*v - (1 + 6*eps)*w) + u*(v + w)*((7 + 29*eps)*v^2 - 
        eps*v*w - (1 + 5*eps)*w^2) + u^2*((5 + 21*eps)*v^2 - 
        (2 + 11*eps)*w^2 + v*(w + 2*eps*w))))/(eps^3*(1 + 4*eps)*(u + v)*w*
     (v + w)*(u + v + w)^2), (-2*u*(2*u + v + 2*w))/
    (eps^2*(1 + 4*eps)*w*(v + w)*(u + v + w)), 
   (2*(u + 5*eps*u + v + 4*eps*v))/(eps^3*(1 + 4*eps)*(u + v)*w), 
   (2*u*(2*u^3 + 3*u^2*w + u*(-3*v^2 - 3*v*w + w^2) - 
      v*(v^2 + 4*v*w + 3*w^2)))/(eps^2*(1 + 4*eps)*(u + v)*w*(v + w)*
     (u + v + w)^2), (-((u + v)*(v - w)*(u + v + w)^2) + 
     eps*(-2*u^4 - 4*v*(v - w)*(v + w)^2 + u^3*(-7*v + 2*w) + 
       u^2*(-13*v^2 + 3*v*w + 9*w^2) + u*(-12*v^3 - 3*v^2*w + 14*v*w^2 + 
         5*w^3)))/(eps^3*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2), 0, 
   (2*((u + v)*(v + w)*(u + v + w)^2 + eps*(-2*u^4 + 4*v*(v + w)^3 + 
        u^3*(v + 2*w) + u*(v + w)^2*(12*v + 5*w) + 
        u^2*(11*v^2 + 19*v*w + 9*w^2))))/(eps^3*(1 + 4*eps)*(u + v)*w*(v + w)*
     (u + v + w)^2), (-4*(u^2*(v + 8*eps*v + w + 7*eps*w) - 
      v*(v + w)*(4*v + 15*eps*v + 4*w + 8*eps*w) + 
      u*(-((3 + 7*eps)*v^2) + (-2 + eps)*v*w + (1 + 4*eps)*w^2)))/
    (eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)), 
   (4*(v*(u + v)*w*(3*u^2 + 7*u*(v + w) + 4*(v + w)^2) + 
      eps*(v^2*(v + w)^2*(v + 17*w) + u^3*(v^2 + 16*v*w + 3*w^2) + 
        u^2*(3*v^3 + 48*v^2*w + 35*v*w^2 + 2*w^3) + 
        u*(3*v^4 + 51*v^3*w + 66*v^2*w^2 + 17*v*w^3 - w^4))))/
    (eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)*(u + v + w)^2), 
   (-2*u*(u^2 + 6*u*v + v^2 - u*w + 3*v*w - 2*w^2))/
    (eps^2*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   (2*(-3*eps*v*w*(v + w) + u^2*(2*v + 5*eps*v + 2*w + 4*eps*w) + 
      u*((2 + 5*eps)*v^2 + 2*(2 + 5*eps)*v*w + 2*(1 + 4*eps)*w^2)))/
    (eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)), 
   (2*(3*u^4*(v + w) + 3*v*w^3*(v + w) + u^2*w*(9*v^2 + 12*v*w - 7*w^2) + 
      u*w^2*(7*v^2 + 6*v*w - 5*w^2) + u^3*(3*v^2 + 12*v*w + w^2)))/
    (eps^2*(1 + 4*eps)*w^2*(u + w)^2*(v + w)*(u + v + w)), 
   (2*u*(u^3*(13*v - 3*w) + u^2*(31*v^2 + 16*v*w - 3*w^2) + 
      u*v*(23*v^2 + 35*v*w + 10*w^2) + v*(5*v^3 + 16*v^2*w + 11*v*w^2 + 
        4*w^3)))/(eps^2*(1 + 4*eps)*(u + v)^2*w*(v + w)*(u + v + w)^2), 
   (-3*eps*v*w*(v + w)^2 + u^3*((2 + 5*eps)*v + (2 + 3*eps)*w) + 
     u^2*(2*(2 + 5*eps)*v^2 + (12 + 29*eps)*v*w + (8 + 29*eps)*w^2) + 
     u*((2 + 5*eps)*v^3 + (10 + 27*eps)*v^2*w + 2*(7 + 22*eps)*v*w^2 + 
       2*(3 + 13*eps)*w^3))/(eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2), 
   (-4*u*(2*u + v + 2*w))/(eps^3*w*(v + w)*(u + v + w)), 
   (-2*(3*v*w*(v + w)^2 + u^3*(3*v + 5*w) + u^2*(6*v^2 + 19*v*w + 3*w^2) + 
      u*(3*v^3 + 13*v^2*w + 12*v*w^2 - 2*w^3)))/(eps^2*(1 + 4*eps)*w^2*
     (v + w)*(u + v + w)^2), (-2*(v - w))/(eps^3*w*(v + w)), 
   (2*(u^2 + w*(-v + w) + u*(v + 2*w)))/(eps^3*w*(u + w)*(u + v + w)), 
   2/(eps^3*w), (2*v*(-v + w))/(eps^3*w^2*(v + w)), 
   (-8*(1 + 2*eps)*v*(u + 2*(v + w)))/(eps^3*(1 + 4*eps)*w*(v + w)*
     (u + v + w)), 
   (2*(1 + 2*eps)*(u*w + eps*(-u^2 + 2*v*(v + w) + u*(v + 3*w))))/
    (eps^4*(u + v + w)^2*(w + 4*eps*w)), 
   (-2*((1 + 11*eps + 12*eps^2)*v*(v + w)^2 + 
      u*(v + w)*((3 + 30*eps + 32*eps^2)*v + 2*eps*w) + 
      u^2*((2 + 19*eps + 20*eps^2)*v + (2 + 13*eps + 12*eps^2)*w)))/
    (eps^3*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   (2*((2 + 13*eps + 12*eps^2)*u*v + (1 + 5*eps + 4*eps^2)*u*w + 
      (1 + 11*eps + 12*eps^2)*v*(v + w)))/(eps^3*(1 + 4*eps)*w*(v + w)*
     (u + v + w)), (-2*(1 + eps)*u)/(eps^3*w*(u + v + w)), 
   (2*((2 + 7*eps + 4*eps^2)*u^2 + (2 + 13*eps + 12*eps^2)*u*v + 
      2*(2 + 9*eps + 8*eps^2)*u*w + 2*eps*(3 + 4*eps)*v*(v + w)))/
    (eps^3*(u + v + w)^2*(w + 4*eps*w)), (4*v)/(eps^3*w*(v + w)), 
   (-8*(1 + 2*eps)*(u - 2*v))/(eps^3*(1 + eps)*(1 + 4*eps)*w*(v + w)), 
   (-2*(1 + 2*eps)*(-(u*v*(u + v + 2*w)) + 
      2*eps*(u^3 - u^2*(v - 2*w) - v*w*(v + w) + u*(-2*v^2 - 4*v*w + w^2))))/
    (eps^4*(1 + eps)*(1 + 4*eps)*w^2*(u + v + w)^2), 
   (2*v*(4*eps^2*u*(-2*u^2 + 3*v^2 + u*(v - 3*w) + 5*v*w + 2*w^2) + 
      2*(v + w)*(u^2 + w*(v + w) + u*(v + 3*w)) + 
      eps*(-6*u^3 + u^2*(5*v - 7*w) + 4*w*(v + w)^2 + 
        u*(11*v^2 + 25*v*w + 14*w^2))))/(eps^3*(1 + eps)*(1 + 4*eps)*w^2*
     (v + w)*(u + v + w)^2), 
   (2*(-(u^3*w) + v*w*(v + w)^2 + u^2*(2*v^2 + 3*v*w - w^2) + 
      u*v*(2*v^2 + 9*v*w + 7*w^2) + 4*eps^2*(v + w)*(-2*u^3 + u^2*(v - 3*w) + 
        v*w*(v + w) + u*(3*v^2 + 6*v*w - w^2)) + 
      eps*(5*v*w*(v + w)^2 - 2*u^3*(3*v + 4*w) + 
        u^2*(5*v^2 - 2*v*w - 11*w^2) + u*(11*v^3 + 39*v^2*w + 25*v*w^2 - 
          3*w^3))))/(eps^3*(1 + eps)*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2), 
   (-2*(-2*(1 + 2*eps)*v*w*(v + w) + u^2*((1 + 5*eps + 4*eps^2)*v + 
        (2 + 7*eps + 4*eps^2)*w) + u*((1 + 5*eps + 4*eps^2)*v^2 + 
        (2 + 13*eps + 12*eps^2)*v*w + (3 + 12*eps + 8*eps^2)*w^2)))/
    (eps^3*(1 + eps)*(1 + 4*eps)*w^2*(v + w)*(u + v + w)), 
   (2*(-2*(1 + 2*eps)*v*w*(v + w) + u^2*(v + 5*eps*v + 4*eps^2*v + w + 
        2*eps*w) + u*((1 + 5*eps + 4*eps^2)*v^2 + (1 + 8*eps + 8*eps^2)*v*w + 
        (1 + 2*eps)*w^2)))/(eps^3*(1 + eps)*(1 + 4*eps)*w^2*(v + w)*
     (u + v + w)), -(eps/w), (2*eps*(5*v + 3*w))/(w*(v + w)), (-8*eps)/w}, 
  {(3*(2*v*w*(v + w)^3 + u^3*(2*v^2 + 7*v*w - w^2) + 
      u^2*(4*v^3 + 24*v^2*w + 6*v*w^2 - 8*w^3) + 
      u*(2*v^4 + 19*v^3*w + 13*v^2*w^2 - 14*v*w^3 - 10*w^4)))/
    (2*eps^2*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (3*(4*eps*u^3*(v - w)*w + (1 + 4*eps)*(v + w)^3*(2*v^2 + 2*v*w - w^2) + 
      u*(v + w)*(4*(1 + 4*eps)*v^3 + 4*(2 + 9*eps)*v^2*w + 
        (1 - 2*eps)*v*w^2 - (3 + 16*eps)*w^3) + 
      2*u^2*((1 + 4*eps)*v^3 - 3*eps*v*w^2 - (1 + 9*eps)*w^3 + 
        2*v^2*(w + 6*eps*w))))/(4*eps^3*(1 + 4*eps)*w^2*(v + w)^2*
     (u + v + w)^2), (3*((v + w)^2*(v^2 + 2*v*w - 2*w^2) + 
      u^2*(v^2 + 2*v*w - w^2) + u*(2*v^3 + 6*v^2*w + v*w^2 - 3*w^3) + 
      eps*(u^3*(v + w) + u^2*(8*v^2 + 19*v*w - 5*w^2) + 
        2*(v + w)^2*(3*v^2 + 5*v*w - 4*w^2) + 
        u*(13*v^3 + 40*v^2*w + 9*v*w^2 - 18*w^3))))/
    (2*eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2), 
   (-3*(w*(v + w)*(2*u^2*v + (2*v - 3*w)*(v + w)^2 + 
        u*(4*v^2 + v*w - 3*w^2)) + 
      2*eps*((v + w)^3*(4*v^2 + 29*v*w - 6*w^2) + 
        u^3*(13*v^2 + 35*v*w + 4*w^2) + 2*u^2*(15*v^3 + 66*v^2*w + 54*v*w^2 - 
          4*w^3) + u*(21*v^4 + 138*v^3*w + 197*v^2*w^2 + 43*v*w^3 - 
          37*w^4))))/(4*eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (-3*(2*v*(v + w)^3*(v + 8*w) + 2*u^3*(4*v^2 + 11*v*w + w^2) + 
      3*u^2*(6*v^3 + 27*v^2*w + 21*v*w^2 - 2*w^3) + 
      u*(12*v^4 + 81*v^3*w + 115*v^2*w^2 + 26*v*w^3 - 20*w^4)))/
    (2*eps^2*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   -1/2*(v^3 + v^2*w - 5*v*w^2 - 5*w^3 + u*(v^2 + 3*w^2))/
     (eps^3*w^2*(v + w)*(u + v + w)), 
   (2*(v^3 + 3*v^2*w - 2*w^3 + u*(v^2 + 2*v*w - w^2)))/
    (eps^3*w^2*(v + w)*(u + v + w)), 
   -1/2*(w*(v + w)*(3*(v + w)^3 + u^2*(3*v + w) + 
        2*u*(3*v^2 + 5*v*w + 2*w^2)) + 2*eps*(2*w*(v + w)^3*(5*v + 3*w) + 
        u^3*(4*v^2 + 11*v*w + w^2) + u^2*(8*v^3 + 34*v^2*w + 31*v*w^2 + 
          w^3) + u*(4*v^4 + 33*v^3*w + 66*v^2*w^2 + 43*v*w^3 + 6*w^4)))/
     (eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (w*(v + w)*(2*u^2*v + (v + w)^2*(2*v + w) + u*(4*v^2 + 5*v*w + w^2)) + 
     2*eps*(2*w*(v + w)^3*(3*v + w) + 2*u^3*v*(v + 3*w) + 
       u^2*(4*v^3 + 19*v^2*w + 15*v*w^2 - 2*w^3) + 
       u*v*(2*v^3 + 19*v^2*w + 35*v*w^2 + 18*w^3)))/
    (eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (2*(v^2 + 2*v*w - w^2))/(eps^3*w^2*(v + w)), 
   (2*(v*(v + w)^3*(v + 7*w) + u*(v + w)^2*(5*v^2 + 28*v*w - 13*w^2) + 
      u^3*(3*v^2 + 8*v*w + w^2) + u^2*(7*v^3 + 36*v^2*w + 25*v*w^2 - 4*w^3)))/
    (eps^2*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (w*(v + w)*(u^2*(3*v - w) + 3*v*(v + w)^2 + u*(6*v^2 + 5*v*w - w^2)) + 
     2*eps*(7*v*w*(v + w)^3 + u^3*(v^2 + 7*v*w - 4*w^2) + 
       u^2*(2*v^3 + 27*v^2*w + v*w^2 - 16*w^3) + 
       u*(v^4 + 27*v^3*w + 26*v^2*w^2 - 13*v*w^3 - 13*w^4)))/
    (2*eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   -((w*(v + w)*(2*u^2*v + (v + w)^2*(2*v + w) + u*(4*v^2 + 5*v*w + w^2)) + 
      2*eps*(u^3*(v + w)^2 + w*(v + w)^3*(5*v + 2*w) + 
        u^2*(2*v^3 + v^2*w + 14*v*w^2 + 7*w^3) + 
        u*(v^4 + 4*v^3*w + 30*v^2*w^2 + 40*v*w^3 + 13*w^4)))/
     (eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2)), 
   -((eps*(u*(v + w)^2*(13*v^2 + 49*v*w - 37*w^2) + 
        (v + w)^3*(6*v^2 + 19*v*w - 4*w^2) + u^3*(v^2 + 3*w^2) + 
        2*u^2*(4*v^3 + 19*v^2*w + 5*v*w^2 - 10*w^3)) + 
      (v + w)*(u^2*(v^2 + 4*v*w - 5*w^2) + (v + w)^2*(v^2 + 4*v*w - w^2) + 
        2*u*(v^3 + 5*v^2*w + v*w^2 - 3*w^3)))/(eps^3*(1 + 4*eps)*w^2*
      (v + w)^2*(u + v + w)^2)), 
   (2*(v*(v + w)^3*(v + 2*w) + u*(v + w)^2*(3*v^2 + 10*v*w - 6*w^2) + 
      u^3*(v^2 + 3*w^2) + u^2*(3*v^3 + 11*v^2*w + 11*v*w^2 + 3*w^3)))/
    (eps^2*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), -2/(eps^3*(u + v + w)), 
   ((v + w)*(5*v^3 + 11*v^2*w + v*w^2 - 5*w^3 + u*(5*v^2 + 6*v*w - 3*w^2)) + 
     4*eps*((v + w)^2*(7*v^2 + 8*v*w - 5*w^2) + u^2*(2*v^2 + 5*v*w + w^2) + 
       u*(9*v^3 + 22*v^2*w + 10*v*w^2 - 3*w^3)))/(2*eps^3*(1 + 4*eps)*w^2*
     (v + w)^2*(u + v + w)), 
   (-2*((v + w)*(v^3 + 3*v^2*w - 2*w^3 + u*(v^2 + 2*v*w - w^2)) + 
      eps*((v + w)^2*(5*v^2 + 9*v*w - 8*w^2) + u^2*(v^2 + 4*v*w - w^2) + 
        u*(6*v^3 + 19*v^2*w + 6*v*w^2 - 7*w^3))))/(eps^3*(1 + 4*eps)*w^2*
     (v + w)^2*(u + v + w)), (-2*w^2*(2*u^2 + 3*u*(v + w) + (v + w)^2) + 
     eps*(u^3*(v + w) + u^2*(v^2 + 3*v*w - 10*w^2) - 
       (v + w)^2*(v^2 - 3*v*w + 8*w^2) - u*(v^3 - 3*v^2*w + 13*v*w^2 + 
         17*w^3)))/(eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2), 
   (-2*(u^3*(v + w) + 4*v*w*(v + w)^2 + u^2*(2*v^2 + 9*v*w + 3*w^2) + 
      u*v*(v^2 + 12*v*w + 11*w^2)))/(eps^2*(1 + 4*eps)*w^2*(v + w)*
     (u + v + w)^2), (w*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 
       2*w^2) + eps*(-(u^3*(v + w)^2) + w*(v + w)^3*(3*v + 8*w) + 
       u^2*(-2*v^3 - 3*v^2*w + 4*v*w^2 + w^3) + 
       u*(-v^4 + 2*v^3*w + 22*v^2*w^2 + 28*v*w^3 + 9*w^4)))/
    (eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (-2*(v*w*(v + w)^3 + u^3*v*(v + 3*w) + 2*u^2*(v^3 + 3*v^2*w + 4*v*w^2 - 
        w^3) + u*(v^4 + 4*v^3*w + 11*v^2*w^2 + 5*v*w^3 - 3*w^4)))/
    (eps^2*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   -1/2*((u + v)*(-((v + w)^2*(u + v + w)) + 
       2*eps*(u^2*(v - w) - 2*(v + w)^3 - u*(v^2 + 5*v*w + 4*w^2))))/
     (eps^3*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (4*eps*u^3*(v - w)*w + (1 + 4*eps)*(v + w)^3*(2*v^2 + 2*v*w - w^2) + 
     u*(v + w)*(4*(1 + 4*eps)*v^3 + 4*(2 + 9*eps)*v^2*w + (1 - 2*eps)*v*w^2 - 
       (3 + 16*eps)*w^3) + 2*u^2*((1 + 4*eps)*v^3 - 3*eps*v*w^2 - 
       (1 + 9*eps)*w^3 + 2*v^2*(w + 6*eps*w)))/(2*eps^3*(1 + 4*eps)*w^2*
     (v + w)^2*(u + v + w)^2), 
   -(((u + v)*((v + w)^2*(u + v + w) + eps*(u^2*(v - w) + 4*(v + w)^3 + 
         u*(5*v^2 + 7*v*w + 2*w^2))))/(eps^3*(v + w)^2*(u + v + w)^2*
      (w + 4*eps*w))), (v*(v + w)^3*(v + 8*w) + u^3*(4*v^2 + 11*v*w + w^2) + 
     u^2*(9*v^3 + 39*v^2*w + 33*v*w^2 - 3*w^3) + 
     u*(6*v^4 + 39*v^3*w + 59*v^2*w^2 + 16*v*w^3 - 10*w^4))/
    (eps^2*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (v*(u + v + w)^2*(3*v^2 + 8*v*w + 5*w^2) + 
     2*eps*(2*v*(v + w)^3*(4*v + 13*w) + u^3*(8*v^2 + 21*v*w + 3*w^2) + 
       u^2*(24*v^3 + 92*v^2*w + 79*v*w^2 - 5*w^3) + 
       u*(24*v^4 + 121*v^3*w + 172*v^2*w^2 + 53*v*w^3 - 22*w^4)))/
    (2*eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (-((v + w)*(2*u^2*(v^2 + v*w - w^2) + (v + w)^2*(2*v^2 + 2*v*w - w^2) + 
        u*(4*v^3 + 8*v^2*w + v*w^2 - 3*w^3))) + 
     2*eps*(-2*(v + w)^3*(v^2 - 6*v*w - w^2) + 4*u^3*(2*v^2 + 5*v*w + w^2) + 
       u^2*(14*v^3 + 69*v^2*w + 66*v*w^2 + 3*w^3) + 
       u*(4*v^4 + 55*v^3*w + 98*v^2*w^2 + 35*v*w^3 - 12*w^4)))/
    (2*eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (2*(v*(v + w)^3*(2*v + 11*w) + u*(v + w)^2*(10*v^2 + 47*v*w - 23*w^2) + 
      2*u^3*(3*v^2 + 8*v*w + w^2) + 2*u^2*(7*v^3 + 33*v^2*w + 22*v*w^2 - 
        4*w^3)))/(eps^2*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (u*(-v + w) - v*(v + w))/(eps^3*w*(v + w)*(u + v + w)), -(1/(eps^3*w)), 
   (v - w)/(eps^3*w^2), ((u + v + w)^2*(v^2 - w^2) + 
     2*eps*(u^3*(-v + w) + 2*(v - w)*(v + w)^3 + 
       u^2*(-7*v^2 + 5*v*w + 4*w^2) + 4*u*(-v^3 + 2*v^2*w + 4*v*w^2 + w^3)))/
    (eps^3*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (-v^2 - 4*v*w + w^2)/(eps^3*w^2*(v + w)), 
   (w*(u^2*(3*v - 5*w) + (3*v - w)*(v + w)^2 + 6*u*(v^2 - w^2)) + 
     2*eps*(-2*u^3*w + u^2*(v^2 - 13*w^2) + (v + w)^2*(v^2 + 4*v*w - 2*w^2) + 
       2*u*(v^3 + 4*v^2*w - 3*v*w^2 - 6*w^3)))/(2*eps^3*(1 + 4*eps)*w^2*
     (v + w)*(u + v + w)^2), (-((u + v + w)*(v^2 - w^2)) + 
     eps*(-2*u^2*(v - w) - 4*(v - w)*(v + w)^2 + u*(-6*v^2 + 2*v*w + 8*w^2)))/
    (2*eps^3*(1 + 4*eps)*w*(v + w)^2*(u + v + w)), 
   -((u + v)/(eps^2*(1 + 4*eps)*w^2)), 
   -((v*w^2*(v + w)^3 + u*w*(v + w)^2*(2*v^2 + 6*v*w - 3*w^2) + 
      u^4*(v^2 + v*w + 2*w^2) + 2*u^3*(v^3 + 3*v^2*w + 5*v*w^2 + 2*w^3) + 
      u^2*(v^4 + 7*v^3*w + 17*v^2*w^2 + 10*v*w^3 - w^4))/
     (eps^2*(1 + 4*eps)*w^2*(u + w)*(v + w)^2*(u + v + w)^2)), 
   -1/2*(u^3*(v - w)*w + v^2*(v + w)^3 + u*v*(v + w)^2*(2*v + w) + 
      u^2*(v^3 + 3*v^2*w - 2*w^3))/(eps^2*(1 + 4*eps)*w^2*(v + w)^2*
      (u + v + w)^2), (2*u*(u + v + 3*w))/(eps^3*w^2*(u + v + w)), 
   (w*(u + v + w)^2*(-v^2 + w^2) - eps*(u^3*(v - w)*w + 
       u*(v + w)^2*(2*v^2 + 9*v*w - 8*w^2) + 
       (v + w)^3*(v^2 + 4*v*w - 4*w^2) + u^2*(v^3 + 7*v^2*w - 6*w^3)))/
    (eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 2/(eps^3*w), 
   ((1 + 4*eps)*(v + w)^2*(v + 4*w) + u^2*(v + 10*eps*v + 9*w + 30*eps*w) + 
     u*(v + w)*(2*(1 + 7*eps)*v + (13 + 40*eps)*w))/
    (2*eps^3*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   -1/2*(u + v + 2*w)/(eps^3*w*(u + v + w)), -2/(eps^3*w), 
   (3*u*(-v^2 + v*w + 2*w^2 + u*(-v + w)))/(eps^2*(1 + 4*eps)*w*(v + w)*
     (u + v + w)^2), (4*w*(v + w)*(u + v + w) + 
     eps*(-3*u^2*(v - w) + 16*w*(v + w)^2 + u*(-3*v^2 + 19*v*w + 22*w^2)))/
    (2*eps^3*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   (4*u)/(eps^3*w*(u + v + w)), ((1 + 4*eps)*(v + w)^2*(v + 2*w) + 
     u^2*(v + eps*v + w + 7*eps*w) + u*(v + w)*((2 + 5*eps)*v + 
       3*(w + 6*eps*w)))/(eps^3*(1 + 4*eps)*w*(v + w)*(u + v + w)^2), 
   (-2*(4*u + v + w))/(eps^3*(v + w)*(u + v + w)), 
   (w*(v + w)^2*(u^2 + 2*u*v + v^2 + 3*u*w + 3*v*w + 2*w^2) + 
     2*eps*(4*w*(v + w)^4 + u^3*(2*v^2 + 5*v*w + w^2) + 
       u^2*(4*v^3 + 15*v^2*w + 16*v*w^2 + 3*w^3) + 
       u*(2*v^4 + 14*v^3*w + 31*v^2*w^2 + 25*v*w^3 + 6*w^4)))/
    (eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (3*v^3 + 7*v^2*w + 3*v*w^2 - w^3 + u*(3*v^2 + 4*v*w - 3*w^2))/
    (2*eps^3*w^2*(v + w)*(u + v + w)), (3*(v - w))/(2*eps^3*w^2), 
   ((u + v)*(-((v + w)^2*(u + v + w)) + 2*eps*(u^2*(v - w) - 2*(v + w)^3 - 
        u*(v^2 + 5*v*w + 4*w^2))))/(eps^3*(v + w)^2*(u + v + w)^2*
     (w + 4*eps*w)), 
   (-((v + w)*(u^2*(3*v - 5*w) + 3*v*(v + w)^2 + u*(6*v^2 + v*w - 5*w^2))) + 
     2*eps*(2*u^4 + 2*v*(v + w)^3 + 2*u^3*(5*v + 4*w) + 
       u*(v + w)^2*(13*v + 12*w) + u^2*(19*v^2 + 40*v*w + 21*w^2)))/
    (2*eps^3*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (u + v)/(2*eps^3*w*(u + v + w)), -((u + v)/(eps^2*(1 + 4*eps)*w^2)), 
   -(((2 + 9*eps)*u^3*(v + w) + eps*v*(v + w)^2*(v + 5*w) + 
      u*(v + w)*((2 + 11*eps)*v^2 + (4 + 31*eps)*v*w + (2 + 7*eps)*w^2) + 
      u^2*((4 + 19*eps)*v^2 + 4*(2 + 11*eps)*v*w + (4 + 19*eps)*w^2))/
     (eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2)), 
   -1/2*(2*(1 + 5*eps)*u^3*(v + w) + 2*eps*v*(v + w)^2*(v + 3*w) + 
      u*(v + w)*(2*(1 + 7*eps)*v^2 + (6 + 43*eps)*v*w + 4*(1 + 4*eps)*w^2) + 
      u^2*((4 + 22*eps)*v^2 + (10 + 57*eps)*v*w + (6 + 29*eps)*w^2))/
     (eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2), 
   (-4*u*(u + v + 2*w))/(eps^3*w*(u + w)*(u + v + w)), 
   -(((u + v)*w*(v + w)*(u + v + w) + eps*(2*u^3*(v + w) + 
        2*v*(v + w)^2*(v + 5*w) + 3*u^2*(2*v^2 + 7*v*w + 3*w^2) + 
        u*(6*v^3 + 33*v^2*w + 31*v*w^2 + 4*w^3)))/(eps^3*(1 + 4*eps)*w^2*
      (v + w)*(u + v + w)^2)), ((1 + 4*eps)*(v + w)^2*(v^2 + 3*v*w - 2*w^2) + 
     2*u*(v + w)*((1 + 4*eps)*v^2 + (3 + 11*eps)*v*w - 2*(2 + 7*eps)*w^2) + 
     u^2*((1 + 4*eps)*v^2 + (3 + 10*eps)*v*w - 2*(3 + 11*eps)*w^2))/
    (2*eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2), 
   -1/2*(-2*eps*u^2*w*(-v + w) + (1 + 4*eps)*v*(v + w)^2*(3*v + 5*w) + 
      u*(v + w)*(3*(1 + 4*eps)*v^2 + (5 + 22*eps)*v*w - 4*eps*w^2))/
     (eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)), (-v + w)/(eps^3*w^2), 
   (u*(u^3*(v - w) - 2*u^2*w^2 - 2*v*(v - 2*w)*(v + w)^2 + 
      u*v*(-3*v^2 + v*w + 4*w^2)))/(eps^2*(1 + 4*eps)*(u + v)*w*(v + w)^2*
     (u + v + w)^2), -1/2*(-(eps*u^3*w*(-v + w)) + 2*(1 + 4*eps)*u*(v + w)^2*
       (3*v^2 + 4*v*w - 2*w^2) + (1 + 4*eps)*(v + w)^3*
       (3*v^2 + 4*v*w - w^2) + u^2*(v + w)*(3*(1 + 4*eps)*v^2 + 
        (4 + 17*eps)*v*w - (3 + 14*eps)*w^2))/(eps^3*(1 + 4*eps)*w^2*
      (v + w)^2*(u + v + w)^2), 0, 
   -((-(eps*u^3*w*(-v + w)) + 2*(1 + 4*eps)*u*(v + w)^2*
       (2*v^2 + 3*v*w - w^2) + (1 + 4*eps)*(v + w)^3*(2*v^2 + 3*v*w - w^2) + 
      u^2*(v + w)*((2 + 8*eps)*v^2 + (3 + 13*eps)*v*w - (1 + 6*eps)*w^2))/
     (eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2)), 
   (v*(v + w)^3*((3 + 10*eps)*v + (5 + 4*eps)*w) - 
     2*u^3*((1 + 8*eps)*v^2 + (2 + 17*eps)*v*w + (1 + 7*eps)*w^2) + 
     2*u*(v + w)*(2*(1 + eps)*v^3 + (3 - 19*eps)*v^2*w - (2 + 37*eps)*v*w^2 - 
       (3 + 4*eps)*w^3) - u^2*((1 + 22*eps)*v^3 + 2*(4 + 51*eps)*v^2*w + 
       3*(5 + 44*eps)*v*w^2 + 4*(2 + 9*eps)*w^3))/(eps^3*(1 + 4*eps)*w^2*
     (v + w)^2*(u + v + w)^2), 
   (2*(v*(v + w)^3 + u^2*(v^2 + 6*v*w - 3*w^2) + 
      u*(2*v^3 + 9*v^2*w - 7*w^3)))/(eps^2*(1 + 4*eps)*w^2*(v + w)*
     (u + v + w)^2), (2*u*(-3*v^3 + 2*v^2*w + 7*v*w^2 + 2*w^3 + 
      u^2*(-v + w) + u*(-4*v^2 + 3*v*w + 3*w^2)))/
    (eps^2*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (-3*eps*v*w*(v + w)^3 + 2*u^2*((2 + 5*eps)*v^3 + (6 + 13*eps)*v^2*w + 
       2*(3 + 7*eps)*v*w^2 + 2*(1 + 5*eps)*w^3) + 
     u*(v + w)*((2 + 5*eps)*v^3 + 2*(3 + 5*eps)*v^2*w + 2*(3 + 5*eps)*v*w^2 + 
       (2 + 17*eps)*w^3) + u^3*((2 + 5*eps)*v^2 + (2 + 7*eps)*w^2 + 
       4*v*(w + 2*eps*w)))/(eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (3*u^5*(v + w)^2 + 3*v*w^3*(v + w)^3 + 
     u^4*(6*v^3 + 24*v^2*w + 38*v*w^2 + 4*w^3) + 
     u^2*w*(9*v^4 + 53*v^3*w + 89*v^2*w^2 + 25*v*w^3 - 28*w^4) + 
     u^3*(3*v^4 + 27*v^3*w + 77*v^2*w^2 + 59*v*w^3 - 14*w^4) + 
     u*w^2*(11*v^4 + 37*v^3*w + 40*v^2*w^2 + v*w^3 - 13*w^4))/
    (eps^2*(1 + 4*eps)*w^2*(u + w)^2*(v + w)^2*(u + v + w)^2), 
   (2*u*v*(4*v^4 + 4*u^3*(v - w) - v^3*w - 10*v^2*w^2 - 7*v*w^3 - 2*w^4 + 
      u^2*(12*v^2 - 9*v*w - 11*w^2) + u*(12*v^3 - 6*v^2*w - 21*v*w^2 - 
        7*w^3)))/(eps^2*(u + v)^2*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (-3*eps*v*w*(v + w)^3 + u^3*((2 + 5*eps)*v^2 + 2*(2 + 3*eps)*v*w + 
       (2 + 9*eps)*w^2) + 2*u^2*(v + w)*((2 + 5*eps)*v^2 + (5 + 8*eps)*v*w + 
       (3 + 17*eps)*w^2) + u*(v + w)^2*((2 + 5*eps)*v^2 + (6 + 7*eps)*v*w + 
       (4 + 29*eps)*w^2))/(2*eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (-4*u)/(eps^3*w*(v + w)), 
   (-3*v*w*(v + w)^3 - u*(v + w)^2*(3*v^2 + 17*v*w - 13*w^2) + 
     u^3*(-3*v^2 - 10*v*w + w^2) - 2*u^2*(3*v^3 + 15*v^2*w + 7*v*w^2 - 
       5*w^3))/(eps^2*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (-v + w)/(eps^3*w*(v + w)), (u + v + 2*w)/(eps^3*w*(u + v + w)), 
   (u + v)/(eps^3*w*(u + v + w)), (v*((-1 + eps)*v + (-1 + 3*eps)*w))/
    (eps^4*w^2*(v + w)), (4*(u + 2*eps*u))/(eps^3*(1 + 4*eps)*(v + w)*
     (u + v + w)), 0, (-((1 + 5*eps + 4*eps^2)*u*v) + 
     (1 + 11*eps + 12*eps^2)*u*w - (1 + 5*eps + 4*eps^2)*(v^2 - v*w - 2*w^2))/
    (eps^3*(1 + 4*eps)*w*(v + w)*(u + v + w)), 
   ((1 + 5*eps + 4*eps^2)*u*v - (1 + 8*eps + 8*eps^2)*u*w + 
     (1 + 5*eps + 4*eps^2)*(v^2 - v*w - 2*w^2))/(eps^3*(1 + 4*eps)*w*(v + w)*
     (u + v + w)), 0, 0, 0, (-4*(1 + 2*eps)*u*(u + v + 2*w))/
    (eps^3*(1 + eps)*(1 + 4*eps)*w*(v + w)*(u + v + w)), 
   -(((1 + 2*eps)*u*(u + v + 2*w)*(-v + 2*eps*(u - v + w)))/
     (eps^4*(1 + eps)*(1 + 4*eps)*w^2*(u + v + w)^2)), 
   (u*v*(2*(u*v + (v + w)^2) - 4*eps^2*(2*u^2 - v*(v + w) + u*(v + 5*w)) - 
      eps*(6*u^2 - 5*v*(v + w) + u*(v + 17*w))))/(eps^3*(1 + eps)*(1 + 4*eps)*
     w^2*(v + w)*(u + v + w)^2), 
   -((u^3*w + v*w*(v + w)^2 - u^2*(2*v^2 + v*w - 2*w^2) + 
      u*(-2*v^3 - 5*v^2*w - 2*v*w^2 + w^3) + 4*eps^2*(v + w)*
       (2*u^3 + v*w*(v + w) + u^2*(v + 5*w) - u*(v^2 - 3*w^2)) + 
      eps*(5*v*w*(v + w)^2 + u^3*(6*v + 8*w) + u^2*(v^2 + 18*v*w + 19*w^2) + 
        u*(-5*v^3 - 7*v^2*w + 9*v*w^2 + 11*w^3)))/
     (eps^3*(1 + eps)*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2)), 
   -((u*(u + v + 2*w)*((1 + 5*eps + 4*eps^2)*v + (2 + 7*eps + 4*eps^2)*w))/
     (eps^3*(1 + eps)*(1 + 4*eps)*w^2*(v + w)*(u + v + w))), 
   (u*(u + v + 2*w)*(v + 5*eps*v + 4*eps^2*v + w + 2*eps*w))/
    (eps^3*(1 + eps)*(1 + 4*eps)*w^2*(v + w)*(u + v + w)), 0, 
   (2*eps*v)/(w*(v + w)), (-4*eps)/w}, 
  {(-(u*(v + w)*(4*u^3*v*(v + 2*w) + (v + w)^2*(v^3 + 5*v^2*w - 2*v*w^2 - 
          4*w^3) + u^2*(9*v^3 + 26*v^2*w + 15*v*w^2 + 2*w^3) + 
        u*(6*v^4 + 25*v^3*w + 24*v^2*w^2 + 3*v*w^3 - 2*w^4))) + 
     eps*(-6*v*w*(v + w)^4*(6*v + w) + 12*u^5*v*(v + 3*w) + 
       2*u^4*(19*v^3 + 90*v^2*w + 71*v*w^2 + 6*w^3) - 
       2*u*(v + w)^2*(2*v^4 - 33*v^3*w + 9*v^2*w^2 + 21*v*w^3 - 5*w^4) + 
       u^3*(36*v^4 + 388*v^3*w + 631*v^2*w^2 + 286*v*w^3 + 19*w^4) + 
       u^2*(6*v^5 + 338*v^4*w + 749*v^3*w^2 + 486*v^2*w^3 + 59*v*w^4 - 
         10*w^5)))/(8*eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
   (12*v*(v + w)^3*(v + 4*eps*v + w + 3*eps*w) - 
     4*u^3*((1 + 4*eps)*v^2 - (-2 + eps)*v*w - 6*eps*w^2) + 
     2*u^2*((2 + 8*eps)*v^3 + 30*eps*v^2*w + 6*(-1 + eps)*v*w^2 - 
       (4 + 13*eps)*w^3) + u*(v + w)*(20*(1 + 4*eps)*v^3 + 
       12*(3 + 13*eps)*v^2*w + 4*(2 + 5*eps)*v*w^2 - (8 + 41*eps)*w^3))/
    (8*eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (u^4*((-7 + 8*eps)*v^2 + 2*(-7 + 11*eps)*v*w + 3*(-1 + 2*eps)*w^2) + 
     u^2*(v + w)*(3*(7 + 64*eps)*v^3 + 2*(31 + 292*eps)*v^2*w + 
       (31 + 256*eps)*v*w^2 - 4*(1 + 7*eps)*w^3) + 
     2*u*(v + w)^2*((16 + 91*eps)*v^3 + 2*(19 + 106*eps)*v^2*w + 
       (7 + 16*eps)*v*w^2 - (1 + 10*eps)*w^3) + 
     u^3*((-6 + 78*eps)*v^3 + 11*(-1 + 26*eps)*v^2*w + 
       6*(-1 + 36*eps)*v*w^2 + (-5 + 16*eps)*w^3) + 
     6*v*(v + w)^3*(2*(1 + 5*eps)*v^2 - (1 + 6*eps)*w^2 + 4*v*(w + 4*eps*w)))/
    (8*eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)^2*(u + v + w)^2), 
   ((v + w)*(-6*v*(2*v - w)*w*(v + w)^3 + 3*u^4*(13*v^2 + 26*v*w + 9*w^2) - 
       u*(v + w)^2*(15*v^3 + 39*v^2*w + 8*v*w^2 + 2*w^3) + 
       3*u^3*(21*v^3 + 55*v^2*w + 39*v*w^2 + 9*w^3) + 
       u^2*(9*v^4 + 30*v^3*w + 19*v^2*w^2 - 4*v*w^3 - 2*w^4)) - 
     eps*(24*u^5*v*(v + 3*w) + 6*v*(v + w)^4*(4*v^2 + 28*v*w - 5*w^2) + 
       6*u^4*(39*v^3 + 160*v^2*w + 156*v*w^2 + 19*w^3) + 
       u*(v + w)^2*(126*v^4 + 1188*v^3*w + 1394*v^2*w^2 + 121*v*w^3 + 
         2*w^4) + 3*u^3*(158*v^4 + 908*v^3*w + 1431*v^2*w^2 + 658*v*w^3 + 
         25*w^4) + u^2*(366*v^5 + 3012*v^4*w + 6467*v^3*w^2 + 4941*v^2*w^3 + 
         1101*v*w^4 - 19*w^5)))/(8*eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)^3*
     (u + v + w)^2), (2*u*(v + w)*(-((v + w)^2*(5*v^2 + v*w - 2*w^2)) + 
       u^2*(13*v^2 + 26*v*w + 9*w^2) + u*(8*v^3 + 33*v^2*w + 36*v*w^2 + 
         11*w^3)) - eps*(12*u^4*v*(v + 3*w) + 12*v*(v + w)^4*(v + 6*w) + 
       u*(v + w)^2*(52*v^3 + 558*v^2*w + 589*v*w^2 - 34*w^3) + 
       4*u^3*(31*v^3 + 135*v^2*w + 149*v*w^2 + 21*w^3) + 
       2*u^2*(76*v^4 + 559*v^3*w + 1035*v^2*w^2 + 568*v*w^3 + 16*w^4)))/
    (8*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)^2), 
   -1/2*(v^3 + 2*v^2*w - v*w^2 - 2*w^3 + u*(v^2 + v*w + 2*w^2))/
     (eps^3*w^2*(v + w)*(u + v + w)), 
   (2*v^3 + 6*v^2*w + 3*v*w^2 - w^3 + 2*u*v*(v + 2*w))/
    (eps^3*w^2*(v + w)*(u + v + w)), 
   -1/4*((v + w)^2*(u^2*(v - w) + 4*w*(2*v^2 + 3*v*w + w^2) + 
        u*(3*v^2 + 10*v*w + 3*w^2)) + 2*eps*(4*w*(v + w)^3*(5*v + 2*w) + 
        3*u^3*v*(v + 3*w) + u^2*(13*v^3 + 43*v^2*w + 35*v*w^2 + w^3) + 
        u*(8*v^4 + 51*v^3*w + 95*v^2*w^2 + 61*v*w^3 + 9*w^4)))/
     (eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)), 
   ((v + w)^2*(2*w*(2*v^2 + 3*v*w + w^2) + u*(v^2 + 5*v*w + 2*w^2)) + 
     2*eps*(2*w*(v + w)^3*(5*v + 2*w) + 2*u^3*v*(v + 3*w) + 
       u^2*v*(5*v^2 + 21*v*w + 18*w^2) + u*(2*v^4 + 21*v^3*w + 44*v^2*w^2 + 
         29*v*w^3 + 4*w^4)))/(2*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)), 
   (2*v*(v + 2*w))/(eps^3*w^2*(v + w)), 
   (-2*u*(v + w)*((v + w)^2*(v^2 + 3*v*w + w^2) + u^2*(3*v^2 + 6*v*w + w^2) + 
       u*(4*v^3 + 13*v^2*w + 11*v*w^2 + 2*w^3)) + 
     eps*(2*(v - w)*(v + w)^5 + 2*u^4*v*(v + 3*w) + 
       u^3*(4*v^3 + 34*v^2*w + 54*v*w^2 + 8*w^3) - 
       u*(v + w)^2*(4*v^3 - 54*v^2*w - 57*v*w^2 + 13*w^3) + 
       u^2*(-4*v^4 + 74*v^3*w + 203*v^2*w^2 + 128*v*w^3 + 3*w^4)))/
    (2*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)^2), 
   ((v + w)*(2*v*w*(v + w)^3*(5*v + 2*w) + 2*u^4*(3*v^2 + 8*v*w + w^2) + 
       u*v*(v + w)^2*(8*v^2 + 47*v*w + 19*w^2) + 
       u^3*(20*v^3 + 73*v^2*w + 52*v*w^2 + 7*w^3) + 
       u^2*(22*v^4 + 110*v^3*w + 137*v^2*w^2 + 54*v*w^3 + 5*w^4)) + 
     2*eps*(3*u^5*v*(v + 3*w) + 2*v*w*(v + w)^4*(9*v + 4*w) + 
       u^4*(20*v^3 + 89*v^2*w + 65*v*w^2 + 2*w^3) + 
       u*v*(v + w)^2*(9*v^3 + 115*v^2*w + 121*v*w^2 + 25*w^3) + 
       u^3*(40*v^4 + 250*v^3*w + 333*v^2*w^2 + 124*v*w^3 + w^4) + 
       u^2*(32*v^5 + 285*v^4*w + 548*v^3*w^2 + 372*v^2*w^3 + 76*v*w^4 - 
         w^5)))/(4*eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
   -1/2*(2*v*w*(v + w)^3*((2 + 22*eps)*v + w + 6*eps*w) + 
      u^4*((-1 + 6*eps)*v^2 + 2*(-1 + 6*eps)*v*w + (-1 + 2*eps)*w^2) + 
      u*(v + w)*((1 + 2*eps)*v^4 + 2*(7 + 34*eps)*v^3*w + 
        (21 + 158*eps)*v^2*w^2 + 4*(2 + 19*eps)*v*w^3 + 4*eps*w^4) + 
      u^2*((1 + 10*eps)*v^4 + 2*(7 + 12*eps)*v^3*w + (25 + 76*eps)*v^2*w^2 + 
        14*(1 + 5*eps)*v*w^3 + 2*(1 + 8*eps)*w^4) + 
      u^3*((-1 + 14*eps)*v^3 + (3 - 4*eps)*v*w^2 + (1 - 4*eps)*w^3 + 
        v^2*(w + 10*eps*w)))/(eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)^2*
      (u + v + w)^2), 
   (eps*(2*u^4*v*(v + 3*w) - 2*u*(v + w)^3*(23*v^2 + 80*v*w - 18*w^2) - 
       u^2*(v + w)^2*(38*v^2 + 130*v*w - 17*w^2) - 
       4*(v + w)^4*(5*v^2 + 12*v*w - w^2) - 2*u^3*v*(5*v^2 + 11*v*w + 
         6*w^2)) - (v + w)^2*(-2*u^3*(v + w) + 4*v*(v + w)^2*(v + 3*w) + 
       u^2*(4*v^2 + 11*v*w - 9*w^2) + u*(10*v^3 + 37*v^2*w + 20*v*w^2 - 
         7*w^3)))/(4*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)^2), 
   (-(u*(2*u - v)*(v + w)^3*(u + v + w)) + 
     eps*(6*u^3*v^2*(v + w) + 2*(v - w)*(v + w)^5 - 2*u^4*v*(v + 3*w) + 
       2*u*(v + w)^3*(4*v^2 + 17*v*w - w^2) + u^2*(v + w)^2*
        (14*v^2 + 40*v*w + 9*w^2)))/(2*eps^3*(1 + 4*eps)*w^2*(v + w)^3*
     (u + v + w)^2), -(1/(eps^3*(u + v + w))), 
   ((v + w)^2*(10*v^3 + 30*v^2*w + 24*v*w^2 + 4*w^3 - 5*u^2*(v + w) + 
       u*(5*v^2 + 8*v*w - w^2)) + eps*(2*u^3*v*(v + 3*w) + 
       8*(v + w)^3*(6*v^2 + 10*v*w + w^2) + u*(v + w)^2*
        (56*v^2 + 92*v*w + 7*w^2) + 2*u^2*(5*v^3 + 18*v^2*w + 14*v*w^2 + 
         w^3)))/(4*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)), 
   -1/2*(2*v*(v + w)^2*(2*v^3 + 6*v^2*w + 3*v*w^2 - w^3 + 2*u^2*(v + 2*w) + 
        2*u*(2*v^2 + 5*v*w + 2*w^2)) + eps*(2*u^4*v*(v + 3*w) + 
        2*v*(v + w)^3*(9*v^2 + 16*v*w - 5*w^2) + u*(v + w)^2*
         (40*v^3 + 100*v^2*w + 29*v*w^2 - 2*w^3) + 
        4*u^3*(2*v^3 + 9*v^2*w + 7*v*w^2 + w^3) + 
        u^2*(28*v^4 + 124*v^3*w + 149*v^2*w^2 + 52*v*w^3 - w^4)))/
     (eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)^3*(u + v + w)), 
   (-2*v*(v - w)*(eps*(v - 3*w) - w)*(v + w)^3 + 
     u^4*((1 + 10*eps)*v^2 - 2*v*w - (7 + 22*eps)*w^2) + 
     u*(v + w)^2*(2*(1 + eps)*v^3 + 12*eps*v^2*w - (14 + 31*eps)*v*w^2 + 
       2*eps*w^3) + u^3*((4 + 26*eps)*v^3 + (-5 + 14*eps)*v^2*w - 
       2*(17 + 42*eps)*v*w^2 - 3*(7 + 20*eps)*w^3) + 
     u^2*(v + w)*(5*(1 + 4*eps)*v^3 + 2*(-3 + 4*eps)*v^2*w - 
       (37 + 87*eps)*v*w^2 - (14 + 33*eps)*w^3))/(4*eps^3*(1 + 4*eps)*(u + v)*
     w^2*(v + w)^2*(u + v + w)^2), 
   -1/2*(u*(u^3*((3 + 22*eps)*v^2 + 2*(3 + 22*eps)*v*w + (-1 + 2*eps)*w^2) + 
       u^2*((11 + 62*eps)*v^3 + 2*(13 + 94*eps)*v^2*w + (9 + 124*eps)*v*w^2 + 
         2*(-1 + 9*eps)*w^3) + u*(v + w)*((13 + 58*eps)*v^3 + 
         (23 + 182*eps)*v^2*w + (5 + 99*eps)*v*w^2 + (1 + 21*eps)*w^3) + 
       (v + w)^2*((5 + 18*eps)*v^3 + (1 + 21*eps)*v*w^2 + 2*(1 + 4*eps)*w^3 + 
         6*v^2*(w + 10*eps*w))))/(eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)^2*
      (u + v + w)^2), 
   ((v + w)*(2*v*w*(v + w)^3*(3*v + w) - 2*u^4*v*(v + 3*w) - 
       u*v*(v + w)^2*(v^2 - 15*v*w - 12*w^2) + 
       u^3*(-5*v^3 - 12*v^2*w + v*w^2 + 4*w^3) + 
       u^2*(-4*v^4 + v^3*w + 22*v^2*w^2 + 21*v*w^3 + 4*w^4)) - 
     eps*(2*u^5*v*(v + 3*w) - 2*v*w*(v + w)^4*(16*v + 5*w) + 
       2*u^4*(7*v^3 + 22*v^2*w + 7*v*w^2 - 2*w^3) + 
       2*u*(v + w)^2*(5*v^4 - 18*v^3*w - 49*v^2*w^2 - 19*v*w^3 - w^4) + 
       u^3*(32*v^4 + 116*v^3*w + 99*v^2*w^2 + 36*v*w^3 + 13*w^4) + 
       u^2*(30*v^5 + 94*v^4*w + 63*v^3*w^2 - 6*v^2*w^3 + v*w^4 + 6*w^5)))/
    (4*eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
   (-2*eps*v*w*(v + w)^4*(6*v + w) + u^4*(5*(1 + 2*eps)*v^3 + 
       3*(5 + 6*eps)*v^2*w + (11 - 10*eps)*v*w^2 + (1 - 6*eps)*w^3) + 
     u^3*((13 + 34*eps)*v^4 + (45 + 104*eps)*v^3*w + (47 + 71*eps)*v^2*w^2 + 
       15*(1 + 2*eps)*v*w^3 + 17*eps*w^4) + 
     u*(v + w)^2*((3 + 14*eps)*v^4 + (7 + 20*eps)*v^3*w + 
       (5 - 12*eps)*v^2*w^2 + 3*(1 + 4*eps)*v*w^3 + 2*(1 + 3*eps)*w^4) + 
     u^2*(v + w)*((11 + 38*eps)*v^4 + 4*(8 + 27*eps)*v^3*w + 
       13*(2 + 5*eps)*v^2*w^2 + 3*(2 + 17*eps)*v*w^3 + (1 + 20*eps)*w^4))/
    (2*eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
   -1/4*((u + v)*(-4*(v + w)^2*(u + v + w) + 
       eps*(-20*(v + w)^3 + u^2*(6*v + 4*w) - u*(14*v^2 + 33*v*w + 19*w^2))))/
     (eps^3*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (4*eps*u^3*w*(3*v + 2*w) + 4*v*(v + w)^3*(v + 4*eps*v + w + 3*eps*w) + 
     2*u^2*((2 + 8*eps)*v^3 + 2*(2 + 13*eps)*v^2*w + (1 + 14*eps)*v*w^2 - 
       (1 + 3*eps)*w^3) + u*(v + w)*(8*(1 + 4*eps)*v^3 + 
       4*(4 + 17*eps)*v^2*w + 2*(3 + 10*eps)*v*w^2 - (2 + 11*eps)*w^3))/
    (4*eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   -1/4*((u + v)*(4*(2 + 7*eps)*(v + w)^3 + 
       2*u^2*(v + 7*eps*v + w + 6*eps*w) + u*(v + w)*(2*(5 + 21*eps)*v + 
         (10 + 37*eps)*w)))/(eps^3*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   (-3*u*(u - v)*(v + w)^3*(u + v + w) + 
     eps*(2*u^4*v*(v + 3*w) + 2*v*(v + w)^4*(v + 6*w) + 
       u*(v + w)^2*(14*v^3 + 100*v^2*w + 110*v*w^2 - 3*w^3) + 
       2*u^3*(13*v^3 + 53*v^2*w + 55*v*w^2 + 7*w^3) + 
       u^2*(36*v^4 + 220*v^3*w + 386*v^2*w^2 + 210*v*w^3 + 8*w^4)))/
    (4*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)^2), 
   (2*(v + w)*(3*v*(v + w)^3 - u^2*(3*v^2 + 7*v*w + 6*w^2) + 
       u*(6*v^3 + 11*v^2*w + 2*v*w^2 - 3*w^3)) + 
     eps*(28*v*(v + w)^3*(v + 2*w) + 4*u^3*v*(v + 3*w) + 
       2*u^2*v*(24*v^2 + 91*v*w + 83*w^2) + 
       u*(48*v^4 + 262*v^3*w + 423*v^2*w^2 + 188*v*w^3 - 21*w^4)))/
    (4*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)), 
   (-2*(v + w)*(2*v*(v + w)^4 + u*v*(v + w)^2*(3*v + 5*w) + 
       u^3*(5*v^2 + 10*v*w + 3*w^2) + u^2*(6*v^3 + 19*v^2*w + 16*v*w^2 + 
         3*w^3)) + eps*(-12*v*(v - w)*(v + w)^4 + 4*u^4*v*(v + 3*w) - 
       u*(v + w)^2*(20*v^3 - 102*v^2*w - 163*v*w^2 + 3*w^3) + 
       4*u^3*(9*v^3 + 38*v^2*w + 42*v*w^2 + 5*w^3) + 
       2*u^2*(12*v^4 + 131*v^3*w + 277*v^2*w^2 + 165*v*w^3 + 7*w^4)))/
    (4*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)^2), 
   (2*u*(v + w)^3*(-2*u^3 + 2*v^3 + 2*v^2*w + v*w^2 + w^3 - 2*u^2*(v + w) + 
       u*(2*v^2 + w^2)) + eps*(4*v*(v - w)*(v + w)^5 + 4*u^5*v*(v + 3*w) + 
       2*u^4*(22*v^3 + 85*v^2*w + 77*v*w^2 + 8*w^3) + 
       u*(v + w)^2*(28*v^4 + 182*v^3*w + 163*v^2*w^2 - 2*v*w^3 + 4*w^4) + 
       u^3*(96*v^4 + 526*v^3*w + 794*v^2*w^2 + 366*v*w^3 + 22*w^4) + 
       u^2*(80*v^5 + 590*v^4*w + 1175*v^3*w^2 + 848*v^2*w^3 + 181*v*w^4 - 
         2*w^5)))/(2*eps^3*(1 + 4*eps)*(u + v)*w^2*(v + w)^3*(u + v + w)^2), 
   -(v/(eps^3*w*(v + w))), -(1/(eps^3*w)), v/(eps^3*w^2), 
   (v*(v + w)*(u + v + w)^2 + eps*(2*(v + w)^3*(10*v + w) - 
       2*u^3*(3*v + 2*w) - u^2*(42*v^2 + 43*v*w + 9*w^2) - 
       2*u*(8*v^3 + 3*v^2*w - 8*v*w^2 - 3*w^3)))/
    (2*eps^3*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   -((v*(v + 3*w))/(eps^3*w^2*(v + w))), 
   (2*v*w*(v + w)^2 + 2*u^2*w*(3*v + w) + 
     u*(-2*v^3 + 3*v^2*w + 6*v*w^2 + w^3) + 
     2*eps*(v*(v + w)^2*(v + 2*w) - u^2*(v^2 - v*w + 2*w^2) + 
       u*(2*v^3 + 6*v^2*w + 3*v*w^2 - w^3)))/(4*eps^3*(1 + 4*eps)*w^2*
     (v + w)^2*(u + v + w)), 
   -1/4*((v + w)*(4*v*w*(v + w) + u*(3*v^2 + 8*v*w + w^2)) + 
      2*eps*(8*v*w*(v + w)^2 + u^2*v*(v + 3*w) + 
        u*(4*v^3 + 19*v^2*w + 14*v*w^2 - w^3)))/(eps^3*(1 + 4*eps)*w^2*
      (v + w)^3), (-2*eps*v*(v + w) + u*(v - 4*eps*v + w - 2*eps*w))/
    (4*eps^3*(1 + 4*eps)*w^2*(v + w)), 
   ((v + w)^2*(2*v*w^2*(v + w) + 2*u^3*(2*v + w) + 
       u*w*(2*v^2 + 3*v*w - w^2) + u^2*(2*v^2 + 7*v*w + w^2)) + 
     2*eps*(3*v*w^2*(v + w)^3 + u^4*v*(v + 3*w) + u*w*(v + w)^2*
        (6*v^2 + 2*v*w + w^2) + u^3*(2*v^3 + 5*v^2*w - v*w^2 - 2*w^3) + 
       u^2*(3*v^4 + 11*v^3*w + 4*v^2*w^2 - 5*v*w^3 - w^4)))/
    (4*eps^3*(1 + 4*eps)*w^2*(u + w)*(v + w)^3*(u + v + w)), 
   -1/8*(u*(u - v)*(v + w)^3 + 2*eps*(v^2*(v + w)^3 + 
        u*v*(v + w)^2*(2*v + w) + u^3*v*(v + 3*w) + 
        u^2*w*(3*v^2 + 2*v*w - w^2)))/(eps^3*(1 + 4*eps)*w^2*(v + w)^3*
      (u + v + w)), (eps*v*(4*v^2 + 5*v*w + w^2) + 
     u*((1 - 7*eps)*v^2 - 11*eps*v*w + (-1 + 2*eps)*w^2))/
    (2*eps^4*w^2*(v + w)^2), 
   ((v + w)*(5*u*v*(v + w)^2 - 4*v*w*(v + w)^2 + u^2*(3*v^2 + 6*v*w - w^2)) - 
     2*eps*(u^3*v*(v + 3*w) - u*v*(v + w)^2*(6*v + 7*w) + 
       v*(v + w)^3*(v + 8*w) - u^2*(8*v^3 + 21*v^2*w + 14*v*w^2 + w^3)))/
    (4*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)), 
   (2*u + 2*v + w)/(eps^3*w*(u + v + w)), 
   (2*(v + w)*(2*v*(v + w)^2 + u^2*(3*v + 4*w) + u*(5*v^2 + 9*v*w + 4*w^2)) + 
     eps*u*(-4*u^2*v + 5*(v + w)^2*(6*v + 7*w) + 
       u*(26*v^2 + 70*v*w + 44*w^2)))/(4*eps^3*(v + w)^2*(u + v + w)^2*
     (w + 4*eps*w)), -1/2*v/(eps^3*w*(u + v + w)), 
   -1/2*((4 + 15*eps)*u^2 + (9 + 34*eps)*u*v + (5 + 19*eps)*v^2 + 
      (2 + 7*eps)*u*w + (3 + 11*eps)*v*w)/(eps^3*(1 + 4*eps)*(u + v)*w*
      (u + v + w)), (2*v*(v + w)^2*(5*eps*v - w - 3*eps*w) - 
     2*u^3*((-1 + 4*eps)*v + 5*eps*w) + 
     u^2*((4 - 6*eps)*v^2 + (2 - 7*eps)*v*w + eps*w^2) + 
     u*(v + w)*(2*(1 + 6*eps)*v^2 + (-2 + 5*eps)*v*w + 2*eps*w^2))/
    (4*eps^3*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2), 
   -1/8*(4*(v + w)^2*(v + eps*v - eps*w) + 
      u^2*(4*v + 30*eps*v + 6*w + 32*eps*w) + 
      u*(v + w)*((8 + 34*eps)*v + (6 + 19*eps)*w))/(eps^3*(1 + 4*eps)*w*
      (v + w)*(u + v + w)^2), (5*u^2 - v*(v - 2*w) + 4*u*(v - w))/
    (2*eps^3*(u + v)*w*(u + v + w)), 
   (2*u^3*((2 + eps)*v + w) + 4*v*(v + w)^2*(v + 7*eps*v + w + 5*eps*w) + 
     u*(v + w)*(2*(6 + 29*eps)*v^2 + (10 + 61*eps)*v*w + 4*eps*w^2) + 
     u^2*(4*(3 + 8*eps)*v^2 + (12 + 43*eps)*v*w + (2 + 13*eps)*w^2))/
    (4*eps^3*(1 + 4*eps)*(u + v)*w*(v + w)*(u + v + w)^2), 
   -((v^2 + 3*v*w + 2*w^2 + u*(v + 5*w))/(eps^3*w*(v + w)*(u + v + w))), 
   ((v + w)^2*(u^2*w + w*(3*v^2 + 7*v*w + 4*w^2) + u*(v^2 + 5*v*w + 5*w^2)) + 
     2*eps*(8*w*(v + w)^4 + u^3*v*(v + 3*w) + 
       u^2*(6*v^3 + 22*v^2*w + 23*v*w^2 + 5*w^3) + 
       u*(4*v^4 + 26*v^3*w + 57*v^2*w^2 + 48*v*w^3 + 13*w^4)))/
    (2*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)), 
   (3*v*(v + w)^2 + u*(3*v^2 + 3*v*w - 2*w^2))/(2*eps^3*w^2*(v + w)*
     (u + v + w)), (3*v)/(2*eps^3*w^2), 
   ((u + v)*(-((v + w)^2*(u + v + w)) + eps*(-8*(v + w)^3 + u^2*(6*v + 4*w) - 
        u*(2*v^2 + 9*v*w + 7*w^2))))/(2*eps^3*(v + w)^2*(u + v + w)^2*
     (w + 4*eps*w)), (2*(-1 + 4*eps)*v*w*(v + w)^3 + 
     2*u^3*w*((-1 + 4*eps)*v + (-1 + 2*eps)*w) + 
     2*u^2*(v + w)*((1 + 7*eps)*v^2 + (-1 + 31*eps)*v*w + 18*eps*w^2) + 
     u*(v + w)^2*((5 + 8*eps)*v^2 + 70*eps*v*w + 3*(1 + 14*eps)*w^2))/
    (4*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)), 
   ((u + v)*(u + 2*(v + w)))/(2*eps^3*w*(v + w)*(u + v + w)), 
   (-2*eps*v*(v + w) + u*(3*v + 4*eps*v + 3*w + 6*eps*w))/
    (4*eps^3*(1 + 4*eps)*w^2*(v + w)), 
   (u^2*((2 + 5*eps - 26*eps^2)*v^2 + 4*(1 + 3*eps - 12*eps^2)*v*w + 
       (2 + 11*eps + 6*eps^2)*w^2) - 2*u*(v + w)*((-1 - eps + 11*eps^2)*v^2 + 
       (-2 - 6*eps + 29*eps^2)*v*w - (1 + 8*eps + 10*eps^2)*w^2) - 
     2*eps*v*(v + w)^2*(w + eps*(v + 9*w)))/(4*eps^4*(1 + 4*eps)*w^2*
     (v + w)^2*(u + v + w)), 
   -1/8*(-2*u^2*((1 + 3*eps - 15*eps^2)*v^2 + (2 + 4*eps - 39*eps^2)*v*w + 
        (1 + 3*eps - 10*eps^2)*w^2) + u*(v + w)*
       ((-2 - 3*eps + 28*eps^2)*v^2 + 2*(-2 - eps + 57*eps^2)*v*w + 
        (-2 - 7*eps + 22*eps^2)*w^2) + 4*eps*v*(v + w)^2*(w + eps*(v + 7*w)))/
     (eps^4*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)), 
   (2*u*w^2 - eps*(v*w*(4*v + w) + 3*u^2*(v + 2*w) + 2*u*w*(8*v + 11*w)))/
    (2*eps^4*w^2*(u + w)*(v + w)), 
   -1/4*(2*u^2*((1 + 15*eps)*v^2 + (2 + 31*eps)*v*w + (-1 + 2*eps)*w^2) + 
      u*(v + w)*((5 + 28*eps)*v^2 + 2*(5 + 49*eps)*v*w + (1 + 22*eps)*w^2) + 
      4*v*(v + w)^2*(w + eps*(v + 7*w)))/(eps^3*(1 + 4*eps)*w^2*(v + w)^2*
      (u + v + w)), (2*u^2*(v + 2*w)*(v + 4*eps*v - (2 + 9*eps)*w) + 
     2*(v + w)^2*((1 + 4*eps)*v^2 + 2*eps*v*w - eps*w^2) + 
     u*(v + w)*(4*(1 + 4*eps)*v^2 + 2*eps*v*w - (8 + 35*eps)*w^2))/
    (4*eps^3*(1 + 4*eps)*w^2*(v + w)*(u + v + w)^2), 
   -1/4*(6*(1 + 4*eps)*v*(v + w)^3 + 2*eps*u^2*w*(3*v + 2*w) + 
      u*(v + w)*(6*(1 + 4*eps)*v^2 + eps*w^2 + 6*v*(w + 5*eps*w)))/
     (eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)), 
   (-2*(1 + 4*eps)*v + eps*w)/(2*eps^3*(1 + 4*eps)*w^2), 
   (-2*(u + v)^2*(v + w)^2*(u + v + w) + 
     eps*(-6*v^2*(v + w)^3 + u^4*(6*v + 4*w) - 2*u*v*(v + w)^2*(15*v + 7*w) - 
       u^3*(6*v^2 + 9*v*w + 5*w^2) - 3*u^2*(12*v^3 + 23*v^2*w + 13*v*w^2 + 
         2*w^3)))/(4*eps^3*(1 + 4*eps)*(u + v)*w*(v + w)^2*(u + v + w)^2), 
   -1/8*(2*eps*u^3*w*(3*v + 2*w) + u^2*(v + w)*(12*(1 + 4*eps)*v^2 + 
        6*(2 + 9*eps)*v*w - (8 + 31*eps)*w^2) + 
      2*(v + w)^3*(6*(1 + 4*eps)*v^2 - eps*w^2 + 6*v*(w + 4*eps*w)) + 
      2*u*(v + w)^2*(12*(1 + 4*eps)*v^2 - (4 + 17*eps)*w^2 + 
        12*v*(w + 4*eps*w)))/(eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (3*v)/(2*eps^3*w*(v + w)), 
   -1/4*(2*eps*u^3*w*(3*v + 2*w) + u^2*(v + w)*(8*(1 + 4*eps)*v^2 + 
        6*(2 + 9*eps)*v*w - (2 + 7*eps)*w^2) + 
      2*(v + w)^3*(4*(1 + 4*eps)*v^2 - eps*w^2 + 6*v*(w + 4*eps*w)) + 
      2*u*(v + w)^2*(8*(1 + 4*eps)*v^2 - (1 + 5*eps)*w^2 + 
        12*v*(w + 4*eps*w)))/(eps^3*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)^2), 
   (-(u*(v - w)*(v + w)^2*(u + v + w)) + eps*(v + w)*
      (v*(v + w)^2*(2*v + 5*w) + u^2*w*(7*v + 5*w) + 
       u*(-4*v^3 - v^2*w + 5*v*w^2 + 2*w^3)) - 
     2*eps^2*(-(v*(v + w)^3*(3*v + 2*w)) + u^3*v*(v + 3*w) + 
       u*w*(21*v^3 + 62*v^2*w + 45*v*w^2 + 4*w^3) + 
       u^2*(10*v^3 + 39*v^2*w + 44*v*w^2 + 7*w^3)))/
    (2*eps^4*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)), 
   (-(u^3*v*(v + 3*w)) - u^2*(v + w)*(v^2 - 2*(-4 + eps)*v*w + 
       (1 + 2*eps)*w^2) + u*(v + w)^2*(-(w*(9*v + w)) + 
       2*eps*(v^2 - 7*v*w - 5*w^2)) + 2*(v + w)^3*
      (-2*v*w + eps*(v^2 - 8*v*w - w^2)))/(2*eps^3*(1 + 4*eps)*w^2*(v + w)^2*
     (u + v + w)^2), 
   -1/4*((v + w)*(u + v + w)^2*(2*v*w*(v + w) + u*(3*v^2 + 8*v*w + w^2)) + 
      eps*(2*v*w*(v + w)^4 + 2*u^4*v*(v + 3*w) + u*(v + w)^2*
         (8*v^3 + 72*v^2*w + 37*v*w^2 - 7*w^3) + 
        2*u^3*(6*v^3 + 30*v^2*w + 25*v*w^2 + w^3) + 
        u^2*(18*v^4 + 140*v^3*w + 213*v^2*w^2 + 86*v*w^3 - 5*w^4)))/
     (eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)^2), 
   (-2*u*(v + w)^3*(u + v + w) - eps*(v + w)^2*(2*u^2*(v + w) - 
       2*v*w*(v + w) + u*(5*v^2 + 13*v*w + 10*w^2)) + 
     eps^2*(2*v*w*(v + w)^3 - 2*u^3*v*(v + 3*w) + 
       2*u^2*(v^3 - 5*v^2*w - 10*v*w^2 + 4*w^3) + 
       u*(10*v^4 + 14*v^3*w - 31*v^2*w^2 - 32*v*w^3 + 3*w^4)))/
    (4*eps^4*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)), 
   (-2*(1 + eps)*v*w^3*(v + w)^3 + u^4*((-5 + 4*eps)*v^3 + 
       (-13 + 30*eps)*v^2*w + (-11 + 64*eps)*v*w^2 + 3*(-1 + 2*eps)*w^3) - 
     u^3*(2*(1 + eps)*v^4 + (13 - 18*eps)*v^3*w + (21 - 152*eps)*v^2*w^2 + 
       (11 - 174*eps)*v*w^3 + (1 - 2*eps)*w^4) + 
     u*w*(v + w)*(2*v^4 + 2*(2 + 3*eps)*v^3*w + (5 + 24*eps)*v^2*w^2 + 
       8*(1 + 5*eps)*v*w^3 + 5*(1 - 2*eps)*w^4) + 
     u^2*w*(w*(v + w)^2*(v + 7*w) - 2*eps*(v^4 - 27*v^3*w - 98*v^2*w^2 - 
         71*v*w^3 + 7*w^4)))/(4*eps^3*(1 + 4*eps)*w^2*(u + w)^2*(v + w)^3*
     (u + v + w)), ((1 + eps)*v^3*(v + w)^3 + 
     u*v*(v + w)*(4*(1 + 7*eps)*v^3 + (7 + 29*eps)*v^2*w + 
       3*(1 + 4*eps)*v*w^2 + eps*w^3) + 
     u^3*((4 + 76*eps)*v^3 + 3*(3 + 29*eps)*v^2*w + 2*(3 + 11*eps)*v*w^2 + 
       (1 + eps)*w^3) + u^2*v*((6 + 78*eps)*v^3 + 3*(5 + 41*eps)*v^2*w + 
       (12 + 59*eps)*v*w^2 + (3 + 10*eps)*w^3) + 
     u^4*((1 + 25*eps)*v^2 + (1 + eps)*w^2 + 2*v*(w + 9*eps*w)))/
    (2*eps^3*(u + v)^2*(v + w)^2*(u + v + w)^2*(w + 4*eps*w)), 
   -1/8*((1 + 3*eps + 2*eps^2)*u*(2*(v + w)^3*(u + v + w)^2 + 
       eps*(v + w)^3*(3*u^2 + 9*u*v + 6*v^2 + 10*u*w + 13*v*w + 7*w^2) + 
       2*eps^2*(2*u^3*v*(v + 3*w) + u^2*(2*v^3 + 23*v^2*w + 26*v*w^2 - 
           3*w^3) - (v + w)^2*(5*v^3 - 9*v^2*w - 7*v*w^2 + 13*w^3) + 
         u*(-5*v^4 + 19*v^3*w + 57*v^2*w^2 + 17*v*w^3 - 16*w^4))))/
     (eps^4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)^2), 
   (u*(2*w^2*(u + v + w) + eps*(3*v^3 + 12*v^2*w + 11*v*w^2 + 2*w^3 + 
        u*(3*v^2 + 9*v*w - 4*w^2))))/(2*eps^4*w^2*(v + w)^2*(u + v + w)), 
   (u*((v + w)*((v + w)^2*(2*v^2 + 3*v*w - w^2) + 
        u^2*(5*v^2 + 10*v*w + w^2) + u*v*(7*v^2 + 20*v*w + 13*w^2)) - 
      2*eps*(2*u^3*v*(v + 3*w) + u^2*(2*v^3 + 23*v^2*w + 34*v*w^2 + 5*w^3) - 
        (v + w)^2*(5*v^3 - 9*v^2*w - 11*v*w^2 + 9*w^3) + 
        u*(-5*v^4 + 19*v^3*w + 69*v^2*w^2 + 41*v*w^3 - 4*w^4))))/
    (4*eps^3*(1 + 4*eps)*w^2*(v + w)^3*(u + v + w)^2), 
   -(v/(eps^3*w*(v + w))), 1/(eps^3*w), (u + v)/(eps^3*w*(u + v + w)), 
   (v*((-1 + eps)*v + (-1 + 2*eps)*w))/(eps^4*w^2*(v + w)), 
   ((1 + 2*eps)*(2*v*(v + w) + u*(2*v + 3*w)))/(eps^3*(1 + 4*eps)*w*(v + w)*
     (u + v + w)), -1/2*((1 + 2*eps)*(u + v))/(eps^3*(1 + 4*eps)*w*
      (u + v + w)), -1/2*((3 + 12*eps + 8*eps^2)*u*v + 2*(1 + 2*eps)*u*w + 
      (3 + 12*eps + 8*eps^2)*v*(v + w))/(eps^3*(1 + 4*eps)*w*(v + w)*
      (u + v + w)), (2*(3 + 12*eps + 8*eps^2)*u*v + 3*(1 + 2*eps)*u*w + 
     2*(3 + 12*eps + 8*eps^2)*v*(v + w))/(4*eps^3*(1 + 4*eps)*w*(v + w)*
     (u + v + w)), 0, ((1 + 2*eps)*(u + v))/(2*eps^3*(1 + 4*eps)*w*
     (u + v + w)), -1/2*v/(eps^3*w*(v + w)), 
   -(((1 + 2*eps)*(-(u*w) + 2*eps*(u + v)*(v + w)))/
     (eps^4*(1 + eps)*(1 + 4*eps)*w*(v + w)^2)), 
   -1/2*((1 + 2*eps)*(eps*v*w*(v + w) + u^2*((-1 + eps)*v + (-1 + 2*eps)*w) - 
       u*((1 + eps)*v^2 + 2*v*w + (1 - 2*eps)*w^2)))/
     (eps^4*(1 + eps)*(1 + 4*eps)*w^2*(v + w)*(u + v + w)), 
   -1/2*(v*((1 + 2*eps)*w*(v + w)^2 - 2*u*(v + w)*((1 + eps)*v - 
         eps*(5 + 4*eps)*w) + u^2*((-2 + 4*eps + 8*eps^2)*v + 
         (-3 + 10*eps + 16*eps^2)*w)))/(eps^3*(1 + eps)*(1 + 4*eps)*w^2*
      (v + w)^2*(u + v + w)), 
   (u*w^2*(u + v + w) - 16*eps^3*(v + w)^2*(u^2 + u*w + v*w) - 
     4*eps^2*(v + w)*(2*u^2*(v + w) + 5*v*w*(v + w) + 
       u*(-v^2 + 3*v*w + 2*w^2)) + 2*eps*(-2*v*w*(v + w)^2 + 
       u^2*(2*v^2 + 4*v*w + 3*w^2) + u*(2*v^3 + 4*v^2*w + 5*v*w^2 + 3*w^3)))/
    (4*eps^4*(1 + eps)*(1 + 4*eps)*w^2*(v + w)^2*(u + v + w)), 
   (-2*eps*(1 + 2*eps)*v*w*(v + w) + u*((1 + 3*eps - 6*eps^2 - 8*eps^3)*v^2 - 
       2*(-1 - 2*eps + 8*eps^2 + 8*eps^3)*v*w + 
       (2 + 3*eps - 10*eps^2 - 8*eps^3)*w^2))/(4*eps^4*(1 + eps)*(1 + 4*eps)*
     w^2*(v + w)^2), (2*eps*(1 + 2*eps)*v*w*(v + w) + 
     u*((-1 - 3*eps + 6*eps^2 + 8*eps^3)*v^2 + 
       2*(-1 - 2*eps + 8*eps^2 + 8*eps^3)*v*w + (-1 + 4*eps^2)*w^2))/
    (4*eps^4*(1 + eps)*(1 + 4*eps)*w^2*(v + w)^2), 0, (eps*v)/(w*(v + w)), 
   (-3*eps)/w}}}


==> anc/nbox/fieasyfinintsEp2p2.m <==
fieasyfinintsEp2p2[1] = 1.531958 + 5.*^-6/ep^4 + 0.001008*pm591 - 
    (9.*^-6*Log[m])/ep^3 + (-1.600566 + 0.000375*pm590)*Log[m] + 
    (9.*^-6*Log[m]^2)/ep^2 + (1.09806 + 0.000088*pm589)*Log[m]^2 - 
    (6.*^-6*Log[m]^3)/ep + (-0.307277 + 6.*^-6*pm588)*Log[m]^3 + 
    0.054509*Log[m]^4 + ep*(4.68995 + 0.00284*pm587 + 
      (-8.451766 + 0.00108*pm586)*Log[m] + (5.905983 + 0.000299*pm585)*
       Log[m]^2 + (-2.912574 + 0.000055*pm584)*Log[m]^3 + 
      (0.609184 + 3.*^-6*pm583)*Log[m]^4 - 0.109013*Log[m]^5) + 
    ep^2*(13.49122 + 0.006993*pm582 + (-22.661061 + 0.003598*pm581)*Log[m] + 
      (22.721227 + 0.000838*pm580)*Log[m]^2 + (-10.5215 + 0.000185*pm579)*
       Log[m]^3 + (4.012795 + 0.000027*pm578)*Log[m]^4 + 
      (-0.680634 + 1.*^-6*pm577)*Log[m]^5 + 0.118096*Log[m]^6)
 
fieasyfinintsEp2p2[2] = 0.561988 + 0.000317*pm927 + 
    (-0.427366 + 0.000092*pm926)*Log[m] + (0.176982 + 0.000012*pm925)*
     Log[m]^2 - 0.02024*Log[m]^3 + ep*(1.130355 + 0.000896*pm924 + 
      (-1.77177 + 0.000335*pm923)*Log[m] + (0.664207 + 0.000074*pm922)*
       Log[m]^2 + (-0.242285 + 0.00001*pm921)*Log[m]^3 + 0.030359*Log[m]^4) + 
    ep^2*(2.914781 + 0.002337*pm920 + (-4.413192 + 0.000964*pm919)*Log[m] + 
      (2.249137 + 0.000255*pm918)*Log[m]^2 + (-0.735035 + 0.000062*pm917)*
       Log[m]^3 + (0.201193 + 7.*^-6*pm916)*Log[m]^4 - 0.025299*Log[m]^5)
 
fieasyfinintsEp2p2[3] = 0.557635 + 0.000232*pm1260 + 
    (-0.419507 + 0.000067*pm1259)*Log[m] + (0.168909 + 0.000011*pm1258)*
     Log[m]^2 - 0.018843*Log[m]^3 + ep*(1.1395 + 0.000649*pm1257 + 
      (-1.713922 + 0.000288*pm1256)*Log[m] + (0.632301 + 0.000057*pm1255)*
       Log[m]^2 + (-0.22936 + 7.*^-6*pm1254)*Log[m]^3 + 0.028265*Log[m]^4) + 
    ep^2*(2.996499 + 0.001818*pm1253 + (-4.234779 + 0.000797*pm1252)*Log[m] + 
      (2.150214 + 0.000241*pm1251)*Log[m]^2 + (-0.689684 + 0.000037*pm1250)*
       Log[m]^3 + (0.189208 + 3.*^-6*pm1249)*Log[m]^4 - 0.023554*Log[m]^5)
 
fieasyfinintsEp2p2[4] = 1.494007 + 0.001006*pm1980 + 
    (-3.*^-6/la - 9.*^-6*Log[m])/ep^3 + (-1.600623 + 0.000445*pm1979)*
     Log[m] + (1.040905 + 0.000165*pm1977 + (-8.*^-6 + 2.*^-6*pm1978)/la)*
     Log[m]^2 + (-0.285243 + 4.*^-6/la + 8.*^-6*pm1976)*Log[m]^3 + 
    0.045966*Log[m]^4 + ((-4.*^-6 + 1.*^-6*pm1987)/la + (6.*^-6*Log[m])/la + 
      0.000017*Log[m]^2)/ep^2 + (((8.*^-6 + 2.*^-6*pm1983)*Log[m])/la + 
      (0.000031 - 6.*^-6/la + 8.*^-6*pm1981)*Log[m]^2 - 0.000016*Log[m]^3)/
     ep + ep*(4.677088 + 0.003011*pm1975 + (-8.318208 + 0.001411*pm1974)*
       Log[m] + (5.758186 + 0.000457*pm1973)*Log[m]^2 + 
      (-2.667752 + 0.000121*pm1971 + (5.*^-6 + 1.*^-6*pm1972)/la)*Log[m]^3 + 
      (0.563306 + 5.*^-6*pm1970)*Log[m]^4 - 0.091917*Log[m]^5) + 
    ep^2*(13.322357 + 0.009225*pm1969 + (-23.127707 + 0.004619*pm1968)*
       Log[m] + (21.724237 + 0.001491*pm1967)*Log[m]^2 + 
      (-10.050463 + 0.000369*pm1966)*Log[m]^3 + (3.626209 + 0.000073*pm1964)*
       Log[m]^4 + (-0.62746 + 3.*^-6*pm1963)*Log[m]^5 + 0.099573*Log[m]^6)
 
fieasyfinintsEp2p2[5] = 0.331836 + 0.000025*pm2100 + 
    (-0.16798 + 8.*^-6*pm2099)*Log[m] + 0.021258*Log[m]^2 + 
    ep*(0.932801 + 0.000054*pm2097 + (-0.751022 + 0.000024*pm2096)*Log[m] + 
      (0.194104 + 5.*^-6*pm2095)*Log[m]^2 - 0.021258*Log[m]^3) + 
    ep^2*(2.464018 + 0.000114*pm2093 + (-2.135253 + 0.000052*pm2092)*Log[m] + 
      (0.766781 + 0.000013*pm2091)*Log[m]^2 + (-0.138111 + 2.*^-6*pm2090)*
       Log[m]^3 + 0.0124*Log[m]^4)
 
fieasyfinintsEp2p2[6] = 0.527822 + 0.000249*pm2697 + 
    (-0.52822 + 0.000103*pm2696)*Log[m] + (0.240612 + 0.000022*pm2695)*
     Log[m]^2 - 0.044381*Log[m]^3 + 0.003889*Log[m]^4 + 
    ep*(1.811648 + 0.000687*pm2693 + (-2.507405 + 0.000325*pm2692)*Log[m] + 
      (1.576319 + 0.000079*pm2691)*Log[m]^2 + (-0.501251 + 0.000013*pm2690)*
       Log[m]^3 + 0.07925*Log[m]^4 - 0.00778*Log[m]^5) + 
    ep^2*(5.221196 + 0.001759*pm2688 + (-7.223227 + 0.001001*pm2687)*Log[m] + 
      (5.774874 + 0.000302*pm2686)*Log[m]^2 + (-2.249692 + 0.000051*pm2685)*
       Log[m]^3 + (0.596766 + 7.*^-6*pm2684)*Log[m]^4 - 0.080832*Log[m]^5 + 
      0.008429*Log[m]^6)
 
fieasyfinintsEp2p2[7] = 1.158613 + 0.001485*pm3918 + 
    (-1.032765 + 0.001063*pm3917)*Log[m] + (0.719118 + 0.000385*pm3916)*
     Log[m]^2 + (-0.215664 + 0.000035*pm3915)*Log[m]^3 + 0.035863*Log[m]^4 + 
    ep*(3.573764 + 0.004483*pm3913 + (-5.013292 + 0.002874*pm3912)*Log[m] + 
      (3.78379 + 0.001379*pm3911)*Log[m]^2 + (-1.836078 + 0.000363*pm3910)*
       Log[m]^3 + (0.426076 + 0.000022*pm3909)*Log[m]^4 - 
      0.071728*Log[m]^5) + ep^2*(9.819997 + 0.013503*pm3907 + 
      (-13.475413 + 0.00955*pm3906)*Log[m] + (13.400056 + 0.003479*pm3905)*
       Log[m]^2 + (-6.60939 + 0.001299*pm3904)*Log[m]^3 + 
      (2.503908 + 0.000266*pm3903)*Log[m]^4 + (-0.474745 + 0.000011*pm3902)*
       Log[m]^5 + 0.077707*Log[m]^6)
 
fieasyfinintsEp2p2[8] = 1.623104 + 0.001826*pm5227 + 
    (0.00001 + 3.*^-6*pm5238)/ep^4 + (-1.825873 + 0.001246*pm5225 + 
      (-8.*^-6 + 2.*^-6*pm5226)/la)*Log[m] + 
    (1.25917 + 0.00001/la + 0.000395*pm5224)*Log[m]^2 + 
    (-0.408595 - 4.*^-6/la + 0.000032*pm5223)*Log[m]^3 + 
    (0.076614 + 1.*^-6*pm5222)*Log[m]^4 + 
    (3.*^-6/la + (-0.00003 + 3.*^-6*pm5236)*Log[m])/ep^3 + 
    (5.*^-6/la - (6.*^-6*Log[m])/la + (0.000041 + 2.*^-6*pm5233)*Log[m]^2)/
     ep^2 + ((4.*^-6 + 1.*^-6*pm5232)/la - (0.00001*Log[m])/la + 
      (6.*^-6*Log[m]^2)/la + (-0.000034 + 1.*^-6*pm5228)*Log[m]^3)/ep + 
    ep*(6.468752 + 0.006009*pm5221 + (-9.340684 + 0.002838*pm5220)*Log[m] + 
      (7.502918 + 0.001496*pm5218 + (8.*^-6 + 2.*^-6*pm5219)/la)*Log[m]^2 + 
      (-3.580812 - 7.*^-6/la + 0.000372*pm5217)*Log[m]^3 + 
      (0.828637 + 0.000021*pm5216)*Log[m]^4 - 0.153196*Log[m]^5) + 
    ep^2*(19.071773 + 0.01763*pm5214 + (-26.236038 + 0.010654*pm5213)*
       Log[m] + (27.539759 + 0.00331*pm5212)*Log[m]^2 + 
      (-13.490879 + 0.001374*pm5210 + (-5.*^-6 + 1.*^-6*pm5211)/la)*
       Log[m]^3 + (5.102612 + 3.*^-6/la + 0.000272*pm5209)*Log[m]^4 + 
      (-0.942275 + 0.000012*pm5208)*Log[m]^5 + 0.165956*Log[m]^6)
 
fieasyfinintsEp2p2[9] = 0.244687 - 0.000012/ep^4 + 0.000407*pm1464 + 
    (-0.000028 + 8.*^-6*pm1473 + 0.000028*Log[m])/ep^3 + 
    (-0.275437 + 0.00026*pm1462 + (8.*^-6 + 2.*^-6*pm1463)/la)*Log[m] + 
    (0.226195 + 0.000088*pm1460 + (-8.*^-6 + 2.*^-6*pm1461)/la)*Log[m]^2 + 
    (-0.08314 + 0.00001*pm1459)*Log[m]^3 + 0.016893*Log[m]^4 + 
    ((-4.*^-6 + 1.*^-6*pm1472)/la + (0.000071 + 0.000012*pm1470)*Log[m] - 
      0.000032*Log[m]^2)/ep^2 + ((-4.*^-6 + 1.*^-6*pm1469)/la + 
      ((8.*^-6 + 2.*^-6*pm1467)*Log[m])/la + (-0.000088 + 0.000012*pm1465)*
       Log[m]^2 + 0.000025*Log[m]^3)/ep + 
    ep*(1.040246 + 0.001244*pm1458 + (-1.452453 + 0.000669*pm1457)*Log[m] + 
      (1.302447 + 0.000326*pm1455 + (-8.*^-6 + 2.*^-6*pm1456)/la)*Log[m]^2 + 
      (-0.697967 + 0.000084*pm1453 + (5.*^-6 + 1.*^-6*pm1454)/la)*Log[m]^3 + 
      (0.171518 + 6.*^-6*pm1452)*Log[m]^4 - 0.033808*Log[m]^5) + 
    ep^2*(3.127636 + 0.00374*pm1451 + (-3.948135 + 0.002248*pm1450)*Log[m] + 
      (4.798012 + 0.000781*pm1449)*Log[m]^2 + 
      (-2.50929 + 0.000308*pm1447 + (5.*^-6 + 1.*^-6*pm1448)/la)*Log[m]^3 + 
      (1.028814 + 0.000062*pm1445)*Log[m]^4 + (-0.197481 + 3.*^-6*pm1444)*
       Log[m]^5 + 0.03663*Log[m]^6)
 
fieasyfinintsEp2p2[10] = 8.564106 + 0.006314*pm2562 + 
    (-6.657348 + 0.005022*pm2561)*Log[m] + (4.250408 + 0.001669*pm2560)*
     Log[m]^2 + (-1.164941 + 0.000105*pm2559)*Log[m]^3 + 
    (0.197613 + 1.*^-6*pm2558)*Log[m]^4 + 
    ep*(22.548263 + 0.021293*pm2557 + (-35.068678 + 0.011381*pm2556)*Log[m] + 
      (23.278278 + 0.006206*pm2555)*Log[m]^2 + (-11.016491 + 0.00157*pm2554)*
       Log[m]^3 + (2.329931 + 0.000073*pm2553)*Log[m]^4 + 
      (-0.395222 + 1.*^-6*pm2552)*Log[m]^5) + 
    ep^2*(71.994693 + 0.062022*pm2551 + (-97.939421 + 0.043299*pm2550)*
       Log[m] + (89.55807 + 0.013996*pm2549)*Log[m]^2 + 
      (-41.052792 + 0.005687*pm2548)*Log[m]^3 + (15.117116 + 0.001148*pm2547)*
       Log[m]^4 + (-2.621202 + 0.000042*pm2546)*Log[m]^5 + 0.428156*Log[m]^6)
 
fieasyfinintsEp2p2[11] = 5.347659 + 0.001849*pm2794 - (4.*^-6*Log[m])/ep^3 + 
    (-4.069582 + 0.000753*pm2793)*Log[m] + (4.*^-6*Log[m]^2)/ep^2 + 
    (1.8898 + 0.000281*pm2792)*Log[m]^2 + (-0.339213 + 1.*^-6*pm2791)*
     Log[m]^3 + 0.058141*Log[m]^4 + ep*(12.631869 + 0.004621*pm2790 + 
      (-21.619471 + 0.002618*pm2789)*Log[m] + (11.48707 + 0.000617*pm2788)*
       Log[m]^2 + (-4.544685 + 0.000182*pm2787)*Log[m]^3 + 
      0.678426*Log[m]^4 - 0.11628*Log[m]^5) + 
    ep^2*(47.883065 + 0.011191*pm2785 + (-61.371022 + 0.006618*pm2784)*
       Log[m] + (49.02634 + 0.002269*pm2783)*Log[m]^2 + 
      (-18.227409 + 0.000385*pm2782)*Log[m]^3 + (6.001551 + 0.00009*pm2781)*
       Log[m]^4 - 0.763229*Log[m]^5 + 0.125969*Log[m]^6)
 
fieasyfinintsEp2p2[12] = 2.635799 + 0.000231*pm2887 + 
    (-0.973067 + 0.000073*pm2886)*Log[m] + (0.101616 + 2.*^-6*pm2885)*
     Log[m]^2 + ep*(3.649651 + 0.00065*pm2884 + (-3.77682 + 0.000208*pm2883)*
       Log[m] + (1.023823 + 0.000037*pm2882)*Log[m]^2 + 
      (-0.101615 + 1.*^-6*pm2881)*Log[m]^3) + 
    ep^2*(17.757675 + 0.001644*pm2880 + (-11.006207 + 0.000589*pm2879)*
       Log[m] + (3.838845 + 0.000113*pm2878)*Log[m]^2 + 
      (-0.699467 + 0.000014*pm2877)*Log[m]^3 + (0.059275 + 1.*^-6*pm2876)*
       Log[m]^4)
 
fieasyfinintsEp2p2[13] = 2.927102 + 0.000463*pm3002 + 
    (-1.922095 + 0.000158*pm3001)*Log[m] + (0.317633 + 0.000011*pm3000)*
     Log[m]^2 + ep*(4.440682 + 0.001435*pm2999 + 
      (-6.732075 + 0.000438*pm2998)*Log[m] + (2.429216 + 0.000086*pm2997)*
       Log[m]^2 + (-0.317633 + 7.*^-6*pm2996)*Log[m]^3) + 
    ep^2*(19.528803 + 0.003841*pm2995 + (-18.638536 + 0.001391*pm2994)*
       Log[m] + (7.807843 + 0.000259*pm2993)*Log[m]^2 + 
      (-1.788517 + 0.000037*pm2992)*Log[m]^3 + (0.185286 + 3.*^-6*pm2991)*
       Log[m]^4)
 
fieasyfinintsEp2p2[14] = 1.586275 + 0.000158*pm3050 + 
    (-0.666582 + 9.*^-6*pm3049)*Log[m] + 
    ep*(0.75747 + 0.000365*pm3048 + (-2.016573 + 0.000112*pm3047)*Log[m] + 
      (0.333291 + 4.*^-6*pm3046)*Log[m]^2) + 
    ep^2*(9.00909 + 0.001264*pm3045 + (-5.418845 + 0.000282*pm3044)*Log[m] + 
      (1.008287 + 0.000056*pm3043)*Log[m]^2 + (-0.111097 + 2.*^-6*pm3042)*
       Log[m]^3)
 
fieasyfinintsEp2p2[15] = 1.074055 + ep^2*(6.18384 + 0.000165*pm3064) + 
    ep*(-0.380382 + 0.000114*pm3065) + 0.00001*pm3066
 
fieasyfinintsEp2p2[16] = 1.483152 + 0.00015*pm3153 + 
    (-0.513585 + 0.000021*pm3152)*Log[m] + (0.049413 + 2.*^-6*pm3151)*
     Log[m]^2 + ep*(0.590568 + 0.000386*pm3150 + 
      (-1.618261 + 0.000139*pm3149)*Log[m] + (0.500111 + 0.000011*pm3148)*
       Log[m]^2 + (-0.049413 + 1.*^-6*pm3147)*Log[m]^3) + 
    ep^2*(8.778711 + 0.001155*pm3146 + (-4.419301 + 0.000331*pm3145)*Log[m] + 
      (1.64101 + 0.000072*pm3144)*Log[m]^2 + (-0.328916 + 4.*^-6*pm3143)*
       Log[m]^3 + (0.028824 + 1.*^-6*pm3142)*Log[m]^4)
 
fieasyfinintsEp2p2[17] = 1.4638 + 0.000147*pm3243 + 
    (-0.503441 + 0.000032*pm3242)*Log[m] + (0.048022 + 2.*^-6*pm3241)*
     Log[m]^2 + ep*(0.542157 + 0.000379*pm3240 + 
      (-1.577303 + 0.000138*pm3239)*Log[m] + (0.488434 + 0.000017*pm3238)*
       Log[m]^2 + (-0.048022 + 1.*^-6*pm3237)*Log[m]^3) + 
    ep^2*(8.663434 + 0.001118*pm3236 + (-4.315852 + 0.000325*pm3235)*Log[m] + 
      (1.599052 + 0.000071*pm3234)*Log[m]^2 + (-0.32062 + 7.*^-6*pm3233)*
       Log[m]^3 + (0.028013 + 1.*^-6*pm3232)*Log[m]^4)
 
fieasyfinintsEp2p2[18] = 1.568631 + 0.000151*pm3291 + 
    (-0.636138 + 9.*^-6*pm3290)*Log[m] + 
    ep*(0.723803 + 0.000349*pm3289 + (-1.885053 + 0.000107*pm3288)*Log[m] + 
      (0.318069 + 4.*^-6*pm3287)*Log[m]^2) + 
    ep^2*(8.967823 + 0.001193*pm3286 + (-5.04078 + 0.000274*pm3285)*Log[m] + 
      (0.942527 + 0.000054*pm3284)*Log[m]^2 + (-0.106023 + 2.*^-6*pm3283)*
       Log[m]^3)
 
fieasyfinintsEp2p2[19] = 2.875059 + 0.000432*pm3404 + 
    (-1.849495 + 0.000137*pm3403)*Log[m] + (0.299106 + 0.000011*pm3402)*
     Log[m]^2 + ep*(4.231634 + 0.001256*pm3401 + 
      (-6.383191 + 0.000415*pm3400)*Log[m] + (2.301694 + 0.000077*pm3399)*
       Log[m]^2 + (-0.299106 + 7.*^-6*pm3398)*Log[m]^3) + 
    ep^2*(18.910017 + 0.003533*pm3397 + (-17.565972 + 0.001266*pm3396)*
       Log[m] + (7.342818 + 0.000251*pm3395)*Log[m]^2 + 
      (-1.685196 + 0.000035*pm3394)*Log[m]^3 + (0.174478 + 3.*^-6*pm3393)*
       Log[m]^4)
 
fieasyfinintsEp2p2[20] = 5.142102 + 0.001428*pm3629 + 
    (-4.000909 + 0.000547*pm3628)*Log[m] + (1.748329 + 0.000089*pm3627)*
     Log[m]^2 + (-0.319459 + 1.*^-6*pm3626)*Log[m]^3 + 0.049019*Log[m]^4 + 
    ep*(12.307114 + 0.00375*pm3625 + (-20.514388 + 0.00158*pm3624)*Log[m] + 
      (11.15476 + 0.000412*pm3623)*Log[m]^2 + (-4.14172 + 0.000044*pm3622)*
       Log[m]^3 + 0.638918*Log[m]^4 - 0.098039*Log[m]^5) + 
    ep^2*(45.98473 + 0.00866*pm3620 + (-60.061886 + 0.004355*pm3619)*Log[m] + 
      (46.21141 + 0.001041*pm3618)*Log[m]^2 + (-17.587694 + 0.000247*pm3617)*
       Log[m]^3 + (5.434623 + 0.00002*pm3616)*Log[m]^4 - 0.718783*Log[m]^5 + 
      0.106209*Log[m]^6)
 
fieasyfinintsEp2p2[21] = 1.513088 + 0.000156*pm3722 + 
    (-0.529614 + 0.000022*pm3721)*Log[m] + (0.051656 + 2.*^-6*pm3720)*
     Log[m]^2 + ep*(0.670748 + 0.000377*pm3719 + 
      (-1.685281 + 0.000145*pm3718)*Log[m] + (0.518978 + 0.000012*pm3717)*
       Log[m]^2 + (-0.051657 + 1.*^-6*pm3716)*Log[m]^3) + 
    ep^2*(8.973141 + 0.00117*pm3715 + (-4.592832 + 0.000316*pm3714)*Log[m] + 
      (1.71027 + 0.000075*pm3713)*Log[m]^2 + (-0.34244 + 5.*^-6*pm3712)*
       Log[m]^3 + (0.030133 + 1.*^-6*pm3711)*Log[m]^4)
 
fieasyfinintsEp2p2[22] = 1.54092 + 0.00014*pm3770 + 
    (-0.589395 + 8.*^-6*pm3769)*Log[m] + 
    ep*(0.657041 + 0.000319*pm3768 + (-1.680608 + 0.000096*pm3767)*Log[m] + 
      (0.294698 + 4.*^-6*pm3766)*Log[m]^2) + 
    ep^2*(8.838821 + 0.001076*pm3765 + (-4.45131 + 0.000252*pm3764)*Log[m] + 
      (0.840304 + 0.000048*pm3763)*Log[m]^2 + (-0.098232 + 1.*^-6*pm3762)*
       Log[m]^3)
 
fieasyfinintsEp2p2[23] = 2.744866 + 0.001021*pm4104 + 
    (-1.874323 + 0.000412*pm4103)*Log[m] + (0.452576 + 0.000095*pm4102)*
     Log[m]^2 + (-0.0729 + 5.*^-6*pm4101)*Log[m]^3 + 
    ep*(4.799954 + 0.002991*pm4100 + (-6.779668 + 0.001775*pm4099)*Log[m] + 
      (3.528061 + 0.000405*pm4098)*Log[m]^2 + (-0.712184 + 0.000065*pm4097)*
       Log[m]^3 + (0.109351 + 4.*^-6*pm4096)*Log[m]^4) + 
    ep^2*(19.668893 + 0.008499*pm4095 + (-18.849597 + 0.005185*pm4094)*
       Log[m] + (10.915622 + 0.001828*pm4093)*Log[m]^2 + 
      (-3.756256 + 0.000301*pm4092)*Log[m]^3 + (0.653414 + 0.000035*pm4091)*
       Log[m]^4 + (-0.091126 + 2.*^-6*pm4090)*Log[m]^5)
 
fieasyfinintsEp2p2[24] = 0.537885 + 0.000299*pm4704 + 
    (-0.526323 + 0.000147*pm4703)*Log[m] + (4.*^-6*Log[m]^2)/ep^2 + 
    (0.251425 + 0.000045*pm4702)*Log[m]^2 - (4.*^-6*Log[m]^3)/ep + 
    (-0.047921 + 1.*^-6*pm4701)*Log[m]^3 + 0.004617*Log[m]^4 + 
    ep*(1.852042 + 0.000789*pm4700 + (-2.510106 + 0.00044*pm4699)*Log[m] + 
      (1.618982 + 0.000127*pm4698)*Log[m]^2 + (-0.536418 + 0.000029*pm4697)*
       Log[m]^3 + (0.08534 + 1.*^-6*pm4696)*Log[m]^4 - 0.00923*Log[m]^5) + 
    ep^2*(5.452109 + 0.001894*pm4695 + (-7.073177 + 0.001225*pm4694)*Log[m] + 
      (5.992509 + 0.000427*pm4693)*Log[m]^2 + (-2.329776 + 0.000084*pm4692)*
       Log[m]^3 + (0.646917 + 0.000015*pm4691)*Log[m]^4 - 0.08682*Log[m]^5 + 
      0.009999*Log[m]^6)
 
fieasyfinintsEp2p2[25] = 2.831112 + 0.000902*pm5304 + 
    (-1.811148 + 0.000431*pm5303)*Log[m] + (0.681023 + 0.000122*pm5302)*
     Log[m]^2 + (-0.129383 + 0.000012*pm5301)*Log[m]^3 + 0.016727*Log[m]^4 + 
    ep*(5.155214 + 0.002289*pm5300 + (-8.6193 + 0.001329*pm5299)*Log[m] + 
      (4.547678 + 0.000348*pm5298)*Log[m]^2 + (-1.57239 + 0.000076*pm5297)*
       Log[m]^3 + (0.248584 + 8.*^-6*pm5296)*Log[m]^4 - 0.033457*Log[m]^5) + 
    ep^2*(22.681269 + 0.008161*pm5295 + (-24.986067 + 0.003869*pm5294)*
       Log[m] + (18.086537 + 0.001261*pm5293)*Log[m]^2 + 
      (-6.839166 + 0.000229*pm5292)*Log[m]^3 + (2.015752 + 0.000038*pm5291)*
       Log[m]^4 + (-0.270749 + 4.*^-6*pm5290)*Log[m]^5 + 0.036246*Log[m]^6)
 
fieasyfinintsEp2p2[26] = 6.112281 + 0.004236*pm5907 + 
    (-5.151776 + 0.002207*pm5906)*Log[m] + (2.299094 + 0.001182*pm5905)*
     Log[m]^2 + (-0.453836 + 0.000036*pm5904)*Log[m]^3 + 0.049021*Log[m]^4 + 
    ep*(16.48307 + 0.010223*pm5902 + (-25.180469 + 0.007406*pm5901)*Log[m] + 
      (15.104654 + 0.002061*pm5900)*Log[m]^2 + (-5.193899 + 0.000782*pm5899)*
       Log[m]^3 + (0.840474 + 0.000022*pm5898)*Log[m]^4 - 0.09804*Log[m]^5) + 
    ep^2*(56.125 + 0.023757*pm5896 + (-73.00908 + 0.018204*pm5895)*Log[m] + 
      (58.090301 + 0.007291*pm5894)*Log[m]^2 + (-22.80971 + 0.001373*pm5893)*
       Log[m]^3 + (6.508028 + 0.000391*pm5892)*Log[m]^4 + 
      (-0.886744 + 0.000012*pm5891)*Log[m]^5 + 0.10621*Log[m]^6)


==> anc/nbox/ints26red.m <==
ints13red[1] = (25*cb[78])/(344*ep^4)
 
ints13red[2] = (25*cb[79])/(664*ep^4)
 
ints13red[3] = cb[80]/(24*ep^4)
 
ints13red[4] = (25*cb[81])/(408*ep^4)
 
ints13red[5] = (100*cb[88])/(2209*ep^4)
 
ints13red[6] = (49625*cb[1])/(565488*ep^4) - (24125*cb[3])/(424116*ep^4) + 
    (80472625*cb[4])/(71251488*ep^4) + (14425*cb[5])/(282744*ep^4) - 
    (7625*cb[8])/(848232*ep^4) - (40475*cb[9])/(848232*ep^4) + 
    (2875*cb[11])/(424116*ep^4) + (1146275*cb[12])/(809676*ep^4) + 
    (1525*cb[13])/(141372*ep^4) + (3175*cb[14])/(424116*ep^4) - 
    (5375*cb[15])/(282744*ep^4) - (602050*cb[17])/(2226609*ep^4) + 
    (26525*cb[18])/(212058*ep^4) + (12275*cb[19])/(202419*ep^4) + 
    (6625*cb[20])/(565488*ep^4) - (3025075*cb[21])/(8906436*ep^4) + 
    (12175*cb[22])/(70686*ep^4) - (1253575*cb[25])/(1272348*ep^4) - 
    (3805075*cb[26])/(17812872*ep^4) + (4000025*cb[27])/(17812872*ep^4) - 
    (6925*cb[28])/(31416*ep^4) - (33325*cb[29])/(376992*ep^4) + 
    (25*cb[35])/(1071*ep^4) + (125*cb[36])/(12474*ep^4) + 
    (125*cb[37])/(12474*ep^4) + (25*cb[38])/(1071*ep^4) + 
    (3775*cb[39])/(212058*ep^4) - (250*cb[40])/(3213*ep^4) + 
    (10375*cb[41])/(212058*ep^4) - (50*cb[51])/(3213*ep^4) - 
    (25*cb[55])/(1071*ep^4) + (9125*cb[57])/(202419*ep^4) + 
    (4400*cb[58])/(202419*ep^4) + (21400*cb[59])/(202419*ep^4) - 
    (925*cb[60])/(202419*ep^4) + (50*cb[61])/(1071*ep^4) + 
    (50*cb[69])/(3213*ep^4) - (50*cb[70])/(3213*ep^4) - 
    (3180475*cb[71])/(8906436*ep^4) - (1707575*cb[72])/(4453218*ep^4) - 
    (25175*cb[73])/(848232*ep^4) + (10375*cb[74])/(848232*ep^4) - 
    (3102775*cb[75])/(4453218*ep^4) + (7220375*cb[76])/(8906436*ep^4) + 
    (1975*cb[77])/(47124*ep^4) + (25*cb[90])/(141372*ep^4) + 
    (625*cb[91])/(424116*ep^4) + (625*cb[92])/(212058*ep^4)
 
ints13red[7] = (-3184075*cb[1])/(26577936*ep^4) - (125*cb[2])/(1034*ep^4) - 
    (12609425*cb[3])/(79733808*ep^4) - (102735121525*cb[4])/
     (26790559488*ep^4) - (5658425*cb[5])/(53155872*ep^4) + 
    (94755775*cb[8])/(637870464*ep^4) + (121960525*cb[9])/(637870464*ep^4) - 
    (11697325*cb[11])/(637870464*ep^4) - (105914515925*cb[12])/
     (26790559488*ep^4) + (5742325*cb[13])/(11045376*ep^4) + 
    (22764325*cb[14])/(318935232*ep^4) + (11568325*cb[15])/(212623488*ep^4) + 
    (624314975*cb[17])/(6697639872*ep^4) - (3789025*cb[18])/(9966726*ep^4) + 
    (13552075*cb[19])/(76109544*ep^4) - (73427825*cb[20])/(425246976*ep^4) + 
    (23177278175*cb[21])/(26790559488*ep^4) + (14582675*cb[22])/
     (1700987904*ep^4) + (25*cb[23])/(4512*ep^4) + (125*cb[24])/(1504*ep^4) + 
    (464393075*cb[25])/(239201424*ep^4) + (382901675*cb[26])/
     (3348819936*ep^4) - (6806172125*cb[27])/(6697639872*ep^4) + 
    (2467375*cb[28])/(11812416*ep^4) + (20495375*cb[29])/(70874496*ep^4) - 
    (25*cb[33])/(3008*ep^4) - (61175*cb[35])/(3221568*ep^4) - 
    (657725*cb[36])/(18760896*ep^4) - (406825*cb[37])/(9380448*ep^4) + 
    (9575*cb[38])/(1610784*ep^4) - (7483625*cb[39])/(159467616*ep^4) - 
    (68975*cb[40])/(4832352*ep^4) - (1775825*cb[41])/(39866904*ep^4) - 
    (275*cb[43])/(6016*ep^4) - (25*cb[44])/(6016*ep^4) + 
    (4925*cb[45])/(31584*ep^4) + (9325*cb[46])/(63168*ep^4) + 
    (175*cb[47])/(1504*ep^4) - (30475*cb[48])/(63168*ep^4) - 
    (10775*cb[49])/(63168*ep^4) + (2075*cb[51])/(51408*ep^4) - 
    (25*cb[54])/(1504*ep^4) + (61175*cb[55])/(3221568*ep^4) + 
    (75*cb[56])/(3008*ep^4) - (8199475*cb[57])/(152219088*ep^4) - 
    (8087675*cb[58])/(304438176*ep^4) - (12422075*cb[59])/(152219088*ep^4) + 
    (15817825*cb[60])/(304438176*ep^4) - (61175*cb[61])/(1610784*ep^4) + 
    (25*cb[62])/(376*ep^4) - (75*cb[64])/(1504*ep^4) - 
    (25*cb[65])/(1504*ep^4) - (75*cb[66])/(1504*ep^4) + 
    (25*cb[67])/(1504*ep^4) - (25*cb[68])/(376*ep^4) - 
    (1075*cb[69])/(151011*ep^4) + (1075*cb[70])/(151011*ep^4) + 
    (737591425*cb[71])/(837204984*ep^4) + (2935064575*cb[72])/
     (3348819936*ep^4) + (1281475*cb[73])/(159467616*ep^4) - 
    (2213275*cb[74])/(79733808*ep^4) + (5966777975*cb[75])/
     (3348819936*ep^4) - (1475027975*cb[76])/(837204984*ep^4) - 
    (634225*cb[77])/(17718624*ep^4) + (1075*cb[81])/(38352*ep^4) + 
    (25*cb[84])/(376*ep^4) - (25*cb[85])/(376*ep^4) - 
    (1075*cb[90])/(13288968*ep^4) - (26875*cb[91])/(39866904*ep^4) - 
    (937325*cb[92])/(39866904*ep^4) + (25*cb[96])/(1504*ep^4)
 
ints13red[8] = (-5283475*cb[1])/(2585088*ep^4) + 
    (119725*cb[2])/(430848*ep^4) - (3889675*cb[3])/(4523904*ep^4) + 
    (220743125*cb[4])/(18095616*ep^4) - (110125*cb[5])/(430848*ep^4) + 
    (29125*cb[8])/(215424*ep^4) + (61375*cb[9])/(215424*ep^4) + 
    (1475*cb[11])/(3366*ep^4) - (2618225*cb[12])/(205632*ep^4) - 
    (15775*cb[13])/(19584*ep^4) + (575*cb[14])/(5984*ep^4) - 
    (175*cb[15])/(2112*ep^4) - (333925*cb[17])/(102816*ep^4) - 
    (151175*cb[18])/(102816*ep^4) + (2675*cb[19])/(4284*ep^4) + 
    (59375*cb[20])/(143616*ep^4) + (13225375*cb[21])/(4523904*ep^4) + 
    (106375*cb[22])/(287232*ep^4) + (25*cb[23])/(2448*ep^4) + 
    (4775*cb[24])/(11968*ep^4) + (11478325*cb[25])/(2261952*ep^4) - 
    (1443625*cb[26])/(1507968*ep^4) - (288405175*cb[27])/(54286848*ep^4) - 
    (25725*cb[28])/(95744*ep^4) - (14225*cb[29])/(50688*ep^4) - 
    (25*cb[33])/(1632*ep^4) + (25*cb[34])/(102*ep^4) + 
    (25*cb[35])/(272*ep^4) - (125*cb[36])/(2448*ep^4) - 
    (275*cb[37])/(2448*ep^4) + (25*cb[38])/(272*ep^4) - 
    (25*cb[39])/(1224*ep^4) - (25*cb[40])/(68*ep^4) + 
    (125*cb[41])/(1224*ep^4) + (775*cb[43])/(9792*ep^4) + 
    (925*cb[44])/(9792*ep^4) - (25*cb[45])/(136*ep^4) + 
    (25*cb[46])/(288*ep^4) - (25*cb[47])/(136*ep^4) - (25*cb[48])/(96*ep^4) - 
    (1775*cb[49])/(4896*ep^4) - (25*cb[50])/(102*ep^4) - 
    (25*cb[51])/(408*ep^4) + (25*cb[54])/(272*ep^4) - 
    (25*cb[55])/(272*ep^4) + (125*cb[56])/(816*ep^4) + 
    (2725*cb[57])/(8568*ep^4) + (3775*cb[58])/(8568*ep^4) + 
    (17725*cb[59])/(17136*ep^4) - (10375*cb[60])/(17136*ep^4) + 
    (25*cb[61])/(272*ep^4) - (25*cb[62])/(408*ep^4) - 
    (25*cb[63])/(136*ep^4) - (25*cb[64])/(102*ep^4) - 
    (25*cb[66])/(204*ep^4) - (25*cb[68])/(408*ep^4) - 
    (25*cb[69])/(408*ep^4) - (25*cb[70])/(204*ep^4) + 
    (6211325*cb[71])/(2261952*ep^4) + (3057625*cb[72])/(1130976*ep^4) - 
    (5675*cb[73])/(107712*ep^4) + (125*cb[74])/(2448*ep^4) + 
    (12564925*cb[75])/(2261952*ep^4) - (5996075*cb[76])/(1130976*ep^4) + 
    (1525*cb[77])/(35904*ep^4) + (25*cb[81])/(204*ep^4) + 
    (25*cb[82])/(2992*ep^4) - (25*cb[83])/(5984*ep^4) - 
    (525*cb[84])/(5984*ep^4) + (525*cb[85])/(5984*ep^4) + 
    (25*cb[86])/(204*ep^4) - (625*cb[87])/(17952*ep^4) - 
    (25*cb[88])/(102*ep^4) - (175*cb[89])/(5984*ep^4) - 
    (25*cb[90])/(35904*ep^4) + (625*cb[91])/(107712*ep^4) + 
    (625*cb[93])/(53856*ep^4) - (625*cb[94])/(107712*ep^4) + 
    (25*cb[95])/(816*ep^4) - (25*cb[96])/(408*ep^4)
 
ints13red[9] = (-2414392625*cb[1])/(3999979368*ep^4) - 
    (138847375*cb[2])/(2612231424*ep^4) - (81911272375*cb[3])/
     (575997028992*ep^4) + (148563873125*cb[4])/(209453465088*ep^4) - 
    (464586125*cb[5])/(6095206656*ep^4) + (3025667875*cb[8])/
     (27428429952*ep^4) + (3999614125*cb[9])/(27428429952*ep^4) + 
    (606809125*cb[11])/(13714214976*ep^4) - (1107969348125*cb[12])/
     (287998514496*ep^4) + (120225625*cb[13])/(11294059392*ep^4) + 
    (73069375*cb[14])/(3428553744*ep^4) + (59000*cb[15])/(10204029*ep^4) - 
    (21994259125*cb[17])/(71999628624*ep^4) - (17394887875*cb[18])/
     (47999752416*ep^4) + (750939125*cb[19])/(6545420784*ep^4) + 
    (10393917125*cb[20])/(383998019328*ep^4) + (127824333625*cb[21])/
     (143999257248*ep^4) + (3770323625*cb[22])/(191999009664*ep^4) + 
    (157375*cb[23])/(51947784*ep^4) + (15980125*cb[24])/(217685952*ep^4) + 
    (10015839125*cb[25])/(5877520704*ep^4) - (43911122875*cb[26])/
     (575997028992*ep^4) - (62549892875*cb[27])/(49021023744*ep^4) + 
    (654410875*cb[28])/(12190413312*ep^4) + (3806436875*cb[29])/
     (69817821696*ep^4) - (14375*cb[33])/(8657964*ep^4) + 
    (125*cb[34])/(4794*ep^4) + (96625*cb[35])/(8657964*ep^4) - 
    (22136875*cb[36])/(857138436*ep^4) - (97643125*cb[37])/
     (3428553744*ep^4) + (788125*cb[38])/(34631856*ep^4) - 
    (33478625*cb[39])/(1714276872*ep^4) - (1002875*cb[40])/(12986946*ep^4) - 
    (1775875*cb[41])/(857138436*ep^4) + (17125*cb[43])/(4328982*ep^4) + 
    (9404875*cb[44])/(380950416*ep^4) - (171152125*cb[45])/
     (23999876208*ep^4) + (3076375*cb[46])/(64170792*ep^4) - 
    (1975375*cb[47])/(126983472*ep^4) - (4884875*cb[48])/(32085396*ep^4) - 
    (2748625375*cb[49])/(23999876208*ep^4) - (125*cb[50])/(4794*ep^4) - 
    (125*cb[51])/(25704*ep^4) + (136375*cb[54])/(17315928*ep^4) - 
    (96625*cb[55])/(8657964*ep^4) + (77875*cb[56])/(1649136*ep^4) + 
    (12954125*cb[57])/(6545420784*ep^4) + (95224375*cb[58])/
     (3272710392*ep^4) + (234761375*cb[59])/(3272710392*ep^4) - 
    (6751625*cb[60])/(385024752*ep^4) - (251375*cb[61])/(17315928*ep^4) + 
    (125*cb[62])/(40936*ep^4) - (3125*cb[63])/(122808*ep^4) - 
    (5125*cb[64])/(115056*ep^4) - (17875*cb[65])/(2037168*ep^4) - 
    (106125*cb[66])/(3847984*ep^4) + (125*cb[67])/(20304*ep^4) - 
    (53625*cb[68])/(1923992*ep^4) - (9875*cb[69])/(1208088*ep^4) - 
    (244625*cb[70])/(25973892*ep^4) + (246694701125*cb[71])/
     (287998514496*ep^4) + (122402299375*cb[72])/(143999257248*ep^4) - 
    (56287375*cb[73])/(13714214976*ep^4) + (313375*cb[74])/(201679632*ep^4) + 
    (496566762625*cb[75])/(287998514496*ep^4) - (243666915875*cb[76])/
     (143999257248*ep^4) - (28125*cb[77])/(9959488*ep^4) + 
    (125*cb[81])/(9588*ep^4) + (125*cb[82])/(140624*ep^4) - 
    (3125*cb[83])/(5403552*ep^4) + (3819875*cb[84])/(761900832*ep^4) - 
    (74125*cb[85])/(12093664*ep^4) + (125*cb[86])/(4386*ep^4) - 
    (78125*cb[87])/(16210656*ep^4) - (125*cb[88])/(4794*ep^4) - 
    (875*cb[89])/(281248*ep^4) - (9875*cb[90])/(106311744*ep^4) + 
    (3125*cb[91])/(6785856*ep^4) - (4686625*cb[92])/(857138436*ep^4) + 
    (695375*cb[93])/(108842976*ep^4) - (3125*cb[94])/(5062464*ep^4) + 
    (125*cb[95])/(17544*ep^4) - (125*cb[96])/(19176*ep^4)
 
ints13red[10] = (796404335*cb[1])/(323997696*ep^4) + (5*cb[2])/(256*ep^4) - 
    (3564925*cb[3])/(10124928*ep^4) - (52621734595*cb[4])/(3401975808*ep^4) - 
    (323185*cb[5])/(1687488*ep^4) - (305875*cb[8])/(2249984*ep^4) + 
    (172035*cb[9])/(281248*ep^4) - (9465*cb[11])/(562496*ep^4) + 
    (102212335*cb[12])/(26999808*ep^4) + (17594845*cb[13])/(9529344*ep^4) + 
    (109475*cb[14])/(3374976*ep^4) - (25705*cb[15])/(6749952*ep^4) + 
    (124599005*cb[17])/(53155872*ep^4) - (13795*cb[18])/(66176*ep^4) - 
    (2444095*cb[19])/(4832352*ep^4) - (9552415*cb[20])/(13499904*ep^4) + 
    (589385*cb[21])/(20249856*ep^4) + (549805*cb[22])/(13499904*ep^4) + 
    (5*cb[23])/(96*ep^4) + (5*cb[24])/(64*ep^4) + 
    (9800435*cb[25])/(26577936*ep^4) + (36176545*cb[26])/(53155872*ep^4) + 
    (821352395*cb[27])/(637870464*ep^4) + (363435*cb[28])/(562496*ep^4) + 
    (5491525*cb[29])/(6749952*ep^4) - (67025*cb[35])/(613632*ep^4) - 
    (1814765*cb[36])/(6749952*ep^4) - (68495*cb[37])/(281248*ep^4) - 
    (25745*cb[38])/(306816*ep^4) - (243325*cb[39])/(843744*ep^4) + 
    (90995*cb[40])/(306816*ep^4) - (27605*cb[41])/(66176*ep^4) - 
    (5*cb[43])/(64*ep^4) - (5*cb[44])/(64*ep^4) - (5*cb[45])/(32*ep^4) - 
    (5*cb[46])/(32*ep^4) + (5*cb[47])/(32*ep^4) + (289*cb[48])/(480*ep^4) + 
    (5*cb[49])/(8*ep^4) + (1405*cb[51])/(3264*ep^4) - (5*cb[54])/(32*ep^4) + 
    (67025*cb[55])/(613632*ep^4) - (5*cb[56])/(256*ep^4) - 
    (32465*cb[57])/(151011*ep^4) - (3400465*cb[58])/(19329408*ep^4) - 
    (170495*cb[59])/(302022*ep^4) - (20285*cb[60])/(1137024*ep^4) - 
    (17755*cb[61])/(102272*ep^4) - (899485*cb[71])/(2531232*ep^4) - 
    (650515*cb[72])/(2531232*ep^4) - (337375*cb[73])/(2531232*ep^4) - 
    (586345*cb[74])/(2531232*ep^4) - (48625*cb[75])/(140624*ep^4) + 
    (550705*cb[76])/(632808*ep^4) - (41495*cb[77])/(421872*ep^4) + 
    (215*cb[81])/(816*ep^4) - (105*cb[89])/(8272*ep^4) - 
    (5*cb[90])/(4488*ep^4) - (5375*cb[91])/(1265616*ep^4) - 
    (21425*cb[92])/(158202*ep^4) - (246685*cb[93])/(2531232*ep^4) + 
    (34985*cb[94])/(2531232*ep^4) + (5*cb[97])/(128*ep^4)
 
ints13red[11] = (10*cb[33])/(43*ep^4)
 
ints13red[12] = (5*cb[34])/(47*ep^4)
 
ints13red[13] = (10*cb[40])/(51*ep^4)
 
ints13red[14] = (2*cb[48])/(15*ep^4)
 
ints13red[15] = (5*cb[50])/(47*ep^4)
 
ints13red[16] = (10*cb[51])/(83*ep^4)
 
ints13red[17] = (2*cb[54])/(15*ep^4)
 
ints13red[18] = (10*cb[60])/(83*ep^4)
 
ints13red[19] = (10*cb[67])/(129*ep^4)
 
ints13red[20] = (10*cb[69])/(51*ep^4)
 
ints13red[21] = (5*cb[70])/(47*ep^4)
 
ints13red[22] = (5*cb[76])/(47*ep^4)
 
ints13red[23] = (3485*cb[1])/(43428*ep^4) + (19385*cb[2])/(99264*ep^4) - 
    (221645*cb[3])/(3126816*ep^4) - (3391895*cb[4])/(2084544*ep^4) - 
    (12935*cb[5])/(99264*ep^4) + (205*cb[11])/(2068*ep^4) - 
    (162755*cb[12])/(260568*ep^4) + (57595*cb[13])/(260568*ep^4) + 
    (1765*cb[14])/(24816*ep^4) + (435*cb[15])/(16544*ep^4) + 
    (15*cb[17])/(1034*ep^4) - (91565*cb[18])/(521136*ep^4) + 
    (755*cb[19])/(2961*ep^4) - (2105*cb[20])/(32571*ep^4) - 
    (565*cb[21])/(5922*ep^4) + (745*cb[22])/(65142*ep^4) + 
    (1325*cb[24])/(8272*ep^4) + (5*cb[26])/(94*ep^4) - 
    (2075*cb[27])/(66176*ep^4) + (13305*cb[28])/(66176*ep^4) + 
    (178505*cb[29])/(1042272*ep^4) - (5*cb[43])/(47*ep^4) + 
    (125*cb[44])/(8272*ep^4) + (69565*cb[45])/(521136*ep^4) + 
    (440*cb[46])/(2961*ep^4) + (755*cb[47])/(8272*ep^4) - 
    (5251*cb[48])/(14805*ep^4) - (107315*cb[49])/(521136*ep^4) + 
    (10*cb[62])/(47*ep^4) - (5*cb[64])/(94*ep^4) + (5*cb[65])/(94*ep^4) - 
    (5*cb[66])/(94*ep^4) - (5*cb[67])/(282*ep^4) + (5*cb[72])/(94*ep^4) + 
    (5*cb[73])/(94*ep^4) - (5*cb[75])/(94*ep^4) - (10*cb[76])/(47*ep^4) - 
    (5*cb[77])/(94*ep^4) + (15*cb[82])/(4136*ep^4) + 
    (125*cb[84])/(4136*ep^4) - (125*cb[85])/(8272*ep^4)
 
ints13red[24] = (-6775*cb[1])/(625779*ep^4) - (3125*cb[2])/(204336*ep^4) + 
    (270775*cb[3])/(1047816*ep^4) - (31994975*cb[4])/(30037392*ep^4) + 
    (2075*cb[5])/(204336*ep^4) - (50*cb[11])/(4257*ep^4) - 
    (94375*cb[12])/(1877337*ep^4) + (101525*cb[13])/(1877337*ep^4) + 
    (5525*cb[14])/(357588*ep^4) - (25*cb[15])/(238392*ep^4) + 
    (1017700*cb[17])/(1877337*ep^4) + (443225*cb[18])/(1251558*ep^4) + 
    (7550*cb[19])/(170667*ep^4) - (17900*cb[20])/(1877337*ep^4) - 
    (9125*cb[21])/(170667*ep^4) + (575*cb[22])/(1877337*ep^4) - 
    (50*cb[23])/(8127*ep^4) - (625*cb[24])/(17028*ep^4) - 
    (100*cb[25])/(2709*ep^4) + (25*cb[26])/(2709*ep^4) + 
    (17275*cb[27])/(2860704*ep^4) + (44525*cb[28])/(953568*ep^4) + 
    (584075*cb[29])/(15018696*ep^4) + (50*cb[33])/(2709*ep^4) - 
    (25*cb[43])/(903*ep^4) + (575*cb[44])/(19866*ep^4) + 
    (22775*cb[45])/(3754674*ep^4) + (1250*cb[46])/(170667*ep^4) - 
    (25*cb[47])/(19866*ep^4) - (5000*cb[48])/(170667*ep^4) - 
    (129025*cb[49])/(3754674*ep^4) - (50*cb[54])/(2709*ep^4) + 
    (50*cb[62])/(903*ep^4) + (50*cb[63])/(903*ep^4) + 
    (25*cb[64])/(387*ep^4) + (125*cb[65])/(2709*ep^4) + 
    (25*cb[66])/(903*ep^4) - (25*cb[67])/(1161*ep^4) + 
    (50*cb[68])/(903*ep^4) - (50*cb[70])/(2709*ep^4) + 
    (25*cb[72])/(2709*ep^4) + (25*cb[73])/(903*ep^4) - 
    (125*cb[75])/(2709*ep^4) - (50*cb[76])/(903*ep^4) - 
    (25*cb[77])/(2709*ep^4) + (25*cb[83])/(19866*ep^4) + 
    (625*cb[84])/(59598*ep^4) + (625*cb[87])/(59598*ep^4)
 
ints13red[25] = (9654145*cb[1])/(106311744*ep^4) + 
    (1218995*cb[3])/(79733808*ep^4) + (16820881025*cb[4])/
     (13395279744*ep^4) + (5633645*cb[5])/(53155872*ep^4) - 
    (18499135*cb[8])/(159467616*ep^4) + (14990225*cb[9])/(159467616*ep^4) + 
    (3605845*cb[11])/(39866904*ep^4) + (21337012495*cb[12])/
     (3348819936*ep^4) + (1002545*cb[13])/(26577936*ep^4) + 
    (2038415*cb[14])/(79733808*ep^4) - (1432975*cb[15])/(53155872*ep^4) + 
    (334973495*cb[17])/(837204984*ep^4) + (668210*cb[18])/(4983363*ep^4) - 
    (844520*cb[19])/(9513693*ep^4) + (1766225*cb[20])/(106311744*ep^4) - 
    (4858878355*cb[21])/(3348819936*ep^4) + (3245855*cb[22])/
     (13288968*ep^4) - (60745405*cb[25])/(17085816*ep^4) - 
    (796900295*cb[26])/(3348819936*ep^4) + (37175105*cb[27])/
     (19027386*ep^4) - (2243525*cb[28])/(5906208*ep^4) - 
    (662845*cb[29])/(4169088*ep^4) + (1075*cb[35])/(100674*ep^4) - 
    (7100105*cb[36])/(79733808*ep^4) - (3524225*cb[37])/(79733808*ep^4) + 
    (2795*cb[38])/(50337*ep^4) - (4432385*cb[39])/(79733808*ep^4) - 
    (23435*cb[40])/(151011*ep^4) - (913265*cb[41])/(79733808*ep^4) + 
    (415*cb[51])/(3213*ep^4) - (1075*cb[55])/(100674*ep^4) - 
    (402265*cb[57])/(19027386*ep^4) - (1156055*cb[58])/(9513693*ep^4) - 
    (2091305*cb[59])/(19027386*ep^4) + (158068775*cb[60])/(789636519*ep^4) + 
    (6665*cb[61])/(100674*ep^4) + (215*cb[69])/(3213*ep^4) - 
    (215*cb[70])/(3213*ep^4) - (2730061055*cb[71])/(1674409968*ep^4) - 
    (1377539335*cb[72])/(837204984*ep^4) - (41684165*cb[73])/
     (318935232*ep^4) - (15577145*cb[74])/(318935232*ep^4) - 
    (10319000465*cb[75])/(3348819936*ep^4) + (11971967585*cb[76])/
     (3348819936*ep^4) + (725195*cb[77])/(8859312*ep^4) - 
    (105*cb[89])/(8272*ep^4) - (25*cb[90])/(70686*ep^4) + 
    (166625*cb[91])/(79733808*ep^4) - (1482095*cb[92])/(79733808*ep^4) - 
    (57425*cb[93])/(1265616*ep^4) + (34985*cb[94])/(2531232*ep^4)
 
ints13red[26] = (11245*cb[1])/(17952*ep^4) - (6475*cb[3])/(13464*ep^4) + 
    (17213005*cb[4])/(2261952*ep^4) + (2225*cb[5])/(8976*ep^4) + 
    (75*cb[8])/(2992*ep^4) - (1095*cb[9])/(2992*ep^4) + 
    (15*cb[11])/(1496*ep^4) - (65*cb[12])/(1224*ep^4) + 
    (5*cb[13])/(264*ep^4) + (65*cb[14])/(4488*ep^4) - 
    (1075*cb[15])/(8976*ep^4) - (208795*cb[17])/(70686*ep^4) + 
    (15*cb[18])/(22*ep^4) + (2455*cb[19])/(3213*ep^4) + 
    (1325*cb[20])/(17952*ep^4) - (95*cb[21])/(13464*ep^4) + 
    (2435*cb[22])/(2244*ep^4) - (413225*cb[25])/(282744*ep^4) - 
    (841315*cb[26])/(565488*ep^4) - (3343745*cb[27])/(1696464*ep^4) - 
    (3715*cb[28])/(2992*ep^4) - (5785*cb[29])/(11968*ep^4) + 
    (10*cb[35])/(51*ep^4) + (325*cb[36])/(2244*ep^4) + 
    (35*cb[37])/(748*ep^4) + (5*cb[38])/(51*ep^4) + 
    (325*cb[39])/(2244*ep^4) - (10*cb[40])/(17*ep^4) + 
    (15*cb[41])/(44*ep^4) - (10*cb[51])/(51*ep^4) - (10*cb[55])/(51*ep^4) + 
    (1510*cb[57])/(3213*ep^4) + (1510*cb[58])/(3213*ep^4) + 
    (3965*cb[59])/(3213*ep^4) - (85*cb[60])/(189*ep^4) + 
    (5*cb[61])/(17*ep^4) + (10*cb[69])/(51*ep^4) + 
    (185*cb[71])/(13464*ep^4) - (1355*cb[72])/(6732*ep^4) - 
    (2615*cb[73])/(26928*ep^4) + (3175*cb[74])/(26928*ep^4) + 
    (5*cb[75])/(748*ep^4) + (320885*cb[76])/(632808*ep^4) + 
    (965*cb[77])/(4488*ep^4) + (5*cb[90])/(4488*ep^4) + 
    (125*cb[91])/(13464*ep^4) + (125*cb[92])/(6732*ep^4) + 
    (5*cb[93])/(153*ep^4) - (5*cb[94])/(306*ep^4)


==> anc/nbox/intscb4.m <==
{G[2, {-1, 1, 2, 2, 1, 0, 0, 0, 0}], G[2, {-1, 2, 1, 2, 1, 0, 0, 0, 0}], 
 G[2, {0, 0, 1, 2, 0, 2, 0, 0, 0}], G[2, {0, 0, 1, 2, 2, 0, 0, 0, 0}], 
 G[2, {0, 0, 2, 1, 1, 0, 1, 0, 0}], G[2, {0, 0, 2, 1, 1, 0, 2, 0, -1}], 
 G[2, {0, 0, 2, 1, 1, 1, 0, 0, 0}], G[2, {0, 0, 2, 1, 1, 1, 1, 0, -1}], 
 G[2, {0, 0, 2, 1, 1, 1, 1, 0, 0}], G[2, {0, 0, 2, 1, 1, 2, 0, 0, -1}], 
 G[2, {0, 0, 2, 1, 2, 0, 1, 0, -1}], G[2, {0, 0, 2, 1, 2, 1, 0, 0, -1}], 
 G[2, {0, 0, 2, 2, 0, 1, 0, 0, 0}], G[2, {0, 0, 2, 2, 1, 0, 0, 0, 0}], 
 G[2, {0, 1, 0, 2, 2, 0, 0, 0, 0}], G[2, {0, 1, 1, 1, 0, 1, 1, 0, 0}], 
 G[2, {0, 1, 1, 1, 1, 0, 1, 0, 0}], G[2, {0, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[2, {0, 1, 1, 1, 1, 1, 1, 0, 0}], G[2, {0, 1, 1, 1, 1, 2, 0, 0, 0}], 
 G[2, {0, 1, 1, 1, 2, 1, 0, 0, 0}], G[2, {0, 1, 1, 2, 0, 1, 0, 0, 0}], 
 G[2, {0, 1, 1, 2, 1, 0, 0, 0, 0}], G[2, {0, 1, 1, 2, 1, 1, 0, 0, 0}], 
 G[2, {0, 1, 2, 1, 1, 0, 0, 0, 0}], G[2, {0, 1, 2, 1, 1, 1, 0, 0, 0}], 
 G[2, {0, 1, 2, 2, 0, 1, 0, -1, 0}], G[2, {0, 1, 2, 2, 1, 0, 0, 0, -1}], 
 G[2, {0, 1, 2, 2, 1, 0, 0, 0, 0}], G[2, {0, 2, 0, 2, 1, 0, 0, 0, 0}], 
 G[2, {0, 2, 1, 0, 1, 1, 1, 0, 0}], G[2, {0, 2, 1, 0, 2, 0, 1, 0, 0}], 
 G[2, {0, 2, 1, 0, 2, 1, 0, 0, 0}], G[2, {0, 2, 1, 1, 1, 0, 0, 0, 0}], 
 G[2, {0, 2, 1, 1, 1, 1, 0, 0, 0}], G[2, {0, 2, 1, 1, 2, 1, 0, 0, 0}], 
 G[2, {0, 2, 1, 2, 0, 1, 0, -1, 0}], G[2, {0, 2, 1, 2, 1, 0, 0, 0, -1}], 
 G[2, {0, 2, 1, 2, 1, 0, 0, 0, 0}], G[2, {1, -1, 2, 2, 0, 0, 1, 0, 0}], 
 G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}], G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}], 
 G[2, {1, 0, 1, 1, 0, 2, 1, 0, 0}], G[2, {1, 0, 1, 1, 1, 0, 1, 0, 0}], 
 G[2, {1, 0, 1, 1, 1, 1, 0, 0, 0}], G[2, {1, 0, 1, 1, 1, 1, 1, 0, 0}], 
 G[2, {1, 0, 1, 2, 0, 0, 1, 0, 0}], G[2, {1, 0, 1, 2, 0, 1, 0, 0, 0}], 
 G[2, {1, 0, 1, 2, 0, 1, 1, 0, 0}], G[2, {1, 0, 2, 0, 0, 2, 0, 0, 0}], 
 G[2, {1, 0, 2, 1, 0, 0, 1, 0, 0}], G[2, {1, 0, 2, 1, 0, 1, 0, 0, 0}], 
 G[2, {1, 0, 2, 1, 0, 1, 1, 0, 0}], G[2, {1, 0, 2, 2, 0, 0, 1, 0, -1}], 
 G[2, {1, 0, 2, 2, 0, 0, 1, 0, 0}], G[2, {1, 0, 2, 2, 0, 1, 0, -1, 0}], 
 G[2, {1, 0, 2, 2, 0, 1, 0, 0, -1}], G[2, {1, 0, 2, 2, 0, 1, 0, 0, 0}], 
 G[2, {1, 1, 0, 1, 0, 1, 1, 0, 0}], G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 G[2, {1, 1, 0, 1, 1, 1, 1, 0, 0}], G[2, {1, 1, 0, 1, 1, 2, 0, 0, 0}], 
 G[2, {1, 1, 0, 1, 2, 1, 0, 0, 0}], G[2, {1, 1, 0, 2, 1, 1, 0, 0, 0}], 
 G[2, {1, 1, 0, 2, 2, 1, 0, 0, 0}], G[2, {1, 1, 1, 0, 0, 1, 1, 0, 0}], 
 G[2, {1, 1, 1, 0, 0, 1, 2, 0, 0}], G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}], 
 G[2, {1, 1, 1, 0, 0, 2, 1, 0, 0}], G[2, {1, 1, 1, 0, 1, 1, 0, 0, 0}], 
 G[2, {1, 1, 1, 0, 1, 1, 1, 0, 0}], G[2, {1, 1, 1, 1, 0, 0, 1, 0, 0}], 
 G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}], G[2, {1, 1, 1, 1, 0, 1, 1, -1, 0}], 
 G[2, {1, 1, 1, 1, 0, 1, 1, 0, 0}], G[2, {1, 1, 1, 1, 0, 1, 2, 0, 0}], 
 G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}], G[2, {1, 1, 1, 1, 0, 2, 1, 0, 0}], 
 G[2, {1, 1, 1, 1, 1, 0, 1, 0, 0}], G[2, {1, 1, 1, 1, 1, 1, 0, -1, 0}], 
 G[2, {1, 1, 1, 1, 1, 1, 0, 0, -1}], G[2, {1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[2, {1, 1, 1, 1, 1, 1, 1, -1, -1}], G[2, {1, 1, 1, 1, 1, 1, 1, -1, 0}], 
 G[2, {1, 1, 1, 1, 1, 1, 1, 0, -1}], G[2, {1, 1, 1, 1, 1, 1, 1, 0, 0}], 
 G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}], G[2, {1, 1, 1, 1, 2, 1, 0, 0, 0}], 
 G[2, {1, 1, 1, 2, 0, 1, 0, 0, 0}], G[2, {1, 1, 2, 0, 0, 1, 1, 0, 0}], 
 G[2, {1, 1, 2, 0, 0, 1, 2, 0, 0}], G[2, {1, 1, 2, 1, 0, 1, 0, 0, 0}], 
 G[2, {1, 1, 2, 1, 0, 1, 1, 0, 0}], G[2, {1, 1, 2, 1, 1, 1, 0, 0, 0}], 
 G[2, {1, 1, 2, 2, 0, 1, 0, 0, 0}], G[2, {1, 2, 0, 0, 1, 1, 1, 0, -1}], 
 G[2, {1, 2, 0, 1, 0, 1, 0, 0, 0}], G[2, {1, 2, 0, 1, 0, 2, 0, 0, 0}], 
 G[2, {1, 2, 0, 1, 1, 1, 0, 0, 0}], G[2, {1, 2, 1, 0, 0, 1, 1, 0, 0}], 
 G[2, {1, 2, 1, 1, 0, 1, 0, 0, 0}], G[2, {1, 2, 1, 1, 0, 1, 1, 0, 0}], 
 G[2, {1, 2, 1, 1, 1, 1, 0, 0, 0}], G[2, {2, -1, 2, 1, 0, 0, 1, 0, 0}], 
 G[2, {2, 0, 0, 1, 1, 1, 1, 0, 0}], G[2, {2, 0, 0, 1, 2, 0, 1, 0, 0}], 
 G[2, {2, 0, 1, 0, -1, 1, 2, 0, 0}], G[2, {2, 0, 1, 0, -1, 2, 1, 0, 0}], 
 G[2, {2, 0, 1, 0, 0, 1, 1, 0, 0}], G[2, {2, 0, 1, 0, 0, 2, 0, 0, 0}], 
 G[2, {2, 0, 1, 1, 0, 0, 1, 0, 0}], G[2, {2, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[2, {2, 0, 1, 1, 0, 1, 1, 0, 0}], G[2, {2, 0, 1, 1, 0, 1, 2, 0, 0}], 
 G[2, {2, 0, 2, 0, 0, 1, 0, 0, 0}], G[2, {2, 0, 2, 1, 0, 0, 1, 0, -1}], 
 G[2, {2, 0, 2, 1, 0, 0, 1, 0, 0}], G[2, {2, 0, 2, 1, 0, 1, 0, -1, 0}], 
 G[2, {2, 0, 2, 1, 0, 1, 0, 0, -1}], G[2, {2, 0, 2, 1, 0, 1, 0, 0, 0}], 
 G[2, {2, 1, 0, 0, 0, 1, 1, 0, 0}], G[2, {2, 1, 0, 0, 1, 1, 1, 0, 0}], 
 G[2, {2, 1, 0, 1, 1, 1, 0, 0, 0}], G[2, {2, 1, 1, 0, 0, 1, 1, 0, 0}], 
 G[2, {2, 1, 1, 0, 0, 2, 0, 0, 0}], G[2, {2, 1, 1, 1, 0, 1, 0, 0, 0}], 
 G[2, {2, 2, 0, 0, 0, 1, 0, 0, 0}], G[2, {2, 2, 0, 0, 0, 1, 1, 0, 0}], 
 G[2, {2, 2, 1, 1, 0, 0, 0, 0, 0}]}


==> anc/nbox/intsde-nbox2.m <==
{{2, {-1, 0, 2, 1, 0, 1, 0, 0, 0}}, {2, {-1, 0, 2, 1, 1, 0, 0, 0, 0}}, 
 {2, {-1, 0, 2, 1, 1, 0, 1, 0, 0}}, {2, {-1, 0, 2, 1, 1, 0, 2, 0, 0}}, 
 {2, {-1, 0, 2, 1, 1, 1, 0, 0, 0}}, {2, {-1, 0, 2, 1, 1, 1, 1, 0, 0}}, 
 {2, {-1, 0, 2, 1, 1, 1, 2, 0, 0}}, {2, {-1, 0, 2, 1, 1, 2, 0, 0, 0}}, 
 {2, {-1, 1, 2, 0, 1, 0, 1, 0, 0}}, {2, {-1, 1, 2, 0, 1, 1, 0, 0, 0}}, 
 {2, {-1, 1, 2, 0, 1, 1, 1, 0, 0}}, {2, {-1, 1, 2, 1, 0, 1, 0, 0, 0}}, 
 {2, {-1, 1, 2, 1, 0, 1, 1, 0, 0}}, {2, {-1, 1, 2, 1, 0, 2, 0, 0, 0}}, 
 {2, {-1, 1, 2, 1, 1, 0, 0, 0, 0}}, {2, {-1, 1, 2, 1, 1, 0, 1, 0, 0}}, 
 {2, {-1, 1, 2, 1, 1, 1, 0, 0, 0}}, {2, {-1, 1, 2, 1, 1, 1, 1, 0, 0}}, 
 {2, {-1, 1, 2, 1, 1, 2, 0, 0, 0}}, {2, {-1, 1, 2, 1, 1, 3, 0, 0, 0}}, 
 {2, {-1, 1, 2, 1, 2, 0, 0, 0, 0}}, {2, {-1, 1, 2, 1, 2, 1, 0, 0, 0}}, 
 {2, {-1, 1, 2, 2, 1, 1, 0, 0, 0}}, {2, {-1, 1, 3, 1, 1, 1, 0, 0, 0}}, 
 {2, {-1, 2, 0, 1, 1, 0, 0, 0, 0}}, {2, {-1, 2, 1, 0, 1, 0, 1, 0, 0}}, 
 {2, {-1, 2, 1, 0, 1, 1, 0, 0, 0}}, {2, {-1, 2, 1, 0, 1, 1, 1, 0, 0}}, 
 {2, {-1, 2, 1, 1, 0, 1, 0, 0, 0}}, {2, {-1, 2, 1, 1, 0, 1, 1, 0, 0}}, 
 {2, {-1, 2, 1, 1, 0, 2, 0, 0, 0}}, {2, {-1, 2, 1, 1, 1, 0, 0, 0, 0}}, 
 {2, {-1, 2, 1, 1, 1, 0, 1, 0, 0}}, {2, {-1, 2, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {-1, 2, 1, 1, 1, 1, 1, 0, 0}}, {2, {-1, 2, 1, 1, 1, 2, 0, 0, 0}}, 
 {2, {-1, 2, 1, 1, 1, 3, 0, 0, 0}}, {2, {-1, 2, 1, 1, 2, 0, 0, 0, 0}}, 
 {2, {-1, 2, 1, 1, 2, 1, 0, 0, 0}}, {2, {-1, 2, 1, 2, 1, 1, 0, 0, 0}}, 
 {2, {-1, 2, 2, 1, 1, 1, 0, 0, 0}}, {2, {-1, 3, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, -1, 2, 1, 0, 1, 0, 0, 0}}, {2, {0, -1, 2, 1, 1, 0, 0, 0, 0}}, 
 {2, {0, -1, 2, 1, 1, 0, 1, 0, 0}}, {2, {0, -1, 2, 1, 1, 0, 2, 0, 0}}, 
 {2, {0, -1, 2, 1, 1, 1, 0, 0, 0}}, {2, {0, -1, 2, 1, 1, 1, 1, 0, 0}}, 
 {2, {0, -1, 2, 1, 1, 1, 2, 0, 0}}, {2, {0, -1, 2, 1, 1, 2, 0, 0, 0}}, 
 {2, {0, 0, 1, 1, -1, 2, 0, 0, 0}}, {2, {0, 0, 1, 1, 0, 0, 2, 0, 0}}, 
 {2, {0, 0, 1, 1, 0, 0, 3, 0, 0}}, {2, {0, 0, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {0, 0, 1, 1, 0, 1, 2, 0, 0}}, {2, {0, 0, 1, 1, 0, 1, 3, 0, 0}}, 
 {2, {0, 0, 1, 1, 0, 2, -1, 0, 0}}, {2, {0, 0, 1, 1, 0, 2, 0, 0, -1}}, 
 {2, {0, 0, 1, 1, 0, 2, 0, 0, 0}}, {2, {0, 0, 1, 1, 0, 2, 1, 0, 0}}, 
 {2, {0, 0, 1, 1, 0, 2, 2, 0, 0}}, {2, {0, 0, 1, 1, 0, 3, 0, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, -1, 2, 0, 0}}, {2, {0, 0, 1, 1, 1, -1, 3, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 0, 0, 0, 0}}, {2, {0, 0, 1, 1, 1, 0, 1, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 0, 2, 0, -1}}, {2, {0, 0, 1, 1, 1, 0, 2, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 0, 3, 0, -1}}, {2, {0, 0, 1, 1, 1, 0, 3, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 1, 0, 0, 0}}, {2, {0, 0, 1, 1, 1, 1, 1, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 1, 2, 0, -1}}, {2, {0, 0, 1, 1, 1, 1, 2, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 1, 3, 0, -1}}, {2, {0, 0, 1, 1, 1, 1, 3, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 2, -1, 0, 0}}, {2, {0, 0, 1, 1, 1, 2, 0, 0, -1}}, 
 {2, {0, 0, 1, 1, 1, 2, 0, 0, 0}}, {2, {0, 0, 1, 1, 1, 2, 1, 0, -1}}, 
 {2, {0, 0, 1, 1, 1, 2, 1, 0, 0}}, {2, {0, 0, 1, 1, 1, 2, 2, 0, -1}}, 
 {2, {0, 0, 1, 1, 1, 2, 2, 0, 0}}, {2, {0, 0, 1, 1, 1, 3, -1, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 3, 0, 0, -1}}, {2, {0, 0, 1, 1, 1, 3, 0, 0, 0}}, 
 {2, {0, 0, 2, 0, 0, 1, 0, 0, 0}}, {2, {0, 0, 2, 0, 0, 1, 1, 0, 0}}, 
 {2, {0, 0, 2, 0, 0, 1, 2, 0, 0}}, {2, {0, 0, 2, 0, 1, 0, 0, 0, 0}}, 
 {2, {0, 0, 2, 0, 1, 0, 1, 0, 0}}, {2, {0, 0, 2, 0, 1, 0, 2, 0, 0}}, 
 {2, {0, 0, 2, 0, 1, 1, 0, 0, 0}}, {2, {0, 0, 2, 0, 1, 1, 1, 0, 0}}, 
 {2, {0, 0, 2, 0, 1, 1, 2, 0, 0}}, {2, {0, 0, 2, 0, 1, 2, 0, 0, 0}}, 
 {2, {0, 0, 2, 1, -1, 1, 0, 0, 0}}, {2, {0, 0, 2, 1, 0, 0, 0, 0, 0}}, 
 {2, {0, 0, 2, 1, 0, 0, 1, 0, 0}}, {2, {0, 0, 2, 1, 0, 0, 2, 0, 0}}, 
 {2, {0, 0, 2, 1, 0, 1, 0, -1, 0}}, {2, {0, 0, 2, 1, 0, 1, 0, 0, -1}}, 
 {2, {0, 0, 2, 1, 0, 1, 0, 0, 0}}, {2, {0, 0, 2, 1, 0, 1, 1, 0, 0}}, 
 {2, {0, 0, 2, 1, 0, 1, 2, 0, 0}}, {2, {0, 0, 2, 1, 0, 1, 3, 0, 0}}, 
 {2, {0, 0, 2, 1, 0, 2, 0, 0, 0}}, {2, {0, 0, 2, 1, 0, 2, 1, 0, 0}}, 
 {2, {0, 0, 2, 1, 1, 0, 0, -1, 0}}, {2, {0, 0, 2, 1, 1, 0, 0, 0, -1}}, 
 {2, {0, 0, 2, 1, 1, 0, 0, 0, 0}}, {2, {0, 0, 2, 1, 1, 0, 1, -1, 0}}, 
 {2, {0, 0, 2, 1, 1, 0, 1, 0, -1}}, {2, {0, 0, 2, 1, 1, 0, 1, 0, 0}}, 
 {2, {0, 0, 2, 1, 1, 0, 2, -1, 0}}, {2, {0, 0, 2, 1, 1, 0, 2, 0, -1}}, 
 {2, {0, 0, 2, 1, 1, 0, 2, 0, 0}}, {2, {0, 0, 2, 1, 1, 1, 0, -1, 0}}, 
 {2, {0, 0, 2, 1, 1, 1, 0, 0, -1}}, {2, {0, 0, 2, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 0, 2, 1, 1, 1, 1, -1, 0}}, {2, {0, 0, 2, 1, 1, 1, 1, 0, -1}}, 
 {2, {0, 0, 2, 1, 1, 1, 1, 0, 0}}, {2, {0, 0, 2, 1, 1, 1, 2, -1, 0}}, 
 {2, {0, 0, 2, 1, 1, 1, 2, 0, -1}}, {2, {0, 0, 2, 1, 1, 1, 2, 0, 0}}, 
 {2, {0, 0, 2, 1, 1, 2, 0, -1, 0}}, {2, {0, 0, 2, 1, 1, 2, 0, 0, -1}}, 
 {2, {0, 0, 2, 1, 1, 2, 0, 0, 0}}, {2, {0, 0, 2, 1, 1, 3, 0, 0, 0}}, 
 {2, {0, 0, 2, 1, 2, 0, 0, 0, 0}}, {2, {0, 0, 2, 1, 2, 1, 0, 0, 0}}, 
 {2, {0, 0, 2, 2, 0, 1, 1, 0, 0}}, {2, {0, 0, 2, 2, 1, 1, 0, 0, 0}}, 
 {2, {0, 0, 3, 1, 0, 1, 1, 0, 0}}, {2, {0, 0, 3, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 1, 0, 1, 1, 0, 0, 0, 0}}, {2, {0, 1, 1, 0, 0, 0, 2, 0, 0}}, 
 {2, {0, 1, 1, 0, 0, 1, 2, 0, 0}}, {2, {0, 1, 1, 0, 0, 2, 0, 0, 0}}, 
 {2, {0, 1, 1, 0, 0, 2, 1, 0, 0}}, {2, {0, 1, 1, 0, 1, -1, 2, 0, 0}}, 
 {2, {0, 1, 1, 0, 1, 0, 1, 0, 0}}, {2, {0, 1, 1, 0, 1, 0, 2, 0, -1}}, 
 {2, {0, 1, 1, 0, 1, 0, 2, 0, 0}}, {2, {0, 1, 1, 0, 1, 1, 0, 0, 0}}, 
 {2, {0, 1, 1, 0, 1, 1, 1, 0, 0}}, {2, {0, 1, 1, 0, 1, 1, 2, 0, -1}}, 
 {2, {0, 1, 1, 0, 1, 1, 2, 0, 0}}, {2, {0, 1, 1, 0, 1, 2, -1, 0, 0}}, 
 {2, {0, 1, 1, 0, 1, 2, 0, 0, -1}}, {2, {0, 1, 1, 0, 1, 2, 0, 0, 0}}, 
 {2, {0, 1, 1, 0, 1, 2, 1, 0, -1}}, {2, {0, 1, 1, 0, 1, 2, 1, 0, 0}}, 
 {2, {0, 1, 1, 1, -1, 1, 2, 0, 0}}, {2, {0, 1, 1, 1, -1, 2, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, -1, 2, 1, 0, 0}}, {2, {0, 1, 1, 1, -1, 3, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 0, 0, 2, 0, 0}}, {2, {0, 1, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 0, 1, 1, 0, 0}}, {2, {0, 1, 1, 1, 0, 1, 2, 0, -1}}, 
 {2, {0, 1, 1, 1, 0, 1, 2, 0, 0}}, {2, {0, 1, 1, 1, 0, 2, -1, 0, 0}}, 
 {2, {0, 1, 1, 1, 0, 2, 0, 0, -1}}, {2, {0, 1, 1, 1, 0, 2, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 0, 2, 1, 0, -1}}, {2, {0, 1, 1, 1, 0, 2, 1, 0, 0}}, 
 {2, {0, 1, 1, 1, 0, 3, -1, 0, 0}}, {2, {0, 1, 1, 1, 0, 3, 0, 0, -1}}, 
 {2, {0, 1, 1, 1, 0, 3, 0, 0, 0}}, {2, {0, 1, 1, 1, 0, 4, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, -1, 2, 0, 0}}, {2, {0, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, 0, 1, 0, 0}}, {2, {0, 1, 1, 1, 1, 0, 2, 0, -1}}, 
 {2, {0, 1, 1, 1, 1, 0, 2, 0, 0}}, {2, {0, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, 1, 1, 0, 0}}, {2, {0, 1, 1, 1, 1, 1, 2, 0, -1}}, 
 {2, {0, 1, 1, 1, 1, 1, 2, 0, 0}}, {2, {0, 1, 1, 1, 1, 2, -1, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, 2, 0, 0, -1}}, {2, {0, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, 2, 1, 0, -1}}, {2, {0, 1, 1, 1, 1, 2, 1, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, 3, -1, 0, 0}}, {2, {0, 1, 1, 1, 1, 3, 0, 0, -1}}, 
 {2, {0, 1, 1, 1, 1, 3, 0, 0, 0}}, {2, {0, 1, 1, 1, 1, 4, -1, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, 4, 0, 0, -1}}, {2, {0, 1, 1, 1, 1, 4, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 2, 0, 0, 0, 0}}, {2, {0, 1, 1, 1, 2, 1, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 2, 2, -1, 0, 0}}, {2, {0, 1, 1, 1, 2, 2, 0, 0, -1}}, 
 {2, {0, 1, 1, 1, 2, 2, 0, 0, 0}}, {2, {0, 1, 1, 2, 0, 2, 0, 0, 0}}, 
 {2, {0, 1, 1, 2, 1, 1, 0, 0, 0}}, {2, {0, 1, 1, 2, 1, 2, -1, 0, 0}}, 
 {2, {0, 1, 1, 2, 1, 2, 0, 0, -1}}, {2, {0, 1, 1, 2, 1, 2, 0, 0, 0}}, 
 {2, {0, 1, 2, -1, 1, 0, 1, 0, 0}}, {2, {0, 1, 2, -1, 1, 1, 0, 0, 0}}, 
 {2, {0, 1, 2, -1, 1, 1, 1, 0, 0}}, {2, {0, 1, 2, 0, 0, 0, 1, 0, 0}}, 
 {2, {0, 1, 2, 0, 0, 1, 0, 0, 0}}, {2, {0, 1, 2, 0, 0, 1, 1, 0, 0}}, 
 {2, {0, 1, 2, 0, 0, 1, 2, 0, 0}}, {2, {0, 1, 2, 0, 0, 1, 3, 0, 0}}, 
 {2, {0, 1, 2, 0, 0, 2, 0, 0, 0}}, {2, {0, 1, 2, 0, 0, 2, 1, 0, 0}}, 
 {2, {0, 1, 2, 0, 1, 0, 0, 0, 0}}, {2, {0, 1, 2, 0, 1, 0, 1, -1, 0}}, 
 {2, {0, 1, 2, 0, 1, 0, 1, 0, -1}}, {2, {0, 1, 2, 0, 1, 0, 1, 0, 0}}, 
 {2, {0, 1, 2, 0, 1, 1, 0, -1, 0}}, {2, {0, 1, 2, 0, 1, 1, 0, 0, -1}}, 
 {2, {0, 1, 2, 0, 1, 1, 0, 0, 0}}, {2, {0, 1, 2, 0, 1, 1, 1, -1, 0}}, 
 {2, {0, 1, 2, 0, 1, 1, 1, 0, -1}}, {2, {0, 1, 2, 0, 1, 1, 1, 0, 0}}, 
 {2, {0, 1, 2, 0, 1, 2, 0, 0, 0}}, {2, {0, 1, 2, 0, 1, 3, 0, 0, 0}}, 
 {2, {0, 1, 2, 0, 2, 0, 0, 0, 0}}, {2, {0, 1, 2, 0, 2, 1, 0, 0, 0}}, 
 {2, {0, 1, 2, 1, -1, 1, 0, 0, 0}}, {2, {0, 1, 2, 1, -1, 1, 1, 0, 0}}, 
 {2, {0, 1, 2, 1, -1, 2, 0, 0, 0}}, {2, {0, 1, 2, 1, 0, 0, 0, 0, 0}}, 
 {2, {0, 1, 2, 1, 0, 0, 1, 0, 0}}, {2, {0, 1, 2, 1, 0, 1, 0, -1, 0}}, 
 {2, {0, 1, 2, 1, 0, 1, 0, 0, -1}}, {2, {0, 1, 2, 1, 0, 1, 0, 0, 0}}, 
 {2, {0, 1, 2, 1, 0, 1, 1, -1, 0}}, {2, {0, 1, 2, 1, 0, 1, 1, 0, -1}}, 
 {2, {0, 1, 2, 1, 0, 1, 1, 0, 0}}, {2, {0, 1, 2, 1, 0, 1, 2, 0, 0}}, 
 {2, {0, 1, 2, 1, 0, 2, 0, -1, 0}}, {2, {0, 1, 2, 1, 0, 2, 0, 0, -1}}, 
 {2, {0, 1, 2, 1, 0, 2, 0, 0, 0}}, {2, {0, 1, 2, 1, 0, 2, 1, 0, 0}}, 
 {2, {0, 1, 2, 1, 0, 3, 0, 0, 0}}, {2, {0, 1, 2, 1, 1, 0, 0, -1, 0}}, 
 {2, {0, 1, 2, 1, 1, 0, 0, 0, -1}}, {2, {0, 1, 2, 1, 1, 0, 0, 0, 0}}, 
 {2, {0, 1, 2, 1, 1, 0, 1, -1, 0}}, {2, {0, 1, 2, 1, 1, 0, 1, 0, -1}}, 
 {2, {0, 1, 2, 1, 1, 0, 1, 0, 0}}, {2, {0, 1, 2, 1, 1, 1, 0, -1, 0}}, 
 {2, {0, 1, 2, 1, 1, 1, 0, 0, -1}}, {2, {0, 1, 2, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 1, 2, 1, 1, 1, 1, -1, 0}}, {2, {0, 1, 2, 1, 1, 1, 1, 0, -1}}, 
 {2, {0, 1, 2, 1, 1, 1, 1, 0, 0}}, {2, {0, 1, 2, 1, 1, 1, 2, 0, 0}}, 
 {2, {0, 1, 2, 1, 1, 2, -1, 0, 0}}, {2, {0, 1, 2, 1, 1, 2, 0, -1, 0}}, 
 {2, {0, 1, 2, 1, 1, 2, 0, 0, -1}}, {2, {0, 1, 2, 1, 1, 2, 0, 0, 0}}, 
 {2, {0, 1, 2, 1, 1, 2, 1, 0, 0}}, {2, {0, 1, 2, 1, 1, 3, 0, -1, 0}}, 
 {2, {0, 1, 2, 1, 1, 3, 0, 0, -1}}, {2, {0, 1, 2, 1, 1, 3, 0, 0, 0}}, 
 {2, {0, 1, 2, 1, 2, 0, 0, -1, 0}}, {2, {0, 1, 2, 1, 2, 0, 0, 0, -1}}, 
 {2, {0, 1, 2, 1, 2, 0, 0, 0, 0}}, {2, {0, 1, 2, 1, 2, 1, 0, -1, 0}}, 
 {2, {0, 1, 2, 1, 2, 1, 0, 0, -1}}, {2, {0, 1, 2, 1, 2, 1, 0, 0, 0}}, 
 {2, {0, 1, 2, 2, 0, 1, 0, 0, 0}}, {2, {0, 1, 2, 2, 0, 1, 1, 0, 0}}, 
 {2, {0, 1, 2, 2, 1, 1, 0, -1, 0}}, {2, {0, 1, 2, 2, 1, 1, 0, 0, -1}}, 
 {2, {0, 1, 2, 2, 1, 1, 0, 0, 0}}, {2, {0, 1, 3, 0, 0, 1, 1, 0, 0}}, 
 {2, {0, 1, 3, 0, 1, 1, 0, 0, 0}}, {2, {0, 1, 3, 1, 0, 1, 0, 0, 0}}, 
 {2, {0, 1, 3, 1, 0, 1, 1, 0, 0}}, {2, {0, 1, 3, 1, 1, 1, 0, -1, 0}}, 
 {2, {0, 1, 3, 1, 1, 1, 0, 0, -1}}, {2, {0, 1, 3, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 2, -1, 1, 1, 0, 0, 0, 0}}, {2, {0, 2, 0, 0, 0, 1, 0, 0, 0}}, 
 {2, {0, 2, 0, 0, 0, 1, 1, 0, 0}}, {2, {0, 2, 0, 0, 0, 1, 2, 0, 0}}, 
 {2, {0, 2, 0, 0, 1, 0, 0, 0, 0}}, {2, {0, 2, 0, 0, 1, 0, 1, 0, 0}}, 
 {2, {0, 2, 0, 0, 1, 1, 0, 0, 0}}, {2, {0, 2, 0, 0, 1, 1, 1, 0, 0}}, 
 {2, {0, 2, 0, 0, 1, 1, 2, 0, 0}}, {2, {0, 2, 0, 1, 0, 0, 0, 0, 0}}, 
 {2, {0, 2, 0, 1, 0, 1, 0, 0, 0}}, {2, {0, 2, 0, 1, 0, 1, 1, 0, 0}}, 
 {2, {0, 2, 0, 1, 0, 2, 0, 0, 0}}, {2, {0, 2, 0, 1, 1, 0, 0, -1, 0}}, 
 {2, {0, 2, 0, 1, 1, 0, 0, 0, -1}}, {2, {0, 2, 0, 1, 1, 0, 0, 0, 0}}, 
 {2, {0, 2, 0, 1, 1, 0, 1, 0, 0}}, {2, {0, 2, 0, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 2, 0, 1, 1, 1, 1, 0, 0}}, {2, {0, 2, 0, 1, 1, 2, 0, 0, 0}}, 
 {2, {0, 2, 0, 1, 1, 3, 0, 0, 0}}, {2, {0, 2, 0, 1, 2, 0, 0, 0, 0}}, 
 {2, {0, 2, 0, 1, 2, 1, 0, 0, 0}}, {2, {0, 2, 0, 2, 1, 1, 0, 0, 0}}, 
 {2, {0, 2, 1, -1, 1, 0, 1, 0, 0}}, {2, {0, 2, 1, -1, 1, 1, 0, 0, 0}}, 
 {2, {0, 2, 1, -1, 1, 1, 1, 0, 0}}, {2, {0, 2, 1, 0, 0, 0, 1, 0, 0}}, 
 {2, {0, 2, 1, 0, 0, 1, 0, 0, 0}}, {2, {0, 2, 1, 0, 0, 1, 1, 0, 0}}, 
 {2, {0, 2, 1, 0, 0, 1, 2, 0, 0}}, {2, {0, 2, 1, 0, 0, 1, 3, 0, 0}}, 
 {2, {0, 2, 1, 0, 0, 2, 0, 0, 0}}, {2, {0, 2, 1, 0, 0, 2, 1, 0, 0}}, 
 {2, {0, 2, 1, 0, 1, 0, 0, 0, 0}}, {2, {0, 2, 1, 0, 1, 0, 1, -1, 0}}, 
 {2, {0, 2, 1, 0, 1, 0, 1, 0, -1}}, {2, {0, 2, 1, 0, 1, 0, 1, 0, 0}}, 
 {2, {0, 2, 1, 0, 1, 1, 0, -1, 0}}, {2, {0, 2, 1, 0, 1, 1, 0, 0, -1}}, 
 {2, {0, 2, 1, 0, 1, 1, 0, 0, 0}}, {2, {0, 2, 1, 0, 1, 1, 1, -1, 0}}, 
 {2, {0, 2, 1, 0, 1, 1, 1, 0, -1}}, {2, {0, 2, 1, 0, 1, 1, 1, 0, 0}}, 
 {2, {0, 2, 1, 0, 1, 2, 0, 0, 0}}, {2, {0, 2, 1, 0, 1, 3, 0, 0, 0}}, 
 {2, {0, 2, 1, 0, 2, 0, 0, 0, 0}}, {2, {0, 2, 1, 0, 2, 1, 0, 0, 0}}, 
 {2, {0, 2, 1, 1, -1, 1, 0, 0, 0}}, {2, {0, 2, 1, 1, -1, 1, 1, 0, 0}}, 
 {2, {0, 2, 1, 1, -1, 2, 0, 0, 0}}, {2, {0, 2, 1, 1, 0, 0, 0, 0, 0}}, 
 {2, {0, 2, 1, 1, 0, 0, 1, 0, 0}}, {2, {0, 2, 1, 1, 0, 1, 0, -1, 0}}, 
 {2, {0, 2, 1, 1, 0, 1, 0, 0, -1}}, {2, {0, 2, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {0, 2, 1, 1, 0, 1, 1, -1, 0}}, {2, {0, 2, 1, 1, 0, 1, 1, 0, -1}}, 
 {2, {0, 2, 1, 1, 0, 1, 1, 0, 0}}, {2, {0, 2, 1, 1, 0, 1, 2, 0, 0}}, 
 {2, {0, 2, 1, 1, 0, 2, 0, -1, 0}}, {2, {0, 2, 1, 1, 0, 2, 0, 0, -1}}, 
 {2, {0, 2, 1, 1, 0, 2, 0, 0, 0}}, {2, {0, 2, 1, 1, 0, 2, 1, 0, 0}}, 
 {2, {0, 2, 1, 1, 0, 3, 0, 0, 0}}, {2, {0, 2, 1, 1, 1, 0, 0, -1, 0}}, 
 {2, {0, 2, 1, 1, 1, 0, 0, 0, -1}}, {2, {0, 2, 1, 1, 1, 0, 0, 0, 0}}, 
 {2, {0, 2, 1, 1, 1, 0, 1, -1, 0}}, {2, {0, 2, 1, 1, 1, 0, 1, 0, -1}}, 
 {2, {0, 2, 1, 1, 1, 0, 1, 0, 0}}, {2, {0, 2, 1, 1, 1, 1, 0, -1, 0}}, 
 {2, {0, 2, 1, 1, 1, 1, 0, 0, -1}}, {2, {0, 2, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 2, 1, 1, 1, 1, 1, -1, 0}}, {2, {0, 2, 1, 1, 1, 1, 1, 0, -1}}, 
 {2, {0, 2, 1, 1, 1, 1, 1, 0, 0}}, {2, {0, 2, 1, 1, 1, 1, 2, 0, 0}}, 
 {2, {0, 2, 1, 1, 1, 2, -1, 0, 0}}, {2, {0, 2, 1, 1, 1, 2, 0, -1, 0}}, 
 {2, {0, 2, 1, 1, 1, 2, 0, 0, -1}}, {2, {0, 2, 1, 1, 1, 2, 0, 0, 0}}, 
 {2, {0, 2, 1, 1, 1, 2, 1, 0, 0}}, {2, {0, 2, 1, 1, 1, 3, 0, -1, 0}}, 
 {2, {0, 2, 1, 1, 1, 3, 0, 0, -1}}, {2, {0, 2, 1, 1, 1, 3, 0, 0, 0}}, 
 {2, {0, 2, 1, 1, 2, 0, 0, -1, 0}}, {2, {0, 2, 1, 1, 2, 0, 0, 0, -1}}, 
 {2, {0, 2, 1, 1, 2, 0, 0, 0, 0}}, {2, {0, 2, 1, 1, 2, 1, 0, -1, 0}}, 
 {2, {0, 2, 1, 1, 2, 1, 0, 0, -1}}, {2, {0, 2, 1, 1, 2, 1, 0, 0, 0}}, 
 {2, {0, 2, 1, 2, 0, 1, 0, 0, 0}}, {2, {0, 2, 1, 2, 0, 1, 1, 0, 0}}, 
 {2, {0, 2, 1, 2, 1, 1, 0, -1, 0}}, {2, {0, 2, 1, 2, 1, 1, 0, 0, -1}}, 
 {2, {0, 2, 1, 2, 1, 1, 0, 0, 0}}, {2, {0, 2, 2, 0, 0, 1, 1, 0, 0}}, 
 {2, {0, 2, 2, 0, 1, 1, 0, 0, 0}}, {2, {0, 2, 2, 1, 0, 1, 0, 0, 0}}, 
 {2, {0, 2, 2, 1, 0, 1, 1, 0, 0}}, {2, {0, 2, 2, 1, 1, 1, 0, -1, 0}}, 
 {2, {0, 2, 2, 1, 1, 1, 0, 0, -1}}, {2, {0, 2, 2, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 3, 0, 1, 1, 1, 0, 0, 0}}, {2, {0, 3, 1, 0, 0, 1, 1, 0, 0}}, 
 {2, {0, 3, 1, 0, 1, 1, 0, 0, 0}}, {2, {0, 3, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {0, 3, 1, 1, 0, 1, 1, 0, 0}}, {2, {0, 3, 1, 1, 1, 1, 0, -1, 0}}, 
 {2, {0, 3, 1, 1, 1, 1, 0, 0, -1}}, {2, {0, 3, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, -1, 2, 0, 0, 1, 0, 0, 0}}, {2, {1, -1, 2, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, -1, 2, 0, 0, 1, 2, 0, 0}}, {2, {1, -1, 2, 1, 0, 0, 1, 0, 0}}, 
 {2, {1, -1, 2, 1, 0, 0, 2, 0, 0}}, {2, {1, -1, 2, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, -1, 2, 1, 0, 1, 1, 0, 0}}, {2, {1, -1, 2, 1, 0, 1, 2, 0, 0}}, 
 {2, {1, -1, 2, 1, 0, 1, 3, 0, 0}}, {2, {1, -1, 2, 1, 0, 2, 0, 0, 0}}, 
 {2, {1, -1, 2, 1, 0, 2, 1, 0, 0}}, {2, {1, -1, 2, 1, 1, 0, 1, 0, 0}}, 
 {2, {1, -1, 2, 1, 1, 1, 0, 0, 0}}, {2, {1, -1, 2, 1, 1, 1, 1, 0, 0}}, 
 {2, {1, -1, 2, 2, 0, 1, 1, 0, 0}}, {2, {1, -1, 3, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 0, 1, 0, 0, 2, 0, 0}}, {2, {1, 0, 0, 1, 1, -1, 2, 0, 0}}, 
 {2, {1, 0, 0, 1, 1, 0, 1, 0, 0}}, {2, {1, 0, 0, 1, 1, 0, 2, 0, -1}}, 
 {2, {1, 0, 0, 1, 1, 0, 2, 0, 0}}, {2, {1, 0, 1, 0, -1, 1, 2, 0, 0}}, 
 {2, {1, 0, 1, 0, -1, 1, 3, 0, 0}}, {2, {1, 0, 1, 0, -1, 2, 0, 0, 0}}, 
 {2, {1, 0, 1, 0, -1, 2, 1, 0, 0}}, {2, {1, 0, 1, 0, -1, 2, 2, 0, 0}}, 
 {2, {1, 0, 1, 0, 0, 0, 2, 0, 0}}, {2, {1, 0, 1, 0, 0, 0, 3, 0, 0}}, 
 {2, {1, 0, 1, 0, 0, 1, 0, 0, 0}}, {2, {1, 0, 1, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 1, 0, 0, 1, 2, 0, -1}}, {2, {1, 0, 1, 0, 0, 1, 2, 0, 0}}, 
 {2, {1, 0, 1, 0, 0, 1, 3, 0, -1}}, {2, {1, 0, 1, 0, 0, 1, 3, 0, 0}}, 
 {2, {1, 0, 1, 0, 0, 2, -1, 0, 0}}, {2, {1, 0, 1, 0, 0, 2, 0, 0, -1}}, 
 {2, {1, 0, 1, 0, 0, 2, 0, 0, 0}}, {2, {1, 0, 1, 0, 0, 2, 1, 0, -1}}, 
 {2, {1, 0, 1, 0, 0, 2, 1, 0, 0}}, {2, {1, 0, 1, 0, 0, 2, 2, 0, -1}}, 
 {2, {1, 0, 1, 0, 0, 2, 2, 0, 0}}, {2, {1, 0, 1, 1, -1, 0, 2, 0, 0}}, 
 {2, {1, 0, 1, 1, -1, 0, 3, 0, 0}}, {2, {1, 0, 1, 1, -1, 1, 2, 0, 0}}, 
 {2, {1, 0, 1, 1, -1, 1, 3, 0, 0}}, {2, {1, 0, 1, 1, -1, 1, 4, 0, 0}}, 
 {2, {1, 0, 1, 1, -1, 2, 0, 0, 0}}, {2, {1, 0, 1, 1, -1, 2, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, -1, 2, 2, 0, 0}}, {2, {1, 0, 1, 1, -1, 2, 3, 0, 0}}, 
 {2, {1, 0, 1, 1, -1, 3, 0, 0, 0}}, {2, {1, 0, 1, 1, -1, 3, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, -1, 2, 0, 0}}, {2, {1, 0, 1, 1, 0, -1, 3, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 0, 1, 0, 0}}, {2, {1, 0, 1, 1, 0, 0, 2, 0, -1}}, 
 {2, {1, 0, 1, 1, 0, 0, 2, 0, 0}}, {2, {1, 0, 1, 1, 0, 0, 3, 0, -1}}, 
 {2, {1, 0, 1, 1, 0, 0, 3, 0, 0}}, {2, {1, 0, 1, 1, 0, 0, 4, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 1, 0, 0, 0}}, {2, {1, 0, 1, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 1, 2, 0, -1}}, {2, {1, 0, 1, 1, 0, 1, 2, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 1, 3, 0, -1}}, {2, {1, 0, 1, 1, 0, 1, 3, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 1, 4, 0, -1}}, {2, {1, 0, 1, 1, 0, 1, 4, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 2, -1, 0, 0}}, {2, {1, 0, 1, 1, 0, 2, 0, 0, -1}}, 
 {2, {1, 0, 1, 1, 0, 2, 0, 0, 0}}, {2, {1, 0, 1, 1, 0, 2, 1, 0, -1}}, 
 {2, {1, 0, 1, 1, 0, 2, 1, 0, 0}}, {2, {1, 0, 1, 1, 0, 2, 2, 0, -1}}, 
 {2, {1, 0, 1, 1, 0, 2, 2, 0, 0}}, {2, {1, 0, 1, 1, 0, 2, 3, 0, -1}}, 
 {2, {1, 0, 1, 1, 0, 2, 3, 0, 0}}, {2, {1, 0, 1, 1, 0, 3, -1, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 3, 0, 0, -1}}, {2, {1, 0, 1, 1, 0, 3, 0, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 3, 1, 0, -1}}, {2, {1, 0, 1, 1, 0, 3, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, 1, -1, 2, 0, 0}}, {2, {1, 0, 1, 1, 1, 0, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, 1, 0, 2, 0, -1}}, {2, {1, 0, 1, 1, 1, 0, 2, 0, 0}}, 
 {2, {1, 0, 1, 1, 1, 1, 0, 0, 0}}, {2, {1, 0, 1, 1, 1, 1, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, 1, 1, 2, 0, -1}}, {2, {1, 0, 1, 1, 1, 1, 2, 0, 0}}, 
 {2, {1, 0, 1, 1, 1, 2, -1, 0, 0}}, {2, {1, 0, 1, 1, 1, 2, 0, 0, -1}}, 
 {2, {1, 0, 1, 1, 1, 2, 0, 0, 0}}, {2, {1, 0, 1, 1, 1, 2, 1, 0, -1}}, 
 {2, {1, 0, 1, 1, 1, 2, 1, 0, 0}}, {2, {1, 0, 1, 2, -1, 1, 2, 0, 0}}, 
 {2, {1, 0, 1, 2, -1, 2, 1, 0, 0}}, {2, {1, 0, 1, 2, 0, 0, 2, 0, 0}}, 
 {2, {1, 0, 1, 2, 0, 1, 1, 0, 0}}, {2, {1, 0, 1, 2, 0, 1, 2, 0, -1}}, 
 {2, {1, 0, 1, 2, 0, 1, 2, 0, 0}}, {2, {1, 0, 1, 2, 0, 2, 0, 0, 0}}, 
 {2, {1, 0, 1, 2, 0, 2, 1, 0, -1}}, {2, {1, 0, 1, 2, 0, 2, 1, 0, 0}}, 
 {2, {1, 0, 2, -1, 0, 1, 0, 0, 0}}, {2, {1, 0, 2, -1, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 2, -1, 0, 1, 2, 0, 0}}, {2, {1, 0, 2, 0, -1, 1, 0, 0, 0}}, 
 {2, {1, 0, 2, 0, -1, 1, 1, 0, 0}}, {2, {1, 0, 2, 0, -1, 1, 2, 0, 0}}, 
 {2, {1, 0, 2, 0, 0, 0, 1, 0, 0}}, {2, {1, 0, 2, 0, 0, 0, 2, 0, 0}}, 
 {2, {1, 0, 2, 0, 0, 1, 0, -1, 0}}, {2, {1, 0, 2, 0, 0, 1, 0, 0, -1}}, 
 {2, {1, 0, 2, 0, 0, 1, 0, 0, 0}}, {2, {1, 0, 2, 0, 0, 1, 1, -1, 0}}, 
 {2, {1, 0, 2, 0, 0, 1, 1, 0, -1}}, {2, {1, 0, 2, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 2, 0, 0, 1, 2, -1, 0}}, {2, {1, 0, 2, 0, 0, 1, 2, 0, -1}}, 
 {2, {1, 0, 2, 0, 0, 1, 2, 0, 0}}, {2, {1, 0, 2, 0, 0, 1, 3, 0, 0}}, 
 {2, {1, 0, 2, 0, 0, 2, 0, 0, 0}}, {2, {1, 0, 2, 0, 0, 2, 1, 0, 0}}, 
 {2, {1, 0, 2, 0, 1, 0, 1, 0, 0}}, {2, {1, 0, 2, 0, 1, 1, 0, 0, 0}}, 
 {2, {1, 0, 2, 0, 1, 1, 1, 0, 0}}, {2, {1, 0, 2, 1, -1, 0, 1, 0, 0}}, 
 {2, {1, 0, 2, 1, -1, 0, 2, 0, 0}}, {2, {1, 0, 2, 1, -1, 1, 0, 0, 0}}, 
 {2, {1, 0, 2, 1, -1, 1, 1, 0, 0}}, {2, {1, 0, 2, 1, -1, 1, 2, 0, 0}}, 
 {2, {1, 0, 2, 1, -1, 1, 3, 0, 0}}, {2, {1, 0, 2, 1, -1, 2, 0, 0, 0}}, 
 {2, {1, 0, 2, 1, -1, 2, 1, 0, 0}}, {2, {1, 0, 2, 1, 0, 0, 0, 0, 0}}, 
 {2, {1, 0, 2, 1, 0, 0, 1, -1, 0}}, {2, {1, 0, 2, 1, 0, 0, 1, 0, -1}}, 
 {2, {1, 0, 2, 1, 0, 0, 1, 0, 0}}, {2, {1, 0, 2, 1, 0, 0, 2, -1, 0}}, 
 {2, {1, 0, 2, 1, 0, 0, 2, 0, -1}}, {2, {1, 0, 2, 1, 0, 0, 2, 0, 0}}, 
 {2, {1, 0, 2, 1, 0, 1, 0, -1, 0}}, {2, {1, 0, 2, 1, 0, 1, 0, 0, -1}}, 
 {2, {1, 0, 2, 1, 0, 1, 0, 0, 0}}, {2, {1, 0, 2, 1, 0, 1, 1, -1, 0}}, 
 {2, {1, 0, 2, 1, 0, 1, 1, 0, -1}}, {2, {1, 0, 2, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 2, 1, 0, 1, 2, -1, 0}}, {2, {1, 0, 2, 1, 0, 1, 2, 0, -1}}, 
 {2, {1, 0, 2, 1, 0, 1, 2, 0, 0}}, {2, {1, 0, 2, 1, 0, 1, 3, -1, 0}}, 
 {2, {1, 0, 2, 1, 0, 1, 3, 0, -1}}, {2, {1, 0, 2, 1, 0, 1, 3, 0, 0}}, 
 {2, {1, 0, 2, 1, 0, 2, 0, -1, 0}}, {2, {1, 0, 2, 1, 0, 2, 0, 0, -1}}, 
 {2, {1, 0, 2, 1, 0, 2, 0, 0, 0}}, {2, {1, 0, 2, 1, 0, 2, 1, -1, 0}}, 
 {2, {1, 0, 2, 1, 0, 2, 1, 0, -1}}, {2, {1, 0, 2, 1, 0, 2, 1, 0, 0}}, 
 {2, {1, 0, 2, 1, 0, 3, 0, 0, 0}}, {2, {1, 0, 2, 1, 1, 0, 1, -1, 0}}, 
 {2, {1, 0, 2, 1, 1, 0, 1, 0, -1}}, {2, {1, 0, 2, 1, 1, 0, 1, 0, 0}}, 
 {2, {1, 0, 2, 1, 1, 1, 0, -1, 0}}, {2, {1, 0, 2, 1, 1, 1, 0, 0, -1}}, 
 {2, {1, 0, 2, 1, 1, 1, 0, 0, 0}}, {2, {1, 0, 2, 1, 1, 1, 1, -1, 0}}, 
 {2, {1, 0, 2, 1, 1, 1, 1, 0, -1}}, {2, {1, 0, 2, 1, 1, 1, 1, 0, 0}}, 
 {2, {1, 0, 2, 1, 1, 1, 2, 0, 0}}, {2, {1, 0, 2, 1, 1, 2, 0, 0, 0}}, 
 {2, {1, 0, 2, 1, 1, 2, 1, 0, 0}}, {2, {1, 0, 2, 1, 2, 1, 0, 0, 0}}, 
 {2, {1, 0, 2, 2, -1, 1, 1, 0, 0}}, {2, {1, 0, 2, 2, 0, 1, 1, -1, 0}}, 
 {2, {1, 0, 2, 2, 0, 1, 1, 0, -1}}, {2, {1, 0, 2, 2, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 2, 2, 1, 1, 0, 0, 0}}, {2, {1, 0, 3, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 3, 1, -1, 1, 1, 0, 0}}, {2, {1, 0, 3, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, 0, 3, 1, 0, 1, 1, -1, 0}}, {2, {1, 0, 3, 1, 0, 1, 1, 0, -1}}, 
 {2, {1, 0, 3, 1, 0, 1, 1, 0, 0}}, {2, {1, 0, 3, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 0, 0, -1, 1, 2, 0, 0}}, {2, {1, 1, 0, 0, -1, 1, 3, 0, 0}}, 
 {2, {1, 1, 0, 0, -1, 2, 0, 0, 0}}, {2, {1, 1, 0, 0, -1, 2, 1, 0, 0}}, 
 {2, {1, 1, 0, 0, -1, 2, 2, 0, 0}}, {2, {1, 1, 0, 0, 0, 0, 2, 0, 0}}, 
 {2, {1, 1, 0, 0, 0, 0, 3, 0, 0}}, {2, {1, 1, 0, 0, 0, 1, 0, 0, 0}}, 
 {2, {1, 1, 0, 0, 0, 1, 1, 0, 0}}, {2, {1, 1, 0, 0, 0, 1, 2, 0, -1}}, 
 {2, {1, 1, 0, 0, 0, 1, 2, 0, 0}}, {2, {1, 1, 0, 0, 0, 1, 3, 0, -1}}, 
 {2, {1, 1, 0, 0, 0, 1, 3, 0, 0}}, {2, {1, 1, 0, 0, 0, 2, -1, 0, 0}}, 
 {2, {1, 1, 0, 0, 0, 2, 0, 0, -1}}, {2, {1, 1, 0, 0, 0, 2, 0, 0, 0}}, 
 {2, {1, 1, 0, 0, 0, 2, 1, 0, -1}}, {2, {1, 1, 0, 0, 0, 2, 1, 0, 0}}, 
 {2, {1, 1, 0, 0, 0, 2, 2, 0, -1}}, {2, {1, 1, 0, 0, 0, 2, 2, 0, 0}}, 
 {2, {1, 1, 0, 0, 1, 0, 2, 0, 0}}, {2, {1, 1, 0, 0, 1, 0, 3, 0, 0}}, 
 {2, {1, 1, 0, 0, 1, 1, 1, 0, 0}}, {2, {1, 1, 0, 0, 1, 1, 2, 0, -1}}, 
 {2, {1, 1, 0, 0, 1, 1, 2, 0, 0}}, {2, {1, 1, 0, 0, 1, 1, 3, 0, -1}}, 
 {2, {1, 1, 0, 0, 1, 1, 3, 0, 0}}, {2, {1, 1, 0, 0, 1, 2, 0, 0, 0}}, 
 {2, {1, 1, 0, 0, 1, 2, 1, 0, -1}}, {2, {1, 1, 0, 0, 1, 2, 1, 0, 0}}, 
 {2, {1, 1, 0, 0, 1, 2, 2, 0, -1}}, {2, {1, 1, 0, 0, 1, 2, 2, 0, 0}}, 
 {2, {1, 1, 0, 1, -1, 1, 2, 0, 0}}, {2, {1, 1, 0, 1, -1, 2, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, -1, 2, 1, 0, 0}}, {2, {1, 1, 0, 1, -1, 3, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, 0, 0, 2, 0, 0}}, {2, {1, 1, 0, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, 0, 1, 1, 0, 0}}, {2, {1, 1, 0, 1, 0, 1, 2, 0, -1}}, 
 {2, {1, 1, 0, 1, 0, 1, 2, 0, 0}}, {2, {1, 1, 0, 1, 0, 2, -1, 0, 0}}, 
 {2, {1, 1, 0, 1, 0, 2, 0, 0, -1}}, {2, {1, 1, 0, 1, 0, 2, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, 0, 2, 1, 0, -1}}, {2, {1, 1, 0, 1, 0, 2, 1, 0, 0}}, 
 {2, {1, 1, 0, 1, 0, 3, -1, 0, 0}}, {2, {1, 1, 0, 1, 0, 3, 0, 0, -1}}, 
 {2, {1, 1, 0, 1, 0, 3, 0, 0, 0}}, {2, {1, 1, 0, 1, 0, 4, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, 1, 0, 2, 0, 0}}, {2, {1, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, 1, 1, 1, 0, 0}}, {2, {1, 1, 0, 1, 1, 1, 2, 0, -1}}, 
 {2, {1, 1, 0, 1, 1, 1, 2, 0, 0}}, {2, {1, 1, 0, 1, 1, 2, -1, 0, 0}}, 
 {2, {1, 1, 0, 1, 1, 2, 0, 0, -1}}, {2, {1, 1, 0, 1, 1, 2, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, 1, 2, 1, 0, -1}}, {2, {1, 1, 0, 1, 1, 2, 1, 0, 0}}, 
 {2, {1, 1, 0, 1, 1, 3, -1, 0, 0}}, {2, {1, 1, 0, 1, 1, 3, 0, 0, -1}}, 
 {2, {1, 1, 0, 1, 1, 3, 0, 0, 0}}, {2, {1, 1, 0, 1, 1, 4, -1, 0, 0}}, 
 {2, {1, 1, 0, 1, 1, 4, 0, 0, -1}}, {2, {1, 1, 0, 1, 1, 4, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, 2, 1, 0, 0, 0}}, {2, {1, 1, 0, 1, 2, 2, -1, 0, 0}}, 
 {2, {1, 1, 0, 1, 2, 2, 0, 0, -1}}, {2, {1, 1, 0, 1, 2, 2, 0, 0, 0}}, 
 {2, {1, 1, 0, 2, 0, 2, 0, 0, 0}}, {2, {1, 1, 0, 2, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 0, 2, 1, 2, -1, 0, 0}}, {2, {1, 1, 0, 2, 1, 2, 0, 0, -1}}, 
 {2, {1, 1, 0, 2, 1, 2, 0, 0, 0}}, {2, {1, 1, 1, 0, -1, 1, 2, 0, 0}}, 
 {2, {1, 1, 1, 0, -1, 1, 3, 0, 0}}, {2, {1, 1, 1, 0, -1, 1, 4, 0, 0}}, 
 {2, {1, 1, 1, 0, -1, 2, 0, 0, 0}}, {2, {1, 1, 1, 0, -1, 2, 1, 0, 0}}, 
 {2, {1, 1, 1, 0, -1, 2, 2, 0, 0}}, {2, {1, 1, 1, 0, -1, 2, 3, 0, 0}}, 
 {2, {1, 1, 1, 0, -1, 3, 0, 0, 0}}, {2, {1, 1, 1, 0, -1, 3, 1, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 0, 2, 0, 0}}, {2, {1, 1, 1, 0, 0, 0, 3, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 0, 4, 0, 0}}, {2, {1, 1, 1, 0, 0, 1, 0, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 1, 1, 0, 0}}, {2, {1, 1, 1, 0, 0, 1, 2, 0, -1}}, 
 {2, {1, 1, 1, 0, 0, 1, 2, 0, 0}}, {2, {1, 1, 1, 0, 0, 1, 3, 0, -1}}, 
 {2, {1, 1, 1, 0, 0, 1, 3, 0, 0}}, {2, {1, 1, 1, 0, 0, 1, 4, 0, -1}}, 
 {2, {1, 1, 1, 0, 0, 1, 4, 0, 0}}, {2, {1, 1, 1, 0, 0, 2, -1, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 2, 0, 0, -1}}, {2, {1, 1, 1, 0, 0, 2, 0, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 2, 1, 0, -1}}, {2, {1, 1, 1, 0, 0, 2, 1, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 2, 2, 0, -1}}, {2, {1, 1, 1, 0, 0, 2, 2, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 2, 3, 0, -1}}, {2, {1, 1, 1, 0, 0, 2, 3, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 3, -1, 0, 0}}, {2, {1, 1, 1, 0, 0, 3, 0, 0, -1}}, 
 {2, {1, 1, 1, 0, 0, 3, 0, 0, 0}}, {2, {1, 1, 1, 0, 0, 3, 1, 0, -1}}, 
 {2, {1, 1, 1, 0, 0, 3, 1, 0, 0}}, {2, {1, 1, 1, 0, 1, 0, 2, 0, 0}}, 
 {2, {1, 1, 1, 0, 1, 1, 0, 0, 0}}, {2, {1, 1, 1, 0, 1, 1, 1, 0, 0}}, 
 {2, {1, 1, 1, 0, 1, 1, 2, 0, -1}}, {2, {1, 1, 1, 0, 1, 1, 2, 0, 0}}, 
 {2, {1, 1, 1, 0, 1, 2, -1, 0, 0}}, {2, {1, 1, 1, 0, 1, 2, 0, 0, -1}}, 
 {2, {1, 1, 1, 0, 1, 2, 0, 0, 0}}, {2, {1, 1, 1, 0, 1, 2, 1, 0, -1}}, 
 {2, {1, 1, 1, 0, 1, 2, 1, 0, 0}}, {2, {1, 1, 1, 1, -1, 0, 2, 0, 0}}, 
 {2, {1, 1, 1, 1, -1, 1, 2, 0, 0}}, {2, {1, 1, 1, 1, -1, 1, 3, 0, 0}}, 
 {2, {1, 1, 1, 1, -1, 2, 0, 0, 0}}, {2, {1, 1, 1, 1, -1, 2, 1, 0, 0}}, 
 {2, {1, 1, 1, 1, -1, 2, 2, 0, 0}}, {2, {1, 1, 1, 1, -1, 3, 0, 0, 0}}, 
 {2, {1, 1, 1, 1, -1, 3, 1, 0, 0}}, {2, {1, 1, 1, 1, -1, 4, 0, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, -1, 2, 0, 0}}, {2, {1, 1, 1, 1, 0, 0, 0, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 0, 1, 0, 0}}, {2, {1, 1, 1, 1, 0, 0, 2, 0, -1}}, 
 {2, {1, 1, 1, 1, 0, 0, 2, 0, 0}}, {2, {1, 1, 1, 1, 0, 0, 3, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 1, 0, 0, 0}}, {2, {1, 1, 1, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 1, 2, 0, -1}}, {2, {1, 1, 1, 1, 0, 1, 2, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 1, 3, 0, -1}}, {2, {1, 1, 1, 1, 0, 1, 3, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 2, -1, 0, 0}}, {2, {1, 1, 1, 1, 0, 2, 0, 0, -1}}, 
 {2, {1, 1, 1, 1, 0, 2, 0, 0, 0}}, {2, {1, 1, 1, 1, 0, 2, 1, 0, -1}}, 
 {2, {1, 1, 1, 1, 0, 2, 1, 0, 0}}, {2, {1, 1, 1, 1, 0, 2, 2, 0, -1}}, 
 {2, {1, 1, 1, 1, 0, 2, 2, 0, 0}}, {2, {1, 1, 1, 1, 0, 3, -1, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 3, 0, 0, -1}}, {2, {1, 1, 1, 1, 0, 3, 0, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 3, 1, 0, -1}}, {2, {1, 1, 1, 1, 0, 3, 1, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 4, -1, 0, 0}}, {2, {1, 1, 1, 1, 0, 4, 0, 0, -1}}, 
 {2, {1, 1, 1, 1, 0, 4, 0, 0, 0}}, {2, {1, 1, 1, 1, 1, -1, 2, 0, 0}}, 
 {2, {1, 1, 1, 1, 1, 0, 1, 0, 0}}, {2, {1, 1, 1, 1, 1, 0, 2, 0, -1}}, 
 {2, {1, 1, 1, 1, 1, 0, 2, 0, 0}}, {2, {1, 1, 1, 1, 1, 0, 3, 0, 0}}, 
 {2, {1, 1, 1, 1, 1, 1, 0, 0, 0}}, {2, {1, 1, 1, 1, 1, 1, 1, 0, 0}}, 
 {2, {1, 1, 1, 1, 1, 1, 2, 0, -1}}, {2, {1, 1, 1, 1, 1, 1, 2, 0, 0}}, 
 {2, {1, 1, 1, 1, 1, 1, 3, 0, -1}}, {2, {1, 1, 1, 1, 1, 1, 3, 0, 0}}, 
 {2, {1, 1, 1, 1, 1, 2, -1, 0, 0}}, {2, {1, 1, 1, 1, 1, 2, 0, 0, -1}}, 
 {2, {1, 1, 1, 1, 1, 2, 0, 0, 0}}, {2, {1, 1, 1, 1, 1, 2, 1, 0, -1}}, 
 {2, {1, 1, 1, 1, 1, 2, 1, 0, 0}}, {2, {1, 1, 1, 1, 1, 2, 2, 0, -1}}, 
 {2, {1, 1, 1, 1, 1, 2, 2, 0, 0}}, {2, {1, 1, 1, 1, 1, 3, -1, 0, 0}}, 
 {2, {1, 1, 1, 1, 1, 3, 0, 0, -1}}, {2, {1, 1, 1, 1, 1, 3, 0, 0, 0}}, 
 {2, {1, 1, 1, 1, 1, 3, 1, 0, -1}}, {2, {1, 1, 1, 1, 1, 3, 1, 0, 0}}, 
 {2, {1, 1, 1, 1, 2, 1, 0, 0, 0}}, {2, {1, 1, 1, 1, 2, 2, -1, 0, 0}}, 
 {2, {1, 1, 1, 1, 2, 2, 0, 0, -1}}, {2, {1, 1, 1, 1, 2, 2, 0, 0, 0}}, 
 {2, {1, 1, 1, 2, -1, 1, 2, 0, 0}}, {2, {1, 1, 1, 2, -1, 2, 1, 0, 0}}, 
 {2, {1, 1, 1, 2, 0, 0, 2, 0, 0}}, {2, {1, 1, 1, 2, 0, 1, 1, 0, 0}}, 
 {2, {1, 1, 1, 2, 0, 1, 2, 0, -1}}, {2, {1, 1, 1, 2, 0, 1, 2, 0, 0}}, 
 {2, {1, 1, 1, 2, 0, 2, 0, 0, 0}}, {2, {1, 1, 1, 2, 0, 2, 1, 0, -1}}, 
 {2, {1, 1, 1, 2, 0, 2, 1, 0, 0}}, {2, {1, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 1, 2, 1, 2, -1, 0, 0}}, {2, {1, 1, 1, 2, 1, 2, 0, 0, -1}}, 
 {2, {1, 1, 1, 2, 1, 2, 0, 0, 0}}, {2, {1, 1, 2, -1, 0, 1, 0, 0, 0}}, 
 {2, {1, 1, 2, -1, 0, 1, 1, 0, 0}}, {2, {1, 1, 2, -1, 0, 1, 2, 0, 0}}, 
 {2, {1, 1, 2, -1, 0, 1, 3, 0, 0}}, {2, {1, 1, 2, -1, 0, 2, 0, 0, 0}}, 
 {2, {1, 1, 2, -1, 0, 2, 1, 0, 0}}, {2, {1, 1, 2, -1, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 2, -1, 1, 1, 1, 0, 0}}, {2, {1, 1, 2, 0, -1, 1, 0, 0, 0}}, 
 {2, {1, 1, 2, 0, -1, 1, 1, 0, 0}}, {2, {1, 1, 2, 0, -1, 1, 2, 0, 0}}, 
 {2, {1, 1, 2, 0, -1, 1, 3, 0, 0}}, {2, {1, 1, 2, 0, -1, 2, 0, 0, 0}}, 
 {2, {1, 1, 2, 0, -1, 2, 1, 0, 0}}, {2, {1, 1, 2, 0, 0, 0, 0, 0, 0}}, 
 {2, {1, 1, 2, 0, 0, 0, 1, 0, 0}}, {2, {1, 1, 2, 0, 0, 0, 2, 0, 0}}, 
 {2, {1, 1, 2, 0, 0, 1, 0, -1, 0}}, {2, {1, 1, 2, 0, 0, 1, 0, 0, -1}}, 
 {2, {1, 1, 2, 0, 0, 1, 0, 0, 0}}, {2, {1, 1, 2, 0, 0, 1, 1, -1, 0}}, 
 {2, {1, 1, 2, 0, 0, 1, 1, 0, -1}}, {2, {1, 1, 2, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 1, 2, 0, 0, 1, 2, -1, 0}}, {2, {1, 1, 2, 0, 0, 1, 2, 0, -1}}, 
 {2, {1, 1, 2, 0, 0, 1, 2, 0, 0}}, {2, {1, 1, 2, 0, 0, 1, 3, -1, 0}}, 
 {2, {1, 1, 2, 0, 0, 1, 3, 0, -1}}, {2, {1, 1, 2, 0, 0, 1, 3, 0, 0}}, 
 {2, {1, 1, 2, 0, 0, 2, 0, -1, 0}}, {2, {1, 1, 2, 0, 0, 2, 0, 0, -1}}, 
 {2, {1, 1, 2, 0, 0, 2, 0, 0, 0}}, {2, {1, 1, 2, 0, 0, 2, 1, -1, 0}}, 
 {2, {1, 1, 2, 0, 0, 2, 1, 0, -1}}, {2, {1, 1, 2, 0, 0, 2, 1, 0, 0}}, 
 {2, {1, 1, 2, 0, 0, 3, 0, 0, 0}}, {2, {1, 1, 2, 0, 1, 0, 1, 0, 0}}, 
 {2, {1, 1, 2, 0, 1, 1, 0, -1, 0}}, {2, {1, 1, 2, 0, 1, 1, 0, 0, -1}}, 
 {2, {1, 1, 2, 0, 1, 1, 0, 0, 0}}, {2, {1, 1, 2, 0, 1, 1, 1, -1, 0}}, 
 {2, {1, 1, 2, 0, 1, 1, 1, 0, -1}}, {2, {1, 1, 2, 0, 1, 1, 1, 0, 0}}, 
 {2, {1, 1, 2, 0, 1, 1, 2, 0, 0}}, {2, {1, 1, 2, 0, 1, 2, 0, 0, 0}}, 
 {2, {1, 1, 2, 0, 1, 2, 1, 0, 0}}, {2, {1, 1, 2, 0, 2, 1, 0, 0, 0}}, 
 {2, {1, 1, 2, 1, -1, 0, 0, 0, 0}}, {2, {1, 1, 2, 1, -1, 0, 1, 0, 0}}, 
 {2, {1, 1, 2, 1, -1, 1, 0, 0, 0}}, {2, {1, 1, 2, 1, -1, 1, 1, 0, 0}}, 
 {2, {1, 1, 2, 1, -1, 1, 2, 0, 0}}, {2, {1, 1, 2, 1, -1, 2, 0, 0, 0}}, 
 {2, {1, 1, 2, 1, -1, 2, 1, 0, 0}}, {2, {1, 1, 2, 1, -1, 3, 0, 0, 0}}, 
 {2, {1, 1, 2, 1, 0, 0, 0, -1, 0}}, {2, {1, 1, 2, 1, 0, 0, 0, 0, -1}}, 
 {2, {1, 1, 2, 1, 0, 0, 0, 0, 0}}, {2, {1, 1, 2, 1, 0, 0, 1, -1, 0}}, 
 {2, {1, 1, 2, 1, 0, 0, 1, 0, -1}}, {2, {1, 1, 2, 1, 0, 0, 1, 0, 0}}, 
 {2, {1, 1, 2, 1, 0, 0, 2, 0, 0}}, {2, {1, 1, 2, 1, 0, 1, 0, -1, 0}}, 
 {2, {1, 1, 2, 1, 0, 1, 0, 0, -1}}, {2, {1, 1, 2, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, 1, 2, 1, 0, 1, 1, -1, 0}}, {2, {1, 1, 2, 1, 0, 1, 1, 0, -1}}, 
 {2, {1, 1, 2, 1, 0, 1, 1, 0, 0}}, {2, {1, 1, 2, 1, 0, 1, 2, -1, 0}}, 
 {2, {1, 1, 2, 1, 0, 1, 2, 0, -1}}, {2, {1, 1, 2, 1, 0, 1, 2, 0, 0}}, 
 {2, {1, 1, 2, 1, 0, 2, -1, 0, 0}}, {2, {1, 1, 2, 1, 0, 2, 0, -1, 0}}, 
 {2, {1, 1, 2, 1, 0, 2, 0, 0, -1}}, {2, {1, 1, 2, 1, 0, 2, 0, 0, 0}}, 
 {2, {1, 1, 2, 1, 0, 2, 1, -1, 0}}, {2, {1, 1, 2, 1, 0, 2, 1, 0, -1}}, 
 {2, {1, 1, 2, 1, 0, 2, 1, 0, 0}}, {2, {1, 1, 2, 1, 0, 3, 0, -1, 0}}, 
 {2, {1, 1, 2, 1, 0, 3, 0, 0, -1}}, {2, {1, 1, 2, 1, 0, 3, 0, 0, 0}}, 
 {2, {1, 1, 2, 1, 1, 0, 1, -1, 0}}, {2, {1, 1, 2, 1, 1, 0, 1, 0, -1}}, 
 {2, {1, 1, 2, 1, 1, 0, 1, 0, 0}}, {2, {1, 1, 2, 1, 1, 1, 0, -1, 0}}, 
 {2, {1, 1, 2, 1, 1, 1, 0, 0, -1}}, {2, {1, 1, 2, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 2, 1, 1, 1, 1, -1, 0}}, {2, {1, 1, 2, 1, 1, 1, 1, 0, -1}}, 
 {2, {1, 1, 2, 1, 1, 1, 1, 0, 0}}, {2, {1, 1, 2, 1, 1, 1, 2, -1, 0}}, 
 {2, {1, 1, 2, 1, 1, 1, 2, 0, -1}}, {2, {1, 1, 2, 1, 1, 1, 2, 0, 0}}, 
 {2, {1, 1, 2, 1, 1, 2, -1, 0, 0}}, {2, {1, 1, 2, 1, 1, 2, 0, -1, 0}}, 
 {2, {1, 1, 2, 1, 1, 2, 0, 0, -1}}, {2, {1, 1, 2, 1, 1, 2, 0, 0, 0}}, 
 {2, {1, 1, 2, 1, 1, 2, 1, -1, 0}}, {2, {1, 1, 2, 1, 1, 2, 1, 0, -1}}, 
 {2, {1, 1, 2, 1, 1, 2, 1, 0, 0}}, {2, {1, 1, 2, 1, 2, 1, 0, -1, 0}}, 
 {2, {1, 1, 2, 1, 2, 1, 0, 0, -1}}, {2, {1, 1, 2, 1, 2, 1, 0, 0, 0}}, 
 {2, {1, 1, 2, 2, -1, 1, 1, 0, 0}}, {2, {1, 1, 2, 2, 0, 1, 0, 0, 0}}, 
 {2, {1, 1, 2, 2, 0, 1, 1, -1, 0}}, {2, {1, 1, 2, 2, 0, 1, 1, 0, -1}}, 
 {2, {1, 1, 2, 2, 0, 1, 1, 0, 0}}, {2, {1, 1, 2, 2, 1, 1, 0, -1, 0}}, 
 {2, {1, 1, 2, 2, 1, 1, 0, 0, -1}}, {2, {1, 1, 2, 2, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 3, -1, 0, 1, 1, 0, 0}}, {2, {1, 1, 3, 0, -1, 1, 1, 0, 0}}, 
 {2, {1, 1, 3, 0, 0, 1, 0, 0, 0}}, {2, {1, 1, 3, 0, 0, 1, 1, -1, 0}}, 
 {2, {1, 1, 3, 0, 0, 1, 1, 0, -1}}, {2, {1, 1, 3, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 1, 3, 0, 1, 1, 0, 0, 0}}, {2, {1, 1, 3, 1, -1, 1, 0, 0, 0}}, 
 {2, {1, 1, 3, 1, -1, 1, 1, 0, 0}}, {2, {1, 1, 3, 1, 0, 1, 0, -1, 0}}, 
 {2, {1, 1, 3, 1, 0, 1, 0, 0, -1}}, {2, {1, 1, 3, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, 1, 3, 1, 0, 1, 1, -1, 0}}, {2, {1, 1, 3, 1, 0, 1, 1, 0, -1}}, 
 {2, {1, 1, 3, 1, 0, 1, 1, 0, 0}}, {2, {1, 1, 3, 1, 1, 1, 0, -1, 0}}, 
 {2, {1, 1, 3, 1, 1, 1, 0, 0, -1}}, {2, {1, 1, 3, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, 2, -1, 0, 0, 1, 0, 0, 0}}, {2, {1, 2, -1, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 2, -1, 0, 0, 1, 2, 0, 0}}, {2, {1, 2, -1, 0, 1, 1, 1, 0, 0}}, 
 {2, {1, 2, -1, 0, 1, 1, 2, 0, 0}}, {2, {1, 2, -1, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, 2, -1, 1, 0, 1, 1, 0, 0}}, {2, {1, 2, -1, 1, 0, 2, 0, 0, 0}}, 
 {2, {1, 2, -1, 1, 1, 1, 0, 0, 0}}, {2, {1, 2, -1, 1, 1, 1, 1, 0, 0}}, 
 {2, {1, 2, -1, 1, 1, 2, 0, 0, 0}}, {2, {1, 2, -1, 1, 1, 3, 0, 0, 0}}, 
 {2, {1, 2, -1, 1, 2, 1, 0, 0, 0}}, {2, {1, 2, -1, 2, 1, 1, 0, 0, 0}}, 
 {2, {1, 2, 0, -1, 0, 1, 0, 0, 0}}, {2, {1, 2, 0, -1, 0, 1, 1, 0, 0}}, 
 {2, {1, 2, 0, -1, 0, 1, 2, 0, 0}}, {2, {1, 2, 0, -1, 1, 1, 1, 0, 0}}, 
 {2, {1, 2, 0, -1, 1, 1, 2, 0, 0}}, {2, {1, 2, 0, 0, -1, 1, 0, 0, 0}}, 
 {2, {1, 2, 0, 0, -1, 1, 1, 0, 0}}, {2, {1, 2, 0, 0, -1, 1, 2, 0, 0}}, 
 {2, {1, 2, 0, 0, 0, 1, 0, -1, 0}}, {2, {1, 2, 0, 0, 0, 1, 0, 0, -1}}, 
 {2, {1, 2, 0, 0, 0, 1, 0, 0, 0}}, {2, {1, 2, 0, 0, 0, 1, 1, -1, 0}}, 
 {2, {1, 2, 0, 0, 0, 1, 1, 0, -1}}, {2, {1, 2, 0, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 2, 0, 0, 0, 1, 2, -1, 0}}, {2, {1, 2, 0, 0, 0, 1, 2, 0, -1}}, 
 {2, {1, 2, 0, 0, 0, 1, 2, 0, 0}}, {2, {1, 2, 0, 0, 0, 1, 3, 0, 0}}, 
 {2, {1, 2, 0, 0, 0, 2, 0, 0, 0}}, {2, {1, 2, 0, 0, 0, 2, 1, 0, 0}}, 
 {2, {1, 2, 0, 0, 1, 1, 0, 0, 0}}, {2, {1, 2, 0, 0, 1, 1, 1, -1, 0}}, 
 {2, {1, 2, 0, 0, 1, 1, 1, 0, -1}}, {2, {1, 2, 0, 0, 1, 1, 1, 0, 0}}, 
 {2, {1, 2, 0, 0, 1, 1, 2, -1, 0}}, {2, {1, 2, 0, 0, 1, 1, 2, 0, -1}}, 
 {2, {1, 2, 0, 0, 1, 1, 2, 0, 0}}, {2, {1, 2, 0, 0, 1, 2, 0, 0, 0}}, 
 {2, {1, 2, 0, 0, 1, 3, 0, 0, 0}}, {2, {1, 2, 0, 0, 2, 1, 0, 0, 0}}, 
 {2, {1, 2, 0, 1, -1, 1, 0, 0, 0}}, {2, {1, 2, 0, 1, -1, 1, 1, 0, 0}}, 
 {2, {1, 2, 0, 1, -1, 2, 0, 0, 0}}, {2, {1, 2, 0, 1, 0, 0, 0, 0, 0}}, 
 {2, {1, 2, 0, 1, 0, 0, 1, 0, 0}}, {2, {1, 2, 0, 1, 0, 1, 0, -1, 0}}, 
 {2, {1, 2, 0, 1, 0, 1, 0, 0, -1}}, {2, {1, 2, 0, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, 2, 0, 1, 0, 1, 1, -1, 0}}, {2, {1, 2, 0, 1, 0, 1, 1, 0, -1}}, 
 {2, {1, 2, 0, 1, 0, 1, 1, 0, 0}}, {2, {1, 2, 0, 1, 0, 1, 2, 0, 0}}, 
 {2, {1, 2, 0, 1, 0, 2, 0, -1, 0}}, {2, {1, 2, 0, 1, 0, 2, 0, 0, -1}}, 
 {2, {1, 2, 0, 1, 0, 2, 0, 0, 0}}, {2, {1, 2, 0, 1, 0, 2, 1, 0, 0}}, 
 {2, {1, 2, 0, 1, 0, 3, 0, 0, 0}}, {2, {1, 2, 0, 1, 1, 0, 1, 0, 0}}, 
 {2, {1, 2, 0, 1, 1, 1, 0, -1, 0}}, {2, {1, 2, 0, 1, 1, 1, 0, 0, -1}}, 
 {2, {1, 2, 0, 1, 1, 1, 0, 0, 0}}, {2, {1, 2, 0, 1, 1, 1, 1, -1, 0}}, 
 {2, {1, 2, 0, 1, 1, 1, 1, 0, -1}}, {2, {1, 2, 0, 1, 1, 1, 1, 0, 0}}, 
 {2, {1, 2, 0, 1, 1, 1, 2, 0, 0}}, {2, {1, 2, 0, 1, 1, 2, -1, 0, 0}}, 
 {2, {1, 2, 0, 1, 1, 2, 0, -1, 0}}, {2, {1, 2, 0, 1, 1, 2, 0, 0, -1}}, 
 {2, {1, 2, 0, 1, 1, 2, 0, 0, 0}}, {2, {1, 2, 0, 1, 1, 2, 1, 0, 0}}, 
 {2, {1, 2, 0, 1, 1, 3, 0, -1, 0}}, {2, {1, 2, 0, 1, 1, 3, 0, 0, -1}}, 
 {2, {1, 2, 0, 1, 1, 3, 0, 0, 0}}, {2, {1, 2, 0, 1, 2, 1, 0, -1, 0}}, 
 {2, {1, 2, 0, 1, 2, 1, 0, 0, -1}}, {2, {1, 2, 0, 1, 2, 1, 0, 0, 0}}, 
 {2, {1, 2, 0, 2, 0, 1, 0, 0, 0}}, {2, {1, 2, 0, 2, 0, 1, 1, 0, 0}}, 
 {2, {1, 2, 0, 2, 1, 1, 0, -1, 0}}, {2, {1, 2, 0, 2, 1, 1, 0, 0, -1}}, 
 {2, {1, 2, 0, 2, 1, 1, 0, 0, 0}}, {2, {1, 2, 1, -1, 0, 1, 0, 0, 0}}, 
 {2, {1, 2, 1, -1, 0, 1, 1, 0, 0}}, {2, {1, 2, 1, -1, 0, 1, 2, 0, 0}}, 
 {2, {1, 2, 1, -1, 0, 1, 3, 0, 0}}, {2, {1, 2, 1, -1, 0, 2, 0, 0, 0}}, 
 {2, {1, 2, 1, -1, 0, 2, 1, 0, 0}}, {2, {1, 2, 1, -1, 1, 1, 0, 0, 0}}, 
 {2, {1, 2, 1, -1, 1, 1, 1, 0, 0}}, {2, {1, 2, 1, 0, -1, 1, 0, 0, 0}}, 
 {2, {1, 2, 1, 0, -1, 1, 1, 0, 0}}, {2, {1, 2, 1, 0, -1, 1, 2, 0, 0}}, 
 {2, {1, 2, 1, 0, -1, 1, 3, 0, 0}}, {2, {1, 2, 1, 0, -1, 2, 0, 0, 0}}, 
 {2, {1, 2, 1, 0, -1, 2, 1, 0, 0}}, {2, {1, 2, 1, 0, 0, 0, 0, 0, 0}}, 
 {2, {1, 2, 1, 0, 0, 0, 1, 0, 0}}, {2, {1, 2, 1, 0, 0, 0, 2, 0, 0}}, 
 {2, {1, 2, 1, 0, 0, 1, 0, -1, 0}}, {2, {1, 2, 1, 0, 0, 1, 0, 0, -1}}, 
 {2, {1, 2, 1, 0, 0, 1, 0, 0, 0}}, {2, {1, 2, 1, 0, 0, 1, 1, -1, 0}}, 
 {2, {1, 2, 1, 0, 0, 1, 1, 0, -1}}, {2, {1, 2, 1, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 2, 1, 0, 0, 1, 2, -1, 0}}, {2, {1, 2, 1, 0, 0, 1, 2, 0, -1}}, 
 {2, {1, 2, 1, 0, 0, 1, 2, 0, 0}}, {2, {1, 2, 1, 0, 0, 1, 3, -1, 0}}, 
 {2, {1, 2, 1, 0, 0, 1, 3, 0, -1}}, {2, {1, 2, 1, 0, 0, 1, 3, 0, 0}}, 
 {2, {1, 2, 1, 0, 0, 2, 0, -1, 0}}, {2, {1, 2, 1, 0, 0, 2, 0, 0, -1}}, 
 {2, {1, 2, 1, 0, 0, 2, 0, 0, 0}}, {2, {1, 2, 1, 0, 0, 2, 1, -1, 0}}, 
 {2, {1, 2, 1, 0, 0, 2, 1, 0, -1}}, {2, {1, 2, 1, 0, 0, 2, 1, 0, 0}}, 
 {2, {1, 2, 1, 0, 0, 3, 0, 0, 0}}, {2, {1, 2, 1, 0, 1, 0, 1, 0, 0}}, 
 {2, {1, 2, 1, 0, 1, 1, 0, -1, 0}}, {2, {1, 2, 1, 0, 1, 1, 0, 0, -1}}, 
 {2, {1, 2, 1, 0, 1, 1, 0, 0, 0}}, {2, {1, 2, 1, 0, 1, 1, 1, -1, 0}}, 
 {2, {1, 2, 1, 0, 1, 1, 1, 0, -1}}, {2, {1, 2, 1, 0, 1, 1, 1, 0, 0}}, 
 {2, {1, 2, 1, 0, 1, 1, 2, 0, 0}}, {2, {1, 2, 1, 0, 1, 2, 0, 0, 0}}, 
 {2, {1, 2, 1, 0, 1, 2, 1, 0, 0}}, {2, {1, 2, 1, 0, 2, 1, 0, 0, 0}}, 
 {2, {1, 2, 1, 1, -1, 0, 0, 0, 0}}, {2, {1, 2, 1, 1, -1, 0, 1, 0, 0}}, 
 {2, {1, 2, 1, 1, -1, 1, 0, 0, 0}}, {2, {1, 2, 1, 1, -1, 1, 1, 0, 0}}, 
 {2, {1, 2, 1, 1, -1, 1, 2, 0, 0}}, {2, {1, 2, 1, 1, -1, 2, 0, 0, 0}}, 
 {2, {1, 2, 1, 1, -1, 2, 1, 0, 0}}, {2, {1, 2, 1, 1, -1, 3, 0, 0, 0}}, 
 {2, {1, 2, 1, 1, 0, 0, 0, -1, 0}}, {2, {1, 2, 1, 1, 0, 0, 0, 0, -1}}, 
 {2, {1, 2, 1, 1, 0, 0, 0, 0, 0}}, {2, {1, 2, 1, 1, 0, 0, 1, -1, 0}}, 
 {2, {1, 2, 1, 1, 0, 0, 1, 0, -1}}, {2, {1, 2, 1, 1, 0, 0, 1, 0, 0}}, 
 {2, {1, 2, 1, 1, 0, 0, 2, 0, 0}}, {2, {1, 2, 1, 1, 0, 1, 0, -1, 0}}, 
 {2, {1, 2, 1, 1, 0, 1, 0, 0, -1}}, {2, {1, 2, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, 2, 1, 1, 0, 1, 1, -1, 0}}, {2, {1, 2, 1, 1, 0, 1, 1, 0, -1}}, 
 {2, {1, 2, 1, 1, 0, 1, 1, 0, 0}}, {2, {1, 2, 1, 1, 0, 1, 2, -1, 0}}, 
 {2, {1, 2, 1, 1, 0, 1, 2, 0, -1}}, {2, {1, 2, 1, 1, 0, 1, 2, 0, 0}}, 
 {2, {1, 2, 1, 1, 0, 2, -1, 0, 0}}, {2, {1, 2, 1, 1, 0, 2, 0, -1, 0}}, 
 {2, {1, 2, 1, 1, 0, 2, 0, 0, -1}}, {2, {1, 2, 1, 1, 0, 2, 0, 0, 0}}, 
 {2, {1, 2, 1, 1, 0, 2, 1, -1, 0}}, {2, {1, 2, 1, 1, 0, 2, 1, 0, -1}}, 
 {2, {1, 2, 1, 1, 0, 2, 1, 0, 0}}, {2, {1, 2, 1, 1, 0, 3, 0, -1, 0}}, 
 {2, {1, 2, 1, 1, 0, 3, 0, 0, -1}}, {2, {1, 2, 1, 1, 0, 3, 0, 0, 0}}, 
 {2, {1, 2, 1, 1, 1, 0, 1, -1, 0}}, {2, {1, 2, 1, 1, 1, 0, 1, 0, -1}}, 
 {2, {1, 2, 1, 1, 1, 0, 1, 0, 0}}, {2, {1, 2, 1, 1, 1, 1, 0, -1, 0}}, 
 {2, {1, 2, 1, 1, 1, 1, 0, 0, -1}}, {2, {1, 2, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, 2, 1, 1, 1, 1, 1, -1, 0}}, {2, {1, 2, 1, 1, 1, 1, 1, 0, -1}}, 
 {2, {1, 2, 1, 1, 1, 1, 1, 0, 0}}, {2, {1, 2, 1, 1, 1, 1, 2, -1, 0}}, 
 {2, {1, 2, 1, 1, 1, 1, 2, 0, -1}}, {2, {1, 2, 1, 1, 1, 1, 2, 0, 0}}, 
 {2, {1, 2, 1, 1, 1, 2, 0, -1, 0}}, {2, {1, 2, 1, 1, 1, 2, 0, 0, -1}}, 
 {2, {1, 2, 1, 1, 1, 2, 0, 0, 0}}, {2, {1, 2, 1, 1, 1, 2, 1, -1, 0}}, 
 {2, {1, 2, 1, 1, 1, 2, 1, 0, -1}}, {2, {1, 2, 1, 1, 1, 2, 1, 0, 0}}, 
 {2, {1, 2, 1, 1, 2, 1, 0, -1, 0}}, {2, {1, 2, 1, 1, 2, 1, 0, 0, -1}}, 
 {2, {1, 2, 1, 1, 2, 1, 0, 0, 0}}, {2, {1, 2, 1, 2, -1, 1, 1, 0, 0}}, 
 {2, {1, 2, 1, 2, 0, 1, 0, 0, 0}}, {2, {1, 2, 1, 2, 0, 1, 1, -1, 0}}, 
 {2, {1, 2, 1, 2, 0, 1, 1, 0, -1}}, {2, {1, 2, 1, 2, 0, 1, 1, 0, 0}}, 
 {2, {1, 2, 1, 2, 1, 1, 0, -1, 0}}, {2, {1, 2, 1, 2, 1, 1, 0, 0, -1}}, 
 {2, {1, 2, 1, 2, 1, 1, 0, 0, 0}}, {2, {1, 2, 2, -1, 0, 1, 1, 0, 0}}, 
 {2, {1, 2, 2, 0, -1, 1, 1, 0, 0}}, {2, {1, 2, 2, 0, 0, 1, 0, 0, 0}}, 
 {2, {1, 2, 2, 0, 0, 1, 1, -1, 0}}, {2, {1, 2, 2, 0, 0, 1, 1, 0, -1}}, 
 {2, {1, 2, 2, 0, 0, 1, 1, 0, 0}}, {2, {1, 2, 2, 0, 1, 1, 0, 0, 0}}, 
 {2, {1, 2, 2, 1, -1, 1, 0, 0, 0}}, {2, {1, 2, 2, 1, -1, 1, 1, 0, 0}}, 
 {2, {1, 2, 2, 1, 0, 1, 0, -1, 0}}, {2, {1, 2, 2, 1, 0, 1, 0, 0, -1}}, 
 {2, {1, 2, 2, 1, 0, 1, 0, 0, 0}}, {2, {1, 2, 2, 1, 0, 1, 1, -1, 0}}, 
 {2, {1, 2, 2, 1, 0, 1, 1, 0, -1}}, {2, {1, 2, 2, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 2, 2, 1, 1, 1, 0, -1, 0}}, {2, {1, 2, 2, 1, 1, 1, 0, 0, -1}}, 
 {2, {1, 2, 2, 1, 1, 1, 0, 0, 0}}, {2, {1, 3, -1, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, 3, 0, 0, 0, 1, 1, 0, 0}}, {2, {1, 3, 0, 0, 1, 1, 0, 0, 0}}, 
 {2, {1, 3, 0, 1, 0, 1, 0, 0, 0}}, {2, {1, 3, 0, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 3, 0, 1, 1, 1, 0, -1, 0}}, {2, {1, 3, 0, 1, 1, 1, 0, 0, -1}}, 
 {2, {1, 3, 0, 1, 1, 1, 0, 0, 0}}, {2, {1, 3, 1, -1, 0, 1, 1, 0, 0}}, 
 {2, {1, 3, 1, 0, -1, 1, 1, 0, 0}}, {2, {1, 3, 1, 0, 0, 1, 0, 0, 0}}, 
 {2, {1, 3, 1, 0, 0, 1, 1, -1, 0}}, {2, {1, 3, 1, 0, 0, 1, 1, 0, -1}}, 
 {2, {1, 3, 1, 0, 0, 1, 1, 0, 0}}, {2, {1, 3, 1, 1, -1, 1, 0, 0, 0}}, 
 {2, {1, 3, 1, 1, -1, 1, 1, 0, 0}}, {2, {1, 3, 1, 1, 0, 1, 0, -1, 0}}, 
 {2, {1, 3, 1, 1, 0, 1, 0, 0, -1}}, {2, {1, 3, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, 3, 1, 1, 0, 1, 1, -1, 0}}, {2, {1, 3, 1, 1, 0, 1, 1, 0, -1}}, 
 {2, {1, 3, 1, 1, 0, 1, 1, 0, 0}}, {2, {2, -1, 0, 1, 1, 0, 1, 0, 0}}, 
 {2, {2, -1, 1, 0, 0, 1, 0, 0, 0}}, {2, {2, -1, 1, 0, 0, 1, 1, 0, 0}}, 
 {2, {2, -1, 1, 0, 0, 1, 2, 0, 0}}, {2, {2, -1, 1, 1, 0, 0, 1, 0, 0}}, 
 {2, {2, -1, 1, 1, 0, 0, 2, 0, 0}}, {2, {2, -1, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {2, -1, 1, 1, 0, 1, 1, 0, 0}}, {2, {2, -1, 1, 1, 0, 1, 2, 0, 0}}, 
 {2, {2, -1, 1, 1, 0, 1, 3, 0, 0}}, {2, {2, -1, 1, 1, 0, 2, 0, 0, 0}}, 
 {2, {2, -1, 1, 1, 0, 2, 1, 0, 0}}, {2, {2, -1, 1, 1, 1, 0, 1, 0, 0}}, 
 {2, {2, -1, 1, 1, 1, 1, 0, 0, 0}}, {2, {2, -1, 1, 1, 1, 1, 1, 0, 0}}, 
 {2, {2, -1, 1, 2, 0, 1, 1, 0, 0}}, {2, {2, -1, 2, 1, 0, 1, 1, 0, 0}}, 
 {2, {2, 0, -1, 1, 1, 0, 1, 0, 0}}, {2, {2, 0, 0, 0, 0, 1, 0, 0, 0}}, 
 {2, {2, 0, 0, 0, 0, 1, 1, 0, 0}}, {2, {2, 0, 0, 0, 0, 1, 2, 0, 0}}, 
 {2, {2, 0, 0, 0, 1, 0, 1, 0, 0}}, {2, {2, 0, 0, 0, 1, 1, 1, 0, 0}}, 
 {2, {2, 0, 0, 0, 1, 1, 2, 0, 0}}, {2, {2, 0, 0, 1, 0, 0, 1, 0, 0}}, 
 {2, {2, 0, 0, 1, 0, 0, 2, 0, 0}}, {2, {2, 0, 0, 1, 0, 1, 0, 0, 0}}, 
 {2, {2, 0, 0, 1, 0, 1, 1, 0, 0}}, {2, {2, 0, 0, 1, 0, 1, 2, 0, 0}}, 
 {2, {2, 0, 0, 1, 0, 1, 3, 0, 0}}, {2, {2, 0, 0, 1, 0, 2, 0, 0, 0}}, 
 {2, {2, 0, 0, 1, 0, 2, 1, 0, 0}}, {2, {2, 0, 0, 1, 1, -1, 1, 0, 0}}, 
 {2, {2, 0, 0, 1, 1, 0, 0, 0, 0}}, {2, {2, 0, 0, 1, 1, 0, 1, -1, 0}}, 
 {2, {2, 0, 0, 1, 1, 0, 1, 0, -1}}, {2, {2, 0, 0, 1, 1, 0, 1, 0, 0}}, 
 {2, {2, 0, 0, 1, 1, 1, 0, 0, 0}}, {2, {2, 0, 0, 1, 1, 1, 1, 0, 0}}, 
 {2, {2, 0, 0, 1, 1, 2, 0, 0, 0}}, {2, {2, 0, 0, 1, 1, 3, 0, 0, 0}}, 
 {2, {2, 0, 0, 1, 2, 1, 0, 0, 0}}, {2, {2, 0, 0, 2, 0, 1, 1, 0, 0}}, 
 {2, {2, 0, 0, 2, 0, 1, 2, 0, 0}}, {2, {2, 0, 0, 2, 0, 2, 1, 0, 0}}, 
 {2, {2, 0, 0, 2, 1, 0, 2, 0, 0}}, {2, {2, 0, 0, 2, 1, 1, 0, 0, 0}}, 
 {2, {2, 0, 0, 2, 1, 1, 1, 0, 0}}, {2, {2, 0, 0, 2, 1, 1, 2, 0, -1}}, 
 {2, {2, 0, 0, 2, 1, 1, 2, 0, 0}}, {2, {2, 0, 0, 2, 1, 2, 0, 0, 0}}, 
 {2, {2, 0, 0, 2, 1, 2, 1, 0, -1}}, {2, {2, 0, 0, 2, 1, 2, 1, 0, 0}}, 
 {2, {2, 0, 1, -1, 0, 1, 0, 0, 0}}, {2, {2, 0, 1, -1, 0, 1, 1, 0, 0}}, 
 {2, {2, 0, 1, -1, 0, 1, 2, 0, 0}}, {2, {2, 0, 1, 0, 0, 0, 0, 0, 0}}, 
 {2, {2, 0, 1, 0, 0, 0, 1, 0, 0}}, {2, {2, 0, 1, 0, 0, 0, 2, 0, 0}}, 
 {2, {2, 0, 1, 0, 0, 1, -1, 0, 0}}, {2, {2, 0, 1, 0, 0, 1, 0, -1, 0}}, 
 {2, {2, 0, 1, 0, 0, 1, 0, 0, -1}}, {2, {2, 0, 1, 0, 0, 1, 0, 0, 0}}, 
 {2, {2, 0, 1, 0, 0, 1, 1, -1, 0}}, {2, {2, 0, 1, 0, 0, 1, 1, 0, -1}}, 
 {2, {2, 0, 1, 0, 0, 1, 1, 0, 0}}, {2, {2, 0, 1, 0, 0, 1, 2, -1, 0}}, 
 {2, {2, 0, 1, 0, 0, 1, 2, 0, -1}}, {2, {2, 0, 1, 0, 0, 1, 2, 0, 0}}, 
 {2, {2, 0, 1, 0, 0, 1, 3, 0, 0}}, {2, {2, 0, 1, 0, 0, 2, 0, 0, 0}}, 
 {2, {2, 0, 1, 0, 0, 2, 1, 0, 0}}, {2, {2, 0, 1, 0, 1, 0, 1, 0, 0}}, 
 {2, {2, 0, 1, 0, 1, 1, 0, 0, 0}}, {2, {2, 0, 1, 0, 1, 1, 1, 0, 0}}, 
 {2, {2, 0, 1, 1, -1, 1, 2, 0, 0}}, {2, {2, 0, 1, 1, -1, 2, 1, 0, 0}}, 
 {2, {2, 0, 1, 1, 0, -1, 1, 0, 0}}, {2, {2, 0, 1, 1, 0, -1, 2, 0, 0}}, 
 {2, {2, 0, 1, 1, 0, 0, 0, 0, 0}}, {2, {2, 0, 1, 1, 0, 0, 1, -1, 0}}, 
 {2, {2, 0, 1, 1, 0, 0, 1, 0, -1}}, {2, {2, 0, 1, 1, 0, 0, 1, 0, 0}}, 
 {2, {2, 0, 1, 1, 0, 0, 2, -1, 0}}, {2, {2, 0, 1, 1, 0, 0, 2, 0, -1}}, 
 {2, {2, 0, 1, 1, 0, 0, 2, 0, 0}}, {2, {2, 0, 1, 1, 0, 0, 3, 0, 0}}, 
 {2, {2, 0, 1, 1, 0, 1, -1, 0, 0}}, {2, {2, 0, 1, 1, 0, 1, 0, -1, 0}}, 
 {2, {2, 0, 1, 1, 0, 1, 0, 0, -1}}, {2, {2, 0, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {2, 0, 1, 1, 0, 1, 1, -1, 0}}, {2, {2, 0, 1, 1, 0, 1, 1, 0, -1}}, 
 {2, {2, 0, 1, 1, 0, 1, 1, 0, 0}}, {2, {2, 0, 1, 1, 0, 1, 2, -1, 0}}, 
 {2, {2, 0, 1, 1, 0, 1, 2, 0, -1}}, {2, {2, 0, 1, 1, 0, 1, 2, 0, 0}}, 
 {2, {2, 0, 1, 1, 0, 1, 3, -1, 0}}, {2, {2, 0, 1, 1, 0, 1, 3, 0, -1}}, 
 {2, {2, 0, 1, 1, 0, 1, 3, 0, 0}}, {2, {2, 0, 1, 1, 0, 2, -1, 0, 0}}, 
 {2, {2, 0, 1, 1, 0, 2, 0, -1, 0}}, {2, {2, 0, 1, 1, 0, 2, 0, 0, -1}}, 
 {2, {2, 0, 1, 1, 0, 2, 0, 0, 0}}, {2, {2, 0, 1, 1, 0, 2, 1, -1, 0}}, 
 {2, {2, 0, 1, 1, 0, 2, 1, 0, -1}}, {2, {2, 0, 1, 1, 0, 2, 1, 0, 0}}, 
 {2, {2, 0, 1, 1, 0, 3, 0, 0, 0}}, {2, {2, 0, 1, 1, 1, -1, 1, 0, 0}}, 
 {2, {2, 0, 1, 1, 1, 0, 0, 0, 0}}, {2, {2, 0, 1, 1, 1, 0, 1, -1, 0}}, 
 {2, {2, 0, 1, 1, 1, 0, 1, 0, -1}}, {2, {2, 0, 1, 1, 1, 0, 1, 0, 0}}, 
 {2, {2, 0, 1, 1, 1, 1, -1, 0, 0}}, {2, {2, 0, 1, 1, 1, 1, 0, -1, 0}}, 
 {2, {2, 0, 1, 1, 1, 1, 0, 0, -1}}, {2, {2, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {2, 0, 1, 1, 1, 1, 1, -1, 0}}, {2, {2, 0, 1, 1, 1, 1, 1, 0, -1}}, 
 {2, {2, 0, 1, 1, 1, 1, 1, 0, 0}}, {2, {2, 0, 1, 1, 1, 1, 2, 0, 0}}, 
 {2, {2, 0, 1, 1, 1, 2, 0, 0, 0}}, {2, {2, 0, 1, 1, 1, 2, 1, 0, 0}}, 
 {2, {2, 0, 1, 1, 2, 1, 0, 0, 0}}, {2, {2, 0, 1, 2, 0, 0, 1, 0, 0}}, 
 {2, {2, 0, 1, 2, 0, 1, 0, 0, 0}}, {2, {2, 0, 1, 2, 0, 1, 1, -1, 0}}, 
 {2, {2, 0, 1, 2, 0, 1, 1, 0, -1}}, {2, {2, 0, 1, 2, 0, 1, 1, 0, 0}}, 
 {2, {2, 0, 1, 2, 1, 1, 0, 0, 0}}, {2, {2, 0, 2, 0, 0, 1, 1, 0, 0}}, 
 {2, {2, 0, 2, 1, -1, 1, 1, 0, 0}}, {2, {2, 0, 2, 1, 0, 0, 1, 0, 0}}, 
 {2, {2, 0, 2, 1, 0, 1, 0, 0, 0}}, {2, {2, 0, 2, 1, 0, 1, 1, -1, 0}}, 
 {2, {2, 0, 2, 1, 0, 1, 1, 0, -1}}, {2, {2, 0, 2, 1, 0, 1, 1, 0, 0}}, 
 {2, {2, 0, 2, 1, 1, 1, 0, 0, 0}}, {2, {2, 1, -1, 0, 0, 1, 0, 0, 0}}, 
 {2, {2, 1, -1, 0, 0, 1, 1, 0, 0}}, {2, {2, 1, -1, 0, 0, 1, 2, 0, 0}}, 
 {2, {2, 1, -1, 0, 1, 1, 1, 0, 0}}, {2, {2, 1, -1, 0, 1, 1, 2, 0, 0}}, 
 {2, {2, 1, -1, 1, 0, 1, 0, 0, 0}}, {2, {2, 1, -1, 1, 0, 1, 1, 0, 0}}, 
 {2, {2, 1, -1, 1, 0, 2, 0, 0, 0}}, {2, {2, 1, -1, 1, 1, 1, 0, 0, 0}}, 
 {2, {2, 1, -1, 1, 1, 1, 1, 0, 0}}, {2, {2, 1, -1, 1, 1, 2, 0, 0, 0}}, 
 {2, {2, 1, -1, 1, 1, 3, 0, 0, 0}}, {2, {2, 1, -1, 1, 2, 1, 0, 0, 0}}, 
 {2, {2, 1, -1, 2, 1, 1, 0, 0, 0}}, {2, {2, 1, 0, -1, 0, 1, 0, 0, 0}}, 
 {2, {2, 1, 0, -1, 0, 1, 1, 0, 0}}, {2, {2, 1, 0, -1, 0, 1, 2, 0, 0}}, 
 {2, {2, 1, 0, -1, 1, 1, 1, 0, 0}}, {2, {2, 1, 0, -1, 1, 1, 2, 0, 0}}, 
 {2, {2, 1, 0, 0, 0, 0, 0, 0, 0}}, {2, {2, 1, 0, 0, 0, 0, 1, 0, 0}}, 
 {2, {2, 1, 0, 0, 0, 0, 2, 0, 0}}, {2, {2, 1, 0, 0, 0, 1, -1, 0, 0}}, 
 {2, {2, 1, 0, 0, 0, 1, 0, -1, 0}}, {2, {2, 1, 0, 0, 0, 1, 0, 0, -1}}, 
 {2, {2, 1, 0, 0, 0, 1, 0, 0, 0}}, {2, {2, 1, 0, 0, 0, 1, 1, -1, 0}}, 
 {2, {2, 1, 0, 0, 0, 1, 1, 0, -1}}, {2, {2, 1, 0, 0, 0, 1, 1, 0, 0}}, 
 {2, {2, 1, 0, 0, 0, 1, 2, -1, 0}}, {2, {2, 1, 0, 0, 0, 1, 2, 0, -1}}, 
 {2, {2, 1, 0, 0, 0, 1, 2, 0, 0}}, {2, {2, 1, 0, 0, 0, 1, 3, 0, 0}}, 
 {2, {2, 1, 0, 0, 0, 2, 0, 0, 0}}, {2, {2, 1, 0, 0, 0, 2, 1, 0, 0}}, 
 {2, {2, 1, 0, 0, 1, 0, 1, 0, 0}}, {2, {2, 1, 0, 0, 1, 0, 2, 0, 0}}, 
 {2, {2, 1, 0, 0, 1, 1, 0, 0, 0}}, {2, {2, 1, 0, 0, 1, 1, 1, -1, 0}}, 
 {2, {2, 1, 0, 0, 1, 1, 1, 0, -1}}, {2, {2, 1, 0, 0, 1, 1, 1, 0, 0}}, 
 {2, {2, 1, 0, 0, 1, 1, 2, -1, 0}}, {2, {2, 1, 0, 0, 1, 1, 2, 0, -1}}, 
 {2, {2, 1, 0, 0, 1, 1, 2, 0, 0}}, {2, {2, 1, 0, 0, 1, 2, 0, 0, 0}}, 
 {2, {2, 1, 0, 0, 1, 3, 0, 0, 0}}, {2, {2, 1, 0, 0, 2, 1, 0, 0, 0}}, 
 {2, {2, 1, 0, 1, 0, 0, 0, 0, 0}}, {2, {2, 1, 0, 1, 0, 0, 1, 0, 0}}, 
 {2, {2, 1, 0, 1, 0, 1, -1, 0, 0}}, {2, {2, 1, 0, 1, 0, 1, 0, -1, 0}}, 
 {2, {2, 1, 0, 1, 0, 1, 0, 0, -1}}, {2, {2, 1, 0, 1, 0, 1, 0, 0, 0}}, 
 {2, {2, 1, 0, 1, 0, 1, 1, -1, 0}}, {2, {2, 1, 0, 1, 0, 1, 1, 0, -1}}, 
 {2, {2, 1, 0, 1, 0, 1, 1, 0, 0}}, {2, {2, 1, 0, 1, 0, 1, 2, 0, 0}}, 
 {2, {2, 1, 0, 1, 0, 2, -1, 0, 0}}, {2, {2, 1, 0, 1, 0, 2, 0, -1, 0}}, 
 {2, {2, 1, 0, 1, 0, 2, 0, 0, -1}}, {2, {2, 1, 0, 1, 0, 2, 0, 0, 0}}, 
 {2, {2, 1, 0, 1, 0, 2, 1, 0, 0}}, {2, {2, 1, 0, 1, 0, 3, 0, 0, 0}}, 
 {2, {2, 1, 0, 1, 1, 0, 0, 0, 0}}, {2, {2, 1, 0, 1, 1, 0, 1, 0, 0}}, 
 {2, {2, 1, 0, 1, 1, 1, -1, 0, 0}}, {2, {2, 1, 0, 1, 1, 1, 0, -1, 0}}, 
 {2, {2, 1, 0, 1, 1, 1, 0, 0, -1}}, {2, {2, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {2, {2, 1, 0, 1, 1, 1, 1, -1, 0}}, {2, {2, 1, 0, 1, 1, 1, 1, 0, -1}}, 
 {2, {2, 1, 0, 1, 1, 1, 1, 0, 0}}, {2, {2, 1, 0, 1, 1, 1, 2, 0, 0}}, 
 {2, {2, 1, 0, 1, 1, 2, -1, 0, 0}}, {2, {2, 1, 0, 1, 1, 2, 0, -1, 0}}, 
 {2, {2, 1, 0, 1, 1, 2, 0, 0, -1}}, {2, {2, 1, 0, 1, 1, 2, 0, 0, 0}}, 
 {2, {2, 1, 0, 1, 1, 2, 1, 0, 0}}, {2, {2, 1, 0, 1, 1, 3, -1, 0, 0}}, 
 {2, {2, 1, 0, 1, 1, 3, 0, -1, 0}}, {2, {2, 1, 0, 1, 1, 3, 0, 0, -1}}, 
 {2, {2, 1, 0, 1, 1, 3, 0, 0, 0}}, {2, {2, 1, 0, 1, 2, 0, 0, 0, 0}}, 
 {2, {2, 1, 0, 1, 2, 1, -1, 0, 0}}, {2, {2, 1, 0, 1, 2, 1, 0, -1, 0}}, 
 {2, {2, 1, 0, 1, 2, 1, 0, 0, -1}}, {2, {2, 1, 0, 1, 2, 1, 0, 0, 0}}, 
 {2, {2, 1, 0, 2, 0, 1, 1, 0, 0}}, {2, {2, 1, 0, 2, 1, 0, 0, 0, 0}}, 
 {2, {2, 1, 0, 2, 1, 1, -1, 0, 0}}, {2, {2, 1, 0, 2, 1, 1, 0, -1, 0}}, 
 {2, {2, 1, 0, 2, 1, 1, 0, 0, -1}}, {2, {2, 1, 0, 2, 1, 1, 0, 0, 0}}, 
 {2, {2, 1, 1, -1, 0, 1, 0, 0, 0}}, {2, {2, 1, 1, -1, 0, 1, 1, 0, 0}}, 
 {2, {2, 1, 1, -1, 0, 1, 2, 0, 0}}, {2, {2, 1, 1, -1, 0, 1, 3, 0, 0}}, 
 {2, {2, 1, 1, -1, 0, 2, 0, 0, 0}}, {2, {2, 1, 1, -1, 0, 2, 1, 0, 0}}, 
 {2, {2, 1, 1, -1, 1, 1, 0, 0, 0}}, {2, {2, 1, 1, -1, 1, 1, 1, 0, 0}}, 
 {2, {2, 1, 1, 0, -1, 1, 2, 0, 0}}, {2, {2, 1, 1, 0, -1, 2, 1, 0, 0}}, 
 {2, {2, 1, 1, 0, 0, 0, 0, 0, 0}}, {2, {2, 1, 1, 0, 0, 0, 1, 0, 0}}, 
 {2, {2, 1, 1, 0, 0, 0, 2, 0, 0}}, {2, {2, 1, 1, 0, 0, 0, 3, 0, 0}}, 
 {2, {2, 1, 1, 0, 0, 1, -1, 0, 0}}, {2, {2, 1, 1, 0, 0, 1, 0, -1, 0}}, 
 {2, {2, 1, 1, 0, 0, 1, 0, 0, -1}}, {2, {2, 1, 1, 0, 0, 1, 0, 0, 0}}, 
 {2, {2, 1, 1, 0, 0, 1, 1, -1, 0}}, {2, {2, 1, 1, 0, 0, 1, 1, 0, -1}}, 
 {2, {2, 1, 1, 0, 0, 1, 1, 0, 0}}, {2, {2, 1, 1, 0, 0, 1, 2, -1, 0}}, 
 {2, {2, 1, 1, 0, 0, 1, 2, 0, -1}}, {2, {2, 1, 1, 0, 0, 1, 2, 0, 0}}, 
 {2, {2, 1, 1, 0, 0, 1, 3, -1, 0}}, {2, {2, 1, 1, 0, 0, 1, 3, 0, -1}}, 
 {2, {2, 1, 1, 0, 0, 1, 3, 0, 0}}, {2, {2, 1, 1, 0, 0, 2, -1, 0, 0}}, 
 {2, {2, 1, 1, 0, 0, 2, 0, -1, 0}}, {2, {2, 1, 1, 0, 0, 2, 0, 0, -1}}, 
 {2, {2, 1, 1, 0, 0, 2, 0, 0, 0}}, {2, {2, 1, 1, 0, 0, 2, 1, -1, 0}}, 
 {2, {2, 1, 1, 0, 0, 2, 1, 0, -1}}, {2, {2, 1, 1, 0, 0, 2, 1, 0, 0}}, 
 {2, {2, 1, 1, 0, 0, 3, 0, 0, 0}}, {2, {2, 1, 1, 0, 1, 0, 0, 0, 0}}, 
 {2, {2, 1, 1, 0, 1, 0, 1, 0, 0}}, {2, {2, 1, 1, 0, 1, 1, -1, 0, 0}}, 
 {2, {2, 1, 1, 0, 1, 1, 0, -1, 0}}, {2, {2, 1, 1, 0, 1, 1, 0, 0, -1}}, 
 {2, {2, 1, 1, 0, 1, 1, 0, 0, 0}}, {2, {2, 1, 1, 0, 1, 1, 1, -1, 0}}, 
 {2, {2, 1, 1, 0, 1, 1, 1, 0, -1}}, {2, {2, 1, 1, 0, 1, 1, 1, 0, 0}}, 
 {2, {2, 1, 1, 0, 1, 1, 2, 0, 0}}, {2, {2, 1, 1, 0, 1, 2, 0, 0, 0}}, 
 {2, {2, 1, 1, 0, 1, 2, 1, 0, 0}}, {2, {2, 1, 1, 0, 2, 1, 0, 0, 0}}, 
 {2, {2, 1, 1, 1, -1, 2, 0, 0, 0}}, {2, {2, 1, 1, 1, 0, -1, 0, 0, 0}}, 
 {2, {2, 1, 1, 1, 0, -1, 1, 0, 0}}, {2, {2, 1, 1, 1, 0, 0, -1, 0, 0}}, 
 {2, {2, 1, 1, 1, 0, 0, 0, -1, 0}}, {2, {2, 1, 1, 1, 0, 0, 0, 0, -1}}, 
 {2, {2, 1, 1, 1, 0, 0, 0, 0, 0}}, {2, {2, 1, 1, 1, 0, 0, 1, -1, 0}}, 
 {2, {2, 1, 1, 1, 0, 0, 1, 0, -1}}, {2, {2, 1, 1, 1, 0, 0, 1, 0, 0}}, 
 {2, {2, 1, 1, 1, 0, 0, 2, 0, 0}}, {2, {2, 1, 1, 1, 0, 1, -1, 0, 0}}, 
 {2, {2, 1, 1, 1, 0, 1, 0, -1, 0}}, {2, {2, 1, 1, 1, 0, 1, 0, 0, -1}}, 
 {2, {2, 1, 1, 1, 0, 1, 0, 0, 0}}, {2, {2, 1, 1, 1, 0, 1, 1, -1, 0}}, 
 {2, {2, 1, 1, 1, 0, 1, 1, 0, -1}}, {2, {2, 1, 1, 1, 0, 1, 1, 0, 0}}, 
 {2, {2, 1, 1, 1, 0, 1, 2, -1, 0}}, {2, {2, 1, 1, 1, 0, 1, 2, 0, -1}}, 
 {2, {2, 1, 1, 1, 0, 1, 2, 0, 0}}, {2, {2, 1, 1, 1, 0, 2, -1, 0, 0}}, 
 {2, {2, 1, 1, 1, 0, 2, 0, -1, 0}}, {2, {2, 1, 1, 1, 0, 2, 0, 0, -1}}, 
 {2, {2, 1, 1, 1, 0, 2, 0, 0, 0}}, {2, {2, 1, 1, 1, 0, 2, 1, -1, 0}}, 
 {2, {2, 1, 1, 1, 0, 2, 1, 0, -1}}, {2, {2, 1, 1, 1, 0, 2, 1, 0, 0}}, 
 {2, {2, 1, 1, 1, 0, 3, -1, 0, 0}}, {2, {2, 1, 1, 1, 0, 3, 0, -1, 0}}, 
 {2, {2, 1, 1, 1, 0, 3, 0, 0, -1}}, {2, {2, 1, 1, 1, 0, 3, 0, 0, 0}}, 
 {2, {2, 1, 1, 1, 1, -1, 1, 0, 0}}, {2, {2, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {2, {2, 1, 1, 1, 1, 0, 1, -1, 0}}, {2, {2, 1, 1, 1, 1, 0, 1, 0, -1}}, 
 {2, {2, 1, 1, 1, 1, 0, 1, 0, 0}}, {2, {2, 1, 1, 1, 1, 0, 2, 0, 0}}, 
 {2, {2, 1, 1, 1, 1, 1, -1, 0, 0}}, {2, {2, 1, 1, 1, 1, 1, 0, -1, 0}}, 
 {2, {2, 1, 1, 1, 1, 1, 0, 0, -1}}, {2, {2, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {2, 1, 1, 1, 1, 1, 1, -1, 0}}, {2, {2, 1, 1, 1, 1, 1, 1, 0, -1}}, 
 {2, {2, 1, 1, 1, 1, 1, 1, 0, 0}}, {2, {2, 1, 1, 1, 1, 1, 2, -1, 0}}, 
 {2, {2, 1, 1, 1, 1, 1, 2, 0, -1}}, {2, {2, 1, 1, 1, 1, 1, 2, 0, 0}}, 
 {2, {2, 1, 1, 1, 1, 2, -1, 0, 0}}, {2, {2, 1, 1, 1, 1, 2, 0, -1, 0}}, 
 {2, {2, 1, 1, 1, 1, 2, 0, 0, -1}}, {2, {2, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {2, {2, 1, 1, 1, 1, 2, 1, -1, 0}}, {2, {2, 1, 1, 1, 1, 2, 1, 0, -1}}, 
 {2, {2, 1, 1, 1, 1, 2, 1, 0, 0}}, {2, {2, 1, 1, 1, 2, 0, 0, 0, 0}}, 
 {2, {2, 1, 1, 1, 2, 1, -1, 0, 0}}, {2, {2, 1, 1, 1, 2, 1, 0, -1, 0}}, 
 {2, {2, 1, 1, 1, 2, 1, 0, 0, -1}}, {2, {2, 1, 1, 1, 2, 1, 0, 0, 0}}, 
 {2, {2, 1, 1, 2, 0, 0, 1, 0, 0}}, {2, {2, 1, 1, 2, 0, 1, 0, 0, 0}}, 
 {2, {2, 1, 1, 2, 0, 1, 1, -1, 0}}, {2, {2, 1, 1, 2, 0, 1, 1, 0, -1}}, 
 {2, {2, 1, 1, 2, 0, 1, 1, 0, 0}}, {2, {2, 1, 1, 2, 1, 0, 0, 0, 0}}, 
 {2, {2, 1, 1, 2, 1, 1, -1, 0, 0}}, {2, {2, 1, 1, 2, 1, 1, 0, -1, 0}}, 
 {2, {2, 1, 1, 2, 1, 1, 0, 0, -1}}, {2, {2, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {2, {2, 1, 2, -1, 0, 1, 1, 0, 0}}, {2, {2, 1, 2, 0, -1, 1, 1, 0, 0}}, 
 {2, {2, 1, 2, 0, 0, 0, 1, 0, 0}}, {2, {2, 1, 2, 0, 0, 1, 0, 0, 0}}, 
 {2, {2, 1, 2, 0, 0, 1, 1, -1, 0}}, {2, {2, 1, 2, 0, 0, 1, 1, 0, -1}}, 
 {2, {2, 1, 2, 0, 0, 1, 1, 0, 0}}, {2, {2, 1, 2, 0, 1, 1, 0, 0, 0}}, 
 {2, {2, 1, 2, 1, -1, 1, 0, 0, 0}}, {2, {2, 1, 2, 1, 0, 0, 0, 0, 0}}, 
 {2, {2, 1, 2, 1, 0, 0, 1, 0, 0}}, {2, {2, 1, 2, 1, 0, 1, -1, 0, 0}}, 
 {2, {2, 1, 2, 1, 0, 1, 0, -1, 0}}, {2, {2, 1, 2, 1, 0, 1, 0, 0, -1}}, 
 {2, {2, 1, 2, 1, 0, 1, 0, 0, 0}}, {2, {2, 1, 2, 1, 0, 1, 1, -1, 0}}, 
 {2, {2, 1, 2, 1, 0, 1, 1, 0, -1}}, {2, {2, 1, 2, 1, 0, 1, 1, 0, 0}}, 
 {2, {2, 1, 2, 1, 1, 0, 0, 0, 0}}, {2, {2, 1, 2, 1, 1, 1, -1, 0, 0}}, 
 {2, {2, 1, 2, 1, 1, 1, 0, -1, 0}}, {2, {2, 1, 2, 1, 1, 1, 0, 0, -1}}, 
 {2, {2, 1, 2, 1, 1, 1, 0, 0, 0}}, {2, {2, 2, -1, 1, 1, 1, 0, 0, 0}}, 
 {2, {2, 2, 0, 0, 0, 1, 1, 0, 0}}, {2, {2, 2, 0, 0, 1, 1, 0, 0, 0}}, 
 {2, {2, 2, 0, 1, 0, 1, 0, 0, 0}}, {2, {2, 2, 0, 1, 0, 1, 1, 0, 0}}, 
 {2, {2, 2, 0, 1, 1, 0, 0, 0, 0}}, {2, {2, 2, 0, 1, 1, 1, -1, 0, 0}}, 
 {2, {2, 2, 0, 1, 1, 1, 0, -1, 0}}, {2, {2, 2, 0, 1, 1, 1, 0, 0, -1}}, 
 {2, {2, 2, 0, 1, 1, 1, 0, 0, 0}}, {2, {2, 2, 1, -1, 0, 1, 1, 0, 0}}, 
 {2, {2, 2, 1, 0, -1, 1, 1, 0, 0}}, {2, {2, 2, 1, 0, 0, 0, 1, 0, 0}}, 
 {2, {2, 2, 1, 0, 0, 1, 0, 0, 0}}, {2, {2, 2, 1, 0, 0, 1, 1, -1, 0}}, 
 {2, {2, 2, 1, 0, 0, 1, 1, 0, -1}}, {2, {2, 2, 1, 0, 0, 1, 1, 0, 0}}, 
 {2, {2, 2, 1, 0, 1, 1, 0, 0, 0}}, {2, {2, 2, 1, 1, -1, 1, 0, 0, 0}}, 
 {2, {2, 2, 1, 1, -1, 2, 0, 0, 0}}, {2, {2, 2, 1, 1, 0, 0, 0, 0, 0}}, 
 {2, {2, 2, 1, 1, 0, 0, 1, 0, 0}}, {2, {2, 2, 1, 1, 0, 1, -1, 0, 0}}, 
 {2, {2, 2, 1, 1, 0, 1, 0, -1, 0}}, {2, {2, 2, 1, 1, 0, 1, 0, 0, -1}}, 
 {2, {2, 2, 1, 1, 0, 1, 0, 0, 0}}, {2, {2, 2, 1, 1, 0, 1, 1, -1, 0}}, 
 {2, {2, 2, 1, 1, 0, 1, 1, 0, -1}}, {2, {2, 2, 1, 1, 0, 1, 1, 0, 0}}, 
 {2, {2, 2, 1, 1, 0, 2, -1, 0, 0}}, {2, {2, 2, 1, 1, 0, 2, 0, 0, -1}}, 
 {2, {2, 2, 1, 1, 0, 2, 0, 0, 0}}, {2, {2, 2, 1, 1, 1, 1, 0, -1, 0}}, 
 {2, {2, 2, 1, 1, 1, 1, 0, 0, -1}}, {2, {2, 2, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {2, 2, 2, 0, 0, 1, 0, 0, 0}}, {2, {2, 2, 2, 1, -1, 1, 0, 0, 0}}, 
 {2, {2, 2, 2, 1, 0, 1, 0, -1, 0}}, {2, {2, 2, 2, 1, 0, 1, 0, 0, -1}}, 
 {2, {2, 2, 2, 1, 0, 1, 0, 0, 0}}, {2, {2, 3, 0, 1, 0, 1, 0, 0, 0}}, 
 {2, {2, 3, 1, 0, 0, 1, 0, 0, 0}}, {2, {2, 3, 1, 1, -1, 1, 0, 0, 0}}, 
 {2, {2, 3, 1, 1, 0, 1, 0, -1, 0}}, {2, {2, 3, 1, 1, 0, 1, 0, 0, -1}}, 
 {2, {2, 3, 1, 1, 0, 1, 0, 0, 0}}, {2, {3, -1, 0, 2, 1, 1, 1, 0, 0}}, 
 {2, {3, -1, 1, 1, 0, 1, 1, 0, 0}}, {2, {3, 0, -1, 2, 1, 1, 1, 0, 0}}, 
 {2, {3, 0, 0, 1, 0, 1, 1, 0, 0}}, {2, {3, 0, 0, 1, 1, 1, 0, 0, 0}}, 
 {2, {3, 0, 0, 1, 1, 1, 1, 0, 0}}, {2, {3, 0, 0, 2, 1, 0, 1, 0, 0}}, 
 {2, {3, 0, 0, 2, 1, 1, 0, 0, 0}}, {2, {3, 0, 0, 2, 1, 1, 1, -1, 0}}, 
 {2, {3, 0, 0, 2, 1, 1, 1, 0, -1}}, {2, {3, 0, 0, 2, 1, 1, 1, 0, 0}}, 
 {2, {3, 0, 1, 0, 0, 1, 1, 0, 0}}, {2, {3, 0, 1, 1, 0, 0, 1, 0, 0}}, 
 {2, {3, 0, 1, 1, 0, 1, 0, 0, 0}}, {2, {3, 0, 1, 1, 0, 1, 1, -1, 0}}, 
 {2, {3, 0, 1, 1, 0, 1, 1, 0, -1}}, {2, {3, 0, 1, 1, 0, 1, 1, 0, 0}}, 
 {2, {3, 0, 1, 1, 1, 1, 0, 0, 0}}, {2, {3, 1, -1, 1, 1, 1, 0, 0, 0}}, 
 {2, {3, 1, 0, 0, 0, 1, 1, 0, 0}}, {2, {3, 1, 0, 0, 1, 1, 0, 0, 0}}, 
 {2, {3, 1, 0, 1, 0, 1, 0, 0, 0}}, {2, {3, 1, 0, 1, 1, 0, 0, 0, 0}}, 
 {2, {3, 1, 0, 1, 1, 1, -1, 0, 0}}, {2, {3, 1, 0, 1, 1, 1, 0, -1, 0}}, 
 {2, {3, 1, 0, 1, 1, 1, 0, 0, -1}}, {2, {3, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {2, {3, 1, 1, -1, 0, 1, 1, 0, 0}}, {2, {3, 1, 1, 0, 0, 0, 1, 0, 0}}, 
 {2, {3, 1, 1, 0, 0, 1, 0, 0, 0}}, {2, {3, 1, 1, 0, 0, 1, 1, -1, 0}}, 
 {2, {3, 1, 1, 0, 0, 1, 1, 0, -1}}, {2, {3, 1, 1, 0, 0, 1, 1, 0, 0}}, 
 {2, {3, 1, 1, 0, 1, 1, 0, 0, 0}}, {2, {3, 1, 1, 1, 0, 0, 0, 0, 0}}, 
 {2, {3, 1, 1, 1, 0, 1, -1, 0, 0}}, {2, {3, 1, 1, 1, 0, 1, 0, -1, 0}}, 
 {2, {3, 1, 1, 1, 0, 1, 0, 0, -1}}, {2, {3, 1, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {3, 1, 1, 1, 1, 0, 0, 0, 0}}, {2, {3, 1, 1, 1, 1, 1, -1, 0, 0}}, 
 {2, {3, 1, 1, 1, 1, 1, 0, -1, 0}}, {2, {3, 1, 1, 1, 1, 1, 0, 0, -1}}, 
 {2, {3, 1, 1, 1, 1, 1, 0, 0, 0}}, {2, {3, 2, 0, 1, 0, 1, 0, 0, 0}}, 
 {2, {3, 2, 1, 0, 0, 1, 0, 0, 0}}, {2, {3, 2, 1, 1, 0, 0, 0, 0, 0}}, 
 {2, {3, 2, 1, 1, 0, 1, -1, 0, 0}}, {2, {3, 2, 1, 1, 0, 1, 0, -1, 0}}, 
 {2, {3, 2, 1, 1, 0, 1, 0, 0, -1}}, {2, {3, 2, 1, 1, 0, 1, 0, 0, 0}}}


==> anc/nbox/nbox2.lbases <==
{{}, {{{2, {1, -1, 1, -1, -1, -1, 1, -1, -1}}, {4, 7, 9, 1, 3, 0, 0, 6, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, -1, 1, -1, 1, -1, 1, -1, -1}}, {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, -1, -1, -1, -1, 1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, -1, -1, 1, -1, -1, -1, -1}}, 
   {4, 0, 5, 1, 0, 8, 2, 0, 3}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, -1, -1, 1, -1, 1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, -1, 1, -1, -1, 1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, -1, 1, 1, -1, -1, -1, -1}}, 
   {4, 0, 5, 1, 0, 8, 2, 0, 3}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, -1, 1, 1, -1, 1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, 1, -1, -1, -1, 1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, 1, -1, 1, -1, -1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, 1, -1, 1, -1, 1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, 1, 1, 1, -1, -1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}}, {{{2, {-1, -1, 1, 1, -1, -1, 1, -1, -1}}, 
   {0, 2, 3, 7, 0, 0, 4, 8, 0}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, -1, 1, 1, -1, -1, 1, -1, -1}}, {0, 0, 4, 3, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, -1, 1, 1, -1, -1, 1, -1, -1}}, {0, 0, 4, 7, 0, 0, 3, 0, 2}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, -1, 1, 1, -1, -1, 1, -1, -1}}, {0, 9, 7, 3, 0, 0, 4, 0, 0}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, -1, 1, 1, -1, -1, 1, -1, -1}}, {1, 9, 7, 4, 0, 0, 3, 0, 2}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, -1, 1, 1, -1, 1, -1, -1, -1}}, {0, 2, 3, 6, 0, 4, 0, 8, 0}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, -1, 1, 1, -1, 1, -1, -1, -1}}, {0, 0, 4, 3, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, -1, 1, 1, -1, 1, -1, -1, -1}}, {0, 0, 4, 6, 0, 3, 0, 0, 8}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, -1, 1, 1, -1, 1, -1, -1, -1}}, {0, 0, 6, 3, 0, 4, 0, 9, 0}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, -1, 1, 1, -1, 1, -1, -1, -1}}, {1, 0, 6, 4, 0, 3, 0, 9, 8}, 
   {{{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}}}, 
  {{2, {-1, -1, 1, 1, -1, 1, 1, -1, -1}}, {0, 0, 4, 3, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, -1, 1, 1, 1, -1, -1, -1, -1}}, {9, 2, 3, 5, 4, 0, 0, 8, 1}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}}}, 
  {{2, {-1, -1, 1, 1, 1, -1, -1, -1, -1}}, {0, 0, 4, 3, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, -1, 1, 1, 1, -1, -1, -1, -1}}, {9, 0, 4, 5, 3, 0, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}}}, {{2, {-1, -1, 1, 1, 1, -1, -1, -1, -1}}, 
   {0, 0, 5, 3, 4, 0, 0, 0, 1}, 
   {{{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 7}, {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, -1, 1, 1, 1, -1, -1, -1, -1}}, {1, 0, 5, 4, 3, 0, 0, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 7}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, -1, 1, 1, 1, -1, 1, -1, -1}}, {0, 0, 4, 3, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, -1, 1, 1, 1, 1, -1, -1, -1}}, {0, 0, 4, 3, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, -1, 1, 1, 1, 1, 1, -1, -1}}, {0, 0, 4, 3, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, -1, 1, -1, 1, -1, -1, -1}}, {0, 2, 3, 6, 0, 4, 0, 8, 0}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, -1, 1, -1, 1, -1, -1, -1}}, {0, 4, 0, 2, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"2*w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, -1, 1, -1, 1, -1, -1, -1}}, {0, 4, 0, 6, 0, 2, 8, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"2*w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, -1, 1, -1, 1, -1, -1, -1}}, {0, 6, 0, 2, 0, 4, 0, 7, 0}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, -1, 1, -1, 1, -1, -1, -1}}, {1, 6, 0, 4, 0, 2, 8, 7, 0}, 
   {{{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {-1, 1, -1, 1, -1, 1, 1, -1, -1}}, 
   {0, 4, 0, 2, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"2*w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, -1, 1, 1, -1, -1, -1, -1}}, {9, 2, 3, 5, 4, 0, 0, 8, 1}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}}}, 
  {{2, {-1, 1, -1, 1, 1, -1, -1, -1, -1}}, {0, 4, 0, 2, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"2*w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, -1, 1, 1, -1, -1, -1, -1}}, {9, 4, 0, 5, 2, 0, 0, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"2*w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, -1, 1, 1, -1, -1, -1, -1}}, {0, 5, 0, 2, 4, 0, 0, 0, 1}, 
   {{{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"2*w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, -1, 1, 1, -1, -1, -1, -1}}, {1, 5, 0, 4, 2, 0, 0, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"2*w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, -1, 1, 1, -1, 1, -1, -1}}, {0, 4, 0, 2, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"2*w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, -1, 1, 1, 1, -1, -1, -1}}, {0, 4, 0, 2, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"2*w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, -1, 1, 1, 1, 1, -1, -1}}, {0, 4, 0, 2, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"2*w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, 1, -1, -1, 1, 1, -1, -1}}, {0, 2, 3, 0, 0, 7, 6, 8, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-2", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-2", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"2", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, 1, -1, -1, 1, 1, -1, -1}}, {0, 3, 2, 0, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"2", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, 1, -1, -1, 1, 1, -1, -1}}, {0, 3, 2, 0, 0, 7, 6, 0, 0}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, 1, -1, 1, -1, 1, -1, -1}}, {0, 3, 2, 0, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"2", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, 1, -1, 1, -1, 1, -1, -1}}, {0, 2, 3, 0, 7, 0, 5, 8, 0}, 
   {{{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"2", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {-1, 1, 1, -1, 1, -1, 1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {-1, 1, 1, -1, 1, 1, -1, -1, -1}}, 
   {0, 2, 3, 0, 6, 5, 0, 8, 0}, 
   {{{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, 1, -1, 1, 1, -1, -1, -1}}, {0, 3, 2, 0, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"2", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, 1, -1, 1, 1, -1, -1, -1}}, {0, 3, 2, 0, 6, 5, 0, 0, 0}, 
   {{{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 1}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, 1, -1, 1, 1, 1, -1, -1}}, {0, 3, 2, 0, 5, 6, 7, 0, 9}, 
   {{{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"2", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {-1, 1, 1, 1, -1, -1, 1, -1, -1}}, {0, 2, 3, 7, 0, 0, 4, 8, 0}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, 1, 1, -1, 1, -1, -1, -1}}, {0, 2, 3, 6, 0, 4, 0, 8, 0}, 
   {{{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 1}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {-1, 1, 1, 1, 1, -1, -1, -1, -1}}, {9, 2, 3, 5, 4, 0, 0, 8, 1}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}}}, 
  {{2, {1, -1, -1, 1, -1, 1, 1, -1, -1}}, {1, 0, 0, 4, 0, 7, 6, 0, 0}, 
   {{{{"2", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}}, 2}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"2", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"2", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-2", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, -1, -1, 1, -1, 1, 1, -1, -1}}, {4, 0, 0, 1, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"2", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"2", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}}}, {{2, {1, -1, -1, 1, -1, 1, 1, -1, -1}}, 
   {4, 0, 0, 1, 0, 7, 6, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, -1, -1, 1, 1, -1, 1, -1, -1}}, {1, 0, 0, 4, 7, 0, 5, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"2", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"-2", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"2", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"5*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-2*u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, -1, -1, 1, 1, -1, 1, -1, -1}}, 
   {4, 0, 0, 1, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"2", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"2", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}}}, {{2, {1, -1, -1, 1, 1, -1, 1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, -1, -1, 1, 1, 1, -1, -1, -1}}, 
   {1, 0, 0, 4, 6, 5, 0, 0, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"2", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-2", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"2", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 3}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, -1, -1, 1, 1, 1, -1, -1, -1}}, {4, 0, 0, 1, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"2", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"2", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}}}, {{2, {1, -1, -1, 1, 1, 1, -1, -1, -1}}, 
   {4, 0, 8, 1, 6, 5, 0, 3, 0}, 
   {{{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, -1, -1, 1, 1, 1, 1, -1, -1}}, {4, 0, 0, 1, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"2", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"2", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 8}}}, {{2, {1, -1, 1, -1, -1, 1, -1, -1, -1}}, 
   {1, 0, 6, 4, 0, 3, 0, 9, 8}, 
   {{{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}}}, 
  {{2, {1, -1, 1, -1, -1, 1, -1, -1, -1}}, {3, 0, 1, 0, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"3*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, -1, 1, -1, -1, 1, -1, -1, -1}}, {3, 0, 6, 0, 0, 1, 0, 9, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"3*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, -1, 1, -1, -1, 1, -1, -1, -1}}, {6, 0, 1, 0, 0, 3, 0, 0, 8}, 
   {{{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"3*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, -1, 1, -1, -1, 1, -1, -1, -1}}, {6, 2, 3, 0, 0, 1, 0, 8, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"3*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, -1, 1, -1, -1, 1, 1, -1, -1}}, {3, 0, 1, 0, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"3*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, -1, 1, -1, 1, 1, -1, -1, -1}}, {3, 0, 1, 0, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"3*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, -1, 1, -1, 1, 1, 1, -1, -1}}, {3, 0, 1, 0, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 4}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"3*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, -1, 1, 1, -1, -1, 1, -1, -1}}, {1, 9, 7, 4, 0, 0, 3, 0, 2}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, -1, 1, 1, -1, 1, -1, -1, -1}}, {1, 0, 6, 4, 0, 3, 0, 9, 8}, 
   {{{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 2}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 
        0}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}}}, 
  {{2, {1, -1, 1, 1, 1, -1, -1, -1, -1}}, {1, 0, 5, 4, 3, 0, 0, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 2}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 6}, {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"2", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 7}, {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"-1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, 1, -1, -1, -1, 1, -1, -1, -1}}, {1, 6, 0, 4, 0, 2, 8, 7, 0}, 
   {{{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, -1, -1, -1, 1, -1, -1, -1}}, 
   {2, 1, 0, 0, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, 1, -1, -1, -1, 1, -1, -1, -1}}, {2, 6, 0, 0, 0, 1, 0, 7, 0}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, 1, -1, -1, -1, 1, -1, -1, -1}}, {6, 1, 0, 0, 0, 2, 8, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"3*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, 1, -1, -1, -1, 1, -1, -1, -1}}, {6, 2, 3, 0, 0, 1, 0, 8, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"3*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, 1, -1, -1, -1, 1, 1, -1, -1}}, {2, 1, 0, 0, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, 1, -1, -1, 1, 1, -1, -1, -1}}, {2, 1, 0, 0, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, 1, -1, -1, 1, 1, 1, -1, -1}}, {2, 1, 0, 0, 5, 6, 7, 0, 9}, 
   {{{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}}}, 
  {{2, {1, 1, -1, 1, -1, 1, -1, -1, -1}}, {1, 6, 0, 4, 0, 2, 8, 7, 0}, 
   {{{{"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 3}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"3*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 5}, {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, 1, -1, -1, 1, -1, -1, -1}}, 
   {6, 2, 3, 0, 0, 1, 0, 8, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 4}, 
    {{{"1", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"u", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"1", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"3*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, 1, 1, 1, -1, -1, -1, -1, -1}}, {1, 3, 2, 4, 0, 0, 0, 0, 0}, 
   {{{{"2", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 5}, 
    {{{"2", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-2", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"2", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}}, 7}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"2", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}}, 9}}}, 
  {{2, {1, 1, 1, 1, -1, -1, -1, -1, -1}}, {4, 2, 3, 1, 0, 0, 0, 8, 0}, 
   {{{{"2", {0, 0, -1, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, 0, -1, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}}, 5}, 
    {{{"2", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 0}}, 
      {"2", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, {"1", {0, 0, 0, 0, 0, 0, 0, 0, 
        -1}}, {"4*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"-2*v", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"2", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2", {0, -1, 0, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, 
      {"-1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}, {"-v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-w", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 7}, 
    {{{"2", {-1, 0, 0, 0, 0, 0, 0, 0, 0}}, {"2", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}}, 9}}}, 
  {{2, {1, 1, 1, 1, -1, -1, -1, -1, -1}}, {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}, {{2, {1, 1, 1, 1, 1, -1, 1, -1, -1}}, 
   {4, 3, 2, 1, 7, 0, 5, 0, 0}, 
   {{{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"-1", {0, 0, 0, 0, 0, -1, 0, 0, 
        0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 0}}, 
      {"2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"-u", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 6}, 
    {{{"1", {0, -1, 0, 0, 0, 0, 0, 0, 0}}, {"1", {0, 0, -1, 0, 0, 0, 0, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, -1, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 8}, 
    {{{"1", {0, 0, 0, 0, -1, 0, 0, 0, 0}}, {"1", {0, 0, 0, 0, 0, 0, -1, 0, 
        0}}, {"-1", {0, 0, 0, 0, 0, 0, 0, 0, -1}}, 
      {"-2*m", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
      {"v", {0, 0, 0, 0, 0, 0, 0, 0, 0}}, {"w", {0, 0, 0, 0, 0, 0, 0, 0, 
        0}}}, 9}}}}}


==> anc/nbox/nbox2.pref <==
{{2, {0, 0, 1, 1, 1, 1, 1, 0, 0}}, {2, {0, 0, 1, 1, 1, 1, 2, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, 0, 1, 0, 0}}, {2, {0, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, 2, 0, 0, 0}}, {2, {0, 1, 1, 1, 1, 3, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 2, 1, 0, 0, 0}}, {2, {0, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {2, {0, 1, 2, 1, 1, 1, 0, 0, 0}}, {2, {0, 2, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {2, 0, 0, 2, 1, 1, 1, 0, 0}}, {2, {1, 0, 1, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 1, 2, 0, 0}}, {2, {1, 0, 1, 1, 0, 1, 3, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 2, 1, 0, 0}}, {2, {1, 0, 1, 2, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 2, 1, 0, 1, 1, 0, 0}}, {2, {2, 0, 1, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, 1, 0, 1, 0, 0}}, {2, {1, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 0, 0, 1, 1, 1, 0, 0}}, {2, {1, 1, 0, 0, 1, 1, 2, 0, 0}}, 
 {2, {1, 1, 0, 1, 0, 1, 1, 0, 0}}, {2, {1, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, 1, 2, 0, 0, 0}}, {2, {1, 1, 0, 1, 1, 3, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, 2, 1, 0, 0, 0}}, {2, {1, 1, 0, 2, 1, 1, 0, 0, 0}}, 
 {2, {1, 2, 0, 1, 1, 1, 0, 0, 0}}, {2, {2, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 1, 1, 0, 0}}, {2, {1, 1, 1, 0, 0, 1, 2, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 1, 3, 0, 0}}, {2, {1, 1, 1, 0, 0, 2, 1, 0, 0}}, 
 {2, {1, 1, 2, 0, 0, 1, 1, 0, 0}}, {2, {1, 2, 1, 0, 0, 1, 1, 0, 0}}, 
 {2, {2, 1, 1, 0, 0, 1, 1, 0, 0}}, {2, {1, 1, 1, 1, 0, 0, 1, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 1, 0, 0, 0}}, {2, {1, 1, 1, 1, 0, 2, 0, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 3, 0, 0, 0}}, {2, {1, 1, 2, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, 2, 1, 1, 0, 1, 0, 0, 0}}, {2, {2, 1, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {2, 2, 1, 1, 0, 1, 0, 0, 0}}}


==> anc/nbox/nbox2.rules <==
G[2, {0, 0, 1, 1, 0, 0, 1, 0, 0}] -> {{1, G[2, {1, 0, 1, 0, 0, 1, 0, 0, 0}]}};

G[2, {0, 1, 0, 1, 0, 1, 0, 0, 0}] -> {{1, G[2, {1, 0, 1, 0, 0, 1, 0, 0, 0}]}};

G[2, {0, 0, 1, 1, 0, 1, 1, 0, 0}] -> {{1, G[2, {0, 1, 1, 1, 0, 1, 0, 0, 0}]}};

G[2, {0, 1, 0, 1, 1, 1, 0, 0, 0}] -> {{1, G[2, {1, 0, 1, 0, 0, 1, 1, 0, 0}]}};

G[2, {0, 1, 1, 0, 0, 1, 1, 0, 0}] -> {{1, G[2, {0, 1, 1, 0, 1, 1, 0, 0, 0}]}};

G[2, {1, 0, 0, 1, 0, 1, 1, 0, 0}] -> {{1, G[2, {1, 1, 1, 1, 0, 0, 0, 0, 0}]}};

G[2, {1, 0, 0, 1, 1, 1, 0, 0, 0}] -> {{1, G[2, {1, 1, 1, 1, 0, 0, 0, 0, 0}]}};

G[2, {1, 1, 0, 0, 1, 1, 0, 0, 0}] -> {{1, G[2, {1, 1, 1, 0, 0, 1, 0, 0, 0}]}};

G[2, {0, 0, 1, 1, 0, 1, 2, 0, 0}] -> {{-((-10 + 3*d)*(-8 + 3*d))/(2*(-4 + d)*m^2), G[2, {1, 0, 1, 0, 0, 1, 0, 0, 0}]}, {(10 - 3*d)/(2*m), G[2, {0, 1, 1, 1, 0, 1, 0, 0, 0}]}, {((4 - d)*v)/(2*(-3 + d)*m), G[2, {0, 1, 1, 1, 0, 2, 0, 0, 0}]}};

G[2, {0, 1, 0, 1, 1, 2, 0, 0, 0}] -> {{-((-10 + 3*d)*(-8 + 3*d))/(2*(-4 + d)*m^2), G[2, {1, 0, 1, 0, 0, 1, 0, 0, 0}]}, {((-10 + 3*d)*(-8 + 3*d))/(2*(-4 + d)*m^2), G[2, {0, 1, 0, 1, 1, 0, 0, 0, 0}]}, {((10 - 3*d)*(m - u))/(2*m^2), G[2, {1, 0, 1, 0, 0, 1, 1, 0, 0}]}, {u/m, G[2, {1, 0, 1, 0, 0, 1, 2, 0, 0}]}};

G[2, {1, 1, 0, 0, 1, 2, 0, 0, 0}] -> {{(4 - d)/(2*(-3 + d)), G[2, {1, 1, 1, 0, 0, 2, 0, 0, 0}]}, {(10 - 3*d)/(2*m), G[2, {1, 1, 1, 0, 0, 1, 0, 0, 0}]}, {-((-10 + 3*d)*(-8 + 3*d))/(2*(-4 + d)*m*w), G[2, {1, 1, 0, 0, 0, 1, 0, 0, 0}]}};



==> anc/nbox/nbox2.start <==
Null
ExampleDimension[0] = 9
 
ProblemNumber = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, -1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = 0
 
SBasisL[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = 0
 
SBasis0L[0] = 13
 
SBasis0D[0, 1] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1, 0, 0, 0, 0, 1, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, -1, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, -1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, 0, 0, 0, -1}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, -1, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, -1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, -1}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, -1, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, -1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, -1}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, -1, 0, 0, 0, 0, 0}, {1, 0, 0, 0, -1, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 2] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1, 0, 0, 0, 0, 1, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 1, 0}, {0, 0, 0, 0, 0, -1, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, -1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, 0, 0, 0, -1}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, -1, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, -1, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, -1, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, -1}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, -1, 0, 0, 0, 0}}
 
SBasis0D[0, 3] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {-1, 0, 1, 0, 0, 0, 0, 0, 0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -1, 0, 0, 0, 0, 1, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, -1, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, -1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, -1, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, -1, 0}, {0, 0, 0, 1, 0, 0, 0, 0, -1}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, -1, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, -1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, -1, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, -1}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, -1, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, -1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, -1}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, -1, 0, 0, 0, 0, 0, 0}, {1, 0, 0, -1, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, -1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, -1, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 4] = {{0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, -1, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, -1, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, -1, 0, 0}, {0, 0, 0, 1, 0, 0, 0, -1, 0}, 
     {0, 0, 1, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, 0, 0, 0, -1, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, -1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, -1, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, -1, 0, 0}, {1, 0, 0, 0, 0, 0, 0, -1, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 5] = {{0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, -1, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 1, 0}, 
     {0, 0, -1, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, -1}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, -1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, -1, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0, -1}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 6] = {{-1, 0, 0, 0, 1, 0, 0, 0, 0}, {-1, 0, 0, 1, 0, 0, 0, 0, 0}, 
     {0, -1, 0, 0, 0, 0, 1, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 0, 1}, 
     {0, 0, -1, 0, 1, 0, 0, 0, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1, 0, 0, 0, 0, 1}, {0, 0, 0, -1, 0, 0, 1, 0, 0}, 
     {0, 0, 0, -1, 0, 1, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 1, 0, 0}, {0, 0, 0, 0, -1, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, 0, -1, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, -1}, 
     {0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, -1}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, -1, 0, 0, 0, 0, 0}, {1, 0, 0, 0, -1, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 7] = {{-1, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0, 1, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, -1}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, -1, 0, 0, 0, 0}}
 
SBasis0D[0, 8] = {{-1, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -1, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0, 1, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, -1, 0, 0, 0}, 
     {0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, -1, 0, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, -1, 0}, {0, 0, 0, 1, 0, 0, 0, 0, -1}, 
     {0, 0, 0, 1, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, -1, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, -1, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, -1, 0}, {1, 0, 0, 0, 0, 0, 0, 0, -1}, 
     {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 9] = {{0, -1, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, -1, 0, 0, 0}, 
     {0, 0, 0, 0, 1, 0, -1, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0}, 
     {0, 0, 0, 1, 0, -1, 0, 0, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, -1, 0}, {1, -1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, -1, 0, 0, 0}, {1, 0, 0, 0, 0, 0, -1, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, -1, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 10] = {{0, -1, 0, 1, 0, 0, 0, 0, 0}, {0, 0, -1, 1, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, -1}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 0, 0, 1, 0, -1, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, -1}, 
     {0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, -1, 0, 0}, 
     {0, 0, 0, 1, 0, 0, 0, 0, -1}, {1, -1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, -1, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, -1, 0, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 11] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 1, 0, 0, 0, 0, 0, 
      0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0, 0, 1, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, -1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 0, 1, 0}, {0, 0, 0, 0, -1, 0, 1, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, -1}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 1, -1, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, -1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, -1, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, -1}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, -1, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, -1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, -1}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, -1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, -1, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, -1, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, -1, 0, 0}, {1, 0, 0, 0, 0, 0, 0, -1, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 12] = {{-1, 0, 0, 0, 0, 0, 0, 1, 0}, {-1, 0, 1, 0, 0, 0, 0, 0, 
      0}, {-1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, -1, 0, 0, 0, 0, 0, 1, 0}, 
     {0, -1, 1, 0, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, -1, 0, 0, 0, 1, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 1}, 
     {0, 0, 0, 0, -1, 0, 0, 1, 0}, {0, 0, 0, 0, -1, 0, 1, 0, 0}, 
     {0, 0, 0, 0, -1, 1, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, -1}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, 
     {0, 0, 0, 0, 0, 0, 1, 0, -1}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, -1, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, -1}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 1, -1, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 0, -1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, -1, 0}, 
     {0, 0, 1, 0, 0, 0, 0, 0, -1}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, -1, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 0, -1, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, -1}, {0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, -1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, -1, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, -1, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, -1, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, -1, 0, 0}, {1, 0, 0, 0, 0, 0, 0, -1, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0}}
 
SBasis0D[0, 13] = {{0, -1, 0, 0, 0, 0, 0, 1, 0}, {0, -1, 1, 0, 0, 0, 0, 0, 
      0}, {0, 0, -1, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, -1, 0, 0, 1}, 
     {0, 0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, -1, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, 
     {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, -1, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, -1}, {0, 0, 0, 0, 0, 1, 0, 0, 0}, 
     {0, 0, 1, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
     {0, 1, -1, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, -1, 0}, 
     {0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, -1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, -1, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, -1, 0, 0, 0}, 
     {1, 0, 0, 0, 0, 0, -1, 0, 0}, {1, 0, 0, 0, 0, 0, 0, -1, 0}, 
     {1, 0, 0, 0, 0, 0, 0, 0, -1}}
 
SBasis0C[0, 1, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 1, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 1, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 1, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 1, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 1, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 1, {0, 0, 0, -1, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 1, {0, 0, 0, 0, -1, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 1, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2, 3}, {-2, 4}, {-1, 2}, 
     {-1, 8}, {d, 0}}
 
SBasis0C[0, 1, {0, 0, 0, 0, 0, 0, 0, 1, -1}] = {{1, 8}}
 
SBasis0C[0, 1, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{4*m - u - v - w, 8}}
 
SBasis0C[0, 1, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{1, 4}}
 
SBasis0C[0, 1, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{3*m - u - v - w, 4}}
 
SBasis0C[0, 1, {0, 0, 1, -1, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 1, {0, 0, 1, 0, -1, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 1, {0, 0, 1, 0, 0, 0, 0, 0, -1}] = {{1, 3}}
 
SBasis0C[0, 1, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 1, {0, 1, 0, -1, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 1, {0, 1, 0, 0, -1, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 1, {0, 1, 0, 0, 0, 0, 0, 0, -1}] = {{1, 2}}
 
SBasis0C[0, 1, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{3*m - v - w, 2}}
 
SBasis0C[0, 1, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 1, {1, 0, 0, -1, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 1, {1, 0, 0, 0, -1, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 1, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-3*m + u + v + w, 1}}
 
SBasis0C[0, 2, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 2, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 2, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 2, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 2, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 2, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 2, {0, 0, 0, 0, -1, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, -1, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 3}, {1, 1}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, 0, 0, 1, -1}] = {{1, 8}}
 
SBasis0C[0, 2, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{4*m - u - v - w, 8}}
 
SBasis0C[0, 2, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{1, 4}}
 
SBasis0C[0, 2, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{3*m - u - v - w, 4}}
 
SBasis0C[0, 2, {0, 0, 1, 0, -1, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 2, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 2, {0, 1, 0, 0, -1, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 2, {0, 1, 0, 0, 0, 0, -1, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 2, {0, 1, 0, 0, 0, 0, 0, 0, -1}] = {{1, 2}}
 
SBasis0C[0, 2, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{3*m - v - w, 2}}
 
SBasis0C[0, 2, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 2, {1, 0, 0, 0, -1, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 3, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 3, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 3, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 3, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 3, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 3, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 3, {0, 0, 0, -1, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 3, {0, 0, 0, 0, -1, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 3, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 1}, {-1, 8}, {1, 3}, 
     {1, 4}}
 
SBasis0C[0, 3, {0, 0, 0, 0, 0, 0, 0, 1, -1}] = {{-1, 8}}
 
SBasis0C[0, 3, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-4*m + u + v + w, 8}}
 
SBasis0C[0, 3, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 3, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{-1, 4}}
 
SBasis0C[0, 3, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{-1, 4}}
 
SBasis0C[0, 3, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-3*m + u + v + w, 4}}
 
SBasis0C[0, 3, {0, 0, 1, -1, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 3, {0, 0, 1, 0, -1, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 3, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{-1, 3}}
 
SBasis0C[0, 3, {0, 0, 1, 0, 0, 0, 0, 0, -1}] = {{-1, 3}}
 
SBasis0C[0, 3, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{v, 3}}
 
SBasis0C[0, 3, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 3, {0, 1, 0, -1, 0, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 3, {0, 1, 0, 0, -1, 0, 0, 0, 0}] = {{1, 2}}
 
SBasis0C[0, 3, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{-1, 2}}
 
SBasis0C[0, 3, {0, 1, 0, 0, 0, 0, 0, 0, -1}] = {{-1, 2}}
 
SBasis0C[0, 3, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-2*m + v + w, 2}}
 
SBasis0C[0, 3, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 3, {1, 0, 0, -1, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 3, {1, 0, 0, 0, 0, -1, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 3, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{-1, 1}}
 
SBasis0C[0, 3, {1, 0, 0, 0, 0, 0, 0, 0, -1}] = {{-1, 1}}
 
SBasis0C[0, 3, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-m + v, 1}}
 
SBasis0C[0, 4, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 4, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 4, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{-1, 3}}
 
SBasis0C[0, 4, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 2}, {1, 8}}
 
SBasis0C[0, 4, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{m, 8}}
 
SBasis0C[0, 4, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 4, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 4, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{1, 4}}
 
SBasis0C[0, 4, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{1, 3}}
 
SBasis0C[0, 4, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{m - v, 3}}
 
SBasis0C[0, 4, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{1, 2}}
 
SBasis0C[0, 4, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-m, 2}}
 
SBasis0C[0, 4, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 4, {1, 0, 0, 0, 0, -1, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 4, {1, 0, 0, 0, 0, 0, -1, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 4, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{1, 1}}
 
SBasis0C[0, 4, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{2*m - u - v, 1}}
 
SBasis0C[0, 5, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{1, 8}}
 
SBasis0C[0, 5, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 5, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{1, 3}}
 
SBasis0C[0, 5, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{-1, 8}}
 
SBasis0C[0, 5, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 5, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 3}, {1, 2}}
 
SBasis0C[0, 5, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = {{-m + v, 8}}
 
SBasis0C[0, 5, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 5, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{1, 4}}
 
SBasis0C[0, 5, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = {{-m, 3}}
 
SBasis0C[0, 5, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 2}}
 
SBasis0C[0, 5, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{m, 2}}
 
SBasis0C[0, 5, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 5, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 5, {1, 0, 0, 0, 0, 0, -1, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 5, {1, 0, 0, 0, 0, 0, 0, 0, -1}] = {{1, 1}}
 
SBasis0C[0, 5, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{2*m - v - w, 1}}
 
SBasis0C[0, 6, {-1, 0, 0, 0, 1, 0, 0, 0, 0}] = {{1, 5}}
 
SBasis0C[0, 6, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 6, {0, -1, 0, 0, 0, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 6, {0, 0, -1, 0, 0, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 6, {0, 0, -1, 0, 1, 0, 0, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 6, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 0, 0, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 0, 0, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 6, {0, 0, 0, -1, 0, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 6, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2, 5}, {2, 4}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{-3*m + u + v + w, 9}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{u, 7}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 1, 0, -1, 0}] = {{-1, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{m, 6}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 1, 0, 0, 0, -1}] = {{1, 5}}
 
SBasis0C[0, 6, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{3*m - u - v - w, 5}}
 
SBasis0C[0, 6, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{-1, 4}}
 
SBasis0C[0, 6, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-3*m + u + v + w, 4}}
 
SBasis0C[0, 6, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 6, {1, 0, 0, -1, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 6, {1, 0, 0, 0, -1, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 6, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{3*m - u - v - w, 1}}
 
SBasis0C[0, 7, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 7, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 7, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2, 5}, {-1, 1}, {-1, 6}, 
     {-1, 7}, {-1, 9}, {d, 0}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{-3*m + u + v + w, 9}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{u, 7}}
 
SBasis0C[0, 7, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{m, 6}}
 
SBasis0C[0, 7, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{-1, 4}}
 
SBasis0C[0, 7, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{-3*m + u + v + w, 4}}
 
SBasis0C[0, 7, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 7, {1, 0, 0, 0, -1, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 8, {-1, 0, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 8, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{-1, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 4}, {-1, 6}, {1, 1}, 
     {1, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{3*m - u - w, 9}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{m - u, 7}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-m, 6}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 1, -1, 0, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{m, 5}}
 
SBasis0C[0, 8, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 8, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{1, 4}}
 
SBasis0C[0, 8, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{1, 4}}
 
SBasis0C[0, 8, {0, 0, 0, 1, 0, 0, 0, 0, 0}] = {{3*m - u - v - w, 4}}
 
SBasis0C[0, 8, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 8, {1, 0, 0, -1, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 8, {1, 0, 0, 0, 0, -1, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 8, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{1, 1}}
 
SBasis0C[0, 8, {1, 0, 0, 0, 0, 0, 0, 0, -1}] = {{1, 1}}
 
SBasis0C[0, 8, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{m - v, 1}}
 
SBasis0C[0, 9, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{1, 7}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{-1, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 7}, {1, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{m - v, 9}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{-m, 7}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{-1, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{m, 6}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, -1, 0, 0, 0}] = {{1, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, 0, -1, 0, 0}] = {{-1, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-m + u, 5}}
 
SBasis0C[0, 9, {0, 0, 0, 1, 0, -1, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 9, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 9, {0, 0, 0, 1, 0, 0, 0, -1, 0}] = {{-1, 4}}
 
SBasis0C[0, 9, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 9, {1, 0, 0, 0, 0, -1, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 9, {1, 0, 0, 0, 0, 0, -1, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 9, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{-1, 1}}
 
SBasis0C[0, 9, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 1}}
 
SBasis0C[0, 10, {0, -1, 0, 1, 0, 0, 0, 0, 0}] = {{-1, 4}}
 
SBasis0C[0, 10, {0, 0, -1, 1, 0, 0, 0, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{1, 9}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 9}, {1, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = {{-m, 9}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{-1, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{m, 7}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{1, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{-1, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-m + v, 6}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, -1, 0, 0}] = {{1, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, 0, 0, -1}] = {{-1, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 0, 1, 0, 0, 0, 0}] = {{-3*m + v + w, 5}}
 
SBasis0C[0, 10, {0, 0, 0, 1, 0, 0, -1, 0, 0}] = {{1, 4}}
 
SBasis0C[0, 10, {0, 0, 0, 1, 0, 0, 0, 0, -1}] = {{-1, 4}}
 
SBasis0C[0, 10, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{-1, 1}}
 
SBasis0C[0, 10, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 10, {1, 0, 0, 0, 0, 0, -1, 0, 0}] = {{1, 1}}
 
SBasis0C[0, 10, {1, 0, 0, 0, 0, 0, 0, 0, -1}] = {{-1, 1}}
 
SBasis0C[0, 10, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2*m + v + w, 1}}
 
SBasis0C[0, 11, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{2*m - u, 8}}
 
SBasis0C[0, 11, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{2*m - u - v, 3}}
 
SBasis0C[0, 11, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-u, 2}}
 
SBasis0C[0, 11, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{2*m, 8}}
 
SBasis0C[0, 11, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + w, 3}}
 
SBasis0C[0, 11, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{-2*m + u, 8}}
 
SBasis0C[0, 11, {0, 0, 0, -1, 0, 0, 0, 1, 0}] = {{-2*m + u, 8}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-2*m + u + v, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 0, 0, 1, 0}] = {{-2*m + u, 8}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{u, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-2*m + u, 6}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{4*m - 2*u - v - w, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{-2*u, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{-2*m + u + w, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-u, 6}, {-u, 8}, {u, 2}, 
     {u, 7}, {2*m - u - v, 1}, {-2*m + u + v, 3}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = 
    {{-4*m^2 + 4*m*u - u^2 + m*v + m*w - u*w, 9}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 1, -1}] = {{2*m - u, 8}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = 
    {{6*m^2 - 6*m*u + u^2 - 2*m*v + u*v - 2*m*w + u*w, 8}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{2*m*u - u^2, 7}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{2*m, 6}}
 
SBasis0C[0, 11, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{-(m*u), 6}}
 
SBasis0C[0, 11, {0, 0, 1, -1, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 3}}
 
SBasis0C[0, 11, {0, 0, 1, 0, -1, 0, 0, 0, 0}] = {{-2*m + u + v, 3}}
 
SBasis0C[0, 11, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{4*m - 2*u - v - w, 3}}
 
SBasis0C[0, 11, {0, 0, 1, 0, 0, 0, 0, 0, -1}] = {{2*m - u - v, 3}}
 
SBasis0C[0, 11, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = 
    {{2*m^2 - m*u - 4*m*v + 2*u*v + v^2 - m*w + v*w, 3}}
 
SBasis0C[0, 11, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 11, {0, 1, 0, -1, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 11, {0, 1, 0, 0, -1, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 11, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{-2*u, 2}}
 
SBasis0C[0, 11, {0, 1, 0, 0, 0, 0, 0, 0, -1}] = {{-u, 2}}
 
SBasis0C[0, 11, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{-(m*u) + u*v + u*w, 2}}
 
SBasis0C[0, 11, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + w, 1}}
 
SBasis0C[0, 11, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 1}}
 
SBasis0C[0, 11, {1, 0, 0, -1, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 1}}
 
SBasis0C[0, 11, {1, 0, 0, 0, 0, -1, 0, 0, 0}] = {{-4*m + 2*u + v + w, 1}}
 
SBasis0C[0, 11, {1, 0, 0, 0, 0, 0, -1, 0, 0}] = {{2*m - u - w, 1}}
 
SBasis0C[0, 11, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{4*m - 2*u - v - w, 1}}
 
SBasis0C[0, 11, {1, 0, 0, 0, 0, 0, 0, 0, -1}] = {{2*m - u - v, 1}}
 
SBasis0C[0, 11, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = 
    {{6*m^2 - 5*m*u + u^2 - 5*m*v + 2*u*v + v^2 - 2*m*w + u*w + v*w, 1}}
 
SBasis0C[0, 12, {-1, 0, 0, 0, 0, 0, 0, 1, 0}] = {{2*m - w, 8}}
 
SBasis0C[0, 12, {-1, 0, 1, 0, 0, 0, 0, 0, 0}] = {{2*m - v - w, 3}}
 
SBasis0C[0, 12, {-1, 1, 0, 0, 0, 0, 0, 0, 0}] = {{4*m - v - w, 2}}
 
SBasis0C[0, 12, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{-2*m, 8}}
 
SBasis0C[0, 12, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{2*m - u - w, 3}}
 
SBasis0C[0, 12, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{w, 8}}
 
SBasis0C[0, 12, {0, 0, 0, -1, 0, 0, 0, 1, 0}] = {{-2*m + w, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 0, 0, 0, 1}] = {{-2*m + v + w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 0, 0, 1, 0}] = {{-2*m + w, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 0, 1, 0, 0}] = {{-4*m + v + w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, -1, 1, 0, 0, 0}] = {{-2*m + w, 6}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{2*m - v - w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{4*m - v - w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{2*m - u - w, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-u, 2}, {-u, 7}, 
     {2*m - w, 6}, {2*m - w, 8}, {2*m - v - w, 1}, {-2*m + u + w, 9}, 
     {-4*m + u + v + 2*w, 3}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = 
    {{-8*m^2 + 3*m*u + 3*m*v - u*v + 6*m*w - u*w - v*w - w^2, 9}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 1, -1}] = {{2*m - w, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = 
    {{10*m^2 - 2*m*u - 4*m*v - 6*m*w + u*w + v*w + w^2, 8}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{u, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = 
    {{-4*m^2 + 3*m*u + m*v - u*v + m*w - u*w, 7}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{-2*m, 6}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{2*m, 6}}
 
SBasis0C[0, 12, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = {{4*m^2 - 2*m*v - m*w, 6}}
 
SBasis0C[0, 12, {0, 0, 1, -1, 0, 0, 0, 0, 0}] = {{-2*m + v + w, 3}}
 
SBasis0C[0, 12, {0, 0, 1, 0, -1, 0, 0, 0, 0}] = {{-2*m + v + w, 3}}
 
SBasis0C[0, 12, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{2*m - v - w, 3}}
 
SBasis0C[0, 12, {0, 0, 1, 0, 0, 0, 0, 0, -1}] = {{2*m - v - w, 3}}
 
SBasis0C[0, 12, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = 
    {{-2*m^2 + m*u - 2*m*v + v^2 + m*w + v*w, 3}}
 
SBasis0C[0, 12, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{-4*m + u + v + w, 2}}
 
SBasis0C[0, 12, {0, 1, 0, -1, 0, 0, 0, 0, 0}] = {{-4*m + v + w, 2}}
 
SBasis0C[0, 12, {0, 1, 0, 0, -1, 0, 0, 0, 0}] = {{-4*m + v + w, 2}}
 
SBasis0C[0, 12, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{4*m - v - w, 2}}
 
SBasis0C[0, 12, {0, 1, 0, 0, 0, 0, 0, 0, -1}] = {{4*m - v - w, 2}}
 
SBasis0C[0, 12, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = 
    {{8*m^2 - m*u - 6*m*v + v^2 - 6*m*w + 2*v*w + w^2, 2}}
 
SBasis0C[0, 12, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{2*m - u - w, 1}}
 
SBasis0C[0, 12, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{-4*m + u + v + 2*w, 1}}
 
SBasis0C[0, 12, {1, 0, 0, -1, 0, 0, 0, 0, 0}] = {{-2*m + v + w, 1}}
 
SBasis0C[0, 12, {1, 0, 0, 0, 0, -1, 0, 0, 0}] = {{-2*m + v + w, 1}}
 
SBasis0C[0, 12, {1, 0, 0, 0, 0, 0, -1, 0, 0}] = {{-2*m + u + w, 1}}
 
SBasis0C[0, 12, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{2*m - v - w, 1}}
 
SBasis0C[0, 12, {1, 0, 0, 0, 0, 0, 0, 0, -1}] = {{4*m - u - v - 2*w, 1}}
 
SBasis0C[0, 12, {1, 0, 0, 0, 0, 0, 0, 0, 0}] = 
    {{6*m^2 - 2*m*u - 5*m*v + u*v + v^2 - 5*m*w + u*w + 2*v*w + w^2, 1}}
 
SBasis0C[0, 13, {0, -1, 0, 0, 0, 0, 0, 1, 0}] = {{4*m - u - w, 8}}
 
SBasis0C[0, 13, {0, -1, 1, 0, 0, 0, 0, 0, 0}] = {{4*m - u - 2*v - w, 3}}
 
SBasis0C[0, 13, {0, 0, -1, 0, 0, 0, 0, 1, 0}] = {{-2*m + u, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, -1, 0, 0, 1}] = {{-2*m + v + w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, -1, 1, 0, 0}] = {{-4*m + v + w, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, -1, 0, 1}] = {{4*m - u - 2*v - w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 3}, 
     {-2*m + u + v, 9}, {4*m - u - v - w, 2}, {4*m - u - v - w, 7}, 
     {-2*m + w, 6}, {-2*m + w, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 0, 1}] = 
    {{-4*m^2 + m*u + 4*m*v - v^2 + m*w - v*w, 9}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 0, 1, 0}] = 
    {{-4*m^2 + m*u + 2*m*v - u*v + m*w, 8}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 1, 0, -1}] = {{u, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 0, 1, 0, 0}] = {{4*m^2 - m*u - m*v - m*w, 7}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 1, -1, 0, 0}] = {{4*m - u - w, 6}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 1, 0, 0, -1}] = {{-2*m + u, 6}}
 
SBasis0C[0, 13, {0, 0, 0, 0, 0, 1, 0, 0, 0}] = 
    {{-4*m^2 + m*u + 2*m*v - u*v + m*w, 6}}
 
SBasis0C[0, 13, {0, 0, 1, 0, 0, 0, 0, -1, 0}] = {{-2*m + v + w, 3}}
 
SBasis0C[0, 13, {0, 0, 1, 0, 0, 0, 0, 0, 0}] = 
    {{-4*m^2 + m*u + 4*m*v - v^2 + m*w - v*w, 3}}
 
SBasis0C[0, 13, {0, 1, -1, 0, 0, 0, 0, 0, 0}] = {{u, 2}}
 
SBasis0C[0, 13, {0, 1, 0, 0, 0, 0, 0, -1, 0}] = {{-4*m + v + w, 2}}
 
SBasis0C[0, 13, {0, 1, 0, 0, 0, 0, 0, 0, 0}] = {{4*m^2 - m*u - m*v - m*w, 2}}
 
SBasis0C[0, 13, {1, -1, 0, 0, 0, 0, 0, 0, 0}] = {{4*m - u - 2*v - w, 1}}
 
SBasis0C[0, 13, {1, 0, -1, 0, 0, 0, 0, 0, 0}] = {{-2*m + u + v, 1}}
 
SBasis0C[0, 13, {1, 0, 0, 0, 0, -1, 0, 0, 0}] = {{2*m - v - w, 1}}
 
SBasis0C[0, 13, {1, 0, 0, 0, 0, 0, -1, 0, 0}] = {{-4*m + u + 2*v + w, 1}}
 
SBasis0C[0, 13, {1, 0, 0, 0, 0, 0, 0, -1, 0}] = {{-2*m + v + w, 1}}
 
SBasis0C[0, 13, {1, 0, 0, 0, 0, 0, 0, 0, -1}] = {{2*m - u - v, 1}}
 
SBasisS[0] = {{{1, 2, 3, 4, 5, 6, 7, 8, 9}, {1, 1, 1, 1, 1, 1, 1, 1, 1}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0}}}
 
SBasisR[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, -1, 1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, -1, 1, 1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, -1, 1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, -1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, -1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = True
 
SBasisR[0, {1, 1, 1, -1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, -1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = False
 
SBasisR[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = False
 
SBasisRL[0] = 0
 
HPI[0] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, -1, 1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {-1, 1, 1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, -1, 1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, -1, 1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, -1, 1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, -1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, -1, 1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, -1, 1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, 1, -1, -1, -1}] = {}
 
SBasisN[0, {1, 1, 1, 1, 1, 1, 1, -1, -1}] = {}


==> anc/nbox/nbox2w-expM1.m <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/2 - 1/(2*m^(2*ep)), 0, -1/2 + 1/(2*m^(2*ep)), 0, 1/2 + 1/(2*m^(2*ep)), 
  -1/2 + 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/2 - 1/(2*m^(2*ep)), 0, 1/2 - 1/(2*m^(2*ep)), 0, -1/2 + 1/(2*m^(2*ep)), 
  1/2 + 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1 - m^(-ep), 2/3 - 2/(3*m^ep), 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {1/2 - 1/(2*m^ep), 1/3 - 1/(3*m^ep), 0, 0, 0, 0, 0, 
  0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2 + 3/(8*m^(3*ep)) + 1/(8*m^ep), 0, 0, -3/(4*m^(3*ep)) + m^(-2*ep) - 
   1/(4*m^ep), 0, 0, 0, 0, 0, 0, 0, 1/(2*m^(3*ep)) + 1/(2*m^ep), 
  1/(4*m^(3*ep)) - 1/(4*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2 + 3/(4*m^(3*ep)) - 1/(4*m^ep), 0, 0, -3/(2*m^(3*ep)) + m^(-2*ep) + 
   1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, m^(-3*ep) - m^(-ep), 
  1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1 - m^(-ep), 1 - m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/3 - 1/(3*m^ep), 1/3 - 1/(3*m^ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/3 + 1/(4*m^(3*ep)) + 1/(12*m^ep), -3/(4*m^(3*ep)) + m^(-2*ep) - 
   1/(4*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*m^(3*ep)) + 1/(2*m^ep), 1/(4*m^(3*ep)) - 1/(4*m^ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/3 + 1/(2*m^(3*ep)) - 1/(6*m^ep), -3/(2*m^(3*ep)) + m^(-2*ep) + 
   1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-3*ep) - m^(-ep), 
  1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2 - 1/(2*m^(2*ep)), 
  1/2 - 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep), 
  1/4 - 1/(4*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2 - 2/m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3/4 - 3/(4*m^(2*ep)), 0, 0, 
  1/2 - 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^(-2*ep), 1/4 - 1/(4*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 2 - 2/m^(2*ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1 - m^(-ep), 0, 0, 
  1/2 - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, -1 + m^(-ep), 0, 0, 1/2 - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/2 + 1/(2*m^(2*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4 + 3/(4*m^(2*ep)), 
  1/8 - 1/(8*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, -3 + 3/m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3/2 - 3/(2*m^(2*ep)), 3/4 + 1/(4*m^(2*ep)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -9/(2*m^(3*ep)) + 3/m^(2*ep) + 3/(2*m^ep), -1/2 + 1/(2*m^ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(4*m^(3*ep)) + 1/(4*m^ep), 3/(4*m^(3*ep)) - 3/(4*m^ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -3/(2*m^(3*ep)) + 3/m^(2*ep) - 3/(2*m^ep), 1/2 - 1/(2*m^ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*m^(3*ep)) - 1/(4*m^ep), 1/(4*m^(3*ep)) + 3/(4*m^ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3 + 3/(4*m^(3*ep)) + 9/(4*m^ep), 
  -3/2 + 1/(2*m^(2*ep)) + m^(-ep), 0, 3/2 - 3/(2*m^(3*ep)) + 3/(2*m^(2*ep)) - 
   3/(2*m^ep), 0, 0, 3/2 - 3/(2*m^(2*ep)), 3/2 - 1/(2*m^(2*ep)) - m^(-ep), 
  m^(-2*ep) - m^(-ep), 0, 0, -3 + m^(-3*ep) - m^(-2*ep) + 3/m^ep, 
  1/(2*m^(3*ep)) + m^(-2*ep) - 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 3/2 - 1/(2*m^(2*ep)), -3/2 + 3/(2*m^(2*ep)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1 + m^(-ep), -1/3 + 1/(3*m^ep), 0, 
  1 - m^(-ep), 0, -1/2 + 1/(2*m^(2*ep)), 1 - m^(-2*ep), 1/2 - 1/(2*m^(2*ep)), 
  m^(-2*ep) - m^(-ep), 0, 0, -1 - m^(-2*ep) + 2/m^ep, m^(-2*ep) - m^(-ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - 1/(2*m^(2*ep)), 
  -1/2 + 3/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-3*ep) - m^(-ep), -2/m^(3*ep) + 2/m^(2*ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-3*ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/2 - 3/(2*m^(4*ep)) + 3/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 
  -3/m^(3*ep) + 2/m^(2*ep) + m^(-ep), 0, 0, 0, 0, 0, 0, 
  -1/2*1/m^(4*ep) + 1/(2*m^(2*ep)), 2/m^(3*ep) - 2/m^ep, 
  -2/m^(4*ep) + m^(-3*ep) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, m^(-4*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/6 + 1/(2*m^(2*ep)) - 1/(3*m^ep), 1/3 - 1/(3*m^ep), 
  1/2 - 1/(2*m^(2*ep)), 0, -1/2 + 1/(2*m^(2*ep)), 1/2 - 1/(2*m^(2*ep)), 0, 0, 
  -1/2*1/m^(2*ep) + 1/(2*m^ep), 0, 0, 0, 0, -m^(-2*ep) + m^(-ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {3/(2*m^(2*ep)) - 3/(2*m^ep), m^(-2*ep) - m^(-ep), 
  m^(-2*ep) - m^(-ep), -3/m^(2*ep) + 3/m^ep, 0, 0, 0, 
  -1/2*1/m^(2*ep) + 1/(2*m^ep), m^(-2*ep) - m^(-ep), 0, m^(-2*ep) - m^(-ep), 
  -2/m^(2*ep) + 2/m^ep, 2/m^(2*ep) - 2/m^ep, 2/(3*m^(2*ep)) - 2/(3*m^ep), 
  -2/m^(2*ep) + 2/m^ep, 0, m^(-2*ep) - m^(-ep), -m^(-2*ep) + m^(-ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*m^(2*ep)) + 1/(2*m^ep), 
  1/(2*m^(2*ep)) - 1/(2*m^ep), 0, 0, -m^(-2*ep) + m^(-ep), 
  3/m^(2*ep) - 3/m^ep, -2/m^(2*ep) + 2/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3/(2*m^(2*ep)) + 3/(2*m^ep), -m^(-2*ep) + m^(-ep), 
  -1/2*1/m^(3*ep) - m^(-2*ep) + 3/(2*m^ep), 3/(2*m^(3*ep)) + 3/m^(2*ep) - 
   9/(2*m^ep), 0, 0, 0, 1/(2*m^(4*ep)) + m^(-2*ep) - 3/(2*m^ep), 
  -m^(-4*ep) - 2/m^(2*ep) + 3/m^ep, 0, -1/2*1/m^(4*ep) - 1/(2*m^(2*ep)) + 
   m^(-ep), 2/m^(2*ep) - 2/m^ep, -2/m^(2*ep) + 2/m^ep, 
  -2/(3*m^(2*ep)) + 2/(3*m^ep), 2/m^(2*ep) - 2/m^ep, 0, 
  -m^(-4*ep) - m^(-3*ep) - 2/m^(2*ep) + 4/m^ep, 
  m^(-4*ep) - 1/(2*m^(3*ep)) + 2/m^(2*ep) - 5/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  1/(2*m^(4*ep)) + 1/(2*m^ep), 1/(2*m^(4*ep)) - 1/(2*m^(2*ep)), 0, 
  1/(2*m^(4*ep)) + 1/(2*m^(2*ep)) - m^(-ep), -3/m^(2*ep) + 3/m^ep, 
  1/(2*m^(4*ep)) + 3/(2*m^(2*ep)) - 2/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3/(4*m^(3*ep)) - 3/(2*m^(2*ep)) + 9/(4*m^ep), -m^(-2*ep) + m^(-ep), 
  -m^(-2*ep) + m^(-ep), 3/(2*m^(3*ep)) + 3/m^(2*ep) - 9/(2*m^ep), 0, 0, 0, 
  1/(2*m^(4*ep)) + 1/(2*m^(2*ep)) - m^(-ep), -m^(-4*ep) - m^(-2*ep) + 2/m^ep, 
  0, -1/2*1/m^(4*ep) - 1/(2*m^(2*ep)) + m^(-ep), -m^(-3*ep) + m^(-2*ep), 
  -1/2*1/m^(3*ep) - m^(-2*ep) + 3/(2*m^ep), -1/3*1/m^(2*ep) + 1/(3*m^ep), 
  m^(-2*ep) - m^(-ep), 0, -m^(-4*ep) - m^(-2*ep) + 2/m^ep, 
  m^(-4*ep) + m^(-2*ep) - 2/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*m^(4*ep)) - 1/(2*m^(2*ep)), 1/(2*m^(4*ep)) + 1/(2*m^ep), 
  1/(2*m^(2*ep)) - 1/(2*m^ep), 1/(2*m^(4*ep)) + 1/(2*m^(2*ep)) - m^(-ep), 
  -3/m^(2*ep) + 3/m^ep, 1/(2*m^(4*ep)) + 3/(2*m^(2*ep)) - 2/m^ep, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {3/(2*m^(2*ep)) - 3/(2*m^ep), m^(-2*ep) - m^(-ep), 
  m^(-2*ep) - m^(-ep), -3/m^(2*ep) + 3/m^ep, 0, 0, 0, -m^(-2*ep) + m^(-ep), 
  2/m^(2*ep) - 2/m^ep, 0, m^(-2*ep) - m^(-ep), -3/m^(2*ep) + 3/m^ep, 
  3/m^(2*ep) - 3/m^ep, m^(-2*ep) - m^(-ep), -3/m^(2*ep) + 3/m^ep, 0, 
  2/m^(2*ep) - 2/m^ep, -2/m^(2*ep) + 2/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  1/(2*m^(2*ep)) + 1/(2*m^ep), -m^(-2*ep) + m^(-ep), 3/m^(2*ep) - 3/m^ep, 
  -2/m^(2*ep) + 2/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-9/2 + 3/(4*m^(3*ep)) - 3/(2*m^(2*ep)) + 21/(4*m^ep), 
  -3 - m^(-2*ep) + 4/m^ep, -3 + 1/(2*m^(3*ep)) - m^(-2*ep) + 7/(2*m^ep), 
  6 - 3/m^(3*ep) + 6/m^(2*ep) - 9/m^ep, 0, 0, 0, 
  3 - 1/(4*m^(4*ep)) + 3/(4*m^(2*ep)) - 7/(2*m^ep), 
  -3 + 1/(2*m^(4*ep)) - 3/(2*m^(2*ep)) + 4/m^ep, 0, 
  -3/2 + 1/(4*m^(4*ep)) - 3/(4*m^(2*ep)) + 2/m^ep, 
  m^(-3*ep) + m^(-2*ep) - 2/m^ep, -3 + 1/(2*m^(3*ep)) - m^(-2*ep) + 
   7/(2*m^ep), -1/3*1/m^(2*ep) + 1/(3*m^ep), 3 + m^(-2*ep) - 4/m^ep, 0, 
  -6 + 1/(2*m^(4*ep)) + m^(-3*ep) - 3/(2*m^(2*ep)) + 6/m^ep, 
  3 - 1/(2*m^(4*ep)) + 1/(2*m^(3*ep)) + 3/(2*m^(2*ep)) - 9/(2*m^ep), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  -1/4*1/m^(4*ep) - 1/(4*m^(2*ep)) + 1/(2*m^ep), 
  -1/4*1/m^(4*ep) - 1/(4*m^(2*ep)) + 1/(2*m^ep), 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  3 - 1/(4*m^(4*ep)) + 1/(4*m^(2*ep)) - 2/m^ep, -3 - 3/m^(2*ep) + 6/m^ep, 
  3 - 1/(4*m^(4*ep)) + 5/(4*m^(2*ep)) - 4/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1 + 3/m^(2*ep) - 4/m^ep, 2/3 + 2/m^(2*ep) - 8/(3*m^ep), 
  2/3 + 2/m^(2*ep) - 8/(3*m^ep), -2 - 6/m^(2*ep) + 8/m^ep, 0, 0, 0, 
  -1 - 3/(2*m^(2*ep)) + 5/(2*m^ep), 1 + 3/m^(2*ep) - 4/m^ep, 0, 
  1/2 + 3/(2*m^(2*ep)) - 2/m^ep, -3/m^(2*ep) + 3/m^ep, 
  1 + 3/m^(2*ep) - 4/m^ep, m^(-2*ep) - m^(-ep), -1 - 3/m^(2*ep) + 4/m^ep, 0, 
  2 + 3/m^(2*ep) - 5/m^ep, -1 - 3/m^(2*ep) + 4/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m^(2*ep) + 1/(2*m^ep), 
  1/(2*m^(2*ep)) - 1/(2*m^ep), 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  -1/2*1/m^(2*ep) + 1/(2*m^ep), -1 - m^(-2*ep) + 2/m^ep, 
  1 + 6/m^(2*ep) - 6/m^ep, -1 - 3/m^(2*ep) + 4/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {9/2 + 9/(2*m^(2*ep)) - 9/m^ep, 3 + 3/m^(2*ep) - 6/m^ep, 
  3 - 1/(2*m^(3*ep)) + 3/m^(2*ep) - 11/(2*m^ep), 
  -6 + 3/(2*m^(3*ep)) - 12/m^(2*ep) + 33/(2*m^ep), 0, 0, 0, 
  -3 + 1/(4*m^(4*ep)) - 9/(4*m^(2*ep)) + 5/m^ep, 
  3 - 1/(2*m^(4*ep)) + 9/(2*m^(2*ep)) - 7/m^ep, 0, 
  3/2 - 1/(4*m^(4*ep)) + 11/(4*m^(2*ep)) - 4/m^ep, -4/m^(2*ep) + 4/m^ep, 
  3 + 4/m^(2*ep) - 7/m^ep, 4/(3*m^(2*ep)) - 4/(3*m^ep), 
  -3 - 4/m^(2*ep) + 7/m^ep, 0, 6 - 1/(2*m^(4*ep)) - m^(-3*ep) + 
   9/(2*m^(2*ep)) - 9/m^ep, -3 + 1/(2*m^(4*ep)) - 1/(2*m^(3*ep)) - 
   9/(2*m^(2*ep)) + 15/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -m^(-2*ep) + m^(-ep), 1/(4*m^(4*ep)) + 3/(4*m^(2*ep)) - m^(-ep), 
  1/(4*m^(4*ep)) + 3/(4*m^(2*ep)) - m^(-ep), -m^(-2*ep) + m^(-ep), 
  -3 + 1/(4*m^(4*ep)) - 5/(4*m^(2*ep)) + 4/m^ep, 3 + 9/m^(2*ep) - 12/m^ep, 
  -3 + 1/(4*m^(4*ep)) - 17/(4*m^(2*ep)) + 8/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 + m^(-2*ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2/m^(2*ep) + 2/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3/(4*m^(3*ep)) - 3/(4*m^ep), 0, 0, 
  -3/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, m^(-3*ep) - m^(-ep), 
  1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 1/(2*m^(3*ep)) - 1/(2*m^ep), 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), -1/2*1/m^(3*ep) + 1/(2*m^ep), 
  1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 1/(2*m^(3*ep)) - 1/(2*m^ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 0, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(2*m^(3*ep)) - 1/(2*m^ep), 
  -3/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, -m^(-3*ep) + m^(-ep), 
  m^(-3*ep) - m^(-ep), 0, 0, 0, 2/m^(3*ep) - 2/m^ep, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*m^(3*ep)) + 1/(2*m^ep), -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {9/4 - 3/(4*m^(2*ep)) - 3/(2*m^ep), 0, 1 - m^(-ep), 
  -15/2 + 3/(2*m^(2*ep)) + 6/m^ep, 0, 0, 0, 0, 0, 0, 0, 
  -2 + m^(-3*ep) + m^(-ep), 2 - m^(-3*ep) - m^(-ep), 0, 0, 0, 
  2 - m^(-3*ep) - m^(-ep), -2 + m^(-3*ep) + m^(-ep), 1/2 - 1/(2*m^ep), 
  -1/2 + 1/(2*m^ep), -3/2 + m^(-2*ep) + 1/(2*m^ep), 
  3/4 - 1/(4*m^(2*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 
  1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 1/2 + 1/(2*m^(3*ep)), 1/2 - 1/(2*m^ep), 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), -3 + 3/m^ep, 
  -2 + 1/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {3/2 - 3/(2*m^ep), 0, 
  3/2 - 1/(2*m^(2*ep)) - m^(-ep), -15/2 + 3/(2*m^(2*ep)) + 6/m^ep, 0, 0, 0, 
  0, 0, 0, 0, -2 + 2/m^ep, 2 - 2/m^ep, 0, 0, 0, 2 - 2/m^ep, -2 + 2/m^ep, 
  1/2 - 1/(2*m^(3*ep)) + m^(-2*ep) - m^(-ep), -5/4 + 1/(2*m^(3*ep)) - 
   1/(4*m^(2*ep)) + m^(-ep), -3/2 + 1/(2*m^(3*ep)) + m^(-ep), 
  3/2 - 1/(2*m^(3*ep)) - m^(-ep), 0, 0, 0, 0, 0, 0, 
  1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 1/2 - 1/(2*m^ep), 1/2 + 1/(2*m^(3*ep)), 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), -3 + 3/m^ep, 
  -2 + 1/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-9/4 + 3/(4*m^(3*ep)) + 3/(4*m^(2*ep)) + 
   3/(4*m^ep), 0, -3/2 + 1/(2*m^(3*ep)) + 1/(2*m^(2*ep)) + 1/(2*m^ep), 
  3 - 3/m^(3*ep) + 3/m^(2*ep) - 3/m^ep, 0, 0, 0, 0, 0, 0, 0, 
  -2 + 1/(2*m^(3*ep)) + 3/(2*m^ep), -1 + m^(-3*ep), 0, 0, 0, 
  -4 + 3/(2*m^(3*ep)) + 5/(2*m^ep), 1 - m^(-ep), 
  1/2 + 1/(4*m^(3*ep)) - m^(-2*ep) + 1/(4*m^ep), 
  1/4 - 1/(4*m^(3*ep)) + 1/(4*m^(2*ep)) - 1/(4*m^ep), 
  3/2 - 1/(4*m^(3*ep)) - m^(-2*ep) - 1/(4*m^ep), 
  -3/4 + 1/(4*m^(3*ep)) + 1/(4*m^(2*ep)) + 1/(4*m^ep), 0, 0, 0, 0, 0, 0, 
  -1/2 + 1/(2*m^(3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*m^(3*ep)) - 1/(4*m^ep), 1/(4*m^(3*ep)) - 1/(4*m^ep), 
  1/2 - 1/(4*m^(3*ep)) - 1/(4*m^ep), 1/2 - 1/(4*m^(3*ep)) - 1/(4*m^ep), 
  2 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1 - m^(-ep), 0, 2/3 - 2/(3*m^ep), -4 + 4/m^ep, 0, 0, 0, 0, 0, 0, 0, 
  -2 + 2/m^ep, 1 - m^(-ep), 0, 0, 0, 0, -1 + m^(-ep), 1/2 - 1/(2*m^ep), 
  -1/2 + 1/(2*m^ep), -1/2 + 1/(2*m^ep), 1/2 - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 
  1/2 - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/2 - 1/(2*m^ep), 1/2 - 1/(2*m^ep), 0, -2 + 3/m^ep, -1 + m^(-ep), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/2 - 1/(2*m^(3*ep)) - 1/(2*m^(2*ep)) + 1/(2*m^ep), 
  9/2 + 3/(2*m^(3*ep)) - 9/(2*m^(2*ep)) - 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 
  4 + 1/(2*m^(3*ep)) - 9/(2*m^ep), -1 - 1/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 
  2 - 3/(2*m^(3*ep)) - 1/(2*m^ep), 1 - m^(-ep), 
  -1 - 1/(4*m^(3*ep)) + m^(-2*ep) + 1/(4*m^ep), 
  1/4 + 1/(4*m^(3*ep)) - 1/(4*m^(2*ep)) - 1/(4*m^ep), 
  1/(4*m^(3*ep)) - 1/(4*m^ep), -1/4*1/m^(3*ep) + 1/(4*m^ep), 0, 0, 0, 0, 0, 
  0, -1/2 - 1/(2*m^(3*ep)) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/m^(3*ep) + 1/(4*m^ep), -1/4*1/m^(3*ep) + 1/(4*m^ep), 
  -1 + 1/(4*m^(3*ep)) + 3/(4*m^ep), -1 + 1/(4*m^(3*ep)) + 3/(4*m^ep), 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 3 - 3/m^ep, 
  1 + 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-1/4 + 3/(4*m^(2*ep)) - 1/(2*m^ep), 
  1/3 - 1/(3*m^ep), 0, -1/2 + 1/(2*m^(2*ep)), 0, 0, 0, -m^(-2*ep) + m^(-ep), 
  m^(-2*ep) - m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4 + 1/(4*m^(2*ep)), 0, 0, 0, 0, 0, 0, 1/(2*m^(2*ep)) - 1/(2*m^ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -3/2 + 3/(2*m^(2*ep)), 0, 3/2 - 3/m^(3*ep) - 3/(2*m^(2*ep)) + 3/m^ep, 
  -1 - m^(-2*ep) + 2/m^ep, 0, 3/2 - 3/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1 - m^(-ep), m^(-2*ep) - m^(-ep), 0, 0, 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 1/(2*m^(3*ep)) + m^(-2*ep) - 3/(2*m^ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/2 - 1/(2*m^(2*ep)), 1/2 - 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1 - 3/m^(2*ep) + 2/m^ep, 0, 
  -3 + 9/m^(2*ep) - 6/m^ep, 1 + 3/m^(2*ep) - 4/m^ep, 3/2 - 3/(2*m^(2*ep)), 
  -3 + 3/m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 + m^(-ep), 
  -3/m^(2*ep) + 3/m^ep, 0, 0, 1 - m^(-ep), -3/m^(2*ep) + 3/m^ep, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/2 + 3/(2*m^(2*ep)), -1/2 + 3/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/3 + m^(-2*ep) - 4/(3*m^ep), 0, 
  1 - m^(-2*ep), 1/6 - 1/(2*m^(2*ep)) + 1/(3*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/m^(2*ep) + 1/(3*m^ep), 
  m^(-2*ep) - m^(-ep), -1/2 + 1/(2*m^(2*ep)), -1/4 + 1/(4*m^(2*ep)), 0, 0, 
  1/(2*m^(2*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, -6/m^(3*ep) + 6/m^ep, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*m^(3*ep)) - 1/(2*m^ep), -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 
  1/(2*m^(3*ep)) - 1/(2*m^ep), 1/(2*m^(3*ep)) - 1/(2*m^ep), 
  1/(2*m^(3*ep)) - 1/(2*m^ep), 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(2*m^(3*ep)) - 1/(2*m^ep), 
  -9/(2*m^(3*ep)) + 9/(2*m^ep), -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2/m^(3*ep) - 2/m^ep, -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, m^(-3*ep) - m^(-ep), 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*m^(3*ep)) + 1/(2*m^ep), -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 1 - m^(-ep), -18 + 3/m^(3*ep) + 3/m^(2*ep) + 
   12/m^ep, -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2 - m^(-3*ep) - m^(-ep), -2 + m^(-3*ep) + m^(-ep), 1/2 - 1/(2*m^ep), 
  -1/2 + 1/(2*m^ep), 0, 0, 0, 0, -3/2 + 3/(2*m^(2*ep)), 
  3/4 - 1/(4*m^(2*ep)) - 1/(2*m^ep), 0, 2 - m^(-3*ep) - m^(-ep), 
  1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 
  1/2 + 1/(2*m^(3*ep)), 1/2 - 1/(2*m^ep), -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 
  -3 + 3/m^ep, -2 + 1/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 3/2 - 1/(2*m^(2*ep)) - m^(-ep), 
  -45/2 + 3/m^(3*ep) + 3/(2*m^(2*ep)) + 18/m^ep, 
  -2 + 1/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2 - 2/m^ep, -2 + 2/m^ep, 1/2 - 1/(2*m^(3*ep)) + m^(-2*ep) - m^(-ep), 
  -5/4 + 1/(2*m^(3*ep)) - 1/(4*m^(2*ep)) + m^(-ep), 0, 0, 0, 0, 0, 
  3/2 - 1/(2*m^(3*ep)) - m^(-ep), 0, 2 - 2/m^ep, 
  1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 
  1/2 - 1/(2*m^ep), 1/2 + 1/(2*m^(3*ep)), -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 
  -3 + 3/m^ep, -2 + 1/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, -3/2 + 1/(2*m^(3*ep)) + 1/(2*m^(2*ep)) + 1/(2*m^ep), 
  21/2 - 15/(2*m^(3*ep)) + 3/(2*m^(2*ep)) - 9/(2*m^ep), 1/2 - 1/(2*m^(3*ep)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4 + 3/(2*m^(3*ep)) + 5/(2*m^ep), 
  1 - m^(-ep), 1/2 + 1/(4*m^(3*ep)) - m^(-2*ep) + 1/(4*m^ep), 
  1/4 - 1/(4*m^(3*ep)) + 1/(4*m^(2*ep)) - 1/(4*m^ep), 0, 0, 0, 0, 
  3/2 - 3/(2*m^(2*ep)), -3/4 + 1/(4*m^(3*ep)) + 1/(4*m^(2*ep)) + 1/(4*m^ep), 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), -1 + m^(-3*ep), -1/2 + 1/(2*m^(3*ep)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*m^(3*ep)) - 1/(4*m^ep), 1/(4*m^(3*ep)) - 1/(4*m^ep), 
  1/2 - 1/(4*m^(3*ep)) - 1/(4*m^ep), 1/2 - 1/(4*m^(3*ep)) - 1/(4*m^ep), 
  2 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 2/3 - 2/(3*m^ep), -10 + 10/m^ep, 
  -2/3 + 2/(3*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 + m^(-ep), 
  1/2 - 1/(2*m^ep), -1/2 + 1/(2*m^ep), 0, 0, 0, 0, 0, 1/2 - 1/(2*m^ep), 
  -1/3 + 1/(3*m^ep), 1 - m^(-ep), 1/2 - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - 1/(2*m^ep), 
  1/2 - 1/(2*m^ep), 0, -2 + 3/m^ep, -1 + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 1/2 - 1/(2*m^(3*ep)) - 1/(2*m^(2*ep)) + 1/(2*m^ep), 
  15/2 + 9/(2*m^(3*ep)) - 9/(2*m^(2*ep)) - 15/(2*m^ep), 
  1/2 + 1/(2*m^(3*ep)) - m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2 - 3/(2*m^(3*ep)) - 1/(2*m^ep), 1 - m^(-ep), 
  -1 - 1/(4*m^(3*ep)) + m^(-2*ep) + 1/(4*m^ep), 
  1/4 + 1/(4*m^(3*ep)) - 1/(4*m^(2*ep)) - 1/(4*m^ep), 0, 0, 0, 0, 0, 
  -1/4*1/m^(3*ep) + 1/(4*m^ep), 1 - m^(-ep), -1 - 1/(2*m^(3*ep)) + 
   3/(2*m^ep), -1/2 - 1/(2*m^(3*ep)) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/m^(3*ep) + 1/(4*m^ep), 
  -1/4*1/m^(3*ep) + 1/(4*m^ep), -1 + 1/(4*m^(3*ep)) + 3/(4*m^ep), 
  -1 + 1/(4*m^(3*ep)) + 3/(4*m^ep), -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 
  3 - 3/m^ep, 1 + 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, m^(-2*ep) - m^(-ep), 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  -9/(2*m^(2*ep)) + 9/(2*m^ep), -1/2*1/m^(2*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 
  1/(2*m^(2*ep)) - 1/(2*m^ep), 0, 0, 1/(3*m^(2*ep)) - 1/(3*m^ep), 
  -m^(-2*ep) + m^(-ep), 0, 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  -1/2*1/m^(2*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  0, 0, 0, m^(-2*ep) - m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*m^(2*ep)) + 1/(2*m^ep), 1/(2*m^(2*ep)) - 1/(2*m^ep), 0, 0, 
  -1/2*1/m^(2*ep) + 1/(2*m^ep), 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  -m^(-2*ep) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*1/m^(4*ep) - 3/(2*m^(2*ep)) + 2/m^ep, 
  -1/4*1/m^(3*ep) - 1/(2*m^(2*ep)) + 3/(4*m^ep), 
  3/(4*m^(3*ep)) + 9/(2*m^(2*ep)) - 21/(4*m^ep), 
  1/(4*m^(4*ep)) + 3/(4*m^(2*ep)) - m^(-ep), 0, 0, 0, 0, 0, 
  -1/4*1/m^(4*ep) - 1/(4*m^(2*ep)) + 1/(2*m^ep), 0, 0, 
  -1/3*1/m^(2*ep) + 1/(3*m^ep), m^(-2*ep) - m^(-ep), 0, 
  -1/2*1/m^(4*ep) - 1/(2*m^(3*ep)) - m^(-2*ep) + 2/m^ep, 
  1/(2*m^(4*ep)) - 1/(4*m^(3*ep)) + m^(-2*ep) - 5/(4*m^ep), 0, 0, 0, 0, 0, 
  -1/2*1/m^(4*ep) - m^(-2*ep) + 3/(2*m^ep), 0, 0, 0, -m^(-2*ep) + m^(-ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  1/(2*m^(4*ep)) + 1/(2*m^ep), 1/(2*m^(4*ep)) - 1/(2*m^(2*ep)), 0, 
  1/(4*m^(4*ep)) + 1/(4*m^(2*ep)) - 1/(2*m^ep), -1/2*1/m^(2*ep) + 1/(2*m^ep), 
  1/(4*m^(4*ep)) + 3/(4*m^(2*ep)) - m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*1/m^(4*ep) - m^(-2*ep) + 3/(2*m^ep), -1/2*1/m^(2*ep) + 1/(2*m^ep), 
  3/(2*m^(3*ep)) + 3/m^(2*ep) - 9/(2*m^ep), 1/(4*m^(4*ep)) + 1/(4*m^(2*ep)) - 
   1/(2*m^ep), 0, 0, 0, 0, 0, -1/4*1/m^(4*ep) - 1/(4*m^(2*ep)) + 1/(2*m^ep), 
  0, 0, -1/6*1/m^(2*ep) + 1/(6*m^ep), 1/(2*m^(2*ep)) - 1/(2*m^ep), 0, 
  -1/2*1/m^(4*ep) - 1/(2*m^(2*ep)) + m^(-ep), 
  1/(2*m^(4*ep)) + 1/(2*m^(2*ep)) - m^(-ep), 0, 0, 0, 0, 0, 
  -1/2*1/m^(4*ep) - 1/(2*m^(2*ep)) + m^(-ep), 0, 0, 
  -1/4*1/m^(3*ep) + 1/(4*m^ep), -1/4*1/m^(3*ep) - 1/(2*m^(2*ep)) + 
   3/(4*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*m^(4*ep)) - 1/(2*m^(2*ep)), 
  1/(2*m^(4*ep)) + 1/(2*m^ep), 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  1/(4*m^(4*ep)) + 1/(4*m^(2*ep)) - 1/(2*m^ep), -1/2*1/m^(2*ep) + 1/(2*m^ep), 
  1/(4*m^(4*ep)) + 3/(4*m^(2*ep)) - m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 3/(2*m^(2*ep)) - 3/(2*m^ep), 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  -6/m^(2*ep) + 6/m^ep, -m^(-2*ep) + m^(-ep), 0, 0, 0, 0, 0, 
  1/(2*m^(2*ep)) - 1/(2*m^ep), 0, 0, 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  -3/(2*m^(2*ep)) + 3/(2*m^ep), 0, m^(-2*ep) - m^(-ep), -m^(-2*ep) + m^(-ep), 
  0, 0, 0, 0, 0, m^(-2*ep) - m^(-ep), 0, 0, 0, 3/(2*m^(2*ep)) - 3/(2*m^ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  1/(2*m^(2*ep)) + 1/(2*m^ep), -1/2*1/m^(2*ep) + 1/(2*m^ep), 
  1/(2*m^(2*ep)) - 1/(2*m^ep), -m^(-2*ep) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -6 + 1/(2*m^(4*ep)) - 5/(2*m^(2*ep)) + 8/m^ep, 
  -3 + 1/(2*m^(3*ep)) - m^(-2*ep) + 7/(2*m^ep), 
  15 - 9/(2*m^(3*ep)) + 9/m^(2*ep) - 39/(2*m^ep), 
  3/2 - 1/(4*m^(4*ep)) + 3/(4*m^(2*ep)) - 2/m^ep, 0, 0, 0, 0, 0, 
  -3/2 + 1/(4*m^(4*ep)) - 3/(4*m^(2*ep)) + 2/m^ep, 0, 0, 
  -1/3*1/m^(2*ep) + 1/(3*m^ep), 3 + m^(-2*ep) - 4/m^ep, 0, 
  -6 + 1/(2*m^(4*ep)) + m^(-3*ep) - 3/(2*m^(2*ep)) + 6/m^ep, 
  3 - 1/(2*m^(4*ep)) + 1/(2*m^(3*ep)) + 3/(2*m^(2*ep)) - 9/(2*m^ep), 0, 0, 0, 
  0, 1 - m^(-ep), -3 + 1/(2*m^(4*ep)) - 3/(2*m^(2*ep)) + 4/m^ep, 0, 0, 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), -3 + 1/(2*m^(3*ep)) - m^(-2*ep) + 
   7/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep) - m^(-ep), 
  -1/2*1/m^(4*ep) - 1/(2*m^(2*ep)) + m^(-ep), 
  -1/2*1/m^(4*ep) - 1/(2*m^(2*ep)) + m^(-ep), m^(-2*ep) - m^(-ep), 
  3 - 1/(4*m^(4*ep)) + 1/(4*m^(2*ep)) - 2/m^ep, -1 - m^(-2*ep) + 2/m^ep, 
  3 - 1/(4*m^(4*ep)) + 5/(4*m^(2*ep)) - 4/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 5 + 15/m^(2*ep) - 20/m^ep, 2 + 6/m^(2*ep) - 8/m^ep, 
  -15 - 45/m^(2*ep) + 60/m^ep, -2 - 6/m^(2*ep) + 8/m^ep, 0, 0, 0, 0, 0, 
  3/2 + 9/(2*m^(2*ep)) - 6/m^ep, 0, 0, 3/m^(2*ep) - 3/m^ep, 
  -3 - 9/m^(2*ep) + 12/m^ep, 0, 6 + 9/m^(2*ep) - 15/m^ep, 
  -3 - 9/m^(2*ep) + 12/m^ep, 0, 0, 0, 0, -1 + m^(-ep), 
  3 + 9/m^(2*ep) - 12/m^ep, 0, 0, 1 - m^(-ep), 3 + 9/m^(2*ep) - 12/m^ep, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -3/m^(2*ep) + 3/m^ep, 3/m^(2*ep) - 3/m^ep, 
  3/m^(2*ep) - 3/m^ep, -3/m^(2*ep) + 3/m^ep, -3 - 3/m^(2*ep) + 6/m^ep, 
  1 + 6/m^(2*ep) - 6/m^ep, -3 - 9/m^(2*ep) + 12/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 6 - 1/(2*m^(4*ep)) + 15/(2*m^(2*ep)) - 13/m^ep, 
  3 - 1/(2*m^(3*ep)) + 3/m^(2*ep) - 11/(2*m^ep), 
  -15 + 3/(2*m^(3*ep)) - 24/m^(2*ep) + 75/(2*m^ep), 
  -3/2 + 1/(4*m^(4*ep)) - 11/(4*m^(2*ep)) + 4/m^ep, 0, 0, 0, 0, 0, 
  3/2 - 1/(4*m^(4*ep)) + 11/(4*m^(2*ep)) - 4/m^ep, 0, 0, 
  4/(3*m^(2*ep)) - 4/(3*m^ep), -3 - 4/m^(2*ep) + 7/m^ep, 0, 
  6 - 1/(2*m^(4*ep)) - m^(-3*ep) + 9/(2*m^(2*ep)) - 9/m^ep, 
  -3 + 1/(2*m^(4*ep)) - 1/(2*m^(3*ep)) - 9/(2*m^(2*ep)) + 15/(2*m^ep), 0, 0, 
  0, 0, -1 + m^(-ep), 3 - 1/(2*m^(4*ep)) + 9/(2*m^(2*ep)) - 7/m^ep, 0, 0, 
  1 - m^(-ep), 3 + 4/m^(2*ep) - 7/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/m^(2*ep) + 2/m^ep, 1/(2*m^(4*ep)) + 3/(2*m^(2*ep)) - 2/m^ep, 
  1/(2*m^(4*ep)) + 3/(2*m^(2*ep)) - 2/m^ep, -2/m^(2*ep) + 2/m^ep, 
  -3 + 1/(4*m^(4*ep)) - 5/(4*m^(2*ep)) + 4/m^ep, 1 + 3/m^(2*ep) - 4/m^ep, 
  -3 + 1/(4*m^(4*ep)) - 17/(4*m^(2*ep)) + 8/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 6/m^(4*ep) - 6/m^(3*ep) + 2/m^(2*ep) - 2/m^ep, 
  1/6 + 1/(2*m^(4*ep)) - 2/(3*m^ep), 0, 0, 0, 0, 0, 
  -1/2*1/m^(4*ep) + 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2/(3*m^(4*ep)) + m^(-3*ep) - 1/(3*m^ep), -2/m^(4*ep) + m^(-3*ep) + 
   m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-4*ep), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/3 - 1/(3*m^ep), -1/6 + 1/(2*m^(2*ep)) - 1/(3*m^ep), 
  -1/2 + 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/(3*m^(2*ep)) + 2/(3*m^ep), m^(-2*ep) - m^(-ep), 0, 0, 0, 0, 
  -1/4 + 1/(4*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {3/2 - 3/(2*m^ep), 0, 0, -18 + 3/m^(3*ep) + 3/m^(2*ep) + 12/m^ep, 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 
  2 - m^(-3*ep) - m^(-ep), -2 + m^(-3*ep) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 
  1/2 - 1/(2*m^ep), -1/2 + 1/(2*m^ep), 0, 0, -3/2 + 3/(2*m^(2*ep)), 
  3/4 - 1/(4*m^(2*ep)) - 1/(2*m^ep), 0, 2 - m^(-3*ep) - m^(-ep), 
  1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/2 + 1/(2*m^(3*ep)), 1/2 - 1/(2*m^ep), 0, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 
  -3 + 3/m^ep, -2 + 1/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {9/4 - 3/(4*m^(2*ep)) - 3/(2*m^ep), 0, 0, 
  -45/2 + 3/m^(3*ep) + 3/(2*m^(2*ep)) + 18/m^ep, 
  -2 + 1/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 2 - 2/m^ep, 
  -2 + 2/m^ep, 0, 0, 0, 0, 0, 0, 0, 1/2 - 1/(2*m^(3*ep)) + m^(-2*ep) - 
   m^(-ep), -5/4 + 1/(2*m^(3*ep)) - 1/(4*m^(2*ep)) + m^(-ep), 0, 0, 0, 
  3/2 - 1/(2*m^(3*ep)) - m^(-ep), 0, 2 - 2/m^ep, 
  1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/2 - 1/(2*m^ep), 1/2 + 1/(2*m^(3*ep)), -1/2*1/m^(3*ep) + 1/(2*m^ep), 
  0, -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), -3 + 3/m^ep, 
  -2 + 1/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, -6/m^(3*ep) + 6/m^ep, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*m^(3*ep)) - 1/(2*m^ep), -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 
  1/(2*m^(3*ep)) - 1/(2*m^ep), 1/(2*m^(3*ep)) - 1/(2*m^ep), 
  1/(2*m^(3*ep)) - 1/(2*m^ep), 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 
  1/(2*m^(3*ep)) + 1/(2*m^ep), 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {3/(4*m^(3*ep)) - 3/(4*m^ep), 0, 0, 
  -9/(2*m^(3*ep)) + 9/(2*m^ep), -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 
  0, 2/m^(3*ep) - 2/m^ep, -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, m^(-3*ep) - m^(-ep), 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 
  0, 0, 1/(2*m^(3*ep)) + 1/(2*m^ep), -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-9/4 + 3/(4*m^(3*ep)) + 3/(4*m^(2*ep)) + 3/(4*m^ep), 0, 0, 
  21/2 - 15/(2*m^(3*ep)) + 3/(2*m^(2*ep)) - 9/(2*m^ep), 1/2 - 1/(2*m^(3*ep)), 
  0, 0, 0, 0, 0, 0, -4 + 3/(2*m^(3*ep)) + 5/(2*m^ep), 1 - m^(-ep), 0, 0, 0, 
  0, 0, 0, 0, 1/2 + 1/(4*m^(3*ep)) - m^(-2*ep) + 1/(4*m^ep), 
  1/4 - 1/(4*m^(3*ep)) + 1/(4*m^(2*ep)) - 1/(4*m^ep), 0, 0, 
  3/2 - 3/(2*m^(2*ep)), -3/4 + 1/(4*m^(3*ep)) + 1/(4*m^(2*ep)) + 1/(4*m^ep), 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), -1 + m^(-3*ep), -1/2 + 1/(2*m^(3*ep)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/2 - 1/(4*m^(3*ep)) - 1/(4*m^ep), 1/2 - 1/(4*m^(3*ep)) - 1/(4*m^ep), 
  1/(4*m^(3*ep)) - 1/(4*m^ep), 1/(4*m^(3*ep)) - 1/(4*m^ep), 
  2 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1 - m^(-ep), 0, 0, -10 + 10/m^ep, -2/3 + 2/(3*m^ep), 0, 0, 0, 0, 0, 0, 0, 
  -1 + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 1/2 - 1/(2*m^ep), -1/2 + 1/(2*m^ep), 0, 
  0, 0, 1/2 - 1/(2*m^ep), -1/3 + 1/(3*m^ep), 1 - m^(-ep), 1/2 - 1/(2*m^ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - 1/(2*m^ep), 
  1/2 - 1/(2*m^ep), 0, 0, 0, -2 + 3/m^ep, -1 + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {3/4 - 3/(4*m^(3*ep)) - 3/(4*m^(2*ep)) + 3/(4*m^ep), 0, 0, 
  15/2 + 9/(2*m^(3*ep)) - 9/(2*m^(2*ep)) - 15/(2*m^ep), 
  1/2 + 1/(2*m^(3*ep)) - m^(-ep), 0, 0, 0, 0, 0, 0, 
  2 - 3/(2*m^(3*ep)) - 1/(2*m^ep), 1 - m^(-ep), 0, 0, 0, 0, 0, 0, 0, 
  -1 - 1/(4*m^(3*ep)) + m^(-2*ep) + 1/(4*m^ep), 
  1/4 + 1/(4*m^(3*ep)) - 1/(4*m^(2*ep)) - 1/(4*m^ep), 0, 0, 0, 
  -1/4*1/m^(3*ep) + 1/(4*m^ep), 1 - m^(-ep), -1 - 1/(2*m^(3*ep)) + 
   3/(2*m^ep), -1/2 - 1/(2*m^(3*ep)) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1 + 1/(4*m^(3*ep)) + 3/(4*m^ep), 
  -1 + 1/(4*m^(3*ep)) + 3/(4*m^ep), -1/4*1/m^(3*ep) + 1/(4*m^ep), 
  -1/4*1/m^(3*ep) + 1/(4*m^ep), -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 3 - 3/m^ep, 
  1 + 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-3/2 - 3/(2*m^(4*ep)) + 9/(4*m^(3*ep)) - 
   3/(2*m^(2*ep)) + 9/(4*m^ep), -3/2 - 3/(2*m^(2*ep)) + 3/m^ep, 
  -3 + 1/(2*m^(3*ep)) - m^(-2*ep) + 7/(2*m^ep), 
  9/2 - 6/m^(3*ep) + 15/(2*m^(2*ep)) - 6/m^ep, 0, -m^(-2*ep) + m^(-ep), 
  -3/2 + 3/(2*m^(2*ep)), 3/2 - 1/(2*m^(4*ep)) + 3/(2*m^(2*ep)) - 5/(2*m^ep), 
  -3 + m^(-4*ep) - 3/m^(2*ep) + 5/m^ep, 1/(2*m^(3*ep)) + 1/(2*m^(2*ep)) - 
   m^(-ep), -3/2 - m^(-3*ep) + 1/(2*m^(2*ep)) + 2/m^ep, 
  3 + 3/m^(3*ep) + 3/m^(2*ep) - 9/m^ep, -3 - 2/m^(4*ep) + 3/(2*m^(3*ep)) - 
   3/m^(2*ep) + 13/(2*m^ep), -2/(3*m^(2*ep)) + 2/(3*m^ep), 
  3 + 3/m^(2*ep) - 6/m^ep, 0, -6 + m^(-4*ep) + m^(-3*ep) - 2/m^(2*ep) + 
   6/m^ep, 3 - m^(-4*ep) + 1/(2*m^(3*ep)) + 2/m^(2*ep) - 9/(2*m^ep), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -3/2 + 1/(2*m^(2*ep)) + m^(-ep), 
  3/2 - 3/(2*m^(2*ep)), 1/(2*m^(3*ep)) - 1/(2*m^ep), m^(-4*ep) - m^(-ep), 
  -m^(-2*ep) + m^(-ep), 1/(2*m^(2*ep)) - 1/(2*m^ep), 
  -1/2*1/m^(4*ep) + 1/(2*m^ep), -1/2*1/m^(4*ep) - 1/(2*m^(2*ep)) + m^(-ep), 
  0, 3 - 1/(2*m^(4*ep)) + 1/(2*m^(2*ep)) - 3/m^ep, -3 - 3/m^(2*ep) + 6/m^ep, 
  3 - 1/(2*m^(4*ep)) + 3/(2*m^(2*ep)) - 4/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), -3 + 3/(2*m^(3*ep)) + 3/(2*m^ep), 0, 
  -1/2 + 1/(2*m^(2*ep)), 1 - m^(-2*ep), 1/2 - 3/(2*m^(2*ep)) + m^(-ep), 
  2/m^(2*ep) - 2/m^ep, 0, 0, -1 + m^(-3*ep) - m^(-2*ep) + m^(-ep), 
  1 - m^(-3*ep) + m^(-2*ep) - m^(-ep), 0, 0, 1/2 - 1/(2*m^(2*ep)), 
  4 - 2/m^(3*ep) - 2/m^ep, -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 0, 
  -1 + m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 1/2 - 1/(2*m^(3*ep)) + 
   3/(2*m^(2*ep)) - 3/(2*m^ep), 1/2 - 1/(2*m^(2*ep)), -3/2 + 3/(2*m^(2*ep)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - 1/(2*m^(2*ep)), 0, 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 
  -1 + m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 2/m^(2*ep) - 2/m^ep, 1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 
  -6 + 9/(2*m^(3*ep)) - 3/m^(2*ep) + 9/(2*m^ep), 
  -1/2 + 1/(2*m^(3*ep)) - 3/(2*m^(2*ep)) + 3/(2*m^ep), -1/2 + 1/(2*m^(2*ep)), 
  1 - m^(-2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - 1/(2*m^(2*ep)), 
  4 - 2/m^(3*ep) - 2/m^ep, -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 0, 0, 0, 
  1/3 - 1/(3*m^(2*ep)), 2/m^(2*ep) - 2/m^ep, -2 + 2/m^(2*ep), 0, 0, 
  1 - m^(-3*ep) + m^(-2*ep) - m^(-ep), 1/2 - 1/(2*m^(3*ep)) + 
   3/(2*m^(2*ep)) - 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/2 - 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - 1/(2*m^(2*ep)), 
  1/2 - 1/(2*m^(2*ep)), -1 + m^(-2*ep), 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 
  -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -9/2 + m^(-4*ep) - 9/(2*m^(2*ep)) + 8/m^ep, 
  -3 + 1/(2*m^(3*ep)) - m^(-2*ep) + 7/(2*m^ep), 
  27/2 + 6/m^(4*ep) - 21/(2*m^(3*ep)) + 33/(2*m^(2*ep)) - 51/(2*m^ep), 
  5/2 + 5/(2*m^(2*ep)) - 5/m^ep, -m^(-2*ep) + m^(-ep), -3/2 + 3/(2*m^(2*ep)), 
  0, 0, 1/(2*m^(3*ep)) + 1/(2*m^(2*ep)) - m^(-ep), 
  -3/2 - m^(-3*ep) + 1/(2*m^(2*ep)) + 2/m^ep, 0, 0, 
  -2/(3*m^(2*ep)) + 2/(3*m^ep), 3 + 3/m^(2*ep) - 6/m^ep, 0, 
  -6 + m^(-4*ep) + m^(-3*ep) - 2/m^(2*ep) + 6/m^ep, 
  3 - m^(-4*ep) + 1/(2*m^(3*ep)) + 2/m^(2*ep) - 9/(2*m^ep), 0, 0, 0, 0, 0, 
  -3 + m^(-4*ep) - 3/m^(2*ep) + 5/m^ep, 0, 0, 
  -2/(3*m^(4*ep)) + 3/(2*m^(3*ep)) - 5/(6*m^ep), 
  -3 - 2/m^(4*ep) + 3/(2*m^(3*ep)) - 3/m^(2*ep) + 13/(2*m^ep), 0, 0, 0, 
  1/(2*m^(3*ep)) - 1/(2*m^ep), 0, -m^(-2*ep) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2 + 1/(2*m^(2*ep)) + m^(-ep), 
  -1/2 + 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep) - m^(-ep), 
  -m^(-4*ep) + m^(-ep), -m^(-4*ep) - m^(-2*ep) + 2/m^ep, 0, 
  3 - 1/(2*m^(4*ep)) + 1/(2*m^(2*ep)) - 3/m^ep, -1 - m^(-2*ep) + 2/m^ep, 
  3 - 1/(2*m^(4*ep)) + 3/(2*m^(2*ep)) - 4/m^ep, m^(-4*ep) - m^(-ep), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-44 + 44/m^ep, 797/36 - 797/(36*m^ep), -2657/36 + 2657/(36*m^ep), 
  6955/24 + 89/(4*m^(3*ep)) - 215/(3*m^(2*ep)) - 1923/(8*m^ep), 
  -4073/72 + 4073/(72*m^ep), 0, 0, 0, 0, 0, 82/3 - 82/(3*m^(2*ep)), 
  415/3 - 415/(3*m^ep), -239/3 + 239/(3*m^ep), 49/2 - 49/(2*m^ep), 
  -147/4 + 147/(4*m^ep), 0, -84 + 84/m^ep, 289/6 - 289/(6*m^ep), 
  -88/3 + 88/(3*m^ep), 44/3 - 44/(3*m^ep), 88/3 - 88/(3*m^ep), 
  -44/3 + 44/(3*m^ep), 88/9 - 88/(9*m^ep), 265/6 - 265/(6*m^ep), 0, 0, 
  -1597/144 - 89/(24*m^(3*ep)) + 2131/(144*m^ep), 
  2309/48 - 89/(24*m^(3*ep)) - 2131/(48*m^ep), -151/4 + 151/(4*m^ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -21/2 + 21/(2*m^ep), 
  -113/6 + 113/(6*m^ep), -88/3 + 88/(3*m^ep), 21/2 - 21/(2*m^ep), 
  352/3 - 352/(3*m^ep), 415/6 - 415/(6*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  -21 + 21/m^ep, 21/2 - 21/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-22 + 22/m^ep, 797/36 + 42/m^(4*ep) - 2309/(36*m^ep), 
  -1625/18 - 971/(6*m^(3*ep)) + 2269/(9*m^ep), 6407/24 + 2031/(4*m^(3*ep)) - 
   215/(3*m^(2*ep)) - 16873/(24*m^ep), -4073/72 - 21/m^(4*ep) + 
   5585/(72*m^ep), 0, 0, 0, 0, 0, 82/3 + 21/m^(4*ep) - 82/(3*m^(2*ep)) - 
   21/m^ep, 302/3 + 21/(2*m^(3*ep)) - 667/(6*m^ep), 
  -214/3 - 21/(2*m^(3*ep)) + 491/(6*m^ep), 49/2 - 49/(2*m^ep), 
  -147/4 + 147/(4*m^ep), 0, -168 + 42/m^(4*ep) - 2005/(6*m^(3*ep)) + 
   2761/(6*m^ep), 25/3 - 42/m^(4*ep) - 454/(3*m^(3*ep)) + 185/m^ep, 
  -44/3 + 44/(3*m^ep), 22/3 - 22/(3*m^ep), 44/3 - 44/(3*m^ep), 
  -22/3 + 22/(3*m^ep), 88/9 - 88/(9*m^ep), 265/6 + 42/m^(4*ep) - 
   517/(6*m^ep), 0, 0, -1597/144 - 89/(24*m^(3*ep)) + 2131/(144*m^ep), 
  2309/48 - 89/(24*m^(3*ep)) - 2131/(48*m^ep), -403/12 - 21/(4*m^(3*ep)) + 
   233/(6*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -21 - 21/(4*m^(3*ep)) + 105/(4*m^ep), 19/3 + 21/(4*m^(3*ep)) - 
   139/(12*m^ep), -44/3 + 44/(3*m^ep), 21 + 21/(4*m^(3*ep)) - 105/(4*m^ep), 
  176/3 - 176/(3*m^ep), 151/3 + 21/(4*m^(3*ep)) - 667/(12*m^ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -42/m^(4*ep) + 42/m^ep, -42/m^(4*ep) + 42/m^ep, 
  0, -21/m^(4*ep) + 21/m^ep, 0, -21/m^(4*ep) + 21/m^ep, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, -21 + 21/m^ep, 0, 0, -21 + 21/m^ep, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-22/21 + 22/(21*m^ep), 0, -541/756 - 3/m^(3*ep) + 
   2809/(756*m^ep), 352/63 + 9/m^(3*ep) - 919/(63*m^ep), 0, 0, 0, 0, 0, 0, 0, 
  176/63 + 2/m^(3*ep) - 302/(63*m^ep), -88/63 - 2/m^(3*ep) + 214/(63*m^ep), 
  0, 0, 0, -8/m^(3*ep) + 8/m^ep, 88/63 - m^(-3*ep) - 25/(63*m^ep), 
  -44/63 + 44/(63*m^ep), 22/63 - 22/(63*m^ep), 44/63 - 44/(63*m^ep), 
  -22/63 + 22/(63*m^ep), 0, 0, 0, 0, 0, 0, -44/63 - m^(-3*ep) + 
   107/(63*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -m^(-3*ep) + m^(-ep), -44/63 + m^(-3*ep) - 19/(63*m^ep), 
  -44/63 + 44/(63*m^ep), m^(-3*ep) - m^(-ep), 176/63 - 176/(63*m^ep), 
  88/63 + m^(-3*ep) - 151/(63*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {44/21 - 44/(21*m^ep), 0, 
  541/378 - 3/m^(3*ep) + 593/(378*m^ep), -704/63 + 9/m^(3*ep) + 
   137/(63*m^ep), 0, 0, 0, 0, 0, 0, 0, -352/63 + 2/m^(3*ep) + 226/(63*m^ep), 
  176/63 - 2/m^(3*ep) - 50/(63*m^ep), 0, 0, 0, -8/m^(3*ep) + 8/m^ep, 
  -176/63 - m^(-3*ep) + 239/(63*m^ep), 88/63 - 88/(63*m^ep), 
  -44/63 + 44/(63*m^ep), -88/63 + 88/(63*m^ep), 44/63 - 44/(63*m^ep), 0, 0, 
  0, 0, 0, 0, 88/63 - m^(-3*ep) - 25/(63*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -m^(-3*ep) + m^(-ep), 88/63 + m^(-3*ep) - 151/(63*m^ep), 
  88/63 - 88/(63*m^ep), m^(-3*ep) - m^(-ep), -352/63 + 352/(63*m^ep), 
  -176/63 + m^(-3*ep) + 113/(63*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -m^(-3*ep) + m^(-ep), 
  3/m^(3*ep) - 3/m^ep, 0, 0, 0, 0, 0, 0, 0, m^(-3*ep) - m^(-ep), 
  -m^(-3*ep) + m^(-ep), 0, 0, 0, -3/m^(3*ep) + 3/m^ep, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*1/m^(3*ep) + 1/(2*m^ep), 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 
  1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 1/(2*m^(3*ep)) - 1/(2*m^ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 2/m^(4*ep) - 2/m^ep, -971/(126*m^(3*ep)) + 971/(126*m^ep), 
  971/(42*m^(3*ep)) - 971/(42*m^ep), -m^(-4*ep) + m^(-ep), 0, 0, 0, 0, 0, 
  m^(-4*ep) - m^(-ep), 1/(2*m^(3*ep)) - 1/(2*m^ep), 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 0, 0, 0, 2/m^(4*ep) - 2005/(126*m^(3*ep)) + 
   1753/(126*m^ep), -2/m^(4*ep) - 454/(63*m^(3*ep)) + 580/(63*m^ep), 0, 0, 0, 
  0, 0, 2/m^(4*ep) - 2/m^ep, 0, 0, 0, 0, -1/4*1/m^(3*ep) + 1/(4*m^ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/m^(3*ep) + 1/(4*m^ep), 
  1/(4*m^(3*ep)) - 1/(4*m^ep), 0, 1/(4*m^(3*ep)) - 1/(4*m^ep), 0, 
  1/(4*m^(3*ep)) - 1/(4*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/m^(4*ep) + 2/m^ep, -2/m^(4*ep) + 2/m^ep, 0, -m^(-4*ep) + m^(-ep), 0, 
  -m^(-4*ep) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -1/2 + 1/(2*m^(2*ep)), 0, 0, 0, 
  -1/4 - 1/(4*m^(2*ep)) + 1/(2*m^ep), 0, 0, 0, 
  1/3 + 1/(3*m^(2*ep)) - 2/(3*m^ep), -1 - m^(-2*ep) + 2/m^ep, 0, 0, 0, 
  1/2 - 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4 - 1/(4*m^(2*ep)) + 1/(2*m^ep), 0, 0, 0, 0, -1/2 + 1/(2*m^(2*ep)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - 1/(2*m^(2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {415/84 - 415/(84*m^ep), 176/63 - 176/(63*m^ep), 
  6 - 33/(8*m^(3*ep)) - 3/(2*m^(2*ep)) - 3/(8*m^ep), 
  36881/168 + 17917/(56*m^(3*ep)) - 80777/(168*m^(2*ep)) - 3285/(56*m^ep), 
  683/63 - 3/(4*m^(3*ep)) - 2543/(252*m^ep), 0, 0, 
  173/42 + 3/m^(4*ep) - 299/(42*m^ep), -131/42 - 6/m^(4*ep) + 383/(42*m^ep), 
  0, -206/21 - 3/m^(4*ep) + 227/(21*m^(2*ep)) + 2/m^ep, 
  -6217/42 + 6217/(42*m^ep), -5 + 5/m^ep, -9 + 9/m^ep, 27/2 - 27/(2*m^ep), 0, 
  -1292/21 - 6/m^(4*ep) - 27/(4*m^(3*ep)) + 6239/(84*m^ep), 
  1 + 6/m^(4*ep) - 45/(8*m^(3*ep)) - 11/(8*m^ep), 
  302/21 + 3/m^(2*ep) - 365/(21*m^ep), 3/4 - 3/(4*m^(2*ep)), 
  1465/42 - 1465/(42*m^ep), 0, 0, 0, 610/7 - 610/(7*m^ep), 
  -365/42 + 365/(42*m^ep), -17 - 4369/(84*m^(3*ep)) + 5797/(84*m^ep), 
  75/2 - 4243/(84*m^(3*ep)) + 1093/(84*m^ep), 103/8 + 3/(4*m^(3*ep)) - 
   109/(8*m^ep), 0, 0, 0, 0, 0, 0, -1 + 3/m^(4*ep) - 2/m^ep, 
  -1 + 3/m^(4*ep) - 2/m^ep, 0, -1 + 3/m^(4*ep) - 2/m^ep, 0, 
  -1 + 3/m^(4*ep) - 2/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(4*m^(3*ep)) - 3/(4*m^ep), 302/21 - 3/(4*m^(3*ep)) - 1145/(84*m^ep), 
  302/21 - 302/(21*m^ep), 667/21 - 3/(4*m^(3*ep)) - 2605/(84*m^ep), 
  -541/21 + 541/(21*m^ep), 3 - 3/(4*m^(3*ep)) - 9/(4*m^ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 827/21 - 827/(21*m^ep), 932/21 - 932/(21*m^ep), 
  19/4 - 19/(4*m^ep), -1/4 + 1/(4*m^ep), 3119/42 - 3119/(42*m^ep), 
  -4127/42 + 4127/(42*m^ep), -5 + 5/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 1 - m^(-ep), 1 - m^(-ep), 1 - m^(-ep), -1/2 + 1/(2*m^ep), 0, 0, 0}, 
 {-415/4 + 415/(4*m^ep), -176/3 + 176/(3*m^ep), 
  -441/4 - 63/(4*m^(3*ep)) + 63/(4*m^(2*ep)) + 441/(4*m^ep), 
  -32071/8 - 26781/(4*m^(3*ep)) + 80399/(8*m^(2*ep)) + 2617/(4*m^ep), 
  -2543/12 - 63/(2*m^(3*ep)) + 2921/(12*m^ep), 0, 0, 
  -131/2 - 84/m^(4*ep) + 299/(2*m^ep), 47/2 + 168/m^(4*ep) - 383/(2*m^ep), 0, 
  185 + 84/m^(4*ep) - 227/m^(2*ep) - 42/m^ep, -5545 + 5545/m^ep, 
  105 - 105/m^ep, 189 - 189/m^ep, -567/2 + 567/(2*m^ep), 0, 
  583 + 168/m^(4*ep) + 63/(2*m^(3*ep)) - 1565/(2*m^ep), 
  105/2 - 168/m^(4*ep) - 315/(4*m^(3*ep)) + 777/(4*m^ep), 
  -151 - 63/(2*m^(2*ep)) + 365/(2*m^ep), -63/8 + 63/(8*m^(2*ep)), 
  1423 - 1423/m^ep, 0, 0, 0, 5327/2 - 5327/(2*m^ep), 365/4 - 365/(4*m^ep), 
  -8218/3 + 4369/(4*m^(3*ep)) + 19765/(12*m^ep), 
  -819 + 4621/(4*m^(3*ep)) - 1345/(4*m^ep), -2289/8 + 63/(2*m^(3*ep)) + 
   2037/(8*m^ep), 0, 0, 0, 0, 0, 0, 42 - 84/m^(4*ep) + 42/m^ep, 
  42 - 84/m^(4*ep) + 42/m^ep, 0, 42 - 84/m^(4*ep) + 42/m^ep, 0, 
  42 - 84/m^(4*ep) + 42/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  63/(2*m^(3*ep)) - 63/(2*m^ep), -151 - 63/(2*m^(3*ep)) + 365/(2*m^ep), 
  -151 + 151/m^ep, -667/2 - 63/(2*m^(3*ep)) + 365/m^ep, 541/2 - 541/(2*m^ep), 
  -63/2 - 63/(2*m^(3*ep)) + 63/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1339 - 1339/m^ep, 1234 - 1234/m^ep, -189/2 + 189/(2*m^ep), 
  21/2 - 21/(2*m^ep), 2762 - 2762/m^ep, -2279 + 2279/m^ep, 105 - 105/m^ep, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -21 + 21/m^ep, -42 + 42/m^ep, 0, 0, 0, 
  0, 0}, {0, 0, -3/4 + 3/(2*m^(3*ep)) + 3/(4*m^(2*ep)) - 3/(2*m^ep), 
  -2405/84 - 9/(2*m^(3*ep)) + 9/(4*m^(2*ep)) + 1297/(42*m^ep), 
  -3/4 + 3/(4*m^ep), 0, 0, 0, 0, 0, 0, 4 - 4/m^ep, 0, 0, 0, 0, 
  667/21 + 3/m^(3*ep) - 730/(21*m^ep), -3/2 + 3/(2*m^(3*ep)), 
  -151/21 - 3/(2*m^(2*ep)) + 365/(42*m^ep), -3/8 + 3/(8*m^(2*ep)), 
  -1 + m^(-ep), 0, 0, 0, -449/42 + 449/(42*m^ep), 365/84 - 365/(84*m^ep), 
  1439/126 - 1439/(126*m^ep), 3/2 - 3/(2*m^ep), 3/4 - 3/(4*m^ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -151/21 + 151/(21*m^ep), -151/21 + 151/(21*m^ep), -667/42 + 667/(42*m^ep), 
  541/42 - 541/(42*m^ep), -3/2 + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1 + m^(-ep), -1 + m^(-ep), 0, 0, -2 + 2/m^ep, 2 - 2/m^ep, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0, 0}, 
 {0, 0, -9/(8*m^(3*ep)) + 9/(8*m^ep), -9/(8*m^(3*ep)) + 9/(8*m^ep), 
  -3/(4*m^(3*ep)) + 3/(4*m^ep), 0, 0, -m^(-4*ep) + m^(-ep), 
  2/m^(4*ep) - 2/m^ep, 0, m^(-4*ep) - m^(-ep), -2888/21 + 2888/(21*m^ep), 0, 
  0, 0, 0, 2/m^(4*ep) - 3/(4*m^(3*ep)) - 5/(4*m^ep), 
  -2/m^(4*ep) - 21/(8*m^(3*ep)) + 37/(8*m^ep), 0, 0, 722/21 - 722/(21*m^ep), 
  0, 0, 0, 1444/21 - 1444/(21*m^ep), 0, -2888/63 + 2888/(63*m^ep), 
  3/(2*m^(3*ep)) - 3/(2*m^ep), 3/(4*m^(3*ep)) - 3/(4*m^ep), 0, 0, 0, 0, 0, 0, 
  -m^(-4*ep) + m^(-ep), -m^(-4*ep) + m^(-ep), 0, -m^(-4*ep) + m^(-ep), 0, 
  -m^(-4*ep) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(4*m^(3*ep)) - 3/(4*m^ep), -3/(4*m^(3*ep)) + 3/(4*m^ep), 0, 
  -3/(4*m^(3*ep)) + 3/(4*m^ep), 0, -3/(4*m^(3*ep)) + 3/(4*m^ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 722/21 - 722/(21*m^ep), 722/21 - 722/(21*m^ep), 0, 0, 
  1444/21 - 1444/(21*m^ep), -1444/21 + 1444/(21*m^ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0, 0}, 
 {0, 0, 9/(2*m^(3*ep)) - 9/(2*m^ep), -9/(2*m^(3*ep)) + 9/(2*m^ep), 
  3/(2*m^(3*ep)) - 3/(2*m^ep), 0, 0, -m^(-4*ep) + m^(-ep), 
  2/m^(4*ep) - 2/m^ep, 0, m^(-4*ep) - m^(-ep), 5776/21 - 5776/(21*m^ep), 0, 
  0, 0, 0, 2/m^(4*ep) + 6/m^(3*ep) - 8/m^ep, -2/m^(4*ep) + 15/(2*m^(3*ep)) - 
   11/(2*m^ep), 0, 0, -1444/21 + 1444/(21*m^ep), 0, 0, 0, 
  -2888/21 + 2888/(21*m^ep), 0, 5776/63 - 5776/(63*m^ep), 
  -3/m^(3*ep) + 3/m^ep, -3/(2*m^(3*ep)) + 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 
  -m^(-4*ep) + m^(-ep), -m^(-4*ep) + m^(-ep), 0, -m^(-4*ep) + m^(-ep), 0, 
  -m^(-4*ep) + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(2*m^(3*ep)) + 3/(2*m^ep), 3/(2*m^(3*ep)) - 3/(2*m^ep), 0, 
  3/(2*m^(3*ep)) - 3/(2*m^ep), 0, 3/(2*m^(3*ep)) - 3/(2*m^ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1444/21 + 1444/(21*m^ep), -1444/21 + 1444/(21*m^ep), 0, 0, 
  -2888/21 + 2888/(21*m^ep), 2888/21 - 2888/(21*m^ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0, 0}, 
 {0, 0, 3/2 + 3/(2*m^(3*ep)) - 3/(2*m^(2*ep)) - 3/(2*m^ep), 
  2405/42 - 9/(2*m^(3*ep)) - 9/(2*m^(2*ep)) - 2027/(42*m^ep), 
  3/2 - 3/(2*m^ep), 0, 0, 0, 0, 0, 0, 4 - 4/m^ep, 0, 0, 0, 0, 
  -1334/21 + 3/m^(3*ep) + 1271/(21*m^ep), 3 + 3/(2*m^(3*ep)) - 9/(2*m^ep), 
  302/21 + 3/m^(2*ep) - 365/(21*m^ep), 3/4 - 3/(4*m^(2*ep)), -1 + m^(-ep), 0, 
  0, 0, 323/21 - 323/(21*m^ep), -365/42 + 365/(42*m^ep), 
  -1187/63 + 1187/(63*m^ep), -3 + 3/m^ep, -3/2 + 3/(2*m^ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  302/21 - 302/(21*m^ep), 302/21 - 302/(21*m^ep), 667/21 - 667/(21*m^ep), 
  -541/21 + 541/(21*m^ep), 3 - 3/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1 + m^(-ep), -1 + m^(-ep), 0, 0, -2 + 2/m^ep, 2 - 2/m^ep, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-ep), 0, 0, 0}, 
 {-43135/1056 - 9/(4*m^(4*ep)) + 35/(6*m^(3*ep)) + 7977/(352*m^(2*ep)) + 
   1285/(88*m^ep), -1583/66 + 19/(2*m^(2*ep)) + 478/(33*m^ep), 
  -37/4 - 2/m^(3*ep) + 73/(6*m^(2*ep)) - 11/(12*m^ep), 
  -11699/528 + 137/(6*m^(3*ep)) + 5601/(176*m^(2*ep)) - 65/(2*m^ep), 
  -1 + 4/m^(3*ep) + 5/(2*m^(2*ep)) - 11/(2*m^ep), -2 - 2/m^(2*ep) + 4/m^ep, 
  0, 817/44 + 3/m^(4*ep) - 6/m^(2*ep) - 685/(44*m^ep), 
  1257/44 - 6/m^(4*ep) + 12/m^(2*ep) - 1521/(44*m^ep), 
  3 + 2/m^(3*ep) - m^(-2*ep) - 4/m^ep, -15/4 - 15/(4*m^(4*ep)) - 4/m^(3*ep) + 
   39/(2*m^(2*ep)) - 8/m^ep, 223/18 + 124/(9*m^(3*ep)) - 12/m^(2*ep) - 
   85/(6*m^ep), 35/18 - 3/m^(4*ep) - 19/(9*m^(3*ep)) + 9/m^(2*ep) - 
   35/(6*m^ep), -1/2 + 7/(3*m^(2*ep)) - 11/(6*m^ep), 
  3/4 - 13/(2*m^(2*ep)) + 23/(4*m^ep), 0, -1/2 - 6/m^(4*ep) - 16/m^(3*ep) + 
   76/(3*m^(2*ep)) - 17/(6*m^ep), 7/2 + 6/m^(4*ep) + 10/m^(3*ep) - 
   61/(3*m^(2*ep)) + 5/(6*m^ep), -1 - 4/(3*m^(3*ep)) + m^(-2*ep) + 
   4/(3*m^ep), 1/4 + 4/(3*m^(3*ep)) - 1/(4*m^(2*ep)) - 4/(3*m^ep), 
  547/88 + 1/(3*m^(3*ep)) - 547/(88*m^(2*ep)) - 1/(3*m^ep), 
  -547/352 - 1/(3*m^(3*ep)) + 547/(352*m^(2*ep)) + 1/(3*m^ep), 
  1/3 - 1/(3*m^(2*ep)), 1 - 3/m^(2*ep) + 2/m^ep, -2 + 2/m^(2*ep), 
  -m^(-3*ep) + m^(-ep), 6 - 3/(4*m^(3*ep)) - 21/(4*m^ep), 
  -1 - 27/(4*m^(3*ep)) - 2/m^(2*ep) + 39/(4*m^ep), 
  1/12 - 22/(3*m^(3*ep)) - m^(-2*ep) + 33/(4*m^ep), -6 + 2/m^(2*ep) + 4/m^ep, 
  -2 + 2/m^(2*ep), 2/m^(3*ep) - 2/m^ep, 9/2 + 3/(2*m^(4*ep)) - 2/m^(2*ep) - 
   4/m^ep, -6 + 2/m^(2*ep) + 4/m^ep, 2 - 4/m^(2*ep) + 2/m^ep, 
  -5 + 3/m^(4*ep) + 4/m^(2*ep) - 2/m^ep, -3 + 3/m^(4*ep), 
  4 - 8/m^(2*ep) + 4/m^ep, -3 + 3/m^(4*ep) - 4/m^(2*ep) + 4/m^ep, 
  -12 + 36/m^(2*ep) - 24/m^ep, -5 + 3/m^(4*ep) - 14/m^(2*ep) + 16/m^ep, 
  2 - 2/m^(2*ep), -1/4 - 1/(3*m^(3*ep)) + 1/(3*m^(2*ep)) + 1/(4*m^ep), 
  5/4 - 3/m^(3*ep) + 4/(3*m^(2*ep)) + 5/(12*m^ep), 
  -2 + 3/m^(3*ep) - 2/m^(2*ep) + m^(-ep), -3/2 + 1/(3*m^(3*ep)) + 
   1/(3*m^(2*ep)) + 5/(6*m^ep), -2 + 10/(3*m^(3*ep)) - 2/m^(2*ep) + 
   2/(3*m^ep), 9/2 - m^(-2*ep) - 7/(2*m^ep), -3/2 + 10/(3*m^(3*ep)) - 
   4/(3*m^(2*ep)) - 1/(2*m^ep), 4 - 4/m^(2*ep), 0, -2 + 2/m^(2*ep), 
  -2 + 2/m^(2*ep), -1 + m^(-2*ep), -2 - m^(-3*ep) + 3/m^ep, 
  5 - 3/m^(3*ep) + m^(-2*ep) - 3/m^ep, -3 + 3/m^(3*ep) - m^(-2*ep) + m^(-ep), 
  -8 + m^(-3*ep) + 7/m^ep, -3 + 4/m^(3*ep) - m^(-2*ep), 24 - 24/m^ep, 
  3 + 4/m^(3*ep) + m^(-2*ep) - 8/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -6 + 2/m^(2*ep) + 4/m^ep, 2 - 2/m^(2*ep), 2 - 2/m^(2*ep), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(-2*ep), 3 - 3/m^(2*ep), 
  -1 + m^(-2*ep)}, {4711/792 - 3/(4*m^(4*ep)) - 19853/(1056*m^(3*ep)) + 
   2703/(352*m^(2*ep)) + 4691/(792*m^ep), -91/11 + 5/m^(2*ep) + 36/(11*m^ep), 
  -35/12 + 5/m^(2*ep) - 25/(12*m^ep), -8033/72 + 25397/(528*m^(3*ep)) + 
   124735/(1584*m^(2*ep)) - 275/(18*m^ep), m^(-3*ep) + 3/(2*m^(2*ep)) - 
   5/(2*m^ep), -2/m^(2*ep) + 2/m^ep, -1 + m^(-2*ep), 
  309/44 + 1/(2*m^(4*ep)) - 3/m^(2*ep) - 199/(44*m^ep), 
  419/44 - m^(-4*ep) + 6/m^(2*ep) - 639/(44*m^ep), 1 + m^(-3*ep) - 2/m^ep, 
  -13/4 - 3/(4*m^(4*ep)) - 2/m^(3*ep) + 10/m^(2*ep) - 4/m^ep, 
  1585/88 - 20645/(792*m^(3*ep)) - 4/m^(2*ep) + 217/(18*m^ep), 
  32965/1584 - m^(-4*ep) - 18269/(1584*m^(3*ep)) + 4/m^(2*ep) - 
   221/(18*m^ep), 1/6 + 4/(3*m^(2*ep)) - 3/(2*m^ep), 
  -1/4 - 4/m^(2*ep) + 17/(4*m^ep), 0, -3/2 - m^(-4*ep) + 6/m^(2*ep) - 
   7/(2*m^ep), 3/2 + m^(-4*ep) - 6/m^(2*ep) + 7/(2*m^ep), 0, 0, 
  21/88 - 1/(2*m^(3*ep)) - 21/(88*m^(2*ep)) + 1/(2*m^ep), 
  -21/352 + 1/(2*m^(3*ep)) + 21/(352*m^(2*ep)) - 1/(2*m^ep), 
  1/3 - 1/(3*m^(2*ep)), 1 - m^(-2*ep), -2 + 2/m^(2*ep), 
  -1/2*1/m^(3*ep) + 1/(2*m^ep), 3 - 3/(4*m^(3*ep)) - 9/(4*m^ep), 
  -1 - 7/(4*m^(3*ep)) - 2/m^(2*ep) + 19/(4*m^ep), 
  79/12 + 1/(2*m^(2*ep)) - 85/(12*m^ep), -2 + 2/m^ep, 0, m^(-3*ep) - m^(-ep), 
  3/2 + 1/(2*m^(4*ep)) - 2/m^ep, -2 + 2/m^ep, 1/2 - 3/(2*m^(2*ep)) + m^(-ep), 
  -3/2 + 1/(2*m^(4*ep)) + 2/m^(2*ep) - m^(-ep), 
  -1 + 1/(2*m^(4*ep)) + 1/(2*m^(2*ep)), 1 - 3/m^(2*ep) + 2/m^ep, 
  -1 + 1/(2*m^(4*ep)) - 3/(2*m^(2*ep)) + 2/m^ep, -3 + 15/m^(2*ep) - 12/m^ep, 
  -2 + 1/(2*m^(4*ep)) - 13/(2*m^(2*ep)) + 8/m^ep, 0, 
  -3/4 + 1/(2*m^(3*ep)) + 1/(4*m^ep), -1/4 + 1/(2*m^(3*ep)) - 1/(4*m^ep), 
  1 - 1/(2*m^(3*ep)) - 1/(2*m^ep), 1/2 - 1/(2*m^(3*ep)), 1 - m^(-3*ep), 
  -3/2 + 3/(2*m^ep), 1/2 - m^(-3*ep) + 1/(2*m^ep), 0, 0, -1 + m^(-2*ep), 
  -1 + m^(-2*ep), -1 + m^(-2*ep), -1/2 - 1/(2*m^(3*ep)) + m^(-ep), 
  3/2 - 1/(2*m^(3*ep)) - m^(-ep), -1 + 1/(2*m^(3*ep)) + 1/(2*m^ep), 
  -3 + 1/(2*m^(3*ep)) + 5/(2*m^ep), -1 + m^(-3*ep), 9 - 9/m^ep, 
  2 + m^(-3*ep) - 3/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2 + 2/m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, 
 {64091/1056 - 66775/(1056*m^(3*ep)) - 45/(8*m^(2*ep)) + 49/(6*m^ep), 
  3/2 + 3/m^(2*ep) - 9/(2*m^ep), 7/2 + m^(-2*ep) - 9/(2*m^ep), 
  -61785/176 + 71527/(528*m^(3*ep)) + 2531/(12*m^(2*ep)) + 14/(3*m^ep), 
  -1 - 2/m^(2*ep) + 3/m^ep, 0, 0, 5/2 - 3/(2*m^(2*ep)) - m^(-ep), 
  m^(-2*ep) - m^(-ep), 0, -6 + 6/m^(2*ep), 29815/792 - 69943/(792*m^(3*ep)) + 
   152/(3*m^ep), 100567/1584 - 60439/(1584*m^(3*ep)) - 76/(3*m^ep), 
  1 - m^(-ep), -3/2 + 3/(2*m^ep), 0, 6 + 4/m^(3*ep) - m^(-2*ep) - 9/m^ep, 
  -6 - 4/m^(3*ep) + m^(-2*ep) + 9/m^ep, 4 + 2/m^(3*ep) - 4/m^(2*ep) - 2/m^ep, 
  -1 - 2/m^(3*ep) + m^(-2*ep) + 2/m^ep, -15/2 - 2/m^(3*ep) + 
   15/(2*m^(2*ep)) + 2/m^ep, 11/8 + 2/m^(3*ep) - 11/(8*m^(2*ep)) - 2/m^ep, 
  4/3 - 4/(3*m^(2*ep)), 2 + 4/m^(2*ep) - 6/m^ep, -8 + 8/m^(2*ep), 0, 
  1 - 3/(2*m^(3*ep)) + 1/(2*m^ep), 2 - 3/(2*m^(3*ep)) - 1/(2*m^ep), 
  139/6 + 4/m^(3*ep) + 3/m^(2*ep) - 181/(6*m^ep), 0, 0, 0, 0, 0, 
  -1/2 + 1/(2*m^(2*ep)), 1/2 - 1/(2*m^(2*ep)), 0, -1 + m^(-2*ep), 0, 
  3 - 3/m^(2*ep), -1 + m^(-2*ep), 0, -2 + 2/m^(3*ep), -2 + 2/m^(3*ep), 
  4 - 2/m^(3*ep) - 2/m^ep, 4 - 2/m^(3*ep) - 2/m^ep, 4 - 4/m^(3*ep), 
  -12 + 12/m^ep, -4/m^(3*ep) + 4/m^ep, 0, -2 + 2/m^(2*ep), 0, 0, 
  -4 + 4/m^(2*ep), 1/2 - 1/(2*m^ep), -1/2 + 1/(2*m^ep), 0, 1 - m^(-ep), 0, 
  -3 + 3/m^ep, -1 + m^(-ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}}


==> anc/nbox/nbox2w-expM1inv.m <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/2 - m^(2*ep)/2, 0, -1/2 + m^(2*ep)/2, 0, 1/2 + m^(2*ep)/2, 
  -1/2 + m^(2*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/2 - m^(2*ep)/2, 0, 1/2 - m^(2*ep)/2, 0, -1/2 + m^(2*ep)/2, 
  1/2 + m^(2*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1 - m^ep, 2/3 - (2*m^ep)/3, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {1/2 - m^ep/2, 1/3 - m^ep/3, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(2*ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2 + m^ep/8 + (3*m^(3*ep))/8, 0, 0, 
  -1/4*m^ep + m^(2*ep) - (3*m^(3*ep))/4, 0, 0, 0, 0, 0, 0, 0, 
  m^ep/2 + m^(3*ep)/2, -1/4*m^ep + m^(3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2 - m^ep/4 + (3*m^(3*ep))/4, 0, 0, m^ep/2 + m^(2*ep) - (3*m^(3*ep))/2, 
  0, 0, 0, 0, 0, 0, 0, -m^ep + m^(3*ep), m^ep/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 1 - m^ep, 1 - m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 1/3 - m^ep/3, 1/3 - m^ep/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/3 + m^ep/12 + m^(3*ep)/4, 
  -1/4*m^ep + m^(2*ep) - (3*m^(3*ep))/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^ep/2 + m^(3*ep)/2, -1/4*m^ep + m^(3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/3 - m^ep/6 + m^(3*ep)/2, m^ep/2 + m^(2*ep) - (3*m^(3*ep))/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -m^ep + m^(3*ep), m^ep/2 + m^(3*ep)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 1/2 - m^(2*ep)/2, 1/2 - m^(2*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, m^(2*ep), 1/4 - m^(2*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 2 - 2*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {3/4 - (3*m^(2*ep))/4, 0, 0, 1/2 - m^(2*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, m^(2*ep), 1/4 - m^(2*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 2 - 2*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 1 - m^ep, 0, 0, 1/2 - m^ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -1 + m^ep, 0, 0, 1/2 - m^ep/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/2 + m^(2*ep)/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4 + (3*m^(2*ep))/4, 
  1/8 - m^(2*ep)/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, -3 + 3*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 3/2 - (3*m^(2*ep))/2, 3/4 + m^(2*ep)/4, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (3*m^ep)/2 + 3*m^(2*ep) - (9*m^(3*ep))/2, -1/2 + m^ep/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^ep/4 + (3*m^(3*ep))/4, (-3*m^ep)/4 + (3*m^(3*ep))/4, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-3*m^ep)/2 + 3*m^(2*ep) - (3*m^(3*ep))/2, 1/2 - m^ep/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*m^ep + m^(3*ep)/4, (3*m^ep)/4 + m^(3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3 + (9*m^ep)/4 + (3*m^(3*ep))/4, 
  -3/2 + m^ep + m^(2*ep)/2, 0, 3/2 - (3*m^ep)/2 + (3*m^(2*ep))/2 - 
   (3*m^(3*ep))/2, 0, 0, 3/2 - (3*m^(2*ep))/2, 3/2 - m^ep - m^(2*ep)/2, 
  -m^ep + m^(2*ep), 0, 0, -3 + 3*m^ep - m^(2*ep) + m^(3*ep), 
  (-3*m^ep)/2 + m^(2*ep) + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/2 - m^(2*ep)/2, -3/2 + (3*m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-1 + m^ep, -1/3 + m^ep/3, 0, 1 - m^ep, 0, 
  -1/2 + m^(2*ep)/2, 1 - m^(2*ep), 1/2 - m^(2*ep)/2, -m^ep + m^(2*ep), 0, 0, 
  -1 + 2*m^ep - m^(2*ep), -m^ep + m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/2 - m^(2*ep)/2, -1/2 + (3*m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -m^ep + m^(3*ep), 2*m^(2*ep) - 2*m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {1/2 - m^ep/2 + (3*m^(3*ep))/2 - (3*m^(4*ep))/2, 0, 0, 
  m^ep + 2*m^(2*ep) - 3*m^(3*ep), 0, 0, 0, 0, 0, 0, m^(2*ep)/2 - m^(4*ep)/2, 
  -2*m^ep + 2*m^(3*ep), m^ep + m^(3*ep) - 2*m^(4*ep), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(4*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -1/6 - m^ep/3 + m^(2*ep)/2, 1/3 - m^ep/3, 1/2 - m^(2*ep)/2, 
  0, -1/2 + m^(2*ep)/2, 1/2 - m^(2*ep)/2, 0, 0, m^ep/2 - m^(2*ep)/2, 0, 0, 0, 
  0, m^ep - m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*m^ep)/2 + (3*m^(2*ep))/2, -m^ep + m^(2*ep), -m^ep + m^(2*ep), 
  3*m^ep - 3*m^(2*ep), 0, 0, 0, m^ep/2 - m^(2*ep)/2, -m^ep + m^(2*ep), 0, 
  -m^ep + m^(2*ep), 2*m^ep - 2*m^(2*ep), -2*m^ep + 2*m^(2*ep), 
  (-2*m^ep)/3 + (2*m^(2*ep))/3, 2*m^ep - 2*m^(2*ep), 0, -m^ep + m^(2*ep), 
  m^ep - m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^ep/2 + m^(2*ep)/2, -1/2*m^ep + m^(2*ep)/2, 0, 0, m^ep - m^(2*ep), 
  -3*m^ep + 3*m^(2*ep), 2*m^ep - 2*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*m^ep)/2 - (3*m^(2*ep))/2, m^ep - m^(2*ep), 
  (3*m^ep)/2 - m^(2*ep) - m^(3*ep)/2, (-9*m^ep)/2 + 3*m^(2*ep) + 
   (3*m^(3*ep))/2, 0, 0, 0, (-3*m^ep)/2 + m^(2*ep) + m^(4*ep)/2, 
  3*m^ep - 2*m^(2*ep) - m^(4*ep), 0, m^ep - m^(2*ep)/2 - m^(4*ep)/2, 
  -2*m^ep + 2*m^(2*ep), 2*m^ep - 2*m^(2*ep), (2*m^ep)/3 - (2*m^(2*ep))/3, 
  -2*m^ep + 2*m^(2*ep), 0, 4*m^ep - 2*m^(2*ep) - m^(3*ep) - m^(4*ep), 
  (-5*m^ep)/2 + 2*m^(2*ep) - m^(3*ep)/2 + m^(4*ep), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*m^ep + m^(2*ep)/2, m^ep/2 + m^(4*ep)/2, 
  -1/2*m^(2*ep) + m^(4*ep)/2, 0, -m^ep + m^(2*ep)/2 + m^(4*ep)/2, 
  3*m^ep - 3*m^(2*ep), -2*m^ep + (3*m^(2*ep))/2 + m^(4*ep)/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(9*m^ep)/4 - (3*m^(2*ep))/2 - (3*m^(3*ep))/4, m^ep - m^(2*ep), 
  m^ep - m^(2*ep), (-9*m^ep)/2 + 3*m^(2*ep) + (3*m^(3*ep))/2, 0, 0, 0, 
  -m^ep + m^(2*ep)/2 + m^(4*ep)/2, 2*m^ep - m^(2*ep) - m^(4*ep), 0, 
  m^ep - m^(2*ep)/2 - m^(4*ep)/2, m^(2*ep) - m^(3*ep), 
  (3*m^ep)/2 - m^(2*ep) - m^(3*ep)/2, m^ep/3 - m^(2*ep)/3, -m^ep + m^(2*ep), 
  0, 2*m^ep - m^(2*ep) - m^(4*ep), -2*m^ep + m^(2*ep) + m^(4*ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*m^(2*ep) + m^(4*ep)/2, 
  m^ep/2 + m^(4*ep)/2, -1/2*m^ep + m^(2*ep)/2, 
  -m^ep + m^(2*ep)/2 + m^(4*ep)/2, 3*m^ep - 3*m^(2*ep), 
  -2*m^ep + (3*m^(2*ep))/2 + m^(4*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*m^ep)/2 + (3*m^(2*ep))/2, -m^ep + m^(2*ep), -m^ep + m^(2*ep), 
  3*m^ep - 3*m^(2*ep), 0, 0, 0, m^ep - m^(2*ep), -2*m^ep + 2*m^(2*ep), 0, 
  -m^ep + m^(2*ep), 3*m^ep - 3*m^(2*ep), -3*m^ep + 3*m^(2*ep), 
  -m^ep + m^(2*ep), 3*m^ep - 3*m^(2*ep), 0, -2*m^ep + 2*m^(2*ep), 
  2*m^ep - 2*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*m^ep + m^(2*ep)/2, m^ep/2 + m^(2*ep)/2, m^ep - m^(2*ep), 
  -3*m^ep + 3*m^(2*ep), 2*m^ep - 2*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-9/2 + (21*m^ep)/4 - (3*m^(2*ep))/2 + (3*m^(3*ep))/4, 
  -3 + 4*m^ep - m^(2*ep), -3 + (7*m^ep)/2 - m^(2*ep) + m^(3*ep)/2, 
  6 - 9*m^ep + 6*m^(2*ep) - 3*m^(3*ep), 0, 0, 0, 
  3 - (7*m^ep)/2 + (3*m^(2*ep))/4 - m^(4*ep)/4, 
  -3 + 4*m^ep - (3*m^(2*ep))/2 + m^(4*ep)/2, 0, 
  -3/2 + 2*m^ep - (3*m^(2*ep))/4 + m^(4*ep)/4, -2*m^ep + m^(2*ep) + m^(3*ep), 
  -3 + (7*m^ep)/2 - m^(2*ep) + m^(3*ep)/2, m^ep/3 - m^(2*ep)/3, 
  3 - 4*m^ep + m^(2*ep), 0, -6 + 6*m^ep - (3*m^(2*ep))/2 + m^(3*ep) + 
   m^(4*ep)/2, 3 - (9*m^ep)/2 + (3*m^(2*ep))/2 + m^(3*ep)/2 - m^(4*ep)/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*m^ep + m^(2*ep)/2, 
  m^ep/2 - m^(2*ep)/4 - m^(4*ep)/4, m^ep/2 - m^(2*ep)/4 - m^(4*ep)/4, 
  -1/2*m^ep + m^(2*ep)/2, 3 - 2*m^ep + m^(2*ep)/4 - m^(4*ep)/4, 
  -3 + 6*m^ep - 3*m^(2*ep), 3 - 4*m^ep + (5*m^(2*ep))/4 - m^(4*ep)/4, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {1 - 4*m^ep + 3*m^(2*ep), 2/3 - (8*m^ep)/3 + 2*m^(2*ep), 
  2/3 - (8*m^ep)/3 + 2*m^(2*ep), -2 + 8*m^ep - 6*m^(2*ep), 0, 0, 0, 
  -1 + (5*m^ep)/2 - (3*m^(2*ep))/2, 1 - 4*m^ep + 3*m^(2*ep), 0, 
  1/2 - 2*m^ep + (3*m^(2*ep))/2, 3*m^ep - 3*m^(2*ep), 
  1 - 4*m^ep + 3*m^(2*ep), -m^ep + m^(2*ep), -1 + 4*m^ep - 3*m^(2*ep), 0, 
  2 - 5*m^ep + 3*m^(2*ep), -1 + 4*m^ep - 3*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, m^ep/2 - m^(2*ep)/2, -1/2*m^ep + m^(2*ep)/2, 
  -1/2*m^ep + m^(2*ep)/2, m^ep/2 - m^(2*ep)/2, -1 + 2*m^ep - m^(2*ep), 
  1 - 6*m^ep + 6*m^(2*ep), -1 + 4*m^ep - 3*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {9/2 - 9*m^ep + (9*m^(2*ep))/2, 3 - 6*m^ep + 3*m^(2*ep), 
  3 - (11*m^ep)/2 + 3*m^(2*ep) - m^(3*ep)/2, -6 + (33*m^ep)/2 - 12*m^(2*ep) + 
   (3*m^(3*ep))/2, 0, 0, 0, -3 + 5*m^ep - (9*m^(2*ep))/4 + m^(4*ep)/4, 
  3 - 7*m^ep + (9*m^(2*ep))/2 - m^(4*ep)/2, 0, 
  3/2 - 4*m^ep + (11*m^(2*ep))/4 - m^(4*ep)/4, 4*m^ep - 4*m^(2*ep), 
  3 - 7*m^ep + 4*m^(2*ep), (-4*m^ep)/3 + (4*m^(2*ep))/3, 
  -3 + 7*m^ep - 4*m^(2*ep), 0, 6 - 9*m^ep + (9*m^(2*ep))/2 - m^(3*ep) - 
   m^(4*ep)/2, -3 + (15*m^ep)/2 - (9*m^(2*ep))/2 - m^(3*ep)/2 + m^(4*ep)/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep - m^(2*ep), 
  -m^ep + (3*m^(2*ep))/4 + m^(4*ep)/4, -m^ep + (3*m^(2*ep))/4 + m^(4*ep)/4, 
  m^ep - m^(2*ep), -3 + 4*m^ep - (5*m^(2*ep))/4 + m^(4*ep)/4, 
  3 - 12*m^ep + 9*m^(2*ep), -3 + 8*m^ep - (17*m^(2*ep))/4 + m^(4*ep)/4, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 + m^(2*ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*m^ep - 2*m^(2*ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*m^ep)/4 + (3*m^(3*ep))/4, 
  0, 0, (3*m^ep)/2 - (3*m^(3*ep))/2, 0, 0, 0, 0, 0, 0, 0, -m^ep + m^(3*ep), 
  -1/2*m^ep + m^(3*ep)/2, 0, 0, 0, 0, 0, -1/2*m^ep + m^(3*ep)/2, 
  m^ep/2 - m^(3*ep)/2, m^ep/2 - m^(3*ep)/2, -1/2*m^ep + m^(3*ep)/2, 0, 0, 0, 
  0, 0, 0, -1/2*m^ep + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^ep/2 + m^(3*ep)/2, 0, 0, m^ep/2 - m^(3*ep)/2, m^ep/2 - m^(3*ep)/2, 0, 
  m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, -1/2*m^ep + m^(3*ep)/2, (3*m^ep)/2 - (3*m^(3*ep))/2, 
  0, 0, 0, 0, 0, 0, 0, m^ep - m^(3*ep), -m^ep + m^(3*ep), 0, 0, 0, 
  -2*m^ep + 2*m^(3*ep), m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*m^ep + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^ep/2 + m^(3*ep)/2, m^ep/2 - m^(3*ep)/2, 0, m^ep/2 - m^(3*ep)/2, 0, 
  m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {9/4 - (3*m^ep)/2 - (3*m^(2*ep))/4, 0, 1 - m^ep, 
  -15/2 + 6*m^ep + (3*m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 0, -2 + m^ep + m^(3*ep), 
  2 - m^ep - m^(3*ep), 0, 0, 0, 2 - m^ep - m^(3*ep), -2 + m^ep + m^(3*ep), 
  1/2 - m^ep/2, -1/2 + m^ep/2, -3/2 + m^ep/2 + m^(2*ep), 
  3/4 - m^ep/2 - m^(2*ep)/4, 0, 0, 0, 0, 0, 0, 1 - m^ep/2 - m^(3*ep)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep/2 - m^(3*ep)/2, 1/2 + m^(3*ep)/2, 
  1/2 - m^ep/2, -1 + m^ep/2 + m^(3*ep)/2, -3 + 3*m^ep, 
  -2 + (3*m^ep)/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {3/2 - (3*m^ep)/2, 0, 3/2 - m^ep - m^(2*ep)/2, 
  -15/2 + 6*m^ep + (3*m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 0, -2 + 2*m^ep, 
  2 - 2*m^ep, 0, 0, 0, 2 - 2*m^ep, -2 + 2*m^ep, 
  1/2 - m^ep + m^(2*ep) - m^(3*ep)/2, -5/4 + m^ep - m^(2*ep)/4 + m^(3*ep)/2, 
  -3/2 + m^ep + m^(3*ep)/2, 3/2 - m^ep - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 
  1 - m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^ep/2 - m^(3*ep)/2, 0, 1/2 - m^ep/2, 1/2 + m^(3*ep)/2, 
  -1 + m^ep/2 + m^(3*ep)/2, -3 + 3*m^ep, -2 + (3*m^ep)/2 + m^(3*ep)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-9/4 + (3*m^ep)/4 + (3*m^(2*ep))/4 + (3*m^(3*ep))/4, 0, 
  -3/2 + m^ep/2 + m^(2*ep)/2 + m^(3*ep)/2, 3 - 3*m^ep + 3*m^(2*ep) - 
   3*m^(3*ep), 0, 0, 0, 0, 0, 0, 0, -2 + (3*m^ep)/2 + m^(3*ep)/2, 
  -1 + m^(3*ep), 0, 0, 0, -4 + (5*m^ep)/2 + (3*m^(3*ep))/2, 1 - m^ep, 
  1/2 + m^ep/4 - m^(2*ep) + m^(3*ep)/4, 1/4 - m^ep/4 + m^(2*ep)/4 - 
   m^(3*ep)/4, 3/2 - m^ep/4 - m^(2*ep) - m^(3*ep)/4, 
  -3/4 + m^ep/4 + m^(2*ep)/4 + m^(3*ep)/4, 0, 0, 0, 0, 0, 0, 
  -1/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*m^ep + m^(3*ep)/4, -1/4*m^ep + m^(3*ep)/4, 1/2 - m^ep/4 - m^(3*ep)/4, 
  1/2 - m^ep/4 - m^(3*ep)/4, 2 - m^ep/2 - m^(3*ep)/2, 0, 
  1 - m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {1 - m^ep, 0, 2/3 - (2*m^ep)/3, -4 + 4*m^ep, 0, 0, 0, 0, 
  0, 0, 0, -2 + 2*m^ep, 1 - m^ep, 0, 0, 0, 0, -1 + m^ep, 1/2 - m^ep/2, 
  -1/2 + m^ep/2, -1/2 + m^ep/2, 1/2 - m^ep/2, 0, 0, 0, 0, 0, 0, 1/2 - m^ep/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - m^ep/2, 1/2 - m^ep/2, 0, 
  -2 + 3*m^ep, -1 + m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 1/2 + m^ep/2 - m^(2*ep)/2 - m^(3*ep)/2, 
  9/2 - (3*m^ep)/2 - (9*m^(2*ep))/2 + (3*m^(3*ep))/2, 0, 0, 0, 0, 0, 0, 0, 
  4 - (9*m^ep)/2 + m^(3*ep)/2, -1 + (3*m^ep)/2 - m^(3*ep)/2, 0, 0, 0, 
  2 - m^ep/2 - (3*m^(3*ep))/2, 1 - m^ep, -1 + m^ep/4 + m^(2*ep) - m^(3*ep)/4, 
  1/4 - m^ep/4 - m^(2*ep)/4 + m^(3*ep)/4, -1/4*m^ep + m^(3*ep)/4, 
  m^ep/4 - m^(3*ep)/4, 0, 0, 0, 0, 0, 0, -1/2 + m^ep - m^(3*ep)/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep/4 - m^(3*ep)/4, m^ep/4 - m^(3*ep)/4, 
  -1 + (3*m^ep)/4 + m^(3*ep)/4, -1 + (3*m^ep)/4 + m^(3*ep)/4, 
  -1 + m^ep/2 + m^(3*ep)/2, 3 - 3*m^ep, 1 - m^ep/2 + m^(3*ep)/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4 - m^ep/2 + (3*m^(2*ep))/4, 1/3 - m^ep/3, 0, -1/2 + m^(2*ep)/2, 0, 0, 
  0, m^ep - m^(2*ep), -m^ep + m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4 + m^(2*ep)/4, 0, 0, 0, 0, 0, 0, -1/2*m^ep + m^(2*ep)/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(2*ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -3/2 + (3*m^(2*ep))/2, 0, 3/2 + 3*m^ep - (3*m^(2*ep))/2 - 3*m^(3*ep), 
  -1 + 2*m^ep - m^(2*ep), 0, 3/2 - (3*m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1 - m^ep, -m^ep + m^(2*ep), 0, 0, 
  -1 + m^ep/2 + m^(3*ep)/2, (-3*m^ep)/2 + m^(2*ep) + m^(3*ep)/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2 - m^(2*ep)/2, 
  1/2 - m^(2*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1 + 2*m^ep - 3*m^(2*ep), 0, -3 - 6*m^ep + 9*m^(2*ep), 
  1 - 4*m^ep + 3*m^(2*ep), 3/2 - (3*m^(2*ep))/2, -3 + 3*m^(2*ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 + m^ep, 3*m^ep - 3*m^(2*ep), 0, 0, 
  1 - m^ep, 3*m^ep - 3*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -3/2 + (3*m^(2*ep))/2, -1/2 + (3*m^(2*ep))/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/3 - (4*m^ep)/3 + m^(2*ep), 0, 1 - m^(2*ep), 1/6 + m^ep/3 - m^(2*ep)/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep/3 - m^(2*ep)/3, 
  -m^ep + m^(2*ep), -1/2 + m^(2*ep)/2, -1/4 + m^(2*ep)/4, 0, 0, 
  -1/2*m^ep + m^(2*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 6*m^ep - 6*m^(3*ep), m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*m^ep + m^(3*ep)/2, m^ep/2 - m^(3*ep)/2, 0, 
  0, 0, 0, 0, -1/2*m^ep + m^(3*ep)/2, -1/2*m^ep + m^(3*ep)/2, 
  -1/2*m^ep + m^(3*ep)/2, -1/2*m^ep + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep/2 + m^(3*ep)/2, 0, 0, 
  m^ep/2 - m^(3*ep)/2, m^ep/2 - m^(3*ep)/2, 0, m^ep/2 - m^(3*ep)/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/2*m^ep + m^(3*ep)/2, 
  (9*m^ep)/2 - (9*m^(3*ep))/2, m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*m^ep + 2*m^(3*ep), m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -m^ep + m^(3*ep), -1/2*m^ep + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep/2 + m^(3*ep)/2, 
  m^ep/2 - m^(3*ep)/2, 0, m^ep/2 - m^(3*ep)/2, 0, m^ep/2 - m^(3*ep)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1 - m^ep, -18 + 12*m^ep + 3*m^(2*ep) + 
   3*m^(3*ep), -1 + m^ep/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2 - m^ep - m^(3*ep), -2 + m^ep + m^(3*ep), 1/2 - m^ep/2, -1/2 + m^ep/2, 0, 
  0, 0, 0, -3/2 + (3*m^(2*ep))/2, 3/4 - m^ep/2 - m^(2*ep)/4, 0, 
  2 - m^ep - m^(3*ep), 1 - m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep/2 - m^(3*ep)/2, 
  1/2 + m^(3*ep)/2, 1/2 - m^ep/2, -1 + m^ep/2 + m^(3*ep)/2, -3 + 3*m^ep, 
  -2 + (3*m^ep)/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 3/2 - m^ep - m^(2*ep)/2, -45/2 + 18*m^ep + (3*m^(2*ep))/2 + 
   3*m^(3*ep), -2 + (3*m^ep)/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2 - 2*m^ep, -2 + 2*m^ep, 1/2 - m^ep + m^(2*ep) - m^(3*ep)/2, 
  -5/4 + m^ep - m^(2*ep)/4 + m^(3*ep)/2, 0, 0, 0, 0, 0, 
  3/2 - m^ep - m^(3*ep)/2, 0, 2 - 2*m^ep, 1 - m^ep/2 - m^(3*ep)/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^ep/2 - m^(3*ep)/2, 0, 1/2 - m^ep/2, 1/2 + m^(3*ep)/2, 
  -1 + m^ep/2 + m^(3*ep)/2, -3 + 3*m^ep, -2 + (3*m^ep)/2 + m^(3*ep)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3/2 + m^ep/2 + m^(2*ep)/2 + m^(3*ep)/2, 
  21/2 - (9*m^ep)/2 + (3*m^(2*ep))/2 - (15*m^(3*ep))/2, 1/2 - m^(3*ep)/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4 + (5*m^ep)/2 + (3*m^(3*ep))/2, 1 - m^ep, 
  1/2 + m^ep/4 - m^(2*ep) + m^(3*ep)/4, 1/4 - m^ep/4 + m^(2*ep)/4 - 
   m^(3*ep)/4, 0, 0, 0, 0, 3/2 - (3*m^(2*ep))/2, 
  -3/4 + m^ep/4 + m^(2*ep)/4 + m^(3*ep)/4, -1 + m^ep/2 + m^(3*ep)/2, 
  -1 + m^(3*ep), -1/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*m^ep + m^(3*ep)/4, 
  -1/4*m^ep + m^(3*ep)/4, 1/2 - m^ep/4 - m^(3*ep)/4, 
  1/2 - m^ep/4 - m^(3*ep)/4, 2 - m^ep/2 - m^(3*ep)/2, 0, 
  1 - m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 2/3 - (2*m^ep)/3, -10 + 10*m^ep, -2/3 + (2*m^ep)/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1 + m^ep, 1/2 - m^ep/2, -1/2 + m^ep/2, 0, 0, 0, 0, 0, 
  1/2 - m^ep/2, -1/3 + m^ep/3, 1 - m^ep, 1/2 - m^ep/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - m^ep/2, 
  1/2 - m^ep/2, 0, -2 + 3*m^ep, -1 + m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/2 + m^ep/2 - m^(2*ep)/2 - m^(3*ep)/2, 
  15/2 - (15*m^ep)/2 - (9*m^(2*ep))/2 + (9*m^(3*ep))/2, 
  1/2 - m^ep + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2 - m^ep/2 - (3*m^(3*ep))/2, 1 - m^ep, -1 + m^ep/4 + m^(2*ep) - m^(3*ep)/4, 
  1/4 - m^ep/4 - m^(2*ep)/4 + m^(3*ep)/4, 0, 0, 0, 0, 0, m^ep/4 - m^(3*ep)/4, 
  1 - m^ep, -1 + (3*m^ep)/2 - m^(3*ep)/2, -1/2 + m^ep - m^(3*ep)/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^ep/4 - m^(3*ep)/4, m^ep/4 - m^(3*ep)/4, -1 + (3*m^ep)/4 + m^(3*ep)/4, 
  -1 + (3*m^ep)/4 + m^(3*ep)/4, -1 + m^ep/2 + m^(3*ep)/2, 3 - 3*m^ep, 
  1 - m^ep/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -m^ep + m^(2*ep), -1/2*m^ep + m^(2*ep)/2, (9*m^ep)/2 - (9*m^(2*ep))/2, 
  m^ep/2 - m^(2*ep)/2, 0, 0, 0, 0, 0, -1/2*m^ep + m^(2*ep)/2, 0, 0, 
  -1/3*m^ep + m^(2*ep)/3, m^ep - m^(2*ep), 0, -1/2*m^ep + m^(2*ep)/2, 
  m^ep/2 - m^(2*ep)/2, 0, 0, 0, 0, 0, -1/2*m^ep + m^(2*ep)/2, 0, 0, 0, 
  -m^ep + m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep/2 + m^(2*ep)/2, 
  -1/2*m^ep + m^(2*ep)/2, 0, 0, m^ep/2 - m^(2*ep)/2, -1/2*m^ep + m^(2*ep)/2, 
  m^ep - m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 2*m^ep - (3*m^(2*ep))/2 - m^(4*ep)/2, 
  (3*m^ep)/4 - m^(2*ep)/2 - m^(3*ep)/4, (-21*m^ep)/4 + (9*m^(2*ep))/2 + 
   (3*m^(3*ep))/4, -m^ep + (3*m^(2*ep))/4 + m^(4*ep)/4, 0, 0, 0, 0, 0, 
  m^ep/2 - m^(2*ep)/4 - m^(4*ep)/4, 0, 0, m^ep/3 - m^(2*ep)/3, 
  -m^ep + m^(2*ep), 0, 2*m^ep - m^(2*ep) - m^(3*ep)/2 - m^(4*ep)/2, 
  (-5*m^ep)/4 + m^(2*ep) - m^(3*ep)/4 + m^(4*ep)/2, 0, 0, 0, 0, 0, 
  (3*m^ep)/2 - m^(2*ep) - m^(4*ep)/2, 0, 0, 0, m^ep - m^(2*ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*m^ep + m^(2*ep)/2, m^ep/2 + m^(4*ep)/2, 
  -1/2*m^(2*ep) + m^(4*ep)/2, 0, -1/2*m^ep + m^(2*ep)/4 + m^(4*ep)/4, 
  m^ep/2 - m^(2*ep)/2, -m^ep + (3*m^(2*ep))/4 + m^(4*ep)/4, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*m^ep)/2 - m^(2*ep) - m^(4*ep)/2, m^ep/2 - m^(2*ep)/2, 
  (-9*m^ep)/2 + 3*m^(2*ep) + (3*m^(3*ep))/2, -1/2*m^ep + m^(2*ep)/4 + 
   m^(4*ep)/4, 0, 0, 0, 0, 0, m^ep/2 - m^(2*ep)/4 - m^(4*ep)/4, 0, 0, 
  m^ep/6 - m^(2*ep)/6, -1/2*m^ep + m^(2*ep)/2, 0, 
  m^ep - m^(2*ep)/2 - m^(4*ep)/2, -m^ep + m^(2*ep)/2 + m^(4*ep)/2, 0, 0, 0, 
  0, 0, m^ep - m^(2*ep)/2 - m^(4*ep)/2, 0, 0, m^ep/4 - m^(3*ep)/4, 
  (3*m^ep)/4 - m^(2*ep)/2 - m^(3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*m^(2*ep) + m^(4*ep)/2, m^ep/2 + m^(4*ep)/2, -1/2*m^ep + m^(2*ep)/2, 
  -1/2*m^ep + m^(2*ep)/4 + m^(4*ep)/4, m^ep/2 - m^(2*ep)/2, 
  -m^ep + (3*m^(2*ep))/4 + m^(4*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*m^ep)/2 + (3*m^(2*ep))/2, -1/2*m^ep + m^(2*ep)/2, 
  6*m^ep - 6*m^(2*ep), m^ep - m^(2*ep), 0, 0, 0, 0, 0, 
  -1/2*m^ep + m^(2*ep)/2, 0, 0, -1/2*m^ep + m^(2*ep)/2, 
  (3*m^ep)/2 - (3*m^(2*ep))/2, 0, -m^ep + m^(2*ep), m^ep - m^(2*ep), 0, 0, 0, 
  0, 0, -m^ep + m^(2*ep), 0, 0, 0, (-3*m^ep)/2 + (3*m^(2*ep))/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*m^ep + m^(2*ep)/2, m^ep/2 + m^(2*ep)/2, 
  m^ep/2 - m^(2*ep)/2, -1/2*m^ep + m^(2*ep)/2, m^ep - m^(2*ep), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -6 + 8*m^ep - (5*m^(2*ep))/2 + m^(4*ep)/2, 
  -3 + (7*m^ep)/2 - m^(2*ep) + m^(3*ep)/2, 15 - (39*m^ep)/2 + 9*m^(2*ep) - 
   (9*m^(3*ep))/2, 3/2 - 2*m^ep + (3*m^(2*ep))/4 - m^(4*ep)/4, 0, 0, 0, 0, 0, 
  -3/2 + 2*m^ep - (3*m^(2*ep))/4 + m^(4*ep)/4, 0, 0, m^ep/3 - m^(2*ep)/3, 
  3 - 4*m^ep + m^(2*ep), 0, -6 + 6*m^ep - (3*m^(2*ep))/2 + m^(3*ep) + 
   m^(4*ep)/2, 3 - (9*m^ep)/2 + (3*m^(2*ep))/2 + m^(3*ep)/2 - m^(4*ep)/2, 0, 
  0, 0, 0, 1 - m^ep, -3 + 4*m^ep - (3*m^(2*ep))/2 + m^(4*ep)/2, 0, 0, 
  -1 + m^ep/2 + m^(3*ep)/2, -3 + (7*m^ep)/2 - m^(2*ep) + m^(3*ep)/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -m^ep + m^(2*ep), m^ep - m^(2*ep)/2 - m^(4*ep)/2, 
  m^ep - m^(2*ep)/2 - m^(4*ep)/2, -m^ep + m^(2*ep), 
  3 - 2*m^ep + m^(2*ep)/4 - m^(4*ep)/4, -1 + 2*m^ep - m^(2*ep), 
  3 - 4*m^ep + (5*m^(2*ep))/4 - m^(4*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 5 - 20*m^ep + 15*m^(2*ep), 2 - 8*m^ep + 6*m^(2*ep), 
  -15 + 60*m^ep - 45*m^(2*ep), -2 + 8*m^ep - 6*m^(2*ep), 0, 0, 0, 0, 0, 
  3/2 - 6*m^ep + (9*m^(2*ep))/2, 0, 0, -3*m^ep + 3*m^(2*ep), 
  -3 + 12*m^ep - 9*m^(2*ep), 0, 6 - 15*m^ep + 9*m^(2*ep), 
  -3 + 12*m^ep - 9*m^(2*ep), 0, 0, 0, 0, -1 + m^ep, 3 - 12*m^ep + 9*m^(2*ep), 
  0, 0, 1 - m^ep, 3 - 12*m^ep + 9*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*m^ep - 3*m^(2*ep), -3*m^ep + 3*m^(2*ep), -3*m^ep + 3*m^(2*ep), 
  3*m^ep - 3*m^(2*ep), -3 + 6*m^ep - 3*m^(2*ep), 1 - 6*m^ep + 6*m^(2*ep), 
  -3 + 12*m^ep - 9*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 6 - 13*m^ep + (15*m^(2*ep))/2 - m^(4*ep)/2, 
  3 - (11*m^ep)/2 + 3*m^(2*ep) - m^(3*ep)/2, -15 + (75*m^ep)/2 - 
   24*m^(2*ep) + (3*m^(3*ep))/2, -3/2 + 4*m^ep - (11*m^(2*ep))/4 + 
   m^(4*ep)/4, 0, 0, 0, 0, 0, 3/2 - 4*m^ep + (11*m^(2*ep))/4 - m^(4*ep)/4, 0, 
  0, (-4*m^ep)/3 + (4*m^(2*ep))/3, -3 + 7*m^ep - 4*m^(2*ep), 0, 
  6 - 9*m^ep + (9*m^(2*ep))/2 - m^(3*ep) - m^(4*ep)/2, 
  -3 + (15*m^ep)/2 - (9*m^(2*ep))/2 - m^(3*ep)/2 + m^(4*ep)/2, 0, 0, 0, 0, 
  -1 + m^ep, 3 - 7*m^ep + (9*m^(2*ep))/2 - m^(4*ep)/2, 0, 0, 1 - m^ep, 
  3 - 7*m^ep + 4*m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*m^ep - 2*m^(2*ep), 
  -2*m^ep + (3*m^(2*ep))/2 + m^(4*ep)/2, -2*m^ep + (3*m^(2*ep))/2 + 
   m^(4*ep)/2, 2*m^ep - 2*m^(2*ep), -3 + 4*m^ep - (5*m^(2*ep))/4 + 
   m^(4*ep)/4, 1 - 4*m^ep + 3*m^(2*ep), -3 + 8*m^ep - (17*m^(2*ep))/4 + 
   m^(4*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -2*m^ep + 2*m^(2*ep) - 6*m^(3*ep) + 
   6*m^(4*ep), 1/6 - (2*m^ep)/3 + m^(4*ep)/2, 0, 0, 0, 0, 0, 
  m^(2*ep)/2 - m^(4*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*m^ep + m^(3*ep) - (2*m^(4*ep))/3, m^ep + m^(3*ep) - 2*m^(4*ep), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(4*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/3 - m^ep/3, -1/6 - m^ep/3 + m^(2*ep)/2, -1/2 + m^(2*ep)/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (2*m^ep)/3 - (2*m^(2*ep))/3, -m^ep + m^(2*ep), 0, 0, 0, 0, 
  -1/4 + m^(2*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*m^ep + m^(2*ep)/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {3/2 - (3*m^ep)/2, 0, 0, -18 + 12*m^ep + 3*m^(2*ep) + 3*m^(3*ep), 
  -1 + m^ep/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 2 - m^ep - m^(3*ep), 
  -2 + m^ep + m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 1/2 - m^ep/2, -1/2 + m^ep/2, 0, 
  0, -3/2 + (3*m^(2*ep))/2, 3/4 - m^ep/2 - m^(2*ep)/4, 0, 
  2 - m^ep - m^(3*ep), 1 - m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/2 + m^(3*ep)/2, 1/2 - m^ep/2, 0, m^ep/2 - m^(3*ep)/2, 
  -1 + m^ep/2 + m^(3*ep)/2, -3 + 3*m^ep, -2 + (3*m^ep)/2 + m^(3*ep)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {9/4 - (3*m^ep)/2 - (3*m^(2*ep))/4, 0, 0, -45/2 + 18*m^ep + (3*m^(2*ep))/2 + 
   3*m^(3*ep), -2 + (3*m^ep)/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 2 - 2*m^ep, 
  -2 + 2*m^ep, 0, 0, 0, 0, 0, 0, 0, 1/2 - m^ep + m^(2*ep) - m^(3*ep)/2, 
  -5/4 + m^ep - m^(2*ep)/4 + m^(3*ep)/2, 0, 0, 0, 3/2 - m^ep - m^(3*ep)/2, 0, 
  2 - 2*m^ep, 1 - m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/2 - m^ep/2, 1/2 + m^(3*ep)/2, m^ep/2 - m^(3*ep)/2, 0, 
  -1 + m^ep/2 + m^(3*ep)/2, -3 + 3*m^ep, -2 + (3*m^ep)/2 + m^(3*ep)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 6*m^ep - 6*m^(3*ep), m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*m^ep + m^(3*ep)/2, m^ep/2 - m^(3*ep)/2, 0, 0, 0, 
  -1/2*m^ep + m^(3*ep)/2, -1/2*m^ep + m^(3*ep)/2, -1/2*m^ep + m^(3*ep)/2, 
  -1/2*m^ep + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  m^ep/2 - m^(3*ep)/2, m^ep/2 + m^(3*ep)/2, 0, m^ep/2 - m^(3*ep)/2, 0, 
  m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-3*m^ep)/4 + (3*m^(3*ep))/4, 0, 0, (9*m^ep)/2 - (9*m^(3*ep))/2, 
  m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, -2*m^ep + 2*m^(3*ep), 
  m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -m^ep + m^(3*ep), -1/2*m^ep + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, m^ep/2 - m^(3*ep)/2, 0, 0, m^ep/2 + m^(3*ep)/2, 
  m^ep/2 - m^(3*ep)/2, 0, m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-9/4 + (3*m^ep)/4 + (3*m^(2*ep))/4 + 
   (3*m^(3*ep))/4, 0, 0, 21/2 - (9*m^ep)/2 + (3*m^(2*ep))/2 - 
   (15*m^(3*ep))/2, 1/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 
  -4 + (5*m^ep)/2 + (3*m^(3*ep))/2, 1 - m^ep, 0, 0, 0, 0, 0, 0, 0, 
  1/2 + m^ep/4 - m^(2*ep) + m^(3*ep)/4, 1/4 - m^ep/4 + m^(2*ep)/4 - 
   m^(3*ep)/4, 0, 0, 3/2 - (3*m^(2*ep))/2, -3/4 + m^ep/4 + m^(2*ep)/4 + 
   m^(3*ep)/4, -1 + m^ep/2 + m^(3*ep)/2, -1 + m^(3*ep), -1/2 + m^(3*ep)/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - m^ep/4 - m^(3*ep)/4, 
  1/2 - m^ep/4 - m^(3*ep)/4, -1/4*m^ep + m^(3*ep)/4, -1/4*m^ep + m^(3*ep)/4, 
  2 - m^ep/2 - m^(3*ep)/2, 0, 1 - m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1 - m^ep, 0, 0, -10 + 10*m^ep, 
  -2/3 + (2*m^ep)/3, 0, 0, 0, 0, 0, 0, 0, -1 + m^ep, 0, 0, 0, 0, 0, 0, 0, 
  1/2 - m^ep/2, -1/2 + m^ep/2, 0, 0, 0, 1/2 - m^ep/2, -1/3 + m^ep/3, 
  1 - m^ep, 1/2 - m^ep/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/2 - m^ep/2, 1/2 - m^ep/2, 0, 0, 0, -2 + 3*m^ep, -1 + m^ep, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {3/4 + (3*m^ep)/4 - (3*m^(2*ep))/4 - (3*m^(3*ep))/4, 0, 0, 
  15/2 - (15*m^ep)/2 - (9*m^(2*ep))/2 + (9*m^(3*ep))/2, 
  1/2 - m^ep + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 2 - m^ep/2 - (3*m^(3*ep))/2, 
  1 - m^ep, 0, 0, 0, 0, 0, 0, 0, -1 + m^ep/4 + m^(2*ep) - m^(3*ep)/4, 
  1/4 - m^ep/4 - m^(2*ep)/4 + m^(3*ep)/4, 0, 0, 0, m^ep/4 - m^(3*ep)/4, 
  1 - m^ep, -1 + (3*m^ep)/2 - m^(3*ep)/2, -1/2 + m^ep - m^(3*ep)/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 + (3*m^ep)/4 + m^(3*ep)/4, 
  -1 + (3*m^ep)/4 + m^(3*ep)/4, m^ep/4 - m^(3*ep)/4, m^ep/4 - m^(3*ep)/4, 
  -1 + m^ep/2 + m^(3*ep)/2, 3 - 3*m^ep, 1 - m^ep/2 + m^(3*ep)/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3/2 + (9*m^ep)/4 - (3*m^(2*ep))/2 + (9*m^(3*ep))/4 - (3*m^(4*ep))/2, 
  -3/2 + 3*m^ep - (3*m^(2*ep))/2, -3 + (7*m^ep)/2 - m^(2*ep) + m^(3*ep)/2, 
  9/2 - 6*m^ep + (15*m^(2*ep))/2 - 6*m^(3*ep), 0, m^ep - m^(2*ep), 
  -3/2 + (3*m^(2*ep))/2, 3/2 - (5*m^ep)/2 + (3*m^(2*ep))/2 - m^(4*ep)/2, 
  -3 + 5*m^ep - 3*m^(2*ep) + m^(4*ep), -m^ep + m^(2*ep)/2 + m^(3*ep)/2, 
  -3/2 + 2*m^ep + m^(2*ep)/2 - m^(3*ep), 3 - 9*m^ep + 3*m^(2*ep) + 
   3*m^(3*ep), -3 + (13*m^ep)/2 - 3*m^(2*ep) + (3*m^(3*ep))/2 - 2*m^(4*ep), 
  (2*m^ep)/3 - (2*m^(2*ep))/3, 3 - 6*m^ep + 3*m^(2*ep), 0, 
  -6 + 6*m^ep - 2*m^(2*ep) + m^(3*ep) + m^(4*ep), 
  3 - (9*m^ep)/2 + 2*m^(2*ep) + m^(3*ep)/2 - m^(4*ep), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -3/2 + m^ep + m^(2*ep)/2, 3/2 - (3*m^(2*ep))/2, 
  -1/2*m^ep + m^(3*ep)/2, -m^ep + m^(4*ep), m^ep - m^(2*ep), 
  -1/2*m^ep + m^(2*ep)/2, m^ep/2 - m^(4*ep)/2, 
  m^ep - m^(2*ep)/2 - m^(4*ep)/2, 0, 3 - 3*m^ep + m^(2*ep)/2 - m^(4*ep)/2, 
  -3 + 6*m^ep - 3*m^(2*ep), 3 - 4*m^ep + (3*m^(2*ep))/2 - m^(4*ep)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 1 - m^ep/2 - m^(3*ep)/2, 
  -3 + (3*m^ep)/2 + (3*m^(3*ep))/2, 0, -1/2 + m^(2*ep)/2, 1 - m^(2*ep), 
  1/2 + m^ep - (3*m^(2*ep))/2, -2*m^ep + 2*m^(2*ep), 0, 0, 
  -1 + m^ep - m^(2*ep) + m^(3*ep), 1 - m^ep + m^(2*ep) - m^(3*ep), 0, 0, 
  1/2 - m^(2*ep)/2, 4 - 2*m^ep - 2*m^(3*ep), -1 + m^ep/2 + m^(3*ep)/2, 0, 0, 
  -1 + m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 1/2 - (3*m^ep)/2 + (3*m^(2*ep))/2 - 
   m^(3*ep)/2, 1/2 - m^(2*ep)/2, -3/2 + (3*m^(2*ep))/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/2 - m^(2*ep)/2, 0, m^ep/2 - m^(3*ep)/2, 
  -1 + m^ep/2 + m^(3*ep)/2, 0, -1 + m^ep/2 + m^(3*ep)/2, 0, 
  -1 + m^ep/2 + m^(3*ep)/2, 0, -1 + m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2*m^ep + 2*m^(2*ep), 
  1 - m^ep/2 - m^(3*ep)/2, -6 + (9*m^ep)/2 - 3*m^(2*ep) + (9*m^(3*ep))/2, 
  -1/2 + (3*m^ep)/2 - (3*m^(2*ep))/2 + m^(3*ep)/2, -1/2 + m^(2*ep)/2, 
  1 - m^(2*ep), 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - m^(2*ep)/2, 
  4 - 2*m^ep - 2*m^(3*ep), -1 + m^ep/2 + m^(3*ep)/2, 0, 0, 0, 0, 
  1/3 - m^(2*ep)/3, -2*m^ep + 2*m^(2*ep), -2 + 2*m^(2*ep), 0, 0, 
  1 - m^ep + m^(2*ep) - m^(3*ep), 1/2 - (3*m^ep)/2 + (3*m^(2*ep))/2 - 
   m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - m^(2*ep)/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/2 - m^(2*ep)/2, 1/2 - m^(2*ep)/2, -1 + m^(2*ep), 0, 
  m^ep/2 - m^(3*ep)/2, -1 + m^ep/2 + m^(3*ep)/2, 0, -1 + m^ep/2 + m^(3*ep)/2, 
  0, -1 + m^ep/2 + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -9/2 + 8*m^ep - (9*m^(2*ep))/2 + m^(4*ep), 
  -3 + (7*m^ep)/2 - m^(2*ep) + m^(3*ep)/2, 27/2 - (51*m^ep)/2 + 
   (33*m^(2*ep))/2 - (21*m^(3*ep))/2 + 6*m^(4*ep), 
  5/2 - 5*m^ep + (5*m^(2*ep))/2, m^ep - m^(2*ep), -3/2 + (3*m^(2*ep))/2, 0, 
  0, -m^ep + m^(2*ep)/2 + m^(3*ep)/2, -3/2 + 2*m^ep + m^(2*ep)/2 - m^(3*ep), 
  0, 0, (2*m^ep)/3 - (2*m^(2*ep))/3, 3 - 6*m^ep + 3*m^(2*ep), 0, 
  -6 + 6*m^ep - 2*m^(2*ep) + m^(3*ep) + m^(4*ep), 
  3 - (9*m^ep)/2 + 2*m^(2*ep) + m^(3*ep)/2 - m^(4*ep), 0, 0, 0, 0, 0, 
  -3 + 5*m^ep - 3*m^(2*ep) + m^(4*ep), 0, 0, (-5*m^ep)/6 + (3*m^(3*ep))/2 - 
   (2*m^(4*ep))/3, -3 + (13*m^ep)/2 - 3*m^(2*ep) + (3*m^(3*ep))/2 - 
   2*m^(4*ep), 0, 0, 0, -1/2*m^ep + m^(3*ep)/2, 0, m^ep - m^(2*ep), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2 + m^ep + m^(2*ep)/2, 
  -1/2 + m^(2*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, -m^ep + m^(2*ep), 
  m^ep - m^(4*ep), 2*m^ep - m^(2*ep) - m^(4*ep), 0, 
  3 - 3*m^ep + m^(2*ep)/2 - m^(4*ep)/2, -1 + 2*m^ep - m^(2*ep), 
  3 - 4*m^ep + (3*m^(2*ep))/2 - m^(4*ep)/2, -m^ep + m^(4*ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-44 + 44*m^ep, 797/36 - (797*m^ep)/36, -2657/36 + (2657*m^ep)/36, 
  6955/24 - (1923*m^ep)/8 - (215*m^(2*ep))/3 + (89*m^(3*ep))/4, 
  -4073/72 + (4073*m^ep)/72, 0, 0, 0, 0, 0, 82/3 - (82*m^(2*ep))/3, 
  415/3 - (415*m^ep)/3, -239/3 + (239*m^ep)/3, 49/2 - (49*m^ep)/2, 
  -147/4 + (147*m^ep)/4, 0, -84 + 84*m^ep, 289/6 - (289*m^ep)/6, 
  -88/3 + (88*m^ep)/3, 44/3 - (44*m^ep)/3, 88/3 - (88*m^ep)/3, 
  -44/3 + (44*m^ep)/3, 88/9 - (88*m^ep)/9, 265/6 - (265*m^ep)/6, 0, 0, 
  -1597/144 + (2131*m^ep)/144 - (89*m^(3*ep))/24, 
  2309/48 - (2131*m^ep)/48 - (89*m^(3*ep))/24, -151/4 + (151*m^ep)/4, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -21/2 + (21*m^ep)/2, 
  -113/6 + (113*m^ep)/6, -88/3 + (88*m^ep)/3, 21/2 - (21*m^ep)/2, 
  352/3 - (352*m^ep)/3, 415/6 - (415*m^ep)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  -21 + 21*m^ep, 21/2 - (21*m^ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-22 + 22*m^ep, 797/36 - (2309*m^ep)/36 + 42*m^(4*ep), 
  -1625/18 + (2269*m^ep)/9 - (971*m^(3*ep))/6, 6407/24 - (16873*m^ep)/24 - 
   (215*m^(2*ep))/3 + (2031*m^(3*ep))/4, -4073/72 + (5585*m^ep)/72 - 
   21*m^(4*ep), 0, 0, 0, 0, 0, 82/3 - 21*m^ep - (82*m^(2*ep))/3 + 
   21*m^(4*ep), 302/3 - (667*m^ep)/6 + (21*m^(3*ep))/2, 
  -214/3 + (491*m^ep)/6 - (21*m^(3*ep))/2, 49/2 - (49*m^ep)/2, 
  -147/4 + (147*m^ep)/4, 0, -168 + (2761*m^ep)/6 - (2005*m^(3*ep))/6 + 
   42*m^(4*ep), 25/3 + 185*m^ep - (454*m^(3*ep))/3 - 42*m^(4*ep), 
  -44/3 + (44*m^ep)/3, 22/3 - (22*m^ep)/3, 44/3 - (44*m^ep)/3, 
  -22/3 + (22*m^ep)/3, 88/9 - (88*m^ep)/9, 265/6 - (517*m^ep)/6 + 
   42*m^(4*ep), 0, 0, -1597/144 + (2131*m^ep)/144 - (89*m^(3*ep))/24, 
  2309/48 - (2131*m^ep)/48 - (89*m^(3*ep))/24, -403/12 + (233*m^ep)/6 - 
   (21*m^(3*ep))/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -21 + (105*m^ep)/4 - (21*m^(3*ep))/4, 19/3 - (139*m^ep)/12 + 
   (21*m^(3*ep))/4, -44/3 + (44*m^ep)/3, 21 - (105*m^ep)/4 + (21*m^(3*ep))/4, 
  176/3 - (176*m^ep)/3, 151/3 - (667*m^ep)/12 + (21*m^(3*ep))/4, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 42*m^ep - 42*m^(4*ep), 42*m^ep - 42*m^(4*ep), 0, 
  21*m^ep - 21*m^(4*ep), 0, 21*m^ep - 21*m^(4*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, -21 + 21*m^ep, 0, 0, -21 + 21*m^ep, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-22/21 + (22*m^ep)/21, 0, -541/756 + (2809*m^ep)/756 - 
   3*m^(3*ep), 352/63 - (919*m^ep)/63 + 9*m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 
  176/63 - (302*m^ep)/63 + 2*m^(3*ep), -88/63 + (214*m^ep)/63 - 2*m^(3*ep), 
  0, 0, 0, 8*m^ep - 8*m^(3*ep), 88/63 - (25*m^ep)/63 - m^(3*ep), 
  -44/63 + (44*m^ep)/63, 22/63 - (22*m^ep)/63, 44/63 - (44*m^ep)/63, 
  -22/63 + (22*m^ep)/63, 0, 0, 0, 0, 0, 0, -44/63 + (107*m^ep)/63 - m^(3*ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep - m^(3*ep), 
  -44/63 - (19*m^ep)/63 + m^(3*ep), -44/63 + (44*m^ep)/63, -m^ep + m^(3*ep), 
  176/63 - (176*m^ep)/63, 88/63 - (151*m^ep)/63 + m^(3*ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {44/21 - (44*m^ep)/21, 0, 541/378 + (593*m^ep)/378 - 3*m^(3*ep), 
  -704/63 + (137*m^ep)/63 + 9*m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 
  -352/63 + (226*m^ep)/63 + 2*m^(3*ep), 176/63 - (50*m^ep)/63 - 2*m^(3*ep), 
  0, 0, 0, 8*m^ep - 8*m^(3*ep), -176/63 + (239*m^ep)/63 - m^(3*ep), 
  88/63 - (88*m^ep)/63, -44/63 + (44*m^ep)/63, -88/63 + (88*m^ep)/63, 
  44/63 - (44*m^ep)/63, 0, 0, 0, 0, 0, 0, 88/63 - (25*m^ep)/63 - m^(3*ep), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep - m^(3*ep), 
  88/63 - (151*m^ep)/63 + m^(3*ep), 88/63 - (88*m^ep)/63, -m^ep + m^(3*ep), 
  -352/63 + (352*m^ep)/63, -176/63 + (113*m^ep)/63 + m^(3*ep), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, m^ep - m^(3*ep), -3*m^ep + 3*m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 
  -m^ep + m^(3*ep), m^ep - m^(3*ep), 0, 0, 0, 3*m^ep - 3*m^(3*ep), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, m^ep/2 - m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, m^ep/2 - m^(3*ep)/2, -1/2*m^ep + m^(3*ep)/2, 0, 
  -1/2*m^ep + m^(3*ep)/2, 0, -1/2*m^ep + m^(3*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -2*m^ep + 2*m^(4*ep), (971*m^ep)/126 - (971*m^(3*ep))/126, 
  (-971*m^ep)/42 + (971*m^(3*ep))/42, m^ep - m^(4*ep), 0, 0, 0, 0, 0, 
  -m^ep + m^(4*ep), -1/2*m^ep + m^(3*ep)/2, m^ep/2 - m^(3*ep)/2, 0, 0, 0, 
  (1753*m^ep)/126 - (2005*m^(3*ep))/126 + 2*m^(4*ep), 
  (580*m^ep)/63 - (454*m^(3*ep))/63 - 2*m^(4*ep), 0, 0, 0, 0, 0, 
  -2*m^ep + 2*m^(4*ep), 0, 0, 0, 0, m^ep/4 - m^(3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, m^ep/4 - m^(3*ep)/4, -1/4*m^ep + m^(3*ep)/4, 0, 
  -1/4*m^ep + m^(3*ep)/4, 0, -1/4*m^ep + m^(3*ep)/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2*m^ep - 2*m^(4*ep), 2*m^ep - 2*m^(4*ep), 0, 
  m^ep - m^(4*ep), 0, m^ep - m^(4*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -1/2 + m^(2*ep)/2, 0, 0, 0, -1/4 + m^ep/2 - m^(2*ep)/4, 0, 
  0, 0, 1/3 - (2*m^ep)/3 + m^(2*ep)/3, -1 + 2*m^ep - m^(2*ep), 0, 0, 0, 
  1/2 - m^(2*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4 + m^ep/2 - m^(2*ep)/4, 0, 
  0, 0, 0, -1/2 + m^(2*ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2 - m^(2*ep)/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {415/84 - (415*m^ep)/84, 176/63 - (176*m^ep)/63, 
  6 - (3*m^ep)/8 - (3*m^(2*ep))/2 - (33*m^(3*ep))/8, 
  36881/168 - (3285*m^ep)/56 - (80777*m^(2*ep))/168 + (17917*m^(3*ep))/56, 
  683/63 - (2543*m^ep)/252 - (3*m^(3*ep))/4, 0, 0, 
  173/42 - (299*m^ep)/42 + 3*m^(4*ep), -131/42 + (383*m^ep)/42 - 6*m^(4*ep), 
  0, -206/21 + 2*m^ep + (227*m^(2*ep))/21 - 3*m^(4*ep), 
  -6217/42 + (6217*m^ep)/42, -5 + 5*m^ep, -9 + 9*m^ep, 27/2 - (27*m^ep)/2, 0, 
  -1292/21 + (6239*m^ep)/84 - (27*m^(3*ep))/4 - 6*m^(4*ep), 
  1 - (11*m^ep)/8 - (45*m^(3*ep))/8 + 6*m^(4*ep), 
  302/21 - (365*m^ep)/21 + 3*m^(2*ep), 3/4 - (3*m^(2*ep))/4, 
  1465/42 - (1465*m^ep)/42, 0, 0, 0, 610/7 - (610*m^ep)/7, 
  -365/42 + (365*m^ep)/42, -17 + (5797*m^ep)/84 - (4369*m^(3*ep))/84, 
  75/2 + (1093*m^ep)/84 - (4243*m^(3*ep))/84, 103/8 - (109*m^ep)/8 + 
   (3*m^(3*ep))/4, 0, 0, 0, 0, 0, 0, -1 - 2*m^ep + 3*m^(4*ep), 
  -1 - 2*m^ep + 3*m^(4*ep), 0, -1 - 2*m^ep + 3*m^(4*ep), 0, 
  -1 - 2*m^ep + 3*m^(4*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*m^ep)/4 + (3*m^(3*ep))/4, 302/21 - (1145*m^ep)/84 - (3*m^(3*ep))/4, 
  302/21 - (302*m^ep)/21, 667/21 - (2605*m^ep)/84 - (3*m^(3*ep))/4, 
  -541/21 + (541*m^ep)/21, 3 - (9*m^ep)/4 - (3*m^(3*ep))/4, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 827/21 - (827*m^ep)/21, 932/21 - (932*m^ep)/21, 
  19/4 - (19*m^ep)/4, -1/4 + m^ep/4, 3119/42 - (3119*m^ep)/42, 
  -4127/42 + (4127*m^ep)/42, -5 + 5*m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 1 - m^ep, 1 - m^ep, 1 - m^ep, -1/2 + m^ep/2, 0, 0, 0}, 
 {-415/4 + (415*m^ep)/4, -176/3 + (176*m^ep)/3, 
  -441/4 + (441*m^ep)/4 + (63*m^(2*ep))/4 - (63*m^(3*ep))/4, 
  -32071/8 + (2617*m^ep)/4 + (80399*m^(2*ep))/8 - (26781*m^(3*ep))/4, 
  -2543/12 + (2921*m^ep)/12 - (63*m^(3*ep))/2, 0, 0, 
  -131/2 + (299*m^ep)/2 - 84*m^(4*ep), 47/2 - (383*m^ep)/2 + 168*m^(4*ep), 0, 
  185 - 42*m^ep - 227*m^(2*ep) + 84*m^(4*ep), -5545 + 5545*m^ep, 
  105 - 105*m^ep, 189 - 189*m^ep, -567/2 + (567*m^ep)/2, 0, 
  583 - (1565*m^ep)/2 + (63*m^(3*ep))/2 + 168*m^(4*ep), 
  105/2 + (777*m^ep)/4 - (315*m^(3*ep))/4 - 168*m^(4*ep), 
  -151 + (365*m^ep)/2 - (63*m^(2*ep))/2, -63/8 + (63*m^(2*ep))/8, 
  1423 - 1423*m^ep, 0, 0, 0, 5327/2 - (5327*m^ep)/2, 365/4 - (365*m^ep)/4, 
  -8218/3 + (19765*m^ep)/12 + (4369*m^(3*ep))/4, 
  -819 - (1345*m^ep)/4 + (4621*m^(3*ep))/4, -2289/8 + (2037*m^ep)/8 + 
   (63*m^(3*ep))/2, 0, 0, 0, 0, 0, 0, 42 + 42*m^ep - 84*m^(4*ep), 
  42 + 42*m^ep - 84*m^(4*ep), 0, 42 + 42*m^ep - 84*m^(4*ep), 0, 
  42 + 42*m^ep - 84*m^(4*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-63*m^ep)/2 + (63*m^(3*ep))/2, -151 + (365*m^ep)/2 - (63*m^(3*ep))/2, 
  -151 + 151*m^ep, -667/2 + 365*m^ep - (63*m^(3*ep))/2, 541/2 - (541*m^ep)/2, 
  -63/2 + 63*m^ep - (63*m^(3*ep))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1339 - 1339*m^ep, 1234 - 1234*m^ep, -189/2 + (189*m^ep)/2, 
  21/2 - (21*m^ep)/2, 2762 - 2762*m^ep, -2279 + 2279*m^ep, 105 - 105*m^ep, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -21 + 21*m^ep, -42 + 42*m^ep, 0, 0, 0, 
  0, 0}, {0, 0, -3/4 - (3*m^ep)/2 + (3*m^(2*ep))/4 + (3*m^(3*ep))/2, 
  -2405/84 + (1297*m^ep)/42 + (9*m^(2*ep))/4 - (9*m^(3*ep))/2, 
  -3/4 + (3*m^ep)/4, 0, 0, 0, 0, 0, 0, 4 - 4*m^ep, 0, 0, 0, 0, 
  667/21 - (730*m^ep)/21 + 3*m^(3*ep), -3/2 + (3*m^(3*ep))/2, 
  -151/21 + (365*m^ep)/42 - (3*m^(2*ep))/2, -3/8 + (3*m^(2*ep))/8, -1 + m^ep, 
  0, 0, 0, -449/42 + (449*m^ep)/42, 365/84 - (365*m^ep)/84, 
  1439/126 - (1439*m^ep)/126, 3/2 - (3*m^ep)/2, 3/4 - (3*m^ep)/4, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -151/21 + (151*m^ep)/21, -151/21 + (151*m^ep)/21, -667/42 + (667*m^ep)/42, 
  541/42 - (541*m^ep)/42, -3/2 + (3*m^ep)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1 + m^ep, -1 + m^ep, 0, 0, -2 + 2*m^ep, 2 - 2*m^ep, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (9*m^ep)/8 - (9*m^(3*ep))/8, (9*m^ep)/8 - (9*m^(3*ep))/8, 
  (3*m^ep)/4 - (3*m^(3*ep))/4, 0, 0, m^ep - m^(4*ep), -2*m^ep + 2*m^(4*ep), 
  0, -m^ep + m^(4*ep), -2888/21 + (2888*m^ep)/21, 0, 0, 0, 0, 
  (-5*m^ep)/4 - (3*m^(3*ep))/4 + 2*m^(4*ep), (37*m^ep)/8 - (21*m^(3*ep))/8 - 
   2*m^(4*ep), 0, 0, 722/21 - (722*m^ep)/21, 0, 0, 0, 
  1444/21 - (1444*m^ep)/21, 0, -2888/63 + (2888*m^ep)/63, 
  (-3*m^ep)/2 + (3*m^(3*ep))/2, (-3*m^ep)/4 + (3*m^(3*ep))/4, 0, 0, 0, 0, 0, 
  0, m^ep - m^(4*ep), m^ep - m^(4*ep), 0, m^ep - m^(4*ep), 0, 
  m^ep - m^(4*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*m^ep)/4 + (3*m^(3*ep))/4, (3*m^ep)/4 - (3*m^(3*ep))/4, 0, 
  (3*m^ep)/4 - (3*m^(3*ep))/4, 0, (3*m^ep)/4 - (3*m^(3*ep))/4, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 722/21 - (722*m^ep)/21, 722/21 - (722*m^ep)/21, 0, 0, 
  1444/21 - (1444*m^ep)/21, -1444/21 + (1444*m^ep)/21, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0, 0}, 
 {0, 0, (-9*m^ep)/2 + (9*m^(3*ep))/2, (9*m^ep)/2 - (9*m^(3*ep))/2, 
  (-3*m^ep)/2 + (3*m^(3*ep))/2, 0, 0, m^ep - m^(4*ep), -2*m^ep + 2*m^(4*ep), 
  0, -m^ep + m^(4*ep), 5776/21 - (5776*m^ep)/21, 0, 0, 0, 0, 
  -8*m^ep + 6*m^(3*ep) + 2*m^(4*ep), (-11*m^ep)/2 + (15*m^(3*ep))/2 - 
   2*m^(4*ep), 0, 0, -1444/21 + (1444*m^ep)/21, 0, 0, 0, 
  -2888/21 + (2888*m^ep)/21, 0, 5776/63 - (5776*m^ep)/63, 
  3*m^ep - 3*m^(3*ep), (3*m^ep)/2 - (3*m^(3*ep))/2, 0, 0, 0, 0, 0, 0, 
  m^ep - m^(4*ep), m^ep - m^(4*ep), 0, m^ep - m^(4*ep), 0, m^ep - m^(4*ep), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*m^ep)/2 - (3*m^(3*ep))/2, 
  (-3*m^ep)/2 + (3*m^(3*ep))/2, 0, (-3*m^ep)/2 + (3*m^(3*ep))/2, 0, 
  (-3*m^ep)/2 + (3*m^(3*ep))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1444/21 + (1444*m^ep)/21, -1444/21 + (1444*m^ep)/21, 0, 0, 
  -2888/21 + (2888*m^ep)/21, 2888/21 - (2888*m^ep)/21, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0, 0}, 
 {0, 0, 3/2 - (3*m^ep)/2 - (3*m^(2*ep))/2 + (3*m^(3*ep))/2, 
  2405/42 - (2027*m^ep)/42 - (9*m^(2*ep))/2 - (9*m^(3*ep))/2, 
  3/2 - (3*m^ep)/2, 0, 0, 0, 0, 0, 0, 4 - 4*m^ep, 0, 0, 0, 0, 
  -1334/21 + (1271*m^ep)/21 + 3*m^(3*ep), 3 - (9*m^ep)/2 + (3*m^(3*ep))/2, 
  302/21 - (365*m^ep)/21 + 3*m^(2*ep), 3/4 - (3*m^(2*ep))/4, -1 + m^ep, 0, 0, 
  0, 323/21 - (323*m^ep)/21, -365/42 + (365*m^ep)/42, 
  -1187/63 + (1187*m^ep)/63, -3 + 3*m^ep, -3/2 + (3*m^ep)/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  302/21 - (302*m^ep)/21, 302/21 - (302*m^ep)/21, 667/21 - (667*m^ep)/21, 
  -541/21 + (541*m^ep)/21, 3 - 3*m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 + m^ep, 
  -1 + m^ep, 0, 0, -2 + 2*m^ep, 2 - 2*m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, m^ep, 0, 0, 0}, 
 {-43135/1056 + (1285*m^ep)/88 + (7977*m^(2*ep))/352 + (35*m^(3*ep))/6 - 
   (9*m^(4*ep))/4, -1583/66 + (478*m^ep)/33 + (19*m^(2*ep))/2, 
  -37/4 - (11*m^ep)/12 + (73*m^(2*ep))/6 - 2*m^(3*ep), 
  -11699/528 - (65*m^ep)/2 + (5601*m^(2*ep))/176 + (137*m^(3*ep))/6, 
  -1 - (11*m^ep)/2 + (5*m^(2*ep))/2 + 4*m^(3*ep), -2 + 4*m^ep - 2*m^(2*ep), 
  0, 817/44 - (685*m^ep)/44 - 6*m^(2*ep) + 3*m^(4*ep), 
  1257/44 - (1521*m^ep)/44 + 12*m^(2*ep) - 6*m^(4*ep), 
  3 - 4*m^ep - m^(2*ep) + 2*m^(3*ep), -15/4 - 8*m^ep + (39*m^(2*ep))/2 - 
   4*m^(3*ep) - (15*m^(4*ep))/4, 223/18 - (85*m^ep)/6 - 12*m^(2*ep) + 
   (124*m^(3*ep))/9, 35/18 - (35*m^ep)/6 + 9*m^(2*ep) - (19*m^(3*ep))/9 - 
   3*m^(4*ep), -1/2 - (11*m^ep)/6 + (7*m^(2*ep))/3, 
  3/4 + (23*m^ep)/4 - (13*m^(2*ep))/2, 0, -1/2 - (17*m^ep)/6 + 
   (76*m^(2*ep))/3 - 16*m^(3*ep) - 6*m^(4*ep), 
  7/2 + (5*m^ep)/6 - (61*m^(2*ep))/3 + 10*m^(3*ep) + 6*m^(4*ep), 
  -1 + (4*m^ep)/3 + m^(2*ep) - (4*m^(3*ep))/3, 
  1/4 - (4*m^ep)/3 - m^(2*ep)/4 + (4*m^(3*ep))/3, 
  547/88 - m^ep/3 - (547*m^(2*ep))/88 + m^(3*ep)/3, 
  -547/352 + m^ep/3 + (547*m^(2*ep))/352 - m^(3*ep)/3, 1/3 - m^(2*ep)/3, 
  1 + 2*m^ep - 3*m^(2*ep), -2 + 2*m^(2*ep), m^ep - m^(3*ep), 
  6 - (21*m^ep)/4 - (3*m^(3*ep))/4, -1 + (39*m^ep)/4 - 2*m^(2*ep) - 
   (27*m^(3*ep))/4, 1/12 + (33*m^ep)/4 - m^(2*ep) - (22*m^(3*ep))/3, 
  -6 + 4*m^ep + 2*m^(2*ep), -2 + 2*m^(2*ep), -2*m^ep + 2*m^(3*ep), 
  9/2 - 4*m^ep - 2*m^(2*ep) + (3*m^(4*ep))/2, -6 + 4*m^ep + 2*m^(2*ep), 
  2 + 2*m^ep - 4*m^(2*ep), -5 - 2*m^ep + 4*m^(2*ep) + 3*m^(4*ep), 
  -3 + 3*m^(4*ep), 4 + 4*m^ep - 8*m^(2*ep), -3 + 4*m^ep - 4*m^(2*ep) + 
   3*m^(4*ep), -12 - 24*m^ep + 36*m^(2*ep), -5 + 16*m^ep - 14*m^(2*ep) + 
   3*m^(4*ep), 2 - 2*m^(2*ep), -1/4 + m^ep/4 + m^(2*ep)/3 - m^(3*ep)/3, 
  5/4 + (5*m^ep)/12 + (4*m^(2*ep))/3 - 3*m^(3*ep), 
  -2 + m^ep - 2*m^(2*ep) + 3*m^(3*ep), -3/2 + (5*m^ep)/6 + m^(2*ep)/3 + 
   m^(3*ep)/3, -2 + (2*m^ep)/3 - 2*m^(2*ep) + (10*m^(3*ep))/3, 
  9/2 - (7*m^ep)/2 - m^(2*ep), -3/2 - m^ep/2 - (4*m^(2*ep))/3 + 
   (10*m^(3*ep))/3, 4 - 4*m^(2*ep), 0, -2 + 2*m^(2*ep), -2 + 2*m^(2*ep), 
  -1 + m^(2*ep), -2 + 3*m^ep - m^(3*ep), 5 - 3*m^ep + m^(2*ep) - 3*m^(3*ep), 
  -3 + m^ep - m^(2*ep) + 3*m^(3*ep), -8 + 7*m^ep + m^(3*ep), 
  -3 - m^(2*ep) + 4*m^(3*ep), 24 - 24*m^ep, 3 - 8*m^ep + m^(2*ep) + 
   4*m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -6 + 4*m^ep + 2*m^(2*ep), 2 - 2*m^(2*ep), 2 - 2*m^(2*ep), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, m^(2*ep), 3 - 3*m^(2*ep), -1 + m^(2*ep)}, 
 {4711/792 + (4691*m^ep)/792 + (2703*m^(2*ep))/352 - (19853*m^(3*ep))/1056 - 
   (3*m^(4*ep))/4, -91/11 + (36*m^ep)/11 + 5*m^(2*ep), 
  -35/12 - (25*m^ep)/12 + 5*m^(2*ep), -8033/72 - (275*m^ep)/18 + 
   (124735*m^(2*ep))/1584 + (25397*m^(3*ep))/528, 
  (-5*m^ep)/2 + (3*m^(2*ep))/2 + m^(3*ep), 2*m^ep - 2*m^(2*ep), 
  -1 + m^(2*ep), 309/44 - (199*m^ep)/44 - 3*m^(2*ep) + m^(4*ep)/2, 
  419/44 - (639*m^ep)/44 + 6*m^(2*ep) - m^(4*ep), 1 - 2*m^ep + m^(3*ep), 
  -13/4 - 4*m^ep + 10*m^(2*ep) - 2*m^(3*ep) - (3*m^(4*ep))/4, 
  1585/88 + (217*m^ep)/18 - 4*m^(2*ep) - (20645*m^(3*ep))/792, 
  32965/1584 - (221*m^ep)/18 + 4*m^(2*ep) - (18269*m^(3*ep))/1584 - m^(4*ep), 
  1/6 - (3*m^ep)/2 + (4*m^(2*ep))/3, -1/4 + (17*m^ep)/4 - 4*m^(2*ep), 0, 
  -3/2 - (7*m^ep)/2 + 6*m^(2*ep) - m^(4*ep), 3/2 + (7*m^ep)/2 - 6*m^(2*ep) + 
   m^(4*ep), 0, 0, 21/88 + m^ep/2 - (21*m^(2*ep))/88 - m^(3*ep)/2, 
  -21/352 - m^ep/2 + (21*m^(2*ep))/352 + m^(3*ep)/2, 1/3 - m^(2*ep)/3, 
  1 - m^(2*ep), -2 + 2*m^(2*ep), m^ep/2 - m^(3*ep)/2, 
  3 - (9*m^ep)/4 - (3*m^(3*ep))/4, -1 + (19*m^ep)/4 - 2*m^(2*ep) - 
   (7*m^(3*ep))/4, 79/12 - (85*m^ep)/12 + m^(2*ep)/2, -2 + 2*m^ep, 0, 
  -m^ep + m^(3*ep), 3/2 - 2*m^ep + m^(4*ep)/2, -2 + 2*m^ep, 
  1/2 + m^ep - (3*m^(2*ep))/2, -3/2 - m^ep + 2*m^(2*ep) + m^(4*ep)/2, 
  -1 + m^(2*ep)/2 + m^(4*ep)/2, 1 + 2*m^ep - 3*m^(2*ep), 
  -1 + 2*m^ep - (3*m^(2*ep))/2 + m^(4*ep)/2, -3 - 12*m^ep + 15*m^(2*ep), 
  -2 + 8*m^ep - (13*m^(2*ep))/2 + m^(4*ep)/2, 0, -3/4 + m^ep/4 + m^(3*ep)/2, 
  -1/4 - m^ep/4 + m^(3*ep)/2, 1 - m^ep/2 - m^(3*ep)/2, 1/2 - m^(3*ep)/2, 
  1 - m^(3*ep), -3/2 + (3*m^ep)/2, 1/2 + m^ep/2 - m^(3*ep), 0, 0, 
  -1 + m^(2*ep), -1 + m^(2*ep), -1 + m^(2*ep), -1/2 + m^ep - m^(3*ep)/2, 
  3/2 - m^ep - m^(3*ep)/2, -1 + m^ep/2 + m^(3*ep)/2, 
  -3 + (5*m^ep)/2 + m^(3*ep)/2, -1 + m^(3*ep), 9 - 9*m^ep, 
  2 - 3*m^ep + m^(3*ep), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2 + 2*m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, 
 {64091/1056 + (49*m^ep)/6 - (45*m^(2*ep))/8 - (66775*m^(3*ep))/1056, 
  3/2 - (9*m^ep)/2 + 3*m^(2*ep), 7/2 - (9*m^ep)/2 + m^(2*ep), 
  -61785/176 + (14*m^ep)/3 + (2531*m^(2*ep))/12 + (71527*m^(3*ep))/528, 
  -1 + 3*m^ep - 2*m^(2*ep), 0, 0, 5/2 - m^ep - (3*m^(2*ep))/2, 
  -m^ep + m^(2*ep), 0, -6 + 6*m^(2*ep), 29815/792 + (152*m^ep)/3 - 
   (69943*m^(3*ep))/792, 100567/1584 - (76*m^ep)/3 - (60439*m^(3*ep))/1584, 
  1 - m^ep, -3/2 + (3*m^ep)/2, 0, 6 - 9*m^ep - m^(2*ep) + 4*m^(3*ep), 
  -6 + 9*m^ep + m^(2*ep) - 4*m^(3*ep), 4 - 2*m^ep - 4*m^(2*ep) + 2*m^(3*ep), 
  -1 + 2*m^ep + m^(2*ep) - 2*m^(3*ep), -15/2 + 2*m^ep + (15*m^(2*ep))/2 - 
   2*m^(3*ep), 11/8 - 2*m^ep - (11*m^(2*ep))/8 + 2*m^(3*ep), 
  4/3 - (4*m^(2*ep))/3, 2 - 6*m^ep + 4*m^(2*ep), -8 + 8*m^(2*ep), 0, 
  1 + m^ep/2 - (3*m^(3*ep))/2, 2 - m^ep/2 - (3*m^(3*ep))/2, 
  139/6 - (181*m^ep)/6 + 3*m^(2*ep) + 4*m^(3*ep), 0, 0, 0, 0, 0, 
  -1/2 + m^(2*ep)/2, 1/2 - m^(2*ep)/2, 0, -1 + m^(2*ep), 0, 3 - 3*m^(2*ep), 
  -1 + m^(2*ep), 0, -2 + 2*m^(3*ep), -2 + 2*m^(3*ep), 
  4 - 2*m^ep - 2*m^(3*ep), 4 - 2*m^ep - 2*m^(3*ep), 4 - 4*m^(3*ep), 
  -12 + 12*m^ep, 4*m^ep - 4*m^(3*ep), 0, -2 + 2*m^(2*ep), 0, 0, 
  -4 + 4*m^(2*ep), 1/2 - m^ep/2, -1/2 + m^ep/2, 0, 1 - m^ep, 0, -3 + 3*m^ep, 
  -1 + m^ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}}


==> anc/nbox/nboxAsyCan97.m <==
{{{2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(697*(v + w)*(u + v + w) + 4623*eps*(v + w)*(u + v + w) - 
     84*eps^3*(66*u^2 + 533*u*v + 236*v^2 + 269*u*w + 340*v*w + 104*w^2) - 
     eps^2*(4158*u^2 + 27415*u*v + 8704*v^2 + 10783*u*w + 9092*v*w + 
       388*w^2))/(924*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   (3877*(v + w)*(u + v + w) + 38061*eps*(v + w)*(u + v + w) - 
     16*eps^3*(1056*u^2 - 3349*u*v - 4405*v^2 - 3877*u*w - 9074*v*w - 
       4669*w^2) - 72*eps^2*(176*u^2 - 1263*u*v - 1439*v^2 - 1351*u*w - 
       2922*v*w - 1483*w^2))/(2112*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
     (u + v + w)), -1/66528*
    ((44329 + 684609*eps + 2986520*eps^2 + 2764944*eps^3)*u + 
      (44329 + 684609*eps + 2786936*eps^2 + 2498832*eps^3)*(v + w))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   (-678379*(v + w)*(u + v + w) - 3820227*eps*(v + w)*(u + v + w) + 
     8*eps^2*(249480*u^2 + 12227*u*v - 312097*v^2 - 237253*u*w - 748934*v*w - 
       436837*w^2) + 3024*eps^3*(880*u^2 + 2289*u*v + 1145*v^2 + 1409*u*w + 
       1850*v*w + 705*w^2))/(44352*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
     (u + v + w)), (-2587*(v + w)*(u + v + w) - 23283*eps*(v + w)*
      (u + v + w) + 16*eps^3*(1056*u^2 - 211*u*v - 1663*v^2 - 1531*u*w - 
       3986*v*w - 2323*w^2) + 24*eps^2*(528*u^2 - u*(1399*v + 2059*w) - 
       5*(425*v^2 + 916*v*w + 491*w^2)))/(2112*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   (41*(v + w)*(u + v + w) + 369*eps*(v + w)*(u + v + w) + 
     eps^3*(-88*u^2 + 348*v^2 - 4*u*(v - 87*w) + 872*v*w + 524*w^2) + 
     eps^2*(-66*u^2 + 489*u*v + 753*v^2 + 753*u*w + 1638*v*w + 885*w^2))/
    (44*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   -1/5544*(32551*(v + w)*(u + v + w) + 133503*eps*(v + w)*(u + v + w) + 
      16*eps^2*(2079*u^2 + 2951*u*v - 1207*v^2 - 1207*u*w - 4493*v*w - 
        3286*w^2) + 1008*eps^3*(44*u^2 - 173*u*v - 261*v^2 - 261*u*w - 
        566*v*w - 305*w^2))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
      (u + v + w)), (u*((11519 + 57207*eps - 137672*eps^2 - 285264*eps^3)*v + 
       (11519 + 57207*eps - 71144*eps^2 - 196560*eps^3)*w) - 
     (v + w)*((-11519 - 57207*eps + 54512*eps^2 + 174384*eps^3)*v + 
       (-11519 - 57207*eps + 21248*eps^2 + 130032*eps^3)*w))/
    (5544*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   (353*(v + w)*(u + v + w) + 2385*eps*(v + w)*(u + v + w) - 
     24*eps^2*(22*u^2 - 254*u*(v + w) - 221*(v + w)^2) + 
     16*eps^3*(-44*u^2 + 243*u*(v + w) + 177*(v + w)^2))/
    (528*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   (87*(v + w)*(u + v + w) + 255*eps*(v + w)*(u + v + w) + 
     8*eps^2*(132*u^2 - 289*u*(v + w) - 223*(v + w)^2) + 
     16*eps^3*(88*u^2 - 221*u*(v + w) - 177*(v + w)^2))/
    (352*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 0, 
   -1/22*(-3*(v + w) + 237*eps*(v + w) + 4*eps^3*(22*u + 351*(v + w)) + 
      eps^2*(66*u + 1369*(v + w)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
      (v + w)), (-18313*(v + w) - 88521*eps*(v + w) + 
     16*eps^2*(2079*u - 998*(v + w)) + 1008*eps^3*(44*u + 135*(v + w)))/
    (11088*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   ((604 + 3624*eps + 5210*eps^2 + 504*eps^3)*u + 
     (604 + 3624*eps + 5021*eps^2 + 252*eps^3)*(v + w))/
    (252*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   (2*(-842 - 4674*eps - 2641*eps^2 + 4788*eps^3)*u + 
     (-1684 - 9348*eps - 7361*eps^2 + 6804*eps^3)*(v + w))/
    (2772*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   -1/252*(226*(v + w)*(u + v + w) + 1356*eps*(v + w)*(u + v + w) + 
      252*eps^3*(2*u^2 - 3*u*(v + w) - 2*(v + w)^2) + 
      eps^2*(378*u^2 + 1241*u*(v + w) + 1430*(v + w)^2))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   (298*(v + w)*(u + v + w) + 1032*eps*(v + w)*(u + v + w) + 
     eps^2*(4158*u^2 - 7885*u*(v + w) - 5806*(v + w)^2) + 
     252*eps^3*(22*u^2 - 49*u*(v + w) - 38*(v + w)^2))/
    (2772*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   (eps^2*(3 + 4*eps)*(u + v)*(2*u + v + w))/(6*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(v + w)*(u + v + w)), 
   (265*(v + w)*(u + v + w) + 2385*eps*(v + w)*(u + v + w) - 
     24*eps^2*(44*u^2 - 199*u*v - 243*v^2 - 221*u*w - 497*v*w - 254*w^2) - 
     16*eps^3*(88*u^2 - 133*u*v - 221*v^2 - 177*u*w - 464*v*w - 243*w^2))/
    (176*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   (eps^2*(3 + 4*eps)*(u + v)*(2*u + v + w))/(2*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(v + w)*(u + v + w)), 
   (2*(v + w)*(u + v + w) + 18*eps*(v + w)*(u + v + w) + 
     4*eps^3*(-4*u^2 + 6*v^2 + 13*v*w + 7*w^2 + 2*u*(v + 2*w)) + 
     eps^2*(-12*u^2 + 42*v^2 + 87*v*w + 45*w^2 + 6*u*(5*v + 6*w)))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   -1/1408*(415*(v + w) + 2679*eps*(v + w) + 16*eps^3*(352*u + 239*(v + w)) + 
      8*eps^2*(528*u + 805*(v + w)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
      (v + w)), (2661*(v + w)*(u + v + w) + 22893*eps*(v + w)*(u + v + w) - 
     16*eps^3*(704*u^2 - 197*u*v - 1429*v^2 - 1605*u*w - 3562*v*w - 
       2133*w^2) + 8*eps^2*(-1056*u^2 + 4111*u*v + 5959*v^2 + 6223*u*w + 
       12974*v*w + 7015*w^2))/(1408*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
     (u + v + w)), (35701*(v + w)*(u + v + w) + 228381*eps*(v + w)*
      (u + v + w) - 8*eps^2*(8316*u^2 - 22282*v^2 + 5*u*(949*v - 3209*w) - 
       54959*v*w - 32677*w^2) - 1008*eps^3*(88*u^2 + 453*u*v + 167*v^2 + 
       233*u*w + 224*v*w + 57*w^2))/(22176*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (v + w)*(u + v + w)), 0, 0, 0, 
   (eps*(3 + 4*eps)*(-((v + w)*(u + v + w)) + 
      eps*(2*u^2 + 4*v*(v + w) + u*(13*v + 5*w))))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/4*((4 + 30*eps + 82*eps^2 + 56*eps^3)*u + 
      (4 + 30*eps + 73*eps^2 + 44*eps^3)*(v + w))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*(u + v + w)), -1/176*((-1 + 7*eps)*(25 + 36*eps))/
     ((1 + eps)*(1 + 2*eps)), (13913 + 39733*eps + 15876*eps^2)/
    (11088*(1 + eps)*(1 + 2*eps)), 
   ((352 + 1734*eps + 1934*eps^2 - 504*eps^3)*u - 
     (-352 - 1734*eps - 1367*eps^2 + 1260*eps^3)*(v + w))/
    (252*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   ((151 + 1359*eps + 4416*eps^2 + 3472*eps^3)*u + 
     (151 + 1359*eps + 4020*eps^2 + 2944*eps^3)*(v + w))/
    (176*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   ((4*(-1 + 7*eps)*(25 + 36*eps))/(1 + eps) - 
     (63*(1 + 4*eps)*(3*u + 2*v - w))/(u + v))/(63*(1 + 2*eps)), 
   ((-21463 - 100239*eps + 30400*eps^2 + 218736*eps^3)*u + 
     (-21463 - 100239*eps + 5452*eps^2 + 185472*eps^3)*(v + w))/
    (11088*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 0, 0, 0, 0, 
   -1/2*(eps^2*(3 + 4*eps)*(u + v)*(2*u + v + w))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   ((4 + 30*eps + 70*eps^2 + 40*eps^3)*u + (4 + 30*eps + 67*eps^2 + 36*eps^3)*
      (v + w))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   (eps^2*(3 + 4*eps)*(2*u + v + w))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (v + w)), -1/2*1/(1 + eps), ((u + v)*(v + w)*(u + v + w) + 
     6*eps*(u + v)*(v + w)*(u + v + w) + 4*eps^3*(-2*u^3 + u^2*(v - w) + 
       5*u*v*(v + w) + 2*v*(v + w)^2) + eps^2*(-6*u^3 + 14*v*(v + w)^2 + 
       u^2*(11*v + 5*w) + u*(31*v^2 + 39*v*w + 8*w^2)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)*(u + v + w)), 
   (-2*(v + w)*(u + v + w) - 12*eps*(v + w)*(u + v + w) + 
     4*eps^3*u*(2*u + v + w) + eps^2*(6*u^2 - 13*u*(v + w) - 16*(v + w)^2))/
    (4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   -1/3*(1 + 4*eps)/(2 + 4*eps), 
   (eps*(3 + 4*eps)*(2*(v + w)*(u + v + w) + 
      eps*(2*u^2 + 9*u*(v + w) + 8*(v + w)^2)))/(4*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(v + w)*(u + v + w)), 0, 
   (eps*(3 + 4*eps)*(u + (1 + 2*eps)*(v + w)))/(2*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(u + v + w)), 
   -1/4*(eps*(3 + 4*eps)*(2*(v + w)*(u + v + w) + 
       eps*(-2*u^2 - 3*u*v + 3*v^2 + 5*u*w + 10*v*w + 7*w^2)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   (2*(v + w) + 12*eps*(v + w) + 4*eps^3*(2*u + v + w) + 
     eps^2*(6*u + 19*(v + w)))/(4*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   (2 + 2*eps)^(-1), -1/2*(eps^2*(3 + 4*eps)*v*(2*u + v + w)*
      (4*u^2 + 8*u*v + 4*v^2 + 3*u*w + 3*v*w + w^2))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*(v + w)*(u + v + w)), 
   (-((v + w)*(u + v + w)) - 12*eps*(v + w)*(u + v + w) + 
     eps^2*(6*u^2 - 19*u*v - 31*v^2 - 31*u*w - 68*v*w - 37*w^2) + 
     4*eps^3*(2*u^2 - 5*v^2 - 12*v*w - 7*w^2 - u*(v + 5*w)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 
   -((4 + 11*eps + 4*eps^2)/(2 + 6*eps + 4*eps^2)), 
   (-((v + w)*(u + v + w)) - 9*eps*(v + w)*(u + v + w) + 
     4*eps^3*(2*u^2 + 3*u*v - v^2 - u*w - 4*v*w - 3*w^2) + 
     3*eps^2*(2*u^2 - 5*v^2 - 12*v*w - 7*w^2 - u*(v + 5*w)))/
    (2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 0, 0, 0, 0, 
   (9 + 36*eps)/(24*(11 + 22*eps)), 0, 
   -1/88*((-1 + 7*eps)*(25 + 36*eps))/((1 + eps)*(1 + 2*eps)), 
   ((-1 + 7*eps)*(25 + 36*eps))/(176*(1 + eps)*(1 + 2*eps)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, 
  {-1/462*(271*(u + v)*(v + w) - 2973*eps*(u + v)*(v + w) + 
      168*eps^3*(33*u^2 + 283*u*v + 382*v^2 + 118*u*w + 283*v*w + 33*w^2) + 
      2*eps^2*(2079*u^2 + 15847*u*v + 22084*v^2 + 5452*u*w + 15847*v*w + 
        2079*w^2))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)), 
   (-24*eps^2*(528*u - 3349*v - 3613*w) - 875*(v + w) + 15885*eps*(v + w) + 
     eps^3*(-16896*u + 78928*v + 87376*w))/(1056*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(v + w)), 
   ((465733 + 2361021*eps + 815768*eps^2 - 3109680*eps^3)*u + 
     (465733 + 2361021*eps + 616184*eps^2 - 3375792*eps^3)*v - 
     133056*eps^2*(3 + 4*eps)*w)/(33264*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)), (-1279799*(u + v)*(v + w) - 8197599*eps*(u + v)*(v + w) + 
     3024*eps^3*(880*u^2 + 2253*u*v + 1373*v^2 + 493*u*w + 669*v*w + 
       176*w^2) + 8*eps^2*(249480*u^2 - 727541*u*v - 977021*v^2 - 
       1226501*u*w - 1176605*v*w + 49896*w^2))/(22176*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(u + v)*(v + w)), (24*eps^2*(528*u - 1487*v - 2147*w) + 
     581*(v + w) - 10611*eps*(v + w) + 16*eps^3*(1056*u - 5*(359*v + 623*w)))/
    (1056*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 0, 0, 0, 0, 0, 
   -1/22*(14*(u + v)*(v + w) - 105*eps*(u + v)*(v + w) + 
      8*eps^3*(11*u^2 + 28*v^2 - 5*v*w + 11*w^2 - 5*u*(v + 12*w)) + 
      2*eps^2*(33*u^2 + 14*v^2 - 85*v*w + 33*w^2 - 5*u*(17*v + 50*w)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)), 
   (151*(-1 + 7*eps)*(25 + 36*eps) + (2772*eps*(3 + 4*eps)*
       (4*(v + w) + eps*(-2*u + 7*v + 11*w)))/((1 + 4*eps)*(v + w)))/
    (1386*(1 + eps)*(1 + 2*eps)), 
   ((4061 + 20775*eps - 111404*eps^2 - 185472*eps^3)*u*v + 
     (4061 + 20775*eps - 177932*eps^2 - 274176*eps^3)*v^2 + 
     (4061 + 20775*eps - 78140*eps^2 - 141120*eps^3)*u*w + 
     (4061 + 20775*eps - 161300*eps^2 - 252000*eps^3)*v*w - 
     5544*eps^2*(3 + 4*eps)*w^2)/(1386*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)*(v + w)), (221*(u + v)*(v + w) + 1593*eps*(u + v)*(v + w) - 
     16*eps^3*(44*u^2 - 265*u*v - 397*v^2 - 309*u*w - 485*v*w - 88*w^2) - 
     24*eps^2*(22*u^2 - 221*u*v - 287*v^2 - 243*u*w - 331*v*w - 44*w^2))/
    (264*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)), 
   (-((u + v)*(v + w)) - 273*eps*(u + v)*(v + w) + 
     8*eps^2*(132*u^2 - 443*u*v - 707*v^2 - 575*u*w - 839*v*w - 132*w^2) + 
     16*eps^3*(88*u^2 - 265*u*v - 441*v^2 - 353*u*w - 529*v*w - 88*w^2))/
    (176*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)), 0, 
   (2*(10177*(u + v)*(v + w) + 49155*eps*(u + v)*(v + w) + 
      eps^2*(-2079*u^2 + 5438*u*v + 7517*v^2 + 7517*u*w - 799*v*w - 
        8316*w^2) - 252*eps^3*(11*u^2 + 318*u*v + 307*v^2 + 307*u*w + 
        351*v*w + 44*w^2)))/(693*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*
     (v + w)), (17729*(u + v)*(v + w) + 102405*eps*(u + v)*(v + w) + 
     336*eps^3*(22*u^2 + 3*u*v - 19*v^2 - 19*u*w + 3*v*w + 22*w^2) + 
     8*eps^2*(693*u^2 + 17162*u*v + 16469*v^2 + 16469*u*w + 17162*v*w + 
       693*w^2))/(924*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)), 
   (151*(1 + 6*eps + 8*eps^2)*u + (151 + 906*eps + 830*eps^2 - 504*eps^3)*v + 
     63*eps^2*(3 + 4*eps)*w)/(63*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)), 
   (4*(-179 - 885*eps + 1655*eps^2 + 3780*eps^3)*u + 
     2*(-358 - 1770*eps + 9547*eps^2 + 15876*eps^3)*v)/
    (1386*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)), 
   -1/126*(365*(u + v)*(v + w) + 2946*eps*(u + v)*(v + w) + 
      eps^2*(378*u^2 + 6196*u*v + 4306*v^2 + 5818*u*w + 3928*v*w - 378*w^2) + 
      504*eps^3*(u^2 + 6*u*v + v^2 + 5*u*w - w^2))/((1 + eps)*(1 + 2*eps)*
      (1 + 4*eps)*(u + v)*(v + w)), 
   (23*(u + v)*(v + w) - 618*eps*(u + v)*(v + w) + 
     2*eps^2*(2079*u^2 - 6082*u*v - 16477*v^2 - 8161*u*w - 18556*v*w - 
       2079*w^2) + 504*eps^3*(11*u^2 - 30*u*v - 85*v^2 - 41*u*w - 96*v*w - 
       11*w^2))/(1386*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)), 
   -1/3*(v + w + 6*eps*(v + w) - 8*eps^3*(u + 3*v + 2*w) - 
      2*eps^2*(3*u + 5*v + 2*w))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   (7*(-1 + 7*eps)*(25 + 36*eps) - (176*eps^2*(3 + 4*eps)*(2*u + 4*v + 3*w))/
      ((1 + 4*eps)*(v + w)))/(88*(1 + eps)*(1 + 2*eps)), 
   (-2*(v - 4*eps^3*(u - 5*v - 6*w) + w + 12*eps*(v + w) + 
      eps^2*(-3*u + 31*v + 34*w)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (v + w)), (v - 6*eps^2*(2*u - 8*v - 9*w) - 8*eps^3*(2*u - 4*v - 5*w) + 
     w + 18*eps*(v + w))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   (691*(v + w) + 20475*eps*(v + w) - 24*eps^2*(528*u - 3331*(v + w)) + 
     eps^3*(-16896*u + 70192*(v + w)))/(2112*(1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(v + w)), (-16*eps^3*(704*u - 1253*v - 2661*w) + 
     1781*(v + w) + 21837*eps*(v + w) + eps^2*(-8448*u + 44152*v + 61048*w))/
    (704*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   (23363*(u + v)*(v + w) + 197067*eps*(u + v)*(v + w) - 
     1008*eps^3*(88*u^2 + 535*u*v + 667*v^2 + 227*u*w + 535*v*w + 88*w^2) - 
     8*eps^2*(8316*u^2 + 17713*u*v + 30187*v^2 - 11393*u*w + 17713*v*w + 
       8316*w^2))/(11088*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)), 
   0, 0, 0, ((u + v)*(v + w) - 3*eps*(u + v)*(v + w) + 
     8*eps^3*(u^2 + 7*u*v + 10*v^2 + 2*u*w + 7*v*w + w^2) + 
     eps^2*(6*u^2 + 38*u*v + 56*v^2 + 8*u*w + 38*v*w + 6*w^2))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)), 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2*(3*(u + v)*(v + w)^2 + 12*eps*(u + v)*(v + w)^2 + 
      8*eps^3*(2*u^2*v + 7*v*(v + w)^2 + u*(5*v^2 + 4*v*w - w^2)) + 
      2*eps^2*(6*u^2*v + 29*v*(v + w)^2 + u*(23*v^2 + 28*v*w + 5*w^2)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)^2), 
   (-3*(-23 + 17*eps + 84*eps^2))/(44*(1 + 3*eps + 2*eps^2)), 
   ((911 + 17373*eps + 79108*eps^2 + 74592*eps^3)*u + 
     (911 + 17373*eps + 79108*eps^2 + 74592*eps^3)*v + 
     2772*eps^2*(3 + 4*eps)*w)/(2772*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)), (-((-1 + 7*eps)*(25 + 36*eps)) + 
     (63*eps^2*(3 + 4*eps)*(4*u + 8*v + w))/((1 + 4*eps)*(u + v)))/
    (63*(1 + eps)*(1 + 2*eps)), ((-3 + 171*eps + 1644*eps^2 + 1888*eps^3)*u + 
     3*(-1 + 57*eps + 724*eps^2 + 864*eps^3)*v + 88*eps^2*(3 + 4*eps)*w)/
    (44*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)), 
   (-100 - 11*eps + 252*eps^2)/(63*(1 + eps)*(1 + 2*eps)), 
   ((-5161 - 19059*eps + 63796*eps^2 + 118944*eps^3)*u + 
     (-5161 - 19059*eps + 97060*eps^2 + 163296*eps^3)*v + 
     5544*eps^2*(3 + 4*eps)*w)/(2772*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)), 0, 0, 0, 0, -((v + 8*eps^3*(u + v) + w + 3*eps*(v + w) + 
      2*eps^2*(3*u + 5*v + 2*w))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
      (v + w))), 0, 0, 0, 0, 0, 0, 0, 
   (-((v + w)*((-3 - 12*eps - 10*eps^2 + 8*eps^3)*v + 2*eps^2*(3 + 4*eps)*
         w)) + u*((3 + 12*eps + 10*eps^2 - 8*eps^3)*v + 
       (3 + 12*eps - 2*eps^2 - 24*eps^3)*w))/((1 + eps)*(1 + 2*eps)*
     (1 + 4*eps)*(u + v)*(v + w)), (3*(v + w) + 18*eps*(v + w) + 
     8*eps^3*(u + v + w) + 6*eps^2*(u + 5*(v + w)))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   ((7 + 42*eps + 68*eps^2 + 16*eps^3)*u + (7 + 42*eps + 68*eps^2 + 16*eps^3)*
      v + 4*eps^2*(3 + 4*eps)*w)/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)), (5*(u + v)*(v + w) + 18*eps*(u + v)*(v + w) - 
     12*eps^2*(u - v)*(u + v + w) - 16*eps^3*(u^2 + v*(v + w) + 
       u*(2*v + 3*w)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)*(v + w)), 
   (3*(u + v)*(v + w) + 18*eps*(u + v)*(v + w) + 
     6*eps^2*(u^2 + 5*u*v + 4*v^2 + 4*u*w + 5*v*w + w^2) + 
     8*eps^3*(u^2 + u*v + w*(v + w)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)*(v + w)), (-7 - 8*eps + 8*eps^2)/(3*(2 + 6*eps + 4*eps^2)), 
   (3*(u + v)*(v + w) + 18*eps*(u + v)*(v + w) + 
     3*eps^2*(u^2 + 9*u*v + 8*v^2 + 8*u*w + 9*v*w + w^2) + 
     4*eps^3*(u^2 + u*v + w*(v + w)))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*
     (u + v)*(v + w)), 0, 
   -(((1 + 3*eps + 4*eps^2)*u + (1 + 3*eps + 10*eps^2 + 8*eps^3)*v + 
      2*eps^2*(3 + 4*eps)*w)/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v))), 
   (eps*(3 + 4*eps)*(-3*(v + w) + eps*(u - 4*(v + 2*w))))/
    ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   (v + w - 6*eps*(v + w) + eps^2*(6*u - 50*(v + w)) + 
     8*eps^3*(u - 7*(v + w)))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   3/(2*(1 + eps)), -((eps*(3 + 4*eps)*(u^2*((-1 + 7*eps)*v - (1 + eps)*w) + 
       2*u*v*((-1 + 7*eps)*v + (-1 + 2*eps)*w) + 
       v*((-1 + 7*eps)*v^2 + (-1 + 5*eps)*v*w + 2*eps*w^2)))/
     ((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(u + v)^2*(v + w))), 
   (2*eps^2*(6*u - 89*v - 101*w) + 8*eps^3*(2*u - 15*v - 19*w) - 5*(v + w) - 
     66*eps*(v + w))/(2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   (3*(-1 + eps + 4*eps^2))/((1 + eps)*(1 + 2*eps)), 
   -1/2*(v - 6*eps^2*(2*u - 3*v - 7*w) - 8*eps^3*(2*u + v - 3*w) + w + 
      18*eps*(v + w))/((1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 0, 0, 0, 
   0, 0, (9 + 36*eps)/(12*(11 + 22*eps)), 
   -1/44*((-1 + 7*eps)*(25 + 36*eps))/((1 + eps)*(1 + 2*eps)), 0, 0, 
   -1/44*((-1 + 7*eps)*(25 + 36*eps))/((1 + eps)*(1 + 2*eps)), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {(-19*(v + w) + eps*(63*u + 428*v + 176*w))/
    (21*(1 + eps)*(1 + 4*eps)*(v + w)), 
   -1/2*(3*(v + w) + eps*(-8*u + 4*v + 8*w))/((1 + eps)*(1 + 4*eps)*(v + w)), 
   (4*(233 + 1121*eps))/(189*(1 + 5*eps + 4*eps^2)), 
   -1/126*(2731*(v + w) + 4*eps*(945*u + 4243*v + 3298*w))/
     ((1 + eps)*(1 + 4*eps)*(v + w)), (v + w + eps*(-4*u - 3*v + 2*w))/
    ((1 + eps)*(1 + 4*eps)*(v + w)), 0, 0, 0, 0, 0, 
   -1/2*(v + w - 2*eps*(u + 5*v + w))/((1 + eps)*(1 + 4*eps)*(v + w)), 
   (-4*(277*(v + w) + eps*(-63*u + 919*v + 1045*w)))/
    (63*(1 + eps)*(1 + 4*eps)*(v + w)), 
   (2*((151 + 1234*eps)*v + (151 + 982*eps)*w))/(63*(1 + eps)*(1 + 4*eps)*
     (v + w)), (4*eps*(u - v - w) + 3*(v + w))/(6*(1 + eps)*(1 + 4*eps)*
     (v + w)), (v + w - 4*eps*(u - 3*(v + w)))/(2*(1 + eps)*(1 + 4*eps)*
     (v + w)), 0, (15*(v + w) + 2*eps*(u + 31*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*(v + w)), (13*(v + w) - 2*eps*(63*u + 37*(v + w)))/
    (63*(1 + eps)*(1 + 4*eps)*(v + w)), (151 + 541*eps)/
    (63*(1 + 5*eps + 4*eps^2)), -1/63*(44 + 239*eps)/((1 + eps)*(1 + 4*eps)), 
   (126*eps*u - 113*(v + w) - 704*eps*(v + w))/(126*(1 + eps)*(1 + 4*eps)*
     (v + w)), (-126*eps*u + 25*(v + w) + 352*eps*(v + w))/
    (126*(1 + eps)*(1 + 4*eps)*(v + w)), (-2*eps*(u + v))/
    (3*(1 + eps)*(1 + 4*eps)*(v + w)), 
   -((-4*eps*u + v + w + 2*eps*w)/((1 + eps)*(1 + 4*eps)*(v + w))), 
   (-2*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(v + w)), 
   -1/2*(-4*eps*u + v + w + 2*eps*w)/((1 + eps)*(1 + 4*eps)*(v + w)), 
   -1/4*(-8*eps*u + 9*(v + w) + 28*eps*(v + w))/((1 + eps)*(1 + 4*eps)*
      (v + w)), (4*eps*(4*u + 7*v - w) - 3*(v + w))/
    (4*(1 + eps)*(1 + 4*eps)*(v + w)), 
   (239*(v + w) + 2*eps*(126*u + 1171*v + 856*w))/(126*(1 + eps)*(1 + 4*eps)*
     (v + w)), 0, 0, 0, (2*(v - eps*(u + 4*v) + w))/
    ((1 + eps)*(1 + 4*eps)*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-1 - 4*eps)^(-1), 2/(1 + eps), -38/(63*(1 + eps)), 
   (151 + 415*eps)/(63*(1 + 5*eps + 4*eps^2)), 
   (-2*(1 + 7*eps))/(2 + 10*eps + 8*eps^2), -352/(63*(1 + eps)), 
   -1/63*(239 + 1145*eps)/((1 + eps)*(1 + 4*eps)), 0, 0, 0, 0, 
   (2*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (2*(1 + 3*eps))/(1 + 5*eps + 4*eps^2), (-2*eps*(u + v + w))/
    ((1 + eps)*(1 + 4*eps)*(v + w)), -1/2*1/(1 + eps), 
   (5*(u + v)*(v + w) + 4*eps*(u^2 + 3*v*(v + w) + u*(4*v + 5*w)))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)*(v + w)), 
   -1/2*(v + w + 2*eps*(u + 2*(v + w)))/((1 + eps)*(1 + 4*eps)*(v + w)), 
   -1/2*1/(1 + eps), -((eps*u)/((1 + eps)*(1 + 4*eps)*(v + w))), 0, 
   -((2 + 4*eps)/(1 + 5*eps + 4*eps^2)), (2*(v + w) + eps*(-u + 3*v + 7*w))/
    ((1 + eps)*(1 + 4*eps)*(v + w)), (5*(v + w) - 2*eps*(u - 9*(v + w)))/
    (2*(1 + eps)*(1 + 4*eps)*(v + w)), 3/(2*(1 + eps)), 
   (2*eps*v*(4*u^2 + 8*u*v + 4*v^2 + 3*u*w + 3*v*w + w^2))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(v + w)), 
   (-4*eps*u + 5*(v + w) + 8*eps*(v + 2*w))/(2*(1 + eps)*(1 + 4*eps)*
     (v + w)), -6/(1 + eps), (v - 4*eps*(u + 2*v) + w)/
    (2*(1 + eps)*(1 + 4*eps)*(v + w)), 0, 0, 0, 0, 0, 0, 2/(1 + eps), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1/21*((88 + 289*eps)*u + (88 - 152*eps)*v + 4*(22 + 25*eps)*w)/
     ((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   -((u + v + w + 2*eps*w)/((1 + eps)*(1 + 4*eps)*(u + v + w))), 
   (2*(391*(1 + 4*eps)*u + (391 + 1942*eps)*(v + w)))/
    (189*(1 + eps)*(1 + 4*eps)*(u + v + w)), 
   ((1597 + 4498*eps)*u + (1597 + 3364*eps)*v + (1597 + 5254*eps)*w)/
    (63*(1 + eps)*(1 + 4*eps)*(u + v + w)), 
   ((2 + 4*eps)*u + (2 + eps)*v + 2*(1 + 3*eps)*w)/
    ((1 + eps)*(1 + 4*eps)*(u + v + w)), 0, 0, 0, 0, 0, 
   -((u + 3*eps*u + v - 3*eps*v + w + eps*w)/((1 + eps)*(1 + 4*eps)*
      (u + v + w))), (4*((50 + 263*eps)*u + (50 + 389*eps)*v + 
      (50 + 263*eps)*w))/(63*(1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (-4*(25*(1 + 4*eps)*u - 5*(-5 + 43*eps)*v + (25 - 89*eps)*w))/
    (63*(1 + eps)*(1 + 4*eps)*(u + v + w)), 
   -1/3*((3 + 10*eps)*u + (3 + 20*eps)*(v + w))/((1 + eps)*(1 + 4*eps)*
      (u + v + w)), -((u + 6*eps*u + v + w)/((1 + eps)*(1 + 4*eps)*
      (u + v + w))), 0, (2*(7 + 29*eps))/(1 + 5*eps + 4*eps^2), 
   (2*(302 + 1145*eps))/(63*(1 + 5*eps + 4*eps^2)), 
   -1/63*(302*(1 + 4*eps)*u + (302 + 1271*eps)*(v + w))/
     ((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (88*(1 + 4*eps)*u + (88 + 289*eps)*(v + w))/(63*(1 + eps)*(1 + 4*eps)*
     (u + v + w)), ((113 + 515*eps)*u + (113 + 326*eps)*(v + w))/
    (63*(1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (-2*(25 + 163*eps)*u + 2*(-25 + 26*eps)*(v + w))/
    (126*(1 + eps)*(1 + 4*eps)*(u + v + w)), (-2*eps*(u + v))/
    (3*(1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (-2*(u + 2*eps*u + v + 2*eps*v + w + 3*eps*w))/((1 + eps)*(1 + 4*eps)*
     (u + v + w)), (-2*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   -((u + 2*eps*u + v + 2*eps*v + w + 3*eps*w)/((1 + eps)*(1 + 4*eps)*
      (u + v + w))), -1/2*(7 + 24*eps)/(1 + 5*eps + 4*eps^2), 
   -1/2*((5 + 12*eps)*u + 5*v + (5 + 16*eps)*w)/((1 + eps)*(1 + 4*eps)*
      (u + v + w)), -1/63*((113 + 326*eps)*u + (113 - 241*eps)*v + 
      (113 + 74*eps)*w)/((1 + eps)*(1 + 4*eps)*(u + v + w)), 0, 0, 0, 
   (2*(u + 3*eps*u + v - 4*eps*v + w))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps*(v + w))/((1 + eps)*(1 + 4*eps)*
     (u + v + w)), 2/(1 + eps), -302/(63*(1 + eps)), 
   -1/63*(176*(1 + 4*eps)*u + (176 + 893*eps)*(v + w))/
     ((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   -(((2 + 8*eps)*u + (2 + 11*eps)*(v + w))/((1 + eps)*(1 + 4*eps)*
      (u + v + w))), 704/(63*(1 + eps)), 
   (226*(1 + 4*eps)*u + (226 + 715*eps)*(v + w))/(63*(1 + eps)*(1 + 4*eps)*
     (u + v + w)), 0, 0, 0, 0, (2*eps*(u + v))/((1 + eps)*(1 + 4*eps)*
     (u + v + w)), 0, 0, 0, 0, 0, 0, 0, (-2*eps*(v + w))/
    ((1 + eps)*(1 + 4*eps)*(u + v + w)), (-2*eps)/(1 + 5*eps + 4*eps^2), 
   2/(2 + 2*eps), ((3 + 14*eps)*u^2 + (6 + 22*eps)*u*v + 
     (3 + 8*eps)*v*(v + w) + 3*u*(w + 4*eps*w))/((1 + eps)*(1 + 4*eps)*
     (u + v)*(u + v + w)), (u + 3*eps*u + (1 + 4*eps)*(v + w))/
    ((1 + eps)*(1 + 4*eps)*(u + v + w)), -(1 + eps)^(-1), 
   ((2 + 7*eps)*u + 2*(1 + 4*eps)*(v + w))/((1 + eps)*(1 + 4*eps)*
     (u + v + w)), 0, (-2*(u + 4*eps*u + (1 + 2*eps)*(v + w)))/
    ((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   ((2 + 7*eps)*u + (2 + 3*eps)*v + (2 + 7*eps)*w)/
    ((1 + eps)*(1 + 4*eps)*(u + v + w)), (3 + 11*eps)/(1 + 5*eps + 4*eps^2), 
   (1 + eps)^(-1), (2*eps*v*(4*u^2 + 8*u*v + 4*v^2 + 3*u*w + 3*v*w + w^2))/
    ((1 + eps)*(1 + 4*eps)*(u + v)^2*(u + v + w)), 
   ((3 + 10*eps)*u + (3 + 6*eps)*v + (3 + 10*eps)*w)/
    ((1 + eps)*(1 + 4*eps)*(u + v + w)), -6/(1 + eps), 
   (u + 2*eps*u + v - 2*eps*v + w + 2*eps*w)/((1 + eps)*(1 + 4*eps)*
     (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 2/(1 + eps), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {(3*eps*(4*u + 8*v + w))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (4*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (2*(u + 5*eps*u + (1 + 6*eps)*(v + w)))/((1 + eps)*(1 + 4*eps)*
     (u + v + w)), (-6*(u + 9*eps*u + v + 9*eps*v + w + 5*eps*w))/
    ((1 + eps)*(1 + 4*eps)*(u + v + w)), (-4*eps*(u + v))/
    ((1 + eps)*(1 + 4*eps)*(u + v + w)), 0, 0, 0, 0, 0, 
   (eps*(3*u + 7*v + w))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (6*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (2*(u + 9*eps*u + v + 17*eps*v + w + 6*eps*w))/((1 + eps)*(1 + 4*eps)*
     (u + v + w)), (-2*eps*(u + 3*v + 2*w))/(3*(1 + eps)*(1 + 4*eps)*
     (u + v + w)), (2*eps*(u + 2*v + w))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   0, (2*(3 + 16*eps))/(1 + 5*eps + 4*eps^2), (-2*eps)/(1 + 5*eps + 4*eps^2), 
   (eps*(u + 3*v - w))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   -((eps*(u + 4*v))/((1 + eps)*(1 + 4*eps)*(u + v + w))), 
   -((eps*(u + 5*v + w))/((1 + eps)*(1 + 4*eps)*(u + v + w))), 
   (eps*(u + 5*v + w))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (2*(u + 2*eps*u + v + 2*eps*v + w + 4*eps*w))/(3*(1 + eps)*(1 + 4*eps)*
     (u + v + w)), (4*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (-4*(u + 5*eps*u + v + 5*eps*v + w + 4*eps*w))/((1 + eps)*(1 + 4*eps)*
     (u + v + w)), (2*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 0, 
   (4*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (u + 10*eps*u + v + 15*eps*v + w + 6*eps*w)/((1 + eps)*(1 + 4*eps)*
     (u + v + w)), 0, 0, 0, (2*(u + v - 4*eps*v + w + 3*eps*w))/
    ((1 + eps)*(1 + 4*eps)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-((v + w)^2*(u + v + w)) + 2*eps*(u^2*v + 2*(v - w)*(v + w)^2 + 
       u*(v^2 - v*w - 2*w^2)))/((1 + eps)*(1 + 4*eps)*(v + w)^2*(u + v + w)), 
   0, -((1 + 5*eps)/(1 + 5*eps + 4*eps^2)), 
   -((eps*(u + 5*v + w))/((1 + eps)*(1 + 4*eps)*(u + v + w))), 
   -((u + 6*eps*u + v + 10*eps*v + w + 6*eps*w)/((1 + eps)*(1 + 4*eps)*
      (u + v + w))), 0, -((u + 6*eps*u + v + 10*eps*v + w + 6*eps*w)/
     ((1 + eps)*(1 + 4*eps)*(u + v + w))), 0, 0, 0, 0, 
   (-2*(u + 2*eps*u + v + 2*eps*v + w + 4*eps*w))/((1 + eps)*(1 + 4*eps)*
     (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   (2*(u*(v + 2*eps*v + w + 4*eps*w) + (v + w)*(v + 2*eps*v + w + 5*eps*w)))/
    ((1 + eps)*(1 + 4*eps)*(v + w)*(u + v + w)), 2/(1 + eps), 
   (-2*eps)/(1 + 5*eps + 4*eps^2), (-2*eps*(u + v))/
    ((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   -((eps*w)/((1 + eps)*(1 + 4*eps)*(u + v + w))), 0, 
   -((eps*w)/((1 + eps)*(1 + 4*eps)*(u + v + w))), 0, 
   (2*eps*(v + w))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (-3*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 0, 0, 
   (3*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 
   (-3*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 0, 
   (-3*eps*(u + v))/((1 + eps)*(1 + 4*eps)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   0, 2/(1 + eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-3*(u + v - 4*eps*v - eps*w))/((1 + eps)*(1 + 4*eps)*(u + v)), 
   (-4*(9 + 30*eps))/(3*(2 + 10*eps + 8*eps^2)), 
   ((845 + 3506*eps)*u + (845 + 3632*eps)*v + 252*eps*w)/
    (63*(1 + eps)*(1 + 4*eps)*(u + v)), 
   -1/21*((593 + 3002*eps)*u + (593 + 3002*eps)*v + 126*eps*w)/
     ((1 + eps)*(1 + 4*eps)*(u + v)), (2*(6 + 18*eps))/
    (3*(1 + 5*eps + 4*eps^2)), 0, 0, 0, 0, 0, 
   -(((3 + 9*eps)*u + (3 + 5*eps)*v - eps*w)/((1 + eps)*(1 + 4*eps)*
      (u + v))), (6*eps)/(1 + 5*eps + 4*eps^2), 
   ((-1 + 6*eps)*u + (-1 + 22*eps)*v + 4*eps*w)/((1 + eps)*(1 + 4*eps)*
     (u + v)), (-2*eps*(u + 3*v + 2*w))/(3*(1 + eps)*(1 + 4*eps)*(u + v)), 
   (2*eps*(u + 2*v + w))/((1 + eps)*(1 + 4*eps)*(u + v)), 0, 
   ((1627 + 7012*eps)*u + (1627 + 7012*eps)*v + 504*eps*w)/
    (63*(1 + eps)*(1 + 4*eps)*(u + v)), 
   (2*((643 + 2509*eps)*u + (643 + 2509*eps)*v - 63*eps*w))/
    (63*(1 + eps)*(1 + 4*eps)*(u + v)), (eps*(u + 3*v - w))/
    ((1 + eps)*(1 + 4*eps)*(u + v)), 
   -((eps*(u + 4*v))/((1 + eps)*(1 + 4*eps)*(u + v))), 
   -((eps*(u + 5*v + w))/((1 + eps)*(1 + 4*eps)*(u + v))), 
   (eps*(u + 5*v + w))/((1 + eps)*(1 + 4*eps)*(u + v)), 
   (-2*(1 + 8*eps))/(3*(2 + 10*eps + 8*eps^2)), 
   (-2*(3 + 10*eps))/(1 + 5*eps + 4*eps^2), (2*(1 + 2*eps))/
    (1 + 5*eps + 4*eps^2), -((1 + 2*eps)/(1 + 5*eps + 4*eps^2)), 0, 
   (-2*(1 + 2*eps))/(1 + 5*eps + 4*eps^2), (-3*u + (-3 + 10*eps)*v + 4*eps*w)/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)), 0, 0, 0, (2*(u + v - 4*eps*v - eps*w))/
    ((1 + eps)*(1 + 4*eps)*(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*(u + v)*(v + w)^2 + 4*eps*(u^2*v - 3*u*w*(v + w) + v*(v + w)^2))/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)*(v + w)^2), (1 + eps)^(-1), 
   -1/2*(u + 6*eps*u + v + 6*eps*v + 2*eps*w)/((1 + eps)*(1 + 4*eps)*
      (u + v)), -((u + 5*eps*u + v + 9*eps*v + eps*w)/
     ((1 + eps)*(1 + 4*eps)*(u + v))), 
   -1/2*(u + 8*eps*u + v + 16*eps*v + 4*eps*w)/((1 + eps)*(1 + 4*eps)*
      (u + v)), 3/(1 + eps), (u + v - 8*eps*v - 4*eps*w)/
    (2*(1 + eps)*(1 + 4*eps)*(u + v)), 0, 0, 0, 0, 
   -((2 + 4*eps)/(1 + 5*eps + 4*eps^2)), 0, 0, 0, 0, 0, 0, 0, 
   ((v + w)*((3 + 8*eps)*v + 2*eps*w) + u*((3 + 8*eps)*v + 3*(w + 4*eps*w)))/
    ((1 + eps)*(1 + 4*eps)*(u + v)*(v + w)), 3/(1 + eps), 
   (2*((2 + 7*eps)*u + (2 + 7*eps)*v - eps*w))/((1 + eps)*(1 + 4*eps)*
     (u + v)), (2*(1 + 3*eps))/(1 + 5*eps + 4*eps^2), 
   ((2 + 8*eps)*u + (2 + 8*eps)*v - eps*w)/((1 + eps)*(1 + 4*eps)*(u + v)), 
   -(1 + eps)^(-1), (3*(1 + 4*eps)*u + 3*(1 + 4*eps)*v - eps*w)/
    ((1 + eps)*(1 + 4*eps)*(u + v)), 0, (2*eps*(v + w))/
    ((1 + eps)*(1 + 4*eps)*(u + v)), (1 + 4*eps)^(-1), 0, 0, 
   (-1 - 4*eps)^(-1), 2/(2 + 8*eps), 0, (1 + 4*eps)^(-1), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 2/(1 + eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {2*((-149*(-1 + 7*eps)*(25 + 36*eps))/(4224*(1 + 2*eps)) + 
     (216*eps^2*u^2 + 288*eps^3*u^2 - 101*u*v - 642*eps*u*v - 544*eps^2*u*v + 
       480*eps^3*u*v - 101*v^2 - 606*eps*v^2 - 634*eps^2*v^2 + 
       264*eps^3*v^2 - 101*u*w - 642*eps*u*w - 436*eps^2*u*w + 
       624*eps^3*u*w - 202*v*w - 1248*eps*v*w - 1286*eps^2*v*w + 
       600*eps^3*v*w - 101*w^2 - 642*eps*w^2 - 652*eps^2*w^2 + 336*eps^3*w^2)/
      (48*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w))), 0, 
   (4*(((-1 + 7*eps)*(25 + 36*eps))/(704*(1 + 2*eps)) + 
      (153*u^2 + 990*eps*u^2 + 2056*eps^2*u^2 + 1024*eps^3*u^2 + 153*u*v + 
        918*eps*u*v + 1768*eps^2*u*v + 832*eps^3*u*v - 48*eps*v^2 - 
        96*eps^2*v^2 + 306*u*w + 1932*eps*u*w + 3872*eps^2*u*w + 
        1856*eps^3*u*w + 153*v*w + 894*eps*v*w + 1720*eps^2*v*w + 
        832*eps^3*v*w + 153*w^2 + 942*eps*w^2 + 1816*eps^2*w^2 + 
        832*eps^3*w^2)/(64*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(u + v + w))))/3, 
   4*((-23959*(-1 + 7*eps)*(25 + 36*eps))/(354816*(1 + 2*eps)) - 
     (288*eps^2*u^3 + 384*eps^3*u^3 + 411*u^2*v + 2250*eps*u^2*v + 
       4256*eps^2*u^2*v + 1952*eps^3*u^2*v + 411*u*v^2 + 2310*eps*u*v^2 + 
       3764*eps^2*u*v^2 + 1136*eps^3*u*v^2 - 48*eps*v^3 - 96*eps^2*v^3 + 
       411*u^2*w + 2250*eps*u^2*w + 5408*eps^2*u^2*w + 3488*eps^3*u^2*w + 
       1233*u*v*w + 6522*eps*u*v*w + 11520*eps^2*u*v*w + 4800*eps^3*u*v*w + 
       411*v^2*w + 2118*eps*v^2*w + 3380*eps^2*v^2*w + 1136*eps^3*v^2*w + 
       822*u*w^2 + 4212*eps*u*w^2 + 8620*eps^2*u*w^2 + 4816*eps^3*u*w^2 + 
       822*v*w^2 + 4128*eps*v*w^2 + 6976*eps^2*v*w^2 + 2848*eps^3*v*w^2 + 
       411*w^3 + 1962*eps*w^3 + 3500*eps^2*w^3 + 1712*eps^3*w^3)/
      (32*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*(u + v + w))), 
   (2*((-17*(-1 + 7*eps)*(25 + 36*eps))/(704*(1 + 2*eps)) - 
      (72*eps^2*u^3 + 96*eps^3*u^3 + 49*u^2*v + 162*eps*u^2*v + 
        332*eps^2*u^2*v + 240*eps^3*u^2*v + 49*u*v^2 + 186*eps*u*v^2 + 
        200*eps^2*u*v^2 - 12*eps*v^3 - 24*eps^2*v^3 + 49*u^2*w + 
        162*eps*u^2*w + 692*eps^2*u^2*w + 720*eps^3*u^2*w + 147*u*v*w + 
        414*eps*u*v*w + 636*eps^2*u*v*w + 432*eps^3*u*v*w + 49*v^2*w + 
        126*eps*v^2*w + 80*eps^2*v^2*w + 98*u*w^2 + 228*eps*u*w^2 + 
        724*eps^2*u*w^2 + 816*eps^3*u*w^2 + 98*v*w^2 + 204*eps*v*w^2 + 
        208*eps^2*v*w^2 + 192*eps^3*v*w^2 + 49*w^3 + 66*eps*w^3 + 
        104*eps^2*w^3 + 192*eps^3*w^3)/(16*(1 + 2*eps)*(1 + 4*eps)*(u + w)*
        (v + w)*(u + v + w))))/3, 0, 0, 
   (25*(-1 + 7*eps)*(25 + 36*eps))/(1056*(1 + 2*eps)) - 
    (36*eps^2*u^2 + 48*eps^3*u^2 - 3*u*v - 22*eps*u*v + 38*eps^2*u*v + 
      104*eps^3*u*v - 3*v^2 - 14*eps*v^2 + 30*eps^2*v^2 + 72*eps^3*v^2 - 
      3*u*w - 22*eps*u*w + 62*eps^2*u*w + 136*eps^3*u*w - 6*v*w - 
      36*eps*v*w + 56*eps^2*v*w + 160*eps^3*v*w - 3*w^2 - 22*eps*w^2 + 
      26*eps^2*w^2 + 88*eps^3*w^2)/(8*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
      (u + v + w)), (-23*(-1 + 7*eps)*(25 + 36*eps))/(1056*(1 + 2*eps)) + 
    (24*eps^2*u^2 + 32*eps^3*u^2 + 5*u*v + 34*eps*u*v + 112*eps^2*u*v + 
      96*eps^3*u*v + 5*v^2 + 38*eps*v^2 + 102*eps^2*v^2 + 72*eps^3*v^2 + 
      5*u*w + 34*eps*u*w + 124*eps^2*u*w + 112*eps^3*u*w + 10*v*w + 
      72*eps*v*w + 202*eps^2*v*w + 152*eps^3*v*w + 5*w^2 + 34*eps*w^2 + 
      100*eps^2*w^2 + 80*eps^3*w^2)/(4*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
      (u + v + w)), 0, ((-7*(-1 + 7*eps)*(25 + 36*eps))/(132*(1 + 2*eps)) + 
     (6*eps^2*u^3 + 8*eps^3*u^3 - 3*u^2*v - 18*eps*u^2*v + 17*eps^2*u^2*v + 
       60*eps^3*u^2*v - 3*u*v^2 - 17*eps*u*v^2 + 7*eps^2*u*v^2 + 
       44*eps^3*u*v^2 - eps*v^3 - 2*eps^2*v^3 - 3*u^2*w - 18*eps*u^2*w + 
       47*eps^2*u^2*w + 100*eps^3*u^2*w - 9*u*v*w - 61*eps*u*v*w + 
       25*eps^2*u*v*w + 164*eps^3*u*v*w - 3*v^2*w - 22*eps*v^2*w - 
       3*eps^2*v^2*w + 44*eps^3*v^2*w - 6*u*w^2 - 44*eps*u*w^2 + 
       42*eps^2*u*w^2 + 152*eps^3*u*w^2 - 6*v*w^2 - 47*eps*v*w^2 + 
       104*eps^3*v*w^2 - 3*w^3 - 26*eps*w^3 + eps^2*w^3 + 60*eps^3*w^3)/
      (2*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*(u + v + w)))/2, 
   2*((-1849*(-1 + 7*eps)*(25 + 36*eps))/(44352*(1 + 2*eps)) + 
     (54*eps^2*u^2 + 72*eps^3*u^2 + 121*u*v + 792*eps*u*v + 1439*eps^2*u*v + 
       516*eps^3*u*v + 121*v^2 + 795*eps*v^2 + 1382*eps^2*v^2 + 
       432*eps^3*v^2 + 121*u*w + 792*eps*u*w + 1439*eps^2*u*w + 
       516*eps^3*u*w + 242*v*w + 1587*eps*v*w + 2758*eps^2*v*w + 
       864*eps^3*v*w + 121*w^2 + 792*eps*w^2 + 1376*eps^2*w^2 + 
       432*eps^3*w^2)/(12*(1 + 2*eps)*(1 + 4*eps)*(v + w)*(u + v + w))), 
   (-5*(-1 + 7*eps)*(25 + 36*eps))/(528*(1 + 2*eps)) - 
    (2*u + 6*eps*u + 22*eps^2*u + 24*eps^3*u + 2*v + 9*eps*v + 19*eps^2*v + 
      12*eps^3*v + 2*w + 6*eps*w + 13*eps^2*w + 12*eps^3*w)/
     (6*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   (2*((-9*(-1 + 7*eps)*(25 + 36*eps))/(352*(1 + 2*eps)) + 
      (6*eps^2*u^3 + 8*eps^3*u^3 - 3*u^2*v - 4*eps*u^2*v + 23*eps^2*u^2*v + 
        36*eps^3*u^2*v - 3*u*v^2 - eps*u*v^2 + 38*eps^2*u*v^2 + 
        48*eps^3*u*v^2 + 2*eps*v^3 + 4*eps^2*v^3 - 3*u^2*w - 4*eps*u^2*w + 
        29*eps^2*u^2*w + 44*eps^3*u^2*w - 9*u*v*w - 5*eps*u*v*w + 
        101*eps^2*u*v*w + 132*eps^3*u*v*w - 3*v^2*w + 3*eps*v^2*w + 
        46*eps^2*v^2*w + 48*eps^3*v^2*w - 6*u*w^2 - 4*eps*u*w^2 + 
        63*eps^2*u*w^2 + 84*eps^3*u*w^2 - 6*v*w^2 + eps*v*w^2 + 
        82*eps^2*v*w^2 + 96*eps^3*v*w^2 - 3*w^3 + 40*eps^2*w^3 + 
        48*eps^3*w^3)/(4*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*
        (u + v + w))))/3, (9*(-1 + 7*eps)*(25 + 36*eps))/(352*(1 + 2*eps)) - 
    (12*eps^2*u^3 + 16*eps^3*u^3 - 5*u^2*v - 14*eps*u^2*v + 14*eps^2*u^2*v + 
      40*eps^3*u^2*v - 5*u*v^2 - 12*eps*u*v^2 + 24*eps^2*u*v^2 + 
      48*eps^3*u*v^2 + 2*eps*v^3 + 4*eps^2*v^3 - 5*u^2*w - 14*eps*u^2*w + 
      26*eps^2*u^2*w + 56*eps^3*u^2*w - 15*u*v*w - 36*eps*u*v*w + 
      66*eps^2*u*v*w + 136*eps^3*u*v*w - 5*v^2*w - 8*eps*v^2*w + 
      32*eps^2*v^2*w + 48*eps^3*v^2*w - 10*u*w^2 - 24*eps*u*w^2 + 
      42*eps^2*u*w^2 + 88*eps^3*u*w^2 - 10*v*w^2 - 20*eps*v*w^2 + 
      56*eps^2*v*w^2 + 96*eps^3*v*w^2 - 5*w^3 - 10*eps*w^3 + 28*eps^2*w^3 + 
      48*eps^3*w^3)/(4*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*(u + v + w)), 
   0, 2*((-331*(-1 + 7*eps)*(25 + 36*eps))/(11088*(1 + 2*eps)) + 
     (24*eps^2*u^2 + 32*eps^3*u^2 + 109*u*v + 742*eps*u*v + 1460*eps^2*u*v + 
       656*eps^3*u*v - 16*eps*v^2 - 32*eps^2*v^2 + 109*u*w + 742*eps*u*w + 
       1484*eps^2*u*w + 688*eps^3*u*w + 109*v*w + 726*eps*v*w + 
       1428*eps^2*v*w + 656*eps^3*v*w + 109*w^2 + 742*eps*w^2 + 
       1460*eps^2*w^2 + 656*eps^3*w^2)/(16*(1 + 2*eps)*(1 + 4*eps)*(u + w)*
       (v + w))), -1/264*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) - 
    (48*eps^2*u^2 + 64*eps^3*u^2 + 49*u*v + 326*eps*u*v + 640*eps^2*u*v + 
      288*eps^3*u*v - 8*eps*v^2 - 16*eps^2*v^2 + 49*u*w + 326*eps*u*w + 
      688*eps^2*u*w + 352*eps^3*u*w + 49*v*w + 318*eps*v*w + 624*eps^2*v*w + 
      288*eps^3*v*w + 49*w^2 + 326*eps*w^2 + 640*eps^2*w^2 + 288*eps^3*w^2)/
     (16*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)), 
   ((-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (14*u^2 + 98*eps*u^2 + 186*eps^2*u^2 + 72*eps^3*u^2 + 14*u*v + 
      95*eps*u*v + 177*eps^2*u*v + 68*eps^3*u*v - eps*v^2 - 2*eps^2*v^2 + 
      28*u*w + 200*eps*u*w + 377*eps^2*u*w + 140*eps^3*u*w + 14*v*w + 
      97*eps*v*w + 181*eps^2*v*w + 68*eps^3*v*w + 14*w^2 + 102*eps*w^2 + 
      191*eps^2*w^2 + 68*eps^3*w^2)/(4*(1 + 2*eps)*(1 + 4*eps)*(u + w)*
      (u + v + w)), ((-7*(-1 + 7*eps)*(25 + 36*eps))/(352*(1 + 2*eps)) + 
     (-5*u^2 - 20*eps*u^2 - 12*eps^2*u^2 + 16*eps^3*u^2 - 5*u*v - 
       22*eps*u*v - 10*eps^2*u*v + 24*eps^3*u*v - 10*u*w - 28*eps*u*w + 
       6*eps^2*u*w + 40*eps^3*u*w - 5*v*w - 16*eps*v*w + 2*eps^2*v*w + 
       24*eps^3*v*w - 5*w^2 - 8*eps*w^2 + 18*eps^2*w^2 + 24*eps^3*w^2)/
      (4*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(u + v + w)))/2, 
   (373*(-1 + 7*eps)*(25 + 36*eps))/(22176*(1 + 2*eps)) - 
    (18*eps^2*u^2 + 24*eps^3*u^2 + 61*u*v + 396*eps*u*v + 659*eps^2*u*v + 
      180*eps^3*u*v + 61*v^2 + 399*eps*v^2 + 665*eps^2*v^2 + 180*eps^3*v^2 + 
      61*u*w + 396*eps*u*w + 623*eps^2*u*w + 132*eps^3*u*w + 122*v*w + 
      795*eps*v*w + 1306*eps^2*v*w + 336*eps^3*v*w + 61*w^2 + 396*eps*w^2 + 
      641*eps^2*w^2 + 156*eps^3*w^2)/(12*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
      (u + v + w)), ((-19*(-1 + 7*eps)*(25 + 36*eps))/(132*(1 + 2*eps)) - 
     (88*u*v + 558*eps*u*v + 902*eps^2*u*v + 216*eps^3*u*v + 88*v^2 + 
       561*eps*v^2 + 899*eps^2*v^2 + 204*eps^3*v^2 + 88*u*w + 558*eps*u*w + 
       956*eps^2*u*w + 288*eps^3*u*w + 176*v*w + 1119*eps*v*w + 
       1819*eps^2*v*w + 444*eps^3*v*w + 88*w^2 + 558*eps*w^2 + 
       920*eps^2*w^2 + 240*eps^3*w^2)/(6*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
       (u + v + w)))/2, 0, 0, (305*(-1 + 7*eps)*(25 + 36*eps))/
    (1848*(1 + 2*eps)), (1105*(-1 + 7*eps)*(25 + 36*eps))/
     (22176*(1 + 2*eps)) + (18*eps^2*u^3 + 24*eps^3*u^3 + 109*u^2*v + 
      720*eps*u^2*v + 1385*eps^2*u^2*v + 588*eps^3*u^2*v + 109*u*v^2 + 
      726*eps*u*v^2 + 1352*eps^2*u*v^2 + 528*eps^3*u*v^2 - 3*eps*v^3 - 
      6*eps^2*v^3 + 109*u^2*w + 720*eps*u^2*w + 1475*eps^2*u^2*w + 
      708*eps^3*u^2*w + 327*u*v*w + 2142*eps*u*v*w + 4065*eps^2*u*v*w + 
      1692*eps^3*u*v*w + 109*v^2*w + 711*eps*v^2*w + 1322*eps^2*v^2*w + 
      528*eps^3*v^2*w + 218*u*w^2 + 1416*eps*u*w^2 + 2785*eps^2*u*w^2 + 
      1260*eps^3*u*w^2 + 218*v*w^2 + 1410*eps*v*w^2 + 2656*eps^2*v*w^2 + 
      1104*eps^3*v*w^2 + 109*w^3 + 696*eps*w^3 + 1328*eps^2*w^3 + 
      576*eps^3*w^3)/(12*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*
      (u + v + w)), (2*((17*(-1 + 7*eps)*(25 + 36*eps))/(1386*(1 + 2*eps)) + 
      (12*eps^2*u^3 + 16*eps^3*u^3 + 105*u^2*v + 698*eps*u^2*v + 
        1310*eps^2*u^2*v + 520*eps^3*u^2*v + 105*u*v^2 + 702*eps*u*v^2 + 
        1288*eps^2*u*v^2 + 480*eps^3*u*v^2 - 2*eps*v^3 - 4*eps^2*v^3 + 
        105*u^2*w + 698*eps*u^2*w + 1370*eps^2*u^2*w + 600*eps^3*u^2*w + 
        315*u*v*w + 2082*eps*u*v*w + 3870*eps^2*u*v*w + 1512*eps^3*u*v*w + 
        105*v^2*w + 692*eps*v^2*w + 1268*eps^2*v^2*w + 480*eps^3*v^2*w + 
        210*u*w^2 + 1380*eps*u*w^2 + 2630*eps^2*u*w^2 + 1096*eps^3*u*w^2 + 
        210*v*w^2 + 1376*eps*v*w^2 + 2544*eps^2*v*w^2 + 992*eps^3*v*w^2 + 
        105*w^3 + 682*eps*w^3 + 1272*eps^2*w^3 + 512*eps^3*w^3)/
       (4*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*(u + v + w))))/3, 
   2*((27*(-1 + 7*eps)*(25 + 36*eps))/(704*(1 + 2*eps)) + 
     (6*eps^2*u^3 + 8*eps^3*u^3 + 9*u^2*v + 46*eps*u^2*v + 83*eps^2*u^2*v + 
       36*eps^3*u^2*v + 9*u*v^2 + 48*eps*u*v^2 + 72*eps^2*u*v^2 + 
       16*eps^3*u*v^2 - eps*v^3 - 2*eps^2*v^3 + 9*u^2*w + 46*eps*u^2*w + 
       113*eps^2*u^2*w + 76*eps^3*u^2*w + 27*u*v*w + 132*eps*u*v*w + 
       219*eps^2*u*v*w + 84*eps^3*u*v*w + 9*v^2*w + 43*eps*v^2*w + 
       62*eps^2*v^2*w + 16*eps^3*v^2*w + 18*u*w^2 + 84*eps*u*w^2 + 
       171*eps^2*u*w^2 + 100*eps^3*u*w^2 + 18*v*w^2 + 82*eps*v*w^2 + 
       128*eps^2*v*w^2 + 48*eps^3*v*w^2 + 9*w^3 + 38*eps*w^3 + 64*eps^2*w^3 + 
       32*eps^3*w^3)/(2*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*
       (u + v + w))), ((115*(-1 + 7*eps)*(25 + 36*eps))/(2112*(1 + 2*eps)) + 
     (144*eps^2*u^3 + 192*eps^3*u^3 + 169*u^2*v + 870*eps*u^2*v + 
       1568*eps^2*u^2*v + 672*eps^3*u^2*v + 169*u*v^2 + 894*eps*u*v^2 + 
       1328*eps^2*u*v^2 + 288*eps^3*u*v^2 - 24*eps*v^3 - 48*eps^2*v^3 + 
       169*u^2*w + 870*eps*u^2*w + 2072*eps^2*u^2*w + 1344*eps^3*u^2*w + 
       507*u*v*w + 2514*eps*u*v*w + 4116*eps^2*u*v*w + 1488*eps^3*u*v*w + 
       169*v^2*w + 810*eps*v^2*w + 1160*eps^2*v^2*w + 288*eps^3*v^2*w + 
       338*u*w^2 + 1620*eps*u*w^2 + 3148*eps^2*u*w^2 + 1680*eps^3*u*w^2 + 
       338*v*w^2 + 1584*eps*v*w^2 + 2428*eps^2*v*w^2 + 816*eps^3*v*w^2 + 
       169*w^3 + 750*eps*w^3 + 1220*eps^2*w^3 + 528*eps^3*w^3)/
      (24*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*(u + v + w)))/2, 0, 0, 0, 
   0, 0, -1/8*(13*u^2*v + 90*eps*u^2*v + 180*eps^2*u^2*v + 80*eps^3*u^2*v + 
      13*u*v^2 + 94*eps*u*v^2 + 182*eps^2*u*v^2 + 72*eps^3*u*v^2 + 
      2*eps*v^3 + 4*eps^2*v^3 + 13*u^2*w + 82*eps*u^2*w + 164*eps^2*u^2*w + 
      80*eps^3*u^2*w + 39*u*v*w + 262*eps*u*v*w + 512*eps^2*u*v*w + 
      224*eps^3*u*v*w + 13*v^2*w + 92*eps*v^2*w + 178*eps^2*v^2*w + 
      72*eps^3*v^2*w + 26*u*w^2 + 164*eps*u*w^2 + 322*eps^2*u*w^2 + 
      152*eps^3*u*w^2 + 26*v*w^2 + 172*eps*v*w^2 + 332*eps^2*v*w^2 + 
      144*eps^3*v*w^2 + 13*w^3 + 82*eps*w^3 + 158*eps^2*w^3 + 72*eps^3*w^3)/
     ((1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*(u + v + w)), 
   -1/528*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) - 
    (12*eps^2*u + 16*eps^3*u + 5*v + 30*eps*v + 46*eps^2*v + 8*eps^3*v + 
      5*w + 30*eps*w + 46*eps^2*w + 8*eps^3*w)/(8*(1 + 2*eps)*(1 + 4*eps)*
      (v + w)), -1/528*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
    (eps*(2*u + v + 2*w))/(4*(1 + 4*eps)*(u + w)), 
   -1/4*(-6*eps^2*u^3 - 8*eps^3*u^3 + 3*u^2*v + 16*eps*u^2*v + 
      17*eps^2*u^2*v - 4*eps^3*u^2*v + 3*u*v^2 + 17*eps*u*v^2 + 
      22*eps^2*u*v^2 + 3*u^2*w + 16*eps*u^2*w + 23*eps^2*u^2*w + 
      4*eps^3*u^2*w + 9*u*v*w + 49*eps*u*v*w + 77*eps^2*u*v*w + 
      20*eps^3*u*v*w + 3*v^2*w + 17*eps*v^2*w + 28*eps^2*v^2*w + 
      8*eps^3*v^2*w + 6*u*w^2 + 32*eps*u*w^2 + 55*eps^2*u*w^2 + 
      20*eps^3*u*w^2 + 6*v*w^2 + 33*eps*v*w^2 + 54*eps^2*v*w^2 + 
      16*eps^3*v*w^2 + 3*w^3 + 16*eps*w^3 + 26*eps^2*w^3 + 8*eps^3*w^3)/
     ((1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*(u + v + w)), 
   2*(-1/1056*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) - 
     (6*eps^2*u^3 + 8*eps^3*u^3 + 2*u^2*v + 12*eps*u^2*v + 19*eps^2*u^2*v + 
       4*eps^3*u^2*v + 2*u*v^2 + 10*eps*u*v^2 + 12*eps^2*u*v^2 - eps*v^3 - 
       2*eps^2*v^3 + 2*u^2*w + 12*eps*u^2*w + 25*eps^2*u^2*w + 
       12*eps^3*u^2*w + 6*u*v*w + 34*eps*u*v*w + 47*eps^2*u*v*w + 
       4*eps^3*u*v*w + 2*v^2*w + 9*eps*v^2*w + 10*eps^2*v^2*w + 4*u*w^2 + 
       24*eps*u*w^2 + 35*eps^2*u*w^2 + 4*eps^3*u*w^2 + 4*v*w^2 + 
       22*eps*v*w^2 + 28*eps^2*v*w^2 + 2*w^3 + 12*eps*w^3 + 16*eps^2*w^3)/
      (8*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*(u + v + w))), 
   (4*v + 20*eps*v + 16*eps^2*v + 15*w + 48*eps*w + 24*eps^2*w)/
    (4*(1 + 2*eps)*w), -1/528*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) - 
    (6*eps^2*u^3 + 8*eps^3*u^3 + 7*u^2*v + 48*eps*u^2*v + 91*eps^2*u^2*v + 
      36*eps^3*u^2*v + 7*u*v^2 + 46*eps*u*v^2 + 84*eps^2*u*v^2 + 
      32*eps^3*u*v^2 - eps*v^3 - 2*eps^2*v^3 + 7*u^2*w + 48*eps*u^2*w + 
      97*eps^2*u^2*w + 44*eps^3*u^2*w + 21*u*v*w + 142*eps*u*v*w + 
      263*eps^2*u*v*w + 100*eps^3*u*v*w + 7*v^2*w + 45*eps*v^2*w + 
      82*eps^2*v^2*w + 32*eps^3*v^2*w + 14*u*w^2 + 96*eps*u*w^2 + 
      179*eps^2*u*w^2 + 68*eps^3*u*w^2 + 14*v*w^2 + 94*eps*v*w^2 + 
      172*eps^2*v*w^2 + 64*eps^3*v*w^2 + 7*w^3 + 48*eps*w^3 + 88*eps^2*w^3 + 
      32*eps^3*w^3)/(4*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)*(u + v + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (6*eps^2*u^2 + 8*eps^3*u^2 + 2*u*v + 
     8*eps*u*v + 11*eps^2*u*v + 4*eps^3*u*v + 2*v^2 + 10*eps*v^2 + 
     12*eps^2*v^2 + 2*u*w + 8*eps*u*w + 17*eps^2*u*w + 12*eps^3*u*w + 4*v*w + 
     18*eps*v*w + 23*eps^2*v*w + 4*eps^3*v*w + 2*w^2 + 8*eps*w^2 + 
     11*eps^2*w^2 + 4*eps^3*w^2)/(2*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
     (u + v + w)), 0, 0, 0, (13*u^2*v^2 + 90*eps*u^2*v^2 + 
     204*eps^2*u^2*v^2 + 112*eps^3*u^2*v^2 + 13*u*v^3 + 90*eps*u*v^3 + 
     186*eps^2*u*v^3 + 88*eps^3*u*v^3 - 8*eps*u^3*w - 16*eps^2*u^3*w + 
     26*u^2*v*w + 152*eps*u^2*v*w + 352*eps^2*u^2*v*w + 224*eps^3*u^2*v*w + 
     52*u*v^2*w + 316*eps*u*v^2*w + 674*eps^2*u*v^2*w + 376*eps^3*u*v^2*w + 
     13*v^3*w + 74*eps*v^3*w + 154*eps^2*v^3*w + 88*eps^3*v^3*w + 
     13*u^2*w^2 + 58*eps*u^2*w^2 + 140*eps^2*u^2*w^2 + 112*eps^3*u^2*w^2 + 
     65*u*v*w^2 + 350*eps*u*v*w^2 + 766*eps^2*u*v*w^2 + 488*eps^3*u*v*w^2 + 
     39*v^2*w^2 + 206*eps*v^2*w^2 + 430*eps^2*v^2*w^2 + 264*eps^3*v^2*w^2 + 
     26*u*w^3 + 124*eps*u*w^3 + 278*eps^2*u*w^3 + 200*eps^3*u*w^3 + 
     39*v*w^3 + 190*eps*v*w^3 + 398*eps^2*v*w^3 + 264*eps^3*v*w^3 + 13*w^4 + 
     58*eps*w^4 + 122*eps^2*w^4 + 88*eps^3*w^4)/(8*(1 + 2*eps)*(1 + 4*eps)*
     (u + w)*(v + w)^2*(u + v + w)), 0, 
   ((-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (15*u + 110*eps*u + 240*eps^2*u + 128*eps^3*u - 2*eps*v - 4*eps^2*v + 
      15*w + 110*eps*w + 240*eps^2*w + 128*eps^3*w)/
     (8*(1 + 2*eps)*(1 + 4*eps)*(u + w)), 
   ((-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (7*u^2 + 46*eps*u^2 + 102*eps^2*u^2 + 56*eps^3*u^2 + 7*u*v + 45*eps*u*v + 
      91*eps^2*u*v + 44*eps^3*u*v - eps*v^2 - 2*eps^2*v^2 + 14*u*w + 
      84*eps*u*w + 179*eps^2*u*w + 100*eps^3*u*w + 7*v*w + 41*eps*v*w + 
      83*eps^2*v*w + 44*eps^3*v*w + 7*w^2 + 38*eps*w^2 + 77*eps^2*w^2 + 
      44*eps^3*w^2)/(4*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(u + v + w)), 
   2*(((-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
     (43*u^2 + 310*eps*u^2 + 684*eps^2*u^2 + 368*eps^3*u^2 + 43*u*v + 
       306*eps*u*v + 658*eps^2*u*v + 344*eps^3*u*v - 4*eps*v^2 - 
       8*eps^2*v^2 + 86*u*w + 604*eps*u*w + 1318*eps^2*u*w + 712*eps^3*u*w + 
       43*v*w + 298*eps*v*w + 642*eps^2*v*w + 344*eps^3*v*w + 43*w^2 + 
       294*eps*w^2 + 634*eps^2*w^2 + 344*eps^3*w^2)/
      (16*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(u + v + w))), 
   (-2*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (-7*u - 26*eps*u - 16*eps^2*u + 4*v + 20*eps*v + 16*eps^2*v - 3*w - 
      6*eps*w)/(4*(1 + 2*eps)*(u + w)), 
   -1/8*(13*u^2 + 82*eps*u^2 + 188*eps^2*u^2 + 112*eps^3*u^2 + 13*u*v + 
      78*eps*u*v + 162*eps^2*u*v + 88*eps^3*u*v - 4*eps*v^2 - 8*eps^2*v^2 + 
      26*u*w + 148*eps*u*w + 326*eps^2*u*w + 200*eps^3*u*w + 13*v*w + 
      70*eps*v*w + 146*eps^2*v*w + 88*eps^3*v*w + 13*w^2 + 66*eps*w^2 + 
      138*eps^2*w^2 + 88*eps^3*w^2)/((1 + 2*eps)*(1 + 4*eps)*(u + w)*
      (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(2*u^2*v^2 + 18*eps*u^2*v^2 + 48*eps^2*u^2*v^2 + 32*eps^3*u^2*v^2 + 
      2*u*v^3 + 18*eps*u*v^3 + 48*eps^2*u*v^3 + 32*eps^3*u*v^3 + 
      6*eps^2*u^3*w + 8*eps^3*u^3*w + 6*u^2*v*w + 37*eps*u^2*v*w + 
      107*eps^2*u^2*v*w + 84*eps^3*u^2*v*w + 10*u*v^2*w + 75*eps*u*v^2*w + 
      192*eps^2*u*v^2*w + 128*eps^3*u*v^2*w + 2*v^3*w + 17*eps*v^3*w + 
      46*eps^2*v^3*w + 32*eps^3*v^3*w + 4*u^2*w^2 + 19*eps*u^2*w^2 + 
      89*eps^2*u^2*w^2 + 92*eps^3*u^2*w^2 + 16*u*v*w^2 + 87*eps*u*v*w^2 + 
      243*eps^2*u*v*w^2 + 196*eps^3*u*v*w^2 + 8*v^2*w^2 + 52*eps*v^2*w^2 + 
      134*eps^2*v^2*w^2 + 96*eps^3*v^2*w^2 + 8*u*w^3 + 30*eps*u*w^3 + 
      123*eps^2*u*w^3 + 132*eps^3*u*w^3 + 10*v*w^3 + 46*eps*v*w^3 + 
      128*eps^2*v*w^3 + 112*eps^3*v*w^3 + 4*w^4 + 11*eps*w^4 + 40*eps^2*w^4 + 
      48*eps^3*w^4)/((1 + 2*eps)*(1 + 4*eps)*w*(u + w)*(v + w)*(u + v + w)), 
   -1/2*(eps*(3*u^2 + 4*eps*u^2 + 5*u*v + 14*eps*u*v + 8*eps^2*u*v + v^2 + 
       2*eps*v^2 + 8*u*w + 18*eps*u*w + 8*eps^2*u*w + 6*v*w + 16*eps*v*w + 
       8*eps^2*v*w + 5*w^2 + 14*eps*w^2 + 8*eps^2*w^2))/
     ((1 + 2*eps)*(1 + 4*eps)*(u + w)*(u + v + w)), 
   (281*(-1 + 7*eps)*(25 + 36*eps))/(11088*(1 + 2*eps)) - 
    (18*eps^2*u + 24*eps^3*u + 58*v + 384*eps*v + 665*eps^2*v + 204*eps^3*v + 
      58*w + 384*eps*w + 665*eps^2*w + 204*eps^3*w)/
     (12*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   (193*(-1 + 7*eps)*(25 + 36*eps))/(5544*(1 + 2*eps)) - 
    (6*eps^2*u^2 + 8*eps^3*u^2 + 15*u*v + 90*eps*u*v + 149*eps^2*u*v + 
      44*eps^3*u*v + 15*v^2 + 93*eps*v^2 + 149*eps^2*v^2 + 36*eps^3*v^2 + 
      15*u*w + 90*eps*u*w + 173*eps^2*u*w + 76*eps^3*u*w + 30*v*w + 
      183*eps*v*w + 304*eps^2*v*w + 88*eps^3*v*w + 15*w^2 + 90*eps*w^2 + 
      155*eps^2*w^2 + 52*eps^3*w^2)/(4*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
      (u + v + w)), (19*(-1 + 7*eps)*(25 + 36*eps))/(2112*(1 + 2*eps)) + 
    (14*u^3*v + 66*eps*u^3*v + 76*eps^2*u^3*v + 14*u^2*v^2 + 75*eps*u^2*v^2 + 
      94*eps^2*u^2*v^2 + 14*u^3*w + 66*eps*u^3*w + 220*eps^2*u^3*w + 
      192*eps^3*u^3*w + 56*u^2*v*w + 273*eps*u^2*v*w + 502*eps^2*u^2*v*w + 
      240*eps^3*u^2*v*w + 28*u*v^2*w + 150*eps*u*v^2*w + 278*eps^2*u*v^2*w + 
      120*eps^3*u*v^2*w + 18*eps^2*v^3*w + 24*eps^3*v^3*w + 42*u^2*w^2 + 
      198*eps*u^2*w^2 + 588*eps^2*u^2*w^2 + 480*eps^3*u^2*w^2 + 70*u*v*w^2 + 
      348*eps*u*v*w^2 + 722*eps^2*u*v*w^2 + 408*eps^3*u*v*w^2 + 14*v^2*w^2 + 
      75*eps*v^2*w^2 + 166*eps^2*v^2*w^2 + 96*eps^3*v^2*w^2 + 42*u*w^3 + 
      198*eps*u*w^3 + 516*eps^2*u*w^3 + 384*eps^3*u*w^3 + 28*v*w^3 + 
      141*eps*v*w^3 + 296*eps^2*v*w^3 + 168*eps^3*v*w^3 + 14*w^4 + 
      66*eps*w^4 + 148*eps^2*w^4 + 96*eps^3*w^4)/(12*(1 + 2*eps)*(1 + 4*eps)*
      (u + w)^2*(v + w)*(u + v + w)), -5/12 - ((-1 + 7*eps)*(25 + 36*eps))/
     (2112*(1 + 2*eps)), 2*((85*(-1 + 7*eps)*(25 + 36*eps))/
      (4032*(1 + 2*eps)) - (36*eps^2*u^2 + 48*eps^3*u^2 + 125*u*v + 
       804*eps*u*v + 1402*eps^2*u*v + 456*eps^3*u*v + 125*v^2 + 813*eps*v^2 + 
       1384*eps^2*v^2 + 408*eps^3*v^2 + 125*u*w + 804*eps*u*w + 
       1474*eps^2*u*w + 552*eps^3*u*w + 250*v*w + 1617*eps*v*w + 
       2786*eps^2*v*w + 864*eps^3*v*w + 125*w^2 + 804*eps*w^2 + 
       1402*eps^2*w^2 + 456*eps^3*w^2)/(24*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
       (u + v + w))), (-1943*(-1 + 7*eps)*(25 + 36*eps))/
     (22176*(1 + 2*eps)) + (31 + 71*eps + 12*eps^2)/(6*(1 + 2*eps)), 
   (-5*(-1 + 7*eps)*(25 + 36*eps))/(528*(1 + 2*eps)) - 
    (36*eps^2*u^2 + 48*eps^3*u^2 + 19*u*v + 114*eps*u*v + 266*eps^2*u*v + 
      168*eps^3*u*v + 19*v^2 + 123*eps*v^2 + 248*eps^2*v^2 + 120*eps^3*v^2 + 
      19*u*w + 114*eps*u*w + 338*eps^2*u*w + 264*eps^3*u*w + 38*v*w + 
      237*eps*v*w + 514*eps^2*v*w + 288*eps^3*v*w + 19*w^2 + 114*eps*w^2 + 
      266*eps^2*w^2 + 168*eps^3*w^2)/(12*(1 + 2*eps)*(1 + 4*eps)*(v + w)*
      (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (21*(1 + eps)*(1 + 4*eps))/(176*(1 + 2*eps)), 0, 
   ((-1 + 7*eps)*(25 + 36*eps))/(528*(1 + 2*eps)), 
   ((-1 + 7*eps)*(25 + 36*eps))/(528*(1 + 2*eps)), 
   ((-1 + 7*eps)*(25 + 36*eps))/(528*(1 + 2*eps)), 
   -1/1056*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps), 0, 0, 0}, 
  {2*((149*(-1 + 7*eps)*(25 + 36*eps))/(2112*(1 + 2*eps)) - 
     (108*eps^2*u + 144*eps^3*u - 55*v - 366*eps*v - 470*eps^2*v + 
       24*eps^3*v - 55*w - 366*eps*w - 416*eps^2*w + 96*eps^3*w)/
      (12*(1 + 2*eps)*(1 + 4*eps)*(v + w))), 0, 
   (4*(-1/352*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) - 
      (45*u + 258*eps*u + 512*eps^2*u + 224*eps^3*u + 144*eps^2*v + 
        192*eps^3*v + 45*w + 258*eps*w + 584*eps^2*w + 320*eps^3*w)/
       (16*(1 + 2*eps)*(1 + 4*eps)*(u + w))))/3, 
   4*((25367*(-1 + 7*eps)*(25 + 36*eps))/(177408*(1 + 2*eps)) + 
     (576*eps^2*u^2 + 768*eps^3*u^2 + 695*u*v + 3738*eps*u*v + 
       7000*eps^2*u*v + 2688*eps^3*u*v + 576*eps^2*v^2 + 768*eps^3*v^2 + 
       695*u*w + 3738*eps*u*w + 9304*eps^2*u*w + 5760*eps^3*u*w + 695*v*w + 
       3738*eps*v*w + 9304*eps^2*v*w + 5760*eps^3*v*w + 695*w^2 + 
       3738*eps*w^2 + 10456*eps^2*w^2 + 7296*eps^3*w^2)/
      (32*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w))), 
   (2*((17*(-1 + 7*eps)*(25 + 36*eps))/(352*(1 + 2*eps)) + 
      (72*eps^2*u^2 + 96*eps^3*u^2 + 49*u*v + 186*eps*u*v + 392*eps^2*u*v + 
        192*eps^3*u*v + 72*eps^2*v^2 + 96*eps^3*v^2 + 49*u*w + 186*eps*u*w + 
        752*eps^2*u*w + 672*eps^3*u*w + 49*v*w + 186*eps*v*w + 
        752*eps^2*v*w + 672*eps^3*v*w + 49*w^2 + 186*eps*w^2 + 
        968*eps^2*w^2 + 960*eps^3*w^2)/(8*(1 + 2*eps)*(1 + 4*eps)*(u + w)*
        (v + w))))/3, 0, 0, (-23*(-1 + 7*eps)*(25 + 36*eps))/
     (528*(1 + 2*eps)) + (27*eps^2*u + 36*eps^3*u - 5*v - 30*eps*v + 
      5*eps^2*v + 60*eps^3*v - 5*w - 30*eps*w + 23*eps^2*w + 84*eps^3*w)/
     (3*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   (19*(-1 + 7*eps)*(25 + 36*eps))/(528*(1 + 2*eps)) - 
    (72*eps^2*u + 96*eps^3*u + 13*v + 78*eps*v + 212*eps^2*v + 144*eps^3*v + 
      13*w + 78*eps*w + 248*eps^2*w + 192*eps^3*w)/(6*(1 + 2*eps)*(1 + 4*eps)*
      (v + w)), 0, ((13*(-1 + 7*eps)*(25 + 36*eps))/(132*(1 + 2*eps)) - 
     (2*(9*eps^2*u^2 + 12*eps^3*u^2 - 5*u*v - 30*eps*u*v + 14*eps^2*u*v + 
        72*eps^3*u*v + 9*eps^2*v^2 + 12*eps^3*v^2 - 5*u*w - 30*eps*u*w + 
        59*eps^2*u*w + 132*eps^3*u*w - 5*v*w - 30*eps*v*w + 59*eps^2*v*w + 
        132*eps^3*v*w - 5*w^2 - 30*eps*w^2 + 86*eps^2*w^2 + 168*eps^3*w^2))/
      (3*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)))/2, 
   2*((-107*(-1 + 7*eps)*(25 + 36*eps))/(1008*(1 + 2*eps)) - 
     (54*eps^2*u + 72*eps^3*u - 257*v - 1686*eps*v - 2734*eps^2*v - 
       648*eps^3*v - 257*w - 1686*eps*w - 2734*eps^2*w - 648*eps^3*w)/
      (6*(1 + 2*eps)*(1 + 4*eps)*(v + w))), 
   (5*(-1 + 7*eps)*(25 + 36*eps))/(264*(1 + 2*eps)) + 
    (7 + 42*eps + 128*eps^2 + 96*eps^3)/(6*(1 + 2*eps)*(1 + 4*eps)), 
   (2*((9*(-1 + 7*eps)*(25 + 36*eps))/(176*(1 + 2*eps)) + 
      (-3*eps^2*u^2 - 4*eps^3*u^2 + 2*u*v + 6*eps*u*v - eps^2*u*v - 
        12*eps^3*u*v + 6*eps^2*v^2 + 8*eps^3*v^2 + 2*u*w + 6*eps*u*w - 
        4*eps^2*u*w - 16*eps^3*u*w + 2*v*w + 6*eps*v*w + 11*eps^2*v*w + 
        4*eps^3*v*w + 2*w^2 + 6*eps*w^2 + 5*eps^2*w^2 - 4*eps^3*w^2)/
       ((1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w))))/3, 
   (-9*(-1 + 7*eps)*(25 + 36*eps))/(176*(1 + 2*eps)) - 
    (-12*eps^2*u^2 - 16*eps^3*u^2 + 5*u*v + 18*eps*u*v + 12*eps^2*u*v - 
      16*eps^3*u*v + 12*eps^2*v^2 + 16*eps^3*v^2 + 5*u*w + 18*eps*u*w - 
      32*eps^3*u*w + 5*v*w + 18*eps*v*w + 36*eps^2*v*w + 16*eps^3*v*w + 
      5*w^2 + 18*eps*w^2 + 24*eps^2*w^2)/(2*(1 + 2*eps)*(1 + 4*eps)*(u + w)*
      (v + w)), 0, 2*((67*(-1 + 7*eps)*(25 + 36*eps))/(2772*(1 + 2*eps)) - 
     (36*eps^2*u^2 + 48*eps^3*u^2 + 97*u*v + 654*eps*u*v + 1340*eps^2*u*v + 
       624*eps^3*u*v + 144*eps^2*v^2 + 192*eps^3*v^2 + 97*u*w + 654*eps*u*w + 
       1376*eps^2*u*w + 672*eps^3*u*w + 97*v*w + 654*eps*v*w + 
       1484*eps^2*v*w + 816*eps^3*v*w + 97*w^2 + 654*eps*w^2 + 
       1340*eps^2*w^2 + 624*eps^3*w^2)/(12*(1 + 2*eps)*(1 + 4*eps)*(u + w)*
       (v + w))), ((-1 + 7*eps)*(25 + 36*eps))/(66*(1 + 2*eps)) + 
    (72*eps^2*u^2 + 96*eps^3*u^2 + 101*u*v + 606*eps*u*v + 952*eps^2*u*v + 
      192*eps^3*u*v + 72*eps^2*v^2 + 96*eps^3*v^2 + 101*u*w + 606*eps*u*w + 
      1024*eps^2*u*w + 288*eps^3*u*w + 101*v*w + 606*eps*v*w + 
      1024*eps^2*v*w + 288*eps^3*v*w + 101*w^2 + 606*eps*w^2 + 
      952*eps^2*w^2 + 192*eps^3*w^2)/(12*(1 + 2*eps)*(1 + 4*eps)*(u + w)*
      (v + w)), -1/63*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
    (7*u + 48*eps*u + 88*eps^2*u + 32*eps^3*u + 6*eps^2*v + 8*eps^3*v + 7*w + 
      48*eps*w + 76*eps^2*w + 16*eps^3*w)/(2*(1 + 2*eps)*(1 + 4*eps)*
      (u + w)), ((7*(-1 + 7*eps)*(25 + 36*eps))/(176*(1 + 2*eps)) + 
     (5*u + 24*eps*u + 32*eps^2*u + 5*w + 24*eps*w + 68*eps^2*w + 48*eps^3*w)/
      (2*(1 + 2*eps)*(1 + 4*eps)*(u + w)))/2, 
   (331*(-1 + 7*eps)*(25 + 36*eps))/(5544*(1 + 2*eps)) + 
    (9*eps^2*u + 12*eps^3*u - 61*v - 402*eps*v - 680*eps^2*v - 192*eps^3*v - 
      61*w - 402*eps*w - 698*eps^2*w - 216*eps^3*w)/
     (3*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   ((19*(-1 + 7*eps)*(25 + 36*eps))/(66*(1 + 2*eps)) + 
     (2*(44*v + 282*eps*v + 466*eps^2*v + 120*eps^3*v + 44*w + 282*eps*w + 
        493*eps^2*w + 156*eps^3*w))/(3*(1 + 2*eps)*(1 + 4*eps)*(v + w)))/2, 
   0, 0, 2*((-101*(-1 + 7*eps)*(25 + 36*eps))/(1584*(1 + 2*eps)) - 
     (133 + 344*eps + 104*eps^2)/(4*(1 + 2*eps))), 
   (-1193*(-1 + 7*eps)*(25 + 36*eps))/(11088*(1 + 2*eps)) - 
    (36*eps^2*u^2 + 48*eps^3*u^2 + 197*u*v + 1308*eps*u*v + 2536*eps^2*u*v + 
      1056*eps^3*u*v + 36*eps^2*v^2 + 48*eps^3*v^2 + 197*u*w + 1308*eps*u*w + 
      2716*eps^2*u*w + 1296*eps^3*u*w + 197*v*w + 1308*eps*v*w + 
      2716*eps^2*v*w + 1296*eps^3*v*w + 197*w^2 + 1308*eps*w^2 + 
      2824*eps^2*w^2 + 1440*eps^3*w^2)/(12*(1 + 2*eps)*(1 + 4*eps)*(u + w)*
      (v + w)), (2*((-1817*(-1 + 7*eps)*(25 + 36*eps))/(7392*(1 + 2*eps)) - 
      (12*eps^2*u^2 + 16*eps^3*u^2 - 31*u*v - 186*eps*u*v - 152*eps^2*u*v + 
        128*eps^3*u*v + 12*eps^2*v^2 + 16*eps^3*v^2 - 31*u*w - 186*eps*u*w - 
        92*eps^2*u*w + 208*eps^3*u*w - 31*v*w - 186*eps*v*w - 92*eps^2*v*w + 
        208*eps^3*v*w - 31*w^2 - 186*eps*w^2 - 56*eps^2*w^2 + 256*eps^3*w^2)/
       (2*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w))))/3, 
   2*((-27*(-1 + 7*eps)*(25 + 36*eps))/(352*(1 + 2*eps)) - 
     (6*eps^2*u^2 + 8*eps^3*u^2 + 9*u*v + 48*eps*u*v + 88*eps^2*u*v + 
       32*eps^3*u*v + 6*eps^2*v^2 + 8*eps^3*v^2 + 9*u*w + 48*eps*u*w + 
       118*eps^2*u*w + 72*eps^3*u*w + 9*v*w + 48*eps*v*w + 118*eps^2*v*w + 
       72*eps^3*v*w + 9*w^2 + 48*eps*w^2 + 136*eps^2*w^2 + 96*eps^3*w^2)/
      ((1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w))), 
   ((-115*(-1 + 7*eps)*(25 + 36*eps))/(1056*(1 + 2*eps)) - 
     (144*eps^2*u^2 + 192*eps^3*u^2 + 169*u*v + 870*eps*u*v + 
       1448*eps^2*u*v + 384*eps^3*u*v + 144*eps^2*v^2 + 192*eps^3*v^2 + 
       169*u*w + 870*eps*u*w + 1952*eps^2*u*w + 1056*eps^3*u*w + 169*v*w + 
       870*eps*v*w + 1952*eps^2*v*w + 1056*eps^3*v*w + 169*w^2 + 
       870*eps*w^2 + 2168*eps^2*w^2 + 1344*eps^3*w^2)/
      (12*(1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)))/2, 0, 0, 0, 0, 0, 
   -1/2*(-3*u*v - 12*eps*u*v + 2*eps^2*u*v + 24*eps^3*u*v + 6*eps^2*v^2 + 
      8*eps^3*v^2 - 3*u*w - 12*eps*u*w - 10*eps^2*u*w + 8*eps^3*u*w - 3*v*w - 
      12*eps*v*w - 4*eps^2*v*w + 16*eps^3*v*w - 3*w^2 - 12*eps*w^2 - 
      10*eps^2*w^2 + 8*eps^3*w^2)/((1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)), 
   ((-1 + 7*eps)*(25 + 36*eps))/(132*(1 + 2*eps)) + 
    (18*eps^2*u + 24*eps^3*u + 5*v + 30*eps*v + 58*eps^2*v + 24*eps^3*v + 
      5*w + 30*eps*w + 58*eps^2*w + 24*eps^3*w)/(6*(1 + 2*eps)*(1 + 4*eps)*
      (v + w)), ((-1 + 7*eps)*(25 + 36*eps))/(132*(1 + 2*eps)) + 
    (5*u + 30*eps*u + 58*eps^2*u + 24*eps^3*u + 18*eps^2*v + 24*eps^3*v + 
      5*w + 30*eps*w + 58*eps^2*w + 24*eps^3*w)/(6*(1 + 2*eps)*(1 + 4*eps)*
      (u + w)), -1/2*(6*eps^2*u^2 + 8*eps^3*u^2 - 3*u*v - 12*eps*u*v + 
      2*eps^2*u*v + 24*eps^3*u*v - 3*u*w - 12*eps*u*w - 4*eps^2*u*w + 
      16*eps^3*u*w - 3*v*w - 12*eps*v*w - 10*eps^2*v*w + 8*eps^3*v*w - 
      3*w^2 - 12*eps*w^2 - 10*eps^2*w^2 + 8*eps^3*w^2)/
     ((1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)), 
   2*(((-1 + 7*eps)*(25 + 36*eps))/(264*(1 + 2*eps)) + 
     (9*eps^2*u^2 + 12*eps^3*u^2 + 4*u*v + 24*eps*u*v + 32*eps^2*u*v + 
       9*eps^2*v^2 + 12*eps^3*v^2 + 4*u*w + 24*eps*u*w + 41*eps^2*u*w + 
       12*eps^3*u*w + 4*v*w + 24*eps*v*w + 41*eps^2*v*w + 12*eps^3*v*w + 
       4*w^2 + 24*eps*w^2 + 32*eps^2*w^2)/(6*(1 + 2*eps)*(1 + 4*eps)*(u + w)*
       (v + w))), (-5 - 7*eps + 4*eps^2)/(1 + 2*eps), 
   ((-1 + 7*eps)*(25 + 36*eps))/(132*(1 + 2*eps)) + 
    (9*eps^2*u^2 + 12*eps^3*u^2 + 10*u*v + 60*eps*u*v + 80*eps^2*u*v + 
      9*eps^2*v^2 + 12*eps^3*v^2 + 10*u*w + 60*eps*u*w + 89*eps^2*u*w + 
      12*eps^3*u*w + 10*v*w + 60*eps*v*w + 89*eps^2*v*w + 12*eps^3*v*w + 
      10*w^2 + 60*eps*w^2 + 80*eps^2*w^2)/(3*(1 + 2*eps)*(1 + 4*eps)*(u + w)*
      (v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -((6*eps^2*u + 8*eps^3*u + v + 3*eps*v + 4*eps^2*v + w + 3*eps*w + 
      10*eps^2*w + 8*eps^3*w)/((1 + 2*eps)*(1 + 4*eps)*(v + w))), 0, 0, 0, 
   -1/2*(3*u*v^2 + 12*eps*u*v^2 + 10*eps^2*u*v^2 - 8*eps^3*u*v^2 + 
      12*eps^2*u^2*w + 16*eps^3*u^2*w + 6*u*v*w + 24*eps*u*v*w + 
      56*eps^2*u*v*w + 32*eps^3*u*v*w + 3*v^2*w + 12*eps*v^2*w + 
      58*eps^2*v^2*w + 56*eps^3*v^2*w + 3*u*w^2 + 12*eps*u*w^2 + 
      46*eps^2*u*w^2 + 40*eps^3*u*w^2 + 6*v*w^2 + 24*eps*v*w^2 + 
      116*eps^2*v*w^2 + 112*eps^3*v*w^2 + 3*w^3 + 12*eps*w^3 + 58*eps^2*w^3 + 
      56*eps^3*w^3)/((1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)^2), 0, 
   -1/63*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
    (5*u + 36*eps*u + 78*eps^2*u + 40*eps^3*u + 6*eps^2*v + 8*eps^3*v + 5*w + 
      36*eps*w + 78*eps^2*w + 40*eps^3*w)/(2*(1 + 2*eps)*(1 + 4*eps)*
      (u + w)), -1/63*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
    (u + 6*eps*u + 20*eps^2*u + 16*eps^3*u + 3*eps^2*v + 4*eps^3*v + w + 
      6*eps*w + 32*eps^2*w + 32*eps^3*w)/((1 + 2*eps)*(1 + 4*eps)*(u + w)), 
   2*(-1/63*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
     (6*u + 42*eps*u + 95*eps^2*u + 52*eps^3*u + 6*eps^2*v + 8*eps^3*v + 
       6*w + 42*eps*w + 107*eps^2*w + 68*eps^3*w)/(2*(1 + 2*eps)*(1 + 4*eps)*
       (u + w))), (2*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (-1 + 4*eps + 8*eps^2)/(2*(1 + 2*eps)), 
   (3*u + 18*eps*u + 39*eps^2*u + 20*eps^3*u + 6*eps^2*v + 8*eps^3*v + 3*w + 
     18*eps*w + 51*eps^2*w + 36*eps^3*w)/((1 + 2*eps)*(1 + 4*eps)*(u + w)), 
   0, 0, 0, 0, 0, 0, 0, (6*eps^2*u^2 + 8*eps^3*u^2 + u*v - 3*eps*u*v + 
     8*eps^2*u*v + 16*eps^3*u*v + 6*eps^2*v^2 + 8*eps^3*v^2 + u*w - 
     3*eps*u*w + 38*eps^2*u*w + 56*eps^3*u*w + v*w - 3*eps*v*w + 
     38*eps^2*v*w + 56*eps^3*v*w + w^2 - 3*eps*w^2 + 56*eps^2*w^2 + 
     80*eps^3*w^2)/((1 + 2*eps)*(1 + 4*eps)*(u + w)*(v + w)), 
   -((u + 3*eps*u + 4*eps^2*u + 6*eps^2*v + 8*eps^3*v + w + 3*eps*w + 
      10*eps^2*w + 8*eps^3*w)/((1 + 2*eps)*(1 + 4*eps)*(u + w))), 
   (247*(-1 + 7*eps)*(25 + 36*eps))/(5544*(1 + 2*eps)) + 
    (18*eps^2*u + 24*eps^3*u - 131*v - 858*eps*v - 1414*eps^2*v - 
      360*eps^3*v - 131*w - 858*eps*w - 1414*eps^2*w - 360*eps^3*w)/
     (6*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 
   (71*(-1 + 7*eps)*(25 + 36*eps))/(2772*(1 + 2*eps)) + 
    (3*eps^2*u + 4*eps^3*u - 24*v - 159*eps*v - 260*eps^2*v - 64*eps^3*v - 
      24*w - 159*eps*w - 248*eps^2*w - 48*eps^3*w)/((1 + 2*eps)*(1 + 4*eps)*
      (v + w)), (-3*(-1 + 7*eps)*(25 + 36*eps))/(176*(1 + 2*eps)) - 
    (7*u^2*v + 33*eps*u^2*v + 35*eps^2*u^2*v - 12*eps^3*u^2*v + 7*u^2*w + 
      33*eps*u^2*w + 107*eps^2*u^2*w + 84*eps^3*u^2*w + 14*u*v*w + 
      66*eps*u*v*w + 124*eps^2*u*v*w + 48*eps^3*u*v*w + 18*eps^2*v^2*w + 
      24*eps^3*v^2*w + 14*u*w^2 + 66*eps*u*w^2 + 214*eps^2*u*w^2 + 
      168*eps^3*u*w^2 + 7*v*w^2 + 33*eps*v*w^2 + 89*eps^2*v*w^2 + 
      60*eps^3*v*w^2 + 7*w^3 + 33*eps*w^3 + 107*eps^2*w^3 + 84*eps^3*w^3)/
     (3*(1 + 2*eps)*(1 + 4*eps)*(u + w)^2*(v + w)), 
   5/6 + ((-1 + 7*eps)*(25 + 36*eps))/(528*(1 + 2*eps)), 
   2*((289*(-1 + 7*eps)*(25 + 36*eps))/(5544*(1 + 2*eps)) + 
     (36*eps^2*u + 48*eps^3*u - 253*v - 1662*eps*v - 2702*eps^2*v - 
       648*eps^3*v - 253*w - 1662*eps*w - 2630*eps^2*w - 552*eps^3*w)/
      (12*(1 + 2*eps)*(1 + 4*eps)*(v + w))), 
   (-95*(-1 + 7*eps)*(25 + 36*eps))/(5544*(1 + 2*eps)) + 
    (155 + 391*eps + 108*eps^2)/(3*(1 + 2*eps)), 
   (5*(-1 + 7*eps)*(25 + 36*eps))/(264*(1 + 2*eps)) + 
    (36*eps^2*u + 48*eps^3*u + 19*v + 114*eps*v + 242*eps^2*v + 120*eps^3*v + 
      19*w + 114*eps*w + 314*eps^2*w + 216*eps^3*w)/
     (6*(1 + 2*eps)*(1 + 4*eps)*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((1 + eps)*(1 + 4*eps))/(88*(1 + 2*eps)), 
   -1/264*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps), 
   -1/132*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps), 0, 0, 0, 0, 0}, 
  {(3*(8*eps*u - 3*v - 8*eps*v - 3*w - 4*eps*w))/(4*(1 + 4*eps)*(v + w)), 0, 
   -1/2*(5 + 12*eps)/(1 + 4*eps), 
   4*(-1/126*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
     (-24*eps*u - 48*eps^2*u + 29*v + 102*eps*v + 108*eps^2*v + 32*eps^3*v + 
       29*w + 30*eps*w - 36*eps^2*w + 32*eps^3*w)/(4*(1 + 2*eps)*(1 + 4*eps)*
       (v + w))), -1/4*(8*eps*u - 7*v + 4*eps*v - 7*w + 36*eps*w)/
     ((1 + 4*eps)*(v + w)), 0, 0, -((3*eps*u - v - 3*eps*v - w - eps*w)/
     ((1 + 4*eps)*(v + w))), (2*(2*eps*u - v - 3*eps*v - w - 2*eps*w))/
    ((1 + 4*eps)*(v + w)), 0, (eps*u - v - eps*v - w + 3*eps*w)/
    ((1 + 4*eps)*(v + w)), (2*(9*eps*u + v + 16*eps*v + w + 16*eps*w))/
    (3*(1 + 4*eps)*(v + w)), -1/2*(1 + 8*eps)/(1 + 4*eps), 
   (2*eps*u - v - 12*eps*v - w - 12*eps*w)/(3*(1 + 4*eps)*(v + w)), 
   (-2*eps*(u - 2*v - 2*w))/((1 + 4*eps)*(v + w)), 0, 
   2*((2*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
     (-(eps*u) - 2*eps^2*u + 6*v + 41*eps*v + 78*eps^2*v + 32*eps^3*v + 6*w + 
       41*eps*w + 78*eps^2*w + 32*eps^3*w)/((1 + 2*eps)*(1 + 4*eps)*
       (v + w))), (-2*(eps*u - v - 3*eps*v - w - 3*eps*w))/
    ((1 + 4*eps)*(v + w)), -1/63*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
    (7 + 46*eps + 84*eps^2 + 32*eps^3)/(2*(1 + 2*eps)*(1 + 4*eps)), 
   -(eps/(1 + 4*eps)), -1/3*(3*eps*u - v - 7*eps*v - w - 13*eps*w)/
     ((1 + 4*eps)*(v + w)), -((eps*(v + 4*w))/((1 + 4*eps)*(v + w))), 0, 0, 
   2*(-1/126*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
     (19 + 56*eps + 24*eps^2)/(12*(1 + 2*eps))), 
   ((-1 + 7*eps)*(25 + 36*eps))/(126*(1 + 2*eps)) - 
    (-4*eps*u - 8*eps^2*u + 9*v + 44*eps*v + 72*eps^2*v + 32*eps^3*v + 9*w + 
      28*eps*w + 40*eps^2*w + 32*eps^3*w)/(4*(1 + 2*eps)*(1 + 4*eps)*
      (v + w)), (2*((2*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
      (-24*eps*u - 48*eps^2*u + 65*v + 366*eps*v + 712*eps^2*v + 
        384*eps^3*v + 65*w + 270*eps*w + 520*eps^2*w + 384*eps^3*w)/
       (12*(1 + 2*eps)*(1 + 4*eps)*(v + w))))/3, 
   (8*eps*u - 7*v + 4*eps*v - 7*w + 36*eps*w)/(2*(1 + 4*eps)*(v + w)), 
   (8*eps*u - 7*v - 4*eps*v - 7*w + 16*eps*w)/(4*(1 + 4*eps)*(v + w)), 0, 0, 
   0, 0, 0, (1 + 3*eps)/(1 + 4*eps), 
   -((eps*(u + v + w))/((1 + 4*eps)*(v + w))), -1/2, 
   (2*eps*u^2 + 3*u*v + 12*eps*u*v + 3*u*w + 10*eps*u*w + 3*v*w + 8*eps*v*w + 
     3*w^2 + 8*eps*w^2)/(2*(1 + 4*eps)*(u + w)*(v + w)), 
   -((eps*u)/((1 + 4*eps)*(v + w))), -3, 
   -((eps*u - v - 4*eps*v - w - 4*eps*w)/((1 + 4*eps)*(v + w))), 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (2*eps*(u + w))/((1 + 4*eps)*(v + w)), 0, 0, 0, 
   -((1 + eps)/(1 + 4*eps)), 0, 
   -1/63*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
    (2 + 7*eps + 4*eps^2)/(1 + 2*eps), 
   -1/63*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
    (3 + 18*eps + 34*eps^2 + 16*eps^3)/((1 + 2*eps)*(1 + 4*eps)), 
   2*(-1/63*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
     (11 + 72*eps + 140*eps^2 + 64*eps^3)/(4*(1 + 2*eps)*(1 + 4*eps))), 
   (2*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (7 + 26*eps + 16*eps^2)/(2*(1 + 2*eps)), (3*(1 + 2*eps))/(2*(1 + 4*eps)), 
   0, 0, 0, 0, 0, 0, 0, (-2*(eps*u - v - w + 4*eps*w))/((1 + 4*eps)*(v + w)), 
   (-2*(1 + 2*eps))/(1 + 4*eps), -1/6*(6*eps*u + v + 10*eps*v + w + 10*eps*w)/
     ((1 + 4*eps)*(v + w)), -1/3*(3*eps*u + 2*v + 11*eps*v + 2*w + 23*eps*w)/
     ((1 + 4*eps)*(v + w)), (-3*u^2*v - 12*eps*u^2*v - 3*u^2*w + 
     4*eps*u^2*w - 6*u*v*w - 12*eps*u*v*w + 4*eps*v^2*w - 6*u*w^2 + 
     8*eps*u*w^2 - 3*v*w^2 - 3*w^3 + 4*eps*w^3)/(2*(1 + 4*eps)*(u + w)^2*
     (v + w)), 0, -1/6*(12*eps*u - v + 8*eps*v - w + 32*eps*w)/
     ((1 + 4*eps)*(v + w)), 7/3, -1/2*(4*eps*u - v - w + 8*eps*w)/
     ((1 + 4*eps)*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 
   0, 0, 0, 0}, {(-3*(1 + 2*eps))/(1 + 4*eps), 0, 
   (-5*u - 12*eps*u + 16*eps*v - 5*w - 4*eps*w)/(4*(1 + 4*eps)*(u + w)), 
   (-3*(-33*u - 28*eps*u + 32*eps*v - 33*w + 68*eps*w))/
    (4*(1 + 4*eps)*(u + w)), -1/2*(-5*u - 4*eps*u + 4*eps*v - 5*w + 12*eps*w)/
     ((1 + 4*eps)*(u + w)), 0, 0, (7 + 4*eps)/(6*(1 + 4*eps)), 
   (-2*(5 + 14*eps))/(3*(1 + 4*eps)), 0, 
   (-5*u - 11*eps*u + 3*eps*v - 5*w + eps*w)/(3*(1 + 4*eps)*(u + w)), 
   2*((-8*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
     (122 + 807*eps + 1366*eps^2 + 384*eps^3)/(3*(1 + 2*eps)*(1 + 4*eps))), 
   (-2*eps)/(1 + 4*eps), (-2*eps*(u + 2*v + 3*w))/(3*(1 + 4*eps)*(u + w)), 
   (2*eps*(u + v + 2*w))/((1 + 4*eps)*(u + w)), 0, 
   (-17*u - 20*eps*u + 48*eps*v - 17*w - 20*eps*w)/(6*(1 + 4*eps)*(u + w)), 
   -1/12*(-61*u - 220*eps*u + 24*eps*v - 61*w - 220*eps*w)/
     ((1 + 4*eps)*(u + w)), -((eps*(-u + v - 3*w))/((1 + 4*eps)*(u + w))), 
   -((eps*(u + 4*w))/((1 + 4*eps)*(u + w))), 
   (4*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (61 + 405*eps + 686*eps^2 + 192*eps^3)/(3*(1 + 2*eps)*(1 + 4*eps)), 
   -(eps/(1 + 4*eps)), 0, 0, 
   2*((4*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
     (4*(16 + 41*eps + 12*eps^2))/(3*(1 + 2*eps))), 
   (-u + eps*v - w + 4*eps*w)/((1 + 4*eps)*(u + w)), 
   (2*((-8*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
      (241*u + 1638*eps*u + 2792*eps^2*u + 768*eps^3*u + 12*eps*v + 
        24*eps^2*v + 241*w + 1686*eps*w + 2888*eps^2*w + 768*eps^3*w)/
       (6*(1 + 2*eps)*(1 + 4*eps)*(u + w))))/3, 
   (-5*u - 4*eps*u + 4*eps*v - 5*w + 12*eps*w)/((1 + 4*eps)*(u + w)), 
   (-5*u - 8*eps*u + 4*eps*v - 5*w + 2*eps*w)/(2*(1 + 4*eps)*(u + w)), 0, 0, 
   0, 0, 0, (3*u*v + 12*eps*u*v + 2*eps*v^2 + 3*u*w + 8*eps*u*w + 3*v*w + 
     10*eps*v*w + 3*w^2 + 8*eps*w^2)/(2*(1 + 4*eps)*(u + w)*(v + w)), 1/6, 
   -1/3*(-2*u - 5*eps*u + 3*eps*v - 2*w - 5*eps*w)/((1 + 4*eps)*(u + w)), 
   (1 + 3*eps)/(1 + 4*eps), -1/3*(-2*u - 8*eps*u + 3*eps*v - 2*w - 8*eps*w)/
     ((1 + 4*eps)*(u + w)), -3, 
   -1/3*(-5*u - 20*eps*u + 3*eps*v - 5*w - 20*eps*w)/((1 + 4*eps)*(u + w)), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(1 + 2*eps))/(1 + 4*eps), 0, 0, 0, 
   (-3*u*v^2 - 12*eps*u*v^2 + 4*eps*u^2*w - 6*u*v*w - 12*eps*u*v*w - 
     3*v^2*w + 4*eps*v^2*w - 3*u*w^2 - 6*v*w^2 + 8*eps*v*w^2 - 3*w^3 + 
     4*eps*w^3)/(2*(1 + 4*eps)*(u + w)*(v + w)^2), 0, 
   -1/2*(-u - 2*eps*u + 2*eps*v - w - 2*eps*w)/((1 + 4*eps)*(u + w)), 
   -((u + 5*eps*u + eps*v + w + 9*eps*w)/((1 + 4*eps)*(u + w))), 
   -1/2*(-u + 4*eps*v - w + 8*eps*w)/((1 + 4*eps)*(u + w)), 3, 
   -1/2*(-3*u - 8*eps*u + 4*eps*v - 3*w)/((1 + 4*eps)*(u + w)), 0, 0, 0, 0, 
   0, 0, 0, (-2*(-u + eps*v - w + 4*eps*w))/((1 + 4*eps)*(u + w)), 
   (2*eps*(v + w))/((1 + 4*eps)*(u + w)), 
   (4*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (4*(5 + 13*eps + 4*eps^2))/(1 + 2*eps), 
   (4*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (19 + 129*eps + 222*eps^2 + 64*eps^3)/((1 + 2*eps)*(1 + 4*eps)), 
   (-1 + 5*eps)/(3*(1 + 4*eps)), 2/3, 
   2*((4*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
     (121 + 807*eps + 1370*eps^2 + 384*eps^3)/(6*(1 + 2*eps)*(1 + 4*eps))), 
   (-8*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
    (4*(29 + 76*eps + 24*eps^2))/(3*(1 + 2*eps)), (1 + eps)/(1 + 4*eps), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0}, 
  {(6*eps*(u + w))/((1 + 4*eps)*(u + v + w)), 0, 
   -((3*u + 10*eps*u + 3*v + 8*eps*v + 3*w + 8*eps*w)/
     ((1 + 4*eps)*(u + v + w))), 
   (-3*(-u + 22*eps*u - v + 4*eps*v - w + 46*eps*w))/
    ((1 + 4*eps)*(u + v + w)), -((u + 12*eps*u + v + 6*eps*v + w + 20*eps*w)/
     ((1 + 4*eps)*(u + v + w))), 0, 0, 
   (5*u + 8*eps*u + 5*v + 20*eps*v + 5*w + 8*eps*w)/
    (3*(1 + 4*eps)*(u + v + w)), (-4*(u + eps*u + v + 4*eps*v + w + eps*w))/
    (3*(1 + 4*eps)*(u + v + w)), 0, 
   -1/3*(2*u - eps*u + 2*v + 5*eps*v + 2*w - 13*eps*w)/
     ((1 + 4*eps)*(u + v + w)), 
   2*((16*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
     (259*u + 1695*eps*u + 2834*eps^2*u + 768*eps^3*u + 259*v + 1698*eps*v + 
       2840*eps^2*v + 768*eps^3*v + 259*w + 1695*eps*w + 2834*eps^2*w + 
       768*eps^3*w)/(3*(1 + 2*eps)*(1 + 4*eps)*(u + v + w))), 
   (-2*eps*(u + w))/((1 + 4*eps)*(u + v + w)), (-2*eps*(u + 2*v + 3*w))/
    (3*(1 + 4*eps)*(u + v + w)), (2*eps*(u + v + 2*w))/
    ((1 + 4*eps)*(u + v + w)), 0, (-8*(2 + 5*eps))/(3*(1 + 4*eps)), 
   -1/3*(11 + 50*eps)/(1 + 4*eps), 
   -((eps*(-u + v - 3*w))/((1 + 4*eps)*(u + v + w))), 
   -((eps*(u + 4*w))/((1 + 4*eps)*(u + v + w))), 
   (-8*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
    (122*u + 801*eps*u + 1354*eps^2*u + 384*eps^3*u + 122*v + 804*eps*v + 
      1360*eps^2*v + 384*eps^3*v + 122*w + 801*eps*w + 1354*eps^2*w + 
      384*eps^3*w)/(3*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   -((eps*(u + w))/((1 + 4*eps)*(u + v + w))), 0, 0, 
   2*((-8*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
     (8*(16 + 41*eps + 12*eps^2))/(3*(1 + 2*eps))), 
   (eps*(4*u + v + 8*w))/((1 + 4*eps)*(u + v + w)), 
   (2*((16*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
      (2*(128*u + 828*eps*u + 1384*eps^2*u + 384*eps^3*u + 128*v + 
         837*eps*v + 1402*eps^2*v + 384*eps^3*v + 128*w + 816*eps*w + 
         1360*eps^2*w + 384*eps^3*w))/(3*(1 + 2*eps)*(1 + 4*eps)*
        (u + v + w))))/3, (2*(u + 12*eps*u + v + 6*eps*v + w + 20*eps*w))/
    ((1 + 4*eps)*(u + v + w)), (u + 10*eps*u + v + 6*eps*v + w + 15*eps*w)/
    ((1 + 4*eps)*(u + v + w)), 0, 0, 0, 0, 0, 
   (u*v + 4*eps*u*v + v^2 + 5*eps*v^2 + u*w + 2*eps*u*w + 2*v*w + 7*eps*v*w + 
     w^2 + 2*eps*w^2)/((1 + 4*eps)*(v + w)*(u + v + w)), 5/3, 
   (2 + 5*eps)/(3*(1 + 4*eps)), -((eps*(u + w))/((1 + 4*eps)*(u + v + w))), 
   (2*u + 8*eps*u + 2*v + 5*eps*v + 2*w + 8*eps*w)/
    (3*(1 + 4*eps)*(u + v + w)), 0, (2*u + 8*eps*u + 2*v + 5*eps*v + 2*w + 
     8*eps*w)/(3*(1 + 4*eps)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*(u + 2*eps*u + v + 4*eps*v + w + 2*eps*w))/((1 + 4*eps)*(u + v + w)), 
   0, 0, 0, (-(u*v^2) - 4*eps*u*v^2 - v^3 - 4*eps*v^3 + 2*eps*u^2*w - 
     2*u*v*w - 2*eps*u*v*w - 3*v^2*w - 4*eps*v^2*w - u*w^2 + 2*eps*u*w^2 - 
     3*v*w^2 + 4*eps*v*w^2 - w^3 + 4*eps*w^3)/((1 + 4*eps)*(v + w)^2*
     (u + v + w)), 0, -((1 + 5*eps)/(1 + 4*eps)), 
   -((eps*(u + v + 5*w))/((1 + 4*eps)*(u + v + w))), 
   -((u + 6*eps*u + v + 6*eps*v + w + 10*eps*w)/((1 + 4*eps)*(u + v + w))), 
   0, -((u + 6*eps*u + v + 6*eps*v + w + 10*eps*w)/
     ((1 + 4*eps)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 
   (2*(u + v + 3*eps*v + w - 4*eps*w))/((1 + 4*eps)*(u + v + w)), 
   (2*eps*(v + w))/((1 + 4*eps)*(u + v + w)), 
   (-8*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
    (2*(65 + 166*eps + 48*eps^2))/(3*(1 + 2*eps)), 
   (-8*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
    (130*u + 843*eps*u + 1406*eps^2*u + 384*eps^3*u + 130*v + 852*eps*v + 
      1424*eps^2*v + 384*eps^3*v + 130*w + 843*eps*w + 1406*eps^2*w + 
      384*eps^3*w)/(3*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   (u + 13*eps*u + v + 4*eps*v + w + 13*eps*w)/(3*(1 + 4*eps)*(u + v + w)), 
   1/3, 2*((-8*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
     (86*u + 561*eps*u + 938*eps^2*u + 256*eps^3*u + 86*v + 564*eps*v + 
       944*eps^2*v + 256*eps^3*v + 86*w + 561*eps*w + 938*eps^2*w + 
       256*eps^3*w)/(2*(1 + 2*eps)*(1 + 4*eps)*(u + v + w))), 
   (16*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (2*(131 + 334*eps + 96*eps^2))/(3*(1 + 2*eps)), 
   (-3*eps*(u + w))/((1 + 4*eps)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0}, 
  {(-3*(u + v + 2*eps*v + w))/(2*(1 + 4*eps)*(u + v + w)), 0, 
   (-u - 4*eps*u - v + 4*eps*v - w + 4*eps*w)/(2*(1 + 4*eps)*(u + v + w)), 
   4*(((-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
     (11*u + 138*eps*u + 312*eps^2*u + 128*eps^3*u + 11*v + 246*eps*v + 
       528*eps^2*v + 128*eps^3*v + 11*w + 390*eps*w + 816*eps^2*w + 
       128*eps^3*w)/(8*(1 + 2*eps)*(1 + 4*eps)*(u + v + w))), 
   -1/2*(-u - v + 12*eps*v - w + 28*eps*w)/((1 + 4*eps)*(u + v + w)), 0, 0, 
   -((eps*(3*u + v + 3*w))/((1 + 4*eps)*(u + v + w))), 
   (2*eps*(2*u + v + 2*w))/((1 + 4*eps)*(u + v + w)), 0, 
   (eps*(u + 3*v + 7*w))/((1 + 4*eps)*(u + v + w)), 
   -1/3*(7*u + 10*eps*u + 7*v + 4*eps*v + 7*w + 4*eps*w)/
     ((1 + 4*eps)*(u + v + w)), (u + 4*eps*u + v + 2*eps*v + w + 2*eps*w)/
    ((1 + 4*eps)*(u + v + w)), (2*(u + 5*eps*u + v + w))/
    (3*(1 + 4*eps)*(u + v + w)), (2*eps*(-u + 2*v + 2*w))/
    ((1 + 4*eps)*(u + v + w)), 0, 
   2*((-4*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
     (17 + 128*eps + 268*eps^2 + 128*eps^3)/(2*(1 + 2*eps)*(1 + 4*eps))), 
   -1/2*(3 + 16*eps)/(1 + 4*eps), (2*(-1 + 7*eps)*(25 + 36*eps))/
     (63*(1 + 2*eps)) - (7*u + 48*eps*u + 88*eps^2*u + 32*eps^3*u + 7*v + 
      49*eps*v + 90*eps^2*v + 32*eps^3*v + 7*w + 49*eps*w + 90*eps^2*w + 
      32*eps^3*w)/((1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   -((eps*(v + w))/((1 + 4*eps)*(u + v + w))), 
   (u + eps*u + v + 7*eps*v + w + 13*eps*w)/(3*(1 + 4*eps)*(u + v + w)), 
   -((eps*(v + 4*w))/((1 + 4*eps)*(u + v + w))), 0, 0, 
   2*(((-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
     (13 + 44*eps + 24*eps^2)/(6*(1 + 2*eps))), 
   -1/63*((-1 + 7*eps)*(25 + 36*eps))/(1 + 2*eps) + 
    (5*u + 38*eps*u + 76*eps^2*u + 32*eps^3*u + 5*v + 44*eps*v + 88*eps^2*v + 
      32*eps^3*v + 5*w + 52*eps*w + 104*eps^2*w + 32*eps^3*w)/
     (2*(1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   (2*((-4*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
      (31*u + 228*eps*u + 452*eps^2*u + 192*eps^3*u + 31*v + 246*eps*v + 
        488*eps^2*v + 192*eps^3*v + 31*w + 270*eps*w + 536*eps^2*w + 
        192*eps^3*w)/(3*(1 + 2*eps)*(1 + 4*eps)*(u + v + w))))/3, 
   (-u - v + 12*eps*v - w + 28*eps*w)/((1 + 4*eps)*(u + v + w)), 
   (-u - v + 8*eps*v - w + 18*eps*w)/(2*(1 + 4*eps)*(u + v + w)), 0, 0, 0, 0, 
   0, -((eps*(v + w))/((1 + 4*eps)*(u + v + w))), -(eps/(1 + 4*eps)), 1, 
   (u^2 + 5*eps*u^2 + u*v + 4*eps*u*v + 2*u*w + 7*eps*u*w + v*w + 2*eps*v*w + 
     w^2 + 2*eps*w^2)/((1 + 4*eps)*(u + w)*(u + v + w)), 
   -((eps*u)/((1 + 4*eps)*(u + v + w))), 0, 
   -((eps*u)/((1 + 4*eps)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*eps*(u + w))/((1 + 4*eps)*(u + v + w)), 0, 0, 0, 
   (3*eps*(v + w))/((1 + 4*eps)*(u + v + w)), 0, 
   (2*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (2*(2 + 7*eps + 4*eps^2))/(1 + 2*eps), 
   (2*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
    (4*u + 30*eps*u + 64*eps^2*u + 32*eps^3*u + 4*v + 33*eps*v + 70*eps^2*v + 
      32*eps^3*v + 4*w + 33*eps*w + 70*eps^2*w + 32*eps^3*w)/
     ((1 + 2*eps)*(1 + 4*eps)*(u + v + w)), 
   2*((2*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) - 
     (9*u + 66*eps*u + 136*eps^2*u + 64*eps^3*u + 9*v + 69*eps*v + 
       142*eps^2*v + 64*eps^3*v + 9*w + 69*eps*w + 142*eps^2*w + 64*eps^3*w)/
      (2*(1 + 2*eps)*(1 + 4*eps)*(u + v + w))), 
   (-4*(-1 + 7*eps)*(25 + 36*eps))/(63*(1 + 2*eps)) + 
    (7 + 26*eps + 16*eps^2)/(1 + 2*eps), 
   -((u + 4*eps*u + v + 7*eps*v + w + 7*eps*w)/((1 + 4*eps)*(u + v + w))), 0, 
   0, 0, 0, 0, 0, 0, (2*(u + 3*eps*u + v + w - 4*eps*w))/
    ((1 + 4*eps)*(u + v + w)), (-2*(u + 4*eps*u + v + 2*eps*v + w + 2*eps*w))/
    ((1 + 4*eps)*(u + v + w)), (1 + eps)/(3*(1 + 4*eps)), 
   -1/3*(2*u + 11*eps*u + 2*v + 11*eps*v + 2*w + 23*eps*w)/
     ((1 + 4*eps)*(u + v + w)), (-3*u^3 - 12*eps*u^3 - 3*u^2*v - 
     12*eps*u^2*v - 9*u^2*w - 20*eps*u^2*w - 6*u*v*w - 12*eps*u*v*w + 
     4*eps*v^2*w - 9*u*w^2 - 4*eps*u*w^2 - 3*v*w^2 - 3*w^3 + 4*eps*w^3)/
    (2*(1 + 4*eps)*(u + w)^2*(u + v + w)), -1/2, 
   (-2*(-u - eps*u - v - eps*v - w + 5*eps*w))/(3*(1 + 4*eps)*(u + v + w)), 
   7/3, -((-u - 2*eps*u - v - 2*eps*v - w + 2*eps*w)/
     ((1 + 4*eps)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1/3, 0, 0, 0}, {-1/22176*(250110*u*v + 2142379*u*w + 2168395*v*w + 
      2168395*w^2)/(eps^4*w*(u + v + w)), (-5*(2129*u + 2304*v + 2304*w))/
    (528*eps^4*(u + v + w)), 
   -1/16632*(-121590*u*v + 591793*u*w + 126060*v*w + 126060*w^2)/
     (eps^4*w*(u + v + w)), -1/22176*(3218905*u*v + 776888*u*w + 
      3336486*v*w + 3336486*w^2)/(eps^4*w*(u + v + w)), 
   -1/528*(3462*u*v + 6389*u*w + 5808*v*w + 5808*w^2)/(eps^4*w*(u + v + w)), 
   0, 0, (305*u*v + 6486*u*w + 6486*v*w + 6486*w^2)/
    (264*eps^4*w*(u + v + w)), (1619*u*v + 7542*u*w + 7542*v*w + 7542*w^2)/
    (264*eps^4*w*(u + v + w)), 0, -1/132*(115*u*v - 69*u*w + 99*v*w + 99*w^2)/
     (eps^4*w*(u + v + w)), -1/2772*(504361*u*v + 1668142*u*w + 1683242*v*w + 
      1683242*w^2)/(eps^4*w*(u + v + w)), 
   (-3843*u*v + 57786*u*w + 74030*v*w + 74030*w^2)/
    (2772*eps^4*w*(u + v + w)), (-127*u*v + 241*u*w + 462*v*w + 462*w^2)/
    (132*eps^4*w*(u + v + w)), (215*u*v + 287*u*w + 286*v*w + 286*w^2)/
    (88*eps^4*w*(u + v + w)), 0, (48164*u*v - 56699*u*w + 24717*v*w + 
     24717*w^2)/(1386*eps^4*w*(u + v + w)), 
   -1/462*(7427*u*v + 36253*u*w + 18524*v*w + 18524*w^2)/
     (eps^4*w*(u + v + w)), (-491*u*v + 667*u*w + 969*v*w + 969*w^2)/
    (63*eps^4*w*(u + v + w)), -1/11088*(16695*u*v + 36394*u*w + 47850*v*w + 
      47850*w^2)/(eps^4*w*(u + v + w)), 
   (242006*u*v + 799181*u*w + 767061*v*w + 767061*w^2)/
    (5544*eps^4*w*(u + v + w)), 
   -1/22176*(490896*u*v + 8797*u*w + 8061*v*w + 8061*w^2)/
     (eps^4*w*(u + v + w)), (3*u + v + w)/(3*eps^4*(u + v + w)), 
   (7*(69*u + 44*v + 44*w))/(44*eps^4*(u + v + w)), 
   (351001*u*v + 767976*u*w + 756888*v*w + 756888*w^2)/
    (2772*eps^4*w*(u + v + w)), (152203*u*v + 5544*v*w + 5544*w^2)/
    (5544*eps^4*w*(u + v + w)), 
   -1/22176*(640004*u*v + 3951455*u*w + 3936944*v*w + 3936944*w^2)/
     (eps^4*w*(u + v + w)), (9972*u*v + 4027*u*w + 5808*v*w + 5808*w^2)/
    (352*eps^4*w*(u + v + w)), (251937*u*v + 360364*u*w + 453816*v*w + 
     453816*w^2)/(22176*eps^4*w*(u + v + w)), 0, 0, 0, 
   (-3*u + v + w)/(2*eps^4*(u + v + w)), 0, (-3*u*v + u*w + v*w + w^2)/
    (eps^4*w*(u + v + w)), (-5*(17*u*v + 66*u*w + 66*v*w + 66*w^2))/
    (66*eps^4*w*(u + v + w)), -1/66*(85*u*v + 264*u*w + 264*v*w + 264*w^2)/
     (eps^4*w*(u + v + w)), (-3*u*v + 4*u*w + 4*v*w + 4*w^2)/
    (eps^4*w*(u + v + w)), -1/66*(151*u*v + 264*u*w + 264*v*w + 264*w^2)/
     (eps^4*w*(u + v + w)), (-2*(-5*u*v + 6*u*w + 6*v*w + 6*w^2))/
    (eps^4*w*(u + v + w)), -1/66*(415*u*v + 132*u*w + 132*v*w + 132*w^2)/
     (eps^4*w*(u + v + w)), 0, -1/12*(-13*u + 23*v + 23*w)/
     (eps^4*(u + v + w)), (191*u + 605*v + 605*w)/(132*eps^4*(u + v + w)), 
   (3775*u + 4686*v + 4686*w)/(1386*eps^4*(u + v + w)), 
   (1187*u + 1287*v + 1287*w)/(126*eps^4*(u + v + w)), 
   (25*u + 22*v + 22*w)/(22*eps^4*(u + v + w)), 
   -1/126*(3761*u + 4161*v + 4161*w)/(eps^4*(u + v + w)), 
   -1/1386*(23384*u + 28545*v + 28545*w)/(eps^4*(u + v + w)), 0, 
   (2*u*v)/(eps^4*w*(u + v + w)), 0, 0, -((-u + v + w)/(eps^4*(u + v + w))), 
   -((-3*u*v + u*w + v*w + w^2)/(eps^4*w*(u + v + w))), 8/eps^4, 
   -1/63*(365*u*v + 441*u*w + 441*v*w + 441*w^2)/(eps^4*w*(u + v + w)), 
   (-4*(44*u*v + 63*u*w + 63*v*w + 63*w^2))/(63*eps^4*w*(u + v + w)), 
   -1/63*(856*u*v + 441*u*w + 441*v*w + 441*w^2)/(eps^4*w*(u + v + w)), 
   (37*u*v + 756*u*w + 756*v*w + 756*w^2)/(63*eps^4*w*(u + v + w)), 
   -((6*u*v + 5*u*w + 5*v*w + 5*w^2)/(eps^4*w*(u + v + w))), 
   (2*(-u + 2*v + 2*w))/(eps^4*(u + v + w)), (-6*u)/(eps^4*(u + v + w)), 
   -((10*u + 3*v + 3*w)/(eps^4*(u + v + w))), 
   -((6*u + v + w)/(eps^4*(u + v + w))), (-3*(2*u + v + w))/
    (eps^4*(u + v + w)), (10*u + 3*v + 3*w)/(3*eps^4*(u + v + w)), 
   (-2*(5*u + 2*v + 2*w))/(eps^4*(u + v + w)), 
   (-2*u*v)/(eps^4*w*(u + v + w)), (2*u*(v + w))/(eps^4*w*(u + v + w)), 
   (127219*u*v + 377520*u*w + 377520*v*w + 377520*w^2)/
    (2772*eps^4*w*(u + v + w)), (68303*u*v + 185988*u*w + 187374*v*w + 
     187374*w^2)/(1386*eps^4*w*(u + v + w)), 
   (1007*u*v - 704*u*w + 88*v*w + 88*w^2)/(264*eps^4*w*(u + v + w)), 
   -1/264*(415*u*v + 176*u*w + 176*v*w + 176*w^2)/(eps^4*w*(u + v + w)), 
   (124111*u*v + 384912*u*w + 377982*v*w + 377982*w^2)/
    (1386*eps^4*w*(u + v + w)), 
   -1/2772*(288815*u*v + 734712*u*w + 751344*v*w + 751344*w^2)/
     (eps^4*w*(u + v + w)), -1/44*(237*u*v + 44*v*w + 44*w^2)/
     (eps^4*w*(u + v + w)), 0, 0, 0, 0, 0, (-3*u)/(22*eps^4*(u + v + w)), 
   (63*u + 88*v + 88*w)/(22*eps^4*(u + v + w)), -4/eps^4, 4/eps^4, 
   (-25*u)/(22*eps^4*(u + v + w)), 0, 0, -1/44*(u*v)/(eps^4*w*(u + v + w)), 
   (-25*u*v)/(132*eps^4*w*(u + v + w)), 
   -1/66*(25*u*v + 88*u*w + 88*v*w + 88*w^2)/(eps^4*w*(u + v + w)), 
   4/(3*eps^4), 0, eps^(-4), 0, 0}, 
  {-1/2464*(13895*u*v + 5904*u*w + 5904*v*w + 5904*w^2)/
     (eps^4*w*(u + v + w)), -40/(11*eps^4), 
   -1/5544*(-20265*u*v + 30712*u*w + 30712*v*w + 30712*w^2)/
     (eps^4*w*(u + v + w)), -1/44352*(3218905*u*v + 4426708*u*w + 
      4426708*v*w + 4426708*w^2)/(eps^4*w*(u + v + w)), 
   -1/176*(577*u*v + 440*u*w + 440*v*w + 440*w^2)/(eps^4*w*(u + v + w)), 0, 
   0, (305*u*v + 2294*u*w + 2294*v*w + 2294*w^2)/(528*eps^4*w*(u + v + w)), 
   (1619*u*v + 2690*u*w + 2690*v*w + 2690*w^2)/(528*eps^4*w*(u + v + w)), 0, 
   -1/264*(115*u*v + 121*u*w + 121*v*w + 121*w^2)/(eps^4*w*(u + v + w)), 
   -1/11088*(1008722*u*v + 1102577*u*w + 1102577*v*w + 1102577*w^2)/
     (eps^4*w*(u + v + w)), (-15372*u*v + 350083*u*w + 350083*v*w + 
     350083*w^2)/(22176*eps^4*w*(u + v + w)), 
   (-127*u*v + 594*u*w + 594*v*w + 594*w^2)/(264*eps^4*w*(u + v + w)), 
   (215*u*v + 242*u*w + 242*v*w + 242*w^2)/(176*eps^4*w*(u + v + w)), 0, 
   -1/2772*(-48164*u*v + 2541*u*w + 2541*v*w + 2541*w^2)/
     (eps^4*w*(u + v + w)), -1/924*(7427*u*v + 8976*u*w + 8976*v*w + 
      8976*w^2)/(eps^4*w*(u + v + w)), 
   (-491*u*v + 780*u*w + 780*v*w + 780*w^2)/(126*eps^4*w*(u + v + w)), 
   -1/7392*(5565*u*v + 37202*u*w + 37202*v*w + 37202*w^2)/
     (eps^4*w*(u + v + w)), (242006*u*v + 236723*u*w + 236723*v*w + 
     236723*w^2)/(11088*eps^4*w*(u + v + w)), 
   (-163632*u*v + 38851*u*w + 38851*v*w + 38851*w^2)/
    (14784*eps^4*w*(u + v + w)), 1/(6*eps^4), 5/(2*eps^4), 
   (351001*u*v + 248600*u*w + 248600*v*w + 248600*w^2)/
    (5544*eps^4*w*(u + v + w)), (152203*u*v + 5544*u*w + 5544*v*w + 5544*w^2)/
    (11088*eps^4*w*(u + v + w)), 
   -1/33264*(480003*u*v + 914012*u*w + 914012*v*w + 914012*w^2)/
     (eps^4*w*(u + v + w)), (2493*u*v + 572*u*w + 572*v*w + 572*w^2)/
    (176*eps^4*w*(u + v + w)), (27993*u*v + 36872*u*w + 36872*v*w + 
     36872*w^2)/(4928*eps^4*w*(u + v + w)), 0, 0, 0, -1/4*1/eps^4, 0, 
   -1/4*(6*u*v + u*w + v*w + w^2)/(eps^4*w*(u + v + w)), 
   -1/132*(85*u*v + 121*u*w + 121*v*w + 121*w^2)/(eps^4*w*(u + v + w)), 
   -1/132*(85*u*v + 154*u*w + 154*v*w + 154*w^2)/(eps^4*w*(u + v + w)), 
   (-3*u*v + u*w + v*w + w^2)/(2*eps^4*w*(u + v + w)), 
   -1/132*(151*u*v + 154*u*w + 154*v*w + 154*w^2)/(eps^4*w*(u + v + w)), 
   -1/2*(-10*u*v + 3*u*w + 3*v*w + 3*w^2)/(eps^4*w*(u + v + w)), 
   -1/132*(415*u*v + 88*u*w + 88*v*w + 88*w^2)/(eps^4*w*(u + v + w)), 0, 
   -11/(8*eps^4), -1/8*1/eps^4, 197/(42*eps^4), 373/(84*eps^4), 7/(2*eps^4), 
   -1219/(84*eps^4), -431/(84*eps^4), 0, ((u + w)*(v + w))/
    (eps^4*w*(u + v + w)), 0, 0, -1/2*1/eps^4, (6*u*v + u*w + v*w + w^2)/
    (4*eps^4*w*(u + v + w)), 3/(4*eps^4), 
   -1/126*(365*u*v + 126*u*w + 126*v*w + 126*w^2)/(eps^4*w*(u + v + w)), 
   -1/126*(176*u*v + 63*u*w + 63*v*w + 63*w^2)/(eps^4*w*(u + v + w)), 
   -1/63*(428*u*v + 63*u*w + 63*v*w + 63*w^2)/(eps^4*w*(u + v + w)), 
   (37*u*v + 189*u*w + 189*v*w + 189*w^2)/(126*eps^4*w*(u + v + w)), 
   -1/2*(6*u*v + u*w + v*w + w^2)/(eps^4*w*(u + v + w)), 2/eps^4, 0, 
   -3/(2*eps^4), -1/2*1/eps^4, -3/(2*eps^4), 1/(2*eps^4), -2/eps^4, 
   -((u*v)/(eps^4*w*(u + v + w))), (u*v)/(eps^4*w*(u + v + w)), 
   (127219*u*v + 119680*u*w + 119680*v*w + 119680*w^2)/
    (5544*eps^4*w*(u + v + w)), (68303*u*v + 58454*u*w + 58454*v*w + 
     58454*w^2)/(2772*eps^4*w*(u + v + w)), 
   -1/528*(-1007*u*v + 88*u*w + 88*v*w + 88*w^2)/(eps^4*w*(u + v + w)), 
   -1/528*(415*u*v + 352*u*w + 352*v*w + 352*w^2)/(eps^4*w*(u + v + w)), 
   (124111*u*v + 121990*u*w + 121990*v*w + 121990*w^2)/
    (2772*eps^4*w*(u + v + w)), 
   -1/5544*(288815*u*v + 231968*u*w + 231968*v*w + 231968*w^2)/
     (eps^4*w*(u + v + w)), -1/88*(237*u*v + 44*u*w + 44*v*w + 44*w^2)/
     (eps^4*w*(u + v + w)), 0, 0, 0, v/(eps^4*w), 0, 0, 2/eps^4, -2/eps^4, 0, 
   0, 0, 0, -1/88*(u*v)/(eps^4*w*(u + v + w)), 
   (-25*u*v)/(264*eps^4*w*(u + v + w)), 
   -1/132*(25*u*v + 88*u*w + 88*v*w + 88*w^2)/(eps^4*w*(u + v + w)), 0, 0, 0, 
   1/(2*eps^4), 0}, {-1/25344*(80964*u*v - 222589*v*w - 222589*w^2)/
     (eps^4*w*(v + w)), 1/(16*eps^4), 
   (1295*u*v + 198*u*w - 1034*v*w - 1034*w^2)/(528*eps^4*w*(v + w)), 
   -1/88704*(3442601*u*v + 99792*u*w + 3368547*v*w + 3368547*w^2)/
     (eps^4*w*(v + w)), -1/352*(445*u*v + 88*v*w + 88*w^2)/(eps^4*w*(v + w)), 
   0, 0, -1/352*(45*u*v + 218*u*w + 66*v*w + 66*w^2)/(eps^4*w*(v + w)), 
   (657*u*v + 436*u*w + 352*v*w + 352*w^2)/(352*eps^4*w*(v + w)), 0, 
   (-9*u*v + 109*u*w - 44*v*w - 44*w^2)/(176*eps^4*w*(v + w)), 
   (1716*u*v + 15462*u*w + 70999*v*w + 70999*w^2)/(6336*eps^4*w*(v + w)), 
   -1/12672*(1224*u*v - 75223*v*w - 75223*w^2)/(eps^4*w*(v + w)), 
   -1/176*(13*u*v - 22*v*w - 22*w^2)/(eps^4*w*(v + w)), 
   (215*u*v - 66*v*w - 66*w^2)/(352*eps^4*w*(v + w)), 0, 
   (83518*u*v + 11025*u*w + 13860*v*w + 13860*w^2)/(5544*eps^4*w*(v + w)), 
   -1/88*(306*u*v + 76*u*w - 55*v*w - 55*w^2)/(eps^4*w*(v + w)), 
   -1/126*(491*u*v + 63*v*w + 63*w^2)/(eps^4*w*(v + w)), 
   -1/704*(265*u*v + 1518*v*w + 1518*w^2)/(eps^4*w*(v + w)), 
   (38*u*v + 63*u*w + 66*v*w + 66*w^2)/(1056*eps^4*w*(v + w)), 
   -1/352*(1948*u*v - 605*v*w - 605*w^2)/(eps^4*w*(v + w)), 1/(6*eps^4), 
   1/(4*eps^4), (82645*u*v + 1323*u*w - 11088*v*w - 11088*w^2)/
    (11088*eps^4*w*(v + w)), (168263*u*v)/(22176*eps^4*w*(v + w)), 
   (668749*u*v + 54117*u*w + 63756*v*w + 63756*w^2)/(66528*eps^4*w*(v + w)), 
   (2229*u*v + 88*v*w + 88*w^2)/(352*eps^4*w*(v + w)), 
   (13*(801*u*v + 616*v*w + 616*w^2))/(4224*eps^4*w*(v + w)), 0, 0, 0, 0, 0, 
   -1/16*(16*u*v + v*w + w^2)/(eps^4*w*(v + w)), 
   -1/176*(130*u*v + 109*u*w + 77*v*w + 77*w^2)/(eps^4*w*(v + w)), 
   -1/176*(42*u*v + 109*u*w + 88*v*w + 88*w^2)/(eps^4*w*(v + w)), 
   -1/8*(4*u*v + v*w + w^2)/(eps^4*w*(v + w)), 
   -1/176*(130*u*v + 109*u*w + 88*v*w + 88*w^2)/(eps^4*w*(v + w)), 
   (16*u*v + 3*v*w + 3*w^2)/(8*eps^4*w*(v + w)), 
   -1/176*(306*u*v + 109*u*w + 110*v*w + 110*w^2)/(eps^4*w*(v + w)), 0, 
   -1/4*1/eps^4, -1/4*1/eps^4, -1/2*1/eps^4, -1/2*1/eps^4, 1/(2*eps^4), 
   (5*u + 3*v)/(2*eps^4*(u + v)), 2/eps^4, 0, (4*u + 3*w)/(4*eps^4*w), 0, 0, 
   -1/2*1/eps^4, (16*u*v + v*w + w^2)/(16*eps^4*w*(v + w)), -1/16*1/eps^4, 
   (-151*u*v)/(63*eps^4*w*(v + w)), -1/504*(1208*u*v - 63*v*w - 63*w^2)/
     (eps^4*w*(v + w)), (-793*u*v)/(126*eps^4*w*(v + w)), 
   -1/504*(-1156*u*v + 504*u*w + 189*v*w + 189*w^2)/(eps^4*w*(v + w)), 
   -1/8*(12*u*v + v*w + w^2)/(eps^4*w*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/528*(37*u*v + 440*u*w + 440*v*w + 440*w^2)/(eps^4*w*(v + w)), 
   -1/264*(-271*u*v + 220*u*w + 220*v*w + 220*w^2)/(eps^4*w*(v + w)), 
   -1/2112*(-1046*u*v + 943*u*w + 880*v*w + 880*w^2)/(eps^4*w*(v + w)), 
   -1/2112*(1270*u*v + 943*u*w + 880*v*w + 880*w^2)/(eps^4*w*(v + w)), 
   -1/1056*(36*u*v + 817*u*w + 880*v*w + 880*w^2)/(eps^4*w*(v + w)), 
   (-2158*u*v + 2703*u*w + 2640*v*w + 2640*w^2)/(1056*eps^4*w*(v + w)), 
   (-193*u*v)/(176*eps^4*w*(v + w)), 0, 0, 0, v/(eps^4*w), 0, 0, 0, 0, 0, 0, 
   0, (-21*u)/(176*eps^4*(v + w)), -1/176*u/(eps^4*w), 
   (-25*u*v)/(528*eps^4*w*(v + w)), 
   -1/528*(50*u*v + 113*u*w + 176*v*w + 176*w^2)/(eps^4*w*(v + w)), 
   -1/528*(88*u*v + 151*u*w + 88*v*w + 88*w^2)/(eps^4*w*(v + w)), 
   (u*(88*v + 63*w))/(1056*eps^4*w*(v + w)), 0, 0, 1/(8*eps^4)}}, 
 {{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(3*u + 2*(v + w)))/(3*u*(u + v + w)), 0, 
    -((eps*(u - 2*(v + w)))/(u*(u + v + w))), 0, 
    -((eps*(2*u + v + w))/(u*(u + v + w))), -(eps/(u + v + w)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(v + w))/(3*u*(u + v + w)), 0, (eps*(-2*u + v + w))/
     (u*(u + v + w)), 0, -(eps/(u + v + w)), 
    -((eps*(2*u + v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {-1/2*(eps*(u + 4*v + w))/((u + w)*(u + v + w)), 
    -1/3*(eps*(5*u + 4*v + 5*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (2*eps*v)/((u + w)*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {-(eps/(u + w)), (-2*eps*(2*u + v + 2*w))/
     (3*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, eps/(u + w), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, (eps*(2*u + 3*(v + w)))/(2*u*(u + v + w)), 
    (eps*(2*u - v - w))/(2*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(3*u + v + w))/(u*(u + v + w))), (-3*eps*(v + w))/
     (2*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(u + 3*(v + w)))/(3*u*(u + v + w)), eps/(3*u), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2*eps)/(3*u), -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(2*u + v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, (5*eps)/(6*u), -1/2*eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    eps/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (4*eps)/(3*u), (-2*eps)/u, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, (eps*(3*u + v + w))/(3*u*(u + v + w)), (eps*(u + 3*(v + w)))/
     (u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(3*u + 2*(v + w)))/(u*(u + v + w))), eps/(2*u), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, (2*eps*(3*u + 2*(v + w)))/(3*u*(u + v + w)), (-2*eps)/(u + v + w), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {-((eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w))), 0, 0, 
    (-2*eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 
    -(eps/(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, 
   {-((eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w))), 0, 0, 
    (-2*eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -((eps*(2*u + v + 2*w))/
      ((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, -(eps/(u + v)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), (3*eps)/(2*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, eps/(2*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, (eps*(u + v + 2*w))/((u + v)*(u + v + w)), eps/(6*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u + v + 2*w))/((u + v)*(u + v + w)), -1/2*eps/(u + v), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, (6*eps)/(u + v + w), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-6*eps)/(u + v), -(eps/(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {(3*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), 
    eps/u, 0, (-3*eps*(v + w))/(u*(u + v + w)), 0, 
    (eps*(2*u + v + w))/(u*(u + v + w)), 
    -((eps*(u + 2*(v + w)))/(u*(u + v + w))), 
    -((eps*(3*u^2 + 5*u*(v + w) + 2*w*(v + w)))/(u*(u + w)*(u + v + w))), 
    (eps*(v + w))/(u*(u + v + w)), 0, 0, (2*eps)/u, eps/u, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/u, (3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps/u, eps/(3*u), 0, -(eps/u), 0, 
    eps/u, (-2*eps)/u, -((eps*(2*u + w))/(u*(u + w))), eps/u, 0, 0, 0, eps/u, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), (2*eps)/u, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps)/u, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, (-2*eps)/(3*u), eps/(3*u), eps/u, 0, 0, 
    eps/u, 0, 0, eps/(2*u), 0, 0, 0, (-2*eps)/(3*u), eps/u, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {(-3*eps)/(2*(u + v + w)), -(eps/(u + v + w)), 
    -(eps/u), (3*eps)/u, 0, 0, 0, (eps*(u - 3*(v + w)))/(2*u*(u + v + w)), 
    -(eps/(u + v + w)), 0, -(eps/(u + v + w)), (2*eps)/(u + v + w), 
    (-2*eps)/(u + v + w), (-2*eps)/(3*(u + v + w)), (2*eps)/(u + v + w), 0, 
    -(eps/u), eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(3*u + v + w))/(u*(u + v + w)), -1/2*eps/u, 0, 
    (eps*(v + w))/(u*(u + v + w)), eps/(u + v + w), (-3*eps)/u, 
    (eps*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/u, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/u, eps/(2*u), 
    eps/u, -(eps/u), eps/u, (3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/u, -(eps/u), -(eps/u), (6*eps)/u, 0, 0, 0, (2*eps)/u, 
    (-4*eps)/u, 0, (-2*eps)/u, -(eps/u), (-2*eps)/u, -1/3*eps/u, eps/u, 0, 
    (-4*eps)/u, (4*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    eps/u, -1/2*eps/u, (eps*(3*u + w))/(2*u*(u + w)), (2*eps)/u, (-3*eps)/u, 
    (3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*eps)/(u + w), 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), (eps*(u + 2*v + w))/
     ((u + w)*(u + v + w)), (-6*eps)/(u + w), 0, 0, 0, (-2*eps)/(u + w), 
    (4*eps)/(u + w), 0, (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    -((eps*(u^2 + u*(3*v - 2*w) - 3*w*(v + w)))/(u*(u + w)*(u + v + w))), 
    (2*eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 
    (eps*(5*u^2 - 3*w*(v + w) + u*(3*v + 2*w)))/(3*u*(u + w)*(u + v + w)), 
    -((eps*(5*u + 6*v + 5*w))/((u + w)*(u + v + w))), 0, (4*eps)/(u + w), 
    (-4*eps)/(u + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(v + w))/(u*(u + v + w)), -(eps/u), (eps*(3*u + w))/(2*u*(u + w)), 
    (eps*(-u + v + w))/(2*u*(u + v + w)), 
    -((eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w))), 
    (3*eps*(u - w))/(u*(u + w)), -((eps*(3*u + 4*v + 3*w))/
      ((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), eps/u, 
    (eps*(u + 2*(v + w)))/(u*(u + v + w)), (-3*eps)/u, 0, 0, 0, 
    -1/2*(eps*(7*u^2 + 5*w*(v + w) + u*(11*v + 12*w)))/
      (u*(u + w)*(u + v + w)), (eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 
    (eps*(u + 2*(v + w)))/(2*u*(u + v + w)), (eps*(2*u + v + w))/
     (u*(u + v + w)), (eps*(u + 2*(v + w)))/(u*(u + v + w)), 
    (eps*(4*u + v + w))/(3*u*(u + v + w)), -(eps/u), 0, (7*eps)/u, -(eps/u), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/(u + v + w), 
    -1/2*eps/u, -(eps/u), (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
     (2*u*(u + w)*(u + v + w)), -1/2*(eps*(6*u + 7*(v + w)))/(u*(u + v + w)), 
    0, -1/2*(eps*(2*u + 3*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (eps*(u - w))/(2*u*(u + w)), 0, 0, 0, eps/u, 0, 
    -1/3*eps/u, 0, 0, -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, eps/(2*u), -1/2*eps/u, eps/(2*u), (eps*(-u + w))/(2*u*(u + w)), 0, 
    (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps/(u + v + w)), 
    -((eps*(u + 2*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, (3*eps)/(u + w), 0, 
    0, eps/(2*(u + v + w)), -(eps/(u + v + w)), eps/(u + v + w), 
    -(eps/(u + v + w)), 0, 0, (-6*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (eps*(2*u + v + w))/(2*u*(u + v + w)), 0, (3*eps)/(2*u), 
    -1/2*(eps*(3*u + 4*v + 3*w))/((u + w)*(u + v + w)), 
    (eps*(2*u + 3*(v + w)))/(2*u*(u + v + w)), 0, 
    -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps)/u, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*(u + v + w)), 0, (eps*(v + w))/(u*(u + v + w)), 
    (3*eps*(u - v - w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(2*u + 3*(v + w)))/(u*(u + v + w))), -(eps/(u + v + w)), 0, 0, 0, 
    (eps*(v + w))/(u*(u + v + w)), -((eps*(v + w))/(u*(u + v + w))), 
    -(eps/(u + v + w)), eps/(u + v + w), eps/(u + v + w), -(eps/(u + v + w)), 
    0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 
    -1/2*(eps*(v + w))/(u*(u + v + w)), 0, eps/u, eps/(u + v + w), 
    (-3*eps*(v + w))/(u*(u + v + w)), (eps*(u - v - w))/(u*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*(u + v + w)), 0, (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (-6*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    (eps*(2*u^2 - u*(v - 5*w) + 3*w*(v + w)))/(u*(u + w)*(u + v + w)), 
    (eps*(u + 4*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 
    (eps*(8*u^2 + 11*u*(v + w) + 3*w*(v + w)))/(u*(u + w)*(u + v + w)), 
    (eps*(u - 2*v + w))/((u + w)*(u + v + w)), -(eps/(u + v + w)), 
    eps/(u + v + w), eps/(u + v + w), -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1/2*(eps*(v + w))/(u*(u + v + w)), 
    (eps*(v + w))/(2*u*(u + v + w)), -((eps*(3*u + w))/(u*(u + w))), 
    -(eps/u), -((eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
      (u*(u + w)*(u + v + w))), (3*eps*(2*u + v + w))/(u*(u + v + w)), 
    (-2*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*eps)/u, 0, -(eps/u), (9*eps)/u, 0, 
    0, 0, 0, 0, 0, 0, (4*eps)/u, (-4*eps)/u, 0, 0, 0, (-4*eps)/u, (4*eps)/u, 
    -1/2*eps/u, eps/(2*u), (eps*(11*u + 5*w))/(2*u*(u + w)), -(eps/u), 0, 0, 
    0, 0, 0, 0, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(3*u + w))/(u*(u + w))), -1/2*(eps*(3*u + v + w))/(u*(u + v + w)), 
    -1/2*eps/u, (2*eps)/u, (3*eps*(3*u + v))/(u*(u + v)), (3*eps)/u, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(2*u), 0, 
    (3*eps)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, eps/u, -(eps/u), -1/2*eps/u, (eps*(-u + v + w))/(2*u*(u + v + w)), 
    eps/u, (3*eps*(u - v))/(u*(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), 0, 
    (eps*(u + 2*(v + w)))/(u*(u + v + w)), (-6*eps*(v + w))/(u*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, (eps*(2*u + v + w))/(u*(u + v + w)), 
    (eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 
    (eps*(6*u + 7*(v + w)))/(u*(u + v + w)), 
    -((eps*(v + w))/(u*(u + v + w))), (eps*(3*u + v + w))/(2*u*(u + v + w)), 
    -1/2*(eps*(v + w))/(u*(u + v + w)), 
    -1/2*(eps*(7*u^2 + 5*w*(v + w) + u*(11*v + 12*w)))/
      (u*(u + w)*(u + v + w)), (eps*(u + 2*(v + w)))/(2*u*(u + v + w)), 0, 0, 
    0, 0, 0, 0, (eps*(u + 2*(v + w)))/(2*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -1/2*eps/(u + v + w), 
    (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(2*u*(u + w)*(u + v + w)), 
    -(eps/u), -1/2*eps/u, -1/2*(eps*(5*u + 7*(v + w)))/(u*(u + v + w)), 0, 
    -1/2*(eps*(u + 3*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 
    (-2*eps*(u + v + 2*w))/(3*(u + v)*(u + v + w)), 
    (4*eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    (eps*(2*u^2 - v*(v + w) + u*(v + 3*w)))/(u*(u + v)*(u + v + w)), 
    -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 
    (eps*(2*u + v + w))/(u*(u + v + w)), (eps*(u + v + 2*w))/
     ((u + v)*(u + v + w)), -1/2*(eps*(u^2 + v*(v + w) + u*(2*v + 3*w)))/
      (u*(u + v)*(u + v + w)), (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 
    (eps*(3*u + v))/(2*u*(u + v)), -1/2*(eps*(u + v + 2*w))/
      ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (eps*(v + w))/(2*u*(u + v + w)), 
    -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 
    -1/2*(eps*(3*u + v))/(u*(u + v)), (eps*(-u + v))/(2*u*(u + v)), 0, 
    (eps*(5*u^2 - 2*v*(v + w) + u*(3*v + 8*w)))/(u*(u + v)*(u + v + w)), 
    (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-2*eps)/u, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-6*eps)/u, 0, (-2*eps)/(u + v + w), 
    eps/(2*(u + v + w)), -(eps/(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 0, 
    0, 0, 0, -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u - v - w))/(2*u*(u + v + w)), -((eps*v)/((u + w)*(u + v + w))), 
    (3*eps)/(2*u), 0, (eps*(u + 3*(v + w)))/(2*u*(u + v + w)), 
    (-3*eps*(u + v + 2*w))/((u + v)*(u + v + w)), -1/2*eps/u, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(v + w))/(3*u*(u + v + w)), -1/3*(eps*(v + w))/(u*(u + v + w)), 
    (-2*eps*(v + w))/(u*(u + v + w)), 0, (eps*(v + w))/(u*(u + v + w)), 
    -((eps*(v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 
    -1/2*(eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*eps*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    -1/3*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, -(eps/(u + w)), 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -((eps*v)/((u + w)*(u + v + w))), (eps*(u + 2*v + w))/
     (2*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, (eps*(u + 2*v + w))/
     (2*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (2*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, (-3*eps*(u + 2*(v + w)))/
     (u*(u + v + w)), 0, (eps*(2*u + v + w))/(u*(u + v + w)), 
    -((eps*(u + 2*(v + w)))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -((eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
      (u*(u + v)*(u + v + w))), (eps*(v + w))/(u*(u + v + w)), 0, 0, eps/u, 
    eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*eps)/u, -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, (-4*eps)/u, 0, (12*eps)/u, (2*eps)/u, (-3*eps)/u, 
    (6*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(3*u + v))/(u*(u + v)), (-3*eps)/u, 0, 0, -(eps/u), (-3*eps)/u, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*eps)/u, (2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, (2*eps*(u + v + 2*w))/(3*(u + v)*(u + v + w)), 0, 
    (-2*eps*(u + v + 2*w))/((u + v)*(u + v + w)), (-2*eps*(u + v + 2*w))/
     (3*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -1/3*eps/(u + v + w), (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
    eps/(u + v + w), (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 
    (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, (eps*(v + w))/(u*(u + v + w)), 
    (3*eps*(4*u - v - w))/(u*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (eps*(v + w))/(u*(u + v + w)), 
    -((eps*(v + w))/(u*(u + v + w))), -(eps/(u + v + w)), eps/(u + v + w), 0, 
    0, 0, 0, 0, -(eps/(u + v + w)), -(eps/u), -(eps/(u + v + w)), 
    -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 
    -1/2*(eps*(v + w))/(u*(u + v + w)), 0, eps/u, eps/(u + v + w), 
    (-3*eps*(v + w))/(u*(u + v + w)), (eps*(u - v - w))/(u*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
    (3*eps*(u + v - 6*w))/((u + v)*(u + v + w)), 
    (-2*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(8*u^2 + 11*u*(v + w) + 3*v*(v + w)))/(u*(u + v)*(u + v + w)), 
    (eps*(u + v - 2*w))/((u + v)*(u + v + w)), -(eps/(u + v + w)), 
    eps/(u + v + w), 0, 0, 0, 0, 0, -(eps/(u + v + w)), eps/u, 
    (eps*(u + v + 4*w))/((u + v)*(u + v + w)), (eps*(u + v + 2*w))/
     ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(v + w))/(u*(u + v + w)), 
    (eps*(v + w))/(2*u*(u + v + w)), -((eps*(3*u + v))/(u*(u + v))), 
    -(eps/u), -((eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
      (u*(u + v)*(u + v + w))), (3*eps*(2*u + v + w))/(u*(u + v + w)), 
    (-2*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -(eps/u), (27*eps)/u, (2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-4*eps)/u, (4*eps)/u, -1/2*eps/u, eps/(2*u), 0, 0, 0, 0, 
    (3*eps*(3*u + v))/(u*(u + v)), -(eps/u), 0, (-4*eps)/u, (-2*eps)/u, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(3*u + v))/(u*(u + v))), -1/2*(eps*(3*u + v + w))/(u*(u + v + w)), 
    -1/2*eps/u, (2*eps)/u, (3*eps*(3*u + w))/(u*(u + w)), (3*eps)/u, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-3*eps)/(2*u), 0, 0, 0, 0, 0, (3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/u, 
    -(eps/u), -1/2*eps/u, (eps*(-u + v + w))/(2*u*(u + v + w)), eps/u, 
    (3*eps*(u - w))/(u*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, (eps*(u + 2*(v + w)))/(u*(u + v + w)), (-6*eps*(u + 3*(v + w)))/
     (u*(u + v + w)), -1/2*(eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (eps*(6*u + 7*(v + w)))/(u*(u + v + w)), 
    -((eps*(v + w))/(u*(u + v + w))), (eps*(3*u + v + w))/(2*u*(u + v + w)), 
    -1/2*(eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 
    (-3*eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    (eps*(u + 2*(v + w)))/(2*u*(u + v + w)), eps/u, 
    (eps*(u + 2*(v + w)))/(u*(u + v + w)), (eps*(u + 2*(v + w)))/
     (2*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*eps/(u + v + w), 
    (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(2*u*(u + v)*(u + v + w)), 
    -(eps/u), -1/2*eps/u, -1/2*(eps*(5*u + 7*(v + w)))/(u*(u + v + w)), 0, 
    -1/2*(eps*(u + 3*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, (-2*eps*(u + 2*v + w))/(3*(u + w)*(u + v + w)), 
    (10*eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (2*eps*(u + 2*v + w))/(3*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (eps*(2*u + v + w))/(u*(u + v + w)), (eps*(u + 2*v + w))/
     ((u + w)*(u + v + w)), -1/2*(eps*(u^2 + w*(v + w) + u*(3*v + 2*w)))/
      (u*(u + w)*(u + v + w)), (eps*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
    0, 0, 0, 0, (eps*(2*u + v + w))/(u*(u + v + w)), 
    -1/2*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (eps*(u - w))/(3*u*(u + w)), -((eps*(u + 2*v + w))/
      ((u + w)*(u + v + w))), -1/2*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (eps*(v + w))/(2*u*(u + v + w)), 
    -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 
    -1/2*(eps*(3*u + w))/(u*(u + w)), (eps*(-u + w))/(2*u*(u + w)), 0, 
    (eps*(5*u^2 - 2*w*(v + w) + u*(8*v + 3*w)))/(u*(u + w)*(u + v + w)), 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, (-2*eps)/u, (3*eps)/(u + v + w), eps/(2*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-6*eps)/u, 0, (-2*eps)/(u + v + w), 
    eps/(2*(u + v + w)), 0, 0, 0, 0, (-3*eps)/(u + v + w), 
    -1/2*eps/(u + v + w), 0, 0, -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u - v - w))/(2*u*(u + v + w)), -((eps*w)/((u + v)*(u + v + w))), 
    (3*eps)/(2*u), 0, (eps*(u + 3*(v + w)))/(2*u*(u + v + w)), 
    (-3*eps*(u + 2*v + w))/((u + w)*(u + v + w)), -1/2*eps/u, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, -(eps/(u + v + w)), -1/2*eps/u, 
    (3*eps*(3*u + v + w))/(2*u*(u + v + w)), eps/(2*(u + v + w)), 0, 0, 0, 0, 
    0, -1/2*eps/(u + v + w), 0, 0, -1/3*eps/(u + v + w), eps/(u + v + w), 0, 
    -1/2*eps/u, eps/(2*u), 0, 0, 0, 0, -1/2*(eps*(v + w))/(u*(u + v + w)), 
    -1/2*eps/(u + v + w), 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/2*(eps*(3*u + v + w))/(u*(u + v + w)), -1/2*eps/u, 0, 
    (eps*(v + w))/(u*(u + v + w)), eps/(2*(u + v + w)), -1/2*eps/u, 
    (eps*(2*u + v + w))/(2*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(2*u), 0, 0, 0, 
    0, 0, eps/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/u, 
    eps/(2*u), eps/u, -(eps/u), eps/(2*u), eps/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (-5*eps)/(2*u), -1/2*eps/u, (6*eps)/u, eps/u, 0, 0, 0, 0, 0, -(eps/u), 
    0, 0, -1/6*eps/u, eps/(2*u), 0, (-2*eps)/u, (2*eps)/u, 0, 0, 0, 0, 0, 
    (-2*eps)/u, 0, 0, -1/2*eps/u, -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    eps/u, -1/2*eps/u, (eps*(3*u + v))/(2*u*(u + v)), eps/u, -1/2*eps/u, 
    (3*eps)/(2*u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (eps*(5*u + 5*v + 6*w))/
     (2*(u + v)*(u + v + w)), (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 
    (-3*eps*(3*u + 3*v + 4*w))/((u + v)*(u + v + w)), 
    -1/2*(eps*(3*u + 3*v + 4*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 
    (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 
    (eps*(5*u^2 - 3*v*(v + w) + u*(2*v + 3*w)))/(6*u*(u + v)*(u + v + w)), 
    -1/2*(eps*(5*u + 5*v + 6*w))/((u + v)*(u + v + w)), 0, (2*eps)/(u + v), 
    (-2*eps)/(u + v), 0, 0, 0, 0, 0, (2*eps)/(u + v), 0, 0, eps/(2*u), 
    (eps*(2*u + 2*v + 3*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(v + w))/(u*(u + v + w)), -(eps/u), (eps*(3*u + v))/(2*u*(u + v)), 
    (eps*(-u + v + w))/(2*u*(u + v + w)), 
    -1/2*(eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    (eps*(u - v))/(2*u*(u + v)), -1/2*(eps*(3*u + 3*v + 4*w))/
      ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(2*u + 3*(v + w)))/(u*(u + v + w)), (eps*(u + 2*(v + w)))/
     (u*(u + v + w)), (-3*eps*(2*u + 3*(v + w)))/(u*(u + v + w)), 
    -1/2*(eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 
    (eps*(u + 2*(v + w)))/(2*u*(u + v + w)), 0, 0, 
    (eps*(4*u + v + w))/(3*u*(u + v + w)), -(eps/u), 0, (7*eps)/u, -(eps/u), 
    0, 0, 0, 0, -((eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
      (u*(u + v)*(u + v + w))), (eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 
    eps/u, (eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(eps/(u + v + w)), -(eps/u), (-2*eps)/u, 
    (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    -1/2*(eps*(6*u + 7*(v + w)))/(u*(u + v + w)), 0, 
    -1/2*(eps*(2*u + 3*(v + w)))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), 0, 0, (-3*eps)/u, 0, 0, 
    0, 0, 0, (eps*(u - v))/(u*(u + v)), 0, 0, 0, eps/u, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (3*eps)/u, (-3*eps)/u, (3*eps)/u, (3*eps*(-u + v))/(u*(u + v)), 
    0, (-2*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps/(u + v + w)), 
    -((eps*(u + 2*(v + w)))/(u*(u + v + w))), (-3*eps)/(u + v + w), 
    -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, eps/(2*(u + v + w)), 0, 0, 
    -(eps/(u + v + w)), 0, 0, (-6*eps)/u, 0, 0, 0, 0, 0, (2*eps)/(u + v), 0, 
    0, 0, 0, eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(2*u + v + w))/(u*(u + v + w)), 0, (3*eps)/u, 
    -((eps*(3*u + 3*v + 4*w))/((u + v)*(u + v + w))), 
    (eps*(2*u + 3*(v + w)))/(2*u*(u + v + w)), 0, 
    -1/2*(eps*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, eps/(3*(u + v + w)), (-2*eps)/(3*(u + v + w)), 
    -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 
    0, 0, eps/(u + v + w), -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-3*eps)/(2*u), 0, 0, 0, (3*eps*(u - v))/(u*(u + v)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(-u + v + w))/(2*u*(u + v + w)), eps/(2*u), eps/u, 
    (eps*(-u + v))/(u*(u + v)), -(eps/u), (-3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps*(u - w))/(2*u*(u + w)), 0, 0, 0, 
    (-3*eps)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, eps/(2*u), (eps*(-u + v + w))/(2*u*(u + v + w)), 
    (eps*(-u + w))/(u*(u + w)), eps/u, -(eps/u), (-3*eps)/u, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*(u + v + w)), 0, 0, (-3*eps*(3*u + 8*v + 3*w))/
     ((u + w)*(u + v + w)), -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 
    0, 0, 0, 0, 0, -((eps*(4*u + 3*(v + w)))/(u*(u + v + w))), 
    eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, (eps*(u + 2*v + w))/
     ((u + w)*(u + v + w)), -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 
    0, 0, (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (eps*(u - w))/(u*(u + w)), (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, eps/u, (eps*(-u + w))/(u*(u + w)), 
    (eps*(v + w))/(2*u*(u + v + w)), (eps*(2*u + v + w))/(2*u*(u + v + w)), 
    (eps*(u*(-v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
    (-3*eps*(v + w))/(u*(u + v + w)), (-2*eps*v)/((u + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 
    (3*eps*(u + v - 6*w))/((u + v)*(u + v + w)), 
    (-2*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(2*u^2 - u*(v - 5*w) - 3*v*(v + w)))/(u*(u + v)*(u + v + w)), 
    (eps*(u + v - 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    -(eps/(u + v + w)), eps/(u + v + w), 0, 0, 0, -(eps/(u + v + w)), 
    -(eps/u), (eps*(u + v + 4*w))/((u + v)*(u + v + w)), 
    (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (eps*(-u + v))/(u*(u + v)), eps/u, 
    (eps*(2*u + v + w))/(2*u*(u + v + w)), (eps*(v + w))/(2*u*(u + v + w)), 
    (eps*(u*(v - w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    (-3*eps*(v + w))/(u*(u + v + w)), (-2*eps*w)/((u + v)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*(u + v + w)), 0, 0, (12*eps)/(u + v + w), 
    eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    -((eps*(4*u + 3*(v + w)))/(u*(u + v + w))), eps/(u + v + w), 0, 0, 0, 0, 
    0, 0, 0, -1/2*(eps*(u^2 + u*(3*v - 2*w) - 3*w*(v + w)))/
      (u*(u + w)*(u + v + w)), eps/(2*(u + v + w)), 0, 0, 
    (3*eps*(u*(v - w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    -1/2*eps/(u + v + w), -(eps/u), -(eps/(u + v + w)), -1/2*eps/(u + v + w), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*u), eps/(2*u), 
    -1/2*(eps*(u*(-v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
    -1/2*(eps*(u*(v - w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    (eps*(3*u + 2*(v + w)))/(u*(u + v + w)), 0, eps/(u + v + w), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {eps/(u + v + w), 0, 0, (-10*eps)/(u + v + w), (-2*eps)/(3*(u + v + w)), 
    0, 0, 0, 0, 0, 0, -((eps*(v + w))/(u*(u + v + w))), -(eps/(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, (eps*(u - v - w))/(2*u*(u + v + w)), 
    -1/2*eps/(u + v + w), 0, 0, -((eps*(v + w))/(u*(u + v + w))), 
    eps/(2*(u + v + w)), -1/3*eps/u, eps/(u + v + w), eps/(2*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*u), eps/(2*u), 
    (eps*(v + w))/(2*u*(u + v + w)), (eps*(v + w))/(2*u*(u + v + w)), 0, 
    -((eps*(5*u + 2*(v + w)))/(u*(u + v + w))), -(eps/(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, (3*eps)/(u + v + w), eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + 3*v + w))/((u + w)*(u + v + w)), 
    eps/(2*(u + v + w)), 0, 0, (-3*eps)/(u + v + w), -1/2*eps/(u + v + w), 0, 
    0, -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((eps*v)/((u + w)*(u + v + w))), 
    -((eps*w)/((u + v)*(u + v + w))), -(eps/(u + v + w)), 
    (3*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, eps/u, (-3*eps)/u, 0, -(eps/u), eps/u, -1/2*eps/u, 
    eps/u, eps/(2*u), 0, (2*eps)/u, -(eps/u), (2*eps)/(3*u), 0, 0, (7*eps)/u, 
    -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/u, (-3*eps)/u, eps/u, 
    eps/u, eps/u, -1/2*eps/u, -1/2*eps/u, (-2*eps)/u, 0, (-2*eps)/u, 0, 
    -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -((eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w))), 
    (3*eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 0, 
    eps/(u + w), -((eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
      (u*(u + w)*(u + v + w))), -((eps*(3*u^2 + 4*u*(v + w) + w*(v + w)))/
      (u*(u + w)*(u + v + w))), (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
     (u*(u + w)*(u + v + w)), 0, 0, (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
     (u*(u + w)*(u + v + w)), -((eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
      (u*(u + w)*(u + v + w))), 0, 0, 
    -1/2*(eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
    -((eps*(14*u^2 + 7*w*(v + w) + 3*u*(5*v + 7*w)))/
      (u*(u + w)*(u + v + w))), (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
     (u*(u + w)*(u + v + w)), (eps*(v + w))/(u*(u + v + w)), 0, 
    (eps*(4*u^2 + 5*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, -((eps*(u^2 + 2*u*(v + w) + w*(v + w)))/
      (u*(u + w)*(u + v + w))), (3*eps*(2*u + w))/(u*(u + w)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -((eps*(2*u + w))/(u*(u + w))), 
    -1/2*(eps*(v + w))/(u*(u + v + w)), 
    -1/2*(eps*(4*u^2 + 5*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
    (2*eps*(2*u + w))/(u*(u + w)), 0, (2*eps*(u^2 + 2*u*(v + w) + w*(v + w)))/
     (u*(u + w)*(u + v + w)), 0, (eps*(2*u^2 + 3*u*(v + w) + w*(v + w)))/
     (u*(u + w)*(u + v + w)), (eps*(v + w))/(u*(u + v + w)), 
    (eps*(4*u^2 + 5*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(4*u^2 + w*(v + w) + u*(3*v + 5*w)))/(u*(u + w)*(u + v + w))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    -((eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w))), 
    (6*eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 0, 
    eps/(u + v), -((eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
      (u*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    -((eps*(14*u^2 + 7*v*(v + w) + 3*u*(7*v + 5*w)))/
      (u*(u + v)*(u + v + w))), (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
     (u*(u + v)*(u + v + w)), (eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 
    -1/3*(eps*(4*u^2 + 5*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    (2*eps*(4*u^2 + 5*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 0, 0, 
    -((eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((eps*(2*u + v))/(u*(u + v))), 0, 0, 0, 
    0, 0, 0, 0, (eps*(v + w))/(u*(u + v + w)), 0, 
    -((eps*(u^2 + 2*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w))), 
    -((eps*(2*u + v))/(u*(u + v))), (eps*(4*u^2 + 5*u*(v + w) + v*(v + w)))/
     (u*(u + v)*(u + v + w)), -1/2*(eps*(v + w))/(u*(u + v + w)), 
    -1/2*(eps*(4*u^2 + 5*u*(v + w) + v*(v + w)))/(u*(u + v)*(u + v + w)), 
    (2*eps*(2*u + v))/(u*(u + v)), 0, (2*eps*(u^2 + 2*u*(v + w) + v*(v + w)))/
     (u*(u + v)*(u + v + w)), 0, (eps*(2*u^2 + 3*u*(v + w) + v*(v + w)))/
     (u*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -((eps*(4*u^2 + v*(v + w) + u*(5*v + 3*w)))/
      (u*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, eps/u, eps/u, 0, 0, -(eps/u), eps/u, 0, 0, eps/(2*u), 0, 0, 0, 
    (2*eps)/(3*u), 0, 0, (7*eps)/u, -(eps/u), 0, 0, 0, 0, 0, eps/u, 0, 0, 
    eps/(3*u), -(eps/u), 0, 0, 0, eps/u, 0, eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, eps/u, eps/u, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), 
    -(eps/u), (-4*eps)/u, 0, (-2*eps)/u, 0, -(eps/u), eps/u, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {-((eps*(113*u^2 + 165*u*v + 52*v^2 + 289*u*w + 113*v*w + 176*w^2))/
      ((u + v)*(u + w)*(u + v + w))), -1/36*(eps*(1679*u + 1679*v + 1134*w))/
      ((u + v)*(u + v + w)), -1/36*(eps*(3905*u + 3905*v + 4602*w))/
      ((u + v)*(u + v + w)), (eps*(9369*u^2 + 11977*u*v + 2608*v^2 + 
       19329*u*w + 9369*v*w + 9960*w^2))/(12*(u + v)*(u + w)*(u + v + w)), 
    (eps*(2509*u^2 + 756*v^2 + 2509*v*w + 756*w^2 + 3265*u*(v + w)))/
     (36*(u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    -1/6*(eps*(328*u + 328*v + 63*w))/((u + v)*(u + v + w)), 
    (11*eps*(95*u + 95*v + 96*w))/(3*(u + v)*(u + v + w)), 
    -1/3*(eps*(491*u + 491*v + 528*w))/((u + v)*(u + v + w)), 
    (21*eps*(2*u + 2*v - w))/(2*(u + v)*(u + v + w)), 
    (-21*eps*(5*u + 5*v - 6*w))/(4*(u + v)*(u + v + w)), 0, 
    (eps*(100*u + 100*v - 63*w))/(3*(u + v)*(u + v + w)), 
    (eps*(641*u + 641*v + 1182*w))/(6*(u + v)*(u + v + w)), 
    (-88*eps)/(u + v), (8*eps*(7*u + 7*v + 11*w))/((u + v)*(u + v + w)), 
    (eps*(239*u^2 + 176*u*v - 63*v^2 + 503*u*w + 239*v*w + 264*w^2))/
     (3*(u + v)*(u + w)*(u + v + w)), 
    -1/3*(eps*(195*u^2 + 184*u*v - 11*v^2 + 459*u*w + 195*v*w + 264*w^2))/
      ((u + v)*(u + w)*(u + v + w)), -1/36*(eps*(1675*u + 1675*v + 704*w))/
      ((u + v)*(u + v + w)), -1/12*(eps*(971*u + 971*v + 252*w))/
      ((u + v)*(u + v + w)), (88*eps)/(u + v + w), 
    -((eps*(23*u + 21*v + 23*w))/((u + w)*(u + v + w))), 
    -1/72*(eps*(737*u + 1512*v + 737*w))/((u + w)*(u + v + w)), 
    (-21*eps*(41*u^2 + 49*u*v + 8*v^2 + 53*u*w + 41*v*w + 12*w^2))/
     (8*(u + v)*(u + w)*(u + v + w)), 
    -1/12*(eps*(1207*u^2 + 1459*u*v + 252*v^2 + 2263*u*w + 1207*v*w + 
        1056*w^2))/((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-21*eps)/(2*(u + v + w)), 
    -1/2*(eps*(155*u + 155*v + 176*w))/((u + v)*(u + v + w)), 
    (-88*eps)/(u + v), (-289*eps)/(6*(u + v + w)), 
    (176*eps*(5*u + 5*v + 6*w))/(3*(u + v)*(u + v + w)), 
    (eps*(767*u + 767*v + 1056*w))/(6*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (-21*eps*w)/(2*(u + v)*(u + v + w)), 
    (21*eps*w)/(2*(u + v)*(u + v + w)), (21*eps*w)/(2*(u + v)*(u + v + w)), 
    (-21*eps*w)/(2*(u + v)*(u + v + w)), (21*eps*w)/((u + v)*(u + v + w)), 0, 
    0, (25*eps)/(3*(u + v + w)), (eps*(25*u + 63*v + 25*w))/
     (3*(u + w)*(u + v + w)), (-21*eps*(u - v + w))/((u + w)*(u + v + w)), 
    (-21*eps)/(u + v + w), (eps*(226*u + 63*v + 226*w))/
     (3*(u + w)*(u + v + w)), 0, (eps*(50*u + 63*v + 50*w))/
     (3*(u + w)*(u + v + w)), 0, 0, 0, 0, 
    -((eps*(2*u + v + w))/(u*(u + v + w))), (eps*(v + w))/(u*(u + v + w)), 
    (-21*eps)/u, (21*eps*(u + 2*(v + w)))/(2*u*(u + v + w)), 0, 
    (-21*eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-1/12*(eps*(2259*u^2 + 3675*u*v + 1416*v^2 + 3503*u*w + 2259*v*w + 
        1244*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/36*(eps*(2057*u + 2057*v + 1186*w))/((u + v)*(u + v + w)), 
    -1/36*(eps*(9066*u^2 + 9822*u*v + 756*v^2 + 5057*u*w + 9066*v*w - 
        4009*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(25534*u^2 + 29882*u*v + 4348*v^2 + 24877*u*w + 25534*v*w - 
       657*w^2))/(12*(u + v)*(u + w)*(u + v + w)), 
    (eps*(5136*u^2 + 6270*u*v + 1134*v^2 + 6433*u*w + 5136*v*w + 1297*w^2))/
     (36*(u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    -1/12*(eps*(656*u + 656*v + 315*w))/((u + v)*(u + v + w)), 
    (-2*eps*(87*u^2 + 24*u*v - 63*v^2 - 265*u*w + 87*v*w - 352*w^2))/
     (3*(u + v)*(u + w)*(u + v + w)), 
    -1/6*(eps*(669*u^2 + 921*u*v + 252*v^2 + 1373*u*w + 669*v*w + 704*w^2))/
      ((u + v)*(u + w)*(u + v + w)), (-7*eps*(8*u + 8*v + 3*w))/
     (4*(u + v)*(u + v + w)), (eps*(189*u + 189*v + 367*w))/
     (12*(u + v)*(u + v + w)), 0, 
    -1/6*(eps*(2461*u^2 + 2965*u*v + 504*v^2 + 960*u*w + 2461*v*w - 
        1501*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/6*(eps*(380*u^2 + 254*u*v - 126*v^2 - 2733*u*w + 380*v*w - 3113*w^2))/
      ((u + v)*(u + w)*(u + v + w)), (-5*eps*(93*u + 93*v + 20*w))/
     (6*(u + v)*(u + v + w)), (eps*(97*u + 97*v + 132*w))/
     (6*(u + v)*(u + v + w)), (eps*(717*u^2 + 528*u*v - 189*v^2 + 817*u*w + 
       717*v*w + 100*w^2))/(6*(u + v)*(u + w)*(u + v + w)), 
    -1/6*(eps*(57*u^2 + 104*u*v + 47*v^2 + 189*u*w + 57*v*w + 132*w^2))/
      ((u + v)*(u + w)*(u + v + w)), -1/36*(eps*(1675*u + 1675*v + 704*w))/
      ((u + v)*(u + v + w)), -1/12*(eps*(1097*u + 1097*v + 630*w))/
      ((u + v)*(u + v + w)), (264*eps)/(u + v + w), 
    (-9*eps*(20*u + 7*v + 20*w))/(2*(u + w)*(u + v + w)), 
    -1/72*(eps*(8240*u^2 + 10508*u*v + 2268*v^2 + 8429*u*w + 8240*v*w + 
        189*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/24*(eps*(5588*u^2 + 6344*u*v + 756*v^2 + 5777*u*w + 5588*v*w + 
        189*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/12*(eps*(1861*u^2 + 2491*u*v + 630*v^2 + 2389*u*w + 1861*v*w + 
        528*w^2))/((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (21*eps*(u + v - 2*w))/(2*(u + v)*(u + v + w)), 
    (21*eps)/(2*(u + v + w)), 
    -1/6*(eps*(87*u^2 - 39*u*v - 126*v^2 + 61*u*w + 87*v*w - 26*w^2))/
      ((u + v)*(u + w)*(u + v + w)), -1/6*(eps*(339*u + 339*v + 352*w))/
      ((u + v)*(u + v + w)), 
    -((eps*(25*u^2 - 21*v^2 + 25*v*w - 21*w^2 + 4*u*(v + w)))/
      ((u + v)*(u + w)*(u + v + w))), (2*eps*(207*u + 207*v + 163*w))/
     (3*(u + v)*(u + v + w)), (eps*(327*u^2 + 390*u*v + 63*v^2 + 616*u*w + 
       327*v*w + 289*w^2))/(3*(u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (21*eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), 
    (-21*eps*(5*u + 5*v - 4*w))/(2*(u + v)*(u + v + w)), 
    (-21*eps*(10*u + 10*v - 11*w))/(4*(u + v)*(u + v + w)), 
    (21*eps*(2*u + 2*v + 5*w))/(4*(u + v)*(u + v + w)), 
    (619*eps*w)/(12*(u + v)*(u + v + w)), 
    -1/36*(eps*(756*u + 756*v + 1753*w))/((u + v)*(u + v + w)), 
    (eps*(126*u + 126*v + 719*w))/(6*(u + v)*(u + v + w)), 0, 0, 
    (113*eps)/(2*(u + v + w)), (eps*(134*u + 63*v + 134*w))/
     (2*(u + w)*(u + v + w)), (-63*eps*(u - v + w))/(2*(u + w)*(u + v + w)), 
    (-42*eps)/(u + v + w), (eps*(557*u + 63*v + 557*w))/
     (2*(u + w)*(u + v + w)), (-63*eps)/(u + v + w), 
    (eps*(163*u + 63*v + 163*w))/(2*(u + w)*(u + v + w)), 0, 0, 0, 0, 
    (-2*eps*v)/(u*(u + v)), (2*eps*(-u + v + w))/(u*(u + v + w)), 
    (-21*eps*(u + v + 2*w))/((u + v)*(u + v + w)), (21*eps)/(u + v), 
    (-21*eps)/(u + v), (21*eps*(2*u^2 + u*(v + w) - v*(v + w)))/
     (u*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-2*eps*(20*u^2 + 53*u*v + 33*v^2 + 196*u*w + 20*v*w + 176*w^2))/
     (63*(u + v)*(u + w)*(u + v + w)), 
    -1/4*(eps*(2*u + 2*v + 15*w))/((u + v)*(u + v + w)), 
    -1/756*(eps*(11145*u^2 + 12657*u*v + 1512*v^2 + 14906*u*w + 11145*v*w + 
        3761*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(5163*u^2 + 5872*v^2 + 5163*v*w + 9412*w^2 + 5*u*(2207*v + 2915*w)))/
     (252*(u + v)*(u + w)*(u + v + w)), 
    -1/4*(eps*(7*u^2 - 6*v^2 + u*(v - 3*w) + 7*v*w - 10*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    -1/4*(eps*(2*u + 2*v + 5*w))/((u + v)*(u + v + w)), 
    (4*eps*(642*u^2 + 705*u*v + 63*v^2 + 818*u*w + 642*v*w + 176*w^2))/
     (63*(u + v)*(u + w)*(u + v + w)), 
    -1/63*(eps*(1385*u^2 + 1637*u*v + 252*v^2 + 1737*u*w + 1385*v*w + 
        352*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/12*(eps*(4*u + 4*v + 15*w))/((u + v)*(u + v + w)), 
    -1/4*(eps*(8*u + 8*v - 15*w))/((u + v)*(u + v + w)), 0, 
    -1/126*(eps*(3554*u^2 + 4562*u*v + 1008*v^2 + 3869*u*w + 3554*v*w + 
        315*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(628*u^2 + 880*u*v + 252*v^2 + 1647*u*w + 628*v*w + 1019*w^2))/
     (126*(u + v)*(u + w)*(u + v + w)), (-88*eps*(3*u + 3*v + 2*w))/
     (63*(u + v)*(u + v + w)), (176*eps)/(63*(u + v)), 
    (eps*(604*u^2 + 415*u*v - 189*v^2 + 956*u*w + 604*v*w + 352*w^2))/
     (126*(u + v)*(u + w)*(u + v + w)), 
    -1/126*(eps*(648*u^2 + 503*u*v - 145*v^2 + 1000*u*w + 648*v*w + 352*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 0, 
    -1/2*(eps*(2*u + 2*v + 5*w))/((u + v)*(u + v + w)), 0, 
    (eps*(4*u - 3*v + 4*w))/(2*(u + w)*(u + v + w)), 
    (3*eps*(5*u - 4*v + 5*w))/(8*(u + w)*(u + v + w)), 
    (eps*(23*u^2 + 11*u*v - 12*v^2 - 7*u*w + 23*v*w - 30*w^2))/
     (8*(u + v)*(u + w)*(u + v + w)), 
    -1/126*(eps*(881*u^2 + 1322*u*v + 441*v^2 + 1233*u*w + 881*v*w + 
        352*w^2))/((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-2*eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 
    (-2*eps*(6*u^2 - 57*u*v - 63*v^2 + 94*u*w + 6*v*w + 88*w^2))/
     (63*(u + v)*(u + w)*(u + v + w)), (-88*eps*(3*u + 3*v + 2*w))/
     (63*(u + v)*(u + v + w)), (2*eps*(82*u + 63*v + 82*w))/
     (63*(u + w)*(u + v + w)), (88*eps*(11*u + 11*v + 8*w))/
     (63*(u + v)*(u + v + w)), (2*eps*(346*u^2 + 409*u*v + 63*v^2 + 522*u*w + 
       346*v*w + 176*w^2))/(63*(u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*(eps*(2*u + 2*v + 5*w))/
      ((u + v)*(u + v + w)), (eps*(2*u + 2*v + 5*w))/(4*(u + v)*(u + v + w)), 
    (eps*(2*u + 2*v + 5*w))/(4*(u + v)*(u + v + w)), 
    -1/4*(eps*(2*u + 2*v + 5*w))/((u + v)*(u + v + w)), 
    (eps*(2*u + 2*v + 5*w))/(2*(u + v)*(u + v + w)), 0, 0, 
    (-3*eps)/(2*(u + v + w)), -1/2*(eps*(2*u - 3*v + 2*w))/
      ((u + w)*(u + v + w)), (-3*eps*(u - v + w))/(2*(u + w)*(u + v + w)), 
    (-2*eps)/(u + v + w), -1/2*(eps*(7*u - 3*v + 7*w))/((u + w)*(u + v + w)), 
    (-3*eps)/(u + v + w), (3*eps*(-3*u + v - 3*w))/(2*(u + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, (-3*eps)/(u + v + w), eps/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {(2*eps*(343*u^2 + 409*u*v + 66*v^2 + 695*u*w + 343*v*w + 
       352*w^2))/(63*(u + v)*(u + w)*(u + v + w)), 
    -1/2*(eps*(2*u + 2*v + 9*w))/((u + v)*(u + v + w)), 
    -1/378*(eps*(1603*u^2 + 2359*u*v + 756*v^2 - 646*u*w + 1603*v*w - 
        2249*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/126*(eps*(2555*u^2 + 111*u*v - 2444*v^2 + 5919*u*w + 2555*v*w + 
        3364*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(-u^2 + 2*v^2 - v*w + 6*w^2 + u*(v + 5*w)))/
     (2*(u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    -1/2*(eps*(2*u + 2*v + 3*w))/((u + v)*(u + v + w)), 
    (2*eps*(215*u^2 + 341*u*v + 126*v^2 - 489*u*w + 215*v*w - 704*w^2))/
     (63*(u + v)*(u + w)*(u + v + w)), 
    (-4*eps*(145*u^2 + 208*u*v + 63*v^2 - 31*u*w + 145*v*w - 176*w^2))/
     (63*(u + v)*(u + w)*(u + v + w)), -1/6*(eps*(16*u + 16*v + 9*w))/
      ((u + v)*(u + v + w)), (eps*(4*u + 4*v + 9*w))/(2*(u + v)*(u + v + w)), 
    0, -1/63*(eps*(1864*u^2 + 2368*u*v + 504*v^2 + 2053*u*w + 1864*v*w + 
        189*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/63*(eps*(176*u^2 + 50*u*v - 126*v^2 + 691*u*w + 176*v*w + 515*w^2))/
      ((u + v)*(u + w)*(u + v + w)), (176*eps*(u + v + 2*w))/
     (63*(u + v)*(u + v + w)), (-176*eps*(u + v + 2*w))/
     (63*(u + v)*(u + v + w)), (eps*(126*u^2 + 63*u*v - 63*v^2 - 226*u*w + 
       126*v*w - 352*w^2))/(63*(u + v)*(u + w)*(u + v + w)), 
    (eps*(94*u^2 + 201*u*v + 107*v^2 + 446*u*w + 94*v*w + 352*w^2))/
     (63*(u + v)*(u + w)*(u + v + w)), 0, 
    -((eps*(2*u + 2*v + 3*w))/((u + v)*(u + v + w))), 0, 
    (eps*(2*u - v + 2*w))/((u + w)*(u + v + w)), (eps*(5*u - 4*v + 5*w))/
     (4*(u + w)*(u + v + w)), (eps*(5*u^2 - 4*v^2 + u*(v - 13*w) + 5*v*w - 
       18*w^2))/(4*(u + v)*(u + w)*(u + v + w)), 
    -1/63*(eps*(38*u^2 + 227*u*v + 189*v^2 - 314*u*w + 38*v*w - 352*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -((eps*(3*u + 2*v + 3*w))/((u + w)*(u + v + w))), 
    (eps*(365*u^2 + 491*u*v + 126*v^2 + 717*u*w + 365*v*w + 352*w^2))/
     (63*(u + v)*(u + w)*(u + v + w)), (176*eps*(u + v + 2*w))/
     (63*(u + v)*(u + v + w)), (eps*(365*u + 126*v + 365*w))/
     (63*(u + w)*(u + v + w)), (-176*eps*(3*u + 3*v + 8*w))/
     (63*(u + v)*(u + v + w)), (eps*(13*u^2 + 139*u*v + 126*v^2 - 691*u*w + 
       13*v*w - 704*w^2))/(63*(u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(2*u + 2*v + 3*w))/
      ((u + v)*(u + v + w)), (eps*(2*u + 2*v + 3*w))/(2*(u + v)*(u + v + w)), 
    (eps*(2*u + 2*v + 3*w))/(2*(u + v)*(u + v + w)), 
    -1/2*(eps*(2*u + 2*v + 3*w))/((u + v)*(u + v + w)), 
    (eps*(2*u + 2*v + 3*w))/((u + v)*(u + v + w)), 0, 0, -(eps/(u + v + w)), 
    (eps*v)/((u + w)*(u + v + w)), 
    -((eps*(u - v + w))/((u + w)*(u + v + w))), (-2*eps)/(u + v + w), 
    (eps*(-3*u + v - 3*w))/((u + w)*(u + v + w)), (-6*eps)/(u + v + w), 
    (eps*(-5*u + v - 5*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (2*eps*(v + w))/(u*(u + v + w)), -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {(-3*eps)/(2*(u + v + w)), (2*eps*(4*u + 4*v + w))/
     ((u + v)*(u + v + w)), (-908*eps)/(63*(u + v + w)), 
    (845*eps)/(21*(u + v + w)), -((eps*(4*u + 4*v + w))/
      ((u + v)*(u + v + w))), 0, 0, 0, 0, 0, (3*eps)/(u + v + w), 
    (-2*eps)/(u + v + w), -(eps/(u + v + w)), (2*eps)/(3*(u + v + w)), 
    (-2*eps)/(u + v + w), 0, (-1627*eps)/(63*(u + v + w)), 
    (-1286*eps)/(63*(u + v + w)), -(eps/(u + v + w)), eps/(u + v + w), 
    eps/(u + v + w), -(eps/(u + v + w)), 0, (eps*(7*u + 7*v + 2*w))/
     ((u + v)*(u + v + w)), 0, 0, 0, (2*eps)/(u + v + w), 
    (eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    eps/(u + v + w), (-2*eps)/(u + w), 0, eps/(u + v + w), eps/(u + v + w), 
    0, eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(eps/(u + v + w)), (-3*eps)/(u + v + w), (-4*eps)/(u + v + w), 0, 
    (-3*eps)/(u + v + w), eps/(u + v + w), (-4*eps)/(u + v + w), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/u, (-2*eps)/(u + v + w), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {(3*eps*(u + v + 4*w))/(4*(u + v)*(u + v + w)), 
    (-9*eps*w)/((u + v)*(u + v + w)), 
    -1/63*(eps*(643*u^2 + 706*u*v + 63*v^2 - 139*u*w + 643*v*w - 782*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 
    (eps*(1349*u^2 + 1475*u*v + 126*v^2 + 37*u*w + 1349*v*w - 1312*w^2))/
     (42*(u + v)*(u + w)*(u + v + w)), (9*eps*w)/(2*(u + v)*(u + v + w)), 0, 
    0, 0, 0, 0, (eps*(u + v - 8*w))/(2*(u + v)*(u + v + w)), 
    (-2*eps*(u^2 - v^2 + 2*u*w + v*w + w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/2*(eps*(5*u^2 + 4*v^2 + 5*v*w - 4*w^2 + u*(9*v + w)))/
      ((u + v)*(u + w)*(u + v + w)), 
    -1/3*(eps*(u + v + 4*w))/((u + v)*(u + v + w)), 
    (eps*(u + v + 4*w))/((u + v)*(u + v + w)), 0, 
    -1/126*(eps*(3391*u^2 + 504*v^2 + 3391*v*w - 2120*w^2 + 
        41*u*(95*v + 31*w)))/((u + v)*(u + w)*(u + v + w)), 
    -1/63*(eps*(517*u^2 + 454*u*v - 63*v^2 - 769*u*w + 517*v*w - 1286*w^2))/
      ((u + v)*(u + w)*(u + v + w)), (eps*(u + v + 4*w))/
     (2*(u + v)*(u + v + w)), -1/2*(eps*(u + v + 4*w))/((u + v)*(u + v + w)), 
    -1/2*(eps*(u + v + 4*w))/((u + v)*(u + v + w)), 
    (eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), 0, 
    (eps*(u + v - 14*w))/(2*(u + v)*(u + v + w)), 0, 0, 0, 
    -((eps*(u + v + 4*w))/((u + v)*(u + v + w))), 
    -1/2*(eps*(3*u^2 + 5*u*v + 2*v^2 + 3*v*w - 3*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u + v - 2*w))/(2*(u + v)*(u + v + w)), (eps*(u + v + 2*w))/
     (2*(u + v)*(u + v + w)), (eps*(7*u^2 + 9*u*v + 2*v^2 + 11*u*w + 7*v*w + 
       4*w^2))/(2*(u + v)*(u + w)*(u + v + w)), (3*eps)/(2*(u + v + w)), 
    (eps*(3*u + v + 3*w))/((u + w)*(u + v + w)), (-6*eps)/(u + v), 
    (eps*(u^2 + 2*u*v + v^2 - u*w + v*w - 2*w^2))/
     ((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), 
    -1/2*(eps*(5*u + 5*v - 4*w))/((u + v)*(u + v + w)), 
    (-2*eps*(u + v - 2*w))/((u + v)*(u + v + w)), 0, 
    -1/2*(eps*(u + v - 8*w))/((u + v)*(u + v + w)), 
    -1/2*(eps*(u + v + 4*w))/((u + v)*(u + v + w)), 
    (6*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -(eps/(u + v)), (eps*(v*(v + w) + u*(v + 3*w)))/
     (u*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    (-2*eps*(v + w))/(3*u*(u + v + w)), 0, 0, 0, 0, eps/u, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -(eps/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (eps*(v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-1/14*(eps*(3071*u^2 + 6022*u*v + 2951*v^2 + 2966*u*w + 3071*v*w - 
        105*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(593*u + 2646*v + 593*w))/(126*(u + w)*(u + v + w)), 
    -1/504*(eps*(7347*u - 14326*v + 7347*w))/((u + w)*(u + v + w)), 
    (eps*(200557*u^2 + 143623*u*v - 56934*v^2 + 192997*u*w + 200557*v*w - 
       7560*w^2))/(168*(u + v)*(u + w)*(u + v + w)), 
    (eps*(3801*u^2 + 2645*u*v - 1156*v^2 + 3171*u*w + 3801*v*w - 630*w^2))/
     (126*(u + v)*(u + w)*(u + v + w)), 0, 0, (eps*(347*u - 1144*v + 347*w))/
     (84*(u + w)*(u + v + w)), -1/21*(eps*(281*u - 357*v + 281*w))/
      ((u + w)*(u + v + w)), 0, (eps*(551*u + 546*v + 551*w))/
     (42*(u + w)*(u + v + w)), (eps*(2079*u^2 - 21907*u*v - 23986*v^2 + 
       2919*u*w + 2079*v*w + 840*w^2))/(42*(u + v)*(u + w)*(u + v + w)), 
    (5*eps*(481*u^2 + 607*u*v + 126*v^2 + 460*u*w + 481*v*w - 21*w^2))/
     (21*(u + v)*(u + w)*(u + v + w)), 
    -((eps*(u - 10*v + w))/((u + w)*(u + v + w))), 
    (-3*eps*(7*u + 20*v + 7*w))/(2*(u + w)*(u + v + w)), 0, 
    -1/84*(eps*(10903*u - 2562*v + 10903*w))/((u + w)*(u + v + w)), 
    (eps*(6743*u - 11342*v + 6743*w))/(168*(u + w)*(u + v + w)), 
    (eps*(793*u + 478*v + 793*w))/(42*(u + w)*(u + v + w)), 
    (eps*(1221*u - 956*v + 1221*w))/(84*(u + w)*(u + v + w)), 
    -1/42*(eps*(2615*u - 5314*v + 2615*w))/((u + w)*(u + v + w)), 
    (eps*(596*u - 1465*v + 596*w))/(21*(u + w)*(u + v + w)), 0, 0, 
    -1/21*(eps*(693*u - 5776*v + 693*w))/((u + w)*(u + v + w)), 
    -1/42*(eps*(5099*u - 16*v + 5099*w))/((u + w)*(u + v + w)), 
    (-2*eps*(955*u + 2131*v + 955*w))/(21*(u + w)*(u + v + w)), 
    -1/42*(eps*(8937*u^2 + 7939*u*v - 998*v^2 + 8517*u*w + 8937*v*w - 
        420*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/168*(eps*(14535*u^2 + 14219*u*v - 316*v^2 + 13695*u*w + 14535*v*w - 
        840*w^2))/((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (3*eps*(u - 4*v + w))/(4*(u + w)*(u + v + w)), 
    (eps*(25*u + 8*v + 25*w))/(4*(u + w)*(u + v + w)), 
    (eps*(7*u + 2*v + 7*w))/((u + w)*(u + v + w)), 
    (-3*eps*v)/((u + w)*(u + v + w)), (eps*(17*u - 26*v + 17*w))/
     (2*(u + w)*(u + v + w)), (-9*eps*(u - 8*v + w))/(2*(u + w)*(u + v + w)), 
    (5*eps*(2*u - 5*v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (-3*eps*(3*u - 2*v + 3*w))/(2*(u + w)*(u + v + w)), 
    (-3*eps*(u + v - 2*w))/(2*(u + v)*(u + v + w)), 
    (eps*(541*u + 352*v + 541*w))/(42*(u + w)*(u + v + w)), 
    (5*eps*(83*u + 146*v + 83*w))/(42*(u + w)*(u + v + w)), 
    (eps*(1145*u - 63*v + 1145*w))/(21*(u + w)*(u + v + w)), 
    (eps*(189*u - 1082*v + 189*w))/(21*(u + w)*(u + v + w)), 
    (eps*(541*u - 667*v + 541*w))/(21*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-5*eps*(314*u^2 - 251*u*v - 565*v^2 + 335*u*w + 314*v*w + 
       21*w^2))/(21*(u + v)*(u + w)*(u + v + w)), 
    -1/21*(eps*(1465*u - 3056*v + 1465*w))/((u + w)*(u + v + w)), 
    -1/4*(eps*(15*u - 38*v + 15*w))/((u + w)*(u + v + w)), 
    -1/4*(eps*(35*u^2 + 41*u*v + 6*v^2 + 55*u*w + 35*v*w + 20*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 
    -1/42*(eps*(483*u^2 - 11405*u*v - 11888*v^2 + 693*u*w + 483*v*w + 
        210*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(10943*u - 11174*v + 10943*w))/(42*(u + w)*(u + v + w)), 
    (eps*(2531*u^2 + 2762*u*v + 231*v^2 + 2426*u*w + 2531*v*w - 105*w^2))/
     (21*(u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(2*u + v + w))/(u*(u + v + w))), 
    -1/21*(eps*(v + w))/(u*(u + v + w)), eps/u, 
    (-2*eps*v)/((u + w)*(u + v + w)), 
    -((eps*(2*u^2 + 2*w*(v + w) + u*(v + 4*w)))/(u*(u + w)*(u + v + w))), 
    -1/2*(eps*(u + 2*(v + w)))/(u*(u + v + w)), 0, 0, 0}, 
   {-1/2*(eps*(21300*u^2 + 22529*u*v + 1229*v^2 + 21615*u*w + 21300*v*w + 
        315*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (-2*eps*(290*u + 593*v + 290*w))/(3*(u + w)*(u + v + w)), 
    (eps*(3957*u - 4610*v + 3957*w))/(12*(u + w)*(u + v + w)), 
    (eps*(257708*u^2 + 286701*u*v + 28993*v^2 + 297604*u*w + 257708*v*w + 
       39896*w^2))/(4*(u + v)*(u + w)*(u + v + w)), 
    (eps*(60061*u^2 + 64337*u*v + 4276*v^2 + 61321*u*w + 60061*v*w + 
       1260*w^2))/(12*(u + v)*(u + w)*(u + v + w)), 0, 0, 
    -1/2*(eps*(16*u - 5*v + 16*w))/((u + w)*(u + v + w)), 
    (eps*(247*u - 714*v + 247*w))/(2*(u + w)*(u + v + w)), 0, 
    -((eps*(307*u - 105*v + 307*w))/((u + w)*(u + v + w))), 
    (-7*eps*(123*u^2 - 3239*u*v - 3362*v^2 + 183*u*w + 123*v*w + 60*w^2))/
     ((u + v)*(u + w)*(u + v + w)), 
    (eps*(11951*u^2 + 11637*u*v - 314*v^2 + 12161*u*w + 11951*v*w + 210*w^2))/
     (2*(u + v)*(u + w)*(u + v + w)), (21*eps*(-2*u + v - 2*w))/
     ((u + w)*(u + v + w)), (eps*(819*u + 304*v + 819*w))/
     (2*(u + w)*(u + v + w)), 0, (eps*(6513*u - 1070*v + 6513*w))/
     (2*(u + w)*(u + v + w)), -1/4*(eps*(2017*u - 6090*v + 2017*w))/
      ((u + w)*(u + v + w)), -1/2*(eps*(1145*u + 37*v + 1145*w))/
      ((u + w)*(u + v + w)), -1/2*(eps*(705*u - 302*v + 705*w))/
      ((u + w)*(u + v + w)), -((eps*(2951*u + 5503*v + 2951*w))/
      ((u + w)*(u + v + w))), (eps*(1507*u + 1360*v + 1507*w))/
     ((u + w)*(u + v + w)), 0, 0, 
    -1/2*(eps*(7764*u^2 + 38188*u*v + 30424*v^2 + 16793*u*w + 7764*v*w + 
        9029*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/4*(eps*(14988*u^2 + 22530*u*v + 7542*v^2 + 24017*u*w + 14988*v*w + 
        9029*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(30175*u + 35242*v + 30175*w))/(6*(u + w)*(u + v + w)), 
    -1/2*(eps*(8517*u^2 + 13117*u*v + 4600*v^2 + 8937*u*w + 8517*v*w + 
        420*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/8*(eps*(21003*u^2 + 26549*u*v + 5546*v^2 + 21843*u*w + 21003*v*w + 
        840*w^2))/((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (63*eps*(u + 4*v + w))/(2*(u + w)*(u + v + w)), 
    (-21*eps*(23*u + 4*v + 23*w))/(2*(u + w)*(u + v + w)), 
    (-21*eps*(20*u + v + 20*w))/(2*(u + w)*(u + v + w)), 
    (189*eps*v)/(2*(u + w)*(u + v + w)), 
    -((eps*(147*u - 173*v + 147*w))/((u + w)*(u + v + w))), 
    -((eps*(189*u + 971*v + 189*w))/((u + w)*(u + v + w))), 
    (-2*eps*(42*u - 307*v + 42*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (63*eps*(u - 2*v + w))/((u + w)*(u + v + w)), 
    (63*eps*(3*u + 3*v + 2*w))/((u + v)*(u + v + w)), 
    (-5*eps*(103*u - 43*v + 103*w))/(2*(u + w)*(u + v + w)), 
    -1/2*(eps*(767*u + 541*v + 767*w))/((u + w)*(u + v + w)), 
    (-3*eps*(935*u - 84*v + 935*w))/(2*(u + w)*(u + v + w)), 
    -1/2*(eps*(241*u - 652*v + 241*w))/((u + w)*(u + v + w)), 
    -1/2*(eps*(1019*u - 830*v + 1019*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -((eps*(2699*u^2 + 8559*u*v + 5860*v^2 + 2594*u*w + 
        2699*v*w - 105*w^2))/((u + v)*(u + w)*(u + v + w))), 
    -((eps*(2867*u + 6364*v + 2867*w))/((u + w)*(u + v + w))), 
    (21*eps*(4*u - 41*v + 4*w))/(2*(u + w)*(u + v + w)), 
    (21*eps*(20*u^2 + 27*u*v + 7*v^2 + 30*u*w + 20*v*w + 10*w^2))/
     (2*(u + v)*(u + w)*(u + v + w)), 
    (7*eps*(36*u^2 - 1621*u*v - 1657*v^2 + 51*u*w + 36*v*w + 15*w^2))/
     ((u + v)*(u + w)*(u + v + w)), (eps*(11678*u + 12765*v + 11678*w))/
     ((u + w)*(u + v + w)), (eps*(6070*u^2 + 6338*u*v + 268*v^2 + 6175*u*w + 
       6070*v*w + 105*w^2))/((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (42*eps*w)/(u*(u + w)), (2*eps*(-u + v + w))/
     (u*(u + v + w)), (-21*eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (42*eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 
    (42*eps*(-u + w))/(u*(u + w)), (21*eps)/(u + w), 0, 0, 0}, 
   {-1/4*(eps*(17*u + 42*v + 17*w))/((u + w)*(u + v + w)), 
    (-9*eps*v)/((u + w)*(u + v + w)), (eps*(378*u - 1649*v + 378*w))/
     (63*(u + w)*(u + v + w)), 
    -1/42*(eps*(3009*u^2 - 4493*u*v - 7502*v^2 + 3907*u*w + 3009*v*w + 
        898*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(1733*u + 2060*v + 1733*w))/(252*(u + w)*(u + v + w)), 0, 0, 
    (9*eps*v)/((u + w)*(u + v + w)), (-18*eps*v)/((u + w)*(u + v + w)), 0, 
    (-9*eps*v)/((u + w)*(u + v + w)), 
    -((eps*(8*u - 27*v + 8*w))/((u + w)*(u + v + w))), 
    (eps*(13*u - 54*v + 13*w))/(2*(u + w)*(u + v + w)), 
    (-9*eps*v)/((u + w)*(u + v + w)), (27*eps*v)/((u + w)*(u + v + w)), 0, 
    (2*eps*(1397*u - 189*v + 1397*w))/(21*(u + w)*(u + v + w)), 
    -1/21*(eps*(63*u - 919*v + 63*w))/((u + w)*(u + v + w)), 
    -1/42*(eps*(1271*u + 541*v + 1271*w))/((u + w)*(u + v + w)), 
    -1/84*(eps*(189*u - 1082*v + 189*w))/((u + w)*(u + v + w)), 
    -((eps*(5*u - 9*v + 5*w))/((u + w)*(u + v + w))), 
    (2*eps*(u - 4*v + w))/((u + w)*(u + v + w)), 0, 0, 
    -1/42*(eps*(1888*u + 1888*v - 449*w))/((u + v)*(u + v + w)), 
    (eps*(1284*u^2 + 958*u*v - 326*v^2 + 1733*u*w + 1284*v*w + 449*w^2))/
     (84*(u + v)*(u + w)*(u + v + w)), (eps*(5399*u + 2216*v + 5399*w))/
     (126*(u + w)*(u + v + w)), -1/42*(eps*(147*u + 704*v + 147*w))/
      ((u + w)*(u + v + w)), -1/84*(eps*(21*u + 326*v + 21*w))/
      ((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    (-9*eps*v)/(2*(u + w)*(u + v + w)), (9*eps*v)/(2*(u + w)*(u + v + w)), 
    (9*eps*v)/((u + w)*(u + v + w)), (-27*eps*v)/((u + w)*(u + v + w)), 
    (18*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/42*(eps*(1145*u + 541*v + 1145*w))/((u + w)*(u + v + w)), 
    -1/42*(eps*(1145*u + 541*v + 1145*w))/((u + w)*(u + v + w)), 
    (-2605*eps)/(42*(u + v + w)), (eps*(1975*u + 2164*v + 1975*w))/
     (42*(u + w)*(u + v + w)), -1/42*(eps*(315*u - 1082*v + 315*w))/
      ((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(u + v + w), 
    -((eps*(2*u + 9*v + 2*w))/((u + w)*(u + v + w))), 
    (3*eps*(u - 6*v + w))/(2*(u + w)*(u + v + w)), (9*eps)/(2*(u + v + w)), 
    -((eps*(2*u + 9*v + 2*w))/((u + w)*(u + v + w))), (9*eps)/(u + v + w), 
    (eps*(5*u - 9*v + 5*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-3*eps)/(u + v + w), 0, 0, eps/u, 0, 0, 0}, 
   {-1/84*(eps*(19649*u^2 + 29069*u*v + 9420*v^2 + 19901*u*w + 19649*v*w + 
        252*w^2))/((u + v)*(u + w)*(u + v + w)), (-3*eps*(u + 4*v + w))/
     (2*(u + w)*(u + v + w)), (3*eps*(5*u + 2*v + 5*w))/
     (8*(u + w)*(u + v + w)), (eps*(227031*u^2 + 210061*u*v - 16970*v^2 + 
       253159*u*w + 227031*v*w + 26128*w^2))/(168*(u + v)*(u + w)*
      (u + v + w)), (eps*(5524*u^2 + 5461*u*v - 63*v^2 + 5650*u*w + 
       5524*v*w + 126*w^2))/(63*(u + v)*(u + w)*(u + v + w)), 0, 0, 
    (eps*(u + 22*v + w))/(4*(u + w)*(u + v + w)), 
    -1/2*(eps*(u + 22*v + w))/((u + w)*(u + v + w)), 0, 
    (eps*(u - 14*v + w))/(2*(u + w)*(u + v + w)), 
    (eps*(336*u^2 + 11951*u*v + 11615*v^2 + 168*u*w + 336*v*w - 168*w^2))/
     (21*(u + v)*(u + w)*(u + v + w)), 
    (eps*(2615*u^2 + 2363*u*v - 252*v^2 + 2657*u*w + 2615*v*w + 42*w^2))/
     (21*(u + v)*(u + w)*(u + v + w)), 
    -((eps*(u + 4*v + w))/((u + w)*(u + v + w))), 
    (3*eps*(u + 4*v + w))/((u + w)*(u + v + w)), 0, 
    -1/4*(eps*(47*u + 74*v + 47*w))/((u + w)*(u + v + w)), 
    (eps*(31*u + 166*v + 31*w))/(8*(u + w)*(u + v + w)), 
    (3*eps*(u + 4*v + w))/(2*(u + w)*(u + v + w)), 
    (-3*eps*(u + 4*v + w))/(2*(u + w)*(u + v + w)), 
    (-10*eps*(136*u + 293*v + 136*w))/(21*(u + w)*(u + v + w)), 
    (2*eps*(319*u - 340*v + 319*w))/(21*(u + w)*(u + v + w)), 0, 0, 
    (-1444*eps*(u^2 + 5*u*v + 4*v^2 + 2*u*w + v*w + w^2))/
     (21*(u + v)*(u + w)*(u + v + w)), 
    -1/42*(eps*(4101*u^2 + 3933*u*v - 168*v^2 + 5545*u*w + 4101*v*w + 
        1444*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(5335*u + 22474*v + 5335*w))/(126*(u + w)*(u + v + w)), 
    -1/42*(eps*(5587*u^2 + 5671*u*v + 84*v^2 + 5755*u*w + 5587*v*w + 
        168*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/42*(eps*(2867*u^2 + 2888*u*v + 21*v^2 + 2951*u*w + 2867*v*w + 84*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (3*eps*(u + 4*v + w))/(4*(u + w)*(u + v + w)), 
    -1/4*(eps*(11*u + 8*v + 11*w))/((u + w)*(u + v + w)), 
    (eps*(-2*u + v - 2*w))/((u + w)*(u + v + w)), 0, 
    -1/2*(eps*(u - 14*v + w))/((u + w)*(u + v + w)), 
    (-9*eps*(u + 4*v + w))/(2*(u + w)*(u + v + w)), 
    (eps*(u + 13*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (3*eps*(u - 2*v + w))/(2*(u + w)*(u + v + w)), 
    (3*eps*(3*u + 3*v + 2*w))/(2*(u + v)*(u + v + w)), 
    (3*eps*(5*u + 6*v + 5*w))/(2*(u + w)*(u + v + w)), 
    (9*eps)/(2*(u + v + w)), (3*eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 
    (-18*eps)/(u + w), (-3*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/21*(eps*(1423*u^2 + 4248*u*v + 2825*v^2 + 1381*u*w + 1423*v*w - 
        42*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/21*(eps*(1423*u + 2783*v + 1423*w))/((u + w)*(u + v + w)), 
    -1/2*(eps*(3*u - 7*v + 3*w))/((u + w)*(u + v + w)), 
    (eps*(-3*u^2 + 3*v^2 + u*w - 3*v*w + 4*w^2))/(2*(u + v)*(u + w)*
      (u + v + w)), -1/21*(eps*(63*u^2 + 5734*u*v + 5671*v^2 + 21*u*w + 
        63*v*w - 42*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(5461*u + 5587*v + 5461*w))/(21*(u + w)*(u + v + w)), 
    (2*eps*(1360*u^2 + 21*v^2 + 1360*v*w + 21*w^2 + 1381*u*(v + w)))/
     (21*(u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (eps*(w*(v + w) + u*(3*v + w)))/(u*(u + w)*(u + v + w)), 
    -(eps/(u + w)), 0, 0, 0, 0}, 
   {(eps*(20594*u^2 + 29258*u*v + 8664*v^2 + 20531*u*w + 20594*v*w - 63*w^2))/
     (42*(u + v)*(u + w)*(u + v + w)), (3*eps)/(u + v + w), 
    (3*eps)/(4*(u + v + w)), 
    -1/84*(eps*(244545*u^2 + 231985*u*v - 12560*v^2 + 266893*u*w + 
        244545*v*w + 22348*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/63*(eps*(11678*u^2 - 63*v^2 + 11678*v*w - 63*w^2 + 11615*u*(v + w)))/
      ((u + v)*(u + w)*(u + v + w)), 0, 0, 
    -1/2*(eps*(13*u + 6*v + 13*w))/((u + w)*(u + v + w)), 
    (eps*(13*u + 6*v + 13*w))/((u + w)*(u + v + w)), 0, (5*eps)/(u + v + w), 
    (4*eps*(2*u + 2*v - w))/((u + v)*(u + v + w)), 
    -1/21*(eps*(5755*u + 5755*v - 21*w))/((u + v)*(u + v + w)), 
    (2*eps)/(u + v + w), (-6*eps)/(u + v + w), 0, (17*eps)/(2*(u + v + w)), 
    (-61*eps)/(4*(u + v + w)), (-3*eps)/(u + v + w), (3*eps)/(u + v + w), 
    (eps*(2930*u - 21*v + 2930*w))/(21*(u + w)*(u + v + w)), 
    -1/21*(eps*(1486*u - 1465*v + 1486*w))/((u + w)*(u + v + w)), 0, 0, 
    (2888*eps)/(21*(u + v)), (eps*(4311*u^2 + 4290*u*v - 21*v^2 + 5755*u*w + 
       4311*v*w + 1444*w^2))/(21*(u + v)*(u + w)*(u + v + w)), 
    -1/63*(eps*(5776*u + 63*v + 5776*w))/((u + w)*(u + v + w)), 
    (eps*(5902*u^2 + 5881*u*v - 21*v^2 + 5860*u*w + 5902*v*w - 42*w^2))/
     (21*(u + v)*(u + w)*(u + v + w)), 
    (eps*(2972*u^2 + 3014*u*v + 42*v^2 + 2951*u*w + 2972*v*w - 21*w^2))/
     (21*(u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (-3*eps)/(2*(u + v + w)), -1/2*eps/(u + v + w), (-2*eps)/(u + v + w), 0, 
    (-5*eps)/(u + v + w), (9*eps)/(u + v + w), (-8*eps)/(u + v + w), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(u + v + w), 
    (-3*eps*(u + v + 2*w))/((u + v)*(u + v + w)), (-3*eps)/(u + v + w), 
    (3*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(2846*u + 2846*v + 21*w))/(21*(u + v)*(u + v + w)), 
    (eps*(2846*u + 21*v + 2846*w))/(21*(u + w)*(u + v + w)), 
    (eps*(-2*u + v - 2*w))/((u + w)*(u + v + w)), (eps*(-2*u - 2*v + w))/
     ((u + v)*(u + v + w)), -((eps*(4*u^2 - v^2 + 4*v*w - w^2 + 3*u*(v + w)))/
      ((u + v)*(u + w)*(u + v + w))), (-11552*eps)/(21*(u + v + w)), 
    -1/21*(eps*(5860*u^2 - 21*v^2 + 5860*v*w - 21*w^2 + 5839*u*(v + w)))/
      ((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*eps)/(u + v + w), eps/u, 0, 0, 0, 0}, 
   {-1/2*(eps*(4*u^2 + 16*u*v + 12*v^2 - 5*u*w + 4*v*w - 9*w^2))/
      ((u + v)*(u + w)*(u + v + w)), (-6*eps*v)/((u + w)*(u + v + w)), 
    (1786*eps*v)/(63*(u + w)*(u + v + w)), 
    -1/21*(eps*(100*u^2 + 12668*v^2 + 100*v*w - 79*w^2 + 21*u*(608*v + w)))/
      ((u + v)*(u + w)*(u + v + w)), 
    -1/126*(eps*(1229*u^2 + 6691*u*v + 5462*v^2 + 1607*u*w + 1229*v*w + 
        378*w^2))/((u + v)*(u + w)*(u + v + w)), 0, 0, 
    (6*eps*v)/((u + w)*(u + v + w)), (-12*eps*v)/((u + w)*(u + v + w)), 0, 
    (-6*eps*v)/((u + w)*(u + v + w)), 
    (6*eps*(u^2 + 4*u*v + 3*v^2 + 3*u*w + v*w + 2*w^2))/
     ((u + v)*(u + w)*(u + v + w)), 
    (eps*(2*u^2 - 18*v^2 + 2*v*w - 3*w^2 - u*(16*v + w)))/
     ((u + v)*(u + w)*(u + v + w)), (-6*eps*v)/((u + w)*(u + v + w)), 
    (18*eps*v)/((u + w)*(u + v + w)), 0, (12*eps*(u - v + w))/
     ((u + w)*(u + v + w)), (2*eps*(63*u - 415*v + 63*w))/
     (21*(u + w)*(u + v + w)), -1/21*(eps*(189*u - 541*v + 189*w))/
      ((u + w)*(u + v + w)), (eps*(189*u - 1082*v + 189*w))/
     (42*(u + w)*(u + v + w)), -((eps*(u - 9*v + w))/((u + w)*(u + v + w))), 
    -((eps*(u + 8*v + w))/((u + w)*(u + v + w))), 0, 0, 
    (eps*(92*u + 92*v - 323*w))/(21*(u + v)*(u + v + w)), 
    (eps*(302*u^2 + 1762*u*v + 1460*v^2 - 21*u*w + 302*v*w - 323*w^2))/
     (42*(u + v)*(u + w)*(u + v + w)), (eps*(546*u - 515*v + 546*w))/
     (63*(u + w)*(u + v + w)), 
    -1/21*(eps*(42*u^2 - 1229*u*v - 1271*v^2 - 84*u*w + 42*v*w - 126*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 
    -1/42*(eps*(105*u^2 - 1355*u*v - 1460*v^2 - 21*u*w + 105*v*w - 126*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    (-3*eps*v)/((u + w)*(u + v + w)), (3*eps*v)/((u + w)*(u + v + w)), 
    (6*eps*v)/((u + w)*(u + v + w)), (-18*eps*v)/((u + w)*(u + v + w)), 
    (12*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/21*(eps*(63*u - 541*v + 63*w))/((u + w)*(u + v + w)), 
    -1/21*(eps*(63*u - 541*v + 63*w))/((u + w)*(u + v + w)), 
    (-3*eps)/(u + v + w), (eps*(189*u - 2164*v + 189*w))/
     (21*(u + w)*(u + v + w)), (eps*(63*u - 1082*v + 63*w))/
     (21*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(u + v + 3*w))/((u + v)*(u + v + w))), 
    -((eps*(7*u + 9*v + 7*w))/((u + w)*(u + v + w))), 
    (-3*eps*(u + 3*v + w))/((u + w)*(u + v + w)), 
    (3*eps*(u + v - w))/((u + v)*(u + v + w)), 
    (-3*eps*(2*u^2 + 5*u*v + 3*v^2 + 3*u*w + 2*v*w + w^2))/
     ((u + v)*(u + w)*(u + v + w)), (16*eps)/(u + v + w), 
    (eps*(2*u^2 - 9*v^2 + 2*v*w - 3*w^2 - u*(7*v + w)))/
     ((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*eps*(v + w))/(u*(u + v + w)), 0, 0, -(eps/u), 0, 0, 0}, 
   {(eps*(16686*u^2 + 33629*u*v + 16943*v^2 + 17038*u*w + 16686*v*w + 
       352*w^2))/(352*(u + v)*(u + w)*(u + v + w)), 
    -1/264*(eps*(3133*u^2 - 9452*v^2 - 89*u*(71*v - 53*w) + 3133*v*w + 
        1584*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/132*(eps*(149*u^2 - 703*u*v - 852*v^2 + 2173*u*w + 149*v*w + 
        2024*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/88*(eps*(6240*u^2 + 51587*u*v + 45347*v^2 - 6080*u*w + 6240*v*w - 
        12320*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(2587*u^2 - 6947*u*v - 9534*v^2 + 7603*u*w + 2587*v*w + 5016*w^2))/
     (264*(u + v)*(u + w)*(u + v + w)), 0, 0, (eps*(63*u - 2014*v + 63*w))/
     (44*(u + w)*(u + v + w)), -1/44*(eps*(2533*u + 1363*v + 2533*w))/
      ((u + w)*(u + v + w)), 0, -1/11*(eps*(192*u + 235*v + 192*w))/
      ((u + w)*(u + v + w)), 
    -1/132*(eps*(2568*u^2 - 3809*u*v - 6377*v^2 + 2832*u*w + 2568*v*w + 
        264*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/66*(eps*(894*u^2 + 5059*u*v + 4165*v^2 + 828*u*w + 894*v*w - 66*w^2))/
      ((u + v)*(u + w)*(u + v + w)), -1/22*(eps*(389*u + 365*v + 389*w))/
      ((u + w)*(u + v + w)), (eps*(1904*u + 1975*v + 1904*w))/
     (44*(u + w)*(u + v + w)), 0, 
    -1/33*(eps*(2855*u^2 + 5058*u*v + 2203*v^2 + 4967*u*w + 2855*v*w + 
        2112*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(895*u^2 + 318*u*v - 577*v^2 + 1885*u*w + 895*v*w + 990*w^2))/
     (66*(u + v)*(u + w)*(u + v + w)), 
    (eps*(26*u^2 + 66*u*v + 40*v^2 + 27*u*w + 26*v*w + w^2))/
     (2*(u + v)*(u + w)*(u + v + w)), 
    -1/88*(eps*(1703*u^2 + 3728*u*v + 2025*v^2 + 1747*u*w + 1703*v*w + 
        44*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/88*(eps*(1006*u^2 + 1247*v^2 + 1006*v*w + 44*w^2 + 
        3*u*(751*v + 350*w)))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(3286*u^2 - 10657*u*v - 13943*v^2 + 3462*u*w + 3286*v*w + 176*w^2))/
     (352*(u + v)*(u + w)*(u + v + w)), 
    -1/3*(eps*(5*u + 5*v + 2*w))/((u + v)*(u + v + w)), 
    -1/22*(eps*(463*u + 463*v + 132*w))/((u + v)*(u + v + w)), 
    (eps*(55*u^2 + 970*u*v + 915*v^2 + 99*u*w + 55*v*w + 44*w^2))/
     (11*(u + v)*(u + w)*(u + v + w)), (eps*(462*u + 3041*v + 462*w))/
     (44*(u + w)*(u + v + w)), -1/528*(eps*(9667*u - 19072*v + 9667*w))/
      ((u + w)*(u + v + w)), 
    -1/176*(eps*(3013*u^2 - 12239*u*v - 15252*v^2 + 8645*u*w + 3013*v*w + 
        5632*w^2))/((u + v)*(u + w)*(u + v + w)), 
    -1/528*(eps*(488*u^2 - 13533*u*v - 14021*v^2 + 10256*u*w + 488*v*w + 
        9768*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (4*eps*(v + w))/(u*(u + v + w)), (4*eps)/u, (4*eps)/u, 0, (8*eps)/u, 
    (6*eps)/(u + v + w), (-21*eps*v)/(22*(u + w)*(u + v + w)), 
    -1/22*(eps*(88*u + 109*v + 88*w))/((u + w)*(u + v + w)), 
    (-6*eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (eps*(308*u + 331*v + 308*w))/(22*(u + w)*(u + v + w)), 
    (-4*eps*(9*u + 8*v + 9*w))/((u + w)*(u + v + w)), 
    (eps*(484*u + 507*v + 484*w))/(22*(u + w)*(u + v + w)), (-4*eps)/u, 
    (4*eps)/(3*(u + v + w)), (eps*(180*u - 451*v + 180*w))/
     (66*(u + w)*(u + v + w)), (eps*(62*u^2 + 667*u*v + 605*v^2 + 95*u*w + 
       62*v*w + 33*w^2))/(66*(u + v)*(u + w)*(u + v + w)), 
    (eps*(26*u + 26*v + 3*w))/(6*(u + v)*(u + v + w)), 
    -1/66*(eps*(268*u - 605*v + 268*w))/((u + w)*(u + v + w)), 
    -((eps*(20*u + 20*v + 9*w))/((u + v)*(u + v + w))), 
    -1/66*(eps*(752*u^2 + 147*u*v - 605*v^2 + 818*u*w + 752*v*w + 66*w^2))/
      ((u + v)*(u + w)*(u + v + w)), (-8*eps)/u, 
    (4*eps*v)/((u + w)*(u + v + w)), (4*eps)/u, (4*eps)/u, 
    (2*eps*(2*u + 2*v + w))/((u + v)*(u + v + w)), (2*eps)/(u + v + w), 
    (10*eps)/(u + v + w), (4*eps*(8*u^2 + 13*u*v + 5*v^2 + 12*u*w + 8*v*w + 
       4*w^2))/((u + v)*(u + w)*(u + v + w)), (4*eps*(3*u + 5*v + 3*w))/
     ((u + w)*(u + v + w)), (16*eps)/(u + v), (-4*eps*(21*u + 32*v + 21*w))/
     ((u + w)*(u + v + w)), (-8*eps*(u^2 + 6*u*v + 5*v^2 - u*w + v*w - 
       2*w^2))/((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, 
    (4*eps)/(u + v + w), (-4*eps)/(3*(u + v + w)), (4*eps)/(u + v + w), 0, 0, 
    (3*eps*(44*u + 35*v + 44*w))/(22*(u + w)*(u + v + w)), 
    (3*eps*(22*u + 35*v + 22*w))/(11*(u + w)*(u + v + w)), 
    (399*eps*v)/(88*(u + w)*(u + v + w)), 
    (-21*eps*v)/(88*(u + w)*(u + v + w)), (eps*(48*u - 11*v + 48*w))/
     (4*(u + w)*(u + v + w)), -1/44*(eps*(528*u + 1591*v + 528*w))/
      ((u + w)*(u + v + w)), (-281*eps*v)/(22*(u + w)*(u + v + w)), 0, 
    (-4*eps*(u^2 + 2*u*(v + w) + w*(v + w)))/(u*(u + w)*(u + v + w)), 
    (-4*eps)/(u + v), 0, 0, (-3*eps)/(11*(u + v + w)), 
    (63*eps)/(11*(u + v + w)), 0, 0, (63*eps)/(11*(u + v + w)), 0, 
    (21*eps*v)/(22*(u + w)*(u + v + w)), 0, 
    (21*eps*v)/(22*(u + w)*(u + v + w)), (21*eps*v)/(22*(u + w)*(u + v + w)), 
    (21*eps*v)/(22*(u + w)*(u + v + w)), 
    (-21*eps*v)/(44*(u + w)*(u + v + w)), (2*eps)/u, (-6*eps)/u, (2*eps)/u}, 
   {(eps*(12714*u^2 + 15503*u*v + 2789*v^2 + 15882*u*w + 12714*v*w + 
       3168*w^2))/(352*(u + v)*(u + w)*(u + v + w)), 
    -1/264*(eps*(2837*u^3 + 1056*v*w*(v + w) + u^2*(1329*v + 3365*w) + 
        u*(-1508*v^2 + 4949*v*w + 528*w^2)))/(u*(u + v)*(u + w)*(u + v + w)), 
    (eps*(2941*u^2 + 1336*v^2 + 2941*v*w + 396*w^2 + 47*u*(91*v + 71*w)))/
     (132*(u + v)*(u + w)*(u + v + w)), 
    -1/44*(eps*(3963*u^2 + 20816*u*v + 16853*v^2 + 4359*u*w + 3963*v*w + 
        396*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(1267*u^3 + 264*v*w*(v + w) + u^2*(-4835*v + 2059*w) + 
       u*(-6102*v^2 + 1795*v*w + 792*w^2)))/(264*u*(u + v)*(u + w)*
      (u + v + w)), (2*eps*(u - 3*(v + w)))/(u*(u + v + w)), 
    (2*eps*(3*u + 5*(v + w)))/(u*(u + v + w)), 
    -1/44*(eps*(69*u^2 + 88*w*(v + w) + u*(512*v + 157*w)))/
      (u*(u + w)*(u + v + w)), 
    -1/44*(eps*(767*u^2 - 88*w*(v + w) + u*(571*v + 679*w)))/
      (u*(u + w)*(u + v + w)), (3*eps)/u, 
    -1/22*(eps*(207*u^2 + 22*w*(v + w) + u*(360*v + 229*w)))/
      (u*(u + w)*(u + v + w)), 
    -1/44*(eps*(1375*u^3 - 176*v*w*(v + w) + u^2*(716*v + 1991*w) + 
        u*(-659*v^2 + 1023*v*w + 616*w^2)))/(u*(u + v)*(u + w)*(u + v + w)), 
    (eps*(192*u^3 - 44*v*w*(v + w) + u^2*(-419*v + 346*w) + 
       u*(-611*v^2 + 104*v*w + 154*w^2)))/(22*u*(u + v)*(u + w)*(u + v + w)), 
    -1/22*(eps*(213*u + 233*v + 213*w))/((u + w)*(u + v + w)), 
    (eps*(694*u^2 + 88*w*(v + w) + u*(1271*v + 782*w)))/
     (44*u*(u + w)*(u + v + w)), (2*eps*(v + w))/(u*(u + v + w)), 
    -1/11*(eps*(154*u^2 + 331*u*v + 177*v^2 + 286*u*w + 154*v*w + 132*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 
    -1/22*(eps*(148*u^2 + 421*u*v + 273*v^2 + 280*u*w + 148*v*w + 132*w^2))/
      ((u + v)*(u + w)*(u + v + w)), 
    (eps*(26*u^2 + 48*u*v + 22*v^2 + 35*u*w + 26*v*w + 9*w^2))/
     (2*(u + v)*(u + w)*(u + v + w)), 
    -1/88*(eps*(1373*u^3 - 88*v*w*(v + w) + u^2*(2518*v + 1681*w) + 
        u*(1145*v^2 + 1197*v*w + 308*w^2)))/(u*(u + v)*(u + w)*(u + v + w)), 
    (eps*(4*u^3 + 3*u^2*(53*v - 72*w) + 176*v*w*(v + w) + 
       u*(155*v^2 + 356*v*w - 220*w^2)))/(88*u*(u + v)*(u + w)*(u + v + w)), 
    (eps*(5666*u^2 - 8403*u*v - 14069*v^2 + 7250*u*w + 5666*v*w + 1584*w^2))/
     (352*(u + v)*(u + w)*(u + v + w)), (2*eps*(-3*u^2 - 2*u*v + v*(v + w)))/
     (3*u*(u + v)*(u + v + w)), 
    -1/22*(eps*(221*u^2 + 265*u*v + 44*v*(v + w)))/(u*(u + v)*(u + v + w)), 
    (eps*(45*u^3 + u*v*(1742*v - 131*w) - 88*v*w*(v + w) + 
       u^2*(1787*v + 45*w)))/(22*u*(u + v)*(u + w)*(u + v + w)), 
    (eps*(66*u + 2645*v + 66*w))/(44*(u + w)*(u + v + w)), 
    -1/528*(eps*(3599*u - 22240*v + 3599*w))/((u + w)*(u + v + w)), 
    -1/176*(eps*(1253*u^2 - 10831*u*v - 12084*v^2 + 2309*u*w + 1253*v*w + 
        1056*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(8384*u^2 + 23813*u*v + 15429*v^2 + 9704*u*w + 8384*v*w + 1320*w^2))/
     (528*(u + v)*(u + w)*(u + v + w)), (-2*eps)/(u + v + w), 0, (2*eps)/u, 
    (2*eps)/u, (-2*eps)/u, (2*eps)/(u + v + w), (21*eps*(u - v + w))/
     (22*(u + w)*(u + v + w)), -1/22*(eps*(u + 43*v + w))/
      ((u + w)*(u + v + w)), -((eps*(3*u + 5*v + 3*w))/
      ((u + w)*(u + v + w))), (eps*(109*u + 199*v + 109*w))/
     (22*(u + w)*(u + v + w)), (-2*eps*(5*u + 7*v + 5*w))/
     ((u + w)*(u + v + w)), (eps*(109*u^2 - 44*w*(v + w) + u*(199*v + 65*w)))/
     (22*u*(u + w)*(u + v + w)), 0, -(eps/(u + v + w)), 
    (eps*(85*u + 33*v + 85*w))/(22*(u + w)*(u + v + w)), 
    (eps*(47*u^2 + 36*u*v - 11*v^2 + 146*u*w + 47*v*w + 99*w^2))/
     (22*(u + v)*(u + w)*(u + v + w)), (eps*(14*u + 14*v + 9*w))/
     (2*(u + v)*(u + v + w)), (eps*(25*u - 11*v + 25*w))/
     (22*(u + w)*(u + v + w)), (-5*eps*(4*u + 4*v + 3*w))/
     ((u + v)*(u + v + w)), 
    -1/22*(eps*(239*u^3 - 44*v*w*(v + w) + u^2*(206*v + 393*w) + 
        u*(-33*v^2 + 151*v*w + 154*w^2)))/(u*(u + v)*(u + w)*(u + v + w)), 
    (4*eps*(4*u + v + w))/(u*(u + v + w)), (2*eps*(v + w))/(u*(u + v + w)), 
    (2*eps*(2*u + v + w))/(u*(u + v + w)), (2*eps)/u, (-2*eps*v)/(u*(u + v)), 
    eps/(u + v + w), (eps*(4*u + 4*v + w))/((u + v)*(u + v + w)), 
    (eps*(13*u^2 + 11*v^2 + 13*v*w + 3*w^2 + 8*u*(3*v + 2*w)))/
     ((u + v)*(u + w)*(u + v + w)), (eps*(6*u + 11*v + 6*w))/
     ((u + w)*(u + v + w)), (3*eps*(3*u + 3*v + w))/((u + v)*(u + v + w)), 
    (-2*eps*(17*u + 31*v + 17*w))/((u + w)*(u + v + w)), 
    -((eps*(5*u^3 + 2*v*w*(v + w) + u^2*(29*v + 4*w) + 
        u*(24*v^2 + 9*v*w - w^2)))/(u*(u + v)*(u + w)*(u + v + w))), 0, 0, 0, 
    0, (-4*eps)/(u + v + w), (4*eps)/(3*(u + v + w)), (-4*eps)/(u + v + w), 
    0, 0, (eps*(44*u + 105*v + 44*w))/(22*(u + w)*(u + v + w)), 
    (eps*(22*u + 105*v + 22*w))/(11*(u + w)*(u + v + w)), 
    (21*eps*(u + 19*v + w))/(88*(u + w)*(u + v + w)), 
    (21*eps*(u - v + w))/(88*(u + w)*(u + v + w)), 
    (eps*(155*u - 121*v + 155*w))/(44*(u + w)*(u + v + w)), 
    -1/44*(eps*(197*u + 1591*v + 197*w))/((u + w)*(u + v + w)), 
    (-281*eps*v)/(22*(u + w)*(u + v + w)), (-2*eps)/u, 
    (-2*eps*(v + w))/(u*(u + v + w)), (2*eps*(v + w))/(u*(u + v + w)), 0, 
    (-3*eps)/(11*(u + v + w)), 0, (63*eps)/(11*(u + v + w)), 
    (-63*eps)/(22*(u + v + w)), 0, 0, 0, (21*eps)/(22*(u + w)), 
    eps/(22*(u + v + w)), (21*eps*v)/(22*(u + w)*(u + v + w)), 
    (-21*eps*(u - v + w))/(22*(u + w)*(u + v + w)), (21*eps)/(22*(u + w)), 
    (-21*eps)/(44*(u + w)), 0, 0, 0}, 
   {(2*eps*(283*u^3 - 44*v*w*(v + w) + 7*u^2*(15*v + 53*w) + 
       u*(-178*v^2 + 195*v*w + 88*w^2)))/(11*u*(u + v)*(u + w)*(u + v + w)), 
    -1/132*(eps*(2095*u^3 + 352*v*w*(v + w) + u^2*(3327*v + 1391*w) + 
        u*(1232*v^2 + 2799*v*w - 704*w^2)))/(u*(u + v)*(u + w)*(u + v + w)), 
    (eps*(1935*u^2 + 569*v^2 + 1935*v*w + 561*w^2 + 8*u*(313*v + 312*w)))/
     (33*(u + v)*(u + w)*(u + v + w)), 
    -1/88*(eps*(9750*u^3 - 3872*v*w*(v + w) + u^2*(59889*v + 15118*w) + 
        u*(50139*v^2 + 2006*v*w + 5368*w^2)))/(u*(u + v)*(u + w)*
       (u + v + w)), (eps*(739*u^2 - 4043*u*v - 4782*v^2 + 79*u*w + 739*v*w - 
       660*w^2))/(132*(u + v)*(u + w)*(u + v + w)), 
    (-8*eps*(-u + v + w))/(u*(u + v + w)), (8*eps*(v + w))/(u*(u + v + w)), 
    (-3*eps*(u - 109*v + w))/(22*(u + w)*(u + v + w)), 
    -1/22*(eps*(60*u + 307*v + 60*w))/((u + w)*(u + v + w)), 0, 
    -1/22*(eps*(193*u + 544*v + 193*w))/((u + w)*(u + v + w)), 
    -1/44*(eps*(3181*u^2 + 3271*u*v + 90*v^2 + 5293*u*w + 3181*v*w + 
        2112*w^2))/((u + v)*(u + w)*(u + v + w)), 
    (eps*(283*u^3 - 27*u^2*(4*v - 17*w) - 88*v*w*(v + w) + 
       u*(-391*v^2 + 107*v*w + 176*w^2)))/(11*u*(u + v)*(u + w)*(u + v + w)), 
    -1/33*(eps*(331*u + 501*v + 331*w))/((u + w)*(u + v + w)), 
    -1/22*(eps*(32*u - 787*v + 32*w))/((u + w)*(u + v + w)), 
    (4*eps*(v + w))/(u*(u + v + w)), 
    (eps*(35*u^2 - 55*u*v - 90*v^2 + 79*u*w + 35*v*w + 44*w^2))/
     (11*(u + v)*(u + w)*(u + v + w)), 
    (-5*eps*(125*u^2 + 221*u*v + 96*v^2 + 235*u*w + 125*v*w + 110*w^2))/
     (22*(u + v)*(u + w)*(u + v + w)), 
    (eps*(26*u^2 + 39*u*v + 13*v^2 + 38*u*w + 26*v*w + 12*w^2))/
     ((u + v)*(u + w)*(u + v + w)), 
    -1/44*(eps*(1175*u^3 - 88*v*w*(v + w) + u^2*(1924*v + 1615*w) + 
        u*(749*v^2 + 999*v*w + 440*w^2)))/(u*(u + v)*(u + w)*(u + v + w)), 
    (eps*(949*u^3 + 352*v*w*(v + w) + u^2*(2245*v + 773*w) + 
       u*(1296*v^2 + 1653*v*w - 176*w^2)))/(44*u*(u + v)*(u + w)*
      (u + v + w)), (eps*(1692*u^2 - 1841*u*v - 3533*v^2 + 2220*u*w + 
       1692*v*w + 528*w^2))/(44*(u + v)*(u + w)*(u + v + w)), 
    -1/3*(eps*(25*u + 25*v + 8*w))/((u + v)*(u + v + w)), 
    (-8*eps*(7*u + 7*v - 11*w))/(11*(u + v)*(u + v + w)), 
    (eps*(553*u^2 + 4213*u*v + 3660*v^2 + 905*u*w + 553*v*w + 352*w^2))/
     (22*(u + v)*(u + w)*(u + v + w)), -1/22*(eps*(88*u - 2447*v + 88*w))/
      ((u + w)*(u + v + w)), -1/264*(eps*(565*u - 23824*v + 565*w))/
      ((u + w)*(u + v + w)), (eps*(-1077*u^2 + 9423*u*v + 10500*v^2 - 
       901*u*w - 1077*v*w + 176*w^2))/(88*(u + v)*(u + w)*(u + v + w)), 
    (eps*(9212*u^3 - 1056*v*w*(v + w) + u^2*(22529*v + 12644*w) + 
       u*(13317*v^2 + 7100*v*w + 3432*w^2)))/(264*u*(u + v)*(u + w)*
      (u + v + w)), 0, (8*eps)/u, 0, 0, 0, -(eps/(u + v + w)), 
    (21*eps*(3*u - 2*v + 3*w))/(22*(u + w)*(u + v + w)), 
    (5*eps*(17*u - 4*v + 17*w))/(22*(u + w)*(u + v + w)), 
    (eps*v)/((u + w)*(u + v + w)), (eps*(41*u + 266*v + 41*w))/
     (22*(u + w)*(u + v + w)), (2*eps*(3*u - 5*v + 3*w))/
     ((u + w)*(u + v + w)), (-3*eps*(u - 74*v + w))/(22*(u + w)*(u + v + w)), 
    (-4*eps*(2*u + v + w))/(u*(u + v + w)), (-4*eps)/(u + v + w), 
    (eps*(63*u + 88*v + 63*w))/(22*(u + w)*(u + v + w)), 
    (eps*(201*u^2 + 113*u*v - 88*v^2 + 465*u*w + 201*v*w + 264*w^2))/
     (22*(u + v)*(u + w)*(u + v + w)), (4*eps*(4*u + 4*v + 3*w))/
     ((u + v)*(u + v + w)), (eps*(201*u - 88*v + 201*w))/
     (22*(u + w)*(u + v + w)), (-8*eps*(4*u + 4*v + 3*w))/
     ((u + v)*(u + v + w)), (eps*(-327*u^3 + 176*v*w*(v + w) - 
       u^2*(239*v + 679*w) + u*(88*v^2 + 25*v*w - 352*w^2)))/
     (22*u*(u + v)*(u + w)*(u + v + w)), (8*eps*(4*u + v + w))/
     (u*(u + v + w)), (4*eps*(2*u^2 + 2*w*(v + w) + u*(3*v + 4*w)))/
     (u*(u + w)*(u + v + w)), (8*eps)/(u + v + w), 0, (8*eps)/(u + v), 0, 
    -((eps*(2*u + 2*v + w))/((u + v)*(u + v + w))), 
    (eps*(12*u + 13*v - w))/((u + v)*(u + w)), (eps*(6*u + 13*v + 6*w))/
     ((u + w)*(u + v + w)), (eps*(14*u + 14*v - w))/((u + v)*(u + v + w)), 
    (-2*eps*(6*u + 23*v + 6*w))/((u + w)*(u + v + w)), 
    (eps*(2*u^2 - 26*v^2 + 2*v*w - w^2 + u*(-24*v + w)))/
     ((u + v)*(u + w)*(u + v + w)), 0, 0, 0, 0, (-16*eps)/(u + v + w), 
    (16*eps)/(3*(u + v + w)), (-16*eps)/(u + v + w), 0, 0, 
    (105*eps*v)/(11*(u + w)*(u + v + w)), 
    (210*eps*v)/(11*(u + w)*(u + v + w)), (21*eps*(3*u + 38*v + 3*w))/
     (88*(u + w)*(u + v + w)), (21*eps*(3*u - 2*v + 3*w))/
     (88*(u + w)*(u + v + w)), -1/44*(eps*(63*u + 242*v + 63*w))/
      ((u + w)*(u + v + w)), -1/44*(eps*(63*u + 3182*v + 63*w))/
      ((u + w)*(u + v + w)), (-281*eps*v)/(11*(u + w)*(u + v + w)), 0, 
    (-8*eps)/u, (-8*eps)/(u + v + w), 0, (-9*eps)/(11*(u + v + w)), 
    (3*eps)/(11*(u + v + w)), (126*eps)/(11*(u + v + w)), 
    (-189*eps)/(22*(u + v + w)), 0, (-63*eps)/(11*(u + v + w)), 0, 
    (21*eps*(3*u + 2*v + 3*w))/(22*(u + w)*(u + v + w)), 
    (3*eps)/(22*(u + v + w)), (21*eps*v)/(11*(u + w)*(u + v + w)), 
    (-21*eps*(3*u - 2*v + 3*w))/(22*(u + w)*(u + v + w)), 
    (21*eps*(3*u + 2*v + 3*w))/(22*(u + w)*(u + v + w)), 
    (-21*eps*(3*u + 2*v + 3*w))/(44*(u + w)*(u + v + w)), 0, 0, 0}}, 
  {{(-2*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/3*(eps*(6*u + 5*(v + w)))/((v + w)*(u + v + w)), 0, 
    (eps*(2*u - v - w))/((v + w)*(u + v + w)), 0, 
    (eps*u)/((v + w)*(u + v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/3*(eps*(3*u + 4*(v + w)))/((v + w)*(u + v + w)), 0, 
    (eps*(u - 2*(v + w)))/((v + w)*(u + v + w)), 0, 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), (eps*u)/((v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-1/2*(eps*(u - 2*v + w))/(v*(u + v + w)), (eps*(3*u + 2*v + 3*w))/
     (3*v*(u + v + w)), 0, 0, 0, 0, 0, 
    -((eps*(u + 3*v + w))/(v*(u + v + w))), -((eps*(u + w))/(v*(u + v + w))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {eps/(2*v), (eps*(3*u + v + 3*w))/(3*v*(u + v + w)), 0, 0, 0, 0, 0, 
    -(eps/v), -(eps/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {(5*eps)/(4*v), 0, 0, -1/2*eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 
    eps/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(2*eps)/v, 0, 0, (-2*eps)/v, 0, 0, 0, 0, 0, 0, 0, (2*eps)/v, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/2*(eps*(4*u + 5*(v + w)))/((v + w)*(u + v + w)), 
    -1/2*(eps*(4*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*eps*u)/((v + w)*(u + v + w)), (3*eps)/(2*(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, (-2*eps*(u + 2*(v + w)))/
     (3*(v + w)*(u + v + w)), (-2*eps)/(3*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*eps)/(3*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-2*eps*(3*u + 2*(v + w)))/
     (3*(v + w)*(u + v + w)), (-2*eps*(u + 2*(v + w)))/((v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(3*u + 2*(v + w)))/
     ((v + w)*(u + v + w)), -(eps/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, (-2*eps*(3*u + 2*(v + w)))/(3*(v + w)*(u + v + w)), 
    (-2*eps*(u + 2*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -((eps*(u + 2*(v + w)))/((v + w)*(u + v + w))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {(eps*(u + 3*v + w))/(2*v*(u + v + w)), 0, 0, 
    (eps*(3*u + v + 3*w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -((eps*(2*u + 3*v + 2*w))/(v*(u + v + w))), eps/(2*v), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {(eps*(2*u + 3*v + 2*w))/(v*(u + v + w)), 0, 0, 
    (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, -(eps/(u + v)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u + v + 4*w))/(2*(u + v)*(u + v + w)), (3*eps)/(2*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, eps/(2*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, (eps*(u + v + 2*w))/((u + v)*(u + v + w)), eps/(6*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u + v + 2*w))/((u + v)*(u + v + w)), -1/2*eps/(u + v), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, (6*eps)/(u + v + w), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-6*eps)/(u + v), -(eps/(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {(3*eps*(2*u + v + 2*w))/(2*v*(u + v + w)), 
    eps/v, 0, (-3*eps*(u + w))/(v*(u + v + w)), 0, 
    -1/2*(eps*(5*v^2 + 6*v*w + w^2 + u*(7*v + w)))/(v*(v + w)*(u + v + w)), 
    -((eps*(2*u + v + 2*w))/(v*(u + v + w))), 
    -1/2*(eps*(u - 3*v + w))/(v*(u + v + w)), (eps*(u + w))/(v*(u + v + w)), 
    0, 0, (5*eps)/v, eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-5*eps)/(2*v), (3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, -1/2*eps/v, 0, eps/(2*v), 0, 0, 0, eps/v, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, -1/2*eps/v, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {(-2*eps)/v, 0, 0, (-4*eps)/v, 0, 0, 0, 0, 0, 0, -(eps/v), (4*eps)/v, 
    (-4*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (4*eps)/(3*(v + w)), (-2*eps)/(3*(v + w)), (-2*eps)/(v + w), 0, 
    eps/(v + w), (-2*eps)/(v + w), 0, 0, -(eps/(v + w)), 0, 0, 0, 
    (2*eps)/(3*(v + w)), (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {(3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), (2*eps)/(v + w), 
    (-6*eps)/(v + w), 0, 0, 0, 
    -1/2*(eps*(5*u*v + v^2 + 3*u*w + 4*v*w + 3*w^2))/(v*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), (-2*eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    (2*eps*(2*u + v + w))/(3*(v + w)*(u + v + w)), 
    (-2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
    (eps*(5*v + 3*w))/(v*(v + w)), (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (eps*(u - v + w))/(2*v*(u + v + w)), 
    (eps*(3*v + w))/(2*v*(v + w)), -(eps/v), (eps*(u + w))/(v*(u + v + w)), 
    -((eps*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w))), 
    (3*eps*(v - w))/(v*(v + w)), -((eps*(4*u + 3*(v + w)))/
      ((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*v), -(eps/v), (-2*eps)/v, (6*eps)/v, 0, 0, 0, (5*eps)/(2*v), 
    (-5*eps)/v, 0, (-2*eps)/v, (2*eps)/v, (-2*eps)/v, (-2*eps)/(3*v), 
    (2*eps)/v, 0, (-7*eps)/v, (4*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (eps*(3*v + w))/(2*v*(v + w)), -1/2*eps/v, eps/v, 0, 
    (2*eps)/v, (-3*eps)/v, (3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/v, 0, eps/v, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/v), eps/v, eps/(2*v), 
    -1/2*eps/v, eps/v, (3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*v), -(eps/(u + v + w)), -(eps/(u + v + w)), (3*eps)/v, 0, 0, 
    0, eps/v, (-2*eps)/v, 0, -(eps/(u + v + w)), (eps*(u + 3*v + w))/
     (v*(u + v + w)), -((eps*(u + 3*v + w))/(v*(u + v + w))), 
    -1/3*(eps*(5*u + 3*v + 5*w))/(v*(u + v + w)), (eps*(2*u + 3*v + 2*w))/
     (v*(u + v + w)), 0, (-2*eps)/v, (2*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (eps*(u + w))/(v*(u + v + w)), 0, -1/2*eps/v, 
    -1/2*(eps*(u + 3*v + w))/(v*(u + v + w)), eps/(u + v + w), (-3*eps)/v, 
    (eps*(u + 2*v + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(2*u + v + 2*w))/(2*v*(u + v + w)), eps/v, 
    (eps*(2*u + v + 2*w))/(v*(u + v + w)), (-3*eps)/v, 0, 0, 0, 
    -((eps*(u - v + w))/(v*(u + v + w))), (eps*(2*u + v + 2*w))/
     (v*(u + v + w)), 0, (eps*(2*u + v + 2*w))/(2*v*(u + v + w)), 
    (eps*(4*u + 5*v + 4*w))/(v*(u + v + w)), (eps*(2*u + v + 2*w))/
     (v*(u + v + w)), -1/3*(eps*(5*v^2 + 7*v*w + 2*w^2 + 2*u*(4*v + w)))/
      (v*(v + w)*(u + v + w)), -(eps/v), 0, (4*eps)/v, -(eps/v), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(2*v*(v + w)*(u + v + w)), 
    -(eps/v), -1/2*eps/v, -1/2*eps/(u + v + w), 
    -1/2*(eps*(7*u + 6*v + 7*w))/(v*(u + v + w)), 0, 
    -1/2*(eps*(3*u + 2*v + 3*w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, 0, 0, 0, -(eps/v), 0, 
    (eps*(v - w))/(3*v*(v + w)), 0, 0, eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (eps*(-v + w))/(2*v*(v + w)), eps/(2*v), -1/2*eps/v, 
    eps/(2*v), 0, (-2*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(u + w))/(v*(u + v + w)), eps/(u + v + w), (-3*eps)/v, 0, 0, 0, 
    (-3*eps)/(2*v), 0, 0, eps/(2*(u + v + w)), 
    -((eps*(3*u + 4*v + 3*w))/(v*(u + v + w))), eps/(u + v + w), 
    (eps*(4*v^2 + 5*v*w + w^2 + u*(7*v + w)))/(3*v*(v + w)*(u + v + w)), 
    -(eps/v), 0, eps/v, -(eps/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -1/2*(eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), (3*eps)/(2*v), 
    0, (eps*(u + 2*v + w))/(2*v*(u + v + w)), (eps*(3*u + 2*v + 3*w))/
     (2*v*(u + v + w)), 0, -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, -(eps/(u + v + w)), 
    (-6*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    (eps*(7*u*v + 8*v^2 + 3*u*w + 11*v*w + 3*w^2))/(v*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
    (eps*(3*u + 2*v + 3*w))/(v*(u + v + w)), eps/(u + v + w), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 
    -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (eps*(u + w))/(2*v*(u + v + w)), 
    -1/2*(eps*(u + w))/(v*(u + v + w)), -(eps/v), 
    -((eps*(3*v + w))/(v*(v + w))), 
    -((eps*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w))), 
    (3*eps*(u + 2*v + w))/(v*(u + v + w)), (-2*eps*u)/((v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(u + w))/(2*v*(u + v + w)), 0, -(eps/(u + v + w)), 
    (-3*eps*(u - v + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(u - 2*v + w))/(v*(u + v + w))), (eps*(u - 2*v + w))/
     (v*(u + v + w)), 0, 0, 0, -((eps*(u + 4*v + w))/(v*(u + v + w))), 
    (eps*(-2*u + v - 2*w))/(v*(u + v + w)), (eps*(u + w))/(v*(u + v + w)), 
    -((eps*(u + w))/(v*(u + v + w))), -((eps*(u + w))/(v*(u + v + w))), 
    (eps*(u + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(u + w))/(v*(u + v + w)), 
    -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), eps/v, 0, eps/(u + v + w), 
    (-3*eps*(u + w))/(v*(u + v + w)), -((eps*(u - v + w))/(v*(u + v + w))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*v), 0, 
    (-3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -(eps/v), eps/v, (eps*(u - v + w))/(2*v*(u + v + w)), -1/2*eps/v, 
    eps/v, (3*eps*(-u + v))/(v*(u + v)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*eps)/(2*v), 0, (-2*eps)/v, 
    (9*eps)/v, 0, 0, 0, 0, 0, 0, 0, (2*eps)/v, (-2*eps)/v, 0, 0, 0, 
    (-2*eps)/v, (2*eps)/v, (eps*(5*v - w))/(2*v*(v + w)), (2*eps)/v, 
    (5*eps)/(2*v), (-5*eps)/(2*v), 0, 0, 0, 0, 0, 0, (-2*eps)/v, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -((eps*(3*v + w))/(v*(v + w))), 0, -1/2*eps/v, 
    -1/2*(eps*(u + 3*v + w))/(v*(u + v + w)), (2*eps)/v, 
    (3*eps*(u + 3*v))/(v*(u + v)), (3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(2*u + v + 2*w))/(2*v*(u + v + w)), 0, 
    (eps*(2*u + v + 2*w))/(v*(u + v + w)), (-6*eps*(u + w))/(v*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, (eps*(4*u + 5*v + 4*w))/(v*(u + v + w)), 
    (eps*(2*u + v + 2*w))/(v*(u + v + w)), 0, 0, 0, 
    (eps*(4*u + 3*v + 4*w))/(v*(u + v + w)), 
    -((eps*(u + w))/(v*(u + v + w))), 
    -((eps*(3*v^2 + 4*v*w + w^2 + u*(4*v + w)))/(v*(v + w)*(u + v + w))), 
    -1/2*(eps*(u + w))/(v*(u + v + w)), -((eps*(u - v + w))/(v*(u + v + w))), 
    (eps*(2*u + v + 2*w))/(2*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(2*u + v + 2*w))/(2*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (eps*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/
     (2*v*(v + w)*(u + v + w)), -1/2*eps/(u + v + w), -1/2*eps/v, -(eps/v), 
    -1/2*(eps*(7*u + 5*v + 7*w))/(v*(u + v + w)), 0, 
    -1/2*(eps*(3*u + v + 3*w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 
    (-2*eps*(u + v + 2*w))/(3*(u + v)*(u + v + w)), 
    (4*eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u^2 + u*(5*v + w) + v*(4*v + 5*w)))/(v*(u + v)*(u + v + w)), 
    -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 
    -((eps*(u + w))/(v*(u + v + w))), (eps*(u + v + 2*w))/
     ((u + v)*(u + v + w)), (eps*(u^2 + v*(v - w) + u*(2*v + w)))/
     (2*v*(u + v)*(u + v + w)), (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 
    (eps*(-u + v))/(2*v*(u + v)), -1/2*(eps*(u + v + 2*w))/
      ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), 
    (eps*(u + w))/(2*v*(u + v + w)), (eps*(u - v))/(2*v*(u + v)), 
    -1/2*(eps*(u + 3*v))/(v*(u + v)), 0, 
    (eps*(-2*u^2 + 3*u*v + 5*v^2 - 2*u*w + 8*v*w))/(v*(u + v)*(u + v + w)), 
    (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-6*eps)/v, 0, 0, 0, 
    0, 0, 0, 0, (-3*eps)/v, 0, 0, 0, 0, eps/v, -(eps/v), 
    (eps*(3*v^2 + 4*v*w + w^2 + u*(7*v + w)))/(2*v*(v + w)*(u + v + w)), 
    -1/2*(eps*(u + w))/(v*(u + v + w)), (eps*(3*u + v + 3*w))/
     (2*v*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 
    -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*u)/((v + w)*(u + v + w))), -1/2*(eps*(u - v + w))/(v*(u + v + w)), 
    0, (3*eps)/(2*v), (eps*(3*u + v + 3*w))/(2*v*(u + v + w)), 
    (-3*eps*(u + v + 2*w))/((u + v)*(u + v + w)), -1/2*eps/v, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/3*eps/(u + v + w), eps/(3*(u + v + w)), (2*eps)/(u + v + w), 0, 
    -(eps/(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    eps/(2*(u + v + w)), 0, 0, 0, eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(eps/(u + v + w)), eps/(3*(u + v + w)), 
    0, -(eps/(u + v + w)), 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, eps/(u + v + w), -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 
    -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps/(u + v + w)), 0, 
    (3*eps)/(u + v + w), 0, -1/2*(eps*(v^2 + 3*u*(v - w) - 2*v*w - 3*w^2))/
      (v*(v + w)*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (eps*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w)), 
    -(eps/(u + v + w)), 0, 0, -(eps/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*v), eps/(2*v), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (-3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (eps*(-u + v))/(v*(u + v)), 0, 0, 0, eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(2*v), 
    -1/2*eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (2*eps*(u + v + 2*w))/(3*(u + v)*(u + v + w)), 0, 
    (-2*eps*(u + v + 2*w))/((u + v)*(u + v + w)), (-2*eps*(u + v + 2*w))/
     (3*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -1/3*eps/(u + v + w), (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
    eps/(u + v + w), (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 
    (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, -(eps/(u + v + w)), (-3*eps*(8*u + 3*(v + w)))/
     ((v + w)*(u + v + w)), -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((eps*(3*u + 4*v + 3*w))/(v*(u + v + w))), 
    eps/(u + v + w), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), (eps*(v - w))/(v*(v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), (eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + w))/(2*v*(u + v + w)), 
    (eps*(u + 2*v + w))/(2*v*(u + v + w)), eps/v, (eps*(-v + w))/(v*(v + w)), 
    (eps*(u*(-v + w) + w*(v + w)))/(v*(v + w)*(u + v + w)), 
    (-3*eps*(u + w))/(v*(u + v + w)), (-2*eps*u)/((v + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (eps*(u + v + 2*w))/
     ((u + v)*(u + v + w)), (3*eps*(u + v - 6*w))/((u + v)*(u + v + w)), 
    (-2*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(-3*u^2 - u*(v + 3*w) + v*(2*v + 5*w)))/(v*(u + v)*(u + v + w)), 
    (eps*(u + v - 2*w))/((u + v)*(u + v + w)), -(eps/(u + v + w)), 
    eps/(u + v + w), 0, 0, 0, 0, 0, -(eps/(u + v + w)), -(eps/v), 
    (eps*(u + v + 4*w))/((u + v)*(u + v + w)), (eps*(u + v + 2*w))/
     ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + 2*v + w))/(2*v*(u + v + w)), 
    (eps*(u + w))/(2*v*(u + v + w)), (eps*(u - v))/(v*(u + v)), eps/v, 
    (eps*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w)), 
    (-3*eps*(u + w))/(v*(u + v + w)), (-2*eps*w)/((u + v)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (-3*eps)/(2*v), 0, 0, 0, 0, 0, (3*eps*(-u + v))/(v*(u + v)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, eps/v, (eps*(u - v))/(v*(u + v)), 
    (eps*(u - v + w))/(2*v*(u + v + w)), eps/(2*v), -(eps/v), (-3*eps)/v, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (3*eps*(v - w))/(2*v*(v + w)), 0, 0, 0, 0, 0, 
    (-3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(-v + w))/(v*(v + w)), eps/v, eps/(2*v), 
    (eps*(u - v + w))/(2*v*(u + v + w)), -(eps/v), (-3*eps)/v, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -(eps/(u + v + w)), (12*eps)/(u + v + w), 
    eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(3*u + 4*v + 3*w))/(v*(u + v + w))), eps/(u + v + w), 
    -1/2*(eps*(v^2 + 3*u*(v - w) - 2*v*w - 3*w^2))/(v*(v + w)*(u + v + w)), 
    eps/(2*(u + v + w)), 0, 0, 0, 0, (3*eps*(u^2 - v*w + u*(v + w)))/
     (v*(u + v)*(u + v + w)), -1/2*eps/(u + v + w), -(eps/v), 
    -(eps/(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(u*(-v + w) + w*(v + w)))/(v*(v + w)*(u + v + w)), 
    -1/2*(eps*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w)), eps/(2*v), 
    eps/(2*v), (eps*(2*u + 3*v + 2*w))/(v*(u + v + w)), 0, eps/(u + v + w), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (2*eps)/(3*(u + v + w)), 
    (-10*eps)/(u + v + w), (-2*eps)/(3*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((eps*(u + w))/(v*(u + v + w))), -(eps/(u + v + w)), 
    -1/2*(eps*(u - v + w))/(v*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 0, 0, 
    -((eps*(u + w))/(v*(u + v + w))), eps/(2*(u + v + w)), -1/3*eps/v, 
    eps/(u + v + w), eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + w))/(2*v*(u + v + w)), 
    (eps*(u + w))/(2*v*(u + v + w)), eps/(2*v), eps/(2*v), 0, 
    -((eps*(2*u + 5*v + 2*w))/(v*(u + v + w))), -(eps/(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (3*eps)/(u + v + w), 
    eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(3*u + v + w))/((v + w)*(u + v + w)), eps/(2*(u + v + w)), 0, 0, 0, 
    0, (-3*eps)/(u + v + w), -1/2*eps/(u + v + w), 0, 0, 
    -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -((eps*u)/((v + w)*(u + v + w))), 
    -((eps*w)/((u + v)*(u + v + w))), 0, 0, -(eps/(u + v + w)), 
    (3*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(2*u + v + w))/((v + w)*(u + v + w)), eps/(v + w), 
    (-3*eps*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
    -1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 
    (eps*(2*u + v + w))/(3*(v + w)*(u + v + w)), 
    -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 
    -1/2*(eps*(v + 3*w))/(v*(v + w)), -(eps/(v + w)), 0, 0, 0, 0, 
    (eps*(u + 2*v + w))/(2*v*(u + v + w)), (eps*(2*u + v + w))/
     (2*(v + w)*(u + v + w)), 0, 0, 0, (eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u - v + w))/(2*v*(u + v + w)), (eps*(v - w))/(2*v*(v + w)), eps/v, 
    -((eps*(u + 2*v + w))/(v*(u + v + w))), (eps*(u*(-v + w) + w*(v + w)))/
     (2*v*(v + w)*(u + v + w)), (eps*(3*v + w))/(2*v*(v + w)), 
    -1/2*(eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*v), 0, 0, 0, 
    0, 0, -1/2*eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(v - w))/(2*v*(v + w)), eps/(2*v), -(eps/v), eps/v, -1/2*eps/v, 
    -1/2*eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*v), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, eps/v, -(eps/v), eps/(2*v), (eps*(-u + v))/(2*v*(u + v)), 
    -1/2*eps/v, -1/2*eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(5*u + 5*v + 6*w))/(2*(u + v)*(u + v + w)), 
    (eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), (-3*eps*(3*u + 3*v + 4*w))/
     ((u + v)*(u + v + w)), -1/2*(eps*(3*u + 3*v + 4*w))/
      ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, (eps*(u + v + 2*w))/
     (2*(u + v)*(u + v + w)), 0, 0, 
    (eps*(3*u^2 + 14*u*v + 11*v^2 + 3*u*w + 9*v*w))/
     (6*v*(u + v)*(u + v + w)), -1/2*(eps*(5*u + 5*v + 6*w))/
      ((u + v)*(u + v + w)), 0, (2*eps)/(u + v), (-2*eps)/(u + v), 0, 0, 0, 
    0, 0, (2*eps)/(u + v), 0, 0, -1/2*eps/v, (eps*(2*u + 2*v + 3*w))/
     ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(u + 2*v + w))/(v*(u + v + w))), eps/v, 
    (eps*(-u + v))/(2*v*(u + v)), (eps*(u - v + w))/(2*v*(u + v + w)), 
    (eps*(u^2 - v*w + u*(v + w)))/(2*v*(u + v)*(u + v + w)), 
    (eps*(u + 3*v))/(2*v*(u + v)), -1/2*(eps*(3*u + 3*v + 4*w))/
      ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps/(u + v + w)), 
    -(eps/(u + v + w)), (3*eps)/(u + v + w), eps/(2*(u + v + w)), 0, 0, 0, 0, 
    0, -1/2*eps/(u + v + w), 0, 0, (eps*(u*(-v + w) + w*(v + w)))/
     (v*(v + w)*(u + v + w)), 0, 0, (-3*eps)/v, 0, 0, 0, 0, 0, 
    (eps*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w)), 
    -(eps/(u + v + w)), 0, 0, -(eps/v), -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (eps*(u*(v - w) - w*(v + w)))/(v*(v + w)*(u + v + w)), eps/v, 
    eps/v, -((eps*(u^2 - v*w + u*(v + w)))/(v*(u + v)*(u + v + w))), 
    (eps*(4*u + 5*v + 4*w))/(2*v*(u + v + w)), 0, eps/(2*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, (10*eps)/v, (4*eps)/v, (-30*eps)/v, (-4*eps)/v, 0, 0, 0, 0, 
    0, (3*eps)/v, 0, 0, (eps*(5*v + 3*w))/(v*(v + w)), (-6*eps)/v, 0, 
    (3*eps)/v, (-6*eps)/v, 0, 0, 0, 0, (eps*(u + 3*v))/(v*(u + v)), 
    (6*eps)/v, 0, 0, -(eps/v), (6*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*eps*(3*v + w))/(v*(v + w)), (3*eps)/v, (3*eps)/v, 
    (-3*eps*(u + 3*v))/(v*(u + v)), 0, (8*eps)/v, (-6*eps)/v, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -(eps/(u + v + w)), eps/(u + v + w), (-3*eps)/(u + v + w), 
    -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, eps/(2*(u + v + w)), 0, 0, 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*eps)/(u + v), 0, 0, 0, 0, eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w))), 0, 0, 
    -((eps*(3*u + 3*v + 4*w))/((u + v)*(u + v + w))), -1/2*eps/(u + v + w), 
    (2*eps)/v, -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, -1/3*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    (2*eps*(2*u + v + w))/(3*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*eps)/(3*(v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
    -((eps*u)/((v + w)*(u + v + w))), (eps*(2*u + v + w))/
     (2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (2*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*v), 0, 0, (27*eps)/v, (2*eps)/v, 0, 0, 0, 0, 0, 0, 
    (-4*eps)/v, (4*eps)/v, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, eps/(2*v), 0, 0, 
    (3*eps*(u + 3*v))/(v*(u + v)), -(eps/v), 0, (-4*eps)/v, (-2*eps)/v, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(u + 3*v + w))/(v*(u + v + w)), -1/2*eps/v, 0, 
    -((eps*(u + 3*v))/(v*(u + v))), (2*eps)/v, (3*eps*(3*v + w))/(v*(v + w)), 
    (3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*eps)/(2*v), 0, 0, 0, (3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, (eps*(u - v + w))/
     (2*v*(u + v + w)), eps/v, -(eps/v), eps/v, (3*eps*(v - w))/(v*(v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(u + w))/(2*v*(u + v + w)), 0, 0, (-3*eps*(u - 4*v + w))/
     (v*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 
    (eps*(u + w))/(v*(u + v + w)), -((eps*(u + w))/(v*(u + v + w))), 0, 0, 0, 
    0, 0, 0, 0, -(eps/(u + v + w)), eps/(u + v + w), 0, 0, 0, 
    -(eps/(u + v + w)), -(eps/v), -(eps/(u + v + w)), -(eps/(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/v, 
    -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), 
    -1/2*(eps*(u + w))/(v*(u + v + w)), eps/(u + v + w), 
    (-3*eps*(u + w))/(v*(u + v + w)), -((eps*(u - v + w))/(v*(u + v + w))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(u + v + 2*w))/(2*(u + v)*(u + v + w)), 0, 0, 
    (3*eps*(u + v - 6*w))/((u + v)*(u + v + w)), 
    (-2*eps*w)/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(3*u^2 + 11*u*v + 8*v^2 + 3*u*w + 11*v*w))/(v*(u + v)*(u + v + w)), 
    (eps*(u + v - 2*w))/((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    -(eps/(u + v + w)), eps/(u + v + w), 0, 0, 0, -(eps/(u + v + w)), eps/v, 
    (eps*(u + v + 4*w))/((u + v)*(u + v + w)), (eps*(u + v + 2*w))/
     ((u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -((eps*(u + 3*v))/(v*(u + v))), -(eps/v), 
    -1/2*(eps*(u + w))/(v*(u + v + w)), (eps*(u + w))/(2*v*(u + v + w)), 
    -((eps*(u^2 + u*(3*v + w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w))), 
    (3*eps*(u + 2*v + w))/(v*(u + v + w)), (-2*eps*w)/((u + v)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(2*u + v + 2*w))/(2*v*(u + v + w)), 0, 0, 
    (-6*eps*(3*u + v + 3*w))/(v*(u + v + w)), 
    -1/2*(eps*(2*u + v + 2*w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(7*u + 6*v + 7*w))/(v*(u + v + w)), 
    -((eps*(u + w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u + 3*v + w))/(2*v*(u + v + w)), 
    -1/2*(eps*(u + w))/(v*(u + v + w)), 0, 0, 
    (-3*eps*(u^2 + u*(3*v + w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w)), 
    (eps*(2*u + v + 2*w))/(2*v*(u + v + w)), eps/v, 
    (eps*(2*u + v + 2*w))/(v*(u + v + w)), (eps*(2*u + v + 2*w))/
     (2*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(eps/v), -1/2*eps/v, -1/2*eps/(u + v + w), 
    (eps*(u^2 + u*(3*v + w) + v*(2*v + 3*w)))/(2*v*(u + v)*(u + v + w)), 
    -1/2*(eps*(7*u + 5*v + 7*w))/(v*(u + v + w)), 0, 
    -1/2*(eps*(3*u + v + 3*w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 0, 
    (10*eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    (2*eps*(2*u + v + w))/(3*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(u + 2*v + w))/(v*(u + v + w)), (eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*((v + w)^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 
    (eps*(u + 2*v + w))/(v*(u + v + w)), 
    -1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    (eps*(v - w))/(3*v*(v + w)), -((eps*(2*u + v + w))/
      ((v + w)*(u + v + w))), -1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(3*v + w))/(v*(v + w)), (eps*(-v + w))/(2*v*(v + w)), 
    (eps*(u + w))/(2*v*(u + v + w)), 
    -1/2*(eps*(u + 2*v + w))/(v*(u + v + w)), 0, 
    (eps*(8*u*v + 5*v^2 - 2*u*w + 3*v*w - 2*w^2))/(v*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*eps)/v, 0, 0, (3*eps)/(u + v + w), 
    eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, (-6*eps)/v, 0, 0, 0, 0, 0, 0, 0, 
    0, (-2*eps)/(u + v + w), eps/(2*(u + v + w)), 0, 0, (-3*eps)/(u + v + w), 
    -1/2*eps/(u + v + w), 0, 0, -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*v), 0, 
    -1/2*(eps*(u - v + w))/(v*(u + v + w)), -((eps*w)/((u + v)*(u + v + w))), 
    (eps*(3*u + v + 3*w))/(2*v*(u + v + w)), (-3*eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), -1/2*eps/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (2*eps)/v, (-6*eps)/v, 0, 
    (eps*(v - w))/(2*v*(v + w)), (2*eps)/v, -(eps/v), (2*eps)/v, eps/v, 0, 
    (5*eps)/v, (-2*eps)/v, (-2*eps*(3*v + w))/(3*v*(v + w)), 0, 0, (5*eps)/v, 
    (-2*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*v), 
    (-3*eps)/(2*v), eps/(2*v), (3*eps)/v, -((eps*(3*v + w))/(v*(v + w))), 
    (eps*(3*v + w))/(2*v*(v + w)), (-3*eps)/(2*v), -(eps/v), 0, (-3*eps)/v, 
    0, (-2*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/v), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, eps/(u + v + w), (-3*eps)/(u + v + w), 0, -1/2*eps/v, 
    eps/(u + v + w), (eps*(u + 3*v + w))/(2*v*(u + v + w)), 
    -(eps/(u + v + w)), 0, 0, -(eps/(u + v + w)), eps/(u + v + w), 0, 0, 
    eps/(2*(u + v + w)), (eps*(3*u + 4*v + 3*w))/(v*(u + v + w)), 
    -(eps/(u + v + w)), (eps*(u + w))/(v*(u + v + w)), 0, 
    -((eps*(u + 2*v + w))/(v*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(u - v + w))/(v*(u + v + w)), (-3*eps)/(2*v), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, eps/(2*v), -1/2*(eps*(u + w))/(v*(u + v + w)), 
    (eps*(u + 2*v + w))/(2*v*(u + v + w)), -(eps/v), 0, 
    (eps*(u - v + w))/(v*(u + v + w)), 0, -(eps/(u + v + w)), 
    (eps*(u + w))/(v*(u + v + w)), -((eps*(u + 2*v + w))/(v*(u + v + w))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (eps*(u + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
    -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 
    (6*eps*(u + v + 2*w))/((u + v)*(u + v + w)), 0, 
    (eps*(u + 3*v))/(2*v*(u + v)), 
    -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
    -((eps*(-3*u^2 + u*(v - 3*w) + v*(4*v + 5*w)))/(v*(u + v)*(u + v + w))), 
    (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
    -((eps*(u + 2*v + w))/(v*(u + v + w))), 0, 0, 0, 
    (eps*(u^2 + u*(-v + w) - v*(2*v + 3*w)))/(3*v*(u + v)*(u + v + w)), 
    (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
    (2*eps*(-u^2 + u*(v - w) + v*(2*v + 3*w)))/(v*(u + v)*(u + v + w)), 0, 0, 
    -((eps*(u + v + 2*w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (eps*(u - v))/(2*v*(u + v)), 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(u + 2*v + w))/(v*(u + v + w))), 0, 
    (eps*(u^2 + v*(v - w) + u*(2*v + w)))/(2*v*(u + v)*(u + v + w)), 
    (eps*(u - v))/(2*v*(u + v)), (eps*(-u^2 + u*(v - w) + v*(2*v + 3*w)))/
     (v*(u + v)*(u + v + w)), (eps*(u + 2*v + w))/(2*v*(u + v + w)), 
    (eps*(u^2 + u*(-v + w) - v*(2*v + 3*w)))/(2*v*(u + v)*(u + v + w)), 
    (eps*(-u + v))/(v*(u + v)), 0, -((eps*(u^2 + v*(v - w) + u*(2*v + w)))/
      (v*(u + v)*(u + v + w))), 0, (eps*(u + v + 2*w))/((u + v)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u^2 + u*(-v + w) - v*(2*v + w)))/(v*(u + v)*(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (eps*(v - w))/(2*v*(v + w)), 0, 0, 0, 0, 0, 0, 0, 
    (2*eps*(-v + w))/(3*v*(v + w)), 0, 0, (-3*eps)/v, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -1/3*eps/v, 0, 0, 0, 0, -1/2*eps/v, 0, (eps*(-v + w))/(v*(v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/v, -1/2*eps/v, 
    0, 0, 0, 0, 0, 0, 0, 0, (eps*(v - w))/(v*(v + w)), eps/v, (2*eps)/v, 0, 
    eps/v, 0, 0, -(eps/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/v, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(eps*(25*u^2 - u*(11*v + 36*w) - 4*(9*v^2 + 53*v*w + 44*w^2)))/
     ((u + v)*(v + w)*(u + v + w)), 
    -1/36*(eps*(2*u^2*(504*v - 541*w) + u*(3695*v^2 + 523*v*w - 1082*w^2) + 
        v*(2687*v^2 + 2739*v*w + 52*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(5102*u^2 + 6299*u*v + 1197*v^2 + 1197*u*w - 3405*v*w - 4602*w^2))/
     (36*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(3478*v - 378*w) + u*(13717*v^2 + 9483*v*w - 378*w^2) + 
       3*v*(3413*v^2 + 6607*v*w + 3194*w^2)))/(12*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(u^2*(2998*v - 26*w) + 
       u*(7749*v^2 + 4699*v*w - 26*w^2) + v*(4751*v^2 + 5481*v*w + 730*w^2)))/
     (36*v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    -1/6*(eps*(126*u^2 + 580*u*v + 454*v^2 + 454*u*w + 517*v*w + 63*w^2))/
      ((u + v)*(v + w)*(u + v + w)), 
    -1/3*(eps*(1082*u^2 + 1119*u*v + 37*v^2 + 37*u*w - 1019*v*w - 1056*w^2))/
      ((u + v)*(v + w)*(u + v + w)), 
    (eps*(730*u^2 + 969*u*v + 239*v^2 + 239*u*w - 289*v*w - 528*w^2))/
     (3*(u + v)*(v + w)*(u + v + w)), 
    (-7*eps*(17*u^2 + 28*u*v + 11*v^2 + 11*u*w + 14*v*w + 3*w^2))/
     (2*(u + v)*(v + w)*(u + v + w)), 
    (21*eps*(2*u^2*(7*v - 3*w) + 9*v^2*(v + w) + u*(23*v^2 - 3*v*w - 6*w^2)))/
     (4*v*(u + v)*(v + w)*(u + v + w)), 0, 
    (eps*(378*u^2 + 856*u*v + 478*v^2 + 478*u*w + 415*v*w - 63*w^2))/
     (3*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-326*u^2 - 11*u*v + 315*v^2 + 315*u*w + 1497*v*w + 1182*w^2))/
     (6*(u + v)*(v + w)*(u + v + w)), (-88*eps*(-2*u + v + 3*w))/
     (3*(u + v)*(v + w)), (-4*eps*(-11*v*w*(v + w) + u^2*(14*v + 11*w) + 
       u*(14*v^2 + 22*v*w + 11*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (2*eps*(-151*u^2 - 151*u*v + 132*w*(v + w)))/(3*(u + v)*(v + w)*
      (u + v + w)), (2*eps*(u^2*(173*v + 66*w) + 
       2*v*(35*v^2 + 2*v*w - 33*w^2) + u*(243*v^2 + 202*v*w + 66*w^2)))/
     (3*v*(u + v)*(v + w)*(u + v + w)), -1/36*(eps*(1675*u + 1675*v + 704*w))/
      ((u + v)*(u + v + w)), 
    -1/12*(eps*(504*u^2 + 1979*u*v + 1475*v^2 + 1475*u*w + 1727*v*w + 
        252*w^2))/((u + v)*(v + w)*(u + v + w)), (88*eps)/(u + v + w), 
    (-2*eps*(21*u + 22*(v + w)))/((v + w)*(u + v + w)), 
    -1/72*(eps*(359*v^2 + 737*v*w + 378*w^2 + 378*u*(3*v + w)))/
      (v*(v + w)*(u + v + w)), 
    (-21*eps*(u^2*(38*v - 6*w) + u*(109*v^2 + 59*v*w - 6*w^2) + 
       v*(71*v^2 + 77*v*w + 6*w^2)))/(8*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(704*u^2 + 453*u*v - 251*v^2 - 251*u*w - 1307*v*w - 1056*w^2))/
     (12*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (21*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
    -1/6*(eps*(-226*u^2 + 13*u*v + 239*v^2 + 239*u*w + 767*v*w + 528*w^2))/
      ((u + v)*(v + w)*(u + v + w)), (-88*eps*(-2*u + v + 3*w))/
     (3*(u + v)*(v + w)), -1/6*(eps*(126*u + 415*(v + w)))/
      ((v + w)*(u + v + w)), (176*eps*(-4*u^2 + v^2 + 7*v*w + 6*w^2 + 
       u*(-3*v + w)))/(3*(u + v)*(v + w)*(u + v + w)), 
    -1/6*(eps*(830*u^2 + 893*u*v + 63*v^2 + 63*u*w - 993*v*w - 1056*w^2))/
      ((u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-21*eps*(2*u^2 + 2*v^2 + 3*v*w + w^2 + 2*u*(2*v + w)))/
     (2*(u + v)*(v + w)*(u + v + w)), 
    (21*eps*(2*u^2 + 2*v^2 + 3*v*w + w^2 + 2*u*(2*v + w)))/
     (2*(u + v)*(v + w)*(u + v + w)), 
    (21*eps*(2*u^2 + 2*v^2 + 3*v*w + w^2 + 2*u*(2*v + w)))/
     (2*(u + v)*(v + w)*(u + v + w)), 
    (-21*eps*(2*u^2 + 2*v^2 + 3*v*w + w^2 + 2*u*(2*v + w)))/
     (2*(u + v)*(v + w)*(u + v + w)), 
    (21*eps*(2*u^2 + 2*v^2 + 3*v*w + w^2 + 2*u*(2*v + w)))/
     ((u + v)*(v + w)*(u + v + w)), 0, 0, 
    -1/3*(eps*(63*u + 38*(v + w)))/((v + w)*(u + v + w)), 
    (-38*eps)/(3*(u + v + w)), (21*eps*(u - v - w))/((v + w)*(u + v + w)), 
    (-21*eps)/(u + v + w), (eps*(63*u + 226*(v + w)))/
     (3*(v + w)*(u + v + w)), (126*eps)/(v + w), (eps*(189*u + 176*(v + w)))/
     (3*(v + w)*(u + v + w)), 0, 0, 0, 0, (eps*(u + w))/(v*(u + v + w)), 
    -((eps*(u + 2*v + w))/(v*(u + v + w))), (21*eps*(v - w))/(v*(v + w)), 
    (21*eps*(-v^2 + v*w + 2*w*(u + w)))/(2*v*(v + w)*(u + v + w)), 0, 
    (21*eps*(u + 2*v + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-1/12*(eps*(u^2*(-147*v + 76*w) + 24*v*(29*v^2 + 84*v*w + 55*w^2) + 
        u*(549*v^2 + 848*v*w + 76*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(3339*u^2 + 4621*u*v + 1282*v^2 + 1282*u*w + 96*v*w - 1186*w^2))/
     (36*(u + v)*(v + w)*(u + v + w)), 
    -1/36*(eps*(2*u^2*(600*v + 431*w) + 3*v*(3170*v^2 + 2121*v*w - 
          1049*w^2) + 2*u*(5355*v^2 + 5617*v*w + 431*w^2)))/
      (v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-1361*u^2 + 18464*u*v + 19825*v^2 + 19825*u*w + 19168*v*w - 
       657*w^2))/(12*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-1141*u^2 + 1720*u*v + 2861*v^2 + 2861*u*w + 4158*v*w + 1297*w^2))/
     (36*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (eps*(378*u^2 + 100*u*v - 278*v^2 - 278*u*w - 593*v*w - 315*w^2))/
     (12*(u + v)*(v + w)*(u + v + w)), 
    -1/3*(eps*(u^2*(591*v + 176*w) + 33*v*(27*v^2 + 11*v*w - 16*w^2) + 
        u*(1482*v^2 + 1243*v*w + 176*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(895*v + 176*w) + 2*v*(239*v^2 - 25*v*w - 264*w^2) + 
       u*(1373*v^2 + 830*v*w + 176*w^2)))/(6*v*(u + v)*(v + w)*(u + v + w)), 
    (-7*eps*(10*u^2 + 2*u*(14*v + 9*w) + 3*(6*v^2 + 7*v*w + w^2)))/
     (4*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(315*v - 367*w) + 504*v^2*(v + w) + 
       u*(819*v^2 - 230*v*w - 367*w^2)))/(12*v*(u + v)*(v + w)*(u + v + w)), 
    0, -1/6*(eps*(441*u^2 + 2839*u*v + 2398*v^2 + 2398*u*w + 897*v*w - 
        1501*w^2))/((u + v)*(v + w)*(u + v + w)), 
    -1/6*(eps*(u^2*(1625*v + 1362*w) + v*(2131*v^2 + 380*v*w - 1751*w^2) + 
        u*(3756*v^2 + 4855*v*w + 1362*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/6*(eps*(u^2*(-377*v + 164*w) + 88*v*(v^2 + 4*v*w + 3*w^2) + 
        u*(-289*v^2 + 416*v*w + 164*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/6*(eps*(97*u^2 + 97*u*v - 132*w*(v + w)))/((u + v)*(v + w)*
       (u + v + w)), (eps*(u^2*(-145*v + 82*w) + 
       44*v*(7*v^2 + 10*v*w + 3*w^2) + u*(163*v^2 + 472*v*w + 82*w^2)))/
     (3*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(123*u^2 + 241*u*v + 118*v^2 + 118*u*w + 52*v*w - 66*w^2))/
     (3*(u + v)*(v + w)*(u + v + w)), -1/36*(eps*(1675*u + 1675*v + 704*w))/
      ((u + v)*(u + v + w)), (eps*(882*u^2 + 667*u*v - 215*v^2 - 215*u*w - 
       845*v*w - 630*w^2))/(12*(u + v)*(v + w)*(u + v + w)), 
    (264*eps)/(u + v + w), (eps*(29*u - 88*(v + w)))/(2*(v + w)*(u + v + w)), 
    (eps*(567*u^2 - 4838*u*v - 5405*v^2 - 5405*u*w - 5594*v*w - 189*w^2))/
     (72*(u + v)*(v + w)*(u + v + w)), 
    (eps*(737*u^2 - u*(3358*v + 4095*w) - 63*(65*v^2 + 68*v*w + 3*w^2)))/
     (24*(u + v)*(v + w)*(u + v + w)), 
    -1/12*(eps*(-980*u^2 - 729*u*v + 251*v^2 + 251*u*w + 779*v*w + 528*w^2))/
      ((u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-21*eps*u*(v^2 + u*(v - 2*w) - 4*v*w - 2*w^2))/
     (2*v*(u + v)*(v + w)*(u + v + w)), (21*eps)/(2*(u + v + w)), 
    -1/6*(eps*(u^2*(-62*v + 290*w) + v*(151*v^2 + 415*v*w + 264*w^2) + 
        u*(89*v^2 + 731*v*w + 290*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(251*v + 88*w) - 88*v*(v^2 + 4*v*w + 3*w^2) + 
       u*(163*v^2 + 88*v*w + 88*w^2)))/(6*v*(u + v)*(v + w)*(u + v + w)), 
    -1/6*(eps*(239*v^2*(v + w) + u^2*(-37*v + 126*w) + 
        u*(202*v^2 + 491*v*w + 126*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (2*eps*(u^2*(-163*v + 101*w) + 44*v*(v^2 + 7*v*w + 6*w^2) + 
       u*(-119*v^2 + 246*v*w + 101*w^2)))/(3*v*(u + v)*(v + w)*(u + v + w)), 
    -1/6*(eps*(u^2*(591*v + 50*w) + 3*v*(21*v^2 - 155*v*w - 176*w^2) + 
        u*(654*v^2 + 163*v*w + 50*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-21*eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/
     (2*v*(u + v)*(v + w)*(u + v + w)), 
    (-21*eps*(3*u^2 + 11*u*v + 8*v^2 + 8*u*w + 4*v*w - 4*w^2))/
     (2*(u + v)*(v + w)*(u + v + w)), 
    (-21*eps*(4*u^2*(2*v + w) + v*(18*v^2 + 11*v*w - 7*w^2) + 
       u*(26*v^2 + 26*v*w + 4*w^2)))/(4*v*(u + v)*(v + w)*(u + v + w)), 
    (21*eps*(-4*u^2*w + 2*u*(v^2 - 3*v*w - 2*w^2) + v*(2*v^2 + 3*v*w + w^2)))/
     (4*v*(u + v)*(v + w)*(u + v + w)), 
    -1/12*(eps*(u^2*(378*v + 304*w) + 63*v*(6*v^2 + v*w - 5*w^2) + 
        u*(756*v^2 + 986*v*w + 304*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(2*u^2*(189*v + 782*w) + 2*u*w*(1375*v + 782*w) - 
       189*v*(2*v^2 + 3*v*w + w^2)))/(36*v*(u + v)*(v + w)*(u + v + w)), 
    -1/6*(eps*(u^2*(252*v + 530*w) + 63*v*(2*v^2 - v*w - 3*w^2) + 
        2*u*(189*v^2 + 593*v*w + 265*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    0, 0, (eps*(-139*u + 200*(v + w)))/(6*(v + w)*(u + v + w)), 
    (eps*(-13*u + 200*(v + w)))/(6*(v + w)*(u + v + w)), 
    (21*eps*(u - 2*(v + w)))/((v + w)*(u + v + w)), (-42*eps)/(u + v + w), 
    (eps*(-113*u + 628*(v + w)))/(3*(v + w)*(u + v + w)), 
    (eps*(139*u + 76*(v + w)))/((v + w)*(u + v + w)), 
    (2*eps*(13*u + 88*(v + w)))/(3*(v + w)*(u + v + w)), 0, 0, 0, 0, 
    (2*eps*(u + 2*v + w))/((u + v)*(v + w)), (-2*eps*(u + 3*v + w))/
     (v*(u + v + w)), (21*eps*(u^2 - v*w + u*(v + w)))/
     (v*(u + v)*(u + v + w)), (21*eps)/(u + v), (-21*eps)/(u + v), 
    (21*eps*(u^2 + u*(5*v + w) + v*(4*v + 3*w)))/(v*(u + v)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(2*eps*(u^2*(20*v + 77*w) + 33*v*(v^2 - 2*v*w - 3*w^2) + 
       u*(53*v^2 + 187*v*w + 77*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    -1/4*(eps*(u^2*(3*v - 13*w) + u*(8*v^2 - 21*v*w - 13*w^2) + 
        v*(5*v^2 + 7*v*w + 2*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(8*u^2*(519*v + 88*w) + u*(-1329*v^2 - 4073*v*w + 704*w^2) - 
       3*v*(1827*v^2 + 2846*v*w + 1019*w^2)))/(756*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(u^2*(7311*v - 3865*w) + 
       u*(13913*v^2 - 1128*v*w - 3865*w^2) + 
       v*(6602*v^2 + 12149*v*w + 5547*w^2)))/(252*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(3*u^2*(5*v - 3*w) + u*(17*v^2 - 16*v*w - 9*w^2) + 
       v*(2*v^2 + 3*v*w + w^2)))/(4*v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 
    0, 0, (eps*(4*u^2*w - v*(2*v^2 + 3*v*w + w^2) + 
       u*(-2*v^2 + 6*v*w + 4*w^2)))/(4*v*(u + v)*(v + w)*(u + v + w)), 
    (2*eps*(-(u^2*(629*v + 88*w)) + u*(-100*v^2 + 353*v*w - 88*w^2) + 
       v*(529*v^2 + 793*v*w + 264*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(1007*v + 88*w) - 6*v*(21*v^2 + 65*v*w + 44*w^2) + 
       u*(881*v^2 + 50*v*w + 88*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(12*u^2*w - 4*u*(v^2 - 5*v*w - 3*w^2) - v*(4*v^2 + 7*v*w + 3*w^2)))/
     (12*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(3*u^2*(3*v - 5*w) + v^2*(v + w) + u*(10*v^2 - 29*v*w - 15*w^2)))/
     (4*v*(u + v)*(v + w)*(u + v + w)), 0, 
    -1/126*(eps*(-756*u^2 + 2*u*(517*v + 895*w) + 
        5*(358*v^2 + 421*v*w + 63*w^2)))/((u + v)*(v + w)*(u + v + w)), 
    -1/126*(eps*(u^2*(880*v + 554*w) + 3*v*(168*v^2 + 13*v*w - 155*w^2) + 
        2*u*(692*v^2 + 806*v*w + 277*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (44*eps*(u^2*(5*v + w) + u*(4*v^2 + v*w + w^2) - 
       v*(v^2 + 4*v*w + 3*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    (-22*eps*(8*u*v + 5*u*w - 3*v*w))/(63*v*(u + v)*(v + w)), 
    -1/126*(eps*(u^2*(881*v + 88*w) + 88*v*(v^2 - 2*v*w - 3*w^2) + 
        u*(969*v^2 + 264*v*w + 88*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(837*v + 220*w) + 44*v*(v^2 - 2*v*w - 3*w^2) + 
       u*(881*v^2 + 484*v*w + 220*w^2)))/(126*v*(u + v)*(v + w)*(u + v + w)), 
    0, (eps*(4*u^2*w - v*(2*v^2 + 3*v*w + w^2) + u*(-2*v^2 + 6*v*w + 4*w^2)))/
     (2*v*(u + v)*(v + w)*(u + v + w)), 0, 
    (-7*eps*u)/(2*(v + w)*(u + v + w)), 
    (eps*(3*u*v + 30*v^2 - u*w + 29*v*w - w^2))/(8*v*(v + w)*(u + v + w)), 
    -1/8*(eps*(u^2*(41*v - 27*w) + u*(47*v^2 - 48*v*w - 27*w^2) + 
        3*v*(2*v^2 + 3*v*w + w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(157*v + 44*w) + u*(94*v^2 + 25*v*w + 44*w^2) - 
       3*v*(21*v^2 + 65*v*w + 44*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(-u + v + w))/((v + w)*(u + v + w))), 
    (eps*(u^2*(157*v + 44*w) + v*(19*v^2 - 113*v*w - 132*w^2) + 
       u*(176*v^2 + 107*v*w + 44*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    (44*eps*(u^2*(5*v + w) + u*(4*v^2 + v*w + w^2) - 
       v*(v^2 + 4*v*w + 3*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    -1/63*(eps*(63*u + 25*(v + w)))/((v + w)*(u + v + w)), 
    (-88*eps*(2*u^2*(5*v + w) + u*(9*v^2 + 3*v*w + 2*w^2) - 
       v*(v^2 + 7*v*w + 6*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    -1/63*(eps*(u^2*(503*v + 88*w) - 3*v*(21*v^2 + 109*v*w + 88*w^2) + 
        u*(440*v^2 + 113*v*w + 88*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(4*u^2*w - v*(2*v^2 + 3*v*w + w^2) + u*(-2*v^2 + 6*v*w + 4*w^2)))/
     (4*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-4*u^2*w + 2*u*(v^2 - 3*v*w - 2*w^2) + v*(2*v^2 + 3*v*w + w^2)))/
     (4*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-4*u^2*w + 2*u*(v^2 - 3*v*w - 2*w^2) + v*(2*v^2 + 3*v*w + w^2)))/
     (4*v*(u + v)*(v + w)*(u + v + w)), 
    -1/4*(eps*(-4*u^2*w + 2*u*(v^2 - 3*v*w - 2*w^2) + 
        v*(2*v^2 + 3*v*w + w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-4*u^2*w + 2*u*(v^2 - 3*v*w - 2*w^2) + v*(2*v^2 + 3*v*w + w^2)))/
     (2*v*(u + v)*(v + w)*(u + v + w)), 0, 0, 
    -1/2*(eps*(5*u + 8*(v + w)))/((v + w)*(u + v + w)), 
    -1/2*(eps*(3*u + 8*(v + w)))/((v + w)*(u + v + w)), 
    (eps*(u - 2*(v + w)))/((v + w)*(u + v + w)), (-2*eps)/(u + v + w), 
    (eps*(u - 4*(v + w)))/((v + w)*(u + v + w)), (3*eps*(5*u + 4*(v + w)))/
     ((v + w)*(u + v + w)), (6*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    0, -((eps*(2*v^2 + 3*v*w + w^2 + u*(-v + w)))/(v*(v + w)*(u + v + w))), 
    -(eps/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-2*eps*(7*u^2*(49*v + 22*w) + 66*v*(v^2 - 2*v*w - 3*w^2) + 
       u*(409*v^2 + 374*v*w + 154*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(7*v + 11*w) + v*(5*v^2 + 7*v*w + 2*w^2) + 
       u*(12*v^2 + 27*v*w + 11*w^2)))/(2*v*(u + v)*(v + w)*(u + v + w)), 
    -1/378*(eps*(2*u^2*(805*v + 163*w) + 3*v*(819*v^2 + 178*v*w - 641*w^2) + 
        u*(4067*v^2 + 3109*v*w + 326*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(6335*v - 1049*w) + v*(1336*v^2 - 3077*v*w - 4413*w^2) + 
       u*(7671*v^2 - 762*v*w - 1049*w^2)))/(126*v*(u + v)*(v + w)*
      (u + v + w)), -1/2*(eps*(-(u^2*(v - 7*w)) + v*(2*v^2 + 3*v*w + w^2) + 
        u*(v^2 + 16*v*w + 7*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 
    0, 0, (eps*(4*u^2 + v*(2*v + w) + u*(6*v + 4*w)))/
     (2*v*(u + v)*(u + v + w)), 
    (2*eps*(176*u^2 + 441*u*v + 265*v^2 + 176*u*w - 528*v*w))/
     (63*v*(u + v)*(u + v + w)), 
    (2*eps*(u^2*(101*v - 88*w) + u*(38*v^2 - 239*v*w - 88*w^2) + 
       3*v*(-21*v^2 + 67*v*w + 88*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(4*u^2*(5*v + 3*w) + v*(4*v^2 + 7*v*w + 3*w^2) + 
       4*u*(6*v^2 + 7*v*w + 3*w^2)))/(6*v*(u + v)*(v + w)*(u + v + w)), 
    -1/2*(eps*(v^2*(v + w) + u^2*(5*v + 9*w) + u*(6*v^2 + 19*v*w + 9*w^2)))/
      (v*(u + v)*(v + w)*(u + v + w)), 0, 
    -1/63*(eps*(-126*u^2 + 2*u*(554*v - 63*w) + v*(1234*v + 63*w)))/
      (v*(u + v)*(u + v + w)), 
    -1/63*(eps*(139*u^2 + 580*u*v + 441*v^2 + 139*u*w + 654*v*w))/
      (v*(u + v)*(u + v + w)), (-88*eps*(u^2 + u*w - v*(v + 3*w)))/
     (63*v*(u + v)*(u + v + w)), 
    (44*eps*(-3*v*w*(v + w) + u^2*(4*v + 5*w) + u*(4*v^2 + 10*v*w + 5*w^2)))/
     (63*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(-101*v + 88*w) + 88*v*(v^2 - 2*v*w - 3*w^2) + 
       u*(-13*v^2 + 264*v*w + 88*w^2)))/(63*v*(u + v)*(v + w)*(u + v + w)), 
    -1/63*(eps*(u^2*(31*v + 220*w) + 44*v*(v^2 - 2*v*w - 3*w^2) + 
        u*(75*v^2 + 484*v*w + 220*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 0, 
    (eps*(4*u^2 + v*(2*v + w) + u*(6*v + 4*w)))/(v*(u + v)*(u + v + w)), 0, 
    (-3*eps*u)/((v + w)*(u + v + w)), 
    (eps*(18*v^2 + 19*v*w + w^2 + u*(9*v + w)))/(4*v*(v + w)*(u + v + w)), 
    (3*eps*(-(u^2*(v - 7*w)) + v*(2*v^2 + 3*v*w + w^2) + 
       u*(v^2 + 16*v*w + 7*w^2)))/(4*v*(u + v)*(v + w)*(u + v + w)), 
    -1/63*(eps*(u^2*(214*v + 88*w) + 3*v*(21*v^2 - 67*v*w - 88*w^2) + 
        u*(277*v^2 + 239*v*w + 88*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 
    (eps*(-88*u^2 + 63*u*v + 151*v^2 - 88*u*w + 264*v*w))/
     (63*v*(u + v)*(u + v + w)), (-88*eps*(u^2 + u*w - v*(v + 3*w)))/
     (63*v*(u + v)*(u + v + w)), (239*eps)/(63*(u + v + w)), 
    (176*eps*(2*u^2 + u*(v + 2*w) - v*(v + 6*w)))/(63*v*(u + v)*(u + v + w)), 
    (eps*(176*u^2 + 239*u*v + 63*v^2 + 176*u*w - 528*v*w))/
     (63*v*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(4*u^2 + v*(2*v + w) + u*(6*v + 4*w)))/(2*v*(u + v)*(u + v + w)), 
    -1/2*(eps*(4*u^2 + v*(2*v + w) + u*(6*v + 4*w)))/(v*(u + v)*(u + v + w)), 
    -1/2*(eps*(4*u^2 + v*(2*v + w) + u*(6*v + 4*w)))/(v*(u + v)*(u + v + w)), 
    (eps*(4*u^2 + v*(2*v + w) + u*(6*v + 4*w)))/(2*v*(u + v)*(u + v + w)), 
    -((eps*(4*u^2 + v*(2*v + w) + u*(6*v + 4*w)))/(v*(u + v)*(u + v + w))), 
    0, 0, -((eps*(3*u + 4*(v + w)))/((v + w)*(u + v + w))), 
    -((eps*(3*u + 4*(v + w)))/((v + w)*(u + v + w))), (-2*eps)/(u + v + w), 
    (-2*eps)/(u + v + w), (-4*eps)/(u + v + w), (6*eps*(3*u + 2*(v + w)))/
     ((v + w)*(u + v + w)), (6*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    0, (-2*eps)/(u + v + w), -(eps/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*u)/(2*(v + w)*(u + v + w)), 
    (-2*eps*(u*w^2 - 2*v^2*(v + w) + u^2*(2*v + w)))/
     (v*(u + v)*(v + w)*(u + v + w)), -1/63*(eps*(63*u + 971*(v + w)))/
      ((v + w)*(u + v + w)), (eps*(126*u + 971*(v + w)))/
     (21*(v + w)*(u + v + w)), (eps*(u*w^2 - 2*v^2*(v + w) + u^2*(2*v + w)))/
     (v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    -((eps*(u - 2*(v + w)))/((v + w)*(u + v + w))), 
    (2*eps*u)/((v + w)*(u + v + w)), (eps*u)/((v + w)*(u + v + w)), 
    (-2*eps*u)/(3*(v + w)*(u + v + w)), (2*eps*u)/((v + w)*(u + v + w)), 0, 
    -1/63*(eps*(63*u + 1690*(v + w)))/((v + w)*(u + v + w)), 
    (eps*(63*u - 1223*(v + w)))/(63*(v + w)*(u + v + w)), 
    (eps*u)/((v + w)*(u + v + w)), -((eps*u)/((v + w)*(u + v + w))), 
    -((eps*u)/((v + w)*(u + v + w))), (eps*u)/((v + w)*(u + v + w)), 0, 
    (eps*(4*v^2*(v + w) - u^2*(3*v + 2*w) + u*(v^2 - 2*w^2)))/
     (v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 
    (-2*eps*u)/((v + w)*(u + v + w)), 
    -((eps*u*w*(u + 2*v + w))/(v*(u + v)*(v + w)*(u + v + w))), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -((eps*u)/((v + w)*(u + v + w))), 0, 0, 
    -((eps*u)/((v + w)*(u + v + w))), -((eps*u)/((v + w)*(u + v + w))), 0, 
    -((eps*u)/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*u)/((v + w)*(u + v + w)), -((eps*(u + 4*(v + w)))/
      ((v + w)*(u + v + w))), (-4*eps)/(u + v + w), 0, 
    (eps*(u - 2*(v + w)))/((v + w)*(u + v + w)), 
    -((eps*u)/((v + w)*(u + v + w))), (-2*eps*(-u + v + w))/
     ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(eps/v), (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/(4*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(u^2*(4*v + 7*w) + 2*v*(2*v^2 + v*w - w^2) + 
       u*(8*v^2 + 18*v*w + 7*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/126*(eps*(u^2*(845*v + 656*w) + v*(2005*v^2 + 1097*v*w - 908*w^2) + 
        u*(2850*v^2 + 3317*v*w + 656*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(782*v + 404*w) + v*(2005*v^2 + 1097*v*w - 908*w^2) + 
       u*(2787*v^2 + 2813*v*w + 404*w^2)))/(42*v*(u + v)*(v + w)*
      (u + v + w)), -1/2*(eps*(u^2*(4*v + 7*w) + 2*v*(2*v^2 + v*w - w^2) + 
        u*(8*v^2 + 18*v*w + 7*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 0, 0, 
    0, 0, 0, (eps*(3*u^2*(v + 2*w) + 2*v*(2*v^2 + v*w - w^2) + 
       u*(7*v^2 + 16*v*w + 6*w^2)))/(2*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(v^2*(v + w) + u^2*(5*v + 2*w) + u*(6*v^2 + 5*v*w + 2*w^2)))/
     (v*(u + v)*(v + w)*(u + v + w)), 
    -1/2*(eps*(2*v^2*(v + w) + u^2*(v + 4*w) + u*(3*v^2 + 10*v*w + 4*w^2)))/
      (v*(u + v)*(v + w)*(u + v + w)), 
    (eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/(3*v*(u + v)*(v + w)*
      (u + v + w)), -((eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/
      (v*(u + v)*(v + w)*(u + v + w))), 0, 
    -1/126*(eps*(u^2*(745*v + 556*w) + 4*v*(908*v^2 + 517*v*w - 391*w^2) + 
        u*(4377*v^2 + 4744*v*w + 556*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/126*(eps*(u^2*(1223*v + 1412*w) + v*(2383*v^2 + 1223*v*w - 1160*w^2) + 
        u*(3606*v^2 + 5207*v*w + 1412*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/2*(eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/
      (v*(u + v)*(v + w)*(u + v + w)), 
    (eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/(2*v*(u + v)*(v + w)*
      (u + v + w)), (eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/
     (2*v*(u + v)*(v + w)*(u + v + w)), 
    -1/2*(eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/
      (v*(u + v)*(v + w)*(u + v + w)), 0, 
    (eps*(u^2*(7*v + 10*w) + 4*v*(2*v^2 + v*w - w^2) + 
       u*(15*v^2 + 28*v*w + 10*w^2)))/(2*v*(u + v)*(v + w)*(u + v + w)), 0, 
    0, 0, (eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/
     (v*(u + v)*(v + w)*(u + v + w)), 
    -1/2*(eps*(3*u^2*w + v^2*(v + w) + u*(v^2 + 7*v*w + 3*w^2)))/
      (v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*u*(v^2 + u*(v - 2*w) - 4*v*w - 2*w^2))/
      (v*(u + v)*(v + w)*(u + v + w)), 
    -1/2*(eps*(2*u^2 + 3*u*v + v^2 + 2*u*w))/(v*(u + v)*(u + v + w)), 
    (eps*(-4*u^2 - 3*u*v + v^2 - 4*u*w))/(2*v*(u + v)*(u + v + w)), 
    (-3*eps*u)/(2*(v + w)*(u + v + w)), (eps*(-3*u + v + w))/
     (2*(v + w)*(u + v + w)), (6*eps*u)/(v*(u + v)), 
    (eps*(v^2*(v + w) + u^2*(v + 4*w) + u*(2*v^2 + 9*v*w + 4*w^2)))/
     (2*v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/
      (v*(u + v)*(v + w)*(u + v + w)), 
    -1/2*(eps*(3*u^2 + 11*u*v + 8*v^2 + 8*u*w + 4*v*w - 4*w^2))/
      ((u + v)*(v + w)*(u + v + w)), 
    (-2*eps*(u^2 + v*(2*v - w) + u*(3*v + w)))/(v*(u + v)*(u + v + w)), 0, 
    -1/2*(eps*(3*u^2*(v + 2*w) + 2*v*(2*v^2 + v*w - w^2) + 
        u*(7*v^2 + 16*v*w + 6*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*u*(v^2 + 8*v*w + 4*w^2 + u*(v + 4*w)))/(2*v*(u + v)*(v + w)*
      (u + v + w)), -((eps*(u^2*(2*v + 5*w) + v*(2*v^2 + v*w - w^2) + 
        u*(4*v^2 + 12*v*w + 5*w^2)))/(v*(u + v)*(v + w)*(u + v + w))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v)), 
    -((eps*(u^2 + v*(2*v - w) + u*(3*v + w)))/(v*(u + v)*(u + v + w))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, (2*eps)/(3*(u + v + w)), 0, 
    0, 0, 0, (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(5*eps*(1865*u^2 + 3586*u*v + 1721*v^2 + 1721*u*w + 1847*v*w + 126*w^2))/
     (84*(u + v)*(v + w)*(u + v + w)), (eps*(2027*u - 26*(v + w)))/
     (126*(v + w)*(u + v + w)), -1/504*(eps*(11836*u + 33509*(v + w)))/
      ((v + w)*(u + v + w)), 
    -1/168*(eps*(12*u^2*(14525*v + 2916*w) + u*(91109*v^2 - 13207*v*w + 
          34992*w^2) + v*(-83191*v^2 - 40639*v*w + 42552*w^2)))/
      (v*(u + v)*(v + w)*(u + v + w)), 
    -1/126*(eps*(u^2*(5356*v + 567*w) + 399*v*(v^2 + 4*v*w + 3*w^2) + 
        u*(5755*v^2 + 1533*v*w + 567*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    0, 0, (eps*(-63*u + 8*(v + w)))/(4*(v + w)*(u + v + w)), 
    (eps*(1323*u + 47*(v + w)))/(42*(v + w)*(u + v + w)), 0, 
    (eps*(819*u + 824*(v + w)))/(42*(v + w)*(u + v + w)), 
    (eps*(-1092*u^2 + 23881*u*v + 24973*v^2 + 24973*u*w + 25813*v*w + 
       840*w^2))/(42*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-709*u^2 + 357*u*v + 1066*v^2 + 1066*u*w + 961*v*w - 105*w^2))/
     (21*(u + v)*(v + w)*(u + v + w)), (11*eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), (-39*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
    0, (5*eps*(2714*u + 21*(v + w)))/(84*(v + w)*(u + v + w)), 
    (eps*(10525*v^2 + 9013*v*w - 1512*w^2 - 1512*u*(5*v + w)))/
     (168*v*(v + w)*(u + v + w)), -1/42*(eps*(1397*u + 1082*(v + w)))/
      ((v + w)*(u + v + w)), (eps*(-1095*u + 1082*(v + w)))/
     (84*(v + w)*(u + v + w)), (eps*(1360*u - 6569*(v + w)))/
     (42*(v + w)*(u + v + w)), (eps*(-701*u + 1360*(v + w)))/
     (21*(v + w)*(u + v + w)), 0, 0, 
    (eps*(1037*u*v - 5432*v^2 + 1809*u*w - 3623*v*w + 1809*w^2))/
     (21*v*(v + w)*(u + v + w)), 
    (eps*(3626*u*v - 1489*v^2 + 1809*u*w + 320*v*w + 1809*w^2))/
     (42*v*(v + w)*(u + v + w)), 
    (eps*(55*u*v + 1623*v^2 - 42*u*w + 1581*v*w - 42*w^2))/
     (14*v*(v + w)*(u + v + w)), 
    (eps*(u^2*(3119*v + 378*w) - 6*v*(1136*v^2 + 1003*v*w - 133*w^2) + 
       u*(-3697*v^2 - 6060*v*w + 378*w^2)))/(42*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(u^2*(5608*v + 756*w) - 
       3*v*(3081*v^2 + 2549*v*w - 532*w^2) + 
       u*(-3635*v^2 - 7731*v*w + 756*w^2)))/(168*v*(u + v)*(v + w)*
      (u + v + w)), 0, 0, 0, 0, 0, (-15*eps*u)/(4*(v + w)*(u + v + w)), 
    (eps*(15*u + 32*(v + w)))/(4*(v + w)*(u + v + w)), 
    (eps*(6*u + 11*(v + w)))/((v + w)*(u + v + w)), 
    (-3*eps*(2*u + v + w))/((v + w)*(u + v + w)), (eps*(-39*u + 4*(v + w)))/
     (2*(v + w)*(u + v + w)), (9*eps*(13*u + 4*(v + w)))/
     (2*(v + w)*(u + v + w)), -((eps*(39*u + 4*(v + w)))/
      ((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (15*eps*u)/(2*(v + w)*(u + v + w)), (-3*eps*(u + v - 2*w))/
     (2*(u + v)*(u + v + w)), -1/42*(eps*(1208*u + 1019*(v + w)))/
      ((v + w)*(u + v + w)), 
    -1/42*(eps*(767*u*v + 1082*v^2 - 126*u*w + 956*v*w - 126*w^2))/
      (v*(v + w)*(u + v + w)), (eps*(-2353*u + 63*(v + w)))/
     (42*(v + w)*(u + v + w)), (eps*(893*u*v + 2164*v^2 - 189*u*w + 
       1975*v*w - 189*w^2))/(21*v*(v + w)*(u + v + w)), 
    (eps*(2227*v^2 + 1975*v*w - 252*w^2 - 63*u*(3*v + 4*w)))/
     (42*v*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(743*u^2 - 2909*u*v - 3652*v^2 - 3652*u*w - 3757*v*w - 105*w^2))/
     (21*(u + v)*(v + w)*(u + v + w)), (11*eps*(79*u - 332*(v + w)))/
     (21*(v + w)*(u + v + w)), (eps*(18*u - 35*(v + w)))/
     (4*(v + w)*(u + v + w)), 
    -1/4*(eps*(6*u^2 + 41*u*v + 35*v^2 + 35*u*w + 55*v*w + 20*w^2))/
      ((u + v)*(v + w)*(u + v + w)), 
    (eps*(42*u^2 - 12287*u*v - 12329*v^2 - 12329*u*w - 12539*v*w - 210*w^2))/
     (42*(u + v)*(v + w)*(u + v + w)), (eps*(-4390*u + 17727*(v + w)))/
     (42*(v + w)*(u + v + w)), (eps*(-1528*u^2 - 756*u*v + 772*v^2 + 
       772*u*w + 667*v*w - 105*w^2))/(21*(u + v)*(v + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -((eps*(u + 2*v + w))/(v*(u + v + w))), 
    -1/21*(eps*(u + w))/(v*(u + v + w)), -((eps*(3*v + w))/(v*(v + w))), 
    -((eps*(u - v + w))/(v*(u + v + w))), 
    -((eps*(u + 2*v + w))/(v*(u + v + w))), 
    (eps*(5*v^2 + 7*v*w + 2*w^2 + 2*u*(2*v + w)))/(2*v*(v + w)*(u + v + w)), 
    0, 0, 0}, {-1/2*(eps*(-16052*u^2 - 12033*u*v + 4019*v^2 + 4019*u*w + 
        4334*v*w + 315*w^2))/((u + v)*(v + w)*(u + v + w)), 
    (202*eps*(-2*u + v + w))/(3*(v + w)*(u + v + w)), 
    (eps*(-6*u*(323*v + 315*w) + 7*(947*v^2 + 677*v*w - 270*w^2)))/
     (12*v*(v + w)*(u + v + w)), 
    -1/4*(eps*(11*u^2*(23185*v + 2002*w) + 2*v*(13160*v^2 + 4223*v*w - 
          8937*w^2) + u*(281355*v^2 + 70364*v*w + 22022*w^2)))/
      (v*(u + v)*(v + w)*(u + v + w)), 
    -1/4*(eps*(3*u^2*(5959*v + 147*w) + v*(-718*v^2 - 697*v*w + 21*w^2) + 
        u*(17159*v^2 + 164*v*w + 441*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    0, 0, (-21*eps*(17*u + 18*(v + w)))/(2*(v + w)*(u + v + w)), 
    (eps*(-420*u + 541*(v + w)))/(2*(v + w)*(u + v + w)), 0, 
    (eps*(147*u - 265*(v + w)))/((v + w)*(u + v + w)), 
    (35*eps*(30*u^2 - 637*u*v - 667*v^2 - 667*u*w - 679*v*w - 12*w^2))/
     ((u + v)*(v + w)*(u + v + w)), 
    -1/2*(eps*(14208*u^2 + 16151*u*v + 1943*v^2 + 1943*u*w + 1733*v*w - 
        210*w^2))/((u + v)*(v + w)*(u + v + w)), (-21*eps*(7*u + 10*(v + w)))/
     ((v + w)*(u + v + w)), (eps*(178*u + 693*(v + w)))/
     (2*(v + w)*(u + v + w)), 0, (eps*(-7016*u + 567*(v + w)))/
     (2*(v + w)*(u + v + w)), 
    -1/4*(eps*(6133*v^2 - 42*u*(47*v - 36*w) + 7645*v*w + 1512*w^2))/
      (v*(v + w)*(u + v + w)), (eps*(1649*u + 541*(v + w)))/
     (2*(v + w)*(u + v + w)), (eps*(1473*u - 541*(v + w)))/
     (4*(v + w)*(u + v + w)), (eps*(3455*u + 6007*(v + w)))/
     ((v + w)*(u + v + w)), -((eps*(1507*u + 1360*(v + w)))/
      ((v + w)*(u + v + w))), 0, 0, 
    (eps*(u^2*(-365*v + 5411*w) + v*(22295*v^2 + 18677*v*w - 3618*w^2) + 
       u*(21930*v^2 + 33117*v*w + 5411*w^2)))/(2*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(u^2*(9883*v + 5411*w) + 
       v*(2437*v^2 - 1181*v*w - 3618*w^2) + u*(12320*v^2 + 13259*v*w + 
         5411*w^2)))/(4*v*(u + v)*(v + w)*(u + v + w)), 
    -1/6*(eps*(30175*u*v + 35242*v^2 - 189*u*w + 35053*v*w - 189*w^2))/
      (v*(v + w)*(u + v + w)), 
    (eps*(3*u^2*(3427*v + 147*w) + v*(6364*v^2 + 6385*v*w + 21*w^2) + 
       u*(16645*v^2 + 7246*v*w + 441*w^2)))/(2*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(18*u^2*(1322*v + 49*w) + 
       v*(8339*v^2 + 8381*v*w + 42*w^2) + u*(32135*v^2 + 10103*v*w + 
         882*w^2)))/(8*v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (189*eps*u)/(2*(v + w)*(u + v + w)), (-21*eps*(5*u + 24*(v + w)))/
     (2*(v + w)*(u + v + w)), (-21*eps*(8*u + 27*(v + w)))/
     (2*(v + w)*(u + v + w)), (63*eps*(4*u + v + w))/(2*(v + w)*(u + v + w)), 
    (eps*(131*u - 189*(v + w)))/((v + w)*(u + v + w)), 
    -((eps*(971*u + 189*(v + w)))/((v + w)*(u + v + w))), 
    (2*eps*(286*u - 63*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-189*eps*u)/((v + w)*(u + v + w)), 
    (63*eps*(3*u + 3*v + 2*w))/((u + v)*(u + v + w)), 
    (eps*(893*u*v + 163*v^2 - 315*u*w - 152*v*w - 315*w^2))/
     (2*v*(v + w)*(u + v + w)), (eps*(767*u*v + 541*v^2 - 63*u*w + 478*v*w - 
       63*w^2))/(2*v*(v + w)*(u + v + w)), 
    (-3*eps*(u*(-893*v + 105*w) + 21*(6*v^2 + 11*v*w + 5*w^2)))/
     (2*v*(v + w)*(u + v + w)), 
    -1/2*(eps*(1271*u*v + 2164*v^2 - 189*u*w + 1975*v*w - 189*w^2))/
      (v*(v + w)*(u + v + w)), 
    -1/2*(eps*(-389*u*v + 1460*v^2 + 189*u*w + 1649*v*w + 189*w^2))/
      (v*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(3203*u^2 + 9567*u*v + 6364*v^2 + 6364*u*w + 6469*v*w + 105*w^2))/
     ((u + v)*(v + w)*(u + v + w)), (eps*(2867*u + 6364*(v + w)))/
     ((v + w)*(u + v + w)), (21*eps*(-28*u + 17*(v + w)))/
     (2*(v + w)*(u + v + w)), (21*eps*(4*u^2 + 21*u*v + 17*v^2 + 17*u*w + 
       27*v*w + 10*w^2))/(2*(u + v)*(v + w)*(u + v + w)), 
    (7*eps*(-36*u^2 + 1621*u*v + 1657*v^2 + 1657*u*w + 1672*v*w + 15*w^2))/
     ((u + v)*(v + w)*(u + v + w)), -((eps*(13190*u + 14277*(v + w)))/
      ((v + w)*(u + v + w))), 
    -((eps*(6574*u^2 + 7346*u*v + 772*v^2 + 772*u*w + 667*v*w - 105*w^2))/
      ((u + v)*(v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (42*eps*w)/(v*(v + w)), (2*eps*(u - v + w))/(v*(u + v + w)), 
    (21*eps*(u + 2*v + w))/(v*(u + v + w)), 
    (-42*eps*((v + w)^2 + u*(2*v + w)))/(v*(v + w)*(u + v + w)), 
    (42*eps*(v + 2*w))/(v*(v + w)), (-21*eps)/v, 0, 0, 0}, 
   {-1/4*(eps*(52*u + 27*(v + w)))/((v + w)*(u + v + w)), 
    (-3*eps*(4*u + v + w))/((v + w)*(u + v + w)), 
    (eps*(300*u*v + 4354*v^2 - 189*u*w + 4165*v*w - 189*w^2))/
     (126*v*(v + w)*(u + v + w)), 
    (eps*(u^2*(1692*v + 1465*w) + v*(-8819*v^2 - 8252*v*w + 567*w^2) + 
       u*(-7127*v^2 - 5889*v*w + 1465*w^2)))/(42*v*(u + v)*(v + w)*
      (u + v + w)), -1/84*(eps*(973*u*v + 1082*v^2 - 63*u*w + 1019*v*w - 
        63*w^2))/(v*(v + w)*(u + v + w)), 0, 0, (3*eps*(4*u + v + w))/
     ((v + w)*(u + v + w)), (-6*eps*(4*u + v + w))/((v + w)*(u + v + w)), 0, 
    (-3*eps*(4*u + v + w))/((v + w)*(u + v + w)), 
    -((eps*(-8*u*v + 27*v^2 + 3*u*w + 30*v*w + 3*w^2))/
      (v*(v + w)*(u + v + w))), -1/2*(eps*(76*u + 9*(v + w)))/
      ((v + w)*(u + v + w)), -((eps*(10*u + v + w))/((v + w)*(u + v + w))), 
    (3*eps*(10*u + v + w))/((v + w)*(u + v + w)), 0, 
    -1/21*(eps*(3235*u + 63*(v + w)))/((v + w)*(u + v + w)), 
    (eps*(1197*u - 767*(v + w)))/(42*(v + w)*(u + v + w)), 
    (eps*(1271*u + 541*(v + w)))/(42*(v + w)*(u + v + w)), 
    (eps*(730*u - 541*(v + w)))/(84*(v + w)*(u + v + w)), 
    (eps*(3*w*(v + w) + u*(14*v + 3*w)))/(v*(v + w)*(u + v + w)), 
    (-10*eps*u)/((v + w)*(u + v + w)), 0, 0, 
    -1/42*(eps*(u^2*(-1347*v + 197*w) + v*(541*v^2 + 289*v*w - 252*w^2) + 
        u*(-806*v^2 + 935*v*w + 197*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/84*(eps*(-541*v^2*(v + w) + u^2*(1069*v + 449*w) + 
        u*(528*v^2 + 357*v*w + 449*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/126*(eps*(5399*u*v + 2216*v^2 - 63*u*w + 2153*v*w - 63*w^2))/
      (v*(v + w)*(u + v + w)), (eps*(525*u*v + 1082*v^2 - 63*u*w + 1019*v*w - 
       63*w^2))/(42*v*(v + w)*(u + v + w)), 
    (eps*(777*u*v + 1082*v^2 - 63*u*w + 1019*v*w - 63*w^2))/
     (84*v*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    (-3*eps*(4*u + v + w))/(2*(v + w)*(u + v + w)), 
    (3*eps*(4*u + v + w))/(2*(v + w)*(u + v + w)), 
    (3*eps*(4*u + v + w))/((v + w)*(u + v + w)), (-9*eps*(4*u + v + w))/
     ((v + w)*(u + v + w)), (6*eps*(4*u + v + w))/((v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(1145*u*v + 541*v^2 - 63*u*w + 478*v*w - 63*w^2))/
     (42*v*(v + w)*(u + v + w)), 
    (eps*(1145*u*v + 541*v^2 - 63*u*w + 478*v*w - 63*w^2))/
     (42*v*(v + w)*(u + v + w)), (eps*(u*(2605*v - 63*w) - 63*w*(v + w)))/
     (42*v*(v + w)*(u + v + w)), 
    -1/42*(eps*(1975*u*v + 2164*v^2 - 189*u*w + 1975*v*w - 189*w^2))/
      (v*(v + w)*(u + v + w)), (eps*(-1082*v^2 - 1019*v*w + 63*w^2 + 
       63*u*(5*v + w)))/(42*v*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (eps*(8*u + 9*(v + w)))/((v + w)*(u + v + w)), 
    (eps*(2*u + 9*(v + w)))/((v + w)*(u + v + w)), 
    (-3*eps*(-3*v^2 - 2*v*w + w^2 + u*(4*v + w)))/(2*v*(v + w)*(u + v + w)), 
    (3*eps*(3*v^2 + 2*v*w - w*(u + w)))/(2*v*(v + w)*(u + v + w)), 
    (eps*(2*u*v + 9*v^2 + 3*u*w + 12*v*w + 3*w^2))/(v*(v + w)*(u + v + w)), 
    (3*eps*(-9*v^2 - 8*v*w + w^2 + u*(-12*v + w)))/(v*(v + w)*(u + v + w)), 
    (-14*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(w*(v + w) + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 0, 0, 
    -(eps/(v + w)), 0, 0, 0}, 
   {(eps*u*(10229*u*v + 10229*v^2 + 252*u*w + 504*v*w + 252*w^2))/
     (84*v*(u + v)*(v + w)*(u + v + w)), (-9*eps*u)/(2*(v + w)*(u + v + w)), 
    (-3*eps*(20*u*v + 17*v^2 + 8*u*w + 25*v*w + 8*w^2))/
     (8*v*(v + w)*(u + v + w)), 
    -1/168*(eps*(4*u^2*(61331*v + 6910*w) + 189*v*(7*v^2 + 15*v*w + 8*w^2) + 
        u*(246647*v^2 + 56603*v*w + 27640*w^2)))/(v*(u + v)*(v + w)*
       (u + v + w)), -1/126*(eps*(u^2*(11741*v + 630*w) + 
        189*v*(3*v^2 + 5*v*w + 2*w^2) + u*(12308*v^2 + 1827*v*w + 630*w^2)))/
      (v*(u + v)*(v + w)*(u + v + w)), 0, 0, (3*eps*(3*u - 4*(v + w)))/
     (4*(v + w)*(u + v + w)), (3*eps*(-3*u + 4*(v + w)))/
     (2*(v + w)*(u + v + w)), 0, (3*eps*(-6*u + 4*(v + w)))/
     (4*(v + w)*(u + v + w)), 
    -1/21*(eps*(-21*u^2*(2*v - 7*w) + u*(11195*v^2 + 11531*v*w + 147*w^2) + 
        v*(11237*v^2 + 11552*v*w + 315*w^2)))/(v*(u + v)*(v + w)*
       (u + v + w)), -1/21*(eps*u*(2867*u*v + 2867*v^2 + 42*u*w + 84*v*w + 
        42*w^2))/(v*(u + v)*(v + w)*(u + v + w)), 
    (-3*eps*u)/((v + w)*(u + v + w)), (9*eps*u)/((v + w)*(u + v + w)), 0, 
    (9*eps*(-2*u + v + w))/(4*(v + w)*(u + v + w)), 
    (-9*eps*(19*v^2 + 27*v*w + 8*w^2 + 4*u*(v + 2*w)))/
     (8*v*(v + w)*(u + v + w)), (9*eps*u)/(2*(v + w)*(u + v + w)), 
    (-9*eps*u)/(2*(v + w)*(u + v + w)), (2*eps*(659*u + 1444*(v + w)))/
     (21*(v + w)*(u + v + w)), (-1318*eps*u)/(21*(v + w)*(u + v + w)), 0, 0, 
    (1444*eps*(u^2 + 4*v^2 + u*(5*v + w)))/(21*v*(u + v)*(u + v + w)), 
    (eps*u*(4269*u*v + 4269*v^2 + 1444*u*w + 2888*v*w + 1444*w^2))/
     (42*v*(u + v)*(v + w)*(u + v + w)), 
    -1/126*(eps*(5335*u*v + 22474*v^2 + 630*u*w + 23104*v*w + 630*w^2))/
      (v*(v + w)*(u + v + w)), 
    (eps*(u^2*(5881*v + 420*w) + 126*v*(3*v^2 + 5*v*w + 2*w^2) + 
       u*(6259*v^2 + 1218*v*w + 420*w^2)))/(42*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(5*u^2*(607*v + 42*w) + 
       63*v*(3*v^2 + 5*v*w + 2*w^2) + u*(3224*v^2 + 609*v*w + 210*w^2)))/
     (42*v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (9*eps*u)/(4*(v + w)*(u + v + w)), (-3*eps*(3*u + 4*(v + w)))/
     (4*(v + w)*(u + v + w)), (-3*eps)/(u + v + w), 0, 
    (3*eps*(3*u - 2*(v + w)))/(2*(v + w)*(u + v + w)), 
    (-27*eps*u)/(2*(v + w)*(u + v + w)), (-3*eps*(-3*u + v + w))/
     ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-9*eps*u)/(2*(v + w)*(u + v + w)), (3*eps*(3*u + 3*v + 2*w))/
     (2*(u + v)*(u + v + w)), (-3*eps*(2*u + 3*v + 2*w))/(2*v*(u + v + w)), 
    (-9*eps*u)/(2*(v + w)*(u + v + w)), 
    (-3*eps*(5*u*v + 3*v^2 + 2*u*w + 5*v*w + 2*w^2))/
     (2*v*(v + w)*(u + v + w)), 0, 
    (-3*eps*(5*u*v + 3*v^2 + 2*u*w + 5*v*w + 2*w^2))/
     (2*v*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u^2*(1381*v + 63*w) + u*(4164*v^2 + 2909*v*w + 63*w^2) + 
       v*(2783*v^2 + 2888*v*w + 105*w^2)))/(21*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(1423*u*v + 2783*v^2 + 105*u*w + 2888*v*w + 
       105*w^2))/(21*v*(v + w)*(u + v + w)), (5*eps*(u - v + w))/
     (2*v*(u + v + w)), (eps*(u^2 + u*(-4*v + w) + 5*v*(-v + w)))/
     (2*v*(u + v)*(u + v + w)), (eps*(63*u^2 + 5734*u*v + 5671*v^2 + 63*u*w + 
       105*v*w))/(21*v*(u + v)*(u + v + w)), 
    -1/21*(eps*(5335*u*v + 5461*v^2 + 315*u*w + 5776*v*w + 315*w^2))/
      (v*(v + w)*(u + v + w)), (-2*eps*u*(1339*u*v + 1339*v^2 + 21*u*w + 
       42*v*w + 21*w^2))/(21*v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(u + v + w), eps/v, 0, 0, 0, 0}, 
   {-1/42*(eps*u*(11930*u*v + 11930*v^2 - 63*u*w - 126*v*w - 63*w^2))/
      (v*(u + v)*(v + w)*(u + v + w)), (-3*eps*u)/((v + w)*(u + v + w)), 
    (3*eps*(2*v^2 + 7*v*w + 5*w^2 + u*(v + 5*w)))/(4*v*(v + w)*(u + v + w)), 
    (eps*(u^2*(258239*v + 24427*w) + 189*v*(6*v^2 + 17*v*w + 11*w^2) + 
       u*(259373*v^2 + 49988*v*w + 24427*w^2)))/(84*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(5*u^2*(2386*v + 63*w) + 
       189*v*(v^2 + 3*v*w + 2*w^2) + u*(12119*v^2 + 819*v*w + 315*w^2)))/
     (63*v*(u + v)*(v + w)*(u + v + w)), 0, 0, (eps*(3*u - 4*(v + w)))/
     (2*(v + w)*(u + v + w)), (eps*(-3*u + 4*(v + w)))/((v + w)*(u + v + w)), 
    0, (eps*(-3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
    -((eps*(u^2*(5*v + 11*w) - 3*v*(v^2 - 4*v*w - 5*w^2) + 
        u*(2*v^2 + 19*v*w + 11*w^2)))/(v*(u + v)*(v + w)*(u + v + w))), 
    (eps*u*(5755*u*v + 5755*v^2 - 21*u*w - 42*v*w - 21*w^2))/
     (21*v*(u + v)*(v + w)*(u + v + w)), (-2*eps*u)/((v + w)*(u + v + w)), 
    (6*eps*u)/((v + w)*(u + v + w)), 0, 
    -1/2*(eps*(15*u*v - 2*v^2 + 9*u*w + 7*v*w + 9*w^2))/
      (v*(v + w)*(u + v + w)), (eps*(75*u*v + 14*v^2 + 63*u*w + 77*v*w + 
       63*w^2))/(4*v*(v + w)*(u + v + w)), (3*eps*u)/((v + w)*(u + v + w)), 
    (-3*eps*u)/((v + w)*(u + v + w)), (-2951*eps*u)/(21*(v + w)*(u + v + w)), 
    (2951*eps*u)/(21*(v + w)*(u + v + w)), 0, 0, 
    (-2888*eps*u)/(21*v*(u + v)), 
    (-1444*eps*u*(3*v^2 + 2*v*w + w^2 + u*(3*v + w)))/
     (21*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u*(5776*v - 315*w) + 63*(v^2 - 4*v*w - 5*w^2)))/
     (63*v*(v + w)*(u + v + w)), 
    -1/21*(eps*(u^2*(6049*v + 210*w) + 126*v*(v^2 + 3*v*w + 2*w^2) + 
        u*(6175*v^2 + 546*v*w + 210*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/21*(eps*(u^2*(2993*v + 105*w) + 63*v*(v^2 + 3*v*w + 2*w^2) + 
        u*(3056*v^2 + 273*v*w + 105*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, (3*eps*u)/(2*(v + w)*(u + v + w)), 
    -1/2*(eps*(3*u + 4*(v + w)))/((v + w)*(u + v + w)), (-2*eps)/(u + v + w), 
    0, (eps*(3*u - 2*(v + w)))/((v + w)*(u + v + w)), 
    (-9*eps*u)/((v + w)*(u + v + w)), (-2*eps*(-3*u + v + w))/
     ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*eps*u)/((v + w)*(u + v + w)), (-3*eps*(u + v + 2*w))/
     ((u + v)*(u + v + w)), (3*eps*(2*u + v + 2*w))/(v*(u + v + w)), 
    (-3*eps*u)/((v + w)*(u + v + w)), (3*eps*(v + 2*w))/(v*(v + w)), 0, 
    (3*eps*(v + 2*w))/(v*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u^2*(-2867*v + 84*w) - 21*v*(v^2 - 4*v*w - 5*w^2) + 
       u*(-2888*v^2 + 147*v*w + 84*w^2)))/(21*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-2846*u*v - 21*v^2 + 105*u*w + 84*v*w + 105*w^2))/
     (21*v*(v + w)*(u + v + w)), -1/2*(eps*(-5*u + v - 5*w))/(v*(u + v + w)), 
    (eps*(3*u^2 + 2*u*v - v^2 + 3*u*w + 5*v*w))/(2*v*(u + v)*(u + v + w)), 
    (eps*(4*u^2 + 3*u*v - v^2 + 4*u*w + 5*v*w))/(v*(u + v)*(u + v + w)), 
    (eps*(5*u*(2323*v - 63*w) + 63*(v^2 - 4*v*w - 5*w^2)))/
     (21*v*(v + w)*(u + v + w)), 
    (eps*u*(5881*u*v + 5881*v^2 - 21*u*w - 42*v*w - 21*w^2))/
     (21*v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*eps*(u + w))/(v*(u + v + w)), -(eps/v), 0, 0, 0, 0}, 
   {(eps*(u^2*(19*v - 9*w) + 27*v^2*(v + w) + u*(46*v^2 + 9*v*w - 9*w^2)))/
     (2*v*(u + v)*(v + w)*(u + v + w)), (6*eps)/(u + v + w), 
    -1/126*(eps*(4569*u*v + 8141*v^2 + 189*u*w + 8330*v*w + 189*w^2))/
      (v*(v + w)*(u + v + w)), 
    (eps*(-5*u^2*(1613*v + 145*w) + u*(9006*v^2 + 15621*v*w - 725*w^2) + 
       v*(17071*v^2 + 16504*v*w - 567*w^2)))/(42*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(-7*u^2*(47*v - 9*w) + 
       v*(1082*v^2 + 1019*v*w - 63*w^2) + u*(753*v^2 + 1208*v*w + 63*w^2)))/
     (42*v*(u + v)*(v + w)*(u + v + w)), 0, 0, (-6*eps)/(u + v + w), 
    (12*eps)/(u + v + w), 0, (6*eps)/(u + v + w), 
    (-3*eps*(5*u^2 + v*(9*v + w) + u*(14*v + 5*w)))/(v*(u + v)*(u + v + w)), 
    (eps*(9*v^2*(v + w) + u^2*(-11*v + 3*w) + u*(-2*v^2 + 15*v*w + 3*w^2)))/
     (v*(u + v)*(v + w)*(u + v + w)), (2*eps*(-2*u + v + w))/
     ((v + w)*(u + v + w)), (-6*eps*(-2*u + v + w))/((v + w)*(u + v + w)), 0, 
    (3*eps*(-3*u + 5*v - 3*w))/(v*(u + v + w)), 
    (eps*(-189*u + 1723*v - 189*w))/(42*v*(u + v + w)), 
    (eps*(189*u - 541*(v + w)))/(21*(v + w)*(u + v + w)), 
    (eps*(-730*u + 541*(v + w)))/(42*(v + w)*(u + v + w)), 
    (eps*(3*w*(v + w) + u*(10*v + 3*w)))/(v*(v + w)*(u + v + w)), 
    (-7*eps*u)/((v + w)*(u + v + w)), 0, 0, 
    (eps*(449*u^2 + 990*u*v + 541*v^2 + 449*u*w + 126*v*w))/
     (21*v*(u + v)*(u + v + w)), 
    (eps*(-541*v^2*(v + w) + u^2*(617*v + 323*w) + 
       u*(76*v^2 + 105*v*w + 323*w^2)))/(42*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(515*v^2 + 263*v*w - 252*w^2 - 42*u*(13*v + 6*w)))/
     (63*v*(v + w)*(u + v + w)), 
    -1/21*(eps*(u^2*(-231*v + 63*w) + v*(1082*v^2 + 1019*v*w - 63*w^2) + 
        u*(851*v^2 + 1208*v*w + 63*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/42*(eps*(u^2*(-483*v + 63*w) + v*(1082*v^2 + 1019*v*w - 63*w^2) + 
        u*(599*v^2 + 1208*v*w + 63*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, (3*eps)/(u + v + w), (-3*eps)/(u + v + w), 
    (-6*eps)/(u + v + w), (18*eps)/(u + v + w), (-12*eps)/(u + v + w), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(63*u - 541*v + 63*w))/
     (21*v*(u + v + w)), (eps*(63*u - 541*v + 63*w))/(21*v*(u + v + w)), 
    (3*eps*(u + w))/(v*(u + v + w)), (eps*(-189*u + 2164*v - 189*w))/
     (21*v*(u + v + w)), (eps*(-63*u + 1082*v - 63*w))/(21*v*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (eps*(9*v^2*(v + w) + u^2*(10*v + 3*w) + 
       u*(19*v^2 + 15*v*w + 3*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(7*u + 9*(v + w)))/((v + w)*(u + v + w)), 
    (-3*eps*(u - 3*v + w))/(2*v*(u + v + w)), 
    (3*eps*(u^2 + v*(3*v - w) + u*(4*v + w)))/(2*v*(u + v)*(u + v + w)), 
    (3*eps*(2*u^2 + v*(3*v + w) + u*(5*v + 2*w)))/(v*(u + v)*(u + v + w)), 
    -((eps*(43*u*v + 27*v^2 - 3*u*w + 24*v*w - 3*w^2))/
      (v*(v + w)*(u + v + w))), (eps*u*(-11*u*v - 11*v^2 + 3*u*w + 6*v*w + 
       3*w^2))/(v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*eps)/(u + v + w), 0, 0, eps/v, 0, 0, 0}, 
   {(eps*(8*u^2*(925*v + 616*w) + 3*v*(2381*v^2 + 4141*v*w + 1760*w^2) + 
       u*(14543*v^2 + 16999*v*w + 4928*w^2)))/(352*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(15598*u^2 + 18611*u*v + 3013*v^2 + 3013*u*w + 
       1429*v*w - 1584*w^2))/(264*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(2885*v + 3454*w) + 2*v*(942*v^2 + 1657*v*w + 715*w^2) + 
       u*(4769*v^2 + 8792*v*w + 3454*w^2)))/(132*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(114410*u^2 + 580783*u*v + 466373*v^2 + 466373*u*w + 
       577253*v*w + 110880*w^2))/(792*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-7286*u^2 - 2451*u*v + 4835*v^2 + 4835*u*w + 9851*v*w + 5016*w^2))/
     (264*(u + v)*(v + w)*(u + v + w)), 0, 0, (eps*(-748*u + 1329*(v + w)))/
     (44*(v + w)*(u + v + w)), 
    -1/22*(eps*(619*u*v + 1204*v^2 + 242*u*w + 1446*v*w + 242*w^2))/
      (v*(v + w)*(u + v + w)), 0, (eps*(492*u + 578*(v + w)))/
     (22*(v + w)*(u + v + w)), 
    -1/132*(eps*(-2986*u^2 + 2973*u*v + 5959*v^2 + 5959*u*w + 6223*v*w + 
        264*w^2))/((u + v)*(v + w)*(u + v + w)), 
    -1/792*(eps*(54841*u^2 + 70430*u*v + 15589*v^2 + 15589*u*w + 14797*v*w - 
        792*w^2))/((u + v)*(v + w)*(u + v + w)), (eps*(695*u + 623*(v + w)))/
     (66*(v + w)*(u + v + w)), 
    -1/44*(eps*(552*u*v + 623*v^2 + 220*u*w + 843*v*w + 220*w^2))/
      (v*(v + w)*(u + v + w)), 0, 
    (2*eps*(3*u^2*(61*v + 308*w) - 11*v*(13*v^2 + 25*v*w + 12*w^2) + 
       u*(40*v^2 + 1705*v*w + 924*w^2)))/(33*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(-87*v + 132*w) + 11*v*(59*v^2 + 116*v*w + 57*w^2) + 
       u*(562*v^2 + 913*v*w + 132*w^2)))/(33*v*(u + v)*(v + w)*(u + v + w)), 
    -1/6*(eps*(u^2*(4*v + 15*w) + 2*v*(23*v^2 + 29*v*w + 6*w^2) + 
        u*(50*v^2 + 76*v*w + 15*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(4289*u^2 + 9544*u*v + 5255*v^2 + 5255*u*w + 5123*v*w - 132*w^2))/
     (264*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-44*u^2*(2*v - 9*w) + v*(635*v^2 + 899*v*w + 264*w^2) + 
       u*(547*v^2 + 1427*v*w + 396*w^2)))/(264*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(-16634*u^2 + 18419*u*v + 35053*v^2 + 35053*u*w + 
       35581*v*w + 528*w^2))/(1056*(u + v)*(v + w)*(u + v + w)), 
    -1/3*(eps*(2*u^2 + 9*u*v + 7*v^2 + 7*u*w + 9*v*w + 2*w^2))/
      ((u + v)*(v + w)*(u + v + w)), 
    (eps*(574*u^2 + 685*u*v + 111*v^2 + 111*u*w - 21*v*w - 132*w^2))/
     (22*(u + v)*(v + w)*(u + v + w)), 
    -1/22*(eps*(-109*u^2 + 1502*u*v + 1611*v^2 + 1611*u*w + 1523*v*w - 
        88*w^2))/((u + v)*(v + w)*(u + v + w)), (eps*(616*u - 1963*(v + w)))/
     (44*(v + w)*(u + v + w)), (eps*(3410*u - 25329*(v + w)))/
     (528*(v + w)*(u + v + w)), 
    -1/176*(eps*(-7082*u^2 + 4101*u*v + 11183*v^2 + 11183*u*w + 16815*v*w + 
        5632*w^2))/((u + v)*(v + w)*(u + v + w)), 
    -1/528*(eps*(5240*u^2 + 24989*u*v + 19749*v^2 + 19749*u*w + 29517*v*w + 
        9768*w^2))/((u + v)*(v + w)*(u + v + w)), 
    (2*eps*(3*(v + w)^2 + u*(5*v + 3*w)))/(v*(v + w)*(u + v + w)), (2*eps)/v, 
    (2*eps)/v, (-3*eps)/(v + w), (4*eps*(3*v + w))/(v*(v + w)), 
    -((eps*(7*u + v + w))/((v + w)*(u + v + w))), 
    (eps*(287*u*v + 308*v^2 + 286*u*w + 594*v*w + 286*w^2))/
     (22*v*(v + w)*(u + v + w)), 
    (eps*(u*(177*v + 154*w) + 22*(9*v^2 + 16*v*w + 7*w^2)))/
     (22*v*(v + w)*(u + v + w)), (-2*eps*(-v^2 + w^2 + u*(2*v + w)))/
     (v*(v + w)*(u + v + w)), (eps*(110*(v + w)^2 + u*(133*v + 110*w)))/
     (22*v*(v + w)*(u + v + w)), 
    (2*eps*(5*u*v + 3*v^2 + 6*u*w + 9*v*w + 6*w^2))/(v*(v + w)*(u + v + w)), 
    (eps*(309*u*v + 286*v^2 + 154*u*w + 440*v*w + 154*w^2))/
     (22*v*(v + w)*(u + v + w)), (-2*eps)/v, (eps*(u + 5*(v + w)))/
     (3*(v + w)*(u + v + w)), 
    (eps*(-5*u*(91*v + 22*w) + 22*(8*v^2 + 3*v*w - 5*w^2)))/
     (66*v*(v + w)*(u + v + w)), 
    (eps*(u^2*(323*v + 77*w) - 110*v*(2*v^2 + v*w - w^2) + 
       u*(103*v^2 - 66*v*w + 77*w^2)))/(66*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(8*v + 13*w) + 2*v*(17*v^2 + 25*v*w + 8*w^2) + 
       u*(42*v^2 + 60*v*w + 13*w^2)))/(6*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(697*u*v - 176*v^2 + 176*u*w + 176*w^2))/(66*v*(v + w)*(u + v + w)), 
    -((eps*(u^2*(-5*v + 2*w) + u*(10*v^2 + 19*v*w + 2*w^2) + 
        v*(15*v^2 + 26*v*w + 11*w^2)))/(v*(u + v)*(v + w)*(u + v + w))), 
    (eps*(u^2*(785*v + 198*w) - 44*v*(13*v^2 + 10*v*w - 3*w^2) + 
       u*(213*v^2 - 176*v*w + 198*w^2)))/(66*v*(u + v)*(v + w)*(u + v + w)), 
    (-4*eps*(3*v + w))/(v*(v + w)), (-4*eps)/(u + v + w), 
    (-2*eps*(v - w))/(v*(v + w)), (2*eps)/v, 
    (2*eps*(u^2 + 4*u*v + 3*v^2 + 3*u*w + 4*v*w + w^2))/
     ((u + v)*(v + w)*(u + v + w)), -((eps*(7*u + 5*(v + w)))/
      ((v + w)*(u + v + w))), 
    -((eps*(8*v^2 + 23*v*w + 15*w^2 + 3*u*(6*v + 5*w)))/
      (v*(v + w)*(u + v + w))), 
    -((eps*(u^2*(3*v + 5*w) + u*(-6*v^2 + v*w + 5*w^2) - 
        v*(9*v^2 + 20*v*w + 11*w^2)))/(v*(u + v)*(v + w)*(u + v + w))), 
    (2*eps*(3*u*v - v^2 + 2*u*w + v*w + 2*w^2))/(v*(v + w)*(u + v + w)), 
    (eps*(-3*u*v + 13*v^2 - 5*u*w + 11*v*w))/(v*(u + v)*(v + w)), 
    (2*eps*(-13*u*v + 9*v^2 - 6*u*w + 3*v*w - 6*w^2))/
     (v*(v + w)*(u + v + w)), 
    (eps*(-(u^2*(7*v + 3*w)) + u*(18*v^2 + 19*v*w - 3*w^2) + 
       v*(25*v^2 + 38*v*w + 13*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 0, 0, 
    0, 0, (-4*eps*u)/((v + w)*(u + v + w)), 
    (4*eps*u)/(3*(v + w)*(u + v + w)), (-4*eps*u)/((v + w)*(u + v + w)), 0, 
    (-8*eps)/(v + w), (-3*eps*(44*u + 35*(v + w)))/(22*(v + w)*(u + v + w)), 
    (-3*eps*(22*u + 35*(v + w)))/(11*(v + w)*(u + v + w)), 
    (-21*eps*(u + 20*(v + w)))/(88*(v + w)*(u + v + w)), 
    (-21*eps*u)/(88*(v + w)*(u + v + w)), 
    -1/44*(eps*(859*u + 210*(v + w)))/((v + w)*(u + v + w)), 
    (eps*(197*u + 1260*(v + w)))/(44*(v + w)*(u + v + w)), 
    (eps*(-176*u + 105*(v + w)))/(22*(v + w)*(u + v + w)), 
    (2*eps*(5*v + 3*w))/(v*(v + w)), (-2*eps*(u - v + w))/(v*(u + v + w)), 
    (-2*eps*(u + 3*v))/(v*(u + v)), 0, (6*eps)/(11*(v + w)), 
    (-3*eps)/(11*(u + v + w)), (-63*eps*(2*u + v + w))/
     (11*(v + w)*(u + v + w)), (63*eps)/(11*(v + w)), 0, 
    (63*eps)/(11*(u + v + w)), (-16*eps)/(v + w), (-21*eps*(u + 2*(v + w)))/
     (22*(v + w)*(u + v + w)), -1/22*eps/(v + w), (-21*eps)/(22*(u + v + w)), 
    (21*eps*u)/(22*(v + w)*(u + v + w)), (-21*eps*(u + 2*(v + w)))/
     (22*(v + w)*(u + v + w)), (21*eps*(u + 2*(v + w)))/
     (44*(v + w)*(u + v + w)), -(eps/v), -((eps*(5*v + 3*w))/(v*(v + w))), 
    eps/v}, {(eps*(-6620*u^2 - 3315*u*v + 3305*v^2 + 3305*u*w + 6473*v*w + 
       3168*w^2))/(352*(u + v)*(v + w)*(u + v + w)), 
    (eps*(7673*u^2 + 11001*u*v + 3328*v^2 + 3328*u*w + 3856*v*w + 528*w^2))/
     (264*(u + v)*(v + w)*(u + v + w)), 
    -1/132*(eps*(2*u^2*(731*v + 154*w) - 11*v*(13*v^2 + 21*v*w + 8*w^2) + 
        u*(1319*v^2 + 473*v*w + 308*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-54185*u^2 + 409855*v^2 + 395599*v*w - 14256*w^2 + 
       5*u*(71134*v + 81971*w)))/(1584*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-4993*u^2 + u*(-2617*v + 2376*w) + 264*(9*v^2 + 11*v*w + 2*w^2)))/
     (264*(u + v)*(v + w)*(u + v + w)), 
    -((eps*(-5*v^2 - 4*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w))), 
    (-4*eps*(2*u + 3*(v + w)))/((v + w)*(u + v + w)), 
    (eps*(-289*u + 154*(v + w)))/(44*(v + w)*(u + v + w)), 
    -1/44*(eps*(1105*u + 1301*(v + w)))/((v + w)*(u + v + w)), 
    (-4*eps)/(v + w), (3*eps*(4*u + 55*(v + w)))/(22*(v + w)*(u + v + w)), 
    (-3*eps*(173*u^2 + 1024*u*v + 851*v^2 + 851*u*w + 1115*v*w + 264*w^2))/
     (44*(u + v)*(v + w)*(u + v + w)), 
    -1/792*(eps*(u^2*(47925*v - 88*w) + v*(19017*v^2 + 11801*v*w - 
          7216*w^2) + u*(66942*v^2 + 18841*v*w - 88*w^2)))/
      (v*(u + v)*(v + w)*(u + v + w)), (eps*(-9*u + 11*(v + w)))/
     (22*(v + w)*(u + v + w)), 
    (eps*(4*u*(70*v - 33*w) - 33*(9*v^2 + 13*v*w + 4*w^2)))/
     (44*v*(v + w)*(u + v + w)), (-2*eps)/(u + v + w), 
    (eps*(-4*u^2*(3*v - 44*w) + 11*v*(v^2 + 5*v*w + 4*w^2) + 
       u*(-v^2 + 363*v*w + 176*w^2)))/(11*v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(-15*v + 176*w) + 22*v*(5*v^2 + 7*v*w + 2*w^2) + 
       u*(95*v^2 + 462*v*w + 176*w^2)))/(22*v*(u + v)*(v + w)*(u + v + w)), 
    -1/2*(eps*(2*v*(v + w)^2 + u^2*(6*v + 11*w) + 
        u*(8*v^2 + 24*v*w + 11*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/22*(eps*(64*u^2 + 185*u*v + 121*v^2 + 121*u*w + 220*v*w + 99*w^2))/
      ((u + v)*(v + w)*(u + v + w)), 
    -1/88*(eps*(618*u^2 + 1387*u*v + 769*v^2 + 769*u*w + 1165*v*w + 396*w^2))/
      ((u + v)*(v + w)*(u + v + w)), 
    (eps*(-18878*u^2 - 18021*u*v + 857*v^2 + 857*u*w + 2441*v*w + 1584*w^2))/
     (352*(u + v)*(v + w)*(u + v + w)), 
    (-2*eps*(u^2 + 6*u*v + 5*v^2 + 5*u*w + 6*v*w + w^2))/
     (3*(u + v)*(v + w)*(u + v + w)), 
    (eps*(133*u^2 + 89*u*v - 44*v^2 - 44*u*w + 44*w^2))/
     (22*(u + v)*(v + w)*(u + v + w)), 
    (eps*(1939*u^2 + 2181*u*v + 242*v^2 + 242*u*w + 330*v*w + 88*w^2))/
     (22*(u + v)*(v + w)*(u + v + w)), (eps*(2469*u - 110*(v + w)))/
     (44*(v + w)*(u + v + w)), (eps*(767*u - 16*(v + w)))/
     (16*(v + w)*(u + v + w)), (eps*(11049*u^2 + u*(8761*v - 2288*w) - 
       176*(13*v^2 + 19*v*w + 6*w^2)))/(176*(u + v)*(v + w)*(u + v + w)), 
    (5*eps*(925*u^2 + u*(441*v - 484*w) - 44*(11*v^2 + 5*v*w - 6*w^2)))/
     (528*(u + v)*(v + w)*(u + v + w)), 
    (2*eps*(2*v^2 + 3*v*w + w^2 + u*(3*v + w)))/(v*(v + w)*(u + v + w)), 
    (2*eps)/v, eps/v, (-3*eps)/(v + w), (2*eps*(3*v + w))/(v*(v + w)), 
    -1/2*(eps*(7*u + 3*(v + w)))/((v + w)*(u + v + w)), 
    (eps*(101*u*v + 143*v^2 + 88*u*w + 231*v*w + 88*w^2))/
     (22*v*(v + w)*(u + v + w)), 
    (eps*(u*(12*v + 11*w) + 11*(3*v^2 + 4*v*w + w^2)))/
     (11*v*(v + w)*(u + v + w)), -((eps*((v + w)^2 + u*(3*v + w)))/
      (v*(v + w)*(u + v + w))), (eps*(56*u + 11*(v + w)))/
     (11*(v + w)*(u + v + w)), (eps*(5*u*v + 9*v^2 + 6*u*w + 15*v*w + 6*w^2))/
     (v*(v + w)*(u + v + w)), (eps*(89*u + 44*(v + w)))/
     (11*(v + w)*(u + v + w)), (-2*eps)/v, (eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), (-2*eps*(11*(v + w)^2 + u*(24*v + 11*w)))/
     (11*v*(v + w)*(u + v + w)), 
    -1/22*(eps*(-22*v*w*(v + w) + u^2*(58*v + 77*w) + 
        u*(58*v^2 + 154*v*w + 77*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/2*(eps*(2*v*(v + w)^2 + u^2*(16*v + 11*w) + 
        u*(18*v^2 + 24*v*w + 11*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-29*u*v - 11*v^2 + 22*u*w + 11*v*w + 22*w^2))/
     (11*v*(v + w)*(u + v + w)), 
    (eps*(6*v*w*(v + w) + u^2*(20*v + 21*w) + u*(20*v^2 + 42*v*w + 21*w^2)))/
     (v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(5*u^2*(25*v + 33*w) - 11*v*(v^2 - 5*v*w - 6*w^2) + 
       u*(114*v^2 + 319*v*w + 165*w^2)))/(11*v*(u + v)*(v + w)*(u + v + w)), 
    (-4*eps*(4*u + v + w))/((v + w)*(u + v + w)), (-2*eps)/(u + v + w), 
    (eps*(-v^2 + w^2 + u*(-3*v + w)))/(v*(v + w)*(u + v + w)), eps/v, 
    (2*eps*(u + 2*v + w))/((u + v)*(v + w)), 
    -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 
    -((eps*(4*v*(v + w)^2 + u^2*(8*v + 5*w) + u*(12*v^2 + 14*v*w + 5*w^2)))/
      (v*(u + v)*(v + w)*(u + v + w))), 
    (eps*(u^2*(v - w) + u*(4*v^2 + v*w - w^2) + v*(3*v^2 + 5*v*w + 2*w^2)))/
     (v*(u + v)*(v + w)*(u + v + w)), (eps*(2*(v + w)^2 + u*(7*v + 2*w)))/
     (v*(v + w)*(u + v + w)), 
    (eps*(-(u^2*(4*v + w)) + u*(v^2 + 3*v*w - w^2) + 
       v*(5*v^2 + 7*v*w + 2*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (-2*eps*(3*w*(v + w) + u*(14*v + 3*w)))/(v*(v + w)*(u + v + w)), 
    -((eps*(u^2*(10*v + w) + u*(v^2 - 7*v*w + w^2) - 
        v*(9*v^2 + 11*v*w + 2*w^2)))/(v*(u + v)*(v + w)*(u + v + w))), 0, 0, 
    0, 0, (4*eps*u)/((v + w)*(u + v + w)), 
    (-4*eps*u)/(3*(v + w)*(u + v + w)), (4*eps*u)/((v + w)*(u + v + w)), 0, 
    0, (61*eps*u)/(22*(v + w)*(u + v + w)), 
    (83*eps*u)/(11*(v + w)*(u + v + w)), 
    (189*eps*u)/(44*(v + w)*(u + v + w)), 
    (-21*eps*u)/(44*(v + w)*(u + v + w)), 
    (-69*eps*u)/(11*(v + w)*(u + v + w)), (-697*eps*u)/
     (22*(v + w)*(u + v + w)), (-281*eps*u)/(22*(v + w)*(u + v + w)), 
    (2*eps*(3*v + w))/(v*(v + w)), (-2*eps*(u + w))/(v*(u + v + w)), 
    (-2*eps*(u + 2*v + w))/(v*(u + v + w)), 0, 
    (3*eps*u)/(11*(v + w)*(u + v + w)), 0, 
    (-63*eps*u)/(11*(v + w)*(u + v + w)), 
    (63*eps*u)/(22*(v + w)*(u + v + w)), 0, 0, 0, 0, 
    -1/22*(eps*u)/((v + w)*(u + v + w)), (21*eps*u)/(22*(v + w)*(u + v + w)), 
    (21*eps*u)/(11*(v + w)*(u + v + w)), 0, 0, 0, 
    (-2*eps*(2*v + w))/(v*(v + w)), eps/v}, 
   {-1/88*(eps*(u^2*(6859*v + 1188*w) - 11*v*(47*v^2 + 131*v*w + 84*w^2) + 
        u*(6342*v^2 + 1859*v*w + 1188*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(5617*v - 132*w) + u*(9508*v^2 + 3627*v*w - 132*w^2) + 
       3*v*(1297*v^2 + 1957*v*w + 660*w^2)))/(264*v*(u + v)*(v + w)*
      (u + v + w)), -1/132*(eps*(11*u^2*(665*v + 404*w) + 
        v*(1851*v^2 + 4051*v*w + 2200*w^2) + u*(9166*v^2 + 10739*v*w + 
          4444*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/1584*(eps*(u^2*(408799*v + 30888*w) + u*(90596*v^2 - 256427*v*w + 
          30888*w^2) + v*(-318203*v^2 - 120995*v*w + 197208*w^2)))/
      (v*(u + v)*(v + w)*(u + v + w)), 
    -1/264*(eps*(u^2*(8221*v + 528*w) - 7*v*(403*v^2 + 139*v*w - 264*w^2) + 
        u*(5400*v^2 - 1765*v*w + 528*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (16*eps)/(u + v + w), (-8*eps*(2*u + 3*(v + w)))/((v + w)*(u + v + w)), 
    (eps*(57*u*v - 603*v^2 + 176*u*w - 427*v*w + 176*w^2))/
     (44*v*(v + w)*(u + v + w)), 
    -1/44*(eps*(2429*u*v + 1935*v^2 - 132*u*w + 1803*v*w - 132*w^2))/
      (v*(v + w)*(u + v + w)), (-8*eps)/(v + w), 
    -1/22*(eps*(566*u*v + 215*v^2 + 110*u*w + 325*v*w + 110*w^2))/
      (v*(v + w)*(u + v + w)), 
    -1/132*(eps*(u^2*(8009*v + 176*w) + u*(25291*v^2 + 17634*v*w + 176*w^2) + 
        2*v*(8641*v^2 + 11897*v*w + 3256*w^2)))/(v*(u + v)*(v + w)*
       (u + v + w)), -1/396*(eps*(u^2*(45391*v + 528*w) + 
        v*(21127*v^2 + 12151*v*w - 8976*w^2) + 
        u*(66518*v^2 + 22183*v*w + 528*w^2)))/(v*(u + v)*(v + w)*
       (u + v + w)), -1/33*(eps*(454*u*v + 284*v^2 - 33*u*w + 251*v*w - 
        33*w^2))/(v*(v + w)*(u + v + w)), 
    (3*eps*(309*u*v + 36*v^2 - 11*u*w + 25*v*w - 11*w^2))/
     (22*v*(v + w)*(u + v + w)), (-4*eps)/(u + v + w), 
    -1/11*(eps*(2*u^2*(101*v + 66*w) + 11*v*(7*v^2 + 15*v*w + 8*w^2) + 
        u*(279*v^2 + 341*v*w + 132*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(299*v + 726*w) + 22*v*(7*v^2 + 15*v*w + 8*w^2) + 
       u*(453*v^2 + 1606*v*w + 726*w^2)))/(22*v*(u + v)*(v + w)*(u + v + w)), 
    -((eps*u*(13*u*v + 13*v^2 + 12*u*w + 24*v*w + 12*w^2))/
      (v*(u + v)*(v + w)*(u + v + w))), 
    -1/88*(eps*(5*u^2*(463*v + 22*w) + u*(5482*v^2 + 3387*v*w + 110*w^2) + 
        v*(3167*v^2 + 4333*v*w + 1166*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/44*(eps*(u^2*(1103*v + 286*w) + u*(2553*v^2 + 2022*v*w + 286*w^2) + 
        2*v*(725*v^2 + 1132*v*w + 407*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/88*(eps*(3*u^2*(4233*v - 44*w) + v*(2249*v^2 + 1061*v*w - 1188*w^2) + 
        u*(14948*v^2 + 1985*v*w - 132*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    -1/3*(eps*(-4/v + 4/(v + w) + 23/(u + v + w) + (2*(u + v + 4*w))/
        ((u + v)*(u + v + w)))), 
    -1/22*(eps*(u^2*(131*v - 44*w) + v*(243*v^2 + 23*v*w - 220*w^2) + 
        u*(374*v^2 + 155*v*w - 44*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(4*u^2*(1383*v - 44*w) + u*(7957*v^2 + 2073*v*w - 176*w^2) + 
       v*(2425*v^2 + 2601*v*w + 176*w^2)))/(22*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(6791*u + 1721*(v + w)))/(44*(v + w)*(u + v + w)), 
    (eps*(72523*u + 23745*(v + w)))/(528*(v + w)*(u + v + w)), 
    (eps*(u^2*(26417*v + 352*w) + u*(29680*v^2 + 3967*v*w + 352*w^2) + 
       v*(3263*v^2 + 3967*v*w + 704*w^2)))/(176*v*(u + v)*(v + w)*
      (u + v + w)), (eps*(u^2*(20435*v + 1672*w) + 
       u*(32660*v^2 + 15569*v*w + 1672*w^2) + 
       v*(12225*v^2 + 22873*v*w + 10648*w^2)))/(528*v*(u + v)*(v + w)*
      (u + v + w)), (8*eps)/(v + w), 0, 0, (-6*eps)/(v + w), 0, 
    -1/2*(eps*(5*u*v + 7*v^2 + 2*u*w + 9*v*w + 2*w^2))/
      (v*(v + w)*(u + v + w)), (eps*(60*u*v + 165*v^2 + 22*u*w + 187*v*w + 
       22*w^2))/(22*v*(v + w)*(u + v + w)), (eps*(-17*u + 88*(v + w)))/
     (22*(v + w)*(u + v + w)), 
    -((eps*(7*v^2 + 9*v*w + 2*w^2 + 2*u*(3*v + w)))/(v*(v + w)*(u + v + w))), 
    (eps*(313*u + 88*(v + w)))/(22*(v + w)*(u + v + w)), 
    (eps*(5*u*v + 21*v^2 + 6*u*w + 27*v*w + 6*w^2))/(v*(v + w)*(u + v + w)), 
    (eps*(335*u*v + 110*v^2 - 44*u*w + 66*v*w - 44*w^2))/
     (22*v*(v + w)*(u + v + w)), (-4*eps)/(u + v + w), 
    (eps*(5*u*v + v^2 - 2*u*w - v*w - 2*w^2))/(v*(v + w)*(u + v + w)), 
    -1/22*(eps*(u*(85*v + 44*w) + 22*(5*v^2 + 7*v*w + 2*w^2)))/
      (v*(v + w)*(u + v + w)), 
    -1/22*(eps*u*(289*u*v + 289*v^2 + 264*u*w + 528*v*w + 264*w^2))/
      (v*(u + v)*(v + w)*(u + v + w)), 
    (-2*eps*(u^2*(13*v + 10*w) + v*(5*v^2 + 9*v*w + 4*w^2) + 
       u*(18*v^2 + 25*v*w + 10*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(-377*u*v - 88*v^2 + 88*u*w + 88*w^2))/(22*v*(v + w)*(u + v + w)), 
    (2*eps*(5*u^2*(5*v + 6*w) + 9*v*(v^2 + 3*v*w + 2*w^2) + 
       u*(34*v^2 + 69*v*w + 30*w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (eps*(u^2*(459*v + 880*w) + 44*v*(v^2 + 9*v*w + 8*w^2) + 
       u*(503*v^2 + 1804*v*w + 880*w^2)))/(22*v*(u + v)*(v + w)*(u + v + w)), 
    (8*eps*(u*(-3*v + w) + w*(v + w)))/(v*(v + w)*(u + v + w)), 
    (-2*eps*(u + 3*v + w))/(v*(u + v + w)), (-8*eps*u)/((v + w)*(u + v + w)), 
    0, (4*eps*(2*v^2 - u*w + v*w))/(v*(u + v)*(v + w)), 
    (eps*(4*v + w))/(v*(v + w)), 
    -((eps*(6*u^2 + 14*u*v + 8*v^2 + 8*u*w + 9*v*w + w^2))/
      ((u + v)*(v + w)*(u + v + w))), (eps*(4*v^2 + u*(5*v + w)))/
     (v*(u + v)*(v + w)), (eps*(15*u*v + 8*v^2 + 2*u*w + 10*v*w + 2*w^2))/
     (v*(v + w)*(u + v + w)), (eps*(u^2*(-10*v + w) + 4*v^2*(v + w) + 
       u*(-6*v^2 + 6*v*w + w^2)))/(v*(u + v)*(v + w)*(u + v + w)), 
    (-2*eps*(u*(29*v + 3*w) + 3*(4*v^2 + 5*v*w + w^2)))/
     (v*(v + w)*(u + v + w)), 
    -((eps*(u^2*(24*v + w) + u*(20*v^2 - 2*v*w + w^2) + 
        2*v*(-2*v^2 - v*w + w^2)))/(v*(u + v)*(v + w)*(u + v + w))), 0, 0, 0, 
    0, (16*eps*u)/((v + w)*(u + v + w)), (-16*eps*u)/(3*(v + w)*(u + v + w)), 
    (16*eps*u)/((v + w)*(u + v + w)), 0, (8*eps)/(v + w), 
    (105*eps*(3*u + v + w))/(22*(v + w)*(u + v + w)), 
    (105*eps*(3*u + v + w))/(11*(v + w)*(u + v + w)), 
    (105*eps*(11*u + 4*(v + w)))/(88*(v + w)*(u + v + w)), 
    (-105*eps*u)/(88*(v + w)*(u + v + w)), (eps*(31*u + 210*(v + w)))/
     (44*(v + w)*(u + v + w)), -1/44*(eps*(4379*u + 1260*(v + w)))/
      ((v + w)*(u + v + w)), -1/22*(eps*(667*u + 105*(v + w)))/
      ((v + w)*(u + v + w)), (8*eps)/(v + w), 0, (-8*eps)/(u + v + w), 0, 
    (3*eps*(u - 2*(v + w)))/(11*(v + w)*(u + v + w)), 
    (3*eps)/(11*(u + v + w)), (63*eps*(-u + v + w))/(11*(v + w)*(u + v + w)), 
    (63*eps*(u - 2*(v + w)))/(22*(v + w)*(u + v + w)), 0, 
    (-63*eps)/(11*(u + v + w)), (16*eps)/(v + w), (21*eps*(u + 2*(v + w)))/
     (22*(v + w)*(u + v + w)), (eps*(-2*u + v + w))/(22*(v + w)*(u + v + w)), 
    (21*eps*(3*u + v + w))/(22*(v + w)*(u + v + w)), 
    (105*eps*u)/(22*(v + w)*(u + v + w)), (21*eps*(u + 2*(v + w)))/
     (22*(v + w)*(u + v + w)), (-21*eps*(u + 2*(v + w)))/
     (44*(v + w)*(u + v + w)), 0, (-4*eps)/(v + w), eps/v}}, 
  {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, (-2*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (-2*eps)/w, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/3*(eps*(6*u + 5*(v + w)))/((v + w)*(u + v + w)), 0, 
    (eps*(2*u - v - w))/((v + w)*(u + v + w)), 0, 
    (eps*u)/((v + w)*(u + v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/3*(eps*(3*u + 4*(v + w)))/((v + w)*(u + v + w)), 0, 
    (eps*(u - 2*(v + w)))/((v + w)*(u + v + w)), 0, 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), (eps*u)/((v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-1/2*(eps*(u + 4*v + w))/((u + w)*(u + v + w)), 
    -1/3*(eps*(5*u + 4*v + 5*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (2*eps*v)/((u + w)*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {-(eps/(u + w)), (-2*eps*(2*u + v + 2*w))/
     (3*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, eps/(u + w), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/2*(eps*(4*u + 5*(v + w)))/((v + w)*(u + v + w)), 
    -1/2*(eps*(4*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*eps*u)/((v + w)*(u + v + w)), (3*eps)/(2*(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, (-2*eps*(u + 2*(v + w)))/
     (3*(v + w)*(u + v + w)), (-2*eps)/(3*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (2*eps)/(3*(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-2*eps*(3*u + 2*(v + w)))/
     (3*(v + w)*(u + v + w)), (-2*eps*(u + 2*(v + w)))/((v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(3*u + 2*(v + w)))/
     ((v + w)*(u + v + w)), -(eps/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, (-2*eps*(3*u + 2*(v + w)))/(3*(v + w)*(u + v + w)), 
    (-2*eps*(u + 2*(v + w)))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -((eps*(u + 2*(v + w)))/((v + w)*(u + v + w))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {-((eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w))), 0, 0, 
    (-2*eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w)), 
    -(eps/(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, 
   {-((eps*(2*u + 3*v + 2*w))/((u + w)*(u + v + w))), 0, 0, 
    (-2*eps*(2*u + v + 2*w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -((eps*(2*u + v + 2*w))/
      ((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, eps/(u + v + w), 0, 0, eps/(2*w), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*eps*(u + v + 2*w))/(2*w*(u + v + w)), (-3*eps*(u + v))/
     (2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, eps/(u + v + w), 0, 0, -1/2*eps/w, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(u + v))/(w*(u + v + w)), 
    -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, -(eps/(u + v + w)), -1/6*(eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(3*u + 3*v + 5*w))/(w*(u + v + w)), eps/(4*w), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, (6*eps)/(u + v + w), -((eps*(u + v))/(w*(u + v + w))), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/w, 
    -1/2*(eps*(u + v + 3*w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-6*eps)/w, eps/(2*w), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*w), 
    (3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, eps/(2*w), -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*(u + v + w)), 0, 0, (3*eps)/(u + v + w), 0, 
    -1/2*(eps*(-3*u*v - 3*v^2 + 3*u*w - 2*v*w + w^2))/
      (w*(v + w)*(u + v + w)), eps/(u + v + w), 
    (eps*(3*u^2 + 3*u*v + 4*u*w - 3*v*w + w^2))/(2*w*(u + w)*(u + v + w)), 
    -(eps/(u + v + w)), 0, 0, (-3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (3*eps)/(2*w), (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, eps/(2*w), 0, 
    (eps*(u - w))/(2*w*(u + w)), 0, 0, 0, -(eps/w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*w), -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (4*eps)/(3*(v + w)), 
    (-2*eps)/(3*(v + w)), (-2*eps)/(v + w), 0, eps/(v + w), (-2*eps)/(v + w), 
    0, 0, -(eps/(v + w)), 0, 0, 0, (2*eps)/(3*(v + w)), (-2*eps)/(v + w), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps)/(v + w), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), (2*eps)/(v + w), 
    (-6*eps)/(v + w), 0, 0, 0, (eps*(3*v^2 + 8*v*w + 5*w^2 + u*(3*v + w)))/
     (2*w*(v + w)*(u + v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), (-2*eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), (2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    (2*eps*(2*u + v + w))/(3*(v + w)*(u + v + w)), 
    (-2*eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 
    -((eps*(3*v + w))/(w*(v + w))), (-2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + v - w))/(2*w*(u + v + w)), 
    (eps*(-v + w))/(2*w*(v + w)), eps/w, 
    -((eps*(u + v + 2*w))/(w*(u + v + w))), (eps*(u*(v - w) + v*(v + w)))/
     (w*(v + w)*(u + v + w)), (3*eps*(v + 3*w))/(w*(v + w)), 
    -((eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/w, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(-v + w))/(2*w*(v + w)), eps/(2*w), -(eps/w), eps/w, -(eps/w), 
    (-3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*eps)/w, 0, -(eps/w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, eps/w, -(eps/w), eps/(2*w), (eps*(-u + w))/(2*w*(u + w)), 
    -(eps/w), (-3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps)/(u + w), (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), (-6*eps)/(u + w), 0, 0, 0, 
    (-2*eps)/(u + w), (4*eps)/(u + w), 0, (eps*(u + 2*v + w))/
     ((u + w)*(u + v + w)), -((eps*(3*u^2 + 3*u*v + 10*u*w + 9*v*w + 7*w^2))/
      (w*(u + w)*(u + v + w))), (2*eps*(2*u + 3*v + 2*w))/
     ((u + w)*(u + v + w)), (eps*(3*u^2 + 3*u*v + 14*u*w + 9*v*w + 11*w^2))/
     (3*w*(u + w)*(u + v + w)), -((eps*(5*u + 6*v + 5*w))/
      ((u + w)*(u + v + w))), 0, (4*eps)/(u + w), (-4*eps)/(u + w), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(u + v + 2*w))/(w*(u + v + w))), eps/w, 
    (eps*(-u + w))/(2*w*(u + w)), (eps*(u + v - w))/(2*w*(u + v + w)), 
    (eps*(u^2 - v*w + u*(v + w)))/(w*(u + w)*(u + v + w)), 
    (3*eps*(u + 3*w))/(w*(u + w)), -((eps*(3*u + 4*v + 3*w))/
      ((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*(u + v + w)), 0, -(eps/(u + v + w)), 0, 0, 0, 0, 
    (eps*(3*u^2 + 3*u*v + 4*u*w - 3*v*w + w^2))/(2*w*(u + w)*(u + v + w)), 
    -(eps/(u + v + w)), 0, -1/2*eps/(u + v + w), 
    -((eps*(3*u + 3*v + 2*w))/(w*(u + v + w))), -(eps/(u + v + w)), 
    (eps*(u*(v - w) + v*(v + w)))/(w*(v + w)*(u + v + w)), 0, 0, (-3*eps)/w, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(u*(v - w) + v*(v + w)))/(w*(v + w)*(u + v + w)), eps/(2*w), 
    eps/(2*w), -1/2*(eps*(u^2 - v*w + u*(v + w)))/(w*(u + w)*(u + v + w)), 
    (eps*(4*u + 4*v + 5*w))/(2*w*(u + v + w)), 0, eps/(2*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {(2*eps)/w, (4*eps)/(3*w), (4*eps)/(3*w), (-4*eps)/w, 
    0, 0, 0, (eps*(-u + w))/(2*w*(u + w)), (2*eps)/w, 0, eps/w, (-3*eps)/w, 
    (2*eps)/w, (eps*(3*v + 5*w))/(3*w*(v + w)), (-2*eps)/w, 0, eps/w, 
    (-2*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(v + 3*w))/(w*(v + w)), eps/(2*w), eps/(2*w), 
    -1/2*(eps*(u + 3*w))/(w*(u + w)), 0, (8*eps)/w, (-2*eps)/w, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, -(eps/(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 
    (3*eps)/(u + w), 0, 0, eps/(2*(u + v + w)), -(eps/(u + v + w)), 
    eps/(u + v + w), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w)), 0, 0, 
    -1/2*(eps*(3*u + 4*v + 3*w))/((u + w)*(u + v + w)), -1/2*eps/(u + v + w), 
    (6*eps)/w, -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {(3*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 
    -(eps/(u + v + w)), (-6*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, (eps*(-3*v^2 - v*w + 2*w^2 + u*(-3*v + w)))/(w*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
    -((eps*(3*u + 3*v + 4*w))/(w*(u + v + w))), eps/(u + v + w), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 
    -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (eps*(u + v))/(2*w*(u + v + w)), (eps*(u + v + 2*w))/
     (2*w*(u + v + w)), eps/w, (eps*(v - w))/(w*(v + w)), 
    (eps*(u*(v - w) + v*(v + w)))/(w*(v + w)*(u + v + w)), 
    (-3*eps*(u + v))/(w*(u + v + w)), (-2*eps*u)/((v + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*(u + v + w)), 0, (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (-6*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(3*u^2 + 3*u*v + 7*u*w + 7*v*w + 4*w^2))/(w*(u + w)*(u + v + w))), 
    (eps*(u + 4*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 
    (eps*(-3*u^2 - u*(3*v + w) + w*(5*v + 2*w)))/(w*(u + w)*(u + v + w)), 
    (eps*(u - 2*v + w))/((u + w)*(u + v + w)), -(eps/(u + v + w)), 
    eps/(u + v + w), eps/(u + v + w), -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (eps*(u + v + 2*w))/(2*w*(u + v + w)), 
    (eps*(u + v))/(2*w*(u + v + w)), (eps*(u - w))/(w*(u + w)), eps/w, 
    (eps*(u^2 - v*w + u*(v + w)))/(w*(u + w)*(u + v + w)), 
    (-3*eps*(u + v))/(w*(u + v + w)), (-2*eps*v)/((u + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps)/(2*w), 0, 
    (3*eps*(-u + w))/(2*w*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, eps/w, (eps*(u - w))/(w*(u + w)), 
    (eps*(u + v - w))/(2*w*(u + v + w)), eps/(2*w), -(eps/w), (-3*eps)/w, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*eps*(-v + w))/(2*w*(v + w)), 0, (-3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(v - w))/(w*(v + w)), 
    eps/w, eps/(2*w), (eps*(u + v - w))/(2*w*(u + v + w)), -(eps/w), 
    (-3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {(-3*eps)/(2*(u + v + w)), 0, -(eps/(u + v + w)), 
    (6*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(3*u + 3*v + 2*w))/(w*(u + v + w))), -(eps/(u + v + w)), 0, 0, 0, 
    -((eps*(3*u + 3*v + 4*w))/(w*(u + v + w))), eps/(u + v + w), 
    -1/2*(eps*(-3*u*v - 3*v^2 + 3*u*w - 2*v*w + w^2))/
      (w*(v + w)*(u + v + w)), eps/(2*(u + v + w)), 
    (eps*(3*u^2 + 3*u*v + 4*u*w - 3*v*w + w^2))/(2*w*(u + w)*(u + v + w)), 
    -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, -1/2*eps/(u + v + w), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(u*(v - w) + v*(v + w)))/
      (w*(v + w)*(u + v + w)), -1/2*(eps*(u^2 - v*w + u*(v + w)))/
      (w*(u + w)*(u + v + w)), eps/(2*w), eps/(2*w), 
    (eps*(2*u + 2*v + 3*w))/(w*(u + v + w)), 0, eps/(u + v + w), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {eps/(u + v + w), 0, (2*eps)/(3*(u + v + w)), (-4*eps)/(u + v + w), 0, 0, 
    0, 0, 0, 0, 0, -((eps*(u + v + 2*w))/(w*(u + v + w))), eps/(u + v + w), 
    0, 0, 0, -((eps*(u + v))/(w*(u + v + w))), -(eps/(u + v + w)), 
    -1/2*(eps*(u + v - w))/(w*(u + v + w)), -1/2*eps/(u + v + w), -1/2*eps/w, 
    eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, eps/(2*(u + v + w)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + v))/(2*w*(u + v + w)), 
    (eps*(u + v))/(2*w*(u + v + w)), eps/(2*w), eps/(2*w), 0, 
    -((eps*(2*u + 2*v + 5*w))/(w*(u + v + w))), -(eps/(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(3*u + v + w))/((v + w)*(u + v + w)), eps/(2*(u + v + w)), 
    -(eps/(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 
    -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*u)/((v + w)*(u + v + w))), -((eps*v)/((u + w)*(u + v + w))), 0, 0, 
    -(eps/(u + v + w)), (3*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/3*eps/(u + v + w), 
    eps/(3*(u + v + w)), (2*eps)/(u + v + w), 0, -(eps/(u + v + w)), 
    eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*(u + v + w)), 0, 0, 0, 
    eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps*u)/((v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    -1/3*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, -(eps/(u + w)), 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -((eps*v)/((u + w)*(u + v + w))), (eps*(u + 2*v + w))/
     (2*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, (eps*(u + 2*v + w))/
     (2*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, (2*eps*v)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, (-3*eps*(2*u + 2*v + w))/
     (w*(u + v + w)), 0, -1/2*(eps*(v^2 + 6*v*w + 5*w^2 + u*(v + 7*w)))/
      (w*(v + w)*(u + v + w)), -((eps*(2*u + 2*v + w))/(w*(u + v + w))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(u + v + w), 
    (eps*(u + v))/(w*(u + v + w)), 0, 0, (2*eps)/w, eps/w, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*eps)/(2*w), 
    -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -(eps/w), 0, 0, 0, -(eps/w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*w), -1/2*eps/w, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (-2*eps)/(3*(u + v + w)), 0, (2*eps)/(u + v + w), 
    (2*eps)/(3*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -1/3*eps/(u + v + w), -(eps/(u + v + w)), eps/(u + v + w), 
    -1/2*eps/(u + v + w), 0, 0, -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -(eps/(u + v + w)), (-3*eps*(8*u + 3*(v + w)))/
     ((v + w)*(u + v + w)), -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(3*u + 3*v + 2*w))/(w*(u + v + w)), 
    eps/(u + v + w), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), (eps*(v + 3*w))/(w*(v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), (eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + v))/(2*w*(u + v + w)), 
    -1/2*(eps*(u + v))/(w*(u + v + w)), -(eps/w), 
    -((eps*(v + 3*w))/(w*(v + w))), 
    -((eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/(w*(v + w)*(u + v + w))), 
    (3*eps*(u + v + 2*w))/(w*(u + v + w)), (-2*eps*u)/((v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -(eps/(u + v + w)), 
    (-3*eps*(4*u + 4*v - 3*w))/(w*(u + v + w)), 
    -((eps*(u + v - w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(u + v + 4*w))/(w*(u + v + w))), (eps*(-2*u - 2*v + w))/
     (w*(u + v + w)), (eps*(u + v))/(w*(u + v + w)), 
    -((eps*(u + v))/(w*(u + v + w))), 0, 0, 0, 0, 0, 
    (eps*(u + v))/(w*(u + v + w)), 0, (eps*(u + v - 2*w))/(w*(u + v + w)), 
    -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(u + v))/(w*(u + v + w)), 
    -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), eps/w, 0, eps/(u + v + w), 
    (-3*eps*(u + v))/(w*(u + v + w)), -((eps*(u + v - w))/(w*(u + v + w))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (3*eps)/(2*w), 0, 0, 0, 0, 0, (-3*eps)/w, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(eps/w), eps/w, (eps*(u + v - w))/(2*w*(u + v + w)), -1/2*eps/w, 
    eps/w, (-3*eps*(u - w))/(w*(u + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, (-2*eps)/w, (30*eps)/w, (3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (-2*eps)/w, (2*eps)/w, -1/2*(eps*(v - 5*w))/(w*(v + w)), (2*eps)/w, 
    0, 0, 0, 0, 0, (-5*eps)/(2*w), 0, (-2*eps)/w, (-2*eps)/w, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(v + 3*w))/(w*(v + w))), 0, -1/2*eps/w, 
    -1/2*(eps*(u + v + 3*w))/(w*(u + v + w)), (2*eps)/w, 
    (3*eps*(u + 3*w))/(w*(u + w)), (3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, (eps*(2*u + 2*v + w))/(w*(u + v + w)), 
    (-6*eps*(3*u + 3*v + w))/(w*(u + v + w)), 
    -1/2*(eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (eps*(4*u + 4*v + 3*w))/(w*(u + v + w)), 
    -((eps*(u + v))/(w*(u + v + w))), 
    -((eps*(v^2 + 4*v*w + 3*w^2 + u*(v + 4*w)))/(w*(v + w)*(u + v + w))), 
    -1/2*(eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, (3*eps)/(u + v + w), 
    (eps*(2*u + 2*v + w))/(2*w*(u + v + w)), (2*eps)/w, 
    (eps*(2*u + 2*v + w))/(w*(u + v + w)), (eps*(2*u + 2*v + w))/
     (2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/
     (2*w*(v + w)*(u + v + w)), -1/2*eps/(u + v + w), -1/2*eps/w, -(eps/w), 
    -1/2*(eps*(7*u + 7*v + 5*w))/(w*(u + v + w)), 0, 
    -1/2*(eps*(3*u + 3*v + w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, (-2*eps*(u + 2*v + w))/(3*(u + w)*(u + v + w)), 
    (10*eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (2*eps*(u + 2*v + w))/(3*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -((eps*(u + v))/(w*(u + v + w))), (eps*(u + 2*v + w))/
     ((u + w)*(u + v + w)), (eps*(u^2 + w*(-v + w) + u*(v + 2*w)))/
     (2*w*(u + w)*(u + v + w)), (eps*(u + 2*v + w))/(2*(u + w)*(u + v + w)), 
    0, 0, 0, 0, -((eps*(u + v))/(w*(u + v + w))), 
    -1/2*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    (eps*(u + 3*w))/(3*w*(u + w)), 
    -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 
    -1/2*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), 
    (eps*(u + v))/(2*w*(u + v + w)), (eps*(u - w))/(2*w*(u + w)), 
    -1/2*(eps*(u + 3*w))/(w*(u + w)), 0, 
    (eps*(-2*u^2 - 2*u*v + 3*u*w + 8*v*w + 5*w^2))/(w*(u + w)*(u + v + w)), 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, (-3*eps*(2*u + 2*v + w))/(w*(u + v + w)), 
    eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/w, -(eps/w), 
    (eps*(v^2 + 4*v*w + 3*w^2 + u*(v + 7*w)))/(2*w*(v + w)*(u + v + w)), 
    -1/2*(eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 
    (3*eps*(u + v))/(w*(u + v + w)), -1/2*eps/(u + v + w), -(eps/w), 0, 
    -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -((eps*u)/((v + w)*(u + v + w))), 
    -1/2*(eps*(u + v - w))/(w*(u + v + w)), 0, (3*eps)/(2*w), 
    (eps*(3*u + 3*v + w))/(2*w*(u + v + w)), (-3*eps*(u + 2*v + w))/
     ((u + w)*(u + v + w)), -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(2*u + v + w))/((v + w)*(u + v + w)), eps/(v + w), 
    (-3*eps*(3*u + 2*(v + w)))/((v + w)*(u + v + w)), 
    -1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 
    (eps*(2*u + v + w))/(3*(v + w)*(u + v + w)), 
    -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 
    (eps*(3*v + 5*w))/(2*w*(v + w)), -(eps/(v + w)), 0, 0, 0, 0, 
    -1/2*(eps*(u + v))/(w*(u + v + w)), (eps*(2*u + v + w))/
     (2*(v + w)*(u + v + w)), 0, 0, 0, (eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u + v - w))/(2*w*(u + v + w)), (eps*(v + 3*w))/(2*w*(v + w)), 
    -(eps/w), (eps*(u + v))/(w*(u + v + w)), 
    -1/2*(eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), 
    (eps*(-v + w))/(2*w*(v + w)), -1/2*(eps*(4*u + 3*(v + w)))/
      ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-3*eps)/w, -(eps/w), 
    (6*eps)/w, (3*eps)/(2*w), 0, 0, 0, 0, 0, -(eps/w), 0, 0, -1/3*eps/w, 
    eps/w, 0, (-7*eps)/(2*w), (2*eps)/w, 0, 0, 0, 0, 0, (-5*eps)/(2*w), 0, 0, 
    0, -(eps/w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(v + 3*w))/(2*w*(v + w)), 
    -1/2*eps/w, eps/w, 0, eps/w, -1/2*eps/w, (3*eps)/(2*w), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/w), eps/w, 
    eps/(2*w), -1/2*eps/w, eps/(2*w), eps/(2*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/2*(eps*(2*u + 2*v + 3*w))/(w*(u + v + w)), -1/2*eps/(u + v + w), 
    (3*eps*(u + v + 2*w))/(w*(u + v + w)), (eps*(u + v + 2*w))/
     (2*w*(u + v + w)), 0, 0, 0, 0, 0, -1/2*eps/(u + v + w), 0, 0, 
    -1/6*(eps*(5*u + 5*v + 3*w))/(w*(u + v + w)), (eps*(2*u + 2*v + 3*w))/
     (2*w*(u + v + w)), 0, -(eps/w), eps/w, 0, 0, 0, 0, 0, -(eps/w), 0, 0, 0, 
    -1/2*(eps*(u + v + 3*w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u + v))/(w*(u + v + w)), 0, -1/2*eps/w, 
    -1/2*(eps*(u + v + 3*w))/(w*(u + v + w)), eps/(2*(u + v + w)), 
    -1/2*eps/w, (eps*(u + v + 2*w))/(2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(3*u + 3*v + 2*w))/(w*(u + v + w)), (eps*(2*u + 2*v + w))/
     (w*(u + v + w)), (-3*eps*(3*u + 3*v + 2*w))/(w*(u + v + w)), 
    -1/2*(eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 
    (eps*(2*u + 2*v + w))/(2*w*(u + v + w)), 0, 0, 
    -1/3*(eps*(2*v^2 + 7*v*w + 5*w^2 + 2*u*(v + 4*w)))/
      (w*(v + w)*(u + v + w)), -(eps/w), 0, (4*eps)/w, -(eps/w), 0, 0, 0, 0, 
    eps/(u + v + w), (eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, (2*eps)/w, 
    (eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), 
    (-2*eps)/w, -(eps/w), -(eps/(u + v + w)), 
    -1/2*(eps*(7*u + 7*v + 6*w))/(w*(u + v + w)), 0, 
    -1/2*(eps*(3*u + 3*v + 2*w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(-v + w))/(w*(v + w)), 0, 0, 
    (3*eps)/w, 0, 0, 0, 0, 0, -(eps/w), 0, 0, 0, -(eps/w), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (3*eps*(v - w))/(w*(v + w)), (3*eps)/w, (-3*eps)/w, 
    (3*eps)/w, 0, (-2*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (eps*(u + v))/(w*(u + v + w)), eps/(u + v + w), 
    (-3*eps*(u + v + 2*w))/(w*(u + v + w)), -1/2*eps/(u + v + w), 0, 0, 0, 0, 
    0, eps/(2*(u + v + w)), 0, 0, (eps*(v^2 + 5*v*w + 4*w^2 + u*(v + 7*w)))/
     (3*w*(v + w)*(u + v + w)), -(eps/w), 0, eps/w, -(eps/w), 0, 0, 0, 0, 
    -(eps/w), 0, 0, 0, -(eps/w), eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(4*u + 3*(v + w)))/((v + w)*(u + v + w))), (3*eps)/w, 0, 
    (eps*(u + v + 2*w))/(w*(u + v + w)), (eps*(3*u + 3*v + 2*w))/
     (2*w*(u + v + w)), 0, -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, (8*eps)/w, (4*eps)/(3*w), 0, 0, 0, 0, 0, -(eps/w), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*eps)/w, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1/3*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    (2*eps*(2*u + v + w))/(3*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*eps)/(3*(v + w)), (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 
    -((eps*u)/((v + w)*(u + v + w))), (eps*(2*u + v + w))/
     (2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (2*eps*u)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*eps)/(2*w), 0, 0, 0, (-3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + v - w))/(2*w*(u + v + w)), 
    -1/2*eps/w, -(eps/w), eps/w, eps/w, (3*eps*(-v + w))/(w*(v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/w, 0, 0, (30*eps)/w, (3*eps)/w, 0, 0, 0, 0, 0, 0, (-2*eps)/w, 
    (2*eps)/w, 0, 0, 0, 0, 0, 0, 0, -1/2*(eps*(u - 5*w))/(w*(u + w)), 
    (2*eps)/w, 0, 0, 0, (-5*eps)/(2*w), 0, (-2*eps)/w, (-2*eps)/w, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*eps/w, 
    -1/2*(eps*(u + v + 3*w))/(w*(u + v + w)), -((eps*(u + 3*w))/(w*(u + w))), 
    0, (2*eps)/w, (3*eps*(v + 3*w))/(w*(v + w)), (3*eps)/w, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*eps)/(2*(u + v + w)), 0, 
    0, (-3*eps*(3*u + 8*v + 3*w))/((u + w)*(u + v + w)), 
    -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 
    (eps*(3*u + 3*v + 2*w))/(w*(u + v + w)), eps/(u + v + w), 0, 0, 0, 0, 0, 
    0, 0, (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 0, 0, 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), (eps*(u + 3*w))/(w*(u + w)), 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), (eps*(u + 2*v + w))/
     ((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -(eps/w), -((eps*(u + 3*w))/(w*(u + w))), 
    (eps*(u + v))/(2*w*(u + v + w)), -1/2*(eps*(u + v))/(w*(u + v + w)), 
    -((eps*(u^2 + w*(3*v + 2*w) + u*(v + 3*w)))/(w*(u + w)*(u + v + w))), 
    (3*eps*(u + v + 2*w))/(w*(u + v + w)), (-2*eps*v)/((u + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*eps)/(2*(u + v + w)), 0, 0, (-3*eps*(4*u + 4*v - 3*w))/
     (w*(u + v + w)), -((eps*(u + v - w))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 
    -((eps*(u + v + 4*w))/(w*(u + v + w))), (eps*(-2*u - 2*v + w))/
     (w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, (eps*(u + v))/(w*(u + v + w)), 
    -((eps*(u + v))/(w*(u + v + w))), 0, 0, 0, (eps*(u + v))/(w*(u + v + w)), 
    0, (eps*(u + v - 2*w))/(w*(u + v + w)), -(eps/(u + v + w)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/w, 0, 
    -1/2*(eps*(u + v))/(w*(u + v + w)), 
    -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), eps/(u + v + w), 
    (-3*eps*(u + v))/(w*(u + v + w)), -((eps*(u + v - w))/(w*(u + v + w))), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*(2*u + 2*v + w))/(2*w*(u + v + w)), 0, 0, 
    (-6*eps*(3*u + 3*v + w))/(w*(u + v + w)), 
    -1/2*(eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(4*u + 4*v + 3*w))/(w*(u + v + w)), 
    -((eps*(u + v))/(w*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(u^2 + w*(4*v + 3*w) + u*(v + 4*w)))/(w*(u + w)*(u + v + w))), 
    -1/2*(eps*(u + v))/(w*(u + v + w)), 0, 0, (3*eps)/(u + v + w), 
    (eps*(2*u + 2*v + w))/(2*w*(u + v + w)), (2*eps)/w, 
    (eps*(2*u + 2*v + w))/(w*(u + v + w)), (eps*(2*u + 2*v + w))/
     (2*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/2*eps/w, -(eps/w), (eps*(u^2 + w*(3*v + 2*w) + u*(v + 3*w)))/
     (2*w*(u + w)*(u + v + w)), -1/2*eps/(u + v + w), 
    -1/2*(eps*(7*u + 7*v + 5*w))/(w*(u + v + w)), 0, 
    -1/2*(eps*(3*u + 3*v + w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 0, 
    (10*eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    (2*eps*(2*u + v + w))/(3*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    -((eps*(u + v))/(w*(u + v + w))), (eps*(2*u + v + w))/
     ((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u*(v - w) + (v + w)^2))/(2*w*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 0, 0, 
    -((eps*(u + v))/(w*(u + v + w))), 
    -1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    (eps*(v + 3*w))/(3*w*(v + w)), 
    -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 
    -1/2*(eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(v - w))/(2*w*(v + w)), 
    -1/2*(eps*(v + 3*w))/(w*(v + w)), 
    -1/2*(eps*(u + v + 2*w))/(w*(u + v + w)), 
    (eps*(u + v))/(2*w*(u + v + w)), 0, 
    (eps*(-2*u*v - 2*v^2 + 8*u*w + 3*v*w + 5*w^2))/(w*(v + w)*(u + v + w)), 
    (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-3*eps*(2*u + 2*v + w))/
     (w*(u + v + w)), eps/(2*(u + v + w)), 0, 0, 0, 0, 0, 0, eps/w, -(eps/w), 
    0, 0, 0, 0, 0, 0, 0, (eps*(u^2 + w*(7*v + 3*w) + u*(v + 4*w)))/
     (2*w*(u + w)*(u + v + w)), -1/2*(eps*(u + v))/(w*(u + v + w)), 0, 0, 
    (3*eps*(u + v))/(w*(u + v + w)), -1/2*eps/(u + v + w), -(eps/w), 0, 
    -1/2*eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (3*eps)/(2*w), -((eps*v)/((u + w)*(u + v + w))), 
    -1/2*(eps*(u + v - w))/(w*(u + v + w)), (eps*(3*u + 3*v + w))/
     (2*w*(u + v + w)), (-3*eps*(2*u + v + w))/((v + w)*(u + v + w)), 
    -1/2*eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (eps*(-v + w))/(2*w*(v + w)), 0, 0, 0, 0, 0, -(eps/w), 0, 
    (2*eps*(v - w))/(3*w*(v + w)), 0, 0, (-3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1/2*eps/w, (3*eps)/(2*w), -1/2*eps/w, -(eps/w), 
    (eps*(v - w))/(w*(v + w)), (eps*(-v + w))/(2*w*(v + w)), eps/(2*w), 
    eps/w, 0, eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/w, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 
    (3*eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 
    (eps*(u + 3*w))/(2*w*(u + w)), 
    -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 
    (eps*(u^2 + u*(v - 2*w) - w*(5*v + 3*w)))/(2*w*(u + w)*(u + v + w)), 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 0, 0, 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    -((eps*(u + 2*v + w))/((u + w)*(u + v + w))), 0, 0, 
    -1/2*(eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    -((eps*(-3*u^2 + u*(-3*v + w) + w*(5*v + 4*w)))/(w*(u + w)*(u + v + w))), 
    (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    -((eps*(u + v + 2*w))/(w*(u + v + w))), 0, 
    (eps*(-u^2 + u*(-v + w) + w*(3*v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, (eps*(u^2 + w*(-v + w) + u*(v + 2*w)))/
     (2*w*(u + w)*(u + v + w)), (-3*eps*(u - w))/(2*w*(u + w)), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (eps*(u - w))/(2*w*(u + w)), 
    (eps*(u + v + 2*w))/(2*w*(u + v + w)), 
    (eps*(u^2 + u*(v - w) - w*(3*v + 2*w)))/(2*w*(u + w)*(u + v + w)), 
    (eps*(-u + w))/(w*(u + w)), 0, -((eps*(u^2 + w*(-v + w) + u*(v + 2*w)))/
      (w*(u + w)*(u + v + w))), 0, (eps*(u + 2*v + w))/((u + w)*(u + v + w)), 
    -((eps*(u + v + 2*w))/(w*(u + v + w))), 
    (eps*(-u^2 + u*(-v + w) + w*(3*v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (eps*(u^2 + u*(v - w) - w*(v + 2*w)))/(w*(u + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -(eps/(u + v + w)), eps/(u + v + w), (-6*eps)/(u + v + w), 0, 
    -1/2*eps/w, eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, eps/(2*(u + v + w)), 
    (eps*(3*u + 3*v + 4*w))/(w*(u + v + w)), -(eps/(u + v + w)), 
    (eps*(u + v))/(w*(u + v + w)), 0, 0, 0, (eps*(u + v + 2*w))/
     (3*w*(u + v + w)), -(eps/(u + v + w)), (-2*eps*(u + v + 2*w))/
     (w*(u + v + w)), 0, 0, eps/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, eps/(2*w), 0, 0, 0, 0, 0, 0, 0, (eps*(u + v))/(w*(u + v + w)), 0, 
    -1/2*(eps*(u + v - w))/(w*(u + v + w)), eps/(2*w), 
    -((eps*(u + v + 2*w))/(w*(u + v + w))), 
    -1/2*(eps*(u + v))/(w*(u + v + w)), (eps*(u + v + 2*w))/
     (2*w*(u + v + w)), -(eps/w), 0, (eps*(u + v - w))/(w*(u + v + w)), 0, 
    -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, (2*eps)/w, (2*eps)/w, 0, 0, (eps*(-v + w))/(2*w*(v + w)), 
    (2*eps)/w, 0, 0, eps/w, 0, 0, 0, (-2*eps*(v + 3*w))/(3*w*(v + w)), 0, 0, 
    (5*eps)/w, (-2*eps)/w, 0, 0, 0, 0, 0, (2*eps)/w, 0, 0, eps/w, (-2*eps)/w, 
    0, 0, 0, eps/(2*w), 0, -((eps*(v + 3*w))/(w*(v + w))), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps)/(2*w), eps/(2*w), 0, 0, 0, 0, 0, 
    0, 0, 0, (eps*(v + 3*w))/(w*(v + w)), (-3*eps)/w, (-2*eps)/w, 0, 
    (-3*eps)/w, 0, (-2*eps)/w, (3*eps)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -(eps/w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(eps*(u^2*(132*v + 157*w) + 20*w*(4*v^2 + 15*v*w + 11*w^2) + 
       u*(132*v^2 + 484*v*w + 377*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (5*eps*(378*u*v + 378*v^2 - 40*u*w + 229*v*w - 149*w^2))/
     (36*w*(v + w)*(u + v + w)), 
    (eps*(1460*u*v + 1460*v^2 + 6562*u*w + 8719*v*w + 7259*w^2))/
     (36*w*(v + w)*(u + v + w)), 
    -1/24*(eps*(u^2*(33301*v + 25589*w) + w*(28085*v^2 + 54856*v*w + 
          26771*w^2) + u*(33301*v^2 + 93373*v*w + 52360*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/72*(eps*(u^2*(6941*v + 893*w) + w*(5429*v^2 + 2816*v*w - 2613*w^2) + 
        u*(6941*v^2 + 11269*v*w - 1720*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w)), 0, 0, 0, 0, 0, 
    (eps*(126*u*v + 126*v^2 - 139*v*w - 265*w^2))/(6*w*(v + w)*(u + v + w)), 
    -1/3*(eps*(378*u*v + 378*v^2 + 1460*u*w + 1849*v*w + 1471*w^2))/
      (w*(v + w)*(u + v + w)), (eps*(730*u + 767*(v + w)))/
     (3*(v + w)*(u + v + w)), (7*eps*(4*u*v + 4*v^2 - 13*u*w - 4*w^2))/
     (2*w*(v + w)*(u + v + w)), (21*eps*(-2*v^2 - 2*u*(v - 9*w) + 5*v*w + 
       7*w^2))/(4*w*(v + w)*(u + v + w)), 0, 
    (eps*(-226*u*v - 226*v^2 + 152*u*w + 89*v*w + 315*w^2))/
     (3*w*(v + w)*(u + v + w)), 
    -1/6*(eps*(604*u*v + 604*v^2 + 930*u*w + 2075*v*w + 1471*w^2))/
      (w*(v + w)*(u + v + w)), (176*eps*(v + 2*w))/(3*w*(v + w)), 
    (-4*eps*(u*(11*v + 20*w) + 11*(v^2 + 5*v*w + 4*w^2)))/
     (3*w*(v + w)*(u + v + w)), 
    -1/3*(eps*(u^2*(25*v + 327*w) + 88*w*(v^2 + 5*v*w + 4*w^2) + 
        u*(25*v^2 + 402*v*w + 679*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-107*u^2*(v - w) + 16*w*(-6*v^2 + 5*v*w + 11*w^2) + 
       u*(-107*v^2 - 38*v*w + 283*w^2)))/(3*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(1323*u + 1323*v + 352*w))/(36*w*(u + v + w)), 
    (eps*(945*v^2 + 667*v*w - 278*w^2 + 63*u*(15*v + 7*w)))/
     (12*w*(v + w)*(u + v + w)), (-88*eps*(u + v))/(w*(u + v + w)), 
    (eps*(44*v*w*(v + w) + u^2*(65*v + 23*w) + 
       u*(65*v^2 + 130*v*w + 23*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(4271*v + 2759*w) + w*(1247*v^2 + 2532*v*w + 1285*w^2) + 
       u*(4271*v^2 + 9827*v*w + 4044*w^2)))/(144*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(7289*v + 1745*w) + 
       w*(6281*v^2 + 4372*v*w - 1909*w^2) + u*(7289*v^2 + 12669*v*w - 
         164*w^2)))/(48*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(4*u^2*(239*v + 415*w) + w*(704*v^2 + 2213*v*w + 1509*w^2) + 
       u*(956*v^2 + 3421*v*w + 3169*w^2)))/(12*w*(u + w)*(v + w)*
      (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (21*eps*(2*u + v + w))/(2*(v + w)*(u + v + w)), 
    (eps*(352*u*v + 352*v^2 + 578*u*w + 993*v*w + 641*w^2))/
     (6*w*(v + w)*(u + v + w)), (176*eps*(v + 2*w))/(3*w*(v + w)), 
    (eps*(352*u*v + 352*v^2 + 226*u*w + 289*v*w - 63*w^2))/
     (6*w*(v + w)*(u + v + w)), (-176*eps*(3*u*v + 3*v^2 + 7*u*w + 11*v*w + 
       8*w^2))/(3*w*(v + w)*(u + v + w)), 
    -1/6*(eps*(352*u*v + 352*v^2 + 1182*u*w + 1823*v*w + 1471*w^2))/
      (w*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (21*eps*(2*u*v + 2*v^2 + 3*v*w + w^2))/(2*w*(v + w)*(u + v + w)), 
    (-21*eps*(2*u*v + 2*v^2 + 3*v*w + w^2))/(2*w*(v + w)*(u + v + w)), 
    (-21*eps*(2*u*v + 2*v^2 + 3*v*w + w^2))/(2*w*(v + w)*(u + v + w)), 
    (21*eps*(2*u*v + 2*v^2 + 3*v*w + w^2))/(2*w*(v + w)*(u + v + w)), 
    (-21*eps*(2*u*v + 2*v^2 + 3*v*w + w^2))/(w*(v + w)*(u + v + w)), 0, 0, 
    (eps*(u*(38*v - 25*w) + 38*v*(v + w)))/(3*w*(v + w)*(u + v + w)), 
    -1/3*(eps*(25*u^2 - 38*v*w + 25*u*(v + w)))/(w*(u + w)*(u + v + w)), 
    (21*eps*(u^2 + u*w + v*(v + w)))/((u + w)*(v + w)*(u + v + w)), 
    (21*eps*(u + v))/(w*(u + v + w)), 
    -1/3*(eps*(226*v*w*(v + w) + u^2*(289*v + 226*w) + 
        u*(289*v^2 + 578*v*w + 226*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-126*eps*v)/(w*(v + w)), 
    -1/3*(eps*(176*v*w*(v + w) + u^2*(239*v + 50*w) + 
        u*(239*v^2 + 478*v*w + 50*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 
    0, 0, 0, -((eps*(u + v + 2*w))/(w*(u + v + w))), 
    (eps*(u + v))/(w*(u + v + w)), (21*eps*(v + 3*w))/(w*(v + w)), 
    (-21*eps*(2*v^2 + 7*v*w + 5*w^2 + 2*u*(v + 2*w)))/
     (2*w*(v + w)*(u + v + w)), 0, (-21*eps*(u + v))/(w*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, 
   {(eps*(u^2*(2376*v + 2599*w) + 48*w*(20*v^2 + 53*v*w + 33*w^2) + 
       u*(2376*v^2 + 6336*v*w + 4183*w^2)))/(12*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(2457*v^2 + 7382*v*w + 4925*w^2 + 
       63*u*(39*v + 92*w)))/(36*w*(v + w)*(u + v + w)), 
    (eps*(2*u^2*(932*v + 763*w) + w*(1108*v^2 - 10441*v*w - 11549*w^2) + 
       u*(1864*v^2 - 7821*v*w - 10023*w^2)))/(36*w*(u + w)*(v + w)*
      (u + v + w)), -1/24*(eps*(u^2*(32101*v + 34823*w) + 
        w*(23405*v^2 + 5846*v*w - 17559*w^2) + 
        u*(32101*v^2 + 46643*v*w + 17264*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w)), -1/72*(eps*(u^2*(8453*v + 10735*w) + 
        w*(6185*v^2 + 9242*v*w + 3057*w^2) + u*(8453*v^2 + 19963*v*w + 
          13792*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (eps*(378*v^2 + 793*v*w + 415*w^2 + 378*u*(v + 2*w)))/
     (12*w*(v + w)*(u + v + w)), 
    (eps*(u^2*(526*v + 111*w) + w*(652*v^2 - 115*v*w - 767*w^2) + 
       u*(526*v^2 + 285*v*w - 656*w^2)))/(3*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(76*v + 795*w) + 2*w*(-88*v^2 + 327*v*w + 415*w^2) + 
       u*(76*v^2 + 982*v*w + 1625*w^2)))/(6*w*(u + w)*(v + w)*(u + v + w)), 
    (-7*eps*(-4*u*v - 4*v^2 + 6*u*w + 7*v*w + 11*w^2))/
     (4*w*(v + w)*(u + v + w)), 
    (eps*(u*(-63*v + 619*w) - 63*(v^2 - 6*v*w - 7*w^2)))/
     (12*w*(v + w)*(u + v + w)), 0, 
    (eps*(u^2*(656*v + 215*w) + w*(152*v^2 - 3595*v*w - 3747*w^2) + 
       u*(656*v^2 - 2435*v*w - 3532*w^2)))/(6*w*(u + w)*(v + w)*(u + v + w)), 
    -1/6*(eps*(u^2*(617*v + 880*w) + w*(491*v^2 + 4864*v*w + 4373*w^2) + 
        u*(617*v^2 + 5607*v*w + 5253*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u*(176*v + 717*w) + 176*(v^2 + 3*v*w + 2*w^2)))/
     (6*w*(v + w)*(u + v + w)), 
    -1/6*(eps*(u*(44*v + 141*w) + 44*(v^2 + 5*v*w + 4*w^2)))/
      (w*(v + w)*(u + v + w)), 
    -1/6*(eps*(u^2*(515*v + 969*w) + 352*w*(2*v^2 + 3*v*w + w^2) + 
        u*(515*v^2 + 1382*v*w + 1321*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/6*(eps*(u^2*(145*v - 101*w) + u*(145*v^2 + 114*v*w - 277*w^2) + 
        16*w*(12*v^2 + v*w - 11*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(1323*u + 1323*v + 352*w))/(36*w*(u + v + w)), 
    (eps*(1197*v^2 + 2809*v*w + 1612*w^2 + 63*u*(19*v + 33*w)))/
     (12*w*(v + w)*(u + v + w)), (-264*eps*(u + v))/(w*(u + v + w)), 
    (eps*(88*v*w*(v + w) + u^2*(151*v + 180*w) + 
       u*(151*v^2 + 302*v*w + 180*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(15875*v + 17009*w) + w*(11339*v^2 + 12246*v*w + 907*w^2) + 
       u*(15875*v^2 + 32657*v*w + 17916*w^2)))/(144*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(7037*v + 8511*w) + 
       w*(5525*v^2 + 3238*v*w - 2287*w^2) + u*(7037*v^2 + 11787*v*w + 
         6224*w^2)))/(48*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(2*u^2*(579*v + 1069*w) + w*(528*v^2 + 1333*v*w + 805*w^2) + 
       u*(1158*v^2 + 3121*v*w + 2943*w^2)))/(12*w*(u + w)*(v + w)*
      (u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-63*eps*u)/(2*(v + w)*(u + v + w)), (21*eps)/(2*(u + v + w)), 
    (eps*(u^2*(50*v + 402*w) + w*(176*v^2 + 465*v*w + 289*w^2) + 
       u*(50*v^2 + 389*v*w + 691*w^2)))/(6*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u*(176*v + 339*w) + 176*(v^2 + 3*v*w + 2*w^2)))/
     (6*w*(v + w)*(u + v + w)), 
    (eps*(u^2*(50*v + 213*w) + w*(176*v^2 + 113*v*w - 63*w^2) + 
       u*(50*v^2 + 37*v*w + 150*w^2)))/(6*w*(u + w)*(v + w)*(u + v + w)), 
    (-88*eps*(3*v^2 + 11*v*w + 8*w^2 + 3*u*(v + 3*w)))/
     (3*w*(v + w)*(u + v + w)), 
    -1/6*(eps*(u^2*(302*v + 843*w) + w*(176*v^2 + 943*v*w + 767*w^2) + 
        u*(302*v^2 + 1371*v*w + 1610*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (63*eps*u)/(2*(v + w)*(u + v + w)), 
    (-21*eps*(u*(4*v + 7*w) + 4*(v^2 + 5*v*w + 4*w^2)))/
     (2*w*(v + w)*(u + v + w)), (-21*eps*(6*u*v + 6*v^2 + 10*u*w + 37*v*w + 
       31*w^2))/(4*w*(v + w)*(u + v + w)), 
    (-21*eps*(2*v^2 + 2*u*(v - w) + 3*v*w + w^2))/(4*w*(v + w)*(u + v + w)), 
    -1/12*(eps*(u*(378*v + 452*w) + 63*(6*v^2 + 23*v*w + 17*w^2)))/
      (w*(v + w)*(u + v + w)), 
    (eps*(u*(378*v - 808*w) + 189*(2*v^2 + 3*v*w + w^2)))/
     (36*w*(v + w)*(u + v + w)), 
    -1/6*(eps*(u*(252*v - 26*w) + 63*(4*v^2 + 13*v*w + 9*w^2)))/
      (w*(v + w)*(u + v + w)), 0, 0, 
    -1/6*(eps*(200*v*(v + w) + u*(200*v + 339*w)))/(w*(v + w)*(u + v + w)), 
    -1/6*(eps*(200*v*w*(v + w) + u^2*(389*v + 402*w) + 
        u*(389*v^2 + 778*v*w + 402*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (21*eps*(4*v*w*(v + w) + u^2*(v + 3*w) + u*(v^2 + 2*v*w + 3*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), (42*eps*(u + v))/(w*(u + v + w)), 
    -1/6*(eps*(1256*v*w*(v + w) + u^2*(1445*v + 1671*w) + 
        u*(1445*v^2 + 2890*v*w + 1671*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(u*(76*v - 63*w) + 76*v*(v + w)))/(w*(v + w)*(u + v + w))), 
    -1/6*(eps*(352*v*w*(v + w) + u^2*(541*v + 489*w) + 
        u*(541*v^2 + 1082*v*w + 489*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    0, 0, 0, 0, (-2*eps*v)/(w*(v + w)), (2*eps*(u + v - w))/(w*(u + v + w)), 
    (21*eps*(u + v + 2*w))/(w*(u + v + w)), (-21*eps)/w, (21*eps)/w, 
    (-21*eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(2*eps*(u^2*(11*v - 8*w) + 44*w^2*(v + w) + 
       u*(11*v^2 + 66*v*w + 36*w^2)))/(21*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(5*u*v + 5*v^2 - 11*u*w + 7*v*w + 2*w^2))/(4*w*(v + w)*(u + v + w)), 
    (eps*(u^2*(1499*v + 3223*w) + w*(743*v^2 + 274*v*w - 469*w^2) + 
       u*(1499*v^2 + 2529*v*w + 2754*w^2)))/(378*w*(u + w)*(v + w)*
      (u + v + w)), -1/252*(eps*(2*u^2*(4673*v - 915*w) + 
        u*(9346*v^2 + 21111*v*w + 589*w^2) + w*(3474*v^2 + 5893*v*w + 
          2419*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/4*(eps*(8*u^2*(v - 2*w) + u*(8*v^2 + 17*v*w - 15*w^2) + 
        w*(2*v^2 + 3*v*w + w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 
    0, 0, (eps*(2*v^2 + 2*u*(v - w) + 3*v*w + w^2))/
     (4*w*(v + w)*(u + v + w)), 
    (-2*eps*(u^2*(617*v + 1158*w) + w*(491*v^2 + 717*v*w + 226*w^2) + 
       u*(617*v^2 + 1460*v*w + 1384*w^2)))/(63*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(214*v + 1133*w) + 
       2*w*(-19*v^2 + 31*v*w + 50*w^2) + u*(214*v^2 + 528*v*w + 1233*w^2)))/
     (63*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(4*v^2 + 4*u*(v - 2*w) + 7*v*w + 3*w^2))/(12*w*(v + w)*(u + v + w)), 
    -1/4*(eps*(u*(v - 23*w) + v*(v + w)))/(w*(v + w)*(u + v + w)), 0, 
    (eps*(2*u^2*(391*v + 769*w) + u*(782*v^2 - 137*v*w - 163*w^2) - 
       w*(226*v^2 + 1927*v*w + 1701*w^2)))/(126*w*(u + w)*(v + w)*
      (u + v + w)), -1/126*(eps*(2*u^2*(88*v + 251*w) + 
        19*w*(-4*v^2 + 43*v*w + 47*w^2) + u*(176*v^2 + 1245*v*w + 1395*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    (88*eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/(63*w*(v + w)*(u + v + w)), 
    (-22*eps*(v + 4*w))/(63*w*(v + w)), 
    (eps*(u^2*(189*v - 604*w) - 352*w^2*(v + w) + 
       u*(189*v^2 + 26*v*w - 956*w^2)))/(126*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(176*w^2*(v + w) + u^2*(-145*v + 472*w) + 
       u*(-145*v^2 - 114*v*w + 648*w^2)))/(126*w*(u + w)*(v + w)*
      (u + v + w)), 0, (eps*(2*v^2 + 2*u*(v - w) + 3*v*w + w^2))/
     (2*w*(v + w)*(u + v + w)), 0, 
    (eps*u*(3*u*v + 3*v^2 - 4*u*w + 6*v*w - 4*w^2))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    -1/8*(eps*(2*u^2*(9*v + 7*w) + w*(30*v^2 + 29*v*w - w^2) + 
        u*(18*v^2 + 35*v*w + 13*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(2*u^2*(9*v - 25*w) + u*(18*v^2 + 39*v*w - 47*w^2) + 
       3*w*(2*v^2 + 3*v*w + w^2)))/(8*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(403*v + 629*w) + 2*w*(-19*v^2 + 31*v*w + 50*w^2) + 
       u*(403*v^2 + 906*v*w + 729*w^2)))/(126*w*(u + w)*(v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u*v^2 + u^2*(v + 2*w) - w*(v^2 + 3*v*w + 2*w^2)))/
     (w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(25*v + 138*w) + 151*w*(v^2 + 3*v*w + 2*w^2) + 
       u*(25*v^2 + 352*v*w + 440*w^2)))/(63*w*(u + w)*(v + w)*(u + v + w)), 
    (88*eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 3*w)))/(63*w*(v + w)*(u + v + w)), 
    (eps*(u^2*(25*v - 38*w) + u*(25*v^2 + 176*v*w + 88*w^2) + 
       w*(151*v^2 + 277*v*w + 126*w^2)))/(63*w*(u + w)*(v + w)*(u + v + w)), 
    (-88*eps*(3*u*v + 3*v^2 + 11*u*w + 11*v*w + 8*w^2))/
     (63*w*(v + w)*(u + v + w)), 
    -1/63*(eps*(u^2*(151*v + 566*w) + w*(25*v^2 + 251*v*w + 226*w^2) + 
        u*(151*v^2 + 528*v*w + 792*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(2*v^2 + 2*u*(v - w) + 3*v*w + w^2))/(4*w*(v + w)*(u + v + w)), 
    -1/4*(eps*(2*v^2 + 2*u*(v - w) + 3*v*w + w^2))/(w*(v + w)*(u + v + w)), 
    -1/4*(eps*(2*v^2 + 2*u*(v - w) + 3*v*w + w^2))/(w*(v + w)*(u + v + w)), 
    (eps*(2*v^2 + 2*u*(v - w) + 3*v*w + w^2))/(4*w*(v + w)*(u + v + w)), 
    -1/2*(eps*(2*v^2 + 2*u*(v - w) + 3*v*w + w^2))/(w*(v + w)*(u + v + w)), 
    0, 0, (eps*(8*v*(v + w) + u*(8*v + 3*w)))/(2*w*(v + w)*(u + v + w)), 
    (eps*(8*v*w*(v + w) + u^2*(5*v + 2*w) + u*(5*v^2 + 10*v*w + 2*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(4*v*w*(v + w) + u^2*(v + 3*w) + u*(v^2 + 2*v*w + 3*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), (2*eps*(u + v))/(w*(u + v + w)), 
    (eps*(8*v*w*(v + w) + u^2*(5*v + 7*w) + u*(5*v^2 + 10*v*w + 7*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), (-3*eps*(u*(4*v - w) + 4*v*(v + w)))/
     (w*(v + w)*(u + v + w)), (-3*eps*u*(v^2 + u*(v - 3*w) + 2*v*w - 3*w^2))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
    (eps*(v*(v + w) + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), -(eps/(v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-2*eps*(88*w^2*(v + w) + u^2*(22*v + 85*w) + 
       u*(22*v^2 + 132*v*w + 173*w^2)))/(21*w*(u + w)*(v + w)*(u + v + w)), 
    -1/2*(eps*(5*u*v + 5*v^2 + 9*u*w + 7*v*w + 2*w^2))/
      (w*(v + w)*(u + v + w)), 
    (-2*eps*(u^2*(-101*v + 220*w) + w*(88*v^2 + 1271*v*w + 1183*w^2) + 
       u*(-101*v^2 + 981*v*w + 1403*w^2)))/(189*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(-104*u^2*(v - 70*w) + 
       w*(2340*v^2 + 10429*v*w + 8089*w^2) + 
       u*(-104*v^2 + 7881*v*w + 15369*w^2)))/(126*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(8*u^2 + 2*v^2 + 3*v*w + w^2 + u*(v + 9*w)))/
     (2*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    -1/2*(eps*(2*u + 2*v + w))/(w*(u + v + w)), 
    (2*eps*(-89*u^2 - 89*u*v + 741*u*w + 37*v*w + 830*w^2))/
     (63*w*(u + w)*(u + v + w)), 
    (-2*eps*(u^2*(25*v - 164*w) + u*(25*v^2 + 528*v*w + 314*w^2) + 
       w*(151*v^2 + 629*v*w + 478*w^2)))/(63*w*(u + w)*(v + w)*(u + v + w)), 
    -1/6*(eps*(4*v^2 + 4*u*(v - w) + 7*v*w + 3*w^2))/(w*(v + w)*(u + v + w)), 
    (eps*(v*(v + w) + u*(v + 5*w)))/(2*w*(v + w)*(u + v + w)), 0, 
    (eps*(730*u^2 + 730*u*v - 215*u*w + 226*v*w - 945*w^2))/
     (63*w*(u + w)*(u + v + w)), 
    (eps*(365*u^2 + 365*u*v + 1069*u*w + 491*v*w + 704*w^2))/
     (63*w*(u + w)*(u + v + w)), (-176*eps*(u + v + 2*w))/(63*w*(u + v + w)), 
    (44*eps*(u*v + v^2 + 5*v*w + 4*w^2))/(63*w*(v + w)*(u + v + w)), 
    (eps*(63*u^2*(v - 2*w) + 352*w^2*(v + w) + 
       u*(63*v^2 + 478*v*w + 226*w^2)))/(63*w*(u + w)*(v + w)*(u + v + w)), 
    -1/63*(eps*(u^2*(107*v - 82*w) + 176*w^2*(v + w) + 
        u*(107*v^2 + 390*v*w + 94*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 
    -((eps*(2*u + 2*v + w))/(w*(u + v + w))), 0, 
    (eps*u*(v^2 + u*(v - 2*w) + 2*v*w - 2*w^2))/(w*(u + w)*(v + w)*
      (u + v + w)), -1/4*(eps*(2*u^2*(7*v + 3*w) + 
        w*(18*v^2 + 19*v*w + w^2) + u*(14*v^2 + 29*v*w + 7*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/4*(eps*(2*u^2*(v + 13*w) + 3*w*(2*v^2 + 3*v*w + w^2) + 
        u*(2*v^2 + 7*v*w + 29*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/63*(eps*(u^2*(-38*v + 88*w) + w*(151*v^2 + 629*v*w + 478*w^2) + 
        u*(-38*v^2 + 402*v*w + 566*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(u^2 + u*(v - w) - w*(v + 2*w)))/(w*(u + w)*(u + v + w)), 
    -1/63*(eps*(239*u^2 + 113*w*(v + 2*w) + u*(239*v + 465*w)))/
      (w*(u + w)*(u + v + w)), (-176*eps*(u + v + 2*w))/(63*w*(u + v + w)), 
    -1/63*(eps*(239*u^2 + 239*u*v + 113*u*w + 113*v*w - 126*w^2))/
      (w*(u + w)*(u + v + w)), (176*eps*(3*u + 3*v + 8*w))/
     (63*w*(u + v + w)), (eps*(113*u^2 + 113*u*v + 943*u*w + 239*v*w + 
       830*w^2))/(63*w*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1/2*(eps*(2*u + 2*v + w))/(w*(u + v + w)), 
    (eps*(2*u + 2*v + w))/(2*w*(u + v + w)), (eps*(2*u + 2*v + w))/
     (2*w*(u + v + w)), -1/2*(eps*(2*u + 2*v + w))/(w*(u + v + w)), 
    (eps*(2*u + 2*v + w))/(w*(u + v + w)), 0, 0, 
    (eps*(4*v*(v + w) + u*(4*v + w)))/(w*(v + w)*(u + v + w)), 
    (eps*v*(3*u^2 + 4*w*(v + w) + 3*u*(v + 2*w)))/(w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2 + 2*v*w + u*(v + w)))/(w*(u + w)*(u + v + w)), 
    (2*eps*(u + v))/(w*(u + v + w)), (eps*(3*u^2 + 4*v*w + 3*u*(v + w)))/
     (w*(u + w)*(u + v + w)), (-6*eps*(u*(2*v - w) + 2*v*(v + w)))/
     (w*(v + w)*(u + v + w)), -((eps*u*(v^2 + u*(v - 5*w) + 2*v*w - 5*w^2))/
      (w*(u + w)*(v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 
    (-2*eps)/(u + v + w), eps/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(3*eps*u)/(2*(v + w)*(u + v + w)), (-2*eps*(2*v*(v + w) + u*(2*v + 3*w)))/
     (w*(v + w)*(u + v + w)), (eps*(845*u*v + 845*v^2 + 782*u*w + 719*v*w - 
       126*w^2))/(63*w*(v + w)*(u + v + w)), 
    -1/21*(eps*(845*u*v + 845*v^2 + 719*u*w + 719*v*w - 126*w^2))/
      (w*(v + w)*(u + v + w)), (eps*(2*v*(v + w) + u*(2*v + 3*w)))/
     (w*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    -((eps*(2*v*(v + w) + u*(2*v + 3*w)))/(w*(v + w)*(u + v + w))), 
    (2*eps*((v + w)^2 + u*(v + 2*w)))/(w*(v + w)*(u + v + w)), 
    -((eps*(2*(v + w)^2 + u*(2*v + w)))/(w*(v + w)*(u + v + w))), 
    (-2*eps*u)/(3*(v + w)*(u + v + w)), (2*eps*u)/((v + w)*(u + v + w)), 0, 
    (eps*(1312*u*v + 1312*v^2 + 1249*u*w + 934*v*w - 378*w^2))/
     (63*w*(v + w)*(u + v + w)), (eps*(1223*v*(v + w) + u*(1223*v + 1286*w)))/
     (63*w*(v + w)*(u + v + w)), (eps*u)/((v + w)*(u + v + w)), 
    -((eps*u)/((v + w)*(u + v + w))), -((eps*u)/((v + w)*(u + v + w))), 
    (eps*u)/((v + w)*(u + v + w)), 0, -((eps*(4*v*(v + w) + u*(4*v + 5*w)))/
      (w*(v + w)*(u + v + w))), 0, 0, 0, (-2*eps*u)/((v + w)*(u + v + w)), 
    -((eps*(u*v + (v + w)^2))/(w*(v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -((eps*u)/((v + w)*(u + v + w))), 
    (eps*(u - w))/(w*(u + w)), eps/w, -((eps*u)/((v + w)*(u + v + w))), 
    (eps*(u*v + (v + w)^2))/(w*(v + w)*(u + v + w)), 0, 
    (eps*(u*v + (v + w)^2))/(w*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, (eps*u)/((v + w)*(u + v + w)), 
    (eps*(4*v*(v + w) + u*(4*v + 3*w)))/(w*(v + w)*(u + v + w)), 
    (4*eps*(u + v))/(w*(u + v + w)), 0, (eps*(2*v*(v + w) + u*(2*v + 3*w)))/
     (w*(v + w)*(u + v + w)), -((eps*u)/((v + w)*(u + v + w))), 
    (2*eps*(v*(v + w) + u*(v + 2*w)))/(w*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/w), 
    (2*eps*(u + v))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(9*eps*u)/(4*(v + w)*(u + v + w)), 
    (eps*(2*u*v + 2*v^2 - u*w + 10*v*w + 8*w^2))/(w*(v + w)*(u + v + w)), 
    -1/42*(eps*(-63*u^2*v + u*(-63*v^2 + 824*v*w + 950*w^2) + 
        w*(-21*v^2 + 929*v*w + 950*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-63*u^2*(v - w) + w*(-21*v^2 + 929*v*w + 950*w^2) + 
       u*(-63*v^2 + 824*v*w + 1013*w^2)))/(14*w*(u + w)*(v + w)*(u + v + w)), 
    -1/2*(eps*(2*u*v + 2*v^2 - u*w + 10*v*w + 8*w^2))/
      (w*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (eps*(2*u*v + 2*v^2 - u*w + 10*v*w + 8*w^2))/(2*w*(v + w)*(u + v + w)), 
    (eps*(u^2*(-2*v + w) + w^2*(v + w) + u*(-2*v^2 - 3*v*w + 2*w^2)))/
     (w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-2*w^2*(v + w) + u^2*(4*v + 7*w) + u*(4*v^2 + 6*v*w + 5*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), -((eps*u)/((v + w)*(u + v + w))), 
    (3*eps*u)/((v + w)*(u + v + w)), 0, 
    (eps*(21*u^2*(14*v + 11*w) + u*(294*v^2 - 1018*v*w - 1375*w^2) - 
       2*w*(-63*v^2 + 740*v*w + 803*w^2)))/(42*w*(u + w)*(v + w)*
      (u + v + w)), -1/42*(eps*(21*u^2*(5*v + 2*w) + 
        w*(63*v^2 + 1307*v*w + 1244*w^2) + u*(105*v^2 + 1454*v*w + 
          1286*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (3*eps*u)/(2*(v + w)*(u + v + w)), (-3*eps*u)/(2*(v + w)*(u + v + w)), 
    (-3*eps*u)/(2*(v + w)*(u + v + w)), (3*eps*u)/(2*(v + w)*(u + v + w)), 0, 
    (eps*(u*(4*v + w) + 4*(v^2 + 5*v*w + 4*w^2)))/(2*w*(v + w)*(u + v + w)), 
    0, 0, 0, (-3*eps*u)/((v + w)*(u + v + w)), 
    (eps*(-(w^2*(v + w)) + u^2*(2*v + 5*w) + u*(2*v^2 + 3*v*w + 4*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, (-3*eps*u)/(2*(v + w)*(u + v + w)), -1/2*eps/(u + v + w), 
    (eps*(-2*u^2 + w^2 - u*(2*v + w)))/(2*w*(u + w)*(u + v + w)), 
    (-3*eps*u)/(2*(v + w)*(u + v + w)), 
    (eps*(w^2*(v + w) - u^2*(2*v + 5*w) - u*(2*v^2 + 3*v*w + 4*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 0, 
    (eps*(w^2*(v + w) - u^2*(2*v + 5*w) - u*(2*v^2 + 3*v*w + 4*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*eps*u)/(2*(v + w)*(u + v + w)), 
    -1/2*(eps*(u*(4*v + 7*w) + 4*(v^2 + 5*v*w + 4*w^2)))/
      (w*(v + w)*(u + v + w)), (-2*eps*(u + v + 4*w))/(w*(u + v + w)), 0, 
    -1/2*(eps*(2*u*v + 2*v^2 - u*w + 10*v*w + 8*w^2))/
      (w*(v + w)*(u + v + w)), (-3*eps*u)/(2*(v + w)*(u + v + w)), 
    -((eps*(v^2 + u*(v - 2*w) + 5*v*w + 4*w^2))/(w*(v + w)*(u + v + w))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/w, 
    (-3*eps)/(u + v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, (eps*(2*u + v + w))/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    0, 0, (2*eps)/(3*(u + v + w)), 0, 0, 0, 0, (-2*eps)/(v + w), 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps)/(v + w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -(eps/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -((eps*(2*u + v + w))/((v + w)*(u + v + w))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/(v + w), 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, 
   {(eps*(u^2*(8686*v + 18011*w) - 55*w*(164*v^2 + 183*v*w + 19*w^2) + 
       u*(8686*v^2 + 16327*v*w + 16966*w^2)))/(84*w*(u + w)*(v + w)*
      (u + v + w)), -1/126*(eps*(u^2*(2972*v + 945*w) + 
        2*w*(163*v^2 + 339*v*w + 176*w^2) + u*(2972*v^2 + 6296*v*w + 
          1297*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(11245*v - 591*w) + u*(11245*v^2 + 14552*v*w - 8529*w^2) + 
       7*w*(3653*v^2 + 2519*v*w - 1134*w^2)))/(504*w*(u + w)*(v + w)*
      (u + v + w)), -1/168*(eps*(13*u^2*(2801*v + 13517*w) + 
        w*(93347*v^2 + 60951*v*w - 32396*w^2) + 
        13*u*(2801*v^2 + 3110*v*w + 11025*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w)), -1/126*(eps*(4789*u^2 + 358*u*v + 1156*v^2 + 5147*u*w + 
        1514*v*w + 358*w^2))/((u + w)*(v + w)*(u + v + w)), 0, 0, 
    (eps*(63*u^2*(22*v + w) + 2*w*(121*v^2 + 326*v*w + 205*w^2) + 
       u*(1386*v^2 + 3182*v*w + 473*w^2)))/(84*w*(u + w)*(v + w)*
      (u + v + w)), -1/42*(eps*(63*u^2*(22*v + w) + 
        w*(672*v^2 + 1297*v*w + 625*w^2) + u*(1386*v^2 + 3397*v*w + 
          688*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 
    -1/42*(eps*(63*u^2*(14*v + w) + u*(882*v^2 + 1276*v*w - 425*w^2) - 
        8*w*(-42*v^2 + 19*v*w + 61*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(5230*v + 4138*w) + w*(-18756*v^2 - 13379*v*w + 5377*w^2) + 
       u*(5230*v^2 + 15837*v*w + 9515*w^2)))/(42*w*(u + w)*(v + w)*
      (u + v + w)), -1/21*(eps*(u^2*(1591*v + 2300*w) + 
        w*(961*v^2 + 751*v*w - 210*w^2) + u*(1591*v^2 + 2972*v*w + 
          2090*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-2*u^2*(6*v - 5*w) + w*(-2*v^2 + 7*v*w + 9*w^2) + 
       u*(-12*v^2 - 15*v*w + 19*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (3*eps*(u^2*(24*v - 2*w) + u*(24*v^2 + 39*v*w - 11*w^2) + 
       w*(4*v^2 - 5*v*w - 9*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 0, 
    (eps*(-5*u^2*(29*v - 2685*w) + w*(2417*v^2 + 4939*v*w + 2522*w^2) + 
       u*(-145*v^2 + 2232*v*w + 15947*w^2)))/(84*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(1783*v - 4265*w) + 
       u*(1783*v^2 + 6044*v*w - 1787*w^2) + w*(-9559*v^2 - 7081*v*w + 
         2478*w^2)))/(168*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(126*v - 1271*w) + u*(126*v^2 - 226*v*w - 1749*w^2) + 
       2*w*(302*v^2 + 63*v*w - 239*w^2)))/(42*w*(u + w)*(v + w)*(u + v + w)), 
    -1/84*(eps*(3*u^2*(84*v + 449*w) + 2*w*(604*v^2 + 667*v*w + 63*w^2) + 
        3*u*(84*v^2 + 210*v*w + 491*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/42*(eps*(10*u^2*(21*v - 115*w) + 5*u*(42*v^2 + 377*v*w + 63*w^2) + 
        w*(-5104*v^2 - 3639*v*w + 1465*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w)), (eps*(u^2*(105*v - 596*w) - 1360*v*w*(v + w) + 
       u*(105*v^2 + 210*v*w - 596*w^2)))/(21*w*(u + w)*(v + w)*(u + v + w)), 
    0, 0, -1/21*(eps*(u^2*(2174*v + 2946*w) + 
        w*(-3602*v^2 + 37*v*w + 3639*w^2) + u*(2174*v^2 + 7987*v*w + 
          6585*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(1838*v + 3655*w) + 2*w*(927*v^2 + 205*v*w - 722*w^2) + 
       u*(1838*v^2 + 2232*v*w + 2211*w^2)))/(42*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(291*u^2 - 3529*u*v - 8524*v^2 - 3238*u*w - 
       12053*v*w - 3529*w^2))/(42*(u + w)*(v + w)*(u + v + w)), 
    (eps*(2741*u^2 - 6616*u*v + 998*v^2 - 3875*u*w - 5618*v*w - 6616*w^2))/
     (42*(u + w)*(v + w)*(u + v + w)), 
    (eps*(4*u^2*(1754*v + 2967*w) + 3*w*(2444*v^2 + 1275*v*w - 1169*w^2) + 
       u*(7016*v^2 + 10525*v*w + 8361*w^2)))/(168*w*(u + w)*(v + w)*
      (u + v + w)), 0, 0, 0, 0, 0, 
    (-3*eps*u*(-4*v^2 - 8*v*w + w^2 + u*(-4*v + w)))/
     (4*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(15*u^2 + 5*u*(8*v + 11*w) + 8*(v^2 + 6*v*w + 5*w^2)))/
     (4*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-3*u^2*(v - w) + w*(-v^2 + 9*v*w + 10*w^2) + 
       u*(-3*v^2 + 4*v*w + 13*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (3*eps*v*(2*u^2 + w*(v + w) + 2*u*(v + 2*w)))/(w*(u + w)*(v + w)*
      (u + v + w)), (eps*(3*u^2*(14*v + w) + 4*w*(4*v^2 + 9*v*w + 5*w^2) + 
       u*(42*v^2 + 104*v*w + 23*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    (-9*eps*(u^2*(12*v - w) + 4*v*w*(v + w) + u*(12*v^2 + 24*v*w - w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(39*u^2*v + 2*w*(7*v^2 + 12*v*w + 5*w^2) + 
       u*(39*v^2 + 88*v*w + 10*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (3*eps*u*(-2*u*v - 2*v^2 + 3*u*w - 4*v*w + 3*w^2))/
     (2*w*(u + w)*(v + w)*(u + v + w)), (-3*eps*(-2*u - 2*v + w))/
     (2*w*(u + v + w)), -1/42*(eps*(1208*u^2 + 667*u*v - 352*v^2 + 1875*u*w + 
        315*v*w + 667*w^2))/((u + w)*(v + w)*(u + v + w)), 
    -1/42*(eps*(-478*v^2*w + 252*v*w^2 + 730*w^3 + u^2*(252*v + 1145*w) + 
        u*(252*v^2 + 1234*v*w + 1875*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/42*(eps*(u^2*(1334*v + 3687*w) + w*(1460*v^2 + 2857*v*w + 1397*w^2) + 
        u*(1334*v^2 + 4065*v*w + 5084*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/21*(eps*(541*u^2*(v - w) + u*(541*v^2 + 352*v*w - 1271*w^2) + 
        w*(1623*v^2 + 893*v*w - 730*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/42*(eps*(u^2*(1082*v + 1019*w) + w*(2416*v^2 + 2353*v*w - 63*w^2) + 
        u*(1082*v^2 + 2101*v*w + 956*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(743*u^2 - 722*u*v + 2825*v^2 + 21*u*w + 
       2103*v*w - 722*w^2))/(21*(u + w)*(v + w)*(u + v + w)), 
    -1/21*(eps*(u^2*(336*v - 533*w) + 4*w*(-680*v^2 - 447*v*w + 233*w^2) + 
        u*(336*v^2 + 1604*v*w + 399*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/4*(eps*(u^2*(22*v + 4*w) + w*(-16*v^2 + 3*v*w + 19*w^2) + 
        u*(22*v^2 + 63*v*w + 23*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (3*eps*(2*u^2*(7*v + 6*w) + w*(12*v^2 + 19*v*w + 7*w^2) + 
       u*(14*v^2 + 35*v*w + 19*w^2)))/(4*w*(u + w)*(v + w)*(u + v + w)), 
    -1/42*(eps*(u^2*(2678*v + 2636*w) + w*(-9210*v^2 - 6301*v*w + 2909*w^2) + 
        u*(2678*v^2 + 8265*v*w + 5545*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/42*(eps*(u^2*(2426*v + 6816*w) + w*(13600*v^2 + 9473*v*w - 4127*w^2) + 
        u*(2426*v^2 + 725*v*w + 2689*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/21*(eps*(u^2*(898*v + 2426*w) + w*(667*v^2 + 457*v*w - 210*w^2) + 
        2*u*(449*v^2 + 793*v*w + 1108*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(u + v))/(w*(u + v + w)), 
    (eps*(u + v + 2*w))/(21*w*(u + v + w)), (eps*(v - w))/(w*(v + w)), 
    (-2*eps*v)/((u + w)*(u + v + w)), 
    (eps*(2*u^2 + 2*u*(v + 2*w) + w*(3*v + 2*w)))/(w*(u + w)*(u + v + w)), 
    (eps*(-2*u*v - 2*v^2 - v*w + w^2))/(2*w*(v + w)*(u + v + w)), 0, 0, 0}, 
   {(eps*(u^2*(10911*v + 43015*w) + w*(8453*v^2 + 9498*v*w + 1045*w^2) + 
       u*(10911*v^2 + 22867*v*w + 44060*w^2)))/(4*w*(u + w)*(v + w)*
      (u + v + w)), (2*eps*(u^2*(580*v + 378*w) + 
       w*(-13*v^2 + 75*v*w + 88*w^2) + 2*u*(290*v^2 + 624*v*w + 233*w^2)))/
     (3*w*(u + w)*(v + w)*(u + v + w)), 
    -1/12*(eps*(u^2*(885*v + 933*w) + 3*u*(295*v^2 - 418*v*w - 697*w^2) + 
        7*w*(785*v^2 + 353*v*w - 432*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/4*(eps*(233013*u^2 - 28993*v^2 - 13792*v*w + 15201*w^2 + 
        3*u*(5067*v + 82738*w)))/((u + w)*(v + w)*(u + v + w)), 
    -1/12*(eps*(u^2*(4643*v + 56951*w) + w*(367*v^2 - 1483*v*w - 1850*w^2) + 
        u*(4643*v^2 + 7436*v*w + 55101*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w)), 0, 0, 
    -1/2*(eps*(357*u^2 + 373*u*v - 5*v^2 + 730*u*w + 368*v*w + 373*w^2))/
      ((u + w)*(v + w)*(u + v + w)), 
    (eps*(42*u^2*(27*v + 17*w) + w*(420*v^2 + 1381*v*w + 961*w^2) + 
       u*(1134*v^2 + 3229*v*w + 1675*w^2)))/(2*w*(u + w)*(v + w)*
      (u + v + w)), 0, (eps*(147*u^2 - 160*u*v + 105*v^2 - 13*u*w - 55*v*w - 
       160*w^2))/((u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(5356*v + 6406*w) + 5*w*(5778*v^2 + 6971*v*w + 1193*w^2) + 
       u*(5356*v^2 + 16677*v*w + 12371*w^2)))/(w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(2047*v - 12161*w) + 
       u*(2047*v^2 + 3674*v*w - 12581*w^2) + 
       w*(1733*v^2 + 1313*v*w - 420*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    (-21*eps*(7*u^2 + 9*u*v - v^2 + 16*u*w + 8*v*w + 9*w^2))/
     ((u + w)*(v + w)*(u + v + w)), 
    -1/2*(eps*(u^2*(430*v + 252*w) + u*(430*v^2 + 293*v*w - 315*w^2) - 
        63*w*(-2*v^2 + 7*v*w + 9*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 
    (eps*(u^2*(471*v - 6545*w) + u*(471*v^2 + 910*v*w - 6577*w^2) - 
       w*(599*v^2 + 631*v*w + 32*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    -1/4*(eps*(u^2*(2813*v - 673*w) + u*(2813*v^2 + 6970*v*w + 671*w^2) + 
        w*(-3277*v^2 - 1933*v*w + 1344*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w)), -1/2*(eps*(u^2*(265*v - 1384*w) + 
        u*(265*v^2 + 291*v*w - 1623*w^2) + w*(302*v^2 + 63*v*w - 239*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(1473*u^2 + 63*u*v + 604*v^2 + 1536*u*w + 667*v*w + 63*w^2))/
     (4*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(u^2*(1927*v - 1528*w) + u*(1927*v^2 + 5277*v*w - 105*w^2) + 
        w*(7430*v^2 + 8853*v*w + 1423*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w))), -((eps*(1507*u^2 + 1507*u*w - 1360*v*(v + w)))/
      ((u + w)*(v + w)*(u + v + w))), 0, 0, 
    (eps*(u^2*(2802*v - 2974*w) + u*(2802*v^2 + 3895*v*w - 4683*w^2) - 
       w*(27622*v^2 + 29331*v*w + 1709*w^2)))/(2*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(4740*v + 9212*w) + 
       w*(-2802*v^2 + 451*v*w + 3253*w^2) + u*(4740*v^2 + 12733*v*w + 
         12465*w^2)))/(4*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(29543*v - 821*w) + u*(29543*v^2 + 88440*v*w + 28533*w^2) + 
       w*(64785*v^2 + 94139*v*w + 29354*w^2)))/(6*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(5*u^2*(899*v + 2867*w) + 
       w*(-105*v^2 + 6133*v*w + 6238*w^2) + u*(4495*v^2 + 15228*v*w + 
         20573*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(22914*u^2 - 5546*v^2 - 2795*v*w + 2751*w^2 + 3*u*(917*v + 8555*w)))/
     (8*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
    (-63*eps*u*(4*v^2 + 8*v*w + w^2 + u*(4*v + w)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    (-21*eps*(5*u^2 + u*(28*v + 33*w) + 4*(v^2 + 8*v*w + 7*w^2)))/
     (2*(u + w)*(v + w)*(u + v + w)), 
    (-21*eps*(8*u^2 + v^2 + 29*v*w + 28*w^2 + 4*u*(7*v + 9*w)))/
     (2*(u + w)*(v + w)*(u + v + w)), 
    (-63*eps*v*(4*u^2 + w*(v + w) + 4*u*(v + 2*w)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(u^2*(278*v + 147*w) + 21*w*(5*v^2 + 19*v*w + 14*w^2) + 
        u*(278*v^2 + 850*v*w + 441*w^2)))/(w*(u + w)*(v + w)*(u + v + w))), 
    (eps*(189*v*w*(v + w) + u^2*(1160*v + 189*w) + 
       u*(1160*v^2 + 2320*v*w + 189*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-2*eps*(u^2*(391*v + 105*w) + 21*w*(4*v^2 + 11*v*w + 7*w^2) + 
       u*(391*v^2 + 929*v*w + 252*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-63*eps*u*(-2*v^2 - 4*v*w + w^2 + u*(-2*v + w)))/
     (w*(u + w)*(v + w)*(u + v + w)), (-63*eps*(2*u + 2*v + w))/
     (w*(u + v + w)), (eps*(u^2*(-202*v + 1006*w) + 
       w*(13*v^2 + 504*v*w + 491*w^2) + u*(-202*v^2 + 87*v*w + 1497*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(2*u^2*(151*v + 566*w) + w*(-239*v^2 + 126*v*w + 365*w^2) + 
       u*(302*v^2 + 969*v*w + 1497*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(667*v + 3661*w) + w*(919*v^2 + 1775*v*w + 856*w^2) + 
       u*(667*v^2 + 2190*v*w + 4517*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(971*v - 489*w) + u*(971*v^2 + 1212*v*w - 1219*w^2) + 
       w*(1623*v^2 + 893*v*w - 730*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(567*v + 1145*w) + w*(1397*v^2 + 1523*v*w + 126*w^2) + 
       u*(567*v^2 + 1260*v*w + 1271*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -((eps*(u^2*(1843*v - 1360*w) + u*(1843*v^2 + 5130*v*w + 84*w^2) + 
        w*(7703*v^2 + 9147*v*w + 1444*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w))), 
    -((eps*(u^2*(1234*v - 1633*w) + u*(1234*v^2 + 3702*v*w - 399*w^2) + 
        2*w*(3799*v^2 + 4416*v*w + 617*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w))), (21*eps*(u^2*(33*v + 5*w) + w*(-8*v^2 + v*w + 9*w^2) + 
       u*(33*v^2 + 75*v*w + 14*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    (-21*eps*(u^2*(25*v + 21*w) + w*(18*v^2 + 29*v*w + 11*w^2) + 
       u*(25*v^2 + 61*v*w + 32*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(u^2*(2762*v + 3014*w) + w*(14361*v^2 + 17228*v*w + 2867*w^2) + 
        u*(2762*v^2 + 8391*v*w + 5881*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w))), (eps*(u^2*(3791*v - 9399*w) + 
       u*(3791*v^2 + 9861*v*w - 7120*w^2) + w*(16556*v^2 + 18835*v*w + 
         2279*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(19*u^2*(21*v - 325*w) + u*(399*v^2 + 588*v*w - 6385*w^2) + 
       w*(667*v^2 + 457*v*w - 210*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-42*eps*(u + v + 2*w))/((u + w)*(v + w)), 
    (-2*eps*(u + v + 3*w))/(w*(u + v + w)), (21*eps*(u^2 - v*w + u*(v + w)))/
     (w*(u + w)*(u + v + w)), (42*eps*(u^2*v + 2*w*(v + w)^2 + 
       u*(v^2 + 4*v*w + 2*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-42*eps*(u + 2*v + 3*w))/((u + w)*(v + w)), (21*eps)/(u + w), 0, 0, 0}, 
   {(eps*(27*v*w*(v + w) + u^2*(69*v + 17*w) + 
       u*(69*v^2 + 138*v*w + 17*w^2)))/(4*w*(u + w)*(v + w)*(u + v + w)), 
    (3*eps*v*(4*u^2 + w*(v + w) + 4*u*(v + 2*w)))/(w*(u + w)*(v + w)*
      (u + v + w)), -1/126*
     (eps*(489*u^2*v + 3*u*(163*v^2 + 74*v*w - 252*w^2) + 
        7*w*(541*v^2 + 433*v*w - 108*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(2236*v + 2463*w) + 2*w*(4869*v^2 + 5045*v*w + 176*w^2) + 
       u*(2236*v^2 + 4824*v*w + 2815*w^2)))/(42*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(1375*v - 1733*w) + 3435*v*w*(v + w) + 
       u*(1375*v^2 + 2750*v*w - 1733*w^2)))/(252*w*(u + w)*(v + w)*
      (u + v + w)), 0, 0, (-3*eps*v*(4*u^2 + w*(v + w) + 4*u*(v + 2*w)))/
     (w*(u + w)*(v + w)*(u + v + w)), 
    (6*eps*v*(4*u^2 + w*(v + w) + 4*u*(v + 2*w)))/(w*(u + w)*(v + w)*
      (u + v + w)), 0, (3*eps*v*(4*u^2 + w*(v + w) + 4*u*(v + 2*w)))/
     (w*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(u^2*(4*v - 7*w) + u*(4*v^2 + 9*v*w - 6*w^2) + 
        w*(-23*v^2 - 22*v*w + w^2)))/(w*(u + w)*(v + w)*(u + v + w))), 
    (eps*(u^2*(63*v - 13*w) + 9*v*w*(v + w) + u*(63*v^2 + 126*v*w - 13*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*v*(10*u^2 + w*(v + w) + 10*u*(v + 2*w)))/(w*(u + w)*(v + w)*
      (u + v + w)), (-3*eps*v*(10*u^2 + w*(v + w) + 10*u*(v + 2*w)))/
     (w*(u + w)*(v + w)*(u + v + w)), 0, 
    -1/21*(eps*(5*u^2*(20*v + 667*w) + w*(478*v^2 + 1019*v*w + 541*w^2) + 
        u*(100*v^2 + 741*v*w + 3876*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-63*u^2*(14*v - 5*w) - 63*u*(14*v^2 + 25*v*w - 8*w^2) + 
       w*(956*v^2 + 1145*v*w + 189*w^2)))/(42*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(239*v + 1510*w) + w*(-302*v^2 - 63*v*w + 239*w^2) + 
       u*(239*v^2 + 717*v*w + 1749*w^2)))/(42*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(-478*v + 252*w) + w*(604*v^2 + 667*v*w + 63*w^2) + 
       u*(-478*v^2 - 893*v*w + 315*w^2)))/(84*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(-8*v + 3*w) + w*(v^2 - v*w - 2*w^2) + 
       u*(-8*v^2 - 18*v*w + w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-2*eps*u*(-4*v^2 - 8*v*w + w^2 + u*(-4*v + w)))/
     (w*(u + w)*(v + w)*(u + v + w)), 0, 0, 
    (eps*(990*u*v + 990*v^2 + 2534*u*w + 1187*v*w + 197*w^2))/
     (42*w*(v + w)*(u + v + w)), 
    -1/84*(eps*(20*u^2*(29*v + 60*w) + 5*u*(116*v^2 + 305*v*w + 313*w^2) + 
        w*(906*v^2 + 1271*v*w + 365*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/126*(eps*(u^2*(1439*v + 6901*w) + w*(-777*v^2 + 725*v*w + 1502*w^2) + 
        u*(1439*v^2 + 4380*v*w + 8403*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/42*(eps*(147*u^2*(3*v - w) + 1145*v*w*(v + w) + 
        147*u*(3*v^2 + 6*v*w - w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/84*(eps*(21*u^2*(39*v - w) + 1145*v*w*(v + w) + 
        21*u*(39*v^2 + 78*v*w - w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, (3*eps*v*(4*u^2 + w*(v + w) + 4*u*(v + 2*w)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    (-3*eps*v*(4*u^2 + w*(v + w) + 4*u*(v + 2*w)))/(2*w*(u + w)*(v + w)*
      (u + v + w)), (-3*eps*v*(4*u^2 + w*(v + w) + 4*u*(v + 2*w)))/
     (w*(u + w)*(v + w)*(u + v + w)), 
    (9*eps*v*(4*u^2 + w*(v + w) + 4*u*(v + 2*w)))/(w*(u + w)*(v + w)*
      (u + v + w)), (-6*eps*v*(4*u^2 + w*(v + w) + 4*u*(v + 2*w)))/
     (w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (eps*(302*u^2*(v + 5*w) + w*(-239*v^2 + 126*v*w + 365*w^2) + 
       u*(302*v^2 + 969*v*w + 1875*w^2)))/(42*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(302*u^2*(v + 5*w) + w*(-239*v^2 + 126*v*w + 365*w^2) + 
       u*(302*v^2 + 969*v*w + 1875*w^2)))/(42*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(667*v^2 + 1397*v*w + 730*w^2 + 667*u*(v + 5*w)))/
     (42*w*(v + w)*(u + v + w)), 
    -1/42*(eps*(541*u^2*(v + 5*w) + w*(-1623*v^2 - 893*v*w + 730*w^2) + 
        u*(541*v^2 + 1812*v*w + 3435*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(1145*v*w*(v + w) + 63*u^2*(v + 5*w) + 63*u*(v^2 + 2*v*w + 5*w^2)))/
     (42*w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (eps*(-8*u*v - 8*v^2 - 7*v*w + w^2))/(w*(v + w)*(u + v + w)), 
    (eps*(u^2*(v + 3*w) + w*(-8*v^2 - 7*v*w + w^2) + 
       u*(v^2 + 3*v*w + 4*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (3*eps*(3*u^2*v + w*(-3*v^2 - 2*v*w + w^2) + u*(3*v^2 + 7*v*w + w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    (3*eps*(-3*u*v - 3*v^2 - 2*u*w - 2*v*w + w^2))/(2*w*(v + w)*(u + v + w)), 
    (eps*(u^2*(2*v + w) + u*v*(2*v + 3*w) - w*(7*v^2 + 8*v*w + w^2)))/
     (w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(25*u*v + 25*v^2 - 14*u*w + 20*v*w - 5*w^2))/
     (w*(v + w)*(u + v + w)), (eps*u*(9*u*v + 9*v^2 - 5*u*w + 18*v*w - 
       5*w^2))/(w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -((eps*(v^2 + u*(v - w) + 3*v*w + 2*w^2))/
      (w*(v + w)*(u + v + w))), 0, 0, -(eps/(v + w)), 0, 0, 0}, 
   {(eps*u*(9420*u*v + 9420*v^2 + 19397*u*w + 18840*v*w + 19397*w^2))/
     (84*w*(u + w)*(v + w)*(u + v + w)), 
    (3*eps*u*(4*v^2 + 8*v*w + w^2 + u*(4*v + w)))/(2*w*(u + w)*(v + w)*
      (u + v + w)), (3*eps*(u^2*(9*v - 3*w) + u*(9*v^2 + 20*v*w - w^2) + 
       w*(11*v^2 + 13*v*w + 2*w^2)))/(8*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(17915*v - 199769*w) + u*(17915*v^2 + 36964*v*w - 198635*w^2) + 
       189*w*(5*v^2 + 11*v*w + 6*w^2)))/(168*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(504*v - 10607*w) + u*(504*v^2 + 1197*v*w - 10418*w^2) + 
       189*w*(2*v^2 + 3*v*w + w^2)))/(126*w*(u + w)*(v + w)*(u + v + w)), 0, 
    0, -1/4*(eps*(12*w^2*(v + w) + u^2*(22*v + 13*w) + 
        u*(22*v^2 + 56*v*w + 25*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(12*w^2*(v + w) + u^2*(22*v + 13*w) + u*(22*v^2 + 56*v*w + 25*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 0, 
    (eps*(6*w^2*(v + w) + u^2*(14*v + 5*w) + u*(14*v^2 + 34*v*w + 11*w^2)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(2510*v + 2699*w) + w*(14125*v^2 + 17328*v*w + 3203*w^2) + 
       u*(2510*v^2 + 8223*v*w + 5902*w^2)))/(21*w*(u + w)*(v + w)*
      (u + v + w)), (eps*u*(252*u*v + 252*v^2 - 2573*u*w + 504*v*w - 
       2573*w^2))/(21*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*u*(4*v^2 + 8*v*w + w^2 + u*(4*v + w)))/(w*(u + w)*(v + w)*
      (u + v + w)), (-3*eps*u*(4*v^2 + 8*v*w + w^2 + u*(4*v + w)))/
     (w*(u + w)*(v + w)*(u + v + w)), 0, 
    (eps*(u^2*(83*v + 65*w) + 9*w*(v^2 + 3*v*w + 2*w^2) + 
       u*(83*v^2 + 184*v*w + 83*w^2)))/(4*w*(u + w)*(v + w)*(u + v + w)), 
    -1/8*(eps*(u^2*(85*v + 49*w) + 9*w*(-9*v^2 - 7*v*w + 2*w^2) + 
        u*(85*v^2 + 188*v*w + 67*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-3*eps*u*(4*v^2 + 8*v*w + w^2 + u*(4*v + w)))/(2*w*(u + w)*(v + w)*
      (u + v + w)), (3*eps*u*(4*v^2 + 8*v*w + w^2 + u*(4*v + w)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), 
    (-2*eps*(u^2*(340*v - 319*w) + 361*w*(5*v^2 + 6*v*w + w^2) + 
       u*(340*v^2 + 1041*v*w + 42*w^2)))/(21*w*(u + w)*(v + w)*(u + v + w)), 
    (2*eps*u*(340*u*v + 340*v^2 - 319*u*w + 680*v*w - 319*w^2))/
     (21*w*(u + w)*(v + w)*(u + v + w)), 0, 0, 
    (-1444*eps*(u^2 + w*(5*v + w) + u*(v + 2*w)))/(21*w*(u + w)*(u + v + w)), 
    (eps*u*(-168*u*v - 168*v^2 + 2657*u*w - 336*v*w + 2657*w^2))/
     (42*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(5776*v + 1071*w) + 2*w*(14125*v^2 + 17328*v*w + 3203*w^2) + 
       u*(5776*v^2 + 17958*v*w + 7477*w^2)))/(126*w*(u + w)*(v + w)*
      (u + v + w)), -1/42*(eps*(u^2*(168*v - 5293*w) + 
        u*(168*v^2 + 462*v*w - 5167*w^2) + 126*w*(2*v^2 + 3*v*w + w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/42*(eps*(5*u^2*(21*v - 544*w) + u*(105*v^2 + 273*v*w - 2657*w^2) + 
        63*w*(2*v^2 + 3*v*w + w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 0, 
    0, 0, 0, (-3*eps*u*(4*v^2 + 8*v*w + w^2 + u*(4*v + w)))/
     (4*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(8*v - w) - 12*w^2*(v + w) + u*(8*v^2 + 4*v*w - 13*w^2)))/
     (4*w*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(u^2 + 3*w^2 + u*(v + 4*w)))/(w*(u + w)*(u + v + w))), 0, 
    -1/2*(eps*(6*w^2*(v + w) + u^2*(14*v + 5*w) + 
        u*(14*v^2 + 34*v*w + 11*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (9*eps*u*(4*v^2 + 8*v*w + w^2 + u*(4*v + w)))/(2*w*(u + w)*(v + w)*
      (u + v + w)), -((eps*(3*w^2*(v + w) + u^2*(13*v + 4*w) + 
        u*(13*v^2 + 29*v*w + 7*w^2)))/(w*(u + w)*(v + w)*(u + v + w))), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-3*eps*u*(-2*v^2 - 4*v*w + w^2 + u*(-2*v + w)))/
     (2*w*(u + w)*(v + w)*(u + v + w)), (-3*eps*(2*u + 2*v + w))/
     (2*w*(u + v + w)), (3*eps*(-4*u^2 - 4*u*v - 3*u*w + 2*v*w + w^2))/
     (2*w*(u + w)*(u + v + w)), (-9*eps*u)/(2*(v + w)*(u + v + w)), 
    (3*eps*(-3*u^2 + 2*v^2 + u*(v - 2*w) + 3*v*w + w^2))/
     (2*(u + w)*(v + w)*(u + v + w)), (18*eps*u)/(u*w + w^2), 
    (3*eps*(u^2*(4*v + w) + w*(2*v^2 + 3*v*w + w^2) + 
       u*(4*v^2 + 9*v*w + 2*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    -1/21*(eps*(u^2*(680*v - 638*w) + u*(680*v^2 + 2187*v*w + 189*w^2) + 
        w*(3505*v^2 + 4332*v*w + 827*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/21*(eps*(u^2*(722*v - 596*w) + u*(722*v^2 + 2271*v*w + 231*w^2) + 
        w*(3505*v^2 + 4332*v*w + 827*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/2*(eps*(2*u^2 + 5*w*(-v + w) + u*(2*v + 7*w)))/
      (w*(u + w)*(u + v + w)), (eps*(2*u^2 + u*(2*v - 3*w) + 5*(v - w)*w))/
     (2*w*(u + w)*(u + v + w)), 
    -1/21*(eps*(1444*u^2 + 1444*u*v + 2993*u*w + 7115*v*w + 1549*w^2))/
      (w*(u + w)*(u + v + w)), 
    (eps*(2*u^2*(659*v - 1851*w) + u*(1318*v^2 + 4395*v*w - 1943*w^2) + 
       w*(6905*v^2 + 8664*v*w + 1759*w^2)))/(21*w*(u + w)*(v + w)*
      (u + v + w)), (-2*eps*u*(21*u*v + 21*v^2 + 1339*u*w + 42*v*w + 
       1339*w^2))/(21*w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -((eps*(u^2 + w*(-v + 2*w) + u*(v + 3*w)))/
      (w*(u + w)*(u + v + w))), -(eps/(u + w)), 0, 0, 0, 0}, 
   {-1/42*(eps*u*(8664*u*v + 8664*v^2 + 20657*u*w + 17328*v*w + 20657*w^2))/
      (w*(u + w)*(v + w)*(u + v + w)), (-3*eps*u)/((v + w)*(u + v + w)), 
    (3*eps*(10*u*v + 10*v^2 + 6*u*w + 17*v*w + 7*w^2))/
     (4*w*(v + w)*(u + v + w)), 
    -1/84*(eps*(2*u^2*(7225*v - 109681*w) + u*(14450*v^2 + 31735*v*w - 
          216527*w^2) + 945*w*(2*v^2 + 5*v*w + 3*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/63*(eps*(u^2*(63*v - 11552*w) + 189*w^2*(v + w) + 
        u*(63*v^2 + 315*v*w - 11363*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    0, 0, (eps*(u^2*(4*v + 7*w) + u*(4*v^2 + 2*v*w + w^2) - 
       2*w*(v^2 + 4*v*w + 3*w^2)))/(2*w*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(u^2*(4*v + 7*w) + u*(4*v^2 + 2*v*w + w^2) - 
        2*w*(v^2 + 4*v*w + 3*w^2)))/(w*(u + w)*(v + w)*(u + v + w))), 0, 
    (eps*(v^2 + u*(v - 2*w) + 4*v*w + 3*w^2))/(w*(v + w)*(u + v + w)), 
    -1/21*(eps*(5839*u*v + 5839*v^2 + 5713*u*w + 11300*v*w + 5461*w^2))/
      (w*(v + w)*(u + v + w)), (5776*eps*u)/(21*(v + w)*(u + v + w)), 
    (-2*eps*u)/((v + w)*(u + v + w)), (6*eps*u)/((v + w)*(u + v + w)), 0, 
    (eps*(34*u*v + 34*v^2 + 28*u*w + 79*v*w + 45*w^2))/
     (2*w*(v + w)*(u + v + w)), (eps*(22*u*v + 22*v^2 + 34*u*w - 5*v*w - 
       27*w^2))/(4*w*(v + w)*(u + v + w)), (3*eps*u)/((v + w)*(u + v + w)), 
    (-3*eps*u)/((v + w)*(u + v + w)), 
    (eps*(u^2*(1465*v - 1486*w) + 1444*w*(v + w)^2 + 
       u*(1465*v^2 + 4374*v*w - 42*w^2)))/(21*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*u*(-1465*u*v - 1465*v^2 + 1486*u*w - 2930*v*w + 1486*w^2))/
     (21*w*(u + w)*(v + w)*(u + v + w)), 0, 0, (2888*eps)/(21*w), 
    (eps*u*(21*u*v + 21*v^2 - 2867*u*w + 42*v*w - 2867*w^2))/
     (21*w*(u + w)*(v + w)*(u + v + w)), 
    -1/63*(eps*(u^2*(5776*v - 315*w) + u*(5776*v^2 + 17013*v*w + 5146*w^2) + 
        w*(5839*v^2 + 11300*v*w + 5461*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w)), (eps*(u^2*(21*v - 5818*w) + 126*w^2*(v + w) + 
       u*(21*v^2 + 168*v*w - 5692*w^2)))/(21*w*(u + w)*(v + w)*(u + v + w)), 
    -1/21*(eps*(-63*w^2*(v + w) + u^2*(42*v + 2930*w) + 
        u*(42*v^2 + 21*v*w + 2867*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 
    0, 0, 0, 0, (3*eps*u)/(2*(v + w)*(u + v + w)), 
    -1/2*(eps*(2*u*v + 2*v^2 + 5*u*w + 8*v*w + 6*w^2))/
      (w*(v + w)*(u + v + w)), -((eps*(u + v + 3*w))/(w*(u + v + w))), 0, 
    -((eps*(v^2 + u*(v - 2*w) + 4*v*w + 3*w^2))/(w*(v + w)*(u + v + w))), 
    (-9*eps*u)/((v + w)*(u + v + w)), 
    -((eps*(v^2 + u*(v - 5*w) + 4*v*w + 3*w^2))/(w*(v + w)*(u + v + w))), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*eps*u)/((v + w)*(u + v + w)), 
    (3*eps)/(u + v + w), (-3*eps)/(u + v + w), 
    (-3*eps*u)/((v + w)*(u + v + w)), (-3*eps)/(v + w), 0, (-3*eps)/(v + w), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(1465*u*v + 1465*v^2 - 1486*u*w + 
       2804*v*w + 1339*w^2))/(21*w*(v + w)*(u + v + w)), 
    (eps*(u^2*(1444*v - 1507*w) + u*(1444*v^2 + 4227*v*w - 168*w^2) + 
       w*(1465*v^2 + 2804*v*w + 1339*w^2)))/(21*w*(u + w)*(v + w)*
      (u + v + w)), -1/2*(eps*(u^2 + w*(-v + 5*w) + u*(v + 6*w)))/
      (w*(u + w)*(u + v + w)), (eps*(u + v - 5*w))/(2*w*(u + v + w)), 
    (eps*(2888*u^2 + 2888*u*v + 5671*u*w + 2909*v*w + 2783*w^2))/
     (21*w*(u + w)*(u + v + w)), 
    -1/21*(eps*(2951*u*v + 2951*v^2 - 8979*u*w + 5524*v*w + 2573*w^2))/
      (w*(v + w)*(u + v + w)), (eps*u*(-21*u*v - 21*v^2 + 5881*u*w - 42*v*w + 
       5881*w^2))/(21*w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, (-2*eps)/(u + v + w), -(eps/w), 0, 0, 0, 0}, 
   {-1/2*(eps*(u^2*(15*v - 13*w) + 27*v*w*(v + w) + 
        u*(15*v^2 + 30*v*w - 13*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-6*eps*v)/((u + w)*(u + v + w)), 
    (eps*(3*u^2*(1523*v + 63*w) + 7*w*(1163*v^2 + 1190*v*w + 27*w^2) + 
       u*(4569*v^2 + 9327*v*w + 378*w^2)))/(126*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(5293*v - 2047*w) + 
       u*(5293*v^2 + 8181*v*w - 4452*w^2) - w*(20043*v^2 + 22448*v*w + 
         2405*w^2)))/(42*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-3435*v*w*(v + w) + u^2*(2027*v + 851*w) + 
       u*(2027*v^2 + 4054*v*w + 851*w^2)))/(126*w*(u + w)*(v + w)*
      (u + v + w)), 0, 0, (6*eps*v)/((u + w)*(u + v + w)), 
    (-12*eps*v)/((u + w)*(u + v + w)), 0, (-6*eps*v)/((u + w)*(u + v + w)), 
    (eps*(5*u^2 + 5*u*v + 4*u*w + 23*v*w - w^2))/(w*(u + w)*(u + v + w)), 
    (eps*(u^2*(9*v - 5*w) - 9*v*w*(v + w) + u*(9*v^2 + 18*v*w - 5*w^2)))/
     (w*(u + w)*(v + w)*(u + v + w)), 
    (2*eps*v*(2*u^2 - w*(v + w) + 2*u*(v + 2*w)))/(w*(u + w)*(v + w)*
      (u + v + w)), (6*eps*v*(-2*u^2 + w*(v + w) - 2*u*(v + 2*w)))/
     (w*(u + w)*(v + w)*(u + v + w)), 0, 
    (eps*(1397*u^2 + 1397*u*v + 3046*u*w + 1145*v*w + 1649*w^2))/
     (21*w*(u + w)*(u + v + w)), 
    (eps*(-63*u^2 - 63*u*(v - 2*w) + w*(-1723*v + 189*w)))/
     (42*w*(u + w)*(u + v + w)), 
    -1/21*(eps*(u^2*(239*v + 50*w) + w*(-302*v^2 - 63*v*w + 239*w^2) + 
        u*(239*v^2 + 717*v*w + 289*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(478*v - 252*w) + u*(478*v^2 + 893*v*w - 315*w^2) - 
       w*(604*v^2 + 667*v*w + 63*w^2)))/(42*w*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(u^2*(8*v + w) + w*(-v^2 + v*w + 2*w^2) + 
        u*(8*v^2 + 18*v*w + 3*w^2)))/(w*(u + w)*(v + w)*(u + v + w))), 
    (eps*u*(8*v^2 + 16*v*w + w^2 + u*(8*v + w)))/(w*(u + w)*(v + w)*
      (u + v + w)), 0, 0, -1/21*(eps*(864*u + 864*v + 449*w))/
      (w*(u + v + w)), (eps*(-2*u^2*(277*v + 130*w) + 
       u*(-554*v^2 - 743*v*w + 105*w^2) + w*(906*v^2 + 1271*v*w + 365*w^2)))/
     (42*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(1187*v + 893*w) + w*(672*v^2 + 2111*v*w + 1439*w^2) + 
       u*(1187*v^2 + 3813*v*w + 2332*w^2)))/(63*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(-42*u^2*(3*v - 4*w) + 1145*v*w*(v + w) - 
       42*u*(3*v^2 + 6*v*w - 4*w^2)))/(21*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(1145*v*w*(v + w) + u^2*(-315*v + 231*w) - 
       21*u*(15*v^2 + 30*v*w - 11*w^2)))/(42*w*(u + w)*(v + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, (-3*eps*v)/((u + w)*(u + v + w)), 
    (3*eps*v)/((u + w)*(u + v + w)), (6*eps*v)/((u + w)*(u + v + w)), 
    (-18*eps*v)/((u + w)*(u + v + w)), (12*eps*v)/((u + w)*(u + v + w)), 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1/21*(eps*(302*u^2 + 302*u*v + 667*u*w - 239*v*w + 365*w^2))/
      (w*(u + w)*(u + v + w)), 
    -1/21*(eps*(302*u^2 + 302*u*v + 667*u*w - 239*v*w + 365*w^2))/
      (w*(u + w)*(u + v + w)), -1/21*(eps*(667*u + 667*v + 730*w))/
      (w*(u + v + w)), (eps*(541*u^2 + 541*u*v + 1271*u*w - 1623*v*w + 
       730*w^2))/(21*w*(u + w)*(u + v + w)), 
    -1/21*(eps*(63*u^2 + 1145*v*w + 63*u*(v + w)))/(w*(u + w)*(u + v + w)), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*(-8*v^2 - 7*v*w + w^2 - u*(8*v + w)))/
     (w*(v + w)*(u + v + w)), 
    (eps*(u^2*(v + 8*w) + w*(-8*v^2 - 7*v*w + w^2) + 
       u*(v^2 + 3*v*w + 9*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (3*eps*(3*u^2 + 3*u*v + 4*u*w - 3*v*w + w^2))/(2*w*(u + w)*(u + v + w)), 
    (3*eps*(-3*u - 3*v + w))/(2*w*(u + v + w)), 
    (eps*(2*u^2 + u*(2*v + w) - w*(7*v + w)))/(w*(u + w)*(u + v + w)), 
    (eps*(25*u*v + 25*v^2 - 21*u*w + 20*v*w - 5*w^2))/
     (w*(v + w)*(u + v + w)), (eps*u*(9*u*v + 9*v^2 - 5*u*w + 18*v*w - 
       5*w^2))/(w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, (-2*eps)/(u + v + w), 0, 0, -(eps/w), 0, 0, 0}, 
   {(eps*(2472*u^2 + 18806*u*v + 16943*v^2 + 21278*u*w + 35749*v*w + 
       18806*w^2))/(352*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(-3625*v + 11973*w) + w*(5827*v^2 + 16251*v*w + 10424*w^2) + 
       u*(-3625*v^2 + 3174*v*w + 22397*w^2)))/(264*w*(u + w)*(v + w)*
      (u + v + w)), -1/132*(eps*(u^2*(437*v + 1006*w) + 
        u*(437*v^2 + 5*v*w + 137*w^2) - w*(415*v^2 + 1284*v*w + 869*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(20671*v + 135081*w) - w*(387452*v^2 + 419411*v*w + 
         31959*w^2) + u*(20671*v^2 + 9383*v*w + 103122*w^2)))/
     (792*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(7735*v + 449*w) + u*(7735*v^2 + 13490*v*w - 1531*w^2) - 
       w*(1799*v^2 + 3779*v*w + 1980*w^2)))/(264*w*(u + w)*(v + w)*
      (u + v + w)), 0, 0, 
    -1/44*(eps*(748*u^2 + 685*u*v + 2014*v^2 + 1433*u*w + 2699*v*w + 
        685*w^2))/((u + w)*(v + w)*(u + v + w)), 
    (eps*(2*u^2*(1125*v + 748*w) + w*(887*v^2 - 150*v*w - 1037*w^2) + 
       u*(2250*v^2 + 3463*v*w + 459*w^2)))/(44*w*(u + w)*(v + w)*
      (u + v + w)), 0, (eps*(u^2*(-10*v + 236*w) + 
       w*(-245*v^2 - 201*v*w + 44*w^2) + u*(-10*v^2 + 24*v*w + 280*w^2)))/
     (11*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(2986*u^2 + 682*u*v + 6377*v^2 + 3668*u*w + 7059*v*w + 682*w^2))/
     (132*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(60685*v + 5844*w) + w*(10705*v^2 + 5029*v*w - 5676*w^2) + 
       u*(60685*v^2 + 115694*v*w + 168*w^2)))/(792*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(659*v + 1354*w) + 
       w*(-436*v^2 - 249*v*w + 187*w^2) + u*(659*v^2 + 1505*v*w + 1541*w^2)))/
     (66*w*(u + w)*(v + w)*(u + v + w)), 
    -1/44*(eps*(u^2*(1671*v + 2003*w) + w*(-304*v^2 - 205*v*w + 99*w^2) + 
        u*(1671*v^2 + 3441*v*w + 2102*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    0, (eps*(u^2*(3383*v + 419*w) + u*(3383*v^2 + 5699*v*w - 648*w^2) - 
       11*w*(93*v^2 + 190*v*w + 97*w^2)))/(66*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(214*v - 224*w) + u*(214*v^2 + 109*v*w - 543*w^2) - 
       11*w*(33*v^2 + 62*v*w + 29*w^2)))/(66*w*(u + w)*(v + w)*(u + v + w)), 
    -1/6*(eps*(u^2*(78*v + 67*w) - 2*w*(21*v^2 + 25*v*w + 4*w^2) + 
        u*(78*v^2 + 148*v*w + 59*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(1392*v + 5681*w) + w*(-4683*v^2 - 3979*v*w + 704*w^2) + 
       u*(1392*v^2 + 3488*v*w + 6385*w^2)))/(264*w*(u + w)*(v + w)*
      (u + v + w)), -1/264*(eps*(484*u^2 + 3370*u*v + 3741*v^2 + 3854*u*w + 
        7111*v*w + 3370*w^2))/((u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(9354*v - 7280*w) + u*(9354*v^2 + 20758*v*w - 5230*w^2) + 
       25*w*(-1299*v^2 - 1217*v*w + 82*w^2)))/(1056*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(5*v*(v + w) + u*(5*v + 3*w)))/
     (3*w*(v + w)*(u + v + w)), 
    (eps*(-199*u*v - 199*v^2 + 375*u*w - 155*v*w + 44*w^2))/
     (22*w*(v + w)*(u + v + w)), 
    -1/22*(eps*(-1699*v*w*(v + w) + u^2*(131*v + 22*w) + 
        u*(131*v^2 + 262*v*w + 22*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-22*u^2*(53*v + 25*w) + w*(1875*v^2 + 1787*v*w - 88*w^2) - 
       22*u*(53*v^2 + 110*v*w + 29*w^2)))/(44*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(2297*v + 5707*w) + 3*w*(7123*v^2 + 5803*v*w - 1320*w^2) + 
       u*(2297*v^2 + 634*v*w + 1747*w^2)))/(528*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(-6621*v + 461*w) + 
       7*w*(1233*v^2 + 1673*v*w + 440*w^2) + 
       u*(-6621*v^2 - 10162*v*w + 3541*w^2)))/(176*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(-4*u^2*(647*v + 1957*w) + 
       3*w*(3811*v^2 + 4295*v*w + 484*w^2) - 
       4*u*(647*v^2 + 931*v*w + 1594*w^2)))/(528*w*(u + w)*(v + w)*
      (u + v + w)), (-2*eps*(u*(v - w) + (v + w)^2))/(w*(v + w)*(u + v + w)), 
    (-2*eps)/w, (-2*eps)/w, (eps*(v - 2*w))/(w*(v + w)), 
    (-4*eps*(3*v + w))/(w*(v + w)), 
    -((eps*(5*u*v + 5*v^2 + 12*u*w + 11*v*w + 6*w^2))/
      (w*(v + w)*(u + v + w))), 
    (eps*(u^2*(109*v + 110*w) + 22*w*(4*v^2 + 9*v*w + 5*w^2) + 
       u*(109*v^2 + 328*v*w + 220*w^2)))/(22*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(175*v + 198*w) + 22*w*(3*v^2 + 8*v*w + 5*w^2) + 
       u*(175*v^2 + 460*v*w + 308*w^2)))/(22*w*(u + w)*(v + w)*(u + v + w)), 
    (-2*eps*(u^2*(v + 2*w) + w*(7*v^2 + 12*v*w + 5*w^2) + 
       u*(v^2 + 7*v*w + 7*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(-66*w*(v + w)^2 + u^2*(265*v + 242*w) + 
        u*(265*v^2 + 464*v*w + 176*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (2*eps*(u^2*(37*v + 36*w) + 3*w*(7*v^2 + 13*v*w + 6*w^2) + 
       u*(37*v^2 + 92*v*w + 54*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(u^2*(793*v + 638*w) + 22*w*(13*v^2 + 20*v*w + 7*w^2) + 
        u*(793*v^2 + 1740*v*w + 792*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (2*eps)/w, -1/12*(eps*(21*u*v + 21*v^2 + 17*u*w + 22*v*w + w^2))/
      (w*(v + w)*(u + v + w)), 
    -1/132*(eps*(3*u^2*(77*v + 307*w) + 11*w*(103*v^2 + 154*v*w + 51*w^2) + 
        3*u*(77*v^2 + 341*v*w + 494*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(11*v + 257*w) + 22*w*(28*v^2 + 41*v*w + 13*w^2) + 
       u*(11*v^2 + 308*v*w + 543*w^2)))/(66*w*(u + w)*(v + w)*(u + v + w)), 
    -1/6*(eps*(19*u*v + 19*v^2 + 24*u*w + 20*v*w + w^2))/
      (w*(v + w)*(u + v + w)), 
    (eps*(u^2*(11*v + 532*w) + 88*w*(7*v^2 + 10*v*w + 3*w^2) + 
       u*(11*v^2 + 286*v*w + 796*w^2)))/(66*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(19*u*v + 19*v^2 + 33*u*w + 30*v*w + 11*w^2))/
     (2*w*(v + w)*(u + v + w)), 
    (eps*(u^2*(418*v + 1005*w) + 11*w*(93*v^2 + 122*v*w + 29*w^2) + 
       u*(418*v^2 + 1155*v*w + 1324*w^2)))/(66*w*(u + w)*(v + w)*
      (u + v + w)), (4*eps*(3*v + w))/(w*(v + w)), 
    (4*eps*v)/((u + w)*(u + v + w)), (2*eps*(v - w))/(w*(v + w)), (-2*eps)/w, 
    (-2*eps*(2*v*(v + w) + u*(2*v + w)))/(w*(v + w)*(u + v + w)), 
    (eps*(u*(5*v - 2*w) + 5*v*(v + w)))/(w*(v + w)*(u + v + w)), 
    (eps*(-2*u*v - 2*v^2 - 5*u*w + 3*v*w + 5*w^2))/(w*(v + w)*(u + v + w)), 
    -((eps*(u^2*(21*v + 19*w) + w*(v^2 + 4*v*w + 3*w^2) + 
        u*(21*v^2 + 45*v*w + 22*w^2)))/(w*(u + w)*(v + w)*(u + v + w))), 
    (-2*eps*(u^2*(4*v + 3*w) + u*v*(4*v + 5*w) - 3*w*(2*v^2 + 3*v*w + w^2)))/
     (w*(u + w)*(v + w)*(u + v + w)), -((eps*(3*v + w))/(w*(v + w))), 
    (2*eps*(u^2*(43*v + 36*w) - 3*w*(7*v^2 + 9*v*w + 2*w^2) + 
       u*(43*v^2 + 80*v*w + 30*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(21*v + 17*w) - w*(19*v^2 + 26*v*w + 7*w^2) + 
       u*(21*v^2 + 35*v*w + 10*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 0, 0, 
    0, 0, (-4*eps*u)/((v + w)*(u + v + w)), 
    (4*eps*u)/(3*(v + w)*(u + v + w)), (-4*eps*u)/((v + w)*(u + v + w)), 0, 
    (8*eps*v)/(w*(v + w)), (-3*eps*(44*u^2 + 44*u*w - 35*v*(v + w)))/
     (22*(u + w)*(v + w)*(u + v + w)), 
    (-3*eps*(22*u^2 + 22*u*w - 35*v*(v + w)))/(11*(u + w)*(v + w)*
      (u + v + w)), (21*eps*v*(u^2 + 20*w*(v + w) + u*(v + 2*w)))/
     (88*w*(u + w)*(v + w)*(u + v + w)), (21*eps*u*v*(u + v + 2*w))/
     (88*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(331*v - 528*w) + 210*v*w*(v + w) + 
       u*(331*v^2 + 662*v*w - 528*w^2)))/(44*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-1260*v*w*(v + w) + u^2*(331*v + 528*w) + 
       u*(331*v^2 + 662*v*w + 528*w^2)))/(44*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*v*(176*u^2 - 105*w*(v + w) + 176*u*(v + 2*w)))/
     (22*w*(u + w)*(v + w)*(u + v + w)), (-2*eps*(v - w))/(w*(v + w)), 
    (2*eps*(u^2 + w*(-v + w) + u*(v + 2*w)))/(w*(u + w)*(u + v + w)), 
    (2*eps)/w, 0, (-6*eps*v)/(11*w*(v + w)), (3*eps*(u + v))/
     (11*w*(u + v + w)), (63*eps*(u*(v - w) + v*(v + w)))/
     (11*w*(v + w)*(u + v + w)), (-63*eps*v)/(11*w*(v + w)), 0, 
    (-63*eps*(u + v))/(11*w*(u + v + w)), (16*eps*v)/(w*(v + w)), 
    (21*eps*v*(u^2 + 2*w*(v + w) + u*(v + 2*w)))/(22*w*(u + w)*(v + w)*
      (u + v + w)), (eps*v)/(22*w*(v + w)), 
    (21*eps*v)/(22*(u + w)*(u + v + w)), (-21*eps*u*v*(u + v + 2*w))/
     (22*w*(u + w)*(v + w)*(u + v + w)), 
    (21*eps*v*(u^2 + 2*w*(v + w) + u*(v + 2*w)))/(22*w*(u + w)*(v + w)*
      (u + v + w)), (-21*eps*v*(u^2 + 2*w*(v + w) + u*(v + 2*w)))/
     (44*w*(u + w)*(v + w)*(u + v + w)), -(eps/w), 
    (eps*(5*v + 3*w))/(w*(v + w)), -(eps/w)}, 
   {-1/3168*(eps*(u^2*(175609*v + 235189*w) + w*(150508*v^2 + 299783*v*w + 
          149275*w^2) + u*(175609*v^2 + 500493*v*w + 384464*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(-1332*v + 6341*w) + 112*w*(11*v^2 + 47*v*w + 36*w^2) + 
       u*(-1332*v^2 + 1368*v*w + 10373*w^2)))/(264*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(-2*u^2*(217*v + 794*w) + 
       u*(-434*v^2 + 89*v*w - 631*w^2) + 11*w*(82*v^2 + 169*v*w + 87*w^2)))/
     (132*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(650696*v + 596511*w) + w*(43988*v^2 + 512087*v*w + 
         468099*w^2) + u*(650696*v^2 + 1769491*v*w + 1064610*w^2)))/
     (1584*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(4650*v - 343*w) + u*(4650*v^2 + 9432*v*w - 211*w^2) + 
       132*w*(-13*v^2 - 12*v*w + w^2)))/(264*w*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(v^2 - 4*v*w - 5*w^2 + u*(v + 3*w)))/(w*(v + w)*(u + v + w))), 
    (4*eps*(v^2 + u*(v - w) - v*w - 2*w^2))/(w*(v + w)*(u + v + w)), 
    -1/44*(eps*(17*u^2*(v + 18*w) + 7*w*(63*v^2 + 104*v*w + 41*w^2) + 
        u*(17*v^2 + 321*v*w + 593*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(5*u^2*(317*v + 96*w) + w*(926*v^2 + 551*v*w - 375*w^2) + 
       5*u*(317*v^2 + 559*v*w + 21*w^2)))/(44*w*(u + w)*(v + w)*(u + v + w)), 
    (2*eps*(v - w))/(w*(v + w)), 
    (eps*(u^2*(349*v + 361*w) + 11*w*(v^2 + 17*v*w + 16*w^2) + 
       u*(349*v^2 + 874*v*w + 537*w^2)))/(22*w*(u + w)*(v + w)*(u + v + w)), 
    -1/792*(eps*(u^2*(24631*v + 33973*w) + w*(15937*v^2 + 63572*v*w + 
          47635*w^2) + u*(24631*v^2 + 96897*v*w + 81608*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/1584*(eps*(u^2*(-14107*v + 81919*w) + w*(26717*v^2 + 105900*v*w + 
          79183*w^2) + u*(-14107*v^2 + 50969*v*w + 161102*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(743*v + 716*w) + 11*w*(4*v^2 + 11*v*w + 7*w^2) + 
       u*(743*v^2 + 1563*v*w + 793*w^2)))/(66*w*(u + w)*(v + w)*(u + v + w)), 
    -1/44*(eps*(u^2*(1139*v + 727*w) + 11*w*(-4*v^2 + 7*v*w + 11*w^2) + 
        u*(1139*v^2 + 2399*v*w + 848*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-2*eps)/(u + v + w), (eps*(u^2*(431*v + 55*w) + 
       11*w*(7*v^2 + 8*v*w + w^2) + u*(431*v^2 + 873*v*w + 66*w^2)))/
     (22*w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(u^2*(-64*v + 127*w) + 11*w*(19*v^2 + 32*v*w + 13*w^2) + 
        u*(-64*v^2 + 15*v*w + 270*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/2*(eps*(-2*w*(v + w)^2 + 5*u^2*(4*v + 3*w) + 
        u*(20*v^2 + 38*v*w + 13*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(1629*v + 1373*w) + 44*w*(9*v^2 + 16*v*w + 7*w^2) + 
       u*(1629*v^2 + 3566*v*w + 1681*w^2)))/(88*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(2*u^2*(242*v - 67*w) + 
       2*u*(242*v^2 + 529*v*w - 22*w^2) + w*(463*v^2 + 553*v*w + 90*w^2)))/
     (88*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(2*u^2*(6803*v - 2636*w) + 2*u*(6803*v^2 + 13011*v*w - 3231*w^2) - 
       w*(463*v^2 + 1653*v*w + 1190*w^2)))/(352*w*(u + w)*(v + w)*
      (u + v + w)), (2*eps*(3*u*v + 3*v^2 + 2*u*w + 2*v*w - w^2))/
     (3*w*(v + w)*(u + v + w)), (eps*(44*u*v + 44*v^2 + 177*u*w - 44*w^2))/
     (22*w*(v + w)*(u + v + w)), 
    (eps*(u^2*(-1896*v + 43*w) + 22*w*(-3*v^2 + v*w + 4*w^2) + 
       u*(-1896*v^2 - 3704*v*w + 131*w^2)))/(22*w*(u + w)*(v + w)*
      (u + v + w)), -1/44*(eps*(u^2*(2579*v + 110*w) - 
        22*w*(3*v^2 + v*w - 2*w^2) + u*(2579*v^2 + 5202*v*w + 154*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/528*(eps*(u^2*(24088*v - 1223*w) + 264*w*(7*v^2 + 16*v*w + 9*w^2) + 
        u*(24088*v^2 + 50552*v*w + 1153*w^2)))/(w*(u + w)*(v + w)*
       (u + v + w)), (eps*(u^2*(-10588*v + 461*w) + 
       88*w*(17*v^2 + 20*v*w + 3*w^2) + u*(-10588*v^2 - 20912*v*w + 
         725*w^2)))/(176*w*(u + w)*(v + w)*(u + v + w)), 
    -1/528*(eps*(u^2*(16221*v + 11596*w) + 44*w*(18*v^2 + 121*v*w + 
          103*w^2) + u*(16221*v^2 + 36974*v*w + 16128*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), (-2*eps*(u*(v - w) + v*(v + w)))/
     (w*(v + w)*(u + v + w)), (-2*eps)/w, -(eps/w), 
    (eps*(v - 2*w))/(w*(v + w)), (2*eps*(-v + w))/(w*(v + w)), 
    -1/2*(eps*(v^2 + 5*v*w + 4*w^2 + u*(v + 8*w)))/(w*(v + w)*(u + v + w)), 
    (eps*(u^2*(-12*v + w) - 11*w*(3*v^2 + v*w - 2*w^2) + 
       u*(-12*v^2 - 2*v*w + 23*w^2)))/(22*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(44*w^2*(v + w) + u^2*(43*v + 45*w) + 
       u*(43*v^2 + 130*v*w + 89*w^2)))/(22*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(2*u^2*v - 3*w*(v + w)^2 + u*(2*v^2 + v*w - 3*w^2)))/
     (w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(-22*w^2*(v + w) + u^2*(199*v + 87*w) + 
        u*(199*v^2 + 376*v*w + 65*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(23*v + 22*w) + 3*w*(3*v^2 + 7*v*w + 4*w^2) + 
       u*(23*v^2 + 58*v*w + 34*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(u^2*(353*v + 175*w) + 22*w*(5*v^2 + 6*v*w + w^2) + 
        u*(353*v^2 + 728*v*w + 197*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (2*eps)/w, (eps*(3*u*v + 3*v^2 + 11*u*w + 10*v*w + 7*w^2))/
     (4*w*(v + w)*(u + v + w)), (eps*(u^2*(77*v - 27*w) + 143*w*(v + w)^2 + 
       u*(77*v^2 + 297*v*w + 116*w^2)))/(44*w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(u^2*(33*v + 14*w) + 22*w*(2*v^2 + 5*v*w + 3*w^2) + 
        u*(33*v^2 + 132*v*w + 80*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/2*(eps*((v + w)^2 + u*(v + 6*w)))/(w*(v + w)*(u + v + w)), 
    -1/22*(eps*(3*u^2*(11*v + 45*w) + 22*w*(2*v^2 + 7*v*w + 5*w^2) + 
        u*(33*v^2 + 176*v*w + 245*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(3*u*v + 3*v^2 + u*w - 6*v*w - 9*w^2))/(2*w*(v + w)*(u + v + w)), 
    -1/22*(eps*(2*u^2*(33*v + 73*w) + 77*w*(v^2 + 4*v*w + 3*w^2) + 
        u*(66*v^2 + 363*v*w + 377*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-4*eps*(4*u + v + w))/((v + w)*(u + v + w)), (-2*eps)/(u + v + w), 
    (eps*(v^2 + u*(v - 3*w) - w^2))/(w*(v + w)*(u + v + w)), -(eps/w), 
    (2*eps)/(v + w), (eps*(v^2 + u*(v - 3*w) - w^2))/
     (2*w*(v + w)*(u + v + w)), (3*eps*(u*(v - w) + (v + w)^2))/
     (2*w*(v + w)*(u + v + w)), 
    -((eps*(v*w*(v + w) + 2*u^2*(6*v + 5*w) + 2*u*(6*v^2 + 12*v*w + 5*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w))), 
    -((eps*(-2*w*(v + w)^2 + u^2*(9*v + 4*w) + u*(9*v^2 + 16*v*w + 2*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w))), 
    (eps*(-2*u*v - 2*v^2 - 5*u*w - v*w + w^2))/(w*(v + w)*(u + v + w)), 
    (eps*(u^2*(53*v + 31*w) - 3*w*(3*v^2 + 4*v*w + w^2) + 
       u*(53*v^2 + 103*v*w + 28*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-7*v*w*(v + w) + 3*u^2*(5*v + 2*w) + 3*u*(5*v^2 + 10*v*w + 2*w^2)))/
     (w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 
    (4*eps*u)/((v + w)*(u + v + w)), (-4*eps*u)/(3*(v + w)*(u + v + w)), 
    (4*eps*u)/((v + w)*(u + v + w)), 0, 0, 
    -1/22*(eps*u*(105*u*v + 105*v^2 + 44*u*w + 210*v*w + 44*w^2))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/11*(eps*u*(105*u*v + 105*v^2 + 22*u*w + 210*v*w + 22*w^2))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    (-21*eps*u*(19*v^2 + 38*v*w + w^2 + u*(19*v + w)))/
     (88*w*(u + w)*(v + w)*(u + v + w)), 
    (21*eps*u*(v^2 + u*(v - w) + 2*v*w - w^2))/(88*w*(u + w)*(v + w)*
      (u + v + w)), (eps*u*(121*u*v + 121*v^2 - 155*u*w + 242*v*w - 155*w^2))/
     (44*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*u*(1591*u*v + 1591*v^2 + 197*u*w + 3182*v*w + 197*w^2))/
     (44*w*(u + w)*(v + w)*(u + v + w)), (281*eps*u*v*(u + v + 2*w))/
     (22*w*(u + w)*(v + w)*(u + v + w)), (2*eps*(-v + w))/(w*(v + w)), 
    (2*eps*(u + v + 2*w))/(w*(u + v + w)), (2*eps*(u + v))/(w*(u + v + w)), 
    0, (3*eps*u)/(11*(v + w)*(u + v + w)), 0, 
    (-63*eps*u)/(11*(v + w)*(u + v + w)), 
    (63*eps*u)/(22*(v + w)*(u + v + w)), 0, 0, 0, (-21*eps*u)/(22*w*(u + w)), 
    -1/22*(eps*u)/((v + w)*(u + v + w)), (-21*eps*u*v*(u + v + 2*w))/
     (22*w*(u + w)*(v + w)*(u + v + w)), 
    (21*eps*u*(-v^2 - 2*v*w + w^2 + u*(-v + w)))/(22*w*(u + w)*(v + w)*
      (u + v + w)), (-21*eps*u)/(22*w*(u + w)), (21*eps*u)/(44*w*(u + w)), 0, 
    (2*eps*v)/(w*(v + w)), -(eps/w)}, 
   {-1/1056*(eps*(u^2*(175609*v + 243661*w) + w*(201337*v^2 + 407558*v*w + 
          206221*w^2) + u*(175609*v^2 + 557439*v*w + 449882*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/264*(eps*(u^2*(1031*v - 4718*w) + u*(1031*v^2 + 2942*v*w - 3838*w^2) + 
        w*(2791*v^2 + 3671*v*w + 880*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-(u^2*(755*v + 3626*w)) + u*(-755*v^2 + 360*v*w - 1756*w^2) + 
       w*(1521*v^2 + 3391*v*w + 1870*w^2)))/(132*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(1903618*v + 1525707*w) + 
       w*(931420*v^2 + 2378251*v*w + 1446831*w^2) + 
       u*(1903618*v^2 + 5254067*v*w + 2972538*w^2)))/
     (1584*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(6479*v - 1214*w) + u*(6479*v^2 + 14542*v*w + 370*w^2) + 
       w*(-3085*v^2 - 1501*v*w + 1584*w^2)))/(264*w*(u + w)*(v + w)*
      (u + v + w)), (-8*eps*(u + v - w))/(w*(u + v + w)), 
    (8*eps*(2*u*v + 2*v^2 + v*w - w^2))/(w*(v + w)*(u + v + w)), 
    -1/44*(eps*(u^2*(227*v + 346*w) + w*(-427*v^2 - 75*v*w + 352*w^2) + 
        u*(227*v^2 + 806*v*w + 698*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(2593*v + 32*w) + w*(1979*v^2 + 1891*v*w - 88*w^2) + 
       u*(2593*v^2 + 5098*v*w - 56*w^2)))/(44*w*(u + w)*(v + w)*(u + v + w)), 
    (8*eps*v)/(w*(v + w)), (eps*(3*u^2*(341*v + 189*w) + 
       w*(479*v^2 + 853*v*w + 374*w^2) + u*(1023*v^2 + 2420*v*w + 941*w^2)))/
     (22*w*(u + w)*(v + w)*(u + v + w)), 
    -1/264*(eps*(u^2*(21463*v + 37129*w) + w*(22003*v^2 + 65546*v*w + 
          43543*w^2) + u*(21463*v^2 + 86469*v*w + 80672*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/1584*(eps*(7*u^2*(11519*v + 37155*w) + w*(124265*v^2 + 368942*v*w + 
          244677*w^2) + u*(80633*v^2 + 405943*v*w + 504762*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(752*v + 265*w) + w*(251*v^2 + 185*v*w - 66*w^2) + 
       u*(752*v^2 + 1438*v*w + 199*w^2)))/(33*w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(u^2*(862*v - 98*w) + 2*u*(431*v^2 + 829*v*w - 82*w^2) + 
        3*w*(25*v^2 + 3*v*w - 22*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-4*eps)/(u + v + w), (eps*(2*u^2*(89*v + 54*w) + 
       11*w*(8*v^2 + 17*v*w + 9*w^2) + u*(178*v^2 + 455*v*w + 207*w^2)))/
     (11*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(u^2*(304*v - 123*w) + u*(304*v^2 + 410*v*w - 321*w^2) - 
       22*w*(8*v^2 + 17*v*w + 9*w^2)))/(22*w*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(4*w*(v + w)^2 + u^2*(17*v + 18*w) + 
        u*(17*v^2 + 38*v*w + 22*w^2)))/(w*(u + w)*(v + w)*(u + v + w))), 
    (eps*(u^2*(4489*v + 2284*w) + w*(2815*v^2 + 3629*v*w + 814*w^2) + 
       u*(4489*v^2 + 9792*v*w + 3098*w^2)))/(88*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(u^2*(638*v - 179*w) + 
       2*w*(791*v^2 + 1264*v*w + 473*w^2) + 
       u*(638*v^2 + 2222*v*w + 767*w^2)))/(44*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(13*u^2*(725*v - 262*w) + u*(9425*v^2 + 17772*v*w - 4484*w^2) + 
       7*w*(337*v^2 + 183*v*w - 154*w^2)))/(88*w*(u + w)*(v + w)*
      (u + v + w)), (eps*(17*u*v + 17*v^2 + 13*u*w + 13*v*w - 4*w^2))/
     (3*w*(v + w)*(u + v + w)), 
    (eps*(287*v^2 + 111*v*w - 176*w^2 + 7*u*(41*v + 16*w)))/
     (22*w*(v + w)*(u + v + w)), 
    -1/22*(eps*(u^2*(5733*v + 25*w) + w*(2073*v^2 + 1897*v*w - 176*w^2) + 
        u*(5733*v^2 + 11290*v*w - 151*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/44*(eps*(u^2*(6615*v - 176*w) + 1721*v*w*(v + w) + 
        u*(6615*v^2 + 13230*v*w - 176*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/528*(eps*(u^2*(73505*v + 982*w) + 3*w*(8619*v^2 + 9323*v*w + 
          704*w^2) + u*(73505*v^2 + 149122*v*w + 3094*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/176*(eps*(u^2*(25143*v - 922*w) + 3*w*(1381*v^2 + 1909*v*w + 
          528*w^2) + u*(25143*v^2 + 51870*v*w + 662*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), 
    -1/528*(eps*(u^2*(45283*v + 26520*w) + w*(16537*v^2 + 31497*v*w + 
          14960*w^2) + u*(45283*v^2 + 105526*v*w + 41480*w^2)))/
      (w*(u + w)*(v + w)*(u + v + w)), (-8*eps*v)/(w*(v + w)), (-8*eps)/w, 0, 
    (6*eps*v)/(w*(v + w)), 0, (eps*(9*u*v + 9*v^2 + 6*u*w + 13*v*w + 4*w^2))/
     (2*w*(v + w)*(u + v + w)), 
    -1/22*(eps*(u^2*(145*v + 107*w) + 11*w*(17*v^2 + 21*v*w + 4*w^2) + 
        u*(145*v^2 + 334*v*w + 151*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(88*v*w*(v + w) + 17*u^2*(4*v + 5*w) + 
        17*u*(4*v^2 + 8*v*w + 5*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(4*u^2*(2*v + w) + 4*u*(2*v^2 + 5*v*w + 2*w^2) + 
       w*(9*v^2 + 13*v*w + 4*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(88*v*w*(v + w) + u^2*(354*v + 41*w) + 
        u*(354*v^2 + 708*v*w + 41*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    -((eps*(u^2*(17*v + 18*w) + 3*w*(9*v^2 + 13*v*w + 4*w^2) + 
        u*(17*v^2 + 46*v*w + 30*w^2)))/(w*(u + w)*(v + w)*(u + v + w))), 
    (eps*(u^2*(-288*v + 91*w) + 22*w*(-3*v^2 + v*w + 4*w^2) + 
       u*(-288*v^2 - 488*v*w + 179*w^2)))/(22*w*(u + w)*(v + w)*(u + v + w)), 
    (4*eps*(2*u + 2*v + w))/(w*(u + v + w)), 
    (eps*(5*u*v + 5*v^2 + 12*u*w + 13*v*w + 8*w^2))/(w*(v + w)*(u + v + w)), 
    (eps*(u^2*(154*v + 113*w) + 22*w*(11*v^2 + 19*v*w + 8*w^2) + 
       u*(154*v^2 + 484*v*w + 289*w^2)))/(22*w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(176*w*(v + w)^2 + u^2*(88*v + 113*w) + 
        u*(88*v^2 + 352*v*w + 289*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (2*eps*(u*(v - 2*w) + v*(v + w)))/(w*(v + w)*(u + v + w)), 
    -1/22*(eps*(u^2*(88*v + 553*w) + 176*w*(v^2 + 3*v*w + 2*w^2) + 
        u*(88*v^2 + 528*v*w + 905*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-2*eps*(u*(3*v + 8*w) + 3*(v^2 + 5*v*w + 4*w^2)))/
     (w*(v + w)*(u + v + w)), 
    -1/22*(eps*(u^2*(308*v + 729*w) + 44*w*(9*v^2 + 25*v*w + 16*w^2) + 
        u*(308*v^2 + 1320*v*w + 1433*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (-8*eps*(v^2 + 3*v*w + 2*w^2 + u*(v + 5*w)))/(w*(v + w)*(u + v + w)), 
    (-2*eps*(u^2 + w*(-v + w) + u*(v + 2*w)))/(w*(u + w)*(u + v + w)), 
    (-8*eps*u)/((v + w)*(u + v + w)), 0, (4*eps)/(v + w), 
    (-3*eps*(3*v + w))/(2*w*(v + w)), 
    (eps*(17*u*v + 17*v^2 + 5*u*w + 20*v*w + 3*w^2))/
     (2*w*(v + w)*(u + v + w)), -((eps*(17*u*v + 13*u*w + 4*v*w))/
      (w*(u + w)*(v + w))), 
    -((eps*(u^2*(22*v + 9*w) + 3*w*(3*v^2 + 4*v*w + w^2) + 
        u*(22*v^2 + 47*v*w + 12*w^2)))/(w*(u + w)*(v + w)*(u + v + w))), 
    -((eps*(4*v*(v + w) + u*(4*v + 15*w)))/(w*(v + w)*(u + v + w))), 
    (eps*(u^2*(73*v + 21*w) + 9*w*(3*v^2 + 4*v*w + w^2) + 
       u*(73*v^2 + 155*v*w + 30*w^2)))/(w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(23*u^2*v - 3*v^2*w + 3*w^3 + u*(23*v^2 + 49*v*w + 3*w^2)))/
     (w*(u + w)*(v + w)*(u + v + w)), 0, 0, 0, 0, 
    (16*eps*u)/((v + w)*(u + v + w)), (-16*eps*u)/(3*(v + w)*(u + v + w)), 
    (16*eps*u)/((v + w)*(u + v + w)), 0, (-8*eps*v)/(w*(v + w)), 
    (-105*eps*v*(3*u^2 + w*(v + w) + 3*u*(v + 2*w)))/
     (22*w*(u + w)*(v + w)*(u + v + w)), 
    (-105*eps*v*(3*u^2 + w*(v + w) + 3*u*(v + 2*w)))/
     (11*w*(u + w)*(v + w)*(u + v + w)), 
    (-21*eps*(20*v*w*(v + w) + u^2*(58*v + 3*w) + 
       u*(58*v^2 + 116*v*w + 3*w^2)))/(88*w*(u + w)*(v + w)*(u + v + w)), 
    (21*eps*u*(2*u*v + 2*v^2 - 3*u*w + 4*v*w - 3*w^2))/
     (88*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(-210*v*w*(v + w) + u^2*(32*v + 63*w) + 
       u*(32*v^2 + 64*v*w + 63*w^2)))/(44*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*(1260*v*w*(v + w) + u^2*(4442*v + 63*w) + 
       u*(4442*v^2 + 8884*v*w + 63*w^2)))/(44*w*(u + w)*(v + w)*(u + v + w)), 
    (eps*v*(667*u^2 + 105*w*(v + w) + 667*u*(v + 2*w)))/
     (22*w*(u + w)*(v + w)*(u + v + w)), (-8*eps*v)/(w*(v + w)), (8*eps)/w, 
    (8*eps*(u + v))/(w*(u + v + w)), 0, (3*eps*(2*v*(v + w) + u*(2*v + 3*w)))/
     (11*w*(v + w)*(u + v + w)), (-3*eps*(u + v))/(11*w*(u + v + w)), 
    (-63*eps*(v*(v + w) + u*(v + 2*w)))/(11*w*(v + w)*(u + v + w)), 
    (63*eps*(2*v*(v + w) + u*(2*v + 3*w)))/(22*w*(v + w)*(u + v + w)), 0, 
    (63*eps*(u + v))/(11*w*(u + v + w)), (-16*eps*v)/(w*(v + w)), 
    (-21*eps*(2*v*w*(v + w) + u^2*(4*v + 3*w) + u*(4*v^2 + 8*v*w + 3*w^2)))/
     (22*w*(u + w)*(v + w)*(u + v + w)), 
    -1/22*(eps*(v*(v + w) + u*(v + 3*w)))/(w*(v + w)*(u + v + w)), 
    (-21*eps*v*(3*u^2 + w*(v + w) + 3*u*(v + 2*w)))/
     (22*w*(u + w)*(v + w)*(u + v + w)), 
    (21*eps*u*(-2*u*v - 2*v^2 + 3*u*w - 4*v*w + 3*w^2))/
     (22*w*(u + w)*(v + w)*(u + v + w)), 
    (-21*eps*(2*v*w*(v + w) + u^2*(4*v + 3*w) + u*(4*v^2 + 8*v*w + 3*w^2)))/
     (22*w*(u + w)*(v + w)*(u + v + w)), 
    (21*eps*(2*v*w*(v + w) + u^2*(4*v + 3*w) + u*(4*v^2 + 8*v*w + 3*w^2)))/
     (44*w*(u + w)*(v + w)*(u + v + w)), 0, (4*eps*v)/(w*(v + w)), 
    (-3*eps)/w}}}}


==> anc/nbox/pr-nbox2.m <==
{{2, {0, 0, 1, 1, 0, 1, 0, 0, 0}}, {2, {0, 0, 1, 1, 1, 0, 0, 0, 0}}, 
 {2, {0, 1, 0, 1, 1, 0, 0, 0, 0}}, {2, {1, 0, 1, 0, 0, 1, 0, 0, 0}}, 
 {2, {1, 1, 0, 0, 0, 1, 0, 0, 0}}, {2, {0, 0, 1, 1, 1, 0, 1, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 0, 2, 0, 0}}, {2, {0, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 2, 0, 0, 0}}, {2, {0, 1, 1, 0, 1, 0, 1, 0, 0}}, 
 {2, {0, 1, 1, 0, 1, 1, 0, 0, 0}}, {2, {0, 1, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 0, 2, 0, 0, 0}}, {2, {0, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 2, 0, 0, 0, 0}}, {2, {1, 0, 0, 1, 1, 0, 1, 0, 0}}, 
 {2, {1, 0, 1, 0, 0, 1, 1, 0, 0}}, {2, {1, 0, 1, 0, 0, 1, 2, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 0, 1, 0, 0}}, {2, {1, 0, 1, 1, 0, 0, 2, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 1, 0, 0, 0}}, {2, {1, 0, 1, 1, 0, 2, 0, 0, 0}}, 
 {2, {1, 1, 0, 0, 0, 1, 1, 0, 0}}, {2, {1, 1, 0, 0, 0, 1, 2, 0, 0}}, 
 {2, {1, 1, 0, 1, 0, 1, 0, 0, 0}}, {2, {1, 1, 0, 1, 0, 2, 0, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 1, 0, 0, 0}}, {2, {1, 1, 1, 0, 0, 2, 0, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 0, 0, 0, 0}}, {2, {0, 0, 1, 1, 1, 1, 1, 0, 0}}, 
 {2, {0, 0, 1, 1, 1, 1, 2, 0, 0}}, {2, {0, 1, 1, 0, 1, 1, 1, 0, 0}}, 
 {2, {0, 1, 1, 1, 0, 1, 1, 0, 0}}, {2, {0, 1, 1, 1, 1, 0, 1, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, 1, 0, 0, 0}}, {2, {0, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {2, {0, 1, 1, 1, 1, 3, 0, 0, 0}}, {2, {0, 1, 1, 1, 2, 1, 0, 0, 0}}, 
 {2, {0, 1, 1, 2, 1, 1, 0, 0, 0}}, {2, {0, 1, 2, 1, 1, 1, 0, 0, 0}}, 
 {2, {0, 2, 1, 1, 1, 1, 0, 0, 0}}, {2, {2, 0, 0, 2, 1, 1, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 1, 1, 0, 0}}, {2, {1, 0, 1, 1, 0, 1, 2, 0, 0}}, 
 {2, {1, 0, 1, 1, 0, 1, 3, 0, 0}}, {2, {1, 0, 1, 1, 0, 2, 1, 0, 0}}, 
 {2, {1, 0, 1, 2, 0, 1, 1, 0, 0}}, {2, {1, 0, 2, 1, 0, 1, 1, 0, 0}}, 
 {2, {2, 0, 1, 1, 0, 1, 1, 0, 0}}, {2, {1, 0, 1, 1, 1, 0, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, 1, 1, 0, 0, 0}}, {2, {1, 1, 0, 0, 1, 1, 1, 0, 0}}, 
 {2, {1, 1, 0, 0, 1, 1, 2, 0, 0}}, {2, {1, 1, 0, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 1, 0, 1, 1, 1, 0, 0, 0}}, {2, {1, 1, 0, 1, 1, 2, 0, 0, 0}}, 
 {2, {1, 1, 0, 1, 1, 3, 0, 0, 0}}, {2, {1, 1, 0, 1, 2, 1, 0, 0, 0}}, 
 {2, {1, 1, 0, 2, 1, 1, 0, 0, 0}}, {2, {1, 2, 0, 1, 1, 1, 0, 0, 0}}, 
 {2, {2, 1, 0, 1, 1, 1, 0, 0, 0}}, {2, {1, 1, 1, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 1, 2, 0, 0}}, {2, {1, 1, 1, 0, 0, 1, 3, 0, 0}}, 
 {2, {1, 1, 1, 0, 0, 2, 1, 0, 0}}, {2, {1, 1, 2, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 2, 1, 0, 0, 1, 1, 0, 0}}, {2, {2, 1, 1, 0, 0, 1, 1, 0, 0}}, 
 {2, {1, 1, 1, 0, 1, 1, 0, 0, 0}}, {2, {1, 1, 1, 1, 0, 0, 1, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 1, 0, 0, 0}}, {2, {1, 1, 1, 1, 0, 2, 0, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 3, 0, 0, 0}}, {2, {1, 1, 2, 1, 0, 1, 0, 0, 0}}, 
 {2, {1, 2, 1, 1, 0, 1, 0, 0, 0}}, {2, {2, 1, 1, 1, 0, 1, 0, 0, 0}}, 
 {2, {2, 2, 1, 1, 0, 1, 0, 0, 0}}, {2, {0, 1, 1, 1, 1, 1, 1, 0, 0}}, 
 {2, {1, 0, 1, 1, 1, 1, 1, 0, 0}}, {2, {1, 1, 0, 1, 1, 1, 1, 0, 0}}, 
 {2, {1, 1, 1, 0, 1, 1, 1, 0, 0}}, {2, {1, 1, 1, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 1, 1, 1, 0, 1, 2, 0, 0}}, {2, {1, 1, 1, 1, 0, 2, 1, 0, 0}}, 
 {2, {1, 1, 1, 2, 0, 1, 1, 0, 0}}, {2, {1, 1, 2, 1, 0, 1, 1, 0, 0}}, 
 {2, {1, 2, 1, 1, 0, 1, 1, 0, 0}}, {2, {1, 1, 1, 1, 1, 0, 1, 0, 0}}, 
 {2, {1, 1, 1, 1, 1, 1, 0, 0, 0}}, {2, {1, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {2, {1, 1, 1, 1, 2, 1, 0, 0, 0}}, {2, {1, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 2, 1, 1, 1, 0, 0, 0}}, {2, {2, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {2, {1, 1, 1, 1, 1, 1, 1, 0, 0}}, {2, {1, 1, 1, 1, 1, 1, 2, 0, 0}}, 
 {2, {1, 1, 1, 1, 1, 2, 1, 0, 0}}}


==> anc/nbox0/Amatrixu-nb0-pri.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, -((-1 + 2*ep)/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -((-1 + 2*ep)/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((-2 + 3*ep)/(u*(u + v + w))), 0, 0, -(ep/u), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -((ep*(2*u + v + w))/(u*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -((-2 + 3*ep)/(u*(u + v + w))), 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2 + 3*ep)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  -((ep*(2*u + v + 2*w))/((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2 + 3*ep)/((u + v)*(u + v + w)), 0, 0, 0, 0, 
  -((ep*(2*u + 2*v + w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((-2 + 3*ep)*(-1 + 3*ep))/(ep*u*v*(u + w))), 
  ((-2 + 3*ep)*(-1 + 3*ep))/(ep*u*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 
  -((1 + ep)/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*u*v*(u + w))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*u*(u + w)*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (2*ep^2*v*(u + v)*(u + v + w)), 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (2*ep^2*u*(u + v)*(u + v + w)), 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(3*u + 2*v + 2*w))/(2*ep*u*(u + v)*(u + v + w)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(2*u + v + w))/(ep*u*(u + v)*(u + v + w))), 0, 
  0, 0, (-u^2 + 2*ep*u^2 - u*v - 3*ep*u*v - 2*ep*v^2 - u*w + 2*ep*u*w - 
    2*ep*v*w)/(u*(u + v)*(u + v + w)), ((1 + ep)*u*v)/
   (2*ep*(u + v)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/((1 + ep)*v^2*(u + v)*
    (u + v + w)), 0, (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   ((1 + ep)*u^2*(u + v)*(u + v + w)), 0, 0, 0, 
  (-3*ep*(-1 + 2*ep)*(-1 + 3*ep)*(2*u + v + 2*w))/
   ((1 + ep)*u*v*(u + v)*(u + v + w)), (6*ep*(-1 + 2*ep)*(-1 + 3*ep)*(u + w))/
   ((1 + ep)*u*v*(u + v)*(u + v + w)), 0, 0, 0, 
  (-6*ep^2*(2*ep*u^2 + u*v - ep*u*v + v^2 + 2*ep*u*w + v*w - 2*ep*v*w))/
   ((1 + ep)*u*v*(u + v)*(u + v + w)), 
  -((u^2 + 3*ep*u^2 + 2*u*v + 2*ep*u*v + v^2 + 2*ep*v^2 + u*w + 2*ep*u*w + 
     v*w + 2*ep*v*w)/(u*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-1 + 2*ep)*(-1 + 3*ep))/
   (ep*u*(u + v + w)), -((-1 + 2*ep)^2/(ep*u*(u + v + w))), 
  ((-1 + 2*ep)*(-1 + 3*ep))/(ep*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (-2*ep*(2*u + v + w))/(u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, ((-2 + 3*ep)*(-1 + 3*ep))/(ep*u*(u + v)*(u + v + w)), 0, 
  -(((-2 + 3*ep)*(-1 + 3*ep))/(ep*u*(u + v)*w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -((1 + ep)/u), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*u*(u + w)*(u + v + w)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*w*(u + w)*(u + v + w)), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(v + w))/(ep*u*(u + w)*(u + v + w)), 0, 
  -((-1 + 2*ep)*(-1 + 3*ep)*(u + 2*v + 2*w))/(2*ep*u*(u + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, -((u^2 + ep*u^2 + u*v - 2*ep*u*v + u*w + 2*ep*v*w + 
     2*ep*w^2)/(u*(u + w)*(u + v + w))), 
  ((1 + ep)*u*w)/(2*ep*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   ((1 + ep)*u^2*(u + w)*(u + v + w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*u + v + w))/
   ((1 + ep)*u*(u + v)*w*(u + w)*(u + v + w)), 0, 0, 
  (6*ep*(-1 + 2*ep)*(-1 + 3*ep)*(v + w))/((1 + ep)*u*w*(u + w)*(u + v + w)), 
  0, (-3*ep*(-1 + 2*ep)*(-1 + 3*ep)*(2*u*v + 2*v^2 + v*w - w^2))/
   ((1 + ep)*u*(u + v)*w*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (6*ep^2*(2*ep*u*v + u*w + ep*u*w + v*w - 2*ep*v*w + w^2 - 2*ep*w^2))/
   ((1 + ep)*u*w*(u + w)*(u + v + w)), 
  -((u^2 + u*v + 2*ep*u*v + 2*u*w + 5*ep*u*w + v*w + 2*ep*v*w + w^2 + 
     2*ep*w^2)/(u*(u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*u*(u + v)*(u + v + w)), 0, 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*u*(u + v)*w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/u, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*u*v*(u + v + w)), 0, 0, 
  -((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*u*w*(u + v + w)), 0, 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep))/(4*ep*u*(u + v + w)), 
  ((-1 + 2*ep)*(-1 + 3*ep))/(4*ep*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(ep*(4*u + v + w))/(2*u*(u + v + w)), -(v*w)/(4*u*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*u*v^2*(u + w)), 0, 0, (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*u*(u + v)*w^2), 0, 0, 0, (3*(-1 + 2*ep)*(-1 + 3*ep)*
    (u*v - u*w - v*w - w^2))/(2*u*v*w*(u + w)*(u + v + w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(u*v + v^2 - u*w + v*w))/
   (2*u*v*(u + v)*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*ep^2*(v + w)^2)/(u*v*w*(u + v + w)), (ep*(4*u + 3*v + 3*w))/
   (2*u*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(v + w))/
   (2*ep^2*u^2*(u + w)*(u + v + w)^2), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(v + w))/
   (2*ep^2*u^3*(u + w)*(u + v + w)), 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(v + w))/(ep*u^2*(u + w)*(u + v + w))), 
  ((-1 + 2*ep)^2*(2*u + v + w))/(ep*u^2*(u + w)*(u + v + w)), 
  -((-1 + 2*ep)*(-1 + 3*ep)*(6*u + v + w))/(2*ep*u^2*(u + w)*(u + v + w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep))/(ep*u*(u + w)*(u + v + w)), 0, 
  (3*(-1 + 2*ep))/((u + w)*(u + v + w)), 0, 
  (3*ep*(3*v + w))/(u*(u + w)*(u + v + w)), -((1 + ep)*v*(2*u - v - w))/
   (2*ep*u*(u + w)*(u + v + w)), (ep*(v + w)^2)/(u^2*(u + w)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, -((2*u^2 + 4*ep*u^2 + 2*u*v + 3*ep*u*v + 3*u*w + 5*ep*u*w + 
     v*w + ep*v*w + w^2 + ep*w^2)/(u*(u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, -((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(v + w))/
   (2*ep^2*u^2*(u + v)*(u + v + w)^2), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(v + w))/
   (2*ep^2*u^3*(u + v)*(u + v + w)), 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(v + w))/(ep*u^2*(u + v)*(u + v + w))), 
  ((-1 + 2*ep)^2*(2*u + v + w))/(ep*u^2*(u + v)*(u + v + w)), 
  (-2*(-1 + 2*ep)*(-1 + 3*ep)*(v + w))/(ep*u^2*(u + v)*(u + v + w)), 0, 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(v + w))/(2*ep*u^2*(u + v)*(u + v + w)), 0, 0, 
  0, 0, (ep*(v + w)^2)/(u^2*(u + v)*(u + v + w)), 
  (3*(-1 + 2*ep))/((u + v)*(u + v + w)), (3*ep*(2*u^2 + v*w + w^2))/
   (u^2*(u + v)*(u + v + w)), -((1 + ep)*(2*u - v - w)*w)/
   (2*ep*u*(u + v)*(u + v + w)), 0, 0, 0, 0, 
  -((2*u^2 + 4*ep*u^2 + 3*u*v + 5*ep*u*v + v^2 + ep*v^2 + 2*u*w + 3*ep*u*w + 
     v*w + ep*v*w)/(u*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0}, 
 {(6*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 5*ep + 5*ep^2))/
   (ep*(1 + 2*ep)*(1 + 4*ep)*u*v^2*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(3*u^2 + 17*ep*u^2 + 20*ep^2*u^2 + 
     2*u*v + 14*ep*u*v + 18*ep^2*u*v - v^2 - 3*ep*v^2 - 2*ep^2*v^2 - u*w - 
     5*ep*u*w - 4*ep^2*u*w - v*w - 3*ep*v*w - 2*ep^2*v*w))/
   (ep*(1 + 2*ep)*(1 + 4*ep)*u^2*(u + v)*(u + v + w)^2*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u^2 + 5*ep*u^2 + 6*ep^2*u^2 - 
     3*u*v - 11*ep*u*v - 8*ep^2*u*v - 2*ep*v^2 - 2*ep^2*v^2 - 3*u*w - 
     11*ep*u*w - 8*ep^2*u*w - 4*ep*v*w - 4*ep^2*v*w - 2*ep*w^2 - 2*ep^2*w^2))/
   (ep*(1 + 2*ep)*(1 + 4*ep)*u^3*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-u^2 - ep*u^2 + 2*ep*u*v + 
     2*ep^2*u*v + v^2 + 3*ep*v^2 + 2*ep^2*v^2 + 3*u*w + 13*ep*u*w + 
     12*ep^2*u*w + v*w + 3*ep*v*w + 2*ep^2*v*w))/(ep*(1 + 2*ep)*(1 + 4*ep)*
    u^2*(u + v)*w*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 
  0, (-3*(-1 + 2*ep)*(-1 + 3*ep)*(2*u^2*v + 11*ep*u^2*v + 13*ep^2*u^2*v + 
     2*u*v^2 + 11*ep*u*v^2 + 13*ep^2*u*v^2 + 2*u^2*w + 10*ep*u^2*w + 
     10*ep^2*u^2*w + 4*u*v*w + 19*ep*u*v*w + 19*ep^2*u*v*w + 2*ep*v^2*w + 
     2*ep^2*v^2*w + 2*u*w^2 + 8*ep*u*w^2 + 6*ep^2*u*w^2 + 4*ep*v*w^2 + 
     4*ep^2*v*w^2 + 2*ep*w^3 + 2*ep^2*w^3))/(ep*(1 + 4*ep)*u^2*v*(v + w)*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(2*u^2 + 10*ep*u^2 + 10*ep^2*u^2 + 2*u*v + 
     12*ep*u*v + 13*ep^2*u*v + 2*u*w + 6*ep*u*w + 3*ep^2*u*w + 2*ep*v*w + 
     2*ep^2*v*w + 2*ep*w^2 + 2*ep^2*w^2))/(ep*(1 + 4*ep)*u^2*v*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(ep*u*v + ep*v^2 - 2*u*w - 3*ep*u*w + ep*v*w))/
   ((1 + 4*ep)*u*v*(u + v)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), 0, 0, (-6*ep*(2*u^3 + 10*ep*u^3 + 10*ep^2*u^3 - ep*u^2*v - 
     3*ep^2*u^2*v - 2*u*v^2 - 11*ep*u*v^2 - 13*ep^2*u*v^2 + 2*u^2*w + 
     8*ep*u^2*w + 6*ep^2*u^2*w - 2*u*v*w - 3*ep*u*v*w - ep^2*u*v*w - 
     2*ep*v^2*w - 2*ep^2*v^2*w + 2*ep*u*w^2 + 2*ep^2*u*w^2 - 2*ep*v*w^2 - 
     2*ep^2*v*w^2))/((1 + 4*ep)*u^2*v*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -(((1 + ep)*(4*u^2 + 22*ep*u^2 + 24*ep^2*u^2 + 4*u*v + 23*ep*u*v + 
      25*ep^2*u*v + ep*v^2 + ep^2*v^2 + 4*u*w + 14*ep*u*w + 10*ep^2*u*w + 
      5*ep*v*w + 5*ep^2*v*w + 4*ep*w^2 + 4*ep^2*w^2))/
    (ep*(1 + 4*ep)*u*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  0, 0, 0, 0, (-6*ep^2*v*(3*u + 5*ep*u - v - ep*v - w - ep*w))/
   ((1 + 4*ep)*u^2*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (6*ep^2*(2 + 3*ep)*(v + w)^2)/((1 + 4*ep)*u*v*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (w*(2*u + 16*ep*u + 20*ep^2*u + 2*v + 10*ep*v + 11*ep^2*v + 2*w + 10*ep*w + 
     11*ep^2*w))/((1 + 4*ep)*u*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), 0, 0, -((3*u^2 + 11*ep*u^2 + 10*ep^2*u^2 + 4*u*v + 13*ep*u*v + 
     11*ep^2*u*v + v^2 + 2*ep*v^2 + ep^2*v^2 + 2*u*w + 5*ep*u*w + 
     3*ep^2*u*w - w^2 - 2*ep*w^2 - ep^2*w^2)/(u*(u + v + w)*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  -(((1 + ep)^2*v*(u + v + w))/((1 + 4*ep)*u*(3*u + 5*ep*u + 3*v + 5*ep*v - 
      w - ep*w))), 0, 0, 0, 0, 0}, 
 {(3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(3*u^2 + 23*ep*u^2 + 54*ep^2*u^2 + 
     40*ep^3*u^2 + 7*u*v + 51*ep*u*v + 114*ep^2*u*v + 80*ep^3*u*v + 4*v^2 + 
     28*ep*v^2 + 60*ep^2*v^2 + 40*ep^3*v^2 - 3*u*w - 17*ep*u*w - 
     24*ep^2*u*w - 8*ep^3*u*w))/(ep*(1 + ep)*(1 + 2*ep)*u*v^3*(u + v)*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-9*u^2 - 30*ep*u^2 - 19*ep^2*u^2 + 
     10*ep^3*u^2 - 13*u*v - 50*ep*u*v - 51*ep^2*u*v - 6*ep^3*u*v - 4*v^2 - 
     20*ep*v^2 - 32*ep^2*v^2 - 16*ep^3*v^2 - 7*u*w - 30*ep*u*w - 
     45*ep^2*u*w - 22*ep^3*u*w - 2*v*w - 12*ep*v*w - 22*ep^2*v*w - 
     12*ep^3*v*w + 2*w^2 + 8*ep*w^2 + 10*ep^2*w^2 + 4*ep^3*w^2))/
   (ep*(1 + ep)^2*u^2*(u + v)*(u + v + w)^3*(3*u + 5*ep*u + 3*v + 5*ep*v - 
     w - ep*w)), (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (3*u^3 + 20*ep*u^3 + 43*ep^2*u^3 + 30*ep^3*u^3 + 11*u^2*v + 77*ep*u^2*v + 
     172*ep^2*u^2*v + 124*ep^3*u^2*v + 3*u*v^2 + 44*ep*u*v^2 + 
     135*ep^2*u*v^2 + 118*ep^3*u*v^2 + 8*ep*v^3 + 32*ep^2*v^3 + 32*ep^3*v^3 + 
     u^2*w + 12*ep*u^2*w + 37*ep^2*u^2*w + 34*ep^3*u^2*w - 3*u*v*w + 
     2*ep*u*v*w + 39*ep^2*u*v*w + 50*ep^3*u*v*w + 4*ep*v^2*w + 
     20*ep^2*v^2*w + 24*ep^3*v^2*w - 2*ep*u*w^2 - 10*ep^2*u*w^2 - 
     8*ep^3*u*w^2 - 4*ep*v*w^2 - 12*ep^2*v*w^2 - 8*ep^3*v*w^2))/
   (ep*(1 + ep)*(1 + 2*ep)*u^3*v*(u + v)*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(3*u^3 + 17*ep*u^3 + 20*ep^2*u^3 + 
     8*u^2*v + 34*ep*u^2*v + 34*ep^2*u^2*v + 9*u*v^2 + 41*ep*u*v^2 + 
     62*ep^2*u*v^2 + 32*ep^3*u*v^2 + 4*v^3 + 24*ep*v^3 + 48*ep^2*v^3 + 
     32*ep^3*v^3 + u^2*w + 5*ep*u^2*w + 6*ep^2*u^2*w - 2*u*v*w - 
     10*ep*u*v*w - 16*ep^2*u*v*w - 8*ep^3*u*v*w - 2*v^2*w - 10*ep*v^2*w - 
     16*ep^2*v^2*w - 8*ep^3*v^2*w))/(ep*(1 + ep)*(1 + 2*ep)*u^2*v*(u + v)^2*w*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(3*u^3*v + 20*ep*u^3*v + 40*ep^2*u^3*v + 
     25*ep^3*u^3*v + 5*u^2*v^2 + 33*ep*u^2*v^2 + 64*ep^2*u^2*v^2 + 
     38*ep^3*u^2*v^2 + 2*u*v^3 + 13*ep*u*v^3 + 24*ep^2*u*v^3 + 
     13*ep^3*u*v^3 + 3*u^3*w + 23*ep*u^3*w + 54*ep^2*u^3*w + 40*ep^3*u^3*w + 
     6*u^2*v*w + 55*ep*u^2*v*w + 144*ep^2*u^2*v*w + 115*ep^3*u^2*v*w + 
     27*ep*u*v^2*w + 106*ep^2*u*v^2*w + 103*ep^3*u*v^2*w + 8*ep*v^3*w + 
     32*ep^2*v^3*w + 32*ep^3*v^3*w + u^2*w^2 + 12*ep*u^2*w^2 + 
     35*ep^2*u^2*w^2 + 32*ep^3*u^2*w^2 - 2*u*v*w^2 + 6*ep*u*v*w^2 + 
     44*ep^2*u*v*w^2 + 52*ep^3*u*v*w^2 + 4*ep*v^2*w^2 + 20*ep^2*v^2*w^2 + 
     24*ep^3*v^2*w^2 - 2*ep*u*w^3 - 10*ep^2*u*w^3 - 8*ep^3*u*w^3 - 
     4*ep*v*w^3 - 12*ep^2*v*w^3 - 8*ep^3*v*w^3))/(ep*(1 + ep)*u^2*v^2*(u + v)*
    (v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(6*u^3 + 46*ep*u^3 + 108*ep^2*u^3 + 
     80*ep^3*u^3 + 10*u^2*v + 85*ep*u^2*v + 209*ep^2*u^2*v + 160*ep^3*u^2*v + 
     4*u*v^2 + 34*ep*u*v^2 + 90*ep^2*u*v^2 + 76*ep^3*u*v^2 + 2*u^2*w + 
     21*ep*u^2*w + 65*ep^2*u^2*w + 64*ep^3*u^2*w - 4*u*v*w + 18*ep*u*v*w + 
     114*ep^2*u*v*w + 124*ep^3*u*v*w + 16*ep*v^2*w + 64*ep^2*v^2*w + 
     64*ep^3*v^2*w - 4*ep*u*w^2 - 20*ep^2*u*w^2 - 16*ep^3*u*w^2 - 
     8*ep*v*w^2 - 24*ep^2*v*w^2 - 16*ep^3*v*w^2))/
   (2*ep*(1 + ep)*u^2*v^2*(u + v)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - 
     w - ep*w)), (-3*(-1 + 2*ep)*(-1 + 3*ep)*(-3*u^2*v - 5*ep*u^2*v + 
     3*u*v^2 + 21*ep*u*v^2 + 28*ep^2*u*v^2 + 6*v^3 + 26*ep*v^3 + 
     28*ep^2*v^3 + 3*u^2*w + 5*ep*u^2*w - u*v*w - 7*ep*u*v*w - 4*ep^2*u*v*w - 
     2*v^2*w - 6*ep*v^2*w - 4*ep^2*v^2*w))/(2*(1 + ep)*u*v^2*(u + v)^2*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 
  (6*ep*(3*u^4 + 23*ep*u^4 + 54*ep^2*u^4 + 40*ep^3*u^4 + 2*u^3*v + 
     24*ep*u^3*v + 70*ep^2*u^3*v + 60*ep^3*u^3*v - 3*u^2*v^2 - 9*ep*u^2*v^2 + 
     12*ep^3*u^2*v^2 - 2*u*v^3 - 10*ep*u*v^3 - 16*ep^2*u*v^3 - 8*ep^3*u*v^3 + 
     u^3*w + 12*ep*u^3*w + 35*ep^2*u^3*w + 32*ep^3*u^3*w - 3*u^2*v*w - 
     4*ep*u^2*v*w + 15*ep^2*u^2*v*w + 24*ep^3*u^2*v*w + 2*u*v^2*w - 
     4*ep*u*v^2*w - 34*ep^2*u*v^2*w - 36*ep^3*u*v^2*w - 8*ep*v^3*w - 
     32*ep^2*v^3*w - 32*ep^3*v^3*w - 2*ep*u^2*w^2 - 10*ep^2*u^2*w^2 - 
     8*ep^3*u^2*w^2 - 2*ep*u*v*w^2 - 2*ep^2*u*v*w^2 + 4*ep*v^2*w^2 + 
     12*ep^2*v^2*w^2 + 8*ep^3*v^2*w^2))/((1 + ep)*u^2*v^2*(u + v)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (6*u^3 + 43*ep*u^3 + 97*ep^2*u^3 + 70*ep^3*u^3 + 10*u^2*v + 78*ep*u^2*v + 
    188*ep^2*u^2*v + 144*ep^3*u^2*v + 4*u*v^2 + 39*ep*u*v^2 + 
    107*ep^2*u*v^2 + 90*ep^3*u*v^2 + 4*ep*v^3 + 16*ep^2*v^3 + 16*ep^3*v^3 + 
    2*u^2*w + 24*ep*u^2*w + 72*ep^2*u^2*w + 66*ep^3*u^2*w - 4*u*v*w + 
    18*ep*u*v*w + 112*ep^2*u*v*w + 122*ep^3*u*v*w + 14*ep*v^2*w + 
    58*ep^2*v^2*w + 60*ep^3*v^2*w - 4*ep*u*w^2 - 20*ep^2*u*w^2 - 
    16*ep^3*u*w^2 - 8*ep*v*w^2 - 24*ep^2*v*w^2 - 16*ep^3*v*w^2)/
   (ep*u*v*(u + v)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 
  0, 0, 0, (-6*ep^2*v*(9*u + 27*ep*u + 20*ep^2*u + 4*v + 16*ep*v + 
     16*ep^2*v - 2*w - 6*ep*w - 4*ep^2*w))/((1 + ep)*u^2*(u + v)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*ep^2*(-3*u - 5*ep*u + 2*v + 6*ep*v + 4*ep^2*v)*(v + w)^2)/
   ((1 + ep)*u*v^2*(u + v)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), -(w*(6*u^2 + 34*ep*u^2 + 40*ep^2*u^2 + 10*u*v + 37*ep*u*v + 
      33*ep^2*u*v + 4*v^2 + 18*ep*v^2 + 26*ep^2*v^2 + 12*ep^3*v^2 + 2*u*w + 
      13*ep*u*w + 17*ep^2*u*w - 4*v*w - 22*ep*v*w - 38*ep^2*v*w - 
      20*ep^3*v*w))/(2*(1 + ep)*u*v*(u + v)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 
  ((1 + 2*ep)*(1 + 4*ep)*(u*v + 3*ep*u*v + v^2 + 3*ep*v^2 - 5*u*w - 
     5*ep*u*w - 2*v*w - 4*ep*v*w + w^2 + ep*w^2))/
   (u*(u + v)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -((6*u^3 + 16*ep*u^3 + 10*ep^2*u^3 + 11*u^2*v + 27*ep*u^2*v + 
     14*ep^2*u^2*v + 4*u*v^2 + 6*ep*u*v^2 - 2*ep^2*u*v^2 - v^3 - 5*ep*v^3 - 
     6*ep^2*v^3 - 6*u^2*w - 16*ep*u^2*w - 12*ep^2*u^2*w - 6*u*v*w - 
     18*ep*u*v*w - 16*ep^2*u*v*w - 2*ep*v^2*w - 4*ep^2*v^2*w + 2*ep*u*w^2 + 
     2*ep^2*u*w^2 + v*w^2 + 3*ep*v*w^2 + 2*ep^2*v*w^2)/
    (u*(u + v)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 0, 0, 
  0, 0, 0}, {0, (4*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep^2*u*(v + w)*(u + v + w)^2), (-4*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep^2*u^2*(v + w)*(u + v + w)), 0, (2*(-1 + 2*ep)*(-1 + 3*ep))/
   (ep*u*(v + w)*(u + v + w)), 0, (-2*(-1 + 2*ep)*(-1 + 3*ep))/
   (ep*u*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, (4*ep)/(u*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u^2 + 4*ep*u^2 + 2*u*v + 
     6*ep*u*v + 2*u*w + 6*ep*u*w + v*w + 2*ep*v*w + w^2 + 2*ep*w^2))/
   (ep*(1 + 2*ep)*(1 + 4*ep)*u^2*v^2*(u + w)*(u + v + w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u*v + 4*ep*u*v + u*w + 2*ep*u*w + 
     v*w + 2*ep*v*w + w^2 + 2*ep*w^2))/(ep*(1 + 2*ep)*(1 + 4*ep)*u^2*v*
    (u + w)*(u + v + w)^2), (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(v + w))/
   (ep*(1 + 4*ep)*u^3*v*(u + v + w)), 0, 0, 0, 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(u + 4*ep*u + v + 2*ep*v + w + 2*ep*w))/
   (ep*(1 + 4*ep)*u^2*w*(u + v + w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(u*v - u*w - v*w - w^2))/
   (2*(1 + 4*ep)*u*v*w*(u + w)*(u + v + w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(2*u*v + 7*ep*u*v + 2*v^2 + 4*ep*v^2 + ep*u*w + 
     2*v*w + 4*ep*v*w))/(2*ep*(1 + 4*ep)*u^2*v*w*(u + v + w)), 0, 
  (-6*ep^2*w*(v + w))/((1 + 4*ep)*u^2*v*(u + v + w)), 0, 0, 0, 0, 
  (6*ep*(u^2 + 4*ep*u^2 + u*v + 2*ep*u*v - ep*u*w - v*w - 2*ep*v*w - w^2 - 
     2*ep*w^2))/((1 + 4*ep)*u^2*w*(u + v + w)), 
  -(((1 + ep)*(2*u + 7*ep*u + 2*v + 4*ep*v + 2*w + 4*ep*w))/
    (ep*(1 + 4*ep)*u*(u + v + w))), 0, (-3*ep^2*(v + w)^2)/
   ((1 + 4*ep)*u*v*w*(u + v + w)), 
  -(2*u + 8*ep*u + 2*v + 5*ep*v + 2*w + 5*ep*w)/(2*(1 + 4*ep)*u*(u + v + w)), 
  0, 0, 0, 0, 0, -((u + 2*ep*u + v + ep*v + w + ep*w)/(u*(u + v + w))), 
  -(((1 + ep)*w)/((1 + 4*ep)*u)), 0, 0}, 
 {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*u^3 + 8*ep*u^3 + u^2*v + 
     3*ep*u^2*v + 2*u^2*w + 8*ep*u^2*w - 2*u*v*w - 4*ep*u*v*w - 2*u*w^2 - 
     4*ep*u*w^2 - 2*v*w^2 - 4*ep*v*w^2 - 2*w^3 - 4*ep*w^3))/
   (ep*(1 + ep)*u^2*v^2*w*(u + w)^2*(u + v + w)), 
  (-6*(-1 + 2*ep)*(1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(v + w))/
   (ep*(1 + ep)*u^2*v*(u + w)*(u + v + w)^2), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u*v + 4*ep*u*v + 2*v*w + 4*ep*v*w + 
     2*w^2 + 4*ep*w^2))/(ep*(1 + ep)*u^3*v*w*(u + w)*(u + v + w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 4*ep))/
   (ep*(1 + ep)*w^3*(u + w)*(u + v + w)), 0, 0, 
  (-3*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 3*ep)*(v + w)*(u + 4*ep*u + 2*w + 4*ep*w))/
   (ep*(1 + ep)*u^2*w^2*(u + w)*(u + v + w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(-(u*v) - 2*ep*u*v + u*w + 2*ep*u*w + ep*v*w + 
     w^2 + 2*ep*w^2))/((1 + ep)*v*w^2*(u + w)^2*(u + v + w)), 
  (3*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 3*ep)*(ep*u^2*v + u*v^2 + 4*ep*u*v^2 - 
     ep*u^2*w + u*v*w + 4*ep*u*v*w + 2*v^2*w + 4*ep*v^2*w + 2*v*w^2 + 
     4*ep*v*w^2))/(ep*(1 + ep)*u^2*v*w^2*(u + w)*(u + v + w)), 0, 
  (12*ep^2*(1 + 2*ep)*w*(v + w))/((1 + ep)*u^2*v*(u + w)*(u + v + w)), 0, 0, 
  0, 0, (-6*ep*(1 + 2*ep)*(u^2*v + 4*ep*u^2*v + u^2*w + 2*ep*u^2*w + u*v*w + 
     u*w^2 - 2*v*w^2 - 4*ep*v*w^2 - 2*w^3 - 4*ep*w^3))/
   ((1 + ep)*u^2*w^2*(u + w)*(u + v + w)), 
  ((1 + 2*ep)*(ep*u^2 + 2*u*v + 8*ep*u*v + 2*u*w + 7*ep*u*w + 4*v*w + 
     8*ep*v*w + 4*w^2 + 8*ep*w^2))/(ep*u*w*(u + w)*(u + v + w)), 0, 
  (-6*ep^2*(1 + 2*ep)*(v + w)^2)/((1 + ep)*v*w^2*(u + w)*(u + v + w)), 
  -(((1 + 2*ep)*(2*u^2 + 8*ep*u^2 + u*v + 4*ep*u*v + u*w + 4*ep*u*w - v*w - 
      ep*v*w - w^2 - ep*w^2))/((1 + ep)*u*w*(u + w)*(u + v + w))), 0, 0, 0, 
  0, 0, ((1 + 2*ep)*(1 + 4*ep)*(v + w))/(u*(u + w)*(u + v + w)), 
  -((2*u^2 + 2*ep*u^2 - 2*ep*u*v + u*w - v*w - 2*ep*v*w - w^2 - 2*ep*w^2)/
    (u*(u + w)*(u + v + w))), 0, 0}, 
 {(3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*u^2*v^2*(u + v + w)), 0, 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(v + w))/(ep^2*u^3*v*w*(u + v + w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*u^2*w^2*(u + v + w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(v + w))/(ep*u^2*v*w*(u + v + w)), 0, 
  (6*(-1 + 2*ep)*(-1 + 3*ep)*(v - w))/(ep*u^2*v*w*(u + v + w)), 
  (6*(-1 + 2*ep)*(-1 + 3*ep))/(ep*u^2*v*(u + v + w)), 
  (-6*(-1 + 2*ep)*(-1 + 3*ep))/(ep*u^2*w*(u + v + w)), 
  (6*(-1 + 2*ep))/(u*v*(u + v + w)), (6*ep*w)/(u^2*v*(u + v + w)), 
  (-12*ep*(u - v))/(u^2*v*(u + v + w)), (-4*(1 + ep))/(ep*u*(u + v + w)), 0, 
  (6*(-1 + 2*ep))/(u*w*(u + v + w)), (12*ep*(u - w))/(u^2*w*(u + v + w)), 
  (-4*(1 + ep))/(ep*u*(u + v + w)), (6*ep*v)/(u^2*w*(u + v + w)), 0, 
  -2/(u*(u + v + w)), (2*ep)/(u*(u + v + w)), (2*ep)/(u*(u + v + w)), 
  -((1 + 4*ep)/(u*(u + v + w))), 0, 0, -((1 + 4*ep)/(u*(u + v + w))), 0, 
  -u^(-1), 0}, {(3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (10*ep*u^2 + 54*ep^2*u^2 + 72*ep^3*u^2 + 20*ep^4*u^2 + 6*ep*u*v + 
     34*ep^2*u*v + 52*ep^3*u*v + 20*ep^4*u*v - 3*u*w - 22*ep*u*w - 
     53*ep^2*u*w - 42*ep^3*u*w - 4*ep^4*u*w - 3*v*w - 20*ep*v*w - 
     43*ep^2*v*w - 30*ep^3*v*w + w^2 + 6*ep*w^2 + 11*ep^2*w^2 + 6*ep^3*w^2))/
   (ep^2*(1 + ep)*(1 + 2*ep)*u^3*v^3*(u + v + w)*(3*u + 5*ep*u + 3*v + 
     5*ep*v - w - ep*w)), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
     (45*u^4*v^3 + 237*ep*u^4*v^3 + 441*ep^2*u^4*v^3 + 339*ep^3*u^4*v^3 + 
      90*ep^4*u^4*v^3 + 144*u^3*v^4 + 780*ep*u^3*v^4 + 1512*ep^2*u^3*v^4 + 
      1236*ep^3*u^3*v^4 + 360*ep^4*u^3*v^4 + 162*u^2*v^5 + 918*ep*u^2*v^5 + 
      1890*ep^2*u^2*v^5 + 1674*ep^3*u^2*v^5 + 540*ep^4*u^2*v^5 + 72*u*v^6 + 
      444*ep*u*v^6 + 1008*ep^2*u*v^6 + 996*ep^3*u*v^6 + 360*ep^4*u*v^6 + 
      9*v^7 + 69*ep*v^7 + 189*ep^2*v^7 + 219*ep^3*v^7 + 90*ep^4*v^7 + 
      9*u^5*v*w + 60*ep*u^5*v*w + 138*ep^2*u^5*v*w + 132*ep^3*u^5*v*w + 
      45*ep^4*u^5*v*w + 99*u^4*v^2*w + 588*ep*u^4*v^2*w + 
      1236*ep^2*u^4*v^2*w + 1092*ep^3*u^4*v^2*w + 345*ep^4*u^4*v^2*w + 
      288*u^3*v^3*w + 1638*ep*u^3*v^3*w + 3402*ep^2*u^3*v^3*w + 
      3090*ep^3*u^3*v^3*w + 1062*ep^4*u^3*v^3*w + 336*u^2*v^4*w + 
      1930*ep*u^2*v^4*w + 4162*ep^2*u^2*v^4*w + 4046*ep^3*u^2*v^4*w + 
      1526*ep^4*u^2*v^4*w + 159*u*v^5*w + 998*ep*u*v^5*w + 
      2372*ep^2*u*v^5*w + 2530*ep^3*u*v^5*w + 1021*ep^4*u*v^5*w + 21*v^6*w + 
      178*ep*v^6*w + 514*ep^2*v^6*w + 614*ep^3*v^6*w + 257*ep^4*v^6*w + 
      9*u^5*w^2 + 69*ep*u^5*w^2 + 189*ep^2*u^5*w^2 + 219*ep^3*u^5*w^2 + 
      90*ep^4*u^5*w^2 + 69*u^4*v*w^2 + 498*ep*u^4*v*w^2 + 
      1290*ep^2*u^4*v*w^2 + 1422*ep^3*u^4*v*w^2 + 561*ep^4*u^4*v*w^2 + 
      210*u^3*v^2*w^2 + 1392*ep*u^3*v^2*w^2 + 3438*ep^2*u^3*v^2*w^2 + 
      3732*ep^3*u^3*v^2*w^2 + 1500*ep^4*u^3*v^2*w^2 + 267*u^2*v^3*w^2 + 
      1733*ep*u^2*v^3*w^2 + 4253*ep^2*u^2*v^3*w^2 + 4663*ep^3*u^2*v^3*w^2 + 
      1924*ep^4*u^2*v^3*w^2 + 133*u*v^4*w^2 + 935*ep*u*v^4*w^2 + 
      2445*ep^2*u*v^4*w^2 + 2809*ep^3*u*v^4*w^2 + 1190*ep^4*u*v^4*w^2 + 
      16*v^5*w^2 + 165*ep*v^5*w^2 + 529*ep^2*v^5*w^2 + 675*ep^3*v^5*w^2 + 
      295*ep^4*v^5*w^2 + 15*u^4*w^3 + 117*ep*u^4*w^3 + 327*ep^2*u^4*w^3 + 
      387*ep^3*u^4*w^3 + 162*ep^4*u^4*w^3 + 69*u^3*v*w^3 + 528*ep*u^3*v*w^3 + 
      1452*ep^2*u^3*v*w^3 + 1692*ep^3*u^3*v*w^3 + 699*ep^4*u^3*v*w^3 + 
      99*u^2*v^2*w^3 + 778*ep*u^2*v^2*w^3 + 2164*ep^2*u^2*v^2*w^3 + 
      2534*ep^3*u^2*v^2*w^3 + 1049*ep^4*u^2*v^2*w^3 + 47*u*v^3*w^3 + 
      430*ep*u*v^3*w^3 + 1296*ep^2*u*v^3*w^3 + 1598*ep^3*u*v^3*w^3 + 
      685*ep^4*u*v^3*w^3 + 4*v^4*w^3 + 61*ep*v^4*w^3 + 239*ep^2*v^4*w^3 + 
      347*ep^3*v^4*w^3 + 165*ep^4*v^4*w^3 + 3*u^3*w^4 + 27*ep*u^3*w^4 + 
      87*ep^2*u^3*w^4 + 117*ep^3*u^3*w^4 + 54*ep^4*u^3*w^4 + 3*u^2*v*w^4 + 
      48*ep*u^2*v*w^4 + 198*ep^2*u^2*v*w^4 + 300*ep^3*u^2*v*w^4 + 
      147*ep^4*u^2*v*w^4 - 5*u*v^2*w^4 + 7*ep*u*v^2*w^4 + 
      113*ep^2*u*v^2*w^4 + 221*ep^3*u*v^2*w^4 + 120*ep^4*u*v^2*w^4 - 
      v^3*w^4 - 6*ep*v^3*w^4 + 2*ep^2*v^3*w^4 + 30*ep^3*v^3*w^4 + 
      23*ep^4*v^3*w^4 - 3*u^2*w^5 - 21*ep*u^2*w^5 - 51*ep^2*u^2*w^5 - 
      51*ep^3*u^2*w^5 - 18*ep^4*u^2*w^5 - 6*u*v*w^5 - 42*ep*u*v*w^5 - 
      102*ep^2*u*v*w^5 - 102*ep^3*u*v*w^5 - 36*ep^4*u*v*w^5 - v^2*w^5 - 
      11*ep*v^2*w^5 - 33*ep^2*v^2*w^5 - 37*ep^3*v^2*w^5 - 14*ep^4*v^2*w^5))/
    (ep*(1 + ep)^2*(1 + 2*ep)*u^3*v^2*(u + v)^2*w*(v + w)*(u + v + w)^3*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(9*u^4*v^3 + 96*ep*u^4*v^3 + 
     315*ep^2*u^4*v^3 + 408*ep^3*u^4*v^3 + 180*ep^4*u^4*v^3 + 36*u^3*v^4 + 
     366*ep*u^3*v^4 + 1194*ep^2*u^3*v^4 + 1572*ep^3*u^3*v^4 + 
     720*ep^4*u^3*v^4 + 54*u^2*v^5 + 522*ep*u^2*v^5 + 1692*ep^2*u^2*v^5 + 
     2268*ep^3*u^2*v^5 + 1080*ep^4*u^2*v^5 + 36*u*v^6 + 330*ep*u*v^6 + 
     1062*ep^2*u*v^6 + 1452*ep^3*u*v^6 + 720*ep^4*u*v^6 + 9*v^7 + 78*ep*v^7 + 
     249*ep^2*v^7 + 348*ep^3*v^7 + 180*ep^4*v^7 + 24*ep*u^5*v*w + 
     150*ep^2*u^5*v*w + 294*ep^3*u^5*v*w + 180*ep^4*u^5*v*w + 9*u^4*v^2*w + 
     216*ep*u^4*v^2*w + 1077*ep^2*u^4*v^2*w + 1938*ep^3*u^4*v^2*w + 
     1140*ep^4*u^4*v^2*w + 42*u^3*v^3*w + 690*ep*u^3*v^3*w + 
     3066*ep^2*u^3*v^3*w + 5202*ep^3*u^3*v^3*w + 2964*ep^4*u^3*v^3*w + 
     72*u^2*v^4*w + 984*ep*u^2*v^4*w + 4114*ep^2*u^2*v^4*w + 
     6774*ep^3*u^2*v^4*w + 3812*ep^4*u^2*v^4*w + 54*u*v^5*w + 
     642*ep*u*v^5*w + 2588*ep^2*u*v^5*w + 4224*ep^3*u*v^5*w + 
     2392*ep^4*u*v^5*w + 15*v^6*w + 156*ep*v^6*w + 613*ep^2*v^6*w + 
     1008*ep^3*v^6*w + 584*ep^4*v^6*w - 9*u^4*v*w^2 - 12*ep*u^4*v*w^2 + 
     177*ep^2*u^4*v*w^2 + 528*ep^3*u^4*v*w^2 + 384*ep^4*u^4*v*w^2 - 
     30*u^3*v^2*w^2 + 24*ep*u^3*v^2*w^2 + 984*ep^2*u^3*v^2*w^2 + 
     2550*ep^3*u^3*v^2*w^2 + 1788*ep^4*u^3*v^2*w^2 - 39*u^2*v^3*w^2 + 
     90*ep*u^2*v^3*w^2 + 1715*ep^2*u^2*v^3*w^2 + 4278*ep^3*u^2*v^3*w^2 + 
     2992*ep^4*u^2*v^3*w^2 - 24*u*v^4*w^2 + 58*ep*u*v^4*w^2 + 
     1174*ep^2*u*v^4*w^2 + 2996*ep^3*u*v^4*w^2 + 2144*ep^4*u*v^4*w^2 - 
     6*v^5*w^2 + 4*ep*v^5*w^2 + 266*ep^2*v^5*w^2 + 740*ep^3*v^5*w^2 + 
     556*ep^4*v^5*w^2 - 9*u^4*w^3 - 60*ep*u^4*w^3 - 129*ep^2*u^4*w^3 - 
     90*ep^3*u^4*w^3 - 42*u^3*v*w^3 - 270*ep*u^3*v*w^3 - 522*ep^2*u^3*v*w^3 - 
     210*ep^3*u^3*v*w^3 + 156*ep^4*u^3*v*w^3 - 75*u^2*v^2*w^3 - 
     486*ep*u^2*v^2*w^3 - 905*ep^2*u^2*v^2*w^3 - 222*ep^3*u^2*v^2*w^3 + 
     428*ep^4*u^2*v^2*w^3 - 60*u*v^3*w^3 - 406*ep*u*v^3*w^3 - 
     790*ep^2*u*v^3*w^3 - 236*ep^3*u*v^3*w^3 + 352*ep^4*u*v^3*w^3 - 
     18*v^4*w^3 - 128*ep*v^4*w^3 - 270*ep^2*v^4*w^3 - 124*ep^3*v^4*w^3 + 
     84*ep^4*v^4*w^3 - 6*u^3*w^4 - 42*ep*u^3*w^4 - 96*ep^2*u^3*w^4 - 
     72*ep^3*u^3*w^4 - 15*u^2*v*w^4 - 120*ep*u^2*v*w^4 - 321*ep^2*u^2*v*w^4 - 
     300*ep^3*u^2*v*w^4 - 48*ep^4*u^2*v*w^4 - 12*u*v^2*w^4 - 
     116*ep*u*v^2*w^4 - 372*ep^2*u*v^2*w^4 - 424*ep^3*u*v^2*w^4 - 
     120*ep^4*u*v^2*w^4 - 3*v^3*w^4 - 34*ep*v^3*w^4 - 131*ep^2*v^3*w^4 - 
     176*ep^3*v^3*w^4 - 64*ep^4*v^3*w^4 + 3*u^2*w^5 + 18*ep*u^2*w^5 + 
     33*ep^2*u^2*w^5 + 18*ep^3*u^2*w^5 + 6*u*v*w^5 + 36*ep*u*v*w^5 + 
     66*ep^2*u*v*w^5 + 36*ep^3*u*v*w^5 + 3*v^2*w^5 + 20*ep*v^2*w^5 + 
     41*ep^2*v^2*w^5 + 28*ep^3*v^2*w^5 + 4*ep^4*v^2*w^5))/
   (ep^2*(1 + ep)*(1 + 2*ep)*u^4*v^2*(u + v)^2*w*(v + w)*(u + v + w)^2*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(6*ep*u^4 + 34*ep^2*u^4 + 
     40*ep^3*u^4 + 3*u^3*v + 38*ep*u^3*v + 139*ep^2*u^3*v + 176*ep^3*u^3*v + 
     60*ep^4*u^3*v + 9*u^2*v^2 + 84*ep*u^2*v^2 + 259*ep^2*u^2*v^2 + 
     348*ep^3*u^2*v^2 + 180*ep^4*u^2*v^2 + 9*u*v^3 + 78*ep*u*v^3 + 
     237*ep^2*u*v^3 + 328*ep^3*u*v^3 + 180*ep^4*u*v^3 + 3*v^4 + 26*ep*v^4 + 
     83*ep^2*v^4 + 116*ep^3*v^4 + 60*ep^4*v^4 + 2*ep*u^3*w + 10*ep^2*u^3*w + 
     12*ep^3*u^3*w - u^2*v*w - 4*ep*u^2*v*w - 3*ep^2*u^2*v*w + 
     4*ep^3*u^2*v*w + 8*ep^4*u^2*v*w - 2*u*v^2*w - 14*ep*u*v^2*w - 
     36*ep^2*u*v^2*w - 36*ep^3*u*v^2*w - 4*ep^4*u*v^2*w - v^3*w - 
     8*ep*v^3*w - 23*ep^2*v^3*w - 28*ep^3*v^3*w - 12*ep^4*v^3*w - 
     4*ep^3*u*v*w^2 - 4*ep^4*u*v*w^2))/(ep^2*(1 + ep)*(1 + 2*ep)*u^3*v*
    (u + v)^2*w^2*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(-3*u^3*v^3 - 12*ep*u^3*v^3 - 21*ep^2*u^3*v^3 - 
      18*ep^3*u^3*v^3 - 9*u^2*v^4 - 42*ep*u^2*v^4 - 75*ep^2*u^2*v^4 - 
      54*ep^3*u^2*v^4 - 9*u*v^5 - 48*ep*u*v^5 - 87*ep^2*u*v^5 - 
      54*ep^3*u*v^5 - 3*v^6 - 18*ep*v^6 - 33*ep^2*v^6 - 18*ep^3*v^6 + 
      3*ep*u^4*v*w + 18*ep^2*u^4*v*w + 27*ep^3*u^4*v*w - 3*u^3*v^2*w + 
      3*ep*u^3*v^2*w + 54*ep^2*u^3*v^2*w + 78*ep^3*u^3*v^2*w - 12*u^2*v^3*w - 
      33*ep*u^2*v^3*w + 9*ep^2*u^2*v^3*w + 54*ep^3*u^2*v^3*w - 15*u*v^4*w - 
      71*ep*u*v^4*w - 90*ep^2*u*v^4*w - 22*ep^3*u*v^4*w - 6*v^5*w - 
      38*ep*v^5*w - 63*ep^2*v^5*w - 25*ep^3*v^5*w + 3*ep*u^4*w^2 + 
      15*ep^2*u^4*w^2 + 18*ep^3*u^4*w^2 + 3*u^3*v*w^2 + 36*ep*u^3*v*w^2 + 
      117*ep^2*u^3*v*w^2 + 114*ep^3*u^3*v*w^2 + 6*u^2*v^2*w^2 + 
      75*ep*u^2*v^2*w^2 + 231*ep^2*u^2*v^2*w^2 + 204*ep^3*u^2*v^2*w^2 + 
      3*u*v^3*w^2 + 38*ep*u*v^3*w^2 + 135*ep^2*u*v^3*w^2 + 
      130*ep^3*u*v^3*w^2 - 8*ep*v^4*w^2 - 6*ep^2*v^4*w^2 + 14*ep^3*v^4*w^2 + 
      3*u^3*w^3 + 21*ep*u^3*w^3 + 48*ep^2*u^3*w^3 + 36*ep^3*u^3*w^3 + 
      12*u^2*v*w^3 + 84*ep*u^2*v*w^3 + 183*ep^2*u^2*v*w^3 + 
      123*ep^3*u^2*v*w^3 + 15*u*v^2*w^3 + 97*ep*u*v^2*w^3 + 
      204*ep^2*u*v^2*w^3 + 134*ep^3*u*v^2*w^3 + 6*v^3*w^3 + 26*ep*v^3*w^3 + 
      45*ep^2*v^3*w^3 + 31*ep^3*v^3*w^3 + 3*u^2*w^4 + 18*ep*u^2*w^4 + 
      33*ep^2*u^2*w^4 + 18*ep^3*u^2*w^4 + 6*u*v*w^4 + 36*ep*u*v*w^4 + 
      66*ep^2*u*v*w^4 + 36*ep^3*u*v*w^4 + 3*v^2*w^4 + 14*ep*v^2*w^4 + 
      21*ep^2*v^2*w^4 + 10*ep^3*v^2*w^4))/(ep*(1 + ep)*(1 + 2*ep)*u^3*v^2*
     (u + v)^2*w*(v + w)*(u + v + w)^2)), 
  (-4*(-1 + 2*ep)^2*(3*u^2 + 2*ep*u^2 + 4*u*v + 2*ep*u*v + v^2 + 3*u*w + 
     2*ep*u*w + 2*v*w + ep*v*w + w^2 + ep*w^2))/((1 + ep)*u^3*(u + v)^2*
    (u + v + w)^2), (2*(-1 + 2*ep)*(-1 + 3*ep)*(9*u^4*v^3 + 33*ep*u^4*v^3 + 
     30*ep^2*u^4*v^3 + 36*u^3*v^4 + 150*ep*u^3*v^4 + 150*ep^2*u^3*v^4 + 
     54*u^2*v^5 + 252*ep*u^2*v^5 + 270*ep^2*u^2*v^5 + 36*u*v^6 + 
     186*ep*u*v^6 + 210*ep^2*u*v^6 + 9*v^7 + 51*ep*v^7 + 60*ep^2*v^7 + 
     12*u^5*v*w + 69*ep*u^5*v*w + 126*ep^2*u^5*v*w + 75*ep^3*u^5*v*w + 
     63*u^4*v^2*w + 342*ep*u^4*v^2*w + 591*ep^2*u^4*v^2*w + 
     330*ep^3*u^4*v^2*w + 132*u^3*v^3*w + 714*ep*u^3*v^3*w + 
     1164*ep^2*u^3*v^3*w + 570*ep^3*u^3*v^3*w + 138*u^2*v^4*w + 
     798*ep*u^2*v^4*w + 1246*ep^2*u^2*v^4*w + 490*ep^3*u^2*v^4*w + 
     72*u*v^5*w + 477*ep*u*v^5*w + 734*ep^2*u*v^5*w + 215*ep^3*u*v^5*w + 
     15*v^6*w + 120*ep*v^6*w + 187*ep^2*v^6*w + 40*ep^3*v^6*w + 12*u^5*w^2 + 
     81*ep*u^5*w^2 + 177*ep^2*u^5*w^2 + 120*ep^3*u^5*w^2 + 69*u^4*v*w^2 + 
     459*ep*u^4*v*w^2 + 1002*ep^2*u^4*v*w^2 + 690*ep^3*u^4*v*w^2 + 
     156*u^3*v^2*w^2 + 1041*ep*u^3*v^2*w^2 + 2241*ep^2*u^3*v^2*w^2 + 
     1524*ep^3*u^3*v^2*w^2 + 165*u^2*v^3*w^2 + 1182*ep*u^2*v^3*w^2 + 
     2531*ep^2*u^2*v^3*w^2 + 1652*ep^3*u^2*v^3*w^2 + 78*u*v^4*w^2 + 
     676*ep*u*v^4*w^2 + 1484*ep^2*u*v^4*w^2 + 910*ep^3*u*v^4*w^2 + 
     12*v^5*w^2 + 157*ep*v^5*w^2 + 369*ep^2*v^5*w^2 + 212*ep^3*v^5*w^2 + 
     15*u^4*w^3 + 114*ep*u^4*w^3 + 285*ep^2*u^4*w^3 + 216*ep^3*u^4*w^3 + 
     60*u^3*v*w^3 + 453*ep*u^3*v*w^3 + 1134*ep^2*u^3*v*w^3 + 
     873*ep^3*u^3*v*w^3 + 87*u^2*v^2*w^3 + 693*ep*u^2*v^2*w^3 + 
     1744*ep^2*u^2*v^2*w^3 + 1342*ep^3*u^2*v^2*w^3 + 54*u*v^3*w^3 + 
     491*ep*u*v^3*w^3 + 1270*ep^2*u*v^3*w^3 + 965*ep^3*u*v^3*w^3 + 
     12*v^4*w^3 + 133*ep*v^4*w^3 + 367*ep^2*v^4*w^3 + 276*ep^3*v^4*w^3 + 
     12*ep*u^3*w^4 + 66*ep^2*u^3*w^4 + 72*ep^3*u^3*w^4 + 3*u^2*v*w^4 + 
     48*ep*u^2*v*w^4 + 201*ep^2*u^2*v*w^4 + 210*ep^3*u^2*v*w^4 + 
     6*u*v^2*w^4 + 64*ep*u*v^2*w^4 + 226*ep^2*u*v^2*w^4 + 
     222*ep^3*u*v^2*w^4 + 3*v^3*w^4 + 20*ep*v^3*w^4 + 75*ep^2*v^3*w^4 + 
     76*ep^3*v^3*w^4 - 3*u^2*w^5 - 21*ep*u^2*w^5 - 42*ep^2*u^2*w^5 - 
     24*ep^3*u^2*w^5 - 6*u*v*w^5 - 42*ep*u*v*w^5 - 84*ep^2*u*v*w^5 - 
     48*ep^3*u*v*w^5 - 3*v^2*w^5 - 25*ep*v^2*w^5 - 50*ep^2*v^2*w^5 - 
     28*ep^3*v^2*w^5))/(ep*(1 + ep)*u^3*v^2*(u + v)^2*w*(v + w)*(u + v + w)^2*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(-3*ep*u^2*v - 5*ep^2*u^2*v + 8*u^2*w + 
     57*ep*u^2*w + 123*ep^2*u^2*w + 80*ep^3*u^2*w + 12*u*v*w + 74*ep*u*v*w + 
     150*ep^2*u*v*w + 100*ep^3*u*v*w + 6*ep*v^2*w + 22*ep^2*v^2*w + 
     20*ep^3*v^2*w + 2*u*w^2 + 22*ep*u*w^2 + 72*ep^2*u*w^2 + 64*ep^3*u*w^2 + 
     6*v*w^2 + 44*ep*v*w^2 + 102*ep^2*v*w^2 + 76*ep^3*v*w^2 - 2*w^3 - 
     14*ep*w^3 - 28*ep^2*w^3 - 16*ep^3*w^3))/(ep*(1 + ep)*u^3*v^2*w*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(3*ep*u^4*v + 5*ep^2*u^4*v + 6*u^3*v^2 + 
     28*ep*u^3*v^2 + 30*ep^2*u^3*v^2 + 18*u^2*v^3 + 81*ep*u^2*v^3 + 
     85*ep^2*u^2*v^3 + 18*u*v^4 + 90*ep*u*v^4 + 100*ep^2*u*v^4 + 6*v^5 + 
     34*ep*v^5 + 40*ep^2*v^5 - 3*ep*u^4*w - 5*ep^2*u^4*w - 4*ep*u^3*v*w - 
     4*ep^2*u^3*v*w - 2*u^2*v^2*w - ep*u^2*v^2*w + 13*ep^2*u^2*v^2*w + 
     10*ep^3*u^2*v^2*w - 4*u*v^3*w + 2*ep*u*v^3*w + 24*ep^2*u*v^3*w + 
     10*ep^3*u*v^3*w - 2*v^4*w + 2*ep*v^4*w + 12*ep^2*v^4*w + 
     4*ep*u*v^2*w^2 + 12*ep^2*u*v^2*w^2 + 8*ep^3*u*v^2*w^2 + 2*ep*v^3*w^2 + 
     12*ep^2*v^3*w^2 + 10*ep^3*v^3*w^2 - 2*ep*v^2*w^3 - 4*ep^2*v^2*w^3 - 
     2*ep^3*v^2*w^3))/(ep*(1 + ep)*u^3*v^2*(u + v)^2*w*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-6*(-1 + 2*ep)*(ep*u + 3*ep^2*u + ep*v + ep^2*v + w + 4*ep*w + 3*ep^2*w))/
   ((1 + ep)*u^2*v^2*(u + v + w)), (-6*ep*(1 + 3*ep)*w^2)/
   ((1 + ep)*u^3*v^2*(u + v + w)), 
  (12*ep*(4*u^3 + 27*ep*u^3 + 59*ep^2*u^3 + 40*ep^3*u^3 + 2*u^2*v + 
     14*ep*u^2*v + 36*ep^2*u^2*v + 30*ep^3*u^2*v - 6*u*v^2 - 28*ep*u*v^2 - 
     42*ep^2*u*v^2 - 20*ep^3*u*v^2 - 3*ep*v^3 - 11*ep^2*v^3 - 10*ep^3*v^3 + 
     u^2*w + 11*ep*u^2*w + 36*ep^2*u^2*w + 32*ep^3*u^2*w + 2*u*v*w + 
     9*ep*u*v*w + 9*ep^2*u*v*w + 2*ep^3*u*v*w - 3*v^2*w - 22*ep*v^2*w - 
     51*ep^2*v^2*w - 38*ep^3*v^2*w - u*w^2 - 7*ep*u*w^2 - 14*ep^2*u*w^2 - 
     8*ep^3*u*w^2 + v*w^2 + 7*ep*v*w^2 + 14*ep^2*v*w^2 + 8*ep^3*v*w^2))/
   ((1 + ep)*u^3*v^2*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (2*(8*u^2 + 52*ep*u^2 + 108*ep^2*u^2 + 70*ep^3*u^2 + 12*u*v + 73*ep*u*v + 
     149*ep^2*u*v + 100*ep^3*u*v + 9*ep*v^2 + 33*ep^2*v^2 + 30*ep^3*v^2 + 
     2*u*w + 23*ep*u*w + 75*ep^2*u*w + 66*ep^3*u*w + 6*v*w + 43*ep*v*w + 
     99*ep^2*v*w + 74*ep^3*v*w - 2*w^2 - 14*ep*w^2 - 28*ep^2*w^2 - 
     16*ep^3*w^2))/(ep*u^2*v*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (-4*ep^2*(v + w)^2*(2*u + 2*v + w))/
   (u^3*(u + v)^2*(u + v + w)^2), 
  (6*(-1 + 2*ep)*(u^2 + 2*ep*u^2 + 3*ep^2*u^2 + 2*u*v + 6*ep*u*v + 
     6*ep^2*u*v + v^2 + 4*ep*v^2 + 3*ep^2*v^2 - ep*u*w - ep^2*u*w + ep*v*w + 
     ep^2*v*w))/((1 + ep)*u^2*(u + v)^2*w*(u + v + w)), 
  (-12*ep*(-u^3 - 2*ep*u^3 - 2*u^2*v - 6*ep*u^2*v - u*v^2 - 4*ep*u*v^2 + 
     u^2*w + 4*ep*u^2*w + 2*ep^2*u^2*w + 2*u*v*w + 6*ep*u*v*w + v^2*w + 
     4*ep*v^2*w + ep*u*w^2 - ep^2*u*w^2 + 2*ep*v*w^2 + ep*w^3 + ep^2*w^3))/
   ((1 + ep)*u^3*(u + v)^2*w*(u + v + w)), 
  (2*(-2*u^2 - 5*ep*u^2 - 4*u*v - 13*ep*u*v - 2*v^2 - 8*ep*v^2 + 3*ep^2*u*w - 
     3*ep*v*w - ep*w^2 - ep^2*w^2))/(ep*u^2*(u + v)^2*(u + v + w)), 
  (6*ep*v*(3*u + 26*ep*u + 53*ep^2*u + 30*ep^3*u + 3*v + 20*ep*v + 
     43*ep^2*v + 30*ep^3*v - w - 6*ep*w - 11*ep^2*w - 6*ep^3*w))/
   ((1 + ep)*u^3*w*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (6*ep^2*(3 + 5*ep)*(v + w)^2)/((1 + ep)*u*v^2*w*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (6*u + 34*ep*u + 40*ep^2*u + 6*v + 25*ep*v + 25*ep^2*v + 2*w + 13*ep*w + 
    17*ep^2*w)/((1 + ep)*u*v*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (2*ep*(1 + 2*ep))/(u^2*(u + v + w)), 
  (2*ep*(1 + 2*ep)*(3*u^2 + 3*u*v + u*w - v*w))/(u^2*(u + v)^2*(u + v + w)), 
  (4*(1 + 2*ep)*(1 + 4*ep))/(u*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (-2*(1 + ep)*(7*u + 10*ep*u + 7*v + 10*ep*v - w - 2*ep*w))/
   (u*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 0, 
  (-2*(1 + 2*ep))/(u*(u + v + w)), -((u + 2*v + 2*w)/(u*(u + v + w)))}}


==> anc/nbox0/Amatrixv-nb0-pri.m <==
{{-((-1 + 2*ep)/v), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -((-1 + 2*ep)/(u + v + w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-2 + 3*ep)/((v + w)*(u + v + w)), 0, 0, 
  -(ep/(v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2 + 3*ep)/((v + w)*(u + v + w)), 0, 0, 0, 
  -((ep*(u + 2*v + 2*w))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-((-2 + 3*ep)/(v*(u + v + w))), 0, 
  0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-2 + 3*ep)/((u + v)*(u + v + w)), 0, 0, 0, 
  0, -((ep*(2*u + 2*v + w))/((u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-2 + 3*ep)*(-1 + 3*ep))/(ep*u*v*(u + v + w))), 0, 0, 
  -((-1 + 3*ep)/(u*v)), 0, 0, 0, 0, (-2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep^2*v*(v + w)*(u + v + w)), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
    (ep^2*u*v*(v + w))), 0, 0, 0, 0, 0, 0, 0, (-2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*v*(u + v)*(u + v + w)), 0, 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*u*(u + v)*(u + v + w)), 0, 0, 
  0, -((-1 + 2*ep)*(-1 + 3*ep)*(2*u + v + 2*w))/(2*ep*v*(u + v)*(u + v + w)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(u + w))/(ep*v*(u + v)*(u + v + w)), 0, 0, 0, 
  -((2*ep*u^2 + u*v + v^2 + ep*v^2 + 2*ep*u*w + v*w - 2*ep*v*w)/
    (v*(u + v)*(u + v + w))), ((1 + ep)*u*v)/(2*ep*(u + v)*(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/((1 + ep)*v^2*(u + v)*
    (u + v + w)), 0, (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + 2*v + w))/
   ((1 + ep)*u*v*(u + v)*(v + w)*(u + v + w)), 0, 0, 0, 
  (3*ep*(-1 + 2*ep)*(-1 + 3*ep)*(u^2 - u*w - 2*v*w - 2*w^2))/
   ((1 + ep)*u*v*(u + v)*(v + w)*(u + v + w)), 
  (6*ep*(-1 + 2*ep)*(-1 + 3*ep)*(u + w))/((1 + ep)*u*v*(u + v)*(u + v + w)), 
  0, 0, 0, (-6*ep^2*(-u^2 + 2*ep*u^2 - u*v - ep*u*v - u*w + 2*ep*u*w - 
     2*ep*v*w))/((1 + ep)*u*v*(u + v)*(u + v + w)), 
  -((u^2 + 2*ep*u^2 + 2*u*v + 5*ep*u*v + v^2 + u*w + 2*ep*u*w + v*w + 
     2*ep*v*w)/(v*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, -(((-1 + 2*ep)*(-1 + 3*ep))/
    (ep*(v + w)*(u + v + w))), (-1 + 2*ep)^2/(ep*(v + w)*(u + v + w)), 
  -(((-1 + 2*ep)*(-1 + 3*ep))/(ep*(v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 
  (-u + 2*ep*u - v - w)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, ((-2 + 3*ep)*(-1 + 3*ep))/(ep*u*(u + v)*(u + v + w)), 
  0, ((-2 + 3*ep)*(-1 + 3*ep))/(ep*v*(u + v)*w), (-1 + 3*ep)/(u*v), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, ep/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*u*v*(u + v + w)), 
  -((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*v*w*(u + v + w)), 0, 0, 
  ((-1 + 2*ep)*(-1 + 3*ep))/(ep*v*(u + v + w)), 0, 
  -((-1 + 2*ep)*(-1 + 3*ep))/(2*ep*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  -((ep*(-u + 2*v + 2*w))/(v*(u + v + w))), 
  -((1 + ep)*u*w)/(2*ep*v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/((1 + ep)*u^2*v*(u + v + w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/((1 + ep)*v*(u + v)*w*(u + v + w)), 
  0, 0, (-6*ep*(-1 + 2*ep)*(-1 + 3*ep)*(v + w))/((1 + ep)*u*v*w*(u + v + w)), 
  0, (3*ep*(-1 + 2*ep)*(-1 + 3*ep)*(2*u*v + 2*v^2 + u*w + 2*v*w))/
   ((1 + ep)*u*v*(u + v)*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (-6*ep^3*(2*u*v + u*w - 2*v*w - 2*w^2))/((1 + ep)*u*v*w*(u + v + w)), 
  (ep*(2*v + 3*w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + 2*v + w))/
    (ep^2*v*(u + v)*(v + w)*(u + v + w))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*u*v*(v + w)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*v*(u + v)*w), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-1 + 2*ep)/v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*v*(v + w)*(u + v + w)), 0, 0, 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*w*(v + w)*(u + v + w)), 0, 0, 
  0, ((-1 + 2*ep)*(-1 + 3*ep)*(4*u + 3*v + 4*w))/
   (4*ep*v*(v + w)*(u + v + w)), -((-1 + 2*ep)*(-1 + 3*ep)*(4*u + 5*v + 4*w))/
   (4*ep*v*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*u*v + 4*ep*u*v - 2*v^2 + ep*v^2 - 4*ep*u*w - 2*v*w - 3*ep*v*w - 
    4*ep*w^2)/(2*v*(v + w)*(u + v + w)), (v*w)/(4*(v + w)*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*v*(u + v)*w^2), 0, 0, 0, (-3*(-1 + 2*ep)*(-1 + 3*ep))/
   (2*v*w*(u + v + w)), (3*(-1 + 2*ep)*(-1 + 3*ep)*(u + v + 2*w))/
   (2*v*(u + v)*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*ep^2*(v + w))/(v*w*(u + v + w)), 
  -(2*u + 4*ep*u + 2*v + 3*ep*v + 2*w + 4*ep*w)/(2*v*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (2*ep^2*u*v*(u + v + w)^2), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (2*ep^2*u^2*v*(u + v + w)), 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep))/(ep*u*v*(u + v + w))), 
  -((-1 + 2*ep)^2/(ep*u*v*(u + v + w))), (5*(-1 + 2*ep)*(-1 + 3*ep))/
   (2*ep*u*v*(u + v + w)), (-3*(-1 + 2*ep)*(-1 + 3*ep))/(ep*u*v*(u + v + w)), 
  0, (-3*(-1 + 2*ep))/(v*(u + v + w)), 0, (3*ep*(u - 2*v))/(u*v*(u + v + w)), 
  (3*(1 + ep))/(2*ep*(u + v + w)), (ep*(v + w))/(u*v*(u + v + w)), 0, 0, 0, 
  0, 0, 0, (ep*(u + w))/(v*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + 2*v + w))/
   (2*ep^2*u*v*(u + v)*(u + v + w)^2), 
  -((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + 2*v + w))/
   (2*ep^2*u^2*v*(u + v)*(u + v + w)), 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(u + 2*v + w))/(ep*u*v*(u + v)*(u + v + w)), 
  -(((-1 + 2*ep)^2*(u + w))/(ep*u*v*(u + v)*(u + v + w))), 
  (2*(-1 + 2*ep)*(-1 + 3*ep)*(u + 2*v + w))/(ep*u*v*(u + v)*(u + v + w)), 0, 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(u + 2*v + w))/(2*ep*u*v*(u + v)*(u + v + w)), 
  0, 0, 0, 0, -((ep*(v + w)*(u + 2*v + w))/(u*v*(u + v)*(u + v + w))), 
  (3*(-1 + 2*ep))/((u + v)*(u + v + w)), (3*ep*(2*u*v - u*w - 2*v*w - w^2))/
   (u*v*(u + v)*(u + v + w)), -((1 + ep)*w*(u + 4*v + w))/
   (2*ep*v*(u + v)*(u + v + w)), 0, 0, 0, 0, 
  -((-(ep*u^2) + u*v + ep*u*v + v^2 + 2*ep*v^2 - ep*u*w + v*w + ep*v*w)/
    (v*(u + v)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0}, 
 {(-6*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 5*ep + 5*ep^2)*(u + 2*v + w))/
   (ep*(1 + 2*ep)*(1 + 4*ep)*v^3*(v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + 2*v + w)*
    (3*u^2 + 17*ep*u^2 + 20*ep^2*u^2 + 2*u*v + 14*ep*u*v + 18*ep^2*u*v - 
     v^2 - 3*ep*v^2 - 2*ep^2*v^2 - u*w - 5*ep*u*w - 4*ep^2*u*w - v*w - 
     3*ep*v*w - 2*ep^2*v*w))/(ep*(1 + 2*ep)*(1 + 4*ep)*u*v*(u + v)*(v + w)*
    (u + v + w)^2*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + 2*v + w)*
    (u^2 + 5*ep*u^2 + 6*ep^2*u^2 - 3*u*v - 11*ep*u*v - 8*ep^2*u*v - 
     2*ep*v^2 - 2*ep^2*v^2 - 3*u*w - 11*ep*u*w - 8*ep^2*u*w - 4*ep*v*w - 
     4*ep^2*v*w - 2*ep*w^2 - 2*ep^2*w^2))/(ep*(1 + 2*ep)*(1 + 4*ep)*u^2*v*
    (v + w)^2*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + 2*v + w)*
    (-u^2 - ep*u^2 + 2*ep*u*v + 2*ep^2*u*v + v^2 + 3*ep*v^2 + 2*ep^2*v^2 + 
     3*u*w + 13*ep*u*w + 12*ep^2*u*w + v*w + 3*ep*v*w + 2*ep^2*v*w))/
   (ep*(1 + 2*ep)*(1 + 4*ep)*u*v*(u + v)*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(u^3*v + 6*ep*u^3*v + 7*ep^2*u^3*v + 
     ep*u^2*v^2 + ep^2*u^2*v^2 - u*v^3 - 5*ep*u*v^3 - 6*ep^2*u*v^3 + u^3*w + 
     7*ep*u^3*w + 10*ep^2*u^3*w - 2*u^2*v*w - 4*ep*u^2*v*w + 4*ep^2*u^2*v*w - 
     5*u*v^2*w - 22*ep*u*v^2*w - 17*ep^2*u*v^2*w - 4*ep*v^3*w - 
     4*ep^2*v^3*w - 2*u^2*w^2 - 6*ep*u^2*w^2 - 7*u*v*w^2 - 32*ep*u*v*w^2 - 
     23*ep^2*u*v*w^2 - 10*ep*v^2*w^2 - 10*ep^2*v^2*w^2 - 3*u*w^3 - 
     15*ep*u*w^3 - 12*ep^2*u*w^3 - 8*ep*v*w^3 - 8*ep^2*v*w^3 - 2*ep*w^4 - 
     2*ep^2*w^4))/(ep*(1 + 4*ep)*u*v^2*(v + w)^2*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(u^3 + 7*ep*u^3 + 10*ep^2*u^3 + 2*ep*u^2*v + 
     7*ep^2*u^2*v - u*v^2 - 7*ep*u*v^2 - 6*ep^2*u*v^2 - 2*u^2*w - 
     4*ep*u^2*w + 3*ep^2*u^2*w - 4*u*v*w - 14*ep*u*v*w - 5*ep^2*u*v*w - 
     4*ep*v^2*w - 4*ep^2*v^2*w - 3*u*w^2 - 13*ep*u*w^2 - 9*ep^2*u*w^2 - 
     6*ep*v*w^2 - 6*ep^2*v*w^2 - 2*ep*w^3 - 2*ep^2*w^3))/
   (ep*(1 + 4*ep)*u*v^2*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - 
     w - ep*w)), (3*(-1 + 2*ep)*(-1 + 3*ep)*(u + 2*v + w)*
    (ep*u*v + ep*v^2 - 2*u*w - 3*ep*u*w + ep*v*w))/
   ((1 + 4*ep)*v^2*(u + v)*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - 
     w - ep*w)), 0, 0, (-6*ep*(u^4 + 7*ep*u^4 + 10*ep^2*u^4 - u^3*v - 
     2*ep*u^3*v + 3*ep^2*u^3*v - u^2*v^2 - 4*ep*u^2*v^2 - ep^2*u^2*v^2 + 
     u*v^3 + 5*ep*u*v^3 + 6*ep^2*u*v^3 - 2*u^3*w - 6*ep*u^3*w - 2*u^2*v*w - 
     12*ep*u^2*v*w - 8*ep^2*u^2*v*w + 4*u*v^2*w + 7*ep*u*v^2*w + 
     ep^2*u*v^2*w + 4*ep*v^3*w + 4*ep^2*v^3*w - 3*u^2*w^2 - 15*ep*u^2*w^2 - 
     12*ep^2*u^2*w^2 + 3*u*v*w^2 + 6*ep*u*v*w^2 + 3*ep^2*u*v*w^2 + 
     6*ep*v^2*w^2 + 6*ep^2*v^2*w^2 - 2*ep*u*w^3 - 2*ep^2*u*w^3 + 2*ep*v*w^3 + 
     2*ep^2*v*w^3))/((1 + 4*ep)*u*v^2*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  ((1 + ep)*(-2*u^3 - 12*ep*u^3 - 16*ep^2*u^3 - ep*u^2*v - 7*ep^2*u^2*v + 
     2*u*v^2 + 13*ep*u*v^2 + 11*ep^2*u*v^2 + 2*ep*v^3 + 2*ep^2*v^3 + 
     4*u^2*w + 12*ep*u^2*w + 2*ep^2*u^2*w + 8*u*v*w + 32*ep*u*v*w + 
     18*ep^2*u*v*w + 11*ep*v^2*w + 11*ep^2*v^2*w + 6*u*w^2 + 28*ep*u*w^2 + 
     22*ep^2*u*w^2 + 13*ep*v*w^2 + 13*ep^2*v*w^2 + 4*ep*w^3 + 4*ep^2*w^3))/
   (ep*(1 + 4*ep)*v*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), 0, 0, 0, 0, (6*ep^2*(u + 2*v + w)*(3*u + 5*ep*u - v - ep*v - w - 
     ep*w))/((1 + 4*ep)*u*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - 
     w - ep*w)), (-6*ep^2*(2 + 3*ep)*(v + w)*(u + 2*v + w))/
   ((1 + 4*ep)*v^2*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -((w*(-u^2 - ep*u^2 + 8*ep*u*v + 11*ep^2*u*v + v^2 + 3*ep*v^2 + 
      2*ep^2*v^2 + 2*u*w + 14*ep*u*w + 15*ep^2*u*w + 4*v*w + 18*ep*v*w + 
      17*ep^2*v*w + 3*w^2 + 15*ep*w^2 + 15*ep^2*w^2))/
    ((1 + 4*ep)*v*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
      ep*w))), 0, 0, -((2*u^2*v + 3*ep*u^2*v - ep^2*u^2*v + 6*u*v^2 + 
     15*ep*u*v^2 + 7*ep^2*u*v^2 + 4*v^3 + 12*ep*v^3 + 8*ep^2*v^3 - 
     3*ep*u^2*w - 5*ep^2*u^2*w + 4*u*v*w + 7*ep*u*v*w - ep^2*u*v*w + 
     6*v^2*w + 15*ep*v^2*w + 7*ep^2*v^2*w - 2*ep*u*w^2 - 4*ep^2*u*w^2 + 
     2*v*w^2 + 4*ep*v*w^2 + ep*w^3 + ep^2*w^3)/(v*(v + w)*(u + v + w)*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  ((1 + ep)^2*(u + v + w)*(u + 2*v + w))/((1 + 4*ep)*(v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 0, 0, 0}, 
 {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*u^2 + 28*ep*u^2 + 60*ep^2*u^2 + 
     40*ep^3*u^2 + 9*u*v + 61*ep*u*v + 126*ep^2*u*v + 80*ep^3*u*v + 5*v^2 + 
     33*ep*v^2 + 66*ep^2*v^2 + 40*ep^3*v^2 + u*w + 5*ep*u*w + 6*ep^2*u*w + 
     4*v*w + 22*ep*v*w + 30*ep^2*v*w + 8*ep^3*v*w + 3*w^2 + 17*ep*w^2 + 
     24*ep^2*w^2 + 8*ep^3*w^2))/(ep*(1 + ep)*(1 + 2*ep)*v^3*(u + v)*(v + w)*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-6*u^3 - 22*ep*u^3 - 14*ep^2*u^3 + 
     10*ep^3*u^3 - 22*u^2*v - 86*ep*u^2*v - 74*ep^2*u^2*v + 14*ep^3*u^2*v - 
     21*u*v^2 - 96*ep*u*v^2 - 119*ep^2*u*v^2 - 28*ep^3*u*v^2 - 5*v^3 - 
     32*ep*v^3 - 59*ep^2*v^3 - 32*ep^3*v^3 - 10*u^2*w - 44*ep*u^2*w - 
     54*ep^2*u^2*w - 12*ep^3*u^2*w - 17*u*v*w - 90*ep*u*v*w - 
     143*ep^2*u*v*w - 62*ep^3*u*v*w - 2*v^2*w - 28*ep*v^2*w - 66*ep^2*v^2*w - 
     40*ep^3*v^2*w - 2*u*w^2 - 14*ep*u*w^2 - 30*ep^2*u*w^2 - 18*ep^3*u*w^2 + 
     5*v*w^2 + 12*ep*v*w^2 + 3*ep^2*v*w^2 - 4*ep^3*v*w^2 + 2*w^3 + 8*ep*w^3 + 
     10*ep^2*w^3 + 4*ep^3*w^3))/(ep*(1 + ep)^2*u*v*(u + v)*(v + w)*
    (u + v + w)^3*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(5*u^3 + 34*ep*u^3 + 75*ep^2*u^3 + 
     54*ep^3*u^3 + 10*u^2*v + 80*ep*u^2*v + 198*ep^2*u^2*v + 156*ep^3*u^2*v + 
     29*ep*u*v^2 + 117*ep^2*u*v^2 + 118*ep^3*u*v^2 + 4*ep*v^3 + 20*ep^2*v^3 + 
     24*ep^3*v^3 - u^2*w + 6*ep*u^2*w + 37*ep^2*u^2*w + 42*ep^3*u^2*w - 
     10*u*v*w - 35*ep*u*v*w - 13*ep^2*u*v*w + 34*ep^3*u*v*w - 6*ep*v^2*w - 
     6*ep^2*v^2*w + 8*ep^3*v^2*w - 4*u*w^2 - 24*ep*u*w^2 - 44*ep^2*u*w^2 - 
     24*ep^3*u*w^2 - 12*ep*v*w^2 - 28*ep^2*v*w^2 - 16*ep^3*v*w^2 - 2*ep*w^3 - 
     2*ep^2*w^3))/(ep*(1 + ep)*(1 + 2*ep)*u^2*v*(u + v)*(v + w)^2*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*u^3 + 6*ep*u^3 + 4*ep^2*u^3 + 
     7*u^2*v + 25*ep*u^2*v + 40*ep^2*u^2*v + 32*ep^3*u^2*v + 10*u*v^2 + 
     56*ep*u*v^2 + 122*ep^2*u*v^2 + 96*ep^3*u*v^2 + 5*v^3 + 37*ep*v^3 + 
     86*ep^2*v^3 + 64*ep^3*v^3 - 3*u^2*w - 21*ep*u^2*w - 32*ep^2*u^2*w - 
     8*ep^3*u^2*w - 7*u*v*w - 33*ep*u*v*w - 32*ep^2*u*v*w + 8*ep^3*u*v*w - 
     3*v^2*w - 7*ep*v^2*w + 6*ep^2*v^2*w + 16*ep^3*v^2*w - 3*u*w^2 - 
     15*ep*u*w^2 - 22*ep^2*u*w^2 - 8*ep^3*u*w^2 - 2*v*w^2 - 10*ep*v*w^2 - 
     16*ep^2*v*w^2 - 8*ep^3*v*w^2))/(ep*(1 + ep)*(1 + 2*ep)*u*v*(u + v)^2*w*
    (v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(2*u^3*v + 13*ep*u^3*v + 24*ep^2*u^3*v + 
     13*ep^3*u^3*v + 3*u^2*v^2 + 19*ep*u^2*v^2 + 32*ep^2*u^2*v^2 + 
     14*ep^3*u^2*v^2 + u*v^3 + 6*ep*u*v^3 + 8*ep^2*u*v^3 + ep^3*u*v^3 + 
     2*u^3*w + 18*ep*u^3*w + 48*ep^2*u^3*w + 40*ep^3*u^3*w + 21*ep*u^2*v*w + 
     88*ep^2*u^2*v*w + 91*ep^3*u^2*v*w - 5*u*v^2*w - 6*ep*u*v^2*w + 
     44*ep^2*u*v^2*w + 71*ep^3*u*v^2*w + 4*ep*v^3*w + 20*ep^2*v^3*w + 
     24*ep^3*v^3*w - 3*u^2*w^2 - 9*ep*u^2*w^2 + 4*ep^2*u^2*w^2 + 
     20*ep^3*u^2*w^2 - 9*u*v*w^2 - 38*ep*u*v*w^2 - 29*ep^2*u*v*w^2 + 
     20*ep^3*u*v*w^2 - 6*ep*v^2*w^2 - 6*ep^2*v^2*w^2 + 8*ep^3*v^2*w^2 - 
     3*u*w^3 - 20*ep*u*w^3 - 37*ep^2*u*w^3 - 20*ep^3*u*w^3 - 12*ep*v*w^3 - 
     28*ep^2*v*w^3 - 16*ep^3*v*w^3 - 2*ep*w^4 - 2*ep^2*w^4))/
   (ep*(1 + ep)*u*v^2*(u + v)*(v + w)^2*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(4*u^3 + 36*ep*u^3 + 96*ep^2*u^3 + 80*ep^3*u^3 + 
     6*u^2*v + 60*ep*u^2*v + 174*ep^2*u^2*v + 156*ep^3*u^2*v + 2*u*v^2 + 
     19*ep*u*v^2 + 67*ep^2*u*v^2 + 72*ep^3*u*v^2 - 6*u^2*w - 16*ep*u^2*w + 
     14*ep^2*u^2*w + 44*ep^3*u^2*w - 12*u*v*w - 32*ep*u*v*w + 28*ep^2*u*v*w + 
     84*ep^3*u*v*w + 8*ep*v^2*w + 40*ep^2*v^2*w + 48*ep^3*v^2*w - 6*u*w^2 - 
     35*ep*u*w^2 - 63*ep^2*u*w^2 - 36*ep^3*u*w^2 - 20*ep*v*w^2 - 
     52*ep^2*v*w^2 - 32*ep^3*v*w^2 - 4*ep*w^3 - 4*ep^2*w^3))/
   (2*ep*(1 + ep)*u*v^2*(u + v)*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(6*u^2*v + 26*ep*u^2*v + 28*ep^2*u^2*v + 
     21*u*v^2 + 83*ep*u*v^2 + 84*ep^2*u*v^2 + 15*v^3 + 57*ep*v^3 + 
     56*ep^2*v^3 - 2*u^2*w - 6*ep*u^2*w - 4*ep^2*u^2*w + 8*ep*u*v*w + 
     16*ep^2*u*v*w + 4*v^2*w + 20*ep*v^2*w + 20*ep^2*v^2*w - 5*u*w^2 - 
     11*ep*u*w^2 - 4*ep^2*u*w^2 - 3*v*w^2 - 5*ep*v*w^2 - 4*ep^2*v*w^2))/
   (2*(1 + ep)*v^2*(u + v)^2*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 
     5*ep*v - w - ep*w)), 0, 0, 
  (-6*ep*(2*u^4 + 18*ep*u^4 + 48*ep^2*u^4 + 40*ep^3*u^4 + u^3*v + 
     21*ep*u^3*v + 74*ep^2*u^3*v + 72*ep^3*u^3*v - 2*u^2*v^2 + 
     26*ep^2*u^2*v^2 + 36*ep^3*u^2*v^2 - u*v^3 - 3*ep*u*v^3 + 4*ep^3*u*v^3 - 
     3*u^3*w - 9*ep*u^3*w + 4*ep^2*u^3*w + 20*ep^3*u^3*w - 3*u^2*v*w - 
     10*ep*u^2*v*w + 5*ep^2*u^2*v*w + 24*ep^3*u^2*v*w + 6*u*v^2*w + 
     15*ep*u*v^2*w - ep^2*u*v^2*w - 16*ep^3*u*v^2*w - 4*ep*v^3*w - 
     20*ep^2*v^3*w - 24*ep^3*v^3*w - 3*u^2*w^2 - 20*ep*u^2*w^2 - 
     37*ep^2*u^2*w^2 - 20*ep^3*u^2*w^2 + 3*u*v*w^2 + 6*ep*u*v*w^2 + 
     3*ep^2*u*v*w^2 + 10*ep*v^2*w^2 + 26*ep^2*v^2*w^2 + 16*ep^3*v^2*w^2 - 
     2*ep*u*w^3 - 2*ep^2*u*w^3 + 2*ep*v*w^3 + 2*ep^2*v*w^3))/
   ((1 + ep)*u*v^2*(u + v)*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - 
     w - ep*w)), -((4*u^3 + 32*ep*u^3 + 80*ep^2*u^3 + 64*ep^3*u^3 + 6*u^2*v + 
     57*ep*u^2*v + 159*ep^2*u^2*v + 138*ep^3*u^2*v + 2*u*v^2 + 30*ep*u*v^2 + 
     100*ep^2*u*v^2 + 96*ep^3*u*v^2 + 5*ep*v^3 + 21*ep^2*v^3 + 22*ep^3*v^3 - 
     6*u^2*w - 17*ep*u^2*w + 9*ep^2*u^2*w + 38*ep^3*u^2*w - 12*u*v*w - 
     32*ep*u*v*w + 26*ep^2*u*v*w + 82*ep^3*u*v*w + 5*ep*v^2*w + 
     35*ep^2*v^2*w + 48*ep^3*v^2*w - 6*u*w^2 - 38*ep*u*w^2 - 70*ep^2*u*w^2 - 
     38*ep^3*u*w^2 - 22*ep*v*w^2 - 56*ep^2*v*w^2 - 34*ep^3*v*w^2 - 4*ep*w^3 - 
     4*ep^2*w^3)/(ep*v*(u + v)*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 
      5*ep*v - w - ep*w))), 0, 0, 0, 0, 
  (6*ep^2*(6*u^2 + 22*ep*u^2 + 20*ep^2*u^2 + 16*u*v + 60*ep*u*v + 
     56*ep^2*u*v + 5*v^2 + 27*ep*v^2 + 32*ep^2*v^2 + 4*u*w + 16*ep*u*w + 
     16*ep^2*u*w - 3*v*w - ep*v*w + 8*ep^2*v*w - 2*w^2 - 6*ep*w^2 - 
     4*ep^2*w^2))/((1 + ep)*u*(u + v)*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*ep^2*(v + w)*(2*u + 6*ep*u + 4*ep^2*u + 7*v + 17*ep*v + 8*ep^2*v + 
     5*w + 11*ep*w + 4*ep^2*w))/((1 + ep)*v^2*(u + v)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (w*(4*u^2 + 12*ep*u^2 + 8*ep^2*u^2 + 6*u*v + 8*ep*u*v + 2*ep^2*u*v + 
     12*ep^3*u*v + 2*v^2 + 11*ep*v^2 + 27*ep^2*v^2 + 24*ep^3*v^2 - 6*u*w - 
     44*ep*u*w - 70*ep^2*u*w - 20*ep^3*u*w - 12*v*w - 64*ep*v*w - 
     92*ep^2*v*w - 28*ep^3*v*w - 6*w^2 - 35*ep*w^2 - 55*ep^2*w^2 - 
     20*ep^3*w^2))/(2*(1 + ep)*v*(u + v)*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 
  -(((1 + 2*ep)*(1 + 4*ep)*(u^2*v + 3*ep*u^2*v + 3*u*v^2 + 9*ep*u*v^2 + 
      2*v^3 + 6*ep*v^3 - 3*u^2*w - 5*ep*u^2*w - 7*u*v*w - 11*ep*u*v*w - 
      v^2*w - 5*ep*v^2*w - 2*u*w^2 - 4*ep*u*w^2 + 2*v*w^2 - 2*ep*v*w^2 + 
      w^3 + ep*w^3))/(v*(u + v)*(v + w)*(u + v + w)*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  -((4*u^3*v + 10*ep*u^3*v + 6*ep^2*u^3*v + 19*u^2*v^2 + 51*ep*u^2*v^2 + 
     34*ep^2*u^2*v^2 + 26*u*v^3 + 72*ep*u*v^3 + 50*ep^2*u*v^3 + 11*v^4 + 
     31*ep*v^4 + 22*ep^2*v^4 + 6*u^3*w + 16*ep*u^3*w + 10*ep^2*u^3*w + 
     27*u^2*v*w + 75*ep*u^2*v*w + 50*ep^2*u^2*v*w + 30*u*v^2*w + 
     88*ep*u*v^2*w + 62*ep^2*u*v^2*w + 9*v^3*w + 29*ep*v^3*w + 
     22*ep^2*v^3*w + 4*u^2*w^2 + 12*ep*u^2*w^2 + 8*ep^2*u^2*w^2 + 
     6*ep*u*v*w^2 + 6*ep^2*u*v*w^2 - 5*v^2*w^2 - 7*ep*v^2*w^2 - 
     2*ep^2*v^2*w^2 - 2*u*w^3 - 4*ep*u*w^3 - 2*ep^2*u*w^3 - 3*v*w^3 - 
     5*ep*v*w^3 - 2*ep^2*v*w^3)/(v*(u + v)*(v + w)*(u + v + w)*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 0, 0, 0, 0, 0}, 
 {0, (-4*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*(v + w)^2*(u + v + w)^2), 
  (4*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*u*(v + w)^2*(u + v + w)), 0, 
  (-2*(-1 + 2*ep)*(-1 + 3*ep))/(ep*(v + w)^2*(u + v + w)), 0, 
  (2*(-1 + 2*ep)*(-1 + 3*ep))/(ep*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (-4*ep)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(1 + ep))/(v + w), 0, 0, 0, 0}, 
 {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u^2 + 4*ep*u^2 + 2*u*v + 
     6*ep*u*v + 2*u*w + 6*ep*u*w + v*w + 2*ep*v*w + w^2 + 2*ep*w^2))/
   (ep*(1 + 2*ep)*(1 + 4*ep)*u*v^3*(v + w)*(u + v + w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u*v + 4*ep*u*v + u*w + 2*ep*u*w + 
     v*w + 2*ep*v*w + w^2 + 2*ep*w^2))/(ep*(1 + 2*ep)*(1 + 4*ep)*u*v^2*
    (v + w)*(u + v + w)^2), (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + w))/
   (ep*(1 + 4*ep)*u^2*v^2*(u + v + w)), 0, 0, 0, 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(2*ep*u*v - u*w - 2*ep*u*w - v*w - 2*ep*v*w - 
     w^2 - 2*ep*w^2))/(ep*(1 + 4*ep)*u*v*w*(v + w)*(u + v + w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(-(u*v) + u*w + v*w + w^2))/
   (2*(1 + 4*ep)*v^2*w*(v + w)*(u + v + w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(ep*u^2*v + 4*ep*u*v^2 - ep*u^2*w - 2*u*v*w - 
     3*ep*u*v*w - 2*v^2*w - 4*ep*v^2*w - ep*u*w^2 - 2*v*w^2 - 4*ep*v*w^2))/
   (2*ep*(1 + 4*ep)*u*v^2*w*(v + w)*(u + v + w)), 0, 
  (-6*ep^2*w*(u + w))/((1 + 4*ep)*u*v^2*(u + v + w)), 0, 0, 0, 0, 
  (-6*ep*(2*ep*u^2*v - u^2*w - 3*ep*u^2*w - u*v*w - 4*ep*u*v*w - ep*u*w^2 + 
     v*w^2 + 2*ep*v*w^2 + w^3 + 2*ep*w^3))/((1 + 4*ep)*u*v*w*(v + w)*
    (u + v + w)), -(((1 + ep)*(-(ep*u^2) - 4*ep*u*v + 2*u*w + 3*ep*u*w + 
      2*v*w + 4*ep*v*w + 2*w^2 + 4*ep*w^2))/(ep*(1 + 4*ep)*v*(v + w)*
     (u + v + w))), 0, (-3*ep^2*(u + w)*(v + w))/
   ((1 + 4*ep)*v^2*w*(u + v + w)), 
  -(2*u^2 + 8*ep*u^2 + 4*u*v + 13*ep*u*v + 2*v^2 + 8*ep*v^2 + 4*u*w + 
     13*ep*u*w + 4*v*w + 13*ep*v*w + 2*w^2 + 5*ep*w^2)/
   (2*(1 + 4*ep)*v*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  -((u + ep*u + v + 2*ep*v + w + ep*w)/(v*(u + v + w))), 
  -(((1 + ep)*w*(u + w))/((1 + 4*ep)*v*(v + w))), 0, 0}, 
 {(3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*u^2 + 8*ep*u^2 + u*v + 3*ep*u*v + 
     4*u*w + 12*ep*u*w + 2*w^2 + 4*ep*w^2))/(ep*(1 + ep)*u*v^3*w*(u + w)*
    (u + v + w)), (-6*(-1 + 2*ep)*(1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*(1 + ep)*u*v^2*(u + v + w)^2), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(v + 4*ep*v - 2*w - 4*ep*w))/
   (ep*(1 + ep)*u^2*v^2*w*(u + v + w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 4*ep))/
   (ep*(1 + ep)*v*w^3*(u + v + w)), 0, 0, 
  (3*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 3*ep)*(v + 4*ep*v - w))/
   (ep*(1 + ep)*u*v*w^2*(u + v + w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(-(u*v) - 2*ep*u*v + u*w + 2*ep*u*w + ep*v*w + 
     w^2 + 2*ep*w^2))/((1 + ep)*v^2*w^2*(u + w)*(u + v + w)), 
  (-3*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 3*ep)*(ep*u*v + v^2 + 4*ep*v^2 - ep*u*w - 
     v*w))/(ep*(1 + ep)*u*v^2*w^2*(u + v + w)), 0, 
  (12*ep^2*(1 + 2*ep)*w)/((1 + ep)*u*v^2*(u + v + w)), 0, 0, 0, 0, 
  (6*ep*(1 + 2*ep)*(u*v + 4*ep*u*v - u*w - 2*ep*u*w - v*w - 4*ep*v*w + w^2))/
   ((1 + ep)*u*v*w^2*(u + v + w)), 
  -(((1 + 2*ep)*(ep*u + 2*v + 8*ep*v - 2*w - ep*w))/(ep*v*w*(u + v + w))), 0, 
  (6*ep^2*(1 + 2*ep)*(v + w)^2)/((1 + ep)*v^2*w^2*(u + v + w)), 
  ((1 + 2*ep)*(2*u + 8*ep*u + v + 4*ep*v + 2*w + 5*ep*w))/
   ((1 + ep)*v*w*(u + v + w)), 0, 0, 0, 0, 0, ((1 + 2*ep)*(1 + 4*ep))/
   (v*(u + v + w)), -(((1 + 2*ep)*(-u + v - w))/(v*(u + v + w))), 0, 0}, 
 {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(5*ep*u^3 + 27*ep^2*u^3 + 
     30*ep^3*u^3 - 3*u^2*v - 13*ep*u^2*v - 8*ep^2*u^2*v + 10*ep^3*u^2*v - 
     3*u*v^2 - 16*ep*u*v^2 - 25*ep^2*u*v^2 - 10*ep^3*u*v^2 - 3*u^2*w - 
     19*ep*u^2*w - 40*ep^2*u^2*w - 24*ep^3*u^2*w - 2*u*v*w - 9*ep*u*v*w - 
     11*ep^2*u*v*w + 3*ep*v^2*w + 11*ep^2*v^2*w + 10*ep^3*v^2*w + u*w^2 + 
     7*ep*u*w^2 + 14*ep^2*u*w^2 + 10*ep^3*u*w^2 + 2*ep*v*w^2 + 8*ep^2*v*w^2 + 
     8*ep^3*v*w^2 - ep*w^3 - 3*ep^2*w^3 - 2*ep^3*w^3))/
   (ep^2*(1 + 2*ep)^2*u^2*v^3*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(9*u^4*v^2 + 33*ep*u^4*v^2 + 
     30*ep^2*u^4*v^2 + 9*u^3*v^3 + 33*ep*u^3*v^3 + 30*ep^2*u^3*v^3 - 
     9*u^2*v^4 - 33*ep*u^2*v^4 - 30*ep^2*u^2*v^4 - 9*u*v^5 - 33*ep*u*v^5 - 
     30*ep^2*u*v^5 + 21*u^4*v*w + 104*ep*u^4*v*w + 115*ep^2*u^4*v*w + 
     51*u^3*v^2*w + 268*ep*u^3*v^2*w + 305*ep^2*u^3*v^2*w + 27*u^2*v^3*w + 
     198*ep*u^2*v^3*w + 255*ep^2*u^2*v^3*w - 6*u*v^4*w + 25*ep*u*v^4*w + 
     59*ep^2*u*v^4*w - 3*v^5*w - 9*ep*v^5*w - 6*ep^2*v^5*w + 9*u^4*w^2 + 
     33*ep*u^4*w^2 + 30*ep^2*u^4*w^2 + 47*u^3*v*w^2 + 195*ep*u^3*v*w^2 + 
     202*ep^2*u^3*v*w^2 + 62*u^2*v^2*w^2 + 290*ep*u^2*v^2*w^2 + 
     326*ep^2*u^2*v^2*w^2 + 28*u*v^3*w^2 + 140*ep*u*v^3*w^2 + 
     168*ep^2*u*v^3*w^2 + 3*v^4*w^2 + 15*ep*v^4*w^2 + 18*ep^2*v^4*w^2 + 
     15*u^3*w^3 + 57*ep*u^3*w^3 + 54*ep^2*u^3*w^3 + 36*u^2*v*w^3 + 
     133*ep*u^2*v*w^3 + 131*ep^2*u^2*v*w^3 + 35*u*v^2*w^3 + 
     124*ep*u*v^2*w^3 + 123*ep^2*u*v^2*w^3 + 12*v^3*w^3 + 48*ep*v^3*w^3 + 
     48*ep^2*v^3*w^3 + 3*u^2*w^4 + 15*ep*u^2*w^4 + 18*ep^2*u^2*w^4 + 
     7*u*v*w^4 + 33*ep*u*v*w^4 + 38*ep^2*u*v*w^4 + 3*v^2*w^4 + 
     15*ep*v^2*w^4 + 18*ep^2*v^2*w^4 - 3*u*w^5 - 9*ep*u*w^5 - 6*ep^2*u*w^5 - 
     3*v*w^5 - 9*ep*v*w^5 - 6*ep^2*v*w^5))/(ep*(1 + 2*ep)^2*u^2*v^2*(u + v)*w*
    (v + w)*(u + v + w)^3*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(9*ep*u^4*v^3 + 33*ep^2*u^4*v^3 + 
      30*ep^3*u^4*v^3 + 18*ep*u^3*v^4 + 66*ep^2*u^3*v^4 + 60*ep^3*u^3*v^4 + 
      9*ep*u^2*v^5 + 33*ep^2*u^2*v^5 + 30*ep^3*u^2*v^5 + 3*ep*u^5*v*w + 
      15*ep^2*u^5*v*w + 18*ep^3*u^5*v*w - 9*u^4*v^2*w - 21*ep*u^4*v^2*w + 
      50*ep^2*u^4*v^2*w + 106*ep^3*u^4*v^2*w - 27*u^3*v^3*w - 
      84*ep*u^3*v^3*w + 61*ep^2*u^3*v^3*w + 212*ep^3*u^3*v^3*w - 
      27*u^2*v^4*w - 105*ep*u^2*v^4*w - 6*ep^2*u^2*v^4*w + 
      144*ep^3*u^2*v^4*w - 9*u*v^5*w - 45*ep*u*v^5*w - 26*ep^2*u*v^5*w + 
      26*ep^3*u*v^5*w + 6*ep^2*v^6*w + 6*ep^3*v^6*w - 18*u^4*v*w^2 - 
      87*ep*u^4*v*w^2 - 109*ep^2*u^4*v*w^2 - 20*ep^3*u^4*v*w^2 - 
      60*u^3*v^2*w^2 - 277*ep*u^3*v^2*w^2 - 293*ep^2*u^3*v^2*w^2 + 
      6*ep^3*u^3*v^2*w^2 - 66*u^2*v^3*w^2 - 301*ep*u^2*v^3*w^2 - 
      265*ep^2*u^2*v^3*w^2 + 68*ep^3*u^2*v^3*w^2 - 24*u*v^4*w^2 - 
      101*ep*u*v^4*w^2 - 27*ep^2*u*v^4*w^2 + 92*ep^3*u*v^4*w^2 + 
      9*ep*v^5*w^2 + 51*ep^2*v^5*w^2 + 48*ep^3*v^5*w^2 - 9*u^4*w^3 - 
      51*ep*u^4*w^3 - 96*ep^2*u^4*w^3 - 60*ep^3*u^4*w^3 - 39*u^3*v*w^3 - 
      199*ep*u^3*v*w^3 - 312*ep^2*u^3*v*w^3 - 146*ep^3*u^3*v*w^3 - 
      48*u^2*v^2*w^3 - 214*ep*u^2*v^2*w^3 - 234*ep^2*u^2*v^2*w^3 - 
      26*ep^3*u^2*v^2*w^3 - 18*u*v^3*w^3 - 39*ep*u*v^3*w^3 + 
      99*ep^2*u*v^3*w^3 + 168*ep^3*u*v^3*w^3 + 24*ep*v^4*w^3 + 
      108*ep^2*v^4*w^3 + 102*ep^3*v^4*w^3 - 6*u^3*w^4 - 27*ep*u^3*w^4 - 
      39*ep^2*u^3*w^4 - 18*ep^3*u^3*w^4 - 6*u^2*v*w^4 - 6*ep*u^2*v*w^4 + 
      40*ep^2*u^2*v*w^4 + 56*ep^3*u^2*v*w^4 + 42*ep*u*v^2*w^4 + 
      166*ep^2*u*v^2*w^4 + 158*ep^3*u*v^2*w^4 + 18*ep*v^3*w^4 + 
      78*ep^2*v^3*w^4 + 78*ep^3*v^3*w^4 + 3*u^2*w^5 + 21*ep*u^2*w^5 + 
      48*ep^2*u^2*w^5 + 36*ep^3*u^2*w^5 + 3*u*v*w^5 + 22*ep*u*v*w^5 + 
      57*ep^2*u*v*w^5 + 50*ep^3*u*v*w^5 + 6*ep^2*v^2*w^5 + 12*ep^3*v^2*w^5 - 
      3*ep*u*w^6 - 9*ep^2*u*w^6 - 6*ep^3*u*w^6 - 3*ep*v*w^6 - 9*ep^2*v*w^6 - 
      6*ep^3*v*w^6))/(ep^2*(1 + 2*ep)^2*u^3*v^2*(u + v)*w*(v + w)^2*
     (u + v + w)^2*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(3*u^3*v + 23*ep*u^3*v + 
     30*ep^2*u^3*v + 3*u^2*v^2 + 23*ep*u^2*v^2 + 30*ep^2*u^2*v^2 + 4*u^3*w + 
     24*ep*u^3*w + 30*ep^2*u^3*w + 9*u^2*v*w + 45*ep*u^2*v*w + 
     52*ep^2*u^2*v*w + 6*u*v^2*w + 24*ep*u*v^2*w + 22*ep^2*u*v^2*w + v^3*w + 
     3*ep*v^3*w + 2*ep^2*v^3*w + 2*u^2*w^2 + 10*ep*u^2*w^2 + 
     12*ep^2*u^2*w^2 + 3*u*v*w^2 + 13*ep*u*v*w^2 + 12*ep^2*u*v*w^2 + 
     v^2*w^2 + 3*ep*v^2*w^2 + 2*ep^2*v^2*w^2))/(ep*(1 + 2*ep)^2*u^2*v*(u + v)*
    w^2*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-3*ep*u*v^3 - 6*ep^2*u*v^3 - 3*ep*v^4 - 
     6*ep^2*v^4 + 3*u^2*v*w + 17*ep*u^2*v*w + 25*ep^2*u^2*v*w + 6*u*v^2*w + 
     29*ep*u*v^2*w + 40*ep^2*u*v^2*w + 3*v^3*w + 10*ep*v^3*w + 
     11*ep^2*v^3*w + 3*u^2*w^2 + 15*ep*u^2*w^2 + 18*ep^2*u^2*w^2 + 
     9*u*v*w^2 + 45*ep*u*v*w^2 + 57*ep^2*u*v*w^2 + 6*v^2*w^2 + 
     26*ep*v^2*w^2 + 31*ep^2*v^2*w^2 + 3*u*w^3 + 15*ep*u*w^3 + 
     18*ep^2*u*w^3 + 3*v*w^3 + 13*ep*v*w^3 + 14*ep^2*v*w^3))/
   (ep*(1 + 2*ep)^2*u*v^2*(u + v)*w*(v + w)*(u + v + w)^2), 
  (2*(-1 + 2*ep)^2*(u + w))/((1 + 2*ep)*u*v*(u + v)*(u + v + w)^2), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(18*ep*u^4*v^3 + 30*ep^2*u^4*v^3 + 
      72*ep*u^3*v^4 + 120*ep^2*u^3*v^4 + 90*ep*u^2*v^5 + 150*ep^2*u^2*v^5 + 
      36*ep*u*v^6 + 60*ep^2*u*v^6 + 3*u^5*v*w + 18*ep*u^5*v*w + 
      21*ep^2*u^5*v*w + 3*u^4*v^2*w + 60*ep*u^4*v^2*w + 91*ep^2*u^4*v^2*w - 
      24*u^3*v^3*w + 75*ep*u^3*v^3*w + 197*ep^2*u^3*v^3*w - 54*u^2*v^4*w + 
      15*ep*u^2*v^4*w + 189*ep^2*u^2*v^4*w - 39*u*v^5*w - 51*ep*u*v^5*w + 
      32*ep^2*u*v^5*w - 9*v^6*w - 33*ep*v^6*w - 30*ep^2*v^6*w + 3*u^5*w^2 + 
      21*ep*u^5*w^2 + 30*ep^2*u^5*w^2 + 6*u^4*v*w^2 + 78*ep*u^4*v*w^2 + 
      124*ep^2*u^4*v*w^2 - 30*u^3*v^2*w^2 + 61*ep*u^3*v^2*w^2 + 
      195*ep^2*u^3*v^2*w^2 - 96*u^2*v^3*w^2 - 122*ep*u^2*v^3*w^2 + 
      74*ep^2*u^2*v^3*w^2 - 87*u*v^4*w^2 - 214*ep*u*v^4*w^2 - 
      109*ep^2*u*v^4*w^2 - 24*v^5*w^2 - 84*ep*v^5*w^2 - 78*ep^2*v^5*w^2 + 
      3*u^4*w^3 + 30*ep*u^4*w^3 + 45*ep^2*u^4*w^3 - 3*u^3*v*w^3 + 
      79*ep*u^3*v*w^3 + 136*ep^2*u^3*v*w^3 - 39*u^2*v^2*w^3 + 
      10*ep*u^2*v^2*w^3 + 103*ep^2*u^2*v^2*w^3 - 51*u*v^3*w^3 - 
      105*ep*u*v^3*w^3 - 54*ep^2*u*v^3*w^3 - 18*v^4*w^3 - 54*ep*v^4*w^3 - 
      54*ep^2*v^4*w^3 + 3*u^3*w^4 + 24*ep*u^3*w^4 + 27*ep^2*u^3*w^4 + 
      6*u^2*v*w^4 + 72*ep*u^2*v*w^4 + 80*ep^2*u^2*v*w^4 + 3*u*v^2*w^4 + 
      48*ep*u*v^2*w^4 + 47*ep^2*u*v^2*w^4 + 12*ep*v^3*w^4 + 6*ep^2*v^3*w^4 + 
      3*u^2*w^5 + 15*ep*u^2*w^5 + 12*ep^2*u^2*w^5 + 6*u*v*w^5 + 
      26*ep*u*v*w^5 + 20*ep^2*u*v*w^5 + 3*v^2*w^5 + 15*ep*v^2*w^5 + 
      12*ep^2*v^2*w^5))/(ep*(1 + 2*ep)*u^2*v^2*(u + v)*w*(v + w)^2*
     (u + v + w)^2*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(3*ep*u^3*v + 5*ep^2*u^3*v - 2*u^3*w - 
     17*ep*u^3*w - 25*ep^2*u^3*w - 4*u^2*v*w - 23*ep*u^2*v*w - 
     25*ep^2*u^2*v*w + 2*u*v^2*w + 7*ep*u*v^2*w + 9*ep^2*u*v^2*w - 
     3*ep*u^2*w^2 - 5*ep^2*u^2*w^2 - 14*ep*u*v*w^2 - 18*ep^2*u*v*w^2 - 
     4*ep*v^2*w^2 - 4*ep^2*v^2*w^2 - 2*u*w^3 - 9*ep*u*w^3 - 7*ep^2*u*w^3 - 
     4*ep*v*w^3 - 4*ep^2*v*w^3))/(2*ep*(1 + 2*ep)*u^2*v^2*w*(v + w)*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(3*ep*u^4*v + 5*ep^2*u^4*v + 15*ep*u^3*v^2 + 
     25*ep^2*u^3*v^2 + 36*ep*u^2*v^3 + 60*ep^2*u^2*v^3 + 24*ep*u*v^4 + 
     40*ep^2*u*v^4 - 3*ep*u^4*w - 5*ep^2*u^4*w - 6*u^3*v*w - 20*ep*u^3*v*w - 
     14*ep^2*u^3*v*w - 18*u^2*v^2*w - 46*ep*u^2*v^2*w - 26*ep^2*u^2*v^2*w - 
     18*u*v^3*w - 53*ep*u*v^3*w - 35*ep^2*u*v^3*w - 6*v^4*w - 22*ep*v^4*w - 
     20*ep^2*v^4*w + 3*ep*u^3*w^2 + 5*ep^2*u^3*w^2 - 4*u^2*v*w^2 - 
     13*ep*u^2*v*w^2 - 15*ep^2*u^2*v*w^2 - 8*u*v^2*w^2 - 36*ep*u*v^2*w^2 - 
     36*ep^2*u*v^2*w^2 - 4*v^3*w^2 - 16*ep*v^3*w^2 - 16*ep^2*v^3*w^2 + 
     ep*u^2*w^3 + ep^2*u^2*w^3 + 2*u*v*w^3 + 5*ep*u*v*w^3 + 3*ep^2*u*v*w^3 + 
     2*v^2*w^3 + 6*ep*v^2*w^3 + 4*ep^2*v^2*w^3))/
   (2*ep*(1 + 2*ep)*u^2*v^2*(u + v)*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), (6*(-1 + 2*ep)*(1 + 3*ep))/
   ((1 + 2*ep)*v^2*(u + v + w)), (6*ep*w*(u + 2*ep*u - ep*w))/
   ((1 + 2*ep)*u^2*v^2*(u + v + w)), 
  (-6*ep*(u^4 + 7*ep*u^4 + 10*ep^2*u^4 + u^3*v + 7*ep*u^3*v + 8*ep^2*u^3*v - 
     3*u^2*v^2 - 6*ep*u^2*v^2 - 3*ep^2*u^2*v^2 + u*v^3 + 6*ep*u*v^3 + 
     7*ep^2*u*v^3 + 3*ep*u^3*w + 5*ep^2*u^3*w + 6*ep*u^2*v*w + 
     6*ep^2*u^2*v*w - 3*ep*u*v^2*w - 5*ep^2*u*v^2*w - 2*ep*v^3*w - 
     2*ep^2*v^3*w + u^2*w^2 + 5*ep*u^2*w^2 + 4*ep^2*u^2*w^2 - u*v*w^2 - 
     3*ep*u*v*w^2 - 2*ep^2*u*v*w^2 - 2*ep*v^2*w^2 - 2*ep^2*v^2*w^2))/
   ((1 + 2*ep)*u^2*v^2*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), -(((1 + ep)*(2*u^3 + 12*ep*u^3 + 16*ep^2*u^3 + 4*u^2*v + 
      18*ep*u^2*v + 18*ep^2*u^2*v - 2*u*v^2 - 5*ep*u*v^2 - 5*ep^2*u*v^2 + 
      ep*v^3 + ep^2*v^3 + 5*ep*u^2*w + 9*ep^2*u^2*w + 14*ep*u*v*w + 
      18*ep^2*u*v*w + 5*ep*v^2*w + 5*ep^2*v^2*w + 2*u*w^2 + 10*ep*u*w^2 + 
      8*ep^2*u*w^2 + 4*ep*v*w^2 + 4*ep^2*v*w^2))/(ep*(1 + 2*ep)*u*v*(v + w)*
     (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  (2*ep^2*(2*u^2 + 5*u*v + 4*v^2 + 3*u*w + 5*v*w + w^2))/
   ((1 + 2*ep)*u*v*(u + v)*(u + v + w)^2), (-6*ep*(-1 + 2*ep))/
   ((1 + 2*ep)*(u + v)*w*(u + v + w)), 
  (-6*ep*(2*ep*u^3*v + 4*ep*u^2*v^2 - u^3*w - 3*ep*u^3*w - 2*u^2*v*w - 
     6*ep*u^2*v*w - u*v^2*w - 6*ep*u*v^2*w - 2*ep*u^2*w^2 + u*v*w^2 - 
     2*ep*u*v*w^2 + v^2*w^2 + 2*ep*v^2*w^2 + u*w^3 + ep*u*w^3 + v*w^3 + 
     2*ep*v*w^3))/((1 + 2*ep)*u^2*v*(u + v)*w*(v + w)*(u + v + w)), 
  ((1 + ep)*(ep*u^3 + 6*ep*u^2*v + 8*ep*u*v^2 - 2*u^2*w - 2*ep*u^2*w - 
     4*u*v*w - 2*ep*u*v*w - 2*v^2*w - 4*ep*v^2*w - 2*u*w^2 - 3*ep*u*w^2 - 
     2*v*w^2 - 4*ep*v*w^2))/(ep*(1 + 2*ep)*u*v*(u + v)*(v + w)*(u + v + w)), 
  (-6*ep^2*v*(3*u^2 + 5*ep*u^2 - 3*u*w - 5*ep*u*w - v*w - ep*v*w - w^2 - 
     ep*w^2))/((1 + 2*ep)*u^2*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*ep^2*(v + w)*(3*u^2 + 5*ep*u^2 - 3*u*w - 5*ep*u*w - v*w - ep*v*w - 
     w^2 - ep*w^2))/((1 + 2*ep)*u*v^2*w*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -(6*u^3 + 34*ep*u^3 + 40*ep^2*u^3 + 12*u^2*v + 47*ep*u^2*v + 
     45*ep^2*u^2*v + 6*u*v^2 + 22*ep*u*v^2 + 20*ep^2*u*v^2 + 2*u^2*w + 
     ep*u^2*w - 3*ep^2*u^2*w - 7*ep*u*v*w - 9*ep^2*u*v*w + 2*v^2*w + 
     5*ep*v^2*w + 3*ep^2*v^2*w - 2*u*w^2 - 17*ep*u*w^2 - 21*ep^2*u*w^2 - 
     2*ep*v*w^2 - 2*ep^2*v*w^2 - 2*w^3 - 7*ep*w^3 - 5*ep^2*w^3)/
   (2*(1 + 2*ep)*u*v*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), 0, (2*ep)/((u + v)*(u + v + w)), 
  -(((1 + 4*ep)*(2*u^2 + 2*ep*u^2 + u*v + 3*ep*u*v + v^2 + 3*ep*v^2 - u*w + 
      ep*u*w + 2*ep*v*w - w^2 - ep*w^2))/(u*(v + w)*(u + v + w)*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  ((1 + ep)*(u + v)*(u^2 + ep*u^2 - 4*u*v - 6*ep*u*v - v^2 - ep*v^2 - 4*u*w - 
     6*ep*u*w - 2*v*w - 2*ep*v*w - w^2 - ep*w^2))/
   ((1 + 2*ep)*u*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (ep*(1 + 4*ep))/((1 + 2*ep)*u*v), 
  -(((1 + 4*ep)*(u + w))/(u*v*(u + v + w))), 
  -(((1 + ep)*w*(u + w))/((1 + 2*ep)*u*v*(v + w))), 
  -((-(ep*u) + 2*v + ep*v - ep*w)/(v*(u + v + w))), 
  ((1 + ep)*u)/((1 + 2*ep)*(u + v + w))}, 
 {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(6*u^3 + 64*ep*u^3 + 244*ep^2*u^3 + 
     350*ep^3*u^3 + 160*ep^4*u^3 + 18*ep*u^2*v + 118*ep^2*u^2*v + 
     220*ep^3*u^2*v + 120*ep^4*u^2*v - 6*u*v^2 - 38*ep*u*v^2 - 
     82*ep^2*u*v^2 - 70*ep^3*u*v^2 - 20*ep^4*u*v^2 - 5*u^2*w - 34*ep*u^2*w - 
     71*ep^2*u^2*w - 30*ep^3*u^2*w + 20*ep^4*u^2*w - u*v*w - 2*ep*u*v*w + 
     15*ep^2*u*v*w + 52*ep^3*u*v*w + 40*ep^4*u*v*w + 6*ep*v^2*w + 
     28*ep^2*v^2*w + 42*ep^3*v^2*w + 20*ep^4*v^2*w + u*w^2 + 10*ep*u*w^2 + 
     27*ep^2*u*w^2 + 30*ep^3*u*w^2 + 12*ep^4*u*w^2 + 4*ep*v*w^2 + 
     20*ep^2*v*w^2 + 32*ep^3*v*w^2 + 16*ep^4*v*w^2 - 2*ep*w^3 - 8*ep^2*w^3 - 
     10*ep^3*w^3 - 4*ep^4*w^3))/(ep^2*(1 + ep)*(1 + 2*ep)*u^3*v^3*(v + w)*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(18*u^6*v^2 + 120*ep*u^6*v^2 + 
      294*ep^2*u^6*v^2 + 312*ep^3*u^6*v^2 + 120*ep^4*u^6*v^2 - 9*u^5*v^3 + 
      21*ep*u^5*v^3 + 231*ep^2*u^5*v^3 + 411*ep^3*u^5*v^3 + 
      210*ep^4*u^5*v^3 - 144*u^4*v^4 - 744*ep*u^4*v^4 - 1344*ep^2*u^4*v^4 - 
      984*ep^3*u^4*v^4 - 240*ep^4*u^4*v^4 - 198*u^3*v^5 - 1158*ep*u^3*v^5 - 
      2478*ep^2*u^3*v^5 - 2298*ep^3*u^3*v^5 - 780*ep^4*u^3*v^5 - 90*u^2*v^6 - 
      600*ep*u^2*v^6 - 1470*ep^2*u^2*v^6 - 1560*ep^3*u^2*v^6 - 
      600*ep^4*u^2*v^6 - 9*u*v^7 - 87*ep*u*v^7 - 273*ep^2*u*v^7 - 
      345*ep^3*u*v^7 - 150*ep^4*u*v^7 + 18*u^6*v*w + 111*ep*u^6*v*w + 
      261*ep^2*u^6*v*w + 273*ep^3*u^6*v*w + 105*ep^4*u^6*v*w - 48*u^5*v^2*w - 
      301*ep*u^5*v^2*w - 631*ep^2*u^5*v^2*w - 563*ep^3*u^5*v^2*w - 
      209*ep^4*u^5*v^2*w - 342*u^4*v^3*w - 2184*ep*u^4*v^3*w - 
      5040*ep^2*u^4*v^3*w - 5136*ep^3*u^4*v^3*w - 2034*ep^4*u^4*v^3*w - 
      510*u^3*v^4*w - 3480*ep*u^3*v^4*w - 8568*ep^2*u^3*v^4*w - 
      9216*ep^3*u^3*v^4*w - 3738*ep^4*u^3*v^4*w - 270*u^2*v^5*w - 
      2137*ep*u^2*v^5*w - 5791*ep^2*u^2*v^5*w - 6599*ep^3*u^2*v^5*w - 
      2723*ep^4*u^2*v^5*w - 30*u*v^6*w - 399*ep*u*v^6*w - 1317*ep^2*u*v^6*w - 
      1641*ep^3*u*v^6*w - 693*ep^4*u*v^6*w + 6*v^7*w + 30*ep*v^7*w + 
      54*ep^2*v^7*w + 42*ep^3*v^7*w + 12*ep^4*v^7*w - 18*ep*u^6*w^2 - 
      84*ep^2*u^6*w^2 - 126*ep^3*u^6*w^2 - 60*ep^4*u^6*w^2 - 57*u^5*v*w^2 - 
      484*ep*u^5*v*w^2 - 1384*ep^2*u^5*v*w^2 - 1664*ep^3*u^5*v*w^2 - 
      731*ep^4*u^5*v*w^2 - 322*u^4*v^2*w^2 - 2336*ep*u^4*v^2*w^2 - 
      6114*ep^2*u^4*v^2*w^2 - 6988*ep^3*u^4*v^2*w^2 - 3008*ep^4*u^4*v^2*w^2 - 
      557*u^3*v^3*w^2 - 4103*ep*u^3*v^3*w^2 - 10783*ep^2*u^3*v^3*w^2 - 
      12241*ep^3*u^3*v^3*w^2 - 5172*ep^4*u^3*v^3*w^2 - 376*u^2*v^4*w^2 - 
      3052*ep*u^2*v^4*w^2 - 8408*ep^2*u^2*v^4*w^2 - 9668*ep^3*u^2*v^4*w^2 - 
      4008*ep^4*u^2*v^4*w^2 - 84*u*v^5*w^2 - 831*ep*u*v^5*w^2 - 
      2487*ep^2*u*v^5*w^2 - 2937*ep^3*u*v^5*w^2 - 1197*ep^4*u*v^5*w^2 - 
      12*ep*v^6*w^2 - 48*ep^2*v^6*w^2 - 60*ep^3*v^6*w^2 - 24*ep^4*v^6*w^2 - 
      18*u^5*w^3 - 132*ep*u^5*w^3 - 354*ep^2*u^5*w^3 - 408*ep^3*u^5*w^3 - 
      168*ep^4*u^5*w^3 - 154*u^4*v*w^3 - 1043*ep*u^4*v*w^3 - 
      2637*ep^2*u^4*v*w^3 - 2929*ep^3*u^4*v*w^3 - 1205*ep^4*u^4*v*w^3 - 
      338*u^3*v^2*w^3 - 2307*ep*u^3*v^2*w^3 - 5813*ep^2*u^3*v^2*w^3 - 
      6381*ep^3*u^3*v^2*w^3 - 2585*ep^4*u^3*v^2*w^3 - 314*u^2*v^3*w^3 - 
      2195*ep*u^2*v^3*w^3 - 5599*ep^2*u^2*v^3*w^3 - 6133*ep^3*u^2*v^3*w^3 - 
      2439*ep^4*u^2*v^3*w^3 - 144*u*v^4*w^3 - 983*ep*u*v^4*w^3 - 
      2465*ep^2*u*v^4*w^3 - 2641*ep^3*u*v^4*w^3 - 1015*ep^4*u*v^4*w^3 - 
      30*v^5*w^3 - 186*ep*v^5*w^3 - 414*ep^2*v^5*w^3 - 390*ep^3*v^5*w^3 - 
      132*ep^4*v^5*w^3 - 30*u^4*w^4 - 180*ep*u^4*w^4 - 402*ep^2*u^4*w^4 - 
      396*ep^3*u^4*w^4 - 144*ep^4*u^4*w^4 - 99*u^3*v*w^4 - 574*ep*u^3*v*w^4 - 
      1264*ep^2*u^3*v*w^4 - 1238*ep^3*u^3*v*w^4 - 449*ep^4*u^3*v*w^4 - 
      134*u^2*v^2*w^4 - 786*ep*u^2*v^2*w^4 - 1748*ep^2*u^2*v^2*w^4 - 
      1722*ep^3*u^2*v^2*w^4 - 626*ep^4*u^2*v^2*w^4 - 101*u*v^3*w^4 - 
      584*ep*u*v^3*w^4 - 1282*ep^2*u*v^3*w^4 - 1240*ep^3*u*v^3*w^4 - 
      441*ep^4*u*v^3*w^4 - 30*v^4*w^4 - 186*ep*v^4*w^4 - 414*ep^2*v^4*w^4 - 
      390*ep^3*v^4*w^4 - 132*ep^4*v^4*w^4 - 6*u^3*w^5 - 36*ep*u^3*w^5 - 
      78*ep^2*u^3*w^5 - 72*ep^3*u^3*w^5 - 24*ep^4*u^3*w^5 - 10*u^2*v*w^5 - 
      76*ep*u^2*v*w^5 - 182*ep^2*u^2*v*w^5 - 176*ep^3*u^2*v*w^5 - 
      60*ep^4*u^2*v*w^5 - 10*u*v^2*w^5 - 70*ep*u*v^2*w^5 - 
      170*ep^2*u*v^2*w^5 - 170*ep^3*u*v^2*w^5 - 60*ep^4*u*v^2*w^5 - 
      12*ep*v^3*w^5 - 48*ep^2*v^3*w^5 - 60*ep^3*v^3*w^5 - 24*ep^4*v^3*w^5 + 
      6*u^2*w^6 + 30*ep*u^2*w^6 + 54*ep^2*u^2*w^6 + 42*ep^3*u^2*w^6 + 
      12*ep^4*u^2*w^6 + 10*u*v*w^6 + 50*ep*u*v*w^6 + 90*ep^2*u*v*w^6 + 
      70*ep^3*u*v*w^6 + 20*ep^4*u*v*w^6 + 6*v^2*w^6 + 30*ep*v^2*w^6 + 
      54*ep^2*v^2*w^6 + 42*ep^3*v^2*w^6 + 12*ep^4*v^2*w^6))/
    (ep*(1 + ep)^2*(1 + 2*ep)*u^3*v^2*(u + v)^2*w*(v + w)^2*(u + v + w)^3*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(18*u^6*v^2 + 120*ep*u^6*v^2 + 
      294*ep^2*u^6*v^2 + 312*ep^3*u^6*v^2 + 120*ep^4*u^6*v^2 + 81*u^5*v^3 + 
      612*ep*u^5*v^3 + 1677*ep^2*u^5*v^3 + 1974*ep^3*u^5*v^3 + 
      840*ep^4*u^5*v^3 + 144*u^4*v^4 + 1212*ep*u^4*v^4 + 3618*ep^2*u^4*v^4 + 
      4590*ep^3*u^4*v^4 + 2100*ep^4*u^4*v^4 + 126*u^3*v^5 + 1164*ep*u^3*v^5 + 
      3732*ep^2*u^3*v^5 + 5046*ep^3*u^3*v^5 + 2460*ep^4*u^3*v^5 + 
      54*u^2*v^6 + 540*ep*u^2*v^6 + 1848*ep^2*u^2*v^6 + 2658*ep^3*u^2*v^6 + 
      1380*ep^4*u^2*v^6 + 9*u*v^7 + 96*ep*u*v^7 + 351*ep^2*u*v^7 + 
      540*ep^3*u*v^7 + 300*ep^4*u*v^7 + 36*u^6*v*w + 276*ep*u^6*v*w + 
      816*ep^2*u^6*v*w + 1080*ep^3*u^6*v*w + 528*ep^4*u^6*v*w + 
      165*u^5*v^2*w + 1362*ep*u^5*v^2*w + 4279*ep^2*u^5*v^2*w + 
      5922*ep^3*u^5*v^2*w + 2984*ep^4*u^5*v^2*w + 294*u^4*v^3*w + 
      2700*ep*u^4*v^3*w + 9198*ep^2*u^4*v^3*w + 13428*ep^3*u^4*v^3*w + 
      7008*ep^4*u^4*v^3*w + 252*u^3*v^4*w + 2634*ep*u^3*v^4*w + 
      9858*ep^2*u^3*v^4*w + 15264*ep^3*u^3*v^4*w + 8292*ep^4*u^3*v^4*w + 
      102*u^2*v^5*w + 1236*ep*u^2*v^5*w + 5170*ep^2*u^2*v^5*w + 
      8556*ep^3*u^2*v^5*w + 4868*ep^4*u^2*v^5*w + 15*u*v^6*w + 
      216*ep*u*v^6*w + 1059*ep^2*u*v^6*w + 1902*ep^3*u*v^6*w + 
      1140*ep^4*u*v^6*w + 12*ep^2*v^7*w + 24*ep^3*v^7*w + 12*ep^4*v^7*w + 
      18*u^6*w^2 + 120*ep*u^6*w^2 + 294*ep^2*u^6*w^2 + 312*ep^3*u^6*w^2 + 
      120*ep^4*u^6*w^2 + 87*u^5*v*w^2 + 672*ep*u^5*v*w^2 + 
      2041*ep^2*u^5*v*w^2 + 2796*ep^3*u^5*v*w^2 + 1412*ep^4*u^5*v*w^2 + 
      144*u^4*v^2*w^2 + 1408*ep*u^4*v^2*w^2 + 5308*ep^2*u^4*v^2*w^2 + 
      8528*ep^3*u^4*v^2*w^2 + 4820*ep^4*u^4*v^2*w^2 + 93*u^3*v^3*w^2 + 
      1370*ep*u^3*v^3*w^2 + 6567*ep^2*u^3*v^3*w^2 + 11926*ep^3*u^3*v^3*w^2 + 
      7236*ep^4*u^3*v^3*w^2 + 12*u^2*v^4*w^2 + 622*ep*u^2*v^4*w^2 + 
      4020*ep^2*u^2*v^4*w^2 + 8078*ep^3*u^2*v^4*w^2 + 5148*ep^4*u^2*v^4*w^2 - 
      6*u*v^5*w^2 + 126*ep*u*v^5*w^2 + 1134*ep^2*u*v^5*w^2 + 
      2394*ep^3*u*v^5*w^2 + 1536*ep^4*u*v^5*w^2 + 18*ep*v^6*w^2 + 
      120*ep^2*v^6*w^2 + 198*ep^3*v^6*w^2 + 96*ep^4*v^6*w^2 + 3*u^5*w^3 + 
      24*ep*u^5*w^3 + 87*ep^2*u^5*w^3 + 150*ep^3*u^5*w^3 + 96*ep^4*u^5*w^3 - 
      18*u^4*v*w^3 - 44*ep*u^4*v*w^3 + 250*ep^2*u^4*v*w^3 + 
      908*ep^3*u^4*v*w^3 + 740*ep^4*u^4*v*w^3 - 63*u^3*v^2*w^3 - 
      214*ep*u^3*v^2*w^3 + 427*ep^2*u^3*v^2*w^3 + 2098*ep^3*u^3*v^2*w^3 + 
      1796*ep^4*u^3*v^2*w^3 - 60*u^2*v^3*w^3 - 154*ep*u^2*v^3*w^3 + 
      690*ep^2*u^2*v^3*w^3 + 2428*ep^3*u^2*v^3*w^3 + 1920*ep^4*u^2*v^3*w^3 - 
      18*u*v^4*w^3 + 42*ep*u*v^4*w^3 + 698*ep^2*u*v^4*w^3 + 
      1518*ep^3*u*v^4*w^3 + 976*ep^4*u*v^4*w^3 + 48*ep*v^5*w^3 + 
      264*ep^2*v^5*w^3 + 420*ep^3*v^5*w^3 + 204*ep^4*v^5*w^3 - 12*u^4*w^4 - 
      60*ep*u^4*w^4 - 90*ep^2*u^4*w^4 - 18*ep^3*u^4*w^4 + 36*ep^4*u^4*w^4 - 
      27*u^3*v*w^4 - 114*ep*u^3*v*w^4 - 113*ep^2*u^3*v*w^4 + 
      114*ep^3*u^3*v*w^4 + 188*ep^4*u^3*v*w^4 - 18*u^2*v^2*w^4 - 
      16*ep*u^2*v^2*w^4 + 196*ep^2*u^2*v^2*w^4 + 502*ep^3*u^2*v^2*w^4 + 
      368*ep^4*u^2*v^2*w^4 - 3*u*v^3*w^4 + 80*ep*u*v^3*w^4 + 
      435*ep^2*u*v^3*w^4 + 712*ep^3*u*v^3*w^4 + 384*ep^4*u*v^3*w^4 + 
      36*ep*v^4*w^4 + 192*ep^2*v^4*w^4 + 312*ep^3*v^4*w^4 + 
      156*ep^4*v^4*w^4 + 3*u^3*w^5 + 30*ep*u^3*w^5 + 93*ep^2*u^3*w^5 + 
      114*ep^3*u^3*w^5 + 48*ep^4*u^3*w^5 + 6*u^2*v*w^5 + 58*ep*u^2*v*w^5 + 
      180*ep^2*u^2*v*w^5 + 224*ep^3*u^2*v*w^5 + 96*ep^4*u^2*v*w^5 + 
      3*u*v^2*w^5 + 34*ep*u*v^2*w^5 + 123*ep^2*u*v^2*w^5 + 
      176*ep^3*u*v^2*w^5 + 84*ep^4*u*v^2*w^5 + 12*ep^2*v^3*w^5 + 
      36*ep^3*v^3*w^5 + 24*ep^4*v^3*w^5 - 6*ep*u^2*w^6 - 24*ep^2*u^2*w^6 - 
      30*ep^3*u^2*w^6 - 12*ep^4*u^2*w^6 - 10*ep*u*v*w^6 - 40*ep^2*u*v*w^6 - 
      50*ep^3*u*v*w^6 - 20*ep^4*u*v*w^6 - 6*ep*v^2*w^6 - 24*ep^2*v^2*w^6 - 
      30*ep^3*v^2*w^6 - 12*ep^4*v^2*w^6))/(ep^2*(1 + ep)*(1 + 2*ep)*u^4*v^2*
     (u + v)^2*w*(v + w)^2*(u + v + w)^2*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
      ep*w))), (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (6*u^5 + 58*ep*u^5 + 224*ep^2*u^5 + 360*ep^3*u^5 + 200*ep^4*u^5 + 
     21*u^4*v + 194*ep*u^4*v + 691*ep^2*u^4*v + 1094*ep^3*u^4*v + 
     640*ep^4*u^4*v + 27*u^3*v^2 + 246*ep*u^3*v^2 + 827*ep^2*u^3*v^2 + 
     1288*ep^3*u^3*v^2 + 780*ep^4*u^3*v^2 + 15*u^2*v^3 + 142*ep*u^2*v^3 + 
     477*ep^2*u^2*v^3 + 734*ep^3*u^2*v^3 + 440*ep^4*u^2*v^3 + 3*u*v^4 + 
     32*ep*u*v^4 + 117*ep^2*u*v^4 + 180*ep^3*u*v^4 + 100*ep^4*u*v^4 + 
     4*u^4*w + 34*ep*u^4*w + 118*ep^2*u^4*w + 216*ep^3*u^4*w + 
     160*ep^4*u^4*w + 13*u^3*v*w + 96*ep*u^3*v*w + 293*ep^2*u^3*v*w + 
     494*ep^3*u^3*v*w + 364*ep^4*u^3*v*w + 14*u^2*v^2*w + 88*ep*u^2*v^2*w + 
     224*ep^2*u^2*v^2*w + 326*ep^3*u^2*v^2*w + 228*ep^4*u^2*v^2*w + 
     5*u*v^3*w + 24*ep*u*v^3*w + 41*ep^2*u*v^3*w + 38*ep^3*u*v^3*w + 
     20*ep^4*u*v^3*w - 2*ep*v^4*w - 8*ep^2*v^4*w - 10*ep^3*v^4*w - 
     4*ep^4*v^4*w - 2*u^3*w^2 - 16*ep*u^3*w^2 - 50*ep^2*u^3*w^2 - 
     56*ep^3*u^3*w^2 - 8*ep^4*u^3*w^2 - 4*u^2*v*w^2 - 34*ep*u^2*v*w^2 - 
     108*ep^2*u^2*v*w^2 - 134*ep^3*u^2*v*w^2 - 44*ep^4*u^2*v*w^2 - 
     2*u*v^2*w^2 - 20*ep*u*v^2*w^2 - 66*ep^2*u*v^2*w^2 - 84*ep^3*u*v^2*w^2 - 
     36*ep^4*u*v^2*w^2 - 2*ep*v^3*w^2 - 8*ep^2*v^3*w^2 - 10*ep^3*v^3*w^2 - 
     4*ep^4*v^3*w^2 - 4*ep^3*u^2*w^3 - 4*ep^4*u^2*w^3))/
   (ep^2*(1 + ep)*(1 + 2*ep)*u^3*v*(u + v)^2*w^2*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(6*u^4*v^2 + 36*ep*u^4*v^2 + 72*ep^2*u^4*v^2 + 
      48*ep^3*u^4*v^2 + 21*u^3*v^3 + 120*ep*u^3*v^3 + 237*ep^2*u^3*v^3 + 
      162*ep^3*u^3*v^3 + 27*u^2*v^4 + 156*ep*u^2*v^4 + 309*ep^2*u^2*v^4 + 
      210*ep^3*u^2*v^4 + 15*u*v^5 + 96*ep*u*v^5 + 195*ep^2*u*v^5 + 
      126*ep^3*u*v^5 + 3*v^6 + 24*ep*v^6 + 51*ep^2*v^6 + 30*ep^3*v^6 + 
      12*u^4*v*w + 66*ep*u^4*v*w + 111*ep^2*u^4*v*w + 51*ep^3*u^4*v*w + 
      45*u^3*v^2*w + 233*ep*u^3*v^2*w + 378*ep^2*u^3*v^2*w + 
      184*ep^3*u^3*v^2*w + 60*u^2*v^3*w + 307*ep*u^2*v^3*w + 
      483*ep^2*u^2*v^3*w + 236*ep^3*u^2*v^3*w + 33*u*v^4*w + 191*ep*u*v^4*w + 
      306*ep^2*u*v^4*w + 136*ep^3*u*v^4*w + 6*v^5*w + 51*ep*v^5*w + 
      90*ep^2*v^5*w + 33*ep^3*v^5*w + 6*u^4*w^2 + 30*ep*u^4*w^2 + 
      42*ep^2*u^4*w^2 + 12*ep^3*u^4*w^2 + 27*u^3*v*w^2 + 122*ep*u^3*v*w^2 + 
      147*ep^2*u^3*v*w^2 + 28*ep^3*u^3*v*w^2 + 36*u^2*v^2*w^2 + 
      139*ep*u^2*v^2*w^2 + 93*ep^2*u^2*v^2*w^2 - 52*ep^3*u^2*v^2*w^2 + 
      15*u*v^3*w^2 + 64*ep*u*v^3*w^2 - 9*ep^2*u*v^3*w^2 - 
      112*ep^3*u*v^3*w^2 + 21*ep*v^4*w^2 + 15*ep^2*v^4*w^2 - 
      36*ep^3*v^4*w^2 + 3*u^3*w^3 + 9*ep*u^3*w^3 - 12*ep^3*u^3*w^3 - 
      33*ep*u^2*v*w^3 - 126*ep^2*u^2*v*w^3 - 111*ep^3*u^2*v*w^3 - 
      9*u*v^2*w^3 - 65*ep*u*v^2*w^3 - 186*ep^2*u*v^2*w^3 - 
      166*ep^3*u*v^2*w^3 - 6*v^3*w^3 - 11*ep*v^3*w^3 - 24*ep^2*v^3*w^3 - 
      43*ep^3*v^3*w^3 - 3*u^2*w^4 - 21*ep*u^2*w^4 - 42*ep^2*u^2*w^4 - 
      24*ep^3*u^2*w^4 - 6*u*v*w^4 - 34*ep*u*v*w^4 - 66*ep^2*u*v*w^4 - 
      44*ep^3*u*v*w^4 - 3*v^2*w^4 - ep*v^2*w^4 + 12*ep^2*v^2*w^4 + 
      4*ep^3*v^2*w^4 + 4*ep*v*w^5 + 12*ep^2*v*w^5 + 8*ep^3*v*w^5))/
    (ep*(1 + ep)*(1 + 2*ep)*u^2*v^2*(u + v)^2*w*(v + w)^2*(u + v + w)^2)), 
  (-4*(-1 + 2*ep)^2*(u^3 + 2*ep*u^3 - u^2*v + 3*ep*u^2*v - 2*u*v^2 + 
     3*ep*u*v^2 + 2*ep*v^3 - u^2*w + ep*u^2*w - 4*u*v*w + ep*u*v*w - 
     2*v^2*w + ep*v^2*w - 3*u*w^2 - 2*ep*u*w^2 - 3*v*w^2 - 2*ep*v*w^2 - w^3 - 
     ep*w^3))/((1 + ep)*u^2*v*(u + v)^2*(v + w)*(u + v + w)^2), 
  (-2*(-1 + 2*ep)*(-1 + 3*ep)*(9*u^6*v^2 + 33*ep*u^6*v^2 + 30*ep^2*u^6*v^2 + 
     36*u^5*v^3 + 114*ep*u^5*v^3 + 36*ep^2*u^5*v^3 - 90*ep^3*u^5*v^3 + 
     54*u^4*v^4 + 162*ep*u^4*v^4 - 78*ep^2*u^4*v^4 - 330*ep^3*u^4*v^4 + 
     36*u^3*v^5 + 132*ep*u^3*v^5 - 150*ep^2*u^3*v^5 - 450*ep^3*u^3*v^5 + 
     9*u^2*v^6 + 69*ep*u^2*v^6 - 72*ep^2*u^2*v^6 - 270*ep^3*u^2*v^6 + 
     18*ep*u*v^7 - 6*ep^2*u*v^7 - 60*ep^3*u*v^7 + 9*u^6*v*w + 45*ep*u^6*v*w + 
     60*ep^2*u^6*v*w + 18*ep^3*u^6*v*w + 60*u^5*v^2*w + 258*ep*u^5*v^2*w + 
     250*ep^2*u^5*v^2*w - 20*ep^3*u^5*v^2*w + 123*u^4*v^3*w + 
     534*ep*u^4*v^3*w + 351*ep^2*u^4*v^3*w - 336*ep^3*u^4*v^3*w + 
     90*u^3*v^4*w + 486*ep*u^3*v^4*w + 150*ep^2*u^3*v^4*w - 
     714*ep^3*u^3*v^4*w - 3*u^2*v^5*w + 135*ep*u^2*v^5*w - 
     116*ep^2*u^2*v^5*w - 620*ep^3*u^2*v^5*w - 30*u*v^6*w - 72*ep*u*v^6*w - 
     168*ep^2*u*v^6*w - 234*ep^3*u*v^6*w - 9*v^7*w - 42*ep*v^7*w - 
     63*ep^2*v^7*w - 30*ep^3*v^7*w + 30*ep*u^6*w^2 + 108*ep^2*u^6*w^2 + 
     90*ep^3*u^6*w^2 + 15*u^5*v*w^2 + 198*ep*u^5*v*w^2 + 553*ep^2*u^5*v*w^2 + 
     412*ep^3*u^5*v*w^2 + 45*u^4*v^2*w^2 + 493*ep*u^4*v^2*w^2 + 
     1121*ep^2*u^4*v^2*w^2 + 655*ep^3*u^4*v^2*w^2 + 12*u^3*v^3*w^2 + 
     512*ep*u^3*v^3*w^2 + 1085*ep^2*u^3*v^3*w^2 + 369*ep^3*u^3*v^3*w^2 - 
     75*u^2*v^4*w^2 + 79*ep*u^2*v^4*w^2 + 331*ep^2*u^2*v^4*w^2 - 
     93*ep^3*u^2*v^4*w^2 - 81*u*v^5*w^2 - 216*ep*u*v^5*w^2 - 
     240*ep^2*u*v^5*w^2 - 207*ep^3*u*v^5*w^2 - 24*v^6*w^2 - 108*ep*v^6*w^2 - 
     162*ep^2*v^6*w^2 - 78*ep^3*v^6*w^2 - 9*u^5*w^3 + 3*ep*u^5*w^3 + 
     117*ep^2*u^5*w^3 + 135*ep^3*u^5*w^3 - 30*u^4*v*w^3 + 49*ep*u^4*v*w^3 + 
     473*ep^2*u^4*v*w^3 + 490*ep^3*u^4*v*w^3 - 60*u^3*v^2*w^3 + 
     128*ep*u^3*v^2*w^3 + 819*ep^2*u^3*v^2*w^3 + 709*ep^3*u^3*v^2*w^3 - 
     84*u^2*v^3*w^3 + 53*ep*u^2*v^3*w^3 + 629*ep^2*u^2*v^3*w^3 + 
     480*ep^3*u^2*v^3*w^3 - 63*u*v^4*w^3 - 105*ep*u*v^4*w^3 + 
     50*ep^2*u*v^4*w^3 + 68*ep^3*u*v^4*w^3 - 18*v^5*w^3 - 72*ep*v^5*w^3 - 
     108*ep^2*v^5*w^3 - 54*ep^3*v^5*w^3 - 6*u^4*w^4 - 24*ep*u^4*w^4 - 
     9*ep^2*u^4*w^4 + 27*ep^3*u^4*w^4 - 15*u^3*v*w^4 - 12*ep*u^3*v*w^4 + 
     82*ep^2*u^3*v*w^4 + 121*ep^3*u^3*v*w^4 - 12*u^2*v^2*w^4 + 
     68*ep*u^2*v^2*w^4 + 267*ep^2*u^2*v^2*w^4 + 217*ep^3*u^2*v^2*w^4 - 
     3*u*v^3*w^4 + 56*ep*u*v^3*w^4 + 170*ep^2*u*v^3*w^4 + 
     117*ep^3*u*v^3*w^4 + 12*ep*v^4*w^4 + 18*ep^2*v^4*w^4 + 6*ep^3*v^4*w^4 + 
     3*u^3*w^5 + 3*ep*u^3*w^5 - 18*ep^2*u^3*w^5 - 18*ep^3*u^3*w^5 + 
     9*u^2*v*w^5 + 28*ep*u^2*v*w^5 + 13*ep^2*u^2*v*w^5 - 6*ep^3*u^2*v*w^5 + 
     9*u*v^2*w^5 + 31*ep*u*v^2*w^5 + 34*ep^2*u*v^2*w^5 + 12*ep^3*u*v^2*w^5 + 
     3*v^3*w^5 + 18*ep*v^3*w^5 + 27*ep^2*v^3*w^5 + 12*ep^3*v^3*w^5 - 
     4*ep*u*v*w^6 - 8*ep^2*u*v*w^6 - 4*ep^3*u*v*w^6))/
   (ep*(1 + ep)*u^3*v^2*(u + v)^2*w*(v + w)^2*(u + v + w)^2*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(9*ep*u^3*v + 24*ep^2*u^3*v + 15*ep^3*u^3*v + 
     3*ep*u^2*v^2 + 11*ep^2*u^2*v^2 + 10*ep^3*u^2*v^2 - 29*ep*u^3*w - 
     96*ep^2*u^3*w - 75*ep^3*u^3*w - 12*u^2*v*w - 79*ep*u^2*v*w - 
     160*ep^2*u^2*v*w - 105*ep^3*u^2*v*w - 4*u*v^2*w - 25*ep*u*v^2*w - 
     48*ep^2*u*v^2*w - 31*ep^3*u*v^2*w + 6*u^2*w^2 + 18*ep*u^2*w^2 - 
     9*ep^2*u^2*w^2 - 35*ep^3*u^2*w^2 + 2*u*v*w^2 - 18*ep*u*v*w^2 - 
     70*ep^2*u*v*w^2 - 62*ep^3*u*v*w^2 - 4*ep*v^2*w^2 - 8*ep^2*v^2*w^2 - 
     4*ep^3*v^2*w^2 - 2*u*w^3 - ep*u*w^3 + 14*ep^2*u*w^3 + 13*ep^3*u*w^3 - 
     4*ep*v*w^3 - 8*ep^2*v*w^3 - 4*ep^3*v*w^3))/(ep*(1 + ep)*u^3*v^2*w*
    (v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(6*u^5*v + 31*ep*u^5*v + 44*ep^2*u^5*v + 
     15*ep^3*u^5*v + 18*u^4*v^2 + 75*ep*u^4*v^2 + 63*ep^2*u^4*v^2 - 
     20*ep^3*u^4*v^2 + 18*u^3*v^3 + 69*ep*u^3*v^3 - 10*ep^2*u^3*v^3 - 
     125*ep^3*u^3*v^3 + 6*u^2*v^4 + 37*ep*u^2*v^4 - 33*ep^2*u^2*v^4 - 
     130*ep^3*u^2*v^4 + 12*ep*u*v^5 - 4*ep^2*u*v^5 - 40*ep^3*u*v^5 - 
     9*ep*u^5*w - 24*ep^2*u^5*w - 15*ep^3*u^5*w - 2*u^4*v*w - 27*ep*u^4*v*w - 
     58*ep^2*u^4*v*w - 37*ep^3*u^4*v*w - 10*u^3*v^2*w - 46*ep*u^3*v^2*w - 
     92*ep^2*u^3*v^2*w - 80*ep^3*u^3*v^2*w - 20*u^2*v^3*w - 73*ep*u^2*v^3*w - 
     142*ep^2*u^2*v^3*w - 137*ep^3*u^2*v^3*w - 18*u*v^4*w - 73*ep*u*v^4*w - 
     126*ep^2*u*v^4*w - 99*ep^3*u*v^4*w - 6*v^5*w - 28*ep*v^5*w - 
     42*ep^2*v^5*w - 20*ep^3*v^5*w - 3*ep^2*u^4*w^2 - 5*ep^3*u^4*w^2 - 
     6*u^3*v*w^2 - 22*ep*u^3*v*w^2 - 32*ep^2*u^3*v*w^2 - 16*ep^3*u^3*v*w^2 - 
     16*u^2*v^2*w^2 - 58*ep*u^2*v^2*w^2 - 73*ep^2*u^2*v^2*w^2 - 
     37*ep^3*u^2*v^2*w^2 - 14*u*v^3*w^2 - 58*ep*u*v^3*w^2 - 
     76*ep^2*u*v^3*w^2 - 40*ep^3*u*v^3*w^2 - 4*v^4*w^2 - 20*ep*v^4*w^2 - 
     32*ep^2*v^4*w^2 - 16*ep^3*v^4*w^2 + ep*u^3*w^3 + 2*ep^2*u^3*w^3 + 
     ep^3*u^3*w^3 + 2*u^2*v*w^3 + 14*ep*u^2*v*w^3 + 26*ep^2*u^2*v*w^3 + 
     14*ep^3*u^2*v*w^3 + 4*u*v^2*w^3 + 17*ep*u*v^2*w^3 + 30*ep^2*u*v^2*w^3 + 
     17*ep^3*u*v^2*w^3 + 2*v^3*w^3 + 8*ep*v^3*w^3 + 10*ep^2*v^3*w^3 + 
     4*ep^3*v^3*w^3 - 2*ep*u*v*w^4 - 4*ep^2*u*v*w^4 - 2*ep^3*u*v*w^4))/
   (ep*(1 + ep)*u^3*v^2*(u + v)^2*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-6*(-1 + 2*ep)*(2*u + 6*ep*u + 2*ep^2*u - 2*v - 8*ep*v - 6*ep^2*v - w - 
     5*ep*w - 4*ep^2*w))/((1 + ep)*u*v^2*(v + w)*(u + v + w)), 
  (-6*ep*w*(2*u^2 + 6*ep*u^2 + 4*ep^2*u^2 - 2*u*v - 6*ep*u*v - 4*ep^2*u*v - 
     u*w - 3*ep*u*w + 2*ep*v*w + 2*ep^2*v*w + 2*ep*w^2 + 2*ep^2*w^2))/
   ((1 + ep)*u^3*v^2*(v + w)*(u + v + w)), 
  (-12*ep*(10*ep*u^4 + 36*ep^2*u^4 + 30*ep^3*u^4 + 6*u^3*v + 34*ep*u^3*v + 
     66*ep^2*u^3*v + 44*ep^3*u^3*v - 4*u^2*v^2 - 14*ep*u^2*v^2 - 
     17*ep^2*u^2*v^2 - 7*ep^3*u^2*v^2 - 2*u*v^3 - 10*ep*u*v^3 - 
     19*ep^2*u*v^3 - 13*ep^3*u*v^3 - 3*u^3*w - 9*ep*u^3*w + 3*ep^2*u^3*w + 
     15*ep^3*u^3*w + 2*u^2*v*w + 16*ep*u^2*v*w + 24*ep^2*u^2*v*w + 
     10*ep^3*u^2*v*w + u*v^2*w - 5*ep*u*v^2*w - 27*ep^2*u*v^2*w - 
     27*ep^3*u*v^2*w - 2*ep*v^3*w - 4*ep^2*v^3*w - 2*ep^3*v^3*w + u^2*w^2 + 
     ep*u^2*w^2 - 6*ep^2*u^2*w^2 - 6*ep^3*u^2*w^2 - u*v*w^2 + ep*u*v*w^2 + 
     10*ep^2*u*v*w^2 + 8*ep^3*u*v*w^2 - 2*ep*v^2*w^2 - 4*ep^2*v^2*w^2 - 
     2*ep^3*v^2*w^2))/((1 + ep)*u^3*v^2*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-2*(17*ep*u^3 + 59*ep^2*u^3 + 48*ep^3*u^3 + 12*u^2*v + 73*ep*u^2*v + 
     147*ep^2*u^2*v + 98*ep^3*u^2*v + 4*u*v^2 + 29*ep*u*v^2 + 62*ep^2*u*v^2 + 
     43*ep^3*u*v^2 + ep*v^3 + 2*ep^2*v^3 + ep^3*v^3 - 6*u^2*w - 17*ep*u^2*w + 
     10*ep^2*u^2*w + 33*ep^3*u^2*w - 2*u*v*w + 16*ep*u*v*w + 64*ep^2*u*v*w + 
     58*ep^3*u*v*w + 5*ep*v^2*w + 10*ep^2*v^2*w + 5*ep^3*v^2*w + 2*u*w^2 + 
     2*ep*u*w^2 - 12*ep^2*u*w^2 - 12*ep^3*u*w^2 + 4*ep*v*w^2 + 8*ep^2*v*w^2 + 
     4*ep^3*v*w^2))/(ep*u^2*v*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (4*ep^2*(2*u^3 + 7*u^2*v + 11*u*v^2 + 6*v^3 + 3*u^2*w + 11*u*v*w + 
     9*v^2*w + 2*u*w^2 + 4*v*w^2 + w^3))/(u^2*v*(u + v)^2*(u + v + w)^2), 
  (-6*(-1 + 2*ep)*(2*u^3 + 8*ep*u^3 + 8*ep^2*u^3 + 5*u^2*v + 18*ep*u^2*v + 
     19*ep^2*u^2*v + 4*u*v^2 + 16*ep*u*v^2 + 16*ep^2*u*v^2 + v^3 + 6*ep*v^3 + 
     5*ep^2*v^3 + 2*u^2*w + 7*ep*u^2*w + 7*ep^2*u^2*w + 4*u*v*w + 
     15*ep*u*v*w + 13*ep^2*u*v*w + 2*v^2*w + 10*ep*v^2*w + 8*ep^2*v^2*w - 
     ep*u*w^2 - ep^2*u*w^2 + ep*v*w^2 + ep^2*v*w^2))/
   ((1 + ep)*u*v*(u + v)^2*w*(v + w)*(u + v + w)), 
  (12*ep*(-u^5 - 2*ep*u^5 - 2*u^4*v - 2*ep*u^4*v + 6*ep^2*u^4*v - u^3*v^2 - 
     2*ep*u^3*v^2 + 10*ep^2*u^3*v^2 - 2*ep*u^2*v^3 + 4*ep^2*u^2*v^3 + u^4*w + 
     4*ep*u^4*w + 3*ep^2*u^4*w + 3*u^3*v*w + 10*ep*u^3*v*w + 5*ep^2*u^3*v*w + 
     3*u^2*v^2*w + 9*ep*u^2*v^2*w - 2*ep^2*u^2*v^2*w + u*v^3*w + 
     5*ep*u*v^3*w - 2*ep^2*u*v^3*w + u^3*w^2 + 3*ep*u^3*w^2 - ep^2*u^3*w^2 + 
     u^2*v*w^2 + 3*ep*u^2*v*w^2 - 8*ep^2*u^2*v*w^2 - u*v^2*w^2 - 
     6*ep^2*u*v^2*w^2 - v^3*w^2 - 3*ep*v^3*w^2 - 2*ep^2*v^3*w^2 - u^2*w^3 - 
     2*ep*u^2*w^3 - 3*ep^2*u^2*w^3 - 2*u*v*w^3 - 3*ep*u*v*w^3 - 
     3*ep^2*u*v*w^3 - v^2*w^3 - 3*ep*v^2*w^3 - 2*ep^2*v^2*w^3 + ep*u*w^4 + 
     ep^2*u*w^4))/((1 + ep)*u^3*v*(u + v)^2*w*(v + w)*(u + v + w)), 
  (-2*(-2*u^4 - 4*ep*u^4 + ep^2*u^4 - 4*u^3*v - 6*ep*u^3*v + 13*ep^2*u^3*v - 
     2*u^2*v^2 - 6*ep*u^2*v^2 + 20*ep^2*u^2*v^2 - 4*ep*u*v^3 + 8*ep^2*u*v^3 + 
     3*ep*u^3*w + 9*ep^2*u^3*w + 2*u^2*v*w + 8*ep*u^2*v*w + 24*ep^2*u^2*v*w + 
     4*u*v^2*w + 8*ep*u*v^2*w + 16*ep^2*u*v^2*w + 2*v^3*w + 6*ep*v^3*w + 
     4*ep^2*v^3*w + 2*u^2*w^2 + 6*ep*u^2*w^2 + 7*ep^2*u^2*w^2 + 4*u*v*w^2 + 
     8*ep*u*v*w^2 + 7*ep^2*u*v*w^2 + 2*v^2*w^2 + 6*ep*v^2*w^2 + 
     4*ep^2*v^2*w^2 - ep*u*w^3 - ep^2*u*w^3))/(ep*u^2*v*(u + v)^2*(v + w)*
    (u + v + w)), (-6*ep*(6*u^3 + 28*ep*u^3 + 42*ep^2*u^3 + 20*ep^3*u^3 + 
     9*u^2*v + 66*ep*u^2*v + 133*ep^2*u^2*v + 80*ep^3*u^2*v + 3*u*v^2 + 
     26*ep*u*v^2 + 65*ep^2*u*v^2 + 50*ep^3*u*v^2 + 4*u^2*w + 20*ep*u^2*w + 
     32*ep^2*u^2*w + 16*ep^3*u^2*w + 5*u*v*w + 22*ep*u*v*w + 37*ep^2*u*v*w + 
     24*ep^3*u*v*w - 2*ep*v^2*w - 4*ep^2*v^2*w - 2*ep^3*v^2*w - 2*u*w^2 - 
     8*ep*u*w^2 - 10*ep^2*u*w^2 - 4*ep^3*u*w^2 - 2*ep*v*w^2 - 4*ep^2*v*w^2 - 
     2*ep^3*v*w^2))/((1 + ep)*u^3*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-6*ep^2*(v + w)*(9*u^2 + 24*ep*u^2 + 15*ep^2*u^2 + 3*u*v + 11*ep*u*v + 
     10*ep^2*u*v + 3*ep*u*w + 5*ep^2*u*w - v*w - 2*ep*v*w - ep^2*v*w - w^2 - 
     2*ep*w^2 - ep^2*w^2))/((1 + ep)*u^2*v^2*w*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -((6*u^3 + 64*ep*u^3 + 138*ep^2*u^3 + 80*ep^3*u^3 + 18*u^2*v + 
     111*ep*u^2*v + 216*ep^2*u^2*v + 135*ep^3*u^2*v + 12*u*v^2 + 
     65*ep*u*v^2 + 117*ep^2*u*v^2 + 70*ep^3*u*v^2 + 4*u^2*w + 39*ep*u^2*w + 
     102*ep^2*u^2*w + 79*ep^3*u^2*w - 4*u*v*w - 9*ep*u*v*w + 18*ep^2*u*v*w + 
     35*ep^3*u*v*w + 2*v^2*w + 7*ep*v^2*w + 8*ep^2*v^2*w + 3*ep^3*v^2*w + 
     4*u*w^2 + 14*ep*u*w^2 + 25*ep^2*u*w^2 + 21*ep^3*u*w^2 - 2*ep*v*w^2 - 
     4*ep^2*v*w^2 - 2*ep^3*v*w^2 - 2*w^3 - 9*ep*w^3 - 12*ep^2*w^3 - 
     5*ep^3*w^3)/((1 + ep)*u^2*v*(v + w)*(u + v + w)*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  (-2*ep*(1 + 2*ep)*(u + w))/(u*v*(v + w)*(u + v + w)), 
  (-2*ep*(1 + 2*ep)*(u^3 + 5*u^2*v + 2*u*v^2 - 2*v^3 + 2*u^2*w + 2*u*v*w - 
     2*v^2*w + u*w^2 - v*w^2))/(u*v*(u + v)^2*(v + w)*(u + v + w)), 
  (2*(1 + 2*ep)*(1 + 4*ep)*(3*u^3 + 5*ep*u^3 - 3*u^2*v - ep*u^2*v - 3*u*v^2 - 
     7*ep*u*v^2 - v^3 - 3*ep*v^3 + 2*u^2*w + 4*ep*u^2*w + 2*u*v*w - 
     2*ep*v^2*w - u*w^2 - ep*u*w^2 + v*w^2 + ep*v*w^2))/
   (u^2*v*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (2*(1 + ep)*(9*u^3 + 13*ep*u^3 + 6*u^2*v + 9*ep*u^2*v - 4*u*v^2 - 
     5*ep*u*v^2 - v^3 - ep*v^3 - 3*u^2*w - 4*ep*u^2*w - 4*u*v*w - 
     4*ep*u*v*w - 2*v^2*w - 2*ep*v^2*w + ep*u*w^2 - v*w^2 - ep*v*w^2))/
   (u^2*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (2*ep*(1 + 4*ep))/(u^2*v), (2*(1 + 2*ep)*(1 + 4*ep)*(u - v - w)*(u + w))/
   (u^2*v*(v + w)*(u + v + w)), (-2*(1 + ep)*w*(u + w))/(u^2*v*(v + w)), 
  (-2*(1 + 2*ep)*(u^2 + 2*ep*u^2 - 2*u*v - ep*u*v - ep*v^2 + ep*u*w - v*w - 
     2*ep*v*w - w^2 - ep*w^2))/(u*v*(v + w)*(u + v + w)), 
  -((4*u*v + 4*ep*u*v + v^2 + 2*ep*v^2 + 2*u*w + 2*ep*u*w + 3*v*w + 
     4*ep*v*w + 2*w^2 + 2*ep*w^2)/(v*(v + w)*(u + v + w)))}}


==> anc/nbox0/Amatrixw-nb0-pri.m <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, -((-1 + 2*ep)/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, -((-1 + 2*ep)/w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2 + 3*ep)/((v + w)*(u + v + w)), 0, 0, -(ep/(v + w)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -(ep/(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-2 + 3*ep)/((v + w)*(u + v + w)), 0, 0, 
  0, -((ep*(u + 2*v + 2*w))/((v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2 + 3*ep)/((u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  -((ep*(2*u + v + 2*w))/((u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -((-2 + 3*ep)/(w*(u + v + w))), 0, 0, 0, 0, -(ep/(u + v + w)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + 3*ep)*(-1 + 3*ep))/(ep*v*w*(u + w)), ((-2 + 3*ep)*(-1 + 3*ep))/
   (ep*u*(u + w)*(u + v + w)), 0, 0, (-1 + 3*ep)/(u*w), 0, 0, 0, 0, ep/w, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*v*w*(u + w)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + v + 2*w))/
    (ep^2*w*(u + w)*(v + w)*(u + v + w))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(ep^2*u*w*(v + w)), 0, 0, 0, 0, 0, 0, 
  0, (-1 + 2*ep)/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*v*w*(u + v + w)), 0, 
  -((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*u*w*(u + v + w)), 0, 0, 0, 
  -((-1 + 2*ep)*(-1 + 3*ep))/(2*ep*w*(u + v + w)), 
  ((-1 + 2*ep)*(-1 + 3*ep))/(ep*w*(u + v + w)), 0, 0, 0, 
  -((ep*(2*u - v + 2*w))/(w*(u + v + w))), 
  -((1 + ep)*u*v)/(2*ep*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   ((1 + ep)*v^2*w*(u + v + w)), 0, (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   ((1 + ep)*u*w*(v + w)*(u + v + w)), 0, 0, 0, 
  (3*ep*(-1 + 2*ep)*(-1 + 3*ep)*(u*v + 2*u*w + 2*v*w + 2*w^2))/
   ((1 + ep)*u*v*w*(v + w)*(u + v + w)), 
  (-6*ep*(-1 + 2*ep)*(-1 + 3*ep)*(u + w))/((1 + ep)*u*v*w*(u + v + w)), 0, 0, 
  0, (6*ep^3*(2*u^2 - u*v + 2*u*w - 2*v*w))/((1 + ep)*u*v*w*(u + v + w)), 
  (ep*(3*u + 2*w))/(w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, -(((-1 + 2*ep)*(-1 + 3*ep))/(ep*(v + w)*(u + v + w))), 
  (-1 + 2*ep)^2/(ep*(v + w)*(u + v + w)), 
  -(((-1 + 2*ep)*(-1 + 3*ep))/(ep*(v + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 
  (-u + 2*ep*u - v - w)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, -(((-2 + 3*ep)*(-1 + 3*ep))/(ep*u*w*(u + v + w))), 0, 
  0, -((-1 + 3*ep)/(u*w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/w, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (2*ep^2*u*(u + w)*(u + v + w)), ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (2*ep^2*w*(u + w)*(u + v + w)), 0, 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(u + v + 2*w))/(ep*w*(u + w)*(u + v + w))), 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(2*u + 2*v + 3*w))/(2*ep*w*(u + w)*(u + v + w)), 
  0, 0, 0, 0, 0, 0, (-2*ep*u^2 - 2*ep*u*v - u*w - 3*ep*u*w - v*w + 2*ep*v*w - 
    w^2 + 2*ep*w^2)/(w*(u + w)*(u + v + w)), 
  ((1 + ep)*u*w)/(2*ep*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   ((1 + ep)*u^2*(u + w)*(u + v + w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/((1 + ep)*w^2*(u + w)*(u + v + w)), 
  0, 0, (6*ep*(-1 + 2*ep)*(-1 + 3*ep)*(v + w))/((1 + ep)*u*w*(u + w)*
    (u + v + w)), 0, (-3*ep*(-1 + 2*ep)*(-1 + 3*ep)*(u + 2*v + 2*w))/
   ((1 + ep)*u*w*(u + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (6*ep^2*(-u^2 - u*v + 2*ep*u*v - u*w + ep*u*w - 2*ep*v*w - 2*ep*w^2))/
   ((1 + ep)*u*w*(u + w)*(u + v + w)), 
  -((u^2 + 2*ep*u^2 + u*v + 2*ep*u*v + 2*u*w + 2*ep*u*w + v*w + 2*ep*v*w + 
     w^2 + 3*ep*w^2)/(w*(u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep^2*w*(v + w)*(u + v + w)), -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
    (ep^2*u*w*(v + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*ep)/w, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*v*(v + w)*(u + v + w)), 0, 0, 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*w*(v + w)*(u + v + w)), 0, 0, 
  0, -((-1 + 2*ep)*(-1 + 3*ep)*(4*u + 4*v + 5*w))/
   (4*ep*w*(v + w)*(u + v + w)), ((-1 + 2*ep)*(-1 + 3*ep)*(4*u + 4*v + 3*w))/
   (4*ep*w*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*ep*u*v - 4*ep*v^2 - 2*u*w + 4*ep*u*w - 2*v*w - 3*ep*v*w - 2*w^2 + 
    ep*w^2)/(2*w*(v + w)*(u + v + w)), (v*w)/(4*(v + w)*(u + v + w)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep*v^2*w*(u + w)), 0, 0, 0, 0, 0, 0, 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(u + 2*v + w))/(2*v*w*(u + w)*(u + v + w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep))/(2*v*w*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*ep^2*(v + w))/(v*w*(u + v + w)), 
  -(2*u + 4*ep*u + 2*v + 4*ep*v + 2*w + 3*ep*w)/(2*w*(u + v + w)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + v + 2*w))/
   (2*ep^2*u*w*(u + w)*(u + v + w)^2), 
  -((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + v + 2*w))/
   (2*ep^2*u^2*w*(u + w)*(u + v + w)), 0, 
  ((-1 + 2*ep)*(-1 + 3*ep)*(u + v + 2*w))/(ep*u*w*(u + w)*(u + v + w)), 
  -(((-1 + 2*ep)^2*(u + v))/(ep*u*w*(u + w)*(u + v + w))), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(u + v - 4*w))/(2*ep*u*w*(u + w)*(u + v + w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep))/(ep*u*(u + w)*(u + v + w)), 0, 
  (3*(-1 + 2*ep))/((u + w)*(u + v + w)), 0, 
  (-3*ep*(u^2 + u*v + 2*u*w - 2*v*w))/(u*w*(u + w)*(u + v + w)), 
  -((1 + ep)*v*(u + v + 4*w))/(2*ep*w*(u + w)*(u + v + w)), 
  -((ep*(v + w)*(u + v + 2*w))/(u*w*(u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 
  -((-(ep*u^2) - ep*u*v + u*w + ep*u*w + v*w + ep*v*w + w^2 + 2*ep*w^2)/
    (w*(u + w)*(u + v + w))), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*u*w*(u + v + w)^2), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/(2*ep^2*u^2*w*(u + v + w)), 0, 
  -(((-1 + 2*ep)*(-1 + 3*ep))/(ep*u*w*(u + v + w))), 
  -((-1 + 2*ep)^2/(ep*u*w*(u + v + w))), (-2*(-1 + 2*ep)*(-1 + 3*ep))/
   (ep*u*w*(u + v + w)), 0, (3*(-1 + 2*ep)*(-1 + 3*ep))/
   (2*ep*u*w*(u + v + w)), 0, 0, 0, 0, (ep*(v + w))/(u*w*(u + v + w)), 
  (-3*(-1 + 2*ep))/(w*(u + v + w)), (-3*ep*(2*u - w))/(u*w*(u + v + w)), 
  (3*(1 + ep))/(2*ep*(u + v + w)), 0, 0, 0, 0, (ep*(u + v))/(w*(u + v + w)), 
  0, 0, 0, 0, 0, 0, 0}, 
 {(6*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 5*ep + 5*ep^2)*(u + v))/
   (ep*(1 + 2*ep)*(1 + 4*ep)*v^2*w*(v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*
    (3*u^2 + 17*ep*u^2 + 20*ep^2*u^2 + 2*u*v + 14*ep*u*v + 18*ep^2*u*v - 
     v^2 - 3*ep*v^2 - 2*ep^2*v^2 - u*w - 5*ep*u*w - 4*ep^2*u*w - v*w - 
     3*ep*v*w - 2*ep^2*v*w))/(ep*(1 + 2*ep)*(1 + 4*ep)*u*w*(v + w)*
    (u + v + w)^2*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + v)*
    (u^2 + 5*ep*u^2 + 6*ep^2*u^2 - 3*u*v - 11*ep*u*v - 8*ep^2*u*v - 
     2*ep*v^2 - 2*ep^2*v^2 - 3*u*w - 11*ep*u*w - 8*ep^2*u*w - 4*ep*v*w - 
     4*ep^2*v*w - 2*ep*w^2 - 2*ep^2*w^2))/(ep*(1 + 2*ep)*(1 + 4*ep)*u^2*w*
    (v + w)^2*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-u^2 - ep*u^2 + 2*ep*u*v + 
     2*ep^2*u*v + v^2 + 3*ep*v^2 + 2*ep^2*v^2 + 3*u*w + 13*ep*u*w + 
     12*ep^2*u*w + v*w + 3*ep*v*w + 2*ep^2*v*w))/(ep*(1 + 2*ep)*(1 + 4*ep)*u*
    w^2*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(u^3*v + 6*ep*u^3*v + 7*ep^2*u^3*v + 2*u^2*v^2 + 
     12*ep*u^2*v^2 + 14*ep^2*u^2*v^2 + u*v^3 + 6*ep*u*v^3 + 7*ep^2*u*v^3 + 
     u^3*w + 7*ep*u^3*w + 10*ep^2*u^3*w + 2*u^2*v*w + 17*ep*u^2*v*w + 
     27*ep^2*u^2*v*w + u*v^2*w + 8*ep*u*v^2*w + 15*ep^2*u*v^2*w - 
     2*ep*v^3*w - 2*ep^2*v^3*w + 4*ep*u^2*w^2 + 10*ep^2*u^2*w^2 - u*v*w^2 - 
     5*ep*u*v*w^2 + 2*ep^2*u*v*w^2 - 4*ep*v^2*w^2 - 4*ep^2*v^2*w^2 - u*w^3 - 
     7*ep*u*w^3 - 6*ep^2*u*w^3 - 2*ep*v*w^3 - 2*ep^2*v*w^3))/
   (ep*(1 + 4*ep)*u*v*w*(v + w)^2*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - 
     w - ep*w)), (-3*(-1 + 2*ep)*(-1 + 3*ep)*(u^3 + 7*ep*u^3 + 10*ep^2*u^3 + 
     2*u^2*v + 12*ep*u^2*v + 17*ep^2*u^2*v + u*v^2 + 5*ep*u*v^2 + 
     7*ep^2*u*v^2 + 6*ep*u^2*w + 13*ep^2*u^2*w + 4*ep*u*v*w + 11*ep^2*u*v*w - 
     2*ep*v^2*w - 2*ep^2*v^2*w - u*w^2 - 7*ep*u*w^2 - 6*ep^2*u*w^2 - 
     2*ep*v*w^2 - 2*ep^2*v*w^2))/(ep*(1 + 4*ep)*u*v*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(ep*u*v + ep*v^2 - 2*u*w - 3*ep*u*w + ep*v*w))/
   ((1 + 4*ep)*v*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), 0, 0, (6*ep*(u^4 + 7*ep*u^4 + 10*ep^2*u^4 + u^3*v + 8*ep*u^3*v + 
     13*ep^2*u^3*v - u^2*v^2 - 5*ep*u^2*v^2 - 4*ep^2*u^2*v^2 - u*v^3 - 
     6*ep*u*v^3 - 7*ep^2*u*v^3 + 4*ep*u^3*w + 10*ep^2*u^3*w - 5*ep*u^2*v*w - 
     5*ep^2*u^2*v*w - 7*ep*u*v^2*w - 13*ep^2*u*v^2*w + 2*ep*v^3*w + 
     2*ep^2*v^3*w - u^2*w^2 - 7*ep*u^2*w^2 - 6*ep^2*u^2*w^2 + u*v*w^2 + 
     5*ep*u*v*w^2 + 4*ep^2*u*v*w^2 + 2*ep*v^2*w^2 + 2*ep^2*v^2*w^2))/
   ((1 + 4*ep)*u*v*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), ((1 + ep)*(-2*u^3 - 12*ep*u^3 - 16*ep^2*u^3 - 4*u^2*v - 
     23*ep*u^2*v - 31*ep^2*u^2*v - 2*u*v^2 - 10*ep*u*v^2 - 14*ep^2*u*v^2 + 
     ep*v^3 + ep^2*v^3 - 10*ep*u^2*w - 22*ep^2*u^2*w - 5*ep*u*v*w - 
     17*ep^2*u*v*w + 5*ep*v^2*w + 5*ep^2*v^2*w + 2*u*w^2 + 14*ep*u*w^2 + 
     12*ep^2*u*w^2 + 4*ep*v*w^2 + 4*ep^2*v*w^2))/
   (ep*(1 + 4*ep)*w*(v + w)*(u + v + w)*(-3*u - 5*ep*u - 3*v - 5*ep*v + w + 
     ep*w)), 0, 0, 0, 0, (-6*ep^2*v*(u + v)*(3*u + 5*ep*u - v - ep*v - w - 
     ep*w))/((1 + 4*ep)*u*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 
     5*ep*v - w - ep*w)), (6*ep^2*(2 + 3*ep)*(u + v)*(v + w))/
   ((1 + 4*ep)*v*w*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -((u^2 + ep*u^2 + 2*u*v + 8*ep*u*v + 9*ep^2*u*v + v^2 + 7*ep*v^2 + 
     9*ep^2*v^2 + 2*ep*u*w + 5*ep^2*u*w + 2*ep*v*w + 5*ep^2*v*w - w^2 - 
     5*ep*w^2 - 4*ep^2*w^2)/((1 + 4*ep)*(v + w)*(u + v + w)*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 0, 0, 
  -((-(u^2*v) - 2*ep*u^2*v - ep^2*u^2*v - 2*u*v^2 - 4*ep*u*v^2 - 
     2*ep^2*u*v^2 - v^3 - 2*ep*v^3 - ep^2*v^3 - 3*u^2*w - 8*ep*u^2*w - 
     5*ep^2*u^2*w - 6*u*v*w - 19*ep*u*v*w - 15*ep^2*u*v*w - 3*v^2*w - 
     11*ep*v^2*w - 10*ep^2*v^2*w - 2*u*w^2 - 9*ep*u*w^2 - 9*ep^2*u*w^2 - 
     v*w^2 - 6*ep*v*w^2 - 7*ep^2*v*w^2 + w^3 + 3*ep*w^3 + 2*ep^2*w^3)/
    (w*(v + w)*(u + v + w)*(-3*u - 5*ep*u - 3*v - 5*ep*v + w + ep*w))), 
  ((1 + ep)^2*v*(u + v)*(u + v + w))/((1 + 4*ep)*w*(v + w)*
    (-3*u - 5*ep*u - 3*v - 5*ep*v + w + ep*w)), 0, 0, 0, 0, 0}, 
 {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-(u*v) - 5*ep*u*v - 6*ep^2*u*v - 
     v^2 - 5*ep*v^2 - 6*ep^2*v^2 + 3*u*w + 23*ep*u*w + 54*ep^2*u*w + 
     40*ep^3*u*w + 6*ep*v*w + 30*ep^2*v*w + 32*ep^3*v*w - 3*w^2 - 17*ep*w^2 - 
     24*ep^2*w^2 - 8*ep^3*w^2))/(ep*(1 + ep)*(1 + 2*ep)*v^3*w*(v + w)*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-6*u^2 - 22*ep*u^2 - 14*ep^2*u^2 + 
     10*ep^3*u^2 - 7*u*v - 34*ep*u*v - 41*ep^2*u*v - 6*ep^3*u*v - v^2 - 
     12*ep*v^2 - 27*ep^2*v^2 - 16*ep^3*v^2 - u*w - 14*ep*u*w - 35*ep^2*u*w - 
     22*ep^3*u*w + 4*v*w + 4*ep*v*w - 12*ep^2*v*w - 12*ep^3*v*w + 5*w^2 + 
     16*ep*w^2 + 15*ep^2*w^2 + 4*ep^3*w^2))/(ep*(1 + ep)^2*u*w*(v + w)*
    (u + v + w)^3*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*u^2*v + 14*ep*u^2*v + 
     32*ep^2*u^2*v + 24*ep^3*u^2*v - 3*u*v^2 - 11*ep*u*v^2 - 6*ep^2*u*v^2 + 
     8*ep^3*u*v^2 - 4*ep*v^3 - 12*ep^2*v^3 - 8*ep^3*v^3 - 3*u^2*w - 
     20*ep*u^2*w - 43*ep^2*u^2*w - 30*ep^3*u^2*w - 10*u*v*w - 63*ep*u*v*w - 
     129*ep^2*u*v*w - 86*ep^3*u*v*w - 18*ep*v^2*w - 58*ep^2*v^2*w - 
     48*ep^3*v^2*w - u*w^2 - 12*ep*u*w^2 - 37*ep^2*u*w^2 - 34*ep^3*u*w^2 - 
     12*ep*v*w^2 - 36*ep^2*v*w^2 - 32*ep^3*v*w^2 + 2*ep*w^3 + 10*ep^2*w^3 + 
     8*ep^3*w^3))/(ep*(1 + ep)*(1 + 2*ep)*u^2*v*w*(v + w)^2*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-(u^2*v) - 11*ep*u^2*v - 
     16*ep^2*u^2*v + 2*ep*u*v^2 + 22*ep^2*u*v^2 + 32*ep^3*u*v^2 + v^3 + 
     13*ep*v^3 + 38*ep^2*v^3 + 32*ep^3*v^3 - 3*u^2*w - 17*ep*u^2*w - 
     20*ep^2*u^2*w - 9*u*v*w - 43*ep*u*v*w - 52*ep^2*u*v*w - 8*ep^3*u*v*w - 
     5*v^2*w - 21*ep*v^2*w - 26*ep^2*v^2*w - 8*ep^3*v^2*w - u*w^2 - 
     5*ep*u*w^2 - 6*ep^2*u*w^2))/(ep*(1 + ep)*(1 + 2*ep)*u*v*(u + v)*w^2*
    (v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(u^2*v^2 + 7*ep*u^2*v^2 + 16*ep^2*u^2*v^2 + 
     12*ep^3*u^2*v^2 + u*v^3 + 7*ep*u*v^3 + 16*ep^2*u*v^3 + 12*ep^3*u*v^3 + 
     4*u^2*v*w + 25*ep*u^2*v*w + 46*ep^2*u^2*v*w + 25*ep^3*u^2*v*w + 
     7*u*v^2*w + 42*ep*u*v^2*w + 74*ep^2*u*v^2*w + 37*ep^3*u*v^2*w + 
     4*ep*v^3*w + 12*ep^2*v^3*w + 8*ep^3*v^3*w + 3*u^2*w^2 + 23*ep*u^2*w^2 + 
     54*ep^2*u^2*w^2 + 40*ep^3*u^2*w^2 + 7*u*v*w^2 + 53*ep*u*v*w^2 + 
     121*ep^2*u*v*w^2 + 87*ep^3*u*v*w^2 + 18*ep*v^2*w^2 + 58*ep^2*v^2*w^2 + 
     48*ep^3*v^2*w^2 + u*w^3 + 12*ep*u*w^3 + 35*ep^2*u*w^3 + 32*ep^3*u*w^3 + 
     12*ep*v*w^3 + 36*ep^2*v*w^3 + 32*ep^3*v*w^3 - 2*ep*w^4 - 10*ep^2*w^4 - 
     8*ep^3*w^4))/(ep*(1 + ep)*u*v^2*w*(v + w)^2*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(2*u^2*v + 10*ep*u^2*v + 12*ep^2*u^2*v + 
     2*u*v^2 + 15*ep*u*v^2 + 23*ep^2*u*v^2 + 4*ep^3*u*v^2 + 6*u^2*w + 
     46*ep*u^2*w + 108*ep^2*u^2*w + 80*ep^3*u^2*w + 12*u*v*w + 76*ep*u*v*w + 
     152*ep^2*u*v*w + 100*ep^3*u*v*w + 8*ep*v^2*w + 24*ep^2*v^2*w + 
     16*ep^3*v^2*w + 2*u*w^2 + 21*ep*u*w^2 + 65*ep^2*u*w^2 + 64*ep^3*u*w^2 + 
     28*ep*v*w^2 + 92*ep^2*v*w^2 + 80*ep^3*v*w^2 - 4*ep*w^3 - 20*ep^2*w^3 - 
     16*ep^3*w^3))/(2*ep*(1 + ep)*u*v^2*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(9*u*v^2 + 31*ep*u*v^2 + 28*ep^2*u*v^2 + 
     9*v^3 + 31*ep*v^3 + 28*ep^2*v^3 - 2*u*v*w - 6*ep*u*v*w - 4*ep^2*u*v*w - 
     4*ep^2*v^2*w - 3*u*w^2 - 5*ep*u*w^2 - v*w^2 + ep*v*w^2))/
   (2*(1 + ep)*v^2*(u + v)*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 
     5*ep*v - w - ep*w)), 0, 0, 
  (-6*ep*(u^3*v + 5*ep*u^3*v + 6*ep^2*u^3*v - 2*ep*u^2*v^2 - 
     10*ep^2*u^2*v^2 - 12*ep^3*u^2*v^2 - u*v^3 - 7*ep*u*v^3 - 16*ep^2*u*v^3 - 
     12*ep^3*u*v^3 + 3*u^3*w + 23*ep*u^3*w + 54*ep^2*u^3*w + 40*ep^3*u^3*w + 
     3*u^2*v*w + 22*ep*u^2*v*w + 47*ep^2*u^2*v*w + 32*ep^3*u^2*v*w - 
     6*u*v^2*w - 25*ep*u*v^2*w - 37*ep^2*u*v^2*w - 20*ep^3*u*v^2*w - 
     4*ep*v^3*w - 12*ep^2*v^3*w - 8*ep^3*v^3*w + u^2*w^2 + 12*ep*u^2*w^2 + 
     35*ep^2*u^2*w^2 + 32*ep^3*u^2*w^2 - u*v*w^2 + 2*ep*u*v*w^2 + 
     7*ep^2*u*v*w^2 + 4*ep^3*u*v*w^2 - 14*ep*v^2*w^2 - 46*ep^2*v^2*w^2 - 
     40*ep^3*v^2*w^2 - 2*ep*u*w^3 - 10*ep^2*u*w^3 - 8*ep^3*u*w^3 + 
     2*ep*v*w^3 + 10*ep^2*v*w^3 + 8*ep^3*v*w^3))/((1 + ep)*u*v^2*w*(v + w)*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-2*u^2*v - 11*ep*u^2*v - 17*ep^2*u^2*v - 6*ep^3*u^2*v - 2*u*v^2 - 
    10*ep*u*v^2 - 12*ep^2*u*v^2 + ep*v^3 + 5*ep^2*v^3 + 6*ep^3*v^3 - 
    6*u^2*w - 43*ep*u^2*w - 97*ep^2*u^2*w - 70*ep^3*u^2*w - 12*u*v*w - 
    76*ep*u*v*w - 154*ep^2*u*v*w - 102*ep^3*u*v*w - 13*ep*v^2*w - 
    39*ep^2*v^2*w - 28*ep^3*v^2*w - 2*u*w^2 - 24*ep*u*w^2 - 72*ep^2*u*w^2 - 
    66*ep^3*u*w^2 - 28*ep*v*w^2 - 90*ep^2*v*w^2 - 78*ep^3*v*w^2 + 4*ep*w^3 + 
    20*ep^2*w^3 + 16*ep^3*w^3)/(ep*v*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 0, 0, 0, 0, 
  (-6*ep^2*v*(6*u + 22*ep*u + 20*ep^2*u + v + 11*ep*v + 16*ep^2*v - 5*w - 
     11*ep*w - 4*ep^2*w))/((1 + ep)*u*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*ep^2*(v + w)*(5*v + 11*ep*v + 4*ep^2*v + 3*w + 5*ep*w))/
   ((1 + ep)*v^2*w*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -(-2*u*v - 22*ep*u*v - 32*ep^2*u*v - 2*v^2 - 7*ep*v^2 + ep^2*v^2 + 
     12*ep^3*v^2 - 6*u*w - 34*ep*u*w - 40*ep^2*u*w - 12*v*w - 60*ep*v*w - 
     80*ep^2*v*w - 20*ep^3*v*w - 2*w^2 - 13*ep*w^2 - 17*ep^2*w^2)/
   (2*(1 + ep)*v*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), 0, 0, -(((1 + 2*ep)*(1 + 4*ep)*(u*v + 3*ep*u*v + v^2 + 
      3*ep*v^2 - 3*u*w - 5*ep*u*w - 4*ep*v*w + 3*w^2 + ep*w^2))/
    (w*(v + w)*(u + v + w)*(-3*u - 5*ep*u - 3*v - 5*ep*v + w + ep*w))), 
  -((u^2*v + 5*ep*u^2*v + 6*ep^2*u^2*v + 2*u*v^2 + 10*ep*u*v^2 + 
     12*ep^2*u*v^2 + v^3 + 5*ep*v^3 + 6*ep^2*v^3 + 3*u^2*w + 11*ep*u^2*w + 
     10*ep^2*u^2*w - 4*u*v*w - 4*ep*u*v*w + 4*ep^2*u*v*w - 7*v^2*w - 
     15*ep*v^2*w - 6*ep^2*v^2*w - 8*u*w^2 - 20*ep*u*w^2 - 12*ep^2*u*w^2 - 
     7*v*w^2 - 17*ep*v*w^2 - 10*ep^2*v*w^2 + w^3 + 3*ep*w^3 + 2*ep^2*w^3)/
    (w*(v + w)*(u + v + w)*(-3*u - 5*ep*u - 3*v - 5*ep*v + w + ep*w))), 0, 0, 
  0, 0, 0}, {0, (-4*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep^2*(v + w)^2*(u + v + w)^2), (4*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep))/
   (ep^2*u*(v + w)^2*(u + v + w)), 0, (-2*(-1 + 2*ep)*(-1 + 3*ep))/
   (ep*(v + w)^2*(u + v + w)), 0, (2*(-1 + 2*ep)*(-1 + 3*ep))/
   (ep*(v + w)^2*(u + v + w)), 0, 0, 0, 0, 0, 0, 
  (-4*ep)/((v + w)*(u + v + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(1 + ep))/(v + w), 0, 0, 0, 0}, 
 {(3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + v + 2*w)*
    (u^2 + 4*ep*u^2 + 2*u*v + 6*ep*u*v + 2*u*w + 6*ep*u*w + v*w + 2*ep*v*w + 
     w^2 + 2*ep*w^2))/(ep*(1 + 2*ep)*(1 + 4*ep)*u*v^2*w*(u + w)*(v + w)*
    (u + v + w)), (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + v + 2*w)*
    (u*v + 4*ep*u*v + u*w + 2*ep*u*w + v*w + 2*ep*v*w + w^2 + 2*ep*w^2))/
   (ep*(1 + 2*ep)*(1 + 4*ep)*u*v*w*(u + w)*(v + w)*(u + v + w)^2), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + v + 2*w))/
   (ep*(1 + 4*ep)*u^2*v*w*(u + v + w)), 0, 0, 0, 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(u*v + 2*ep*u*v + v^2 + 2*ep*v^2 + 2*u*w + 
     6*ep*u*w + 3*v*w + 6*ep*v*w + 2*w^2 + 4*ep*w^2))/
   (ep*(1 + 4*ep)*u*w^2*(v + w)*(u + v + w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(u + v + 2*w)*(-(u*v) + u*w + v*w + w^2))/
   (2*(1 + 4*ep)*v*w^2*(u + w)*(v + w)*(u + v + w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(ep*u^2*v - 2*u*v^2 - 3*ep*u*v^2 - 2*v^3 - 
     4*ep*v^3 - ep*u^2*w - 4*u*v*w - 11*ep*u*v*w - 6*v^2*w - 12*ep*v^2*w - 
     2*ep*u*w^2 - 4*v*w^2 - 8*ep*v*w^2))/(2*ep*(1 + 4*ep)*u*v*w^2*(v + w)*
    (u + v + w)), 0, (6*ep^2*(u + v + 2*w))/((1 + 4*ep)*u*v*(u + v + w)), 0, 
  0, 0, 0, (-6*ep*(u^2*v + 2*ep*u^2*v + u*v^2 + 2*ep*u*v^2 + 2*u^2*w + 
     7*ep*u^2*w + 2*u*v*w + 5*ep*u*v*w - v^2*w - 2*ep*v^2*w - 3*v*w^2 - 
     6*ep*v*w^2 - 2*w^3 - 4*ep*w^3))/((1 + 4*ep)*u*w^2*(v + w)*(u + v + w)), 
  ((1 + ep)*(-(ep*u^2) + 2*u*v + 3*ep*u*v + 2*v^2 + 4*ep*v^2 + 4*u*w + 
     10*ep*u*w + 6*v*w + 12*ep*v*w + 4*w^2 + 8*ep*w^2))/
   (ep*(1 + 4*ep)*w*(v + w)*(u + v + w)), 0, (3*ep^2*(v + w)*(u + v + 2*w))/
   ((1 + 4*ep)*v*w^2*(u + v + w)), (2*u^2 + 8*ep*u^2 + 6*u*v + 21*ep*u*v + 
    4*v^2 + 13*ep*v^2 + 6*u*w + 21*ep*u*w + 8*v*w + 23*ep*v*w + 4*w^2 + 
    10*ep*w^2)/(2*(1 + 4*ep)*w*(v + w)*(u + v + w)), 0, 0, 0, 0, 0, 
  (ep*(u + v))/(w*(u + v + w)), ((1 + ep)*(u + v + 2*w))/
   ((1 + 4*ep)*(v + w)), 0, 0}, 
 {(-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(4*u^2 + 12*ep*u^2 + 3*u*v + 
     7*ep*u*v + 8*u*w + 20*ep*u*w + 2*v*w + 4*ep*v*w + 4*w^2 + 8*ep*w^2))/
   (ep*(1 + ep)*u*v^2*w*(u + w)^2*(u + v + w)), 
  (6*(-1 + 2*ep)*(1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(u + v + 2*w))/
   (ep*(1 + ep)*u*v*w*(u + w)*(u + v + w)^2), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(2*u + 4*ep*u + v + 4*w + 8*ep*w))/
   (ep*(1 + ep)*u^2*v*w*(u + w)*(u + v + w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(1 + 4*ep))/
   (ep*(1 + ep)*w^3*(u + w)*(u + v + w)), 0, 0, 
  (3*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 3*ep)*(2*u + 4*ep*u + v + 3*w + 4*ep*w))/
   (ep*(1 + ep)*u*w^2*(u + w)*(u + v + w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(-(u*v) - 2*ep*u*v + u*w + 2*ep*u*w + ep*v*w + 
     w^2 + 2*ep*w^2))/((1 + ep)*v*w^2*(u + w)^2*(u + v + w)), 
  (-3*(-1 + 2*ep)*(1 + 2*ep)*(-1 + 3*ep)*(2*u*v + 3*ep*u*v + v^2 + ep*u*w + 
     3*v*w + 4*ep*v*w))/(ep*(1 + ep)*u*v*w^2*(u + w)*(u + v + w)), 0, 
  (-12*ep^2*(1 + 2*ep)*(u + v + 2*w))/((1 + ep)*u*v*(u + w)*(u + v + w)), 0, 
  0, 0, 0, (6*ep*(1 + 2*ep)*(2*u^2 + 4*ep*u^2 + u*v + u*w + 2*ep*u*w - v*w - 
     3*w^2 - 4*ep*w^2))/((1 + ep)*u*w^2*(u + w)*(u + v + w)), 
  -(((1 + 2*ep)*(4*u + 7*ep*u + 2*v + 6*w + 9*ep*w))/
    (ep*w*(u + w)*(u + v + w))), 0, (-6*ep^2*(1 + 2*ep)*(v + w)^2)/
   ((1 + ep)*v*w^2*(u + w)*(u + v + w)), 
  -(((1 + 2*ep)*(3*u + 9*ep*u + 2*v + 5*ep*v + 3*w + 6*ep*w))/
    ((1 + ep)*w*(u + w)*(u + v + w))), 0, 0, 0, 0, 0, 
  -(((1 + 2*ep)*(1 + 4*ep)*(u + v + 2*w))/(w*(u + w)*(u + v + w))), 
  -((2*u^2 + 2*ep*u^2 + 2*u*v + 2*ep*u*v + 7*u*w + 8*ep*u*w + 3*v*w + 
     2*ep*v*w + 5*w^2 + 6*ep*w^2)/(w*(u + w)*(u + v + w))), 0, 0}, 
 {(3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(5*ep*u^3 + 27*ep^2*u^3 + 
     30*ep^3*u^3 - 6*u^2*v - 30*ep*u^2*v - 40*ep^2*u^2*v - 10*ep^3*u^2*v - 
     6*u*v^2 - 33*ep*u*v^2 - 57*ep^2*u*v^2 - 30*ep^3*u*v^2 - 6*u^2*w - 
     36*ep*u^2*w - 72*ep^2*u^2*w - 44*ep^3*u^2*w - 4*u*v*w - 21*ep*u*v*w - 
     35*ep^2*u*v*w - 16*ep^3*u*v*w + 3*ep*v^2*w + 11*ep^2*v^2*w + 
     10*ep^3*v^2*w + 2*u*w^2 + 12*ep*u*w^2 + 22*ep^2*u*w^2 + 14*ep^3*u*w^2 + 
     2*ep*v*w^2 + 8*ep^2*v*w^2 + 8*ep^3*v*w^2 - ep*w^3 - 3*ep^2*w^3 - 
     2*ep^3*w^3))/(ep^2*(1 + 2*ep)^2*u^2*v^2*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -(((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(9*u^4*v^2 + 33*ep*u^4*v^2 + 
      30*ep^2*u^4*v^2 + 9*u^3*v^3 + 33*ep*u^3*v^3 + 30*ep^2*u^3*v^3 - 
      9*u^2*v^4 - 33*ep*u^2*v^4 - 30*ep^2*u^2*v^4 - 9*u*v^5 - 33*ep*u*v^5 - 
      30*ep^2*u*v^5 + 21*u^4*v*w + 104*ep*u^4*v*w + 115*ep^2*u^4*v*w + 
      51*u^3*v^2*w + 268*ep*u^3*v^2*w + 305*ep^2*u^3*v^2*w + 27*u^2*v^3*w + 
      198*ep*u^2*v^3*w + 255*ep^2*u^2*v^3*w - 6*u*v^4*w + 25*ep*u*v^4*w + 
      59*ep^2*u*v^4*w - 3*v^5*w - 9*ep*v^5*w - 6*ep^2*v^5*w + 9*u^4*w^2 + 
      33*ep*u^4*w^2 + 30*ep^2*u^4*w^2 + 47*u^3*v*w^2 + 195*ep*u^3*v*w^2 + 
      202*ep^2*u^3*v*w^2 + 62*u^2*v^2*w^2 + 290*ep*u^2*v^2*w^2 + 
      326*ep^2*u^2*v^2*w^2 + 28*u*v^3*w^2 + 140*ep*u*v^3*w^2 + 
      168*ep^2*u*v^3*w^2 + 3*v^4*w^2 + 15*ep*v^4*w^2 + 18*ep^2*v^4*w^2 + 
      15*u^3*w^3 + 57*ep*u^3*w^3 + 54*ep^2*u^3*w^3 + 36*u^2*v*w^3 + 
      133*ep*u^2*v*w^3 + 131*ep^2*u^2*v*w^3 + 35*u*v^2*w^3 + 
      124*ep*u*v^2*w^3 + 123*ep^2*u*v^2*w^3 + 12*v^3*w^3 + 48*ep*v^3*w^3 + 
      48*ep^2*v^3*w^3 + 3*u^2*w^4 + 15*ep*u^2*w^4 + 18*ep^2*u^2*w^4 + 
      7*u*v*w^4 + 33*ep*u*v*w^4 + 38*ep^2*u*v*w^4 + 3*v^2*w^4 + 
      15*ep*v^2*w^4 + 18*ep^2*v^2*w^4 - 3*u*w^5 - 9*ep*u*w^5 - 6*ep^2*u*w^5 - 
      3*v*w^5 - 9*ep*v*w^5 - 6*ep^2*v*w^5))/(ep*(1 + 2*ep)^2*u^2*v*(u + v)*
     w^2*(v + w)*(u + v + w)^3*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(-9*u^4*v^3 - 42*ep*u^4*v^3 - 
     63*ep^2*u^4*v^3 - 30*ep^3*u^4*v^3 - 27*u^3*v^4 - 135*ep*u^3*v^4 - 
     222*ep^2*u^3*v^4 - 120*ep^3*u^3*v^4 - 27*u^2*v^5 - 144*ep*u^2*v^5 - 
     255*ep^2*u^2*v^5 - 150*ep^3*u^2*v^5 - 9*u*v^6 - 51*ep*u*v^6 - 
     96*ep^2*u*v^6 - 60*ep^3*u*v^6 + 3*ep*u^5*v*w + 15*ep^2*u^5*v*w + 
     18*ep^3*u^5*v*w - 36*u^4*v^2*w - 174*ep*u^4*v^2*w - 238*ep^2*u^4*v^2*w - 
     74*ep^3*u^4*v^2*w - 114*u^3*v^3*w - 579*ep*u^3*v^3*w - 
     875*ep^2*u^3*v^3*w - 376*ep^3*u^3*v^3*w - 120*u^2*v^4*w - 
     636*ep*u^2*v^4*w - 1014*ep^2*u^2*v^4*w - 492*ep^3*u^2*v^4*w - 
     42*u*v^5*w - 234*ep*u*v^5*w - 386*ep^2*u*v^5*w - 202*ep^3*u*v^5*w + 
     6*ep^2*v^6*w + 6*ep^3*v^6*w - 45*u^4*v*w^2 - 240*ep*u^4*v*w^2 - 
     397*ep^2*u^4*v*w^2 - 200*ep^3*u^4*v*w^2 - 159*u^3*v^2*w^2 - 
     844*ep*u^3*v^2*w^2 - 1373*ep^2*u^3*v^2*w^2 - 678*ep^3*u^3*v^2*w^2 - 
     180*u^2*v^3*w^2 - 961*ep*u^2*v^3*w^2 - 1537*ep^2*u^2*v^3*w^2 - 
     748*ep^3*u^2*v^3*w^2 - 66*u*v^4*w^2 - 347*ep*u*v^4*w^2 - 
     507*ep^2*u*v^4*w^2 - 220*ep^3*u*v^4*w^2 + 9*ep*v^5*w^2 + 
     51*ep^2*v^5*w^2 + 48*ep^3*v^5*w^2 - 18*u^4*w^3 - 102*ep*u^4*w^3 - 
     192*ep^2*u^4*w^3 - 120*ep^3*u^4*w^3 - 84*u^3*v*w^3 - 460*ep*u^3*v*w^3 - 
     816*ep^2*u^3*v*w^3 - 470*ep^3*u^3*v*w^3 - 102*u^2*v^2*w^3 - 
     538*ep*u^2*v^2*w^3 - 882*ep^2*u^2*v^2*w^3 - 458*ep^3*u^2*v^2*w^3 - 
     36*u*v^3*w^3 - 153*ep*u*v^3*w^3 - 141*ep^2*u*v^3*w^3 + 24*ep*v^4*w^3 + 
     108*ep^2*v^4*w^3 + 102*ep^3*v^4*w^3 - 12*u^3*w^4 - 63*ep*u^3*w^4 - 
     111*ep^2*u^3*w^4 - 66*ep^3*u^3*w^4 - 9*u^2*v*w^4 - 33*ep*u^2*v*w^4 - 
     32*ep^2*u^2*v*w^4 - 4*ep^3*u^2*v*w^4 + 3*u*v^2*w^4 + 51*ep*u*v^2*w^4 + 
     166*ep^2*u*v^2*w^4 + 146*ep^3*u*v^2*w^4 + 18*ep*v^3*w^4 + 
     78*ep^2*v^3*w^4 + 78*ep^3*v^3*w^4 + 6*u^2*w^5 + 36*ep*u^2*w^5 + 
     72*ep^2*u^2*w^5 + 48*ep^3*u^2*w^5 + 6*u*v*w^5 + 37*ep*u*v*w^5 + 
     81*ep^2*u*v*w^5 + 62*ep^3*u*v*w^5 + 6*ep^2*v^2*w^5 + 12*ep^3*v^2*w^5 - 
     3*ep*u*w^6 - 9*ep^2*u*w^6 - 6*ep^3*u*w^6 - 3*ep*v*w^6 - 9*ep^2*v*w^6 - 
     6*ep^3*v*w^6))/(ep^2*(1 + 2*ep)^2*u^3*v*(u + v)*w^2*(v + w)^2*
    (u + v + w)^2*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(3*u^3*v + 20*ep*u^3*v + 
     55*ep^2*u^3*v + 50*ep^3*u^3*v + 6*u^2*v^2 + 37*ep*u^2*v^2 + 
     87*ep^2*u^2*v^2 + 70*ep^3*u^2*v^2 + 3*u*v^3 + 17*ep*u*v^3 + 
     32*ep^2*u*v^3 + 20*ep^3*u*v^3 + 3*u^3*w + 21*ep*u^3*w + 56*ep^2*u^3*w + 
     50*ep^3*u^3*w + 5*u^2*v*w + 38*ep*u^2*v*w + 101*ep^2*u^2*v*w + 
     88*ep^3*u^2*v*w + 2*u*v^2*w + 18*ep*u*v^2*w + 48*ep^2*u*v^2*w + 
     38*ep^3*u*v^2*w + ep*v^3*w + 3*ep^2*v^3*w + 2*ep^3*v^3*w - u^2*w^2 - 
     3*ep*u^2*w^2 + 2*ep^2*u^2*w^2 + 8*ep^3*u^2*w^2 - u*v*w^2 - 
     2*ep*u*v*w^2 + 5*ep^2*u*v*w^2 + 8*ep^3*u*v*w^2 + ep*v^2*w^2 + 
     3*ep^2*v^2*w^2 + 2*ep^3*v^2*w^2))/(ep^2*(1 + 2*ep)^2*u^2*(u + v)*w^3*
    (v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -(((-1 + 2*ep)*(-1 + 3*ep)*(3*u^2*v^2 + 12*ep*u^2*v^2 + 12*ep^2*u^2*v^2 + 
      6*u*v^3 + 21*ep*u*v^3 + 18*ep^2*u*v^3 + 3*v^4 + 9*ep*v^4 + 6*ep^2*v^4 + 
      9*u^2*v*w + 41*ep*u^2*v*w + 49*ep^2*u^2*v*w + 21*u*v^2*w + 
      89*ep*u*v^2*w + 100*ep^2*u*v^2*w + 12*v^3*w + 46*ep*v^3*w + 
      47*ep^2*v^3*w + 6*u^2*w^2 + 27*ep*u^2*w^2 + 30*ep^2*u^2*w^2 + 
      21*u*v*w^2 + 93*ep*u*v*w^2 + 105*ep^2*u*v*w^2 + 15*v^2*w^2 + 
      62*ep*v^2*w^2 + 67*ep^2*v^2*w^2 + 6*u*w^3 + 27*ep*u*w^3 + 
      30*ep^2*u*w^3 + 6*v*w^3 + 25*ep*v*w^3 + 26*ep^2*v*w^3))/
    (ep*(1 + 2*ep)^2*u*v*(u + v)*w^2*(v + w)*(u + v + w)^2)), 
  (-2*(-1 + 2*ep)^2*(u + w))/((1 + 2*ep)*u*(u + v)*w*(u + v + w)^2), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(-18*u^4*v^3 - 48*ep*u^4*v^3 - 30*ep^2*u^4*v^3 - 
     54*u^3*v^4 - 126*ep*u^3*v^4 - 60*ep^2*u^3*v^4 - 54*u^2*v^5 - 
     108*ep*u^2*v^5 - 30*ep^2*u^2*v^5 - 18*u*v^6 - 30*ep*u*v^6 + 3*u^5*v*w + 
     18*ep*u^5*v*w + 21*ep^2*u^5*v*w - 15*u^4*v^2*w - 6*ep*u^4*v^2*w + 
     31*ep^2*u^4*v^2*w - 90*u^3*v^3*w - 171*ep*u^3*v^3*w - 
     31*ep^2*u^3*v^3*w - 132*u^2*v^4*w - 279*ep*u^2*v^4*w - 
     87*ep^2*u^2*v^4*w - 69*u*v^5*w - 165*ep*u*v^5*w - 76*ep^2*u*v^5*w - 
     9*v^6*w - 33*ep*v^6*w - 30*ep^2*v^6*w + 3*u^5*w^2 + 21*ep*u^5*w^2 + 
     30*ep^2*u^5*w^2 + 24*u^4*v*w^2 + 144*ep*u^4*v*w^2 + 184*ep^2*u^4*v*w^2 + 
     12*u^3*v^2*w^2 + 211*ep*u^3*v^2*w^2 + 327*ep^2*u^3*v^2*w^2 - 
     60*u^2*v^3*w^2 - 2*ep*u^2*v^3*w^2 + 170*ep^2*u^2*v^3*w^2 - 
     75*u*v^4*w^2 - 178*ep*u*v^4*w^2 - 85*ep^2*u*v^4*w^2 - 24*v^5*w^2 - 
     84*ep*v^5*w^2 - 78*ep^2*v^5*w^2 + 21*u^4*w^3 + 96*ep*u^4*w^3 + 
     105*ep^2*u^4*w^3 + 63*u^3*v*w^3 + 325*ep*u^3*v*w^3 + 
     364*ep^2*u^3*v*w^3 + 45*u^2*v^2*w^3 + 322*ep*u^2*v^2*w^3 + 
     391*ep^2*u^2*v^2*w^3 - 15*u*v^3*w^3 + 27*ep*u*v^3*w^3 + 
     66*ep^2*u*v^3*w^3 - 18*v^4*w^3 - 54*ep*v^4*w^3 - 54*ep^2*v^4*w^3 + 
     15*u^3*w^4 + 72*ep*u^3*w^4 + 75*ep^2*u^3*w^4 + 24*u^2*v*w^4 + 
     150*ep*u^2*v*w^4 + 164*ep^2*u^2*v*w^4 + 9*u*v^2*w^4 + 78*ep*u*v^2*w^4 + 
     83*ep^2*u*v^2*w^4 + 12*ep*v^3*w^4 + 6*ep^2*v^3*w^4 - 3*u^2*w^5 - 
     3*ep*u^2*w^5 + 8*ep*u*v*w^5 + 8*ep^2*u*v*w^5 + 3*v^2*w^5 + 
     15*ep*v^2*w^5 + 12*ep^2*v^2*w^5))/(ep*(1 + 2*ep)*u^2*v*(u + v)*w^2*
    (v + w)^2*(u + v + w)^2*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(3*ep*u^3*v + 5*ep^2*u^3*v - 2*u^3*w - 
     17*ep*u^3*w - 25*ep^2*u^3*w - 16*u^2*v*w - 67*ep*u^2*v*w - 
     65*ep^2*u^2*v*w - 10*u*v^2*w - 37*ep*u*v^2*w - 31*ep^2*u*v^2*w - 
     12*u^2*w^2 - 47*ep*u^2*w^2 - 45*ep^2*u^2*w^2 - 8*u*v*w^2 - 
     46*ep*u*v*w^2 - 50*ep^2*u*v*w^2 - 4*ep*v^2*w^2 - 4*ep^2*v^2*w^2 + 
     2*u*w^3 + 3*ep*u*w^3 + ep^2*u*w^3 - 4*ep*v*w^3 - 4*ep^2*v*w^3))/
   (2*ep*(1 + 2*ep)*u^2*v*w^2*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(3*ep*u^4*v + 5*ep^2*u^4*v - 12*u^3*v^2 - 
     29*ep*u^3*v^2 - 15*ep^2*u^3*v^2 - 24*u^2*v^3 - 52*ep*u^2*v^3 - 
     20*ep^2*u^2*v^3 - 12*u*v^4 - 20*ep*u*v^4 - 3*ep*u^4*w - 5*ep^2*u^4*w - 
     18*u^3*v*w - 64*ep*u^3*v*w - 54*ep^2*u^3*v*w - 38*u^2*v^2*w - 
     122*ep*u^2*v^2*w - 98*ep^2*u^2*v^2*w - 26*u*v^3*w - 85*ep*u*v^3*w - 
     67*ep^2*u*v^3*w - 6*v^4*w - 22*ep*v^4*w - 20*ep^2*v^4*w + 3*ep*u^3*w^2 + 
     5*ep^2*u^3*w^2 - ep*u^2*v*w^2 - 7*ep^2*u^2*v*w^2 - 4*u*v^2*w^2 - 
     24*ep*u*v^2*w^2 - 28*ep^2*u*v^2*w^2 - 4*v^3*w^2 - 16*ep*v^3*w^2 - 
     16*ep^2*v^3*w^2 + ep*u^2*w^3 + ep^2*u^2*w^3 + 2*u*v*w^3 + 5*ep*u*v*w^3 + 
     3*ep^2*u*v*w^3 + 2*v^2*w^3 + 6*ep*v^2*w^3 + 4*ep^2*v^2*w^3))/
   (2*ep*(1 + 2*ep)*u^2*v*(u + v)*w^2*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), (-6*(-1 + 2*ep)*(2 + 5*ep))/
   ((1 + 2*ep)*v*w*(u + v + w)), (-6*ep*(2*u + 4*ep*u - ep*w))/
   ((1 + 2*ep)*u^2*v*(u + v + w)), 
  (6*ep*(u^4 + 7*ep*u^4 + 10*ep^2*u^4 + 7*u^3*v + 29*ep*u^3*v + 
     28*ep^2*u^3*v - 3*u^2*v^2 - 6*ep*u^2*v^2 - 3*ep^2*u^2*v^2 - 5*u*v^3 - 
     16*ep*u*v^3 - 13*ep^2*u*v^3 + 6*u^3*w + 25*ep*u^3*w + 25*ep^2*u^3*w - 
     2*u^2*v*w + 2*ep^2*u^2*v*w - 4*u*v^2*w - 19*ep*u*v^2*w - 
     21*ep^2*u*v^2*w - 2*ep*v^3*w - 2*ep^2*v^3*w - u^2*w^2 - ep*u^2*w^2 + 
     u*v*w^2 + 3*ep*u*v*w^2 + 2*ep^2*u*v*w^2 - 2*ep*v^2*w^2 - 
     2*ep^2*v^2*w^2))/((1 + 2*ep)*u^2*v*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  ((1 + ep)*(2*u^3 + 12*ep*u^3 + 16*ep^2*u^3 + 16*u^2*v + 62*ep*u^2*v + 
     58*ep^2*u^2*v + 10*u*v^2 + 39*ep*u*v^2 + 35*ep^2*u*v^2 + ep*v^3 + 
     ep^2*v^3 + 12*u^2*w + 49*ep*u^2*w + 49*ep^2*u^2*w + 8*u*v*w + 
     46*ep*u*v*w + 50*ep^2*u*v*w + 5*ep*v^2*w + 5*ep^2*v^2*w - 2*u*w^2 - 
     2*ep*u*w^2 + 4*ep*v*w^2 + 4*ep^2*v*w^2))/(ep*(1 + 2*ep)*u*w*(v + w)*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-2*ep^2*(2*u^2 + 5*u*v + 4*v^2 + 3*u*w + 5*v*w + w^2))/
   ((1 + 2*ep)*u*(u + v)*w*(u + v + w)^2), 
  (-6*(-1 + 2*ep)*(u + 2*ep*u + v + ep*v))/((1 + 2*ep)*(u + v)*w^2*
    (u + v + w)), (-6*ep*(2*u^3*v + 2*ep*u^3*v + 2*u^2*v^2 + 3*u^3*w + 
     7*ep*u^3*w + 2*u^2*v*w + 6*ep*u^2*v*w - u*v^2*w + 2*ep*u*v^2*w - 
     2*u^2*w^2 - 2*ep*u^2*w^2 - 3*u*v*w^2 - 2*ep*u*v*w^2 - v^2*w^2 - 
     2*ep*v^2*w^2 - u*w^3 - ep*u*w^3 - v*w^3 - 2*ep*v*w^3))/
   ((1 + 2*ep)*u^2*(u + v)*w^2*(v + w)*(u + v + w)), 
  -(((1 + ep)*(ep*u^3 - 4*u^2*v - 2*ep*u^2*v - 4*u*v^2 - 6*u^2*w - 
      10*ep*u^2*w - 8*u*v*w - 10*ep*u*v*w - 2*v^2*w - 4*ep*v^2*w - 2*u*w^2 - 
      3*ep*u*w^2 - 2*v*w^2 - 4*ep*v*w^2))/(ep*(1 + 2*ep)*u*(u + v)*w*(v + w)*
     (u + v + w))), (-6*ep*v*(3*u^2*v + 8*ep*u^2*v + 5*ep^2*u^2*v + 3*u*v^2 + 
     11*ep*u*v^2 + 10*ep^2*u*v^2 + 3*u^2*w + 11*ep*u^2*w + 10*ep^2*u^2*w + 
     2*u*v*w + 11*ep*u*v*w + 13*ep^2*u*v*w + ep*v^2*w + ep^2*v^2*w - u*w^2 - 
     3*ep*u*w^2 - 2*ep^2*u*w^2 + ep*v*w^2 + ep^2*v*w^2))/
   ((1 + 2*ep)*u^2*w^2*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (3*ep^2*(v + w)*(3*u^2 + 5*ep*u^2 - 3*u*w - 5*ep*u*w - v*w - 
     ep*v*w - w^2 - ep*w^2))/((1 + 2*ep)*u*v*w^2*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (6*u^3 + 34*ep*u^3 + 40*ep^2*u^3 + 24*u^2*v + 91*ep*u^2*v + 85*ep^2*u^2*v + 
    18*u*v^2 + 66*ep*u*v^2 + 60*ep^2*u*v^2 + 14*u^2*w + 45*ep*u^2*w + 
    37*ep^2*u^2*w + 8*u*v*w + 25*ep*u*v*w + 23*ep^2*u*v*w + 2*v^2*w + 
    5*ep*v^2*w + 3*ep^2*v^2*w - 6*u*w^2 - 29*ep*u*w^2 - 29*ep^2*u*w^2 - 
    2*ep*v*w^2 - 2*ep^2*v*w^2 - 2*w^3 - 7*ep*w^3 - 5*ep^2*w^3)/
   (2*(1 + 2*ep)*u*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (-2*ep)/(w*(u + v + w)), (-2*ep*(u + 2*v))/
   ((u + v)*w*(u + v + w)), 
  ((1 + 4*ep)*(5*u^2*v + 7*ep*u^2*v + 4*u*v^2 + 8*ep*u*v^2 + v^3 + 3*ep*v^3 + 
     3*u^2*w + 5*ep*u^2*w + u*v*w + 5*ep*u*v*w + 2*ep*v^2*w - u*w^2 - 
     ep*u*w^2 - v*w^2 - ep*v*w^2))/(u*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -(((1 + ep)*v*(u + v)*(u^2 + ep*u^2 - 4*u*v - 6*ep*u*v - v^2 - ep*v^2 - 
      4*u*w - 6*ep*u*w - 2*v*w - 2*ep*v*w - w^2 - ep*w^2))/
    ((1 + 2*ep)*u*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
      ep*w))), -((ep*(1 + 4*ep))/((1 + 2*ep)*u*w)), 
  ((1 + 4*ep)*(2*u + w))/(u*w*(u + v + w)), ((1 + ep)*(u + w))/
   ((1 + 2*ep)*u*(v + w)), -((2*u + 3*ep*u + ep*v + 2*w + 3*ep*w)/
    (w*(u + v + w))), -(((1 + ep)*u*v)/((1 + 2*ep)*w*(u + v + w)))}, 
 {(3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(6*u^3*v + 54*ep*u^3*v + 
     190*ep^2*u^3*v + 278*ep^3*u^3*v + 140*ep^4*u^3*v + 12*ep*u^2*v^2 + 
     84*ep^2*u^2*v^2 + 168*ep^3*u^2*v^2 + 100*ep^4*u^2*v^2 - 6*u*v^3 - 
     38*ep*u*v^3 - 82*ep^2*u*v^3 - 70*ep^3*u*v^3 - 20*ep^4*u*v^3 - 
     10*ep*u^3*w - 54*ep^2*u^3*w - 72*ep^3*u^3*w - 20*ep^4*u^3*w - 
     2*u^2*v*w - 18*ep*u^2*v*w - 52*ep^2*u^2*v*w - 40*ep^3*u^2*v*w + 
     4*ep^4*u^2*v*w + 2*u*v^2*w + 18*ep*u*v^2*w + 58*ep^2*u*v^2*w + 
     82*ep^3*u*v^2*w + 40*ep^4*u*v^2*w + 6*ep*v^3*w + 28*ep^2*v^3*w + 
     42*ep^3*v^3*w + 20*ep^4*v^3*w + 3*u^2*w^2 + 22*ep*u^2*w^2 + 
     53*ep^2*u^2*w^2 + 42*ep^3*u^2*w^2 + 4*ep^4*u^2*w^2 + 3*u*v*w^2 + 
     24*ep*u*v*w^2 + 59*ep^2*u*v*w^2 + 54*ep^3*u*v*w^2 + 12*ep^4*u*v*w^2 + 
     4*ep*v^2*w^2 + 20*ep^2*v^2*w^2 + 32*ep^3*v^2*w^2 + 16*ep^4*v^2*w^2 - 
     u*w^3 - 6*ep*u*w^3 - 11*ep^2*u*w^3 - 6*ep^3*u*w^3 - 2*ep*v*w^3 - 
     8*ep^2*v*w^3 - 10*ep^3*v*w^3 - 4*ep^4*v*w^3))/
   (ep^2*(1 + ep)*(1 + 2*ep)*u^3*v^3*w*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(18*u^5*v^3 + 120*ep*u^5*v^3 + 
     294*ep^2*u^5*v^3 + 312*ep^3*u^5*v^3 + 120*ep^4*u^5*v^3 + 18*u^4*v^4 + 
     138*ep*u^4*v^4 + 378*ep^2*u^4*v^4 + 438*ep^3*u^4*v^4 + 
     180*ep^4*u^4*v^4 - 18*u^3*v^5 - 102*ep*u^3*v^5 - 210*ep^2*u^3*v^5 - 
     186*ep^3*u^3*v^5 - 60*ep^4*u^3*v^5 - 18*u^2*v^6 - 138*ep*u^2*v^6 - 
     378*ep^2*u^2*v^6 - 438*ep^3*u^2*v^6 - 180*ep^4*u^2*v^6 - 18*ep*u*v^7 - 
     84*ep^2*u*v^7 - 126*ep^3*u*v^7 - 60*ep^4*u*v^7 + 27*u^5*v^2*w + 
     171*ep*u^5*v^2*w + 399*ep^2*u^5*v^2*w + 405*ep^3*u^5*v^2*w + 
     150*ep^4*u^5*v^2*w + 69*u^4*v^3*w + 353*ep*u^4*v^3*w + 
     647*ep^2*u^4*v^3*w + 463*ep^3*u^4*v^3*w + 76*ep^4*u^4*v^3*w + 
     21*u^3*v^4*w - 119*ep*u^3*v^4*w - 773*ep^2*u^3*v^4*w - 
     1273*ep^3*u^3*v^4*w - 688*ep^4*u^3*v^4*w - 33*u^2*v^5*w - 
     513*ep*u^2*v^5*w - 1743*ep^2*u^2*v^5*w - 2223*ep^3*u^2*v^5*w - 
     984*ep^4*u^2*v^5*w - 6*u*v^6*w - 182*ep*u*v^6*w - 668*ep^2*u*v^6*w - 
     850*ep^3*u*v^6*w - 358*ep^4*u*v^6*w + 6*v^7*w + 30*ep*v^7*w + 
     54*ep^2*v^7*w + 42*ep^3*v^7*w + 12*ep^4*v^7*w + 18*u^5*v*w^2 + 
     111*ep*u^5*v*w^2 + 243*ep^2*u^5*v*w^2 + 225*ep^3*u^5*v*w^2 + 
     75*ep^4*u^5*v*w^2 + 93*u^4*v^2*w^2 + 491*ep*u^4*v^2*w^2 + 
     899*ep^2*u^4*v^2*w^2 + 625*ep^3*u^4*v^2*w^2 + 100*ep^4*u^4*v^2*w^2 + 
     83*u^3*v^3*w^2 + 203*ep*u^3*v^3*w^2 - 173*ep^2*u^3*v^3*w^2 - 
     791*ep^3*u^3*v^3*w^2 - 546*ep^4*u^3*v^3*w^2 - 37*u^2*v^4*w^2 - 
     643*ep*u^2*v^4*w^2 - 2195*ep^2*u^2*v^4*w^2 - 2741*ep^3*u^2*v^4*w^2 - 
     1176*ep^4*u^2*v^4*w^2 - 47*u*v^5*w^2 - 476*ep*u*v^5*w^2 - 
     1396*ep^2*u*v^5*w^2 - 1588*ep^3*u*v^5*w^2 - 621*ep^4*u*v^5*w^2 - 
     12*ep*v^6*w^2 - 48*ep^2*v^6*w^2 - 60*ep^3*v^6*w^2 - 24*ep^4*v^6*w^2 + 
     9*u^5*w^3 + 69*ep*u^5*w^3 + 189*ep^2*u^5*w^3 + 219*ep^3*u^5*w^3 + 
     90*ep^4*u^5*w^3 + 57*u^4*v*w^3 + 414*ep*u^4*v*w^3 + 
     1074*ep^2*u^4*v*w^3 + 1182*ep^3*u^4*v*w^3 + 465*ep^4*u^4*v*w^3 + 
     68*u^3*v^2*w^3 + 463*ep*u^3*v^2*w^3 + 1179*ep^2*u^3*v^2*w^3 + 
     1313*ep^3*u^3*v^2*w^3 + 529*ep^4*u^3*v^2*w^3 - 40*u^2*v^3*w^3 - 
     259*ep*u^2*v^3*w^3 - 575*ep^2*u^2*v^3*w^3 - 497*ep^3*u^2*v^3*w^3 - 
     141*ep^4*u^2*v^3*w^3 - 94*u*v^4*w^3 - 571*ep*u*v^4*w^3 - 
     1283*ep^2*u*v^4*w^3 - 1229*ep^3*u*v^4*w^3 - 423*ep^4*u*v^4*w^3 - 
     30*v^5*w^3 - 186*ep*v^5*w^3 - 414*ep^2*v^5*w^3 - 390*ep^3*v^5*w^3 - 
     132*ep^4*v^5*w^3 + 15*u^4*w^4 + 117*ep*u^4*w^4 + 327*ep^2*u^4*w^4 + 
     387*ep^3*u^4*w^4 + 162*ep^4*u^4*w^4 + 27*u^3*v*w^4 + 258*ep*u^3*v*w^4 + 
     810*ep^2*u^3*v*w^4 + 1026*ep^3*u^3*v*w^4 + 447*ep^4*u^3*v*w^4 - 
     24*u^2*v^2*w^4 - 6*ep*u^2*v^2*w^4 + 288*ep^2*u^2*v^2*w^4 + 
     570*ep^3*u^2*v^2*w^4 + 300*ep^4*u^2*v^2*w^4 - 68*u*v^3*w^4 - 
     343*ep*u*v^3*w^4 - 627*ep^2*u*v^3*w^4 - 473*ep^3*u*v^3*w^4 - 
     121*ep^4*u*v^3*w^4 - 30*v^4*w^4 - 186*ep*v^4*w^4 - 414*ep^2*v^4*w^4 - 
     390*ep^3*v^4*w^4 - 132*ep^4*v^4*w^4 + 3*u^3*w^5 + 27*ep*u^3*w^5 + 
     87*ep^2*u^3*w^5 + 117*ep^3*u^3*w^5 + 54*ep^4*u^3*w^5 - 9*u^2*v*w^5 - 
     36*ep*u^2*v*w^5 - 18*ep^2*u^2*v*w^5 + 60*ep^3*u^2*v*w^5 + 
     51*ep^4*u^2*v*w^5 - 12*u*v^2*w^5 - 75*ep*u*v^2*w^5 - 
     153*ep^2*u*v^2*w^5 - 117*ep^3*u*v^2*w^5 - 27*ep^4*u*v^2*w^5 - 
     12*ep*v^3*w^5 - 48*ep^2*v^3*w^5 - 60*ep^3*v^3*w^5 - 24*ep^4*v^3*w^5 - 
     3*u^2*w^6 - 21*ep*u^2*w^6 - 51*ep^2*u^2*w^6 - 51*ep^3*u^2*w^6 - 
     18*ep^4*u^2*w^6 + 3*u*v*w^6 + 9*ep*u*v*w^6 + 3*ep^2*u*v*w^6 - 
     9*ep^3*u*v*w^6 - 6*ep^4*u*v*w^6 + 6*v^2*w^6 + 30*ep*v^2*w^6 + 
     54*ep^2*v^2*w^6 + 42*ep^3*v^2*w^6 + 12*ep^4*v^2*w^6))/
   (ep*(1 + ep)^2*(1 + 2*ep)*u^3*v^2*(u + v)*w^2*(v + w)^2*(u + v + w)^3*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  ((-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(18*u^5*v^3 + 120*ep*u^5*v^3 + 
     294*ep^2*u^5*v^3 + 312*ep^3*u^5*v^3 + 120*ep^4*u^5*v^3 + 54*u^4*v^4 + 
     396*ep*u^4*v^4 + 1068*ep^2*u^4*v^4 + 1254*ep^3*u^4*v^4 + 
     540*ep^4*u^4*v^4 + 54*u^3*v^5 + 450*ep*u^3*v^5 + 1356*ep^2*u^3*v^5 + 
     1764*ep^3*u^3*v^5 + 840*ep^4*u^3*v^5 + 18*u^2*v^6 + 192*ep*u^2*v^6 + 
     684*ep^2*u^2*v^6 + 1014*ep^3*u^2*v^6 + 540*ep^4*u^2*v^6 + 18*ep*u*v^7 + 
     102*ep^2*u*v^7 + 192*ep^3*u*v^7 + 120*ep^4*u*v^7 + 36*u^5*v^2*w + 
     252*ep*u^5*v^2*w + 666*ep^2*u^5*v^2*w + 786*ep^3*u^5*v^2*w + 
     348*ep^4*u^5*v^2*w + 111*u^4*v^3*w + 798*ep*u^4*v^3*w + 
     2221*ep^2*u^4*v^3*w + 2790*ep^3*u^4*v^3*w + 1316*ep^4*u^4*v^3*w + 
     105*u^3*v^4*w + 846*ep*u^3*v^4*w + 2717*ep^2*u^3*v^4*w + 
     3864*ep^3*u^3*v^4*w + 2008*ep^4*u^3*v^4*w + 21*u^2*v^5*w + 
     282*ep*u^2*v^5*w + 1335*ep^2*u^2*v^5*w + 2358*ep^3*u^2*v^5*w + 
     1392*ep^4*u^2*v^5*w - 9*u*v^6*w - 18*ep*u*v^6*w + 185*ep^2*u*v^6*w + 
     522*ep^3*u*v^6*w + 364*ep^4*u*v^6*w + 12*ep^2*v^7*w + 24*ep^3*v^7*w + 
     12*ep^4*v^7*w + 18*u^5*v*w^2 + 96*ep*u^5*v*w^2 + 144*ep^2*u^5*v*w^2 + 
     18*ep^3*u^5*v*w^2 - 60*ep^4*u^5*v*w^2 + 69*u^4*v^2*w^2 + 
     372*ep*u^4*v^2*w^2 + 643*ep^2*u^4*v^2*w^2 + 312*ep^3*u^4*v^2*w^2 - 
     52*ep^4*u^4*v^2*w^2 + 63*u^3*v^3*w^2 + 322*ep*u^3*v^3*w^2 + 
     615*ep^2*u^3*v^3*w^2 + 464*ep^3*u^3*v^3*w^2 + 120*ep^4*u^3*v^3*w^2 - 
     3*u^2*v^4*w^2 - 26*ep*u^2*v^4*w^2 + 123*ep^2*u^2*v^4*w^2 + 
     410*ep^3*u^2*v^4*w^2 + 312*ep^4*u^2*v^4*w^2 - 15*u*v^5*w^2 - 
     52*ep*u*v^5*w^2 + 135*ep^2*u*v^5*w^2 + 448*ep^3*u*v^5*w^2 + 
     300*ep^4*u*v^5*w^2 + 18*ep*v^6*w^2 + 120*ep^2*v^6*w^2 + 
     198*ep^3*v^6*w^2 + 96*ep^4*v^6*w^2 + 21*u^4*v*w^3 + 96*ep*u^4*v*w^3 + 
     39*ep^2*u^4*v*w^3 - 288*ep^3*u^4*v*w^3 - 288*ep^4*u^4*v*w^3 + 
     33*u^3*v^2*w^3 + 106*ep*u^3*v^2*w^3 - 251*ep^2*u^3*v^2*w^3 - 
     1144*ep^3*u^3*v^2*w^3 - 916*ep^4*u^3*v^2*w^3 + 18*u^2*v^3*w^3 + 
     76*ep*u^2*v^3*w^3 - 132*ep^2*u^2*v^3*w^3 - 814*ep^3*u^2*v^3*w^3 - 
     708*ep^4*u^2*v^3*w^3 + 6*u*v^4*w^3 + 118*ep*u*v^4*w^3 + 
     438*ep^2*u*v^4*w^3 + 482*ep^3*u*v^4*w^3 + 132*ep^4*u*v^4*w^3 + 
     48*ep*v^5*w^3 + 264*ep^2*v^5*w^3 + 420*ep^3*v^5*w^3 + 204*ep^4*v^5*w^3 + 
     9*u^4*w^4 + 60*ep*u^4*w^4 + 129*ep^2*u^4*w^4 + 90*ep^3*u^4*w^4 + 
     27*u^3*v*w^4 + 192*ep*u^3*v*w^4 + 399*ep^2*u^3*v*w^4 + 
     174*ep^3*u^3*v*w^4 - 120*ep^4*u^3*v*w^4 + 36*u^2*v^2*w^4 + 
     300*ep*u^2*v^2*w^4 + 714*ep^2*u^2*v^2*w^4 + 462*ep^3*u^2*v^2*w^4 - 
     72*ep^4*u^2*v^2*w^4 + 18*u*v^3*w^4 + 206*ep*u*v^3*w^4 + 
     644*ep^2*u*v^3*w^4 + 700*ep^3*u*v^3*w^4 + 208*ep^4*u*v^3*w^4 + 
     36*ep*v^4*w^4 + 192*ep^2*v^4*w^4 + 312*ep^3*v^4*w^4 + 156*ep^4*v^4*w^4 + 
     6*u^3*w^5 + 42*ep*u^3*w^5 + 96*ep^2*u^3*w^5 + 72*ep^3*u^3*w^5 + 
     9*u^2*v*w^5 + 90*ep*u^2*v*w^5 + 285*ep^2*u^2*v*w^5 + 
     324*ep^3*u^2*v*w^5 + 96*ep^4*u^2*v*w^5 + 3*u*v^2*w^5 + 48*ep*u*v^2*w^5 + 
     201*ep^2*u*v^2*w^5 + 288*ep^3*u*v^2*w^5 + 120*ep^4*u*v^2*w^5 + 
     12*ep^2*v^3*w^5 + 36*ep^3*v^3*w^5 + 24*ep^4*v^3*w^5 - 3*u^2*w^6 - 
     18*ep*u^2*w^6 - 33*ep^2*u^2*w^6 - 18*ep^3*u^2*w^6 - 3*u*v*w^6 - 
     24*ep*u*v*w^6 - 57*ep^2*u*v*w^6 - 48*ep^3*u*v*w^6 - 12*ep^4*u*v*w^6 - 
     6*ep*v^2*w^6 - 24*ep^2*v^2*w^6 - 30*ep^3*v^2*w^6 - 12*ep^4*v^2*w^6))/
   (ep^2*(1 + ep)*(1 + 2*ep)*u^4*v^2*(u + v)*w^2*(v + w)^2*(u + v + w)^2*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-2 + 3*ep)*(-1 + 3*ep)*(6*u^4*v + 52*ep*u^4*v + 
     190*ep^2*u^4*v + 320*ep^3*u^4*v + 200*ep^4*u^4*v + 12*u^3*v^2 + 
     104*ep*u^3*v^2 + 362*ep^2*u^3*v^2 + 598*ep^3*u^3*v^2 + 
     380*ep^4*u^3*v^2 + 6*u^2*v^3 + 58*ep*u^2*v^3 + 206*ep^2*u^2*v^3 + 
     342*ep^3*u^2*v^3 + 220*ep^4*u^2*v^3 + 6*ep*u*v^4 + 34*ep^2*u*v^4 + 
     64*ep^3*u*v^4 + 40*ep^4*u*v^4 - 6*ep*u^4*w - 34*ep^2*u^4*w - 
     40*ep^3*u^4*w + u^3*v*w + 3*ep^2*u^3*v*w + 68*ep^3*u^3*v*w + 
     100*ep^4*u^3*v*w + 4*u^2*v^2*w + 16*ep*u^2*v^2*w + 34*ep^2*u^2*v^2*w + 
     74*ep^3*u^2*v^2*w + 76*ep^4*u^2*v^2*w + 3*u*v^3*w + 8*ep*u*v^3*w - 
     11*ep^2*u*v^3*w - 40*ep^3*u*v^3*w - 24*ep^4*u*v^3*w - 2*ep*v^4*w - 
     8*ep^2*v^4*w - 10*ep^3*v^4*w - 4*ep^4*v^4*w - 2*ep*u^3*w^2 - 
     10*ep^2*u^3*w^2 - 12*ep^3*u^3*w^2 - u^2*v*w^2 - 10*ep*u^2*v*w^2 - 
     37*ep^2*u^2*v*w^2 - 48*ep^3*u^2*v*w^2 - 16*ep^4*u^2*v*w^2 - u*v^2*w^2 - 
     10*ep*u*v^2*w^2 - 35*ep^2*u*v^2*w^2 - 46*ep^3*u*v^2*w^2 - 
     20*ep^4*u*v^2*w^2 - 2*ep*v^3*w^2 - 8*ep^2*v^3*w^2 - 10*ep^3*v^3*w^2 - 
     4*ep^4*v^3*w^2))/(ep^2*(1 + ep)*(1 + 2*ep)*u^3*v*(u + v)*w^3*(v + w)*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  ((-1 + 2*ep)*(-1 + 3*ep)*(6*u^3*v^3 + 36*ep*u^3*v^3 + 72*ep^2*u^3*v^3 + 
     48*ep^3*u^3*v^3 + 12*u^2*v^4 + 72*ep*u^2*v^4 + 144*ep^2*u^2*v^4 + 
     96*ep^3*u^2*v^4 + 6*u*v^5 + 42*ep*u*v^5 + 90*ep^2*u*v^5 + 
     60*ep^3*u*v^5 + 6*ep*v^6 + 18*ep^2*v^6 + 12*ep^3*v^6 + 12*u^3*v^2*w + 
     69*ep*u^3*v^2*w + 129*ep^2*u^3*v^2*w + 78*ep^3*u^3*v^2*w + 
     27*u^2*v^3*w + 155*ep*u^2*v^3*w + 282*ep^2*u^2*v^3*w + 
     166*ep^3*u^2*v^3*w + 12*u*v^4*w + 77*ep*u*v^4*w + 135*ep^2*u*v^4*w + 
     70*ep^3*u*v^4*w - 3*v^5*w - 5*ep*v^5*w - 6*ep^2*v^5*w - 10*ep^3*v^5*w + 
     6*u^3*v*w^2 + 36*ep*u^3*v*w^2 + 75*ep^2*u^3*v*w^2 + 57*ep^3*u^3*v*w^2 + 
     21*u^2*v^2*w^2 + 125*ep*u^2*v^2*w^2 + 243*ep^2*u^2*v^2*w^2 + 
     163*ep^3*u^2*v^2*w^2 + 9*u*v^3*w^2 + 56*ep*u*v^3*w^2 + 
     90*ep^2*u*v^3*w^2 + 43*ep^3*u*v^3*w^2 - 6*v^4*w^2 - 25*ep*v^4*w^2 - 
     54*ep^2*v^4*w^2 - 47*ep^3*v^4*w^2 + 3*ep*u^3*w^3 + 15*ep^2*u^3*w^3 + 
     18*ep^3*u^3*w^3 + 9*u^2*v*w^3 + 63*ep*u^2*v*w^3 + 150*ep^2*u^2*v*w^3 + 
     120*ep^3*u^2*v*w^3 + 9*u*v^2*w^3 + 63*ep*u*v^2*w^3 + 
     138*ep^2*u*v^2*w^3 + 96*ep^3*u*v^2*w^3 + 7*ep*v^3*w^3 + 
     15*ep^2*v^3*w^3 + 2*ep^3*v^3*w^3 + 3*u^2*w^4 + 21*ep*u^2*w^4 + 
     48*ep^2*u^2*w^4 + 36*ep^3*u^2*w^4 + 9*u*v*w^4 + 60*ep*u*v*w^4 + 
     126*ep^2*u*v*w^4 + 81*ep^3*u*v*w^4 + 6*v^2*w^4 + 39*ep*v^2*w^4 + 
     78*ep^2*v^2*w^4 + 45*ep^3*v^2*w^4 + 3*u*w^5 + 18*ep*u*w^5 + 
     33*ep^2*u*w^5 + 18*ep^3*u*w^5 + 3*v*w^5 + 18*ep*v*w^5 + 33*ep^2*v*w^5 + 
     18*ep^3*v*w^5))/(ep*(1 + ep)*(1 + 2*ep)*u^2*v^2*(u + v)*w^2*(v + w)^2*
    (u + v + w)^2), (4*(-1 + 2*ep)^2*(u^2 + 2*ep*u^2 + u*v + 3*ep*u*v + v^2 + 
     2*ep*v^2 + 2*u*w + 3*ep*u*w + v*w + 2*ep*v*w))/
   ((1 + ep)*u^2*(u + v)*w*(v + w)*(u + v + w)^2), 
  (-2*(-1 + 2*ep)*(-1 + 3*ep)*(-9*u^5*v^3 - 33*ep*u^5*v^3 - 30*ep^2*u^5*v^3 - 
     18*u^4*v^4 - 48*ep*u^4*v^4 + 24*ep^2*u^4*v^4 + 90*ep^3*u^4*v^4 + 
     36*ep*u^3*v^5 + 204*ep^2*u^3*v^5 + 240*ep^3*u^3*v^5 + 18*u^2*v^6 + 
     84*ep*u^2*v^6 + 216*ep^2*u^2*v^6 + 210*ep^3*u^2*v^6 + 9*u*v^7 + 
     33*ep*u*v^7 + 66*ep^2*u*v^7 + 60*ep^3*u*v^7 + 3*u^5*v^2*w + 
     24*ep*u^5*v^2*w + 66*ep^2*u^5*v^2*w + 57*ep^3*u^5*v^2*w + 9*u^4*v^3*w + 
     93*ep*u^4*v^3*w + 305*ep^2*u^4*v^3*w + 293*ep^3*u^4*v^3*w + 
     36*u^3*v^4*w + 237*ep*u^3*v^4*w + 658*ep^2*u^3*v^4*w + 
     613*ep^3*u^3*v^4*w + 66*u^2*v^5*w + 327*ep*u^2*v^5*w + 
     708*ep^2*u^2*v^5*w + 591*ep^3*u^2*v^5*w + 45*u*v^6*w + 201*ep*u*v^6*w + 
     352*ep^2*u*v^6*w + 244*ep^3*u*v^6*w + 9*v^7*w + 42*ep*v^7*w + 
     63*ep^2*v^7*w + 30*ep^3*v^7*w + 24*u^5*v*w^2 + 120*ep*u^5*v*w^2 + 
     195*ep^2*u^5*v*w^2 + 105*ep^3*u^5*v*w^2 + 93*u^4*v^2*w^2 + 
     483*ep*u^4*v^2*w^2 + 845*ep^2*u^4*v^2*w^2 + 503*ep^3*u^4*v^2*w^2 + 
     150*u^3*v^3*w^2 + 779*ep*u^3*v^3*w^2 + 1439*ep^2*u^3*v^3*w^2 + 
     936*ep^3*u^3*v^3*w^2 + 141*u^2*v^4*w^2 + 689*ep*u^2*v^4*w^2 + 
     1253*ep^2*u^2*v^4*w^2 + 837*ep^3*u^2*v^4*w^2 + 84*u*v^5*w^2 + 
     385*ep*u*v^5*w^2 + 634*ep^2*u*v^5*w^2 + 381*ep^3*u*v^5*w^2 + 
     24*v^6*w^2 + 108*ep*v^6*w^2 + 162*ep^2*v^6*w^2 + 78*ep^3*v^6*w^2 + 
     12*u^5*w^3 + 81*ep*u^5*w^3 + 177*ep^2*u^5*w^3 + 120*ep^3*u^5*w^3 + 
     81*u^4*v*w^3 + 489*ep*u^4*v*w^3 + 993*ep^2*u^4*v*w^3 + 
     651*ep^3*u^4*v*w^3 + 165*u^3*v^2*w^3 + 956*ep*u^3*v^2*w^3 + 
     1909*ep^2*u^3*v^2*w^3 + 1256*ep^3*u^3*v^2*w^3 + 147*u^2*v^3*w^3 + 
     791*ep*u^2*v^3*w^3 + 1547*ep^2*u^2*v^3*w^3 + 1029*ep^3*u^2*v^3*w^3 + 
     69*u*v^4*w^3 + 323*ep*u*v^4*w^3 + 578*ep^2*u*v^4*w^3 + 
     366*ep^3*u*v^4*w^3 + 18*v^5*w^3 + 72*ep*v^5*w^3 + 108*ep^2*v^5*w^3 + 
     54*ep^3*v^5*w^3 + 15*u^4*w^4 + 114*ep*u^4*w^4 + 285*ep^2*u^4*w^4 + 
     216*ep^3*u^4*w^4 + 51*u^3*v*w^4 + 375*ep*u^3*v*w^4 + 
     924*ep^2*u^3*v*w^4 + 702*ep^3*u^3*v*w^4 + 54*u^2*v^2*w^4 + 
     378*ep*u^2*v^2*w^4 + 939*ep^2*u^2*v^2*w^4 + 729*ep^3*u^2*v^2*w^4 + 
     18*u*v^3*w^4 + 109*ep*u*v^3*w^4 + 290*ep^2*u*v^3*w^4 + 
     241*ep^3*u*v^3*w^4 - 12*ep*v^4*w^4 - 18*ep^2*v^4*w^4 - 6*ep^3*v^4*w^4 + 
     12*ep*u^3*w^5 + 66*ep^2*u^3*w^5 + 72*ep^3*u^3*w^5 - 3*u^2*v*w^5 + 
     12*ep*u^2*v*w^5 + 111*ep^2*u^2*v*w^5 + 132*ep^3*u^2*v*w^5 - 
     6*u*v^2*w^5 - 18*ep*u*v^2*w^5 + 18*ep^2*u*v^2*w^5 + 48*ep^3*u*v^2*w^5 - 
     3*v^3*w^5 - 18*ep*v^3*w^5 - 27*ep^2*v^3*w^5 - 12*ep^3*v^3*w^5 - 
     3*u^2*w^6 - 21*ep*u^2*w^6 - 42*ep^2*u^2*w^6 - 24*ep^3*u^2*w^6 - 
     3*u*v*w^6 - 21*ep*u*v*w^6 - 42*ep^2*u*v*w^6 - 24*ep^3*u*v*w^6))/
   (ep*(1 + ep)*u^3*v^2*(u + v)*w^2*(v + w)^2*(u + v + w)^2*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (3*(-1 + 2*ep)*(-1 + 3*ep)*(6*ep*u^3*v^2 + 19*ep^2*u^3*v^2 + 
     15*ep^3*u^3*v^2 + 3*ep*u^2*v^3 + 11*ep^2*u^2*v^3 + 10*ep^3*u^2*v^3 + 
     8*u^3*v*w + 25*ep*u^3*v*w + 22*ep^2*u^3*v*w + 5*ep^3*u^3*v*w - 
     5*ep*u^2*v^2*w - 10*ep^2*u^2*v^2*w - 5*ep^3*u^2*v^2*w - 4*u*v^3*w - 
     19*ep*u*v^3*w - 26*ep^2*u*v^3*w - 11*ep^3*u*v^3*w + 8*u^3*w^2 + 
     57*ep*u^3*w^2 + 123*ep^2*u^3*w^2 + 80*ep^3*u^3*w^2 + 20*u^2*v*w^2 + 
     114*ep*u^2*v*w^2 + 213*ep^2*u^2*v*w^2 + 129*ep^3*u^2*v*w^2 + 
     8*u*v^2*w^2 + 32*ep*u*v^2*w^2 + 54*ep^2*u*v^2*w^2 + 34*ep^3*u*v^2*w^2 - 
     4*ep*v^3*w^2 - 8*ep^2*v^3*w^2 - 4*ep^3*v^3*w^2 + 2*u^2*w^3 + 
     22*ep*u^2*w^3 + 72*ep^2*u^2*w^3 + 64*ep^3*u^2*w^3 + 2*u*v*w^3 + 
     29*ep*u*v*w^3 + 88*ep^2*u*v*w^3 + 73*ep^3*u*v*w^3 - 4*ep*v^2*w^3 - 
     8*ep^2*v^2*w^3 - 4*ep^3*v^2*w^3 - 2*u*w^4 - 14*ep*u*w^4 - 
     28*ep^2*u*w^4 - 16*ep^3*u*w^4))/(ep*(1 + ep)*u^3*v^2*w^2*(v + w)*
    (u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-3*(-1 + 2*ep)*(-1 + 3*ep)*(6*u^4*v^2 + 28*ep*u^4*v^2 + 39*ep^2*u^4*v^2 + 
     15*ep^3*u^4*v^2 + 6*u^3*v^3 + 19*ep*u^3*v^3 - 6*ep^2*u^3*v^3 - 
     35*ep^3*u^3*v^3 - 6*u^2*v^4 - 31*ep*u^2*v^4 - 89*ep^2*u^2*v^4 - 
     90*ep^3*u^2*v^4 - 6*u*v^5 - 22*ep*u*v^5 - 44*ep^2*u*v^5 - 
     40*ep^3*u*v^5 - 9*ep*u^4*v*w - 24*ep^2*u^4*v*w - 15*ep^3*u^4*v*w - 
     8*u^3*v^2*w - 42*ep*u^3*v^2*w - 60*ep^2*u^3*v^2*w - 22*ep^3*u^3*v^2*w - 
     18*u^2*v^3*w - 84*ep*u^2*v^3*w - 130*ep^2*u^2*v^3*w - 
     68*ep^3*u^2*v^3*w - 16*u*v^4*w - 81*ep*u*v^4*w - 136*ep^2*u*v^4*w - 
     79*ep^3*u*v^4*w - 6*v^5*w - 28*ep*v^5*w - 42*ep^2*v^5*w - 
     20*ep^3*v^5*w + 3*ep*u^4*w^2 + 5*ep^2*u^4*w^2 + ep*u^3*v*w^2 - 
     4*ep^2*u^3*v*w^2 - 5*ep^3*u^3*v*w^2 - 4*u^2*v^2*w^2 - 
     22*ep*u^2*v^2*w^2 - 41*ep^2*u^2*v^2*w^2 - 21*ep^3*u^2*v^2*w^2 - 
     8*u*v^3*w^2 - 42*ep*u*v^3*w^2 - 68*ep^2*u*v^3*w^2 - 34*ep^3*u*v^3*w^2 - 
     4*v^4*w^2 - 20*ep*v^4*w^2 - 32*ep^2*v^4*w^2 - 16*ep^3*v^4*w^2 + 
     ep*u^2*v*w^3 + 2*ep^2*u^2*v*w^3 + ep^3*u^2*v*w^3 + 2*u*v^2*w^3 + 
     9*ep*u*v^2*w^3 + 12*ep^2*u*v^2*w^3 + 5*ep^3*u*v^2*w^3 + 2*v^3*w^3 + 
     8*ep*v^3*w^3 + 10*ep^2*v^3*w^3 + 4*ep^3*v^3*w^3))/
   (ep*(1 + ep)*u^3*v^2*(u + v)*w^2*(v + w)*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (6*(-1 + 2*ep)*(2*u*v + 7*ep*u*v + 5*ep^2*u*v - 2*v^2 - 7*ep*v^2 - 
     5*ep^2*v^2 + ep*u*w + 3*ep^2*u*w + w^2 + 4*ep*w^2 + 3*ep^2*w^2))/
   ((1 + ep)*u*v^2*w*(v + w)*(u + v + w)), 
  (6*ep*(2*u^2*v + 6*ep*u^2*v + 4*ep^2*u^2*v - 2*u*v^2 - 6*ep*u*v^2 - 
     4*ep^2*u*v^2 + 2*ep*v^2*w + 2*ep^2*v^2*w + u*w^2 + 3*ep*u*w^2 + 
     2*ep*v*w^2 + 2*ep^2*v*w^2))/((1 + ep)*u^3*v^2*(v + w)*(u + v + w)), 
  (-12*ep*(4*u^4*v + 17*ep*u^4*v + 23*ep^2*u^4*v + 10*ep^3*u^4*v - 
     4*u^3*v^2 - 20*ep*u^3*v^2 - 30*ep^2*u^3*v^2 - 14*ep^3*u^3*v^2 - 
     2*u^2*v^3 - 14*ep*u^2*v^3 - 25*ep^2*u^2*v^3 - 13*ep^3*u^2*v^3 + 
     2*u*v^4 + 7*ep*u*v^4 + 8*ep^2*u*v^4 + 3*ep^3*u*v^4 + 4*u^4*w + 
     27*ep*u^4*w + 59*ep^2*u^4*w + 40*ep^3*u^4*w + 6*u^3*v*w + 
     34*ep*u^3*v*w + 69*ep^2*u^3*v*w + 47*ep^3*u^3*v*w - 6*u^2*v^2*w - 
     35*ep*u^2*v^2*w - 57*ep^2*u^2*v^2*w - 28*ep^3*u^2*v^2*w - 4*u*v^3*w - 
     20*ep*u*v^3*w - 35*ep^2*u*v^3*w - 21*ep^3*u*v^3*w + 2*ep*v^4*w + 
     4*ep^2*v^4*w + 2*ep^3*v^4*w + u^3*w^2 + 11*ep*u^3*w^2 + 
     36*ep^2*u^3*w^2 + 32*ep^3*u^3*w^2 + ep*u^2*v*w^2 + ep^2*u^2*v*w^2 - 
     u*v^2*w^2 - 16*ep*u*v^2*w^2 - 47*ep^2*u*v^2*w^2 - 38*ep^3*u*v^2*w^2 + 
     2*ep*v^3*w^2 + 4*ep^2*v^3*w^2 + 2*ep^3*v^3*w^2 - u^2*w^3 - 
     7*ep*u^2*w^3 - 14*ep^2*u^2*w^3 - 8*ep^3*u^2*w^3 + u*v*w^3 + 
     7*ep*u*v*w^3 + 14*ep^2*u*v*w^3 + 8*ep^3*u*v*w^3))/
   ((1 + ep)*u^3*v^2*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (-2*(8*u^3*v + 35*ep*u^3*v + 49*ep^2*u^3*v + 22*ep^3*u^3*v + 
     2*ep^2*u^2*v^2 + 2*ep^3*u^2*v^2 - 4*u*v^3 - 20*ep*u*v^3 - 
     29*ep^2*u*v^3 - 13*ep^3*u*v^3 - ep*v^4 - 2*ep^2*v^4 - ep^3*v^4 + 
     8*u^3*w + 52*ep*u^3*w + 108*ep^2*u^3*w + 70*ep^3*u^3*w + 20*u^2*v*w + 
     113*ep*u^2*v*w + 214*ep^2*u^2*v*w + 133*ep^3*u^2*v*w + 8*u*v^2*w + 
     36*ep*u*v^2*w + 68*ep^2*u*v^2*w + 46*ep^3*u*v^2*w - 5*ep*v^3*w - 
     10*ep^2*v^3*w - 5*ep^3*v^3*w + 2*u^2*w^2 + 23*ep*u^2*w^2 + 
     75*ep^2*u^2*w^2 + 66*ep^3*u^2*w^2 + 2*u*v*w^2 + 27*ep*u*v*w^2 + 
     83*ep^2*u*v*w^2 + 70*ep^3*u*v*w^2 - 4*ep*v^2*w^2 - 8*ep^2*v^2*w^2 - 
     4*ep^3*v^2*w^2 - 2*u*w^3 - 14*ep*u*w^3 - 28*ep^2*u*w^3 - 16*ep^3*u*w^3))/
   (ep*u^2*v*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-4*ep^2*(2*u^2 + 5*u*v + 4*v^2 + 3*u*w + 4*v*w))/
   (u^2*(u + v)*w*(u + v + w)^2), 
  (6*(-1 + 2*ep)*(2*u^2 + 8*ep*u^2 + 8*ep^2*u^2 + 2*u*v + 8*ep*u*v + 
     8*ep^2*u*v + 2*ep*v^2 + 2*ep^2*v^2 + u*w + 5*ep*u*w + 4*ep^2*u*w + v*w + 
     5*ep*v*w + 4*ep^2*v*w))/((1 + ep)*u*(u + v)*w^2*(v + w)*(u + v + w)), 
  (-12*ep*(-u^4 - 2*ep*u^4 + 2*ep*u^3*v + 6*ep^2*u^3*v + u^2*v^2 + 
     2*ep*u^2*v^2 + 4*ep^2*u^2*v^2 + 2*u^3*w + 6*ep*u^3*w + 3*ep^2*u^3*w + 
     2*u^2*v*w + 6*ep*u^2*v*w + ep*u*v^2*w - 2*ep^2*u*v^2*w - ep*u^2*w^2 - 
     3*ep^2*u^2*w^2 - u*v*w^2 - 3*ep*u*v*w^2 - 4*ep^2*u*v*w^2 - v^2*w^2 - 
     3*ep*v^2*w^2 - 2*ep^2*v^2*w^2 - u*w^3 - 3*ep*u*w^3 - 2*ep^2*u*w^3 - 
     v*w^3 - 3*ep*v*w^3 - 2*ep^2*v*w^3))/((1 + ep)*u^3*(u + v)*w^2*(v + w)*
    (u + v + w)), (2*(-2*u^3 - 4*ep*u^3 + ep^2*u^3 + 3*ep*u^2*v + 
     12*ep^2*u^2*v + 2*u*v^2 + 4*ep*u*v^2 + 8*ep^2*u*v^2 + 2*u^2*w + 
     8*ep*u^2*w + 9*ep^2*u^2*w + 4*u*v*w + 13*ep*u*v*w + 12*ep^2*u*v*w + 
     2*v^2*w + 6*ep*v^2*w + 4*ep^2*v^2*w + 2*u*w^2 + 6*ep*u*w^2 + 
     4*ep^2*u*w^2 + 2*v*w^2 + 6*ep*v*w^2 + 4*ep^2*v*w^2))/
   (ep*u^2*(u + v)*w*(v + w)*(u + v + w)), 
  (6*ep*v*(6*u^3 + 28*ep*u^3 + 42*ep^2*u^3 + 20*ep^3*u^3 + 6*u^2*v + 
     40*ep*u^2*v + 80*ep^2*u^2*v + 50*ep^3*u^2*v + 6*ep*u*v^2 + 
     22*ep^2*u*v^2 + 20*ep^3*u*v^2 + u^2*w - 6*ep*u^2*w - 21*ep^2*u^2*w - 
     14*ep^3*u^2*w + 3*u*v*w + 8*ep*u*v*w + 5*ep^2*u*v*w - 2*ep*v^2*w - 
     4*ep^2*v^2*w - 2*ep^3*v^2*w - u*w^2 - 2*ep*u*w^2 + ep^2*u*w^2 + 
     2*ep^3*u*w^2 - 2*ep*v*w^2 - 4*ep^2*v*w^2 - 2*ep^3*v*w^2))/
   ((1 + ep)*u^3*w^2*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (6*ep^2*(v + w)*(6*u^2*v + 19*ep*u^2*v + 15*ep^2*u^2*v + 
     3*u*v^2 + 11*ep*u*v^2 + 10*ep^2*u*v^2 - 3*u^2*w - 5*ep*u^2*w + 
     3*ep*u*v*w + 5*ep^2*u*v*w - v^2*w - 2*ep*v^2*w - ep^2*v^2*w - v*w^2 - 
     2*ep*v*w^2 - ep^2*v*w^2))/((1 + ep)*u^2*v^2*w^2*(u + v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (30*ep*u^3*v + 98*ep^2*u^3*v + 80*ep^3*u^3*v + 12*u^2*v^2 + 86*ep*u^2*v^2 + 
    191*ep^2*u^2*v^2 + 135*ep^3*u^2*v^2 + 12*u*v^3 + 65*ep*u*v^3 + 
    117*ep^2*u*v^3 + 70*ep^3*u*v^3 - 6*u^3*w - 34*ep*u^3*w - 40*ep^2*u^3*w - 
    4*u^2*v*w + ep*u^2*v*w + 60*ep^2*u^2*v*w + 79*ep^3*u^2*v*w - 4*u*v^2*w - 
    9*ep*u*v^2*w + 18*ep^2*u*v^2*w + 35*ep^3*u*v^2*w + 2*v^3*w + 7*ep*v^3*w + 
    8*ep^2*v^3*w + 3*ep^3*v^3*w - 2*u^2*w^2 - 13*ep*u^2*w^2 - 
    17*ep^2*u^2*w^2 + 4*u*v*w^2 + 14*ep*u*v*w^2 + 25*ep^2*u*v*w^2 + 
    21*ep^3*u*v*w^2 - 2*ep*v^2*w^2 - 4*ep^2*v^2*w^2 - 2*ep^3*v^2*w^2 - 
    2*v*w^3 - 9*ep*v*w^3 - 12*ep^2*v*w^3 - 5*ep^3*v*w^3)/
   ((1 + ep)*u^2*v*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
     ep*w)), (2*ep*(1 + 2*ep)*(u - v))/(u*w*(v + w)*(u + v + w)), 
  (2*ep*(1 + 2*ep)*(u^2 + u*v - 2*v^2 - u*w - v*w))/
   (u*(u + v)*w*(v + w)*(u + v + w)), 
  (-2*(1 + 2*ep)*(1 + 4*ep)*(3*u^3 + 5*ep*u^3 - u^2*v - ep*u^2*v - 3*u*v^2 - 
     7*ep*u*v^2 - v^3 - 3*ep*v^3 + 4*u^2*w + 4*ep*u^2*w + 2*u*v*w - 
     2*ep*v^2*w - u*w^2 - ep*u*w^2 + v*w^2 + ep*v*w^2))/
   (u^2*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (2*(1 + ep)*(u + v)*(-2*u^2*v - 3*ep*u^2*v + 3*u*v^2 + 4*ep*u*v^2 + v^3 + 
     ep*v^3 + 7*u^2*w + 10*ep*u^2*w + 2*u*v*w + 2*ep*u*v*w + 2*v^2*w + 
     2*ep*v^2*w - u*w^2 - 2*ep*u*w^2 + v*w^2 + ep*v*w^2))/
   (u^2*w*(v + w)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  (-2*ep*(1 + 4*ep))/(u^2*w), (-2*(1 + 2*ep)*(1 + 4*ep)*(u - v - w)*(u + w))/
   (u^2*w*(v + w)*(u + v + w)), (2*(1 + ep)*(u + w))/(u^2*(v + w)), 
  (2*(1 + 2*ep)*(u^2 + 2*ep*u^2 - u*v - ep*u*v - ep*v^2 + u*w + ep*u*w - 
     v*w - 2*ep*v*w - w^2 - ep*w^2))/(u*w*(v + w)*(u + v + w)), 
  -((-(u*v) - 2*ep*u*v + v^2 + u*w + v*w)/(w*(v + w)*(u + v + w)))}}


==> anc/nbox0/Au2Sub6-np.m <==
{{-((u + 2*ep*u + v + ep*v + w + ep*w)/(u*(u + v + w))), 
  -(((1 + ep)*w)/((1 + 4*ep)*u))}, 
 {((1 + 2*ep)*(1 + 4*ep)*(v + w))/(u*(u + w)*(u + v + w)), 
  -((2*u^2 + 2*ep*u^2 - 2*ep*u*v + u*w - v*w - 2*ep*v*w - w^2 - 2*ep*w^2)/
    (u*(u + w)*(u + v + w)))}}


==> anc/nbox0/AuSub6-np.m <==
{{-((3*u^2 + 11*ep*u^2 + 10*ep^2*u^2 + 4*u*v + 13*ep*u*v + 11*ep^2*u*v + 
     v^2 + 2*ep*v^2 + ep^2*v^2 + 2*u*w + 5*ep*u*w + 3*ep^2*u*w - w^2 - 
     2*ep*w^2 - ep^2*w^2)/(u*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - 
      ep*w))), -(((1 + ep)^2*v*(u + v + w))/((1 + 4*ep)*u*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)))}, 
 {((1 + 2*ep)*(1 + 4*ep)*(u*v + 3*ep*u*v + v^2 + 3*ep*v^2 - 5*u*w - 
     5*ep*u*w - 2*v*w - 4*ep*v*w + w^2 + ep*w^2))/
   (u*(u + v)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)), 
  -((6*u^3 + 16*ep*u^3 + 10*ep^2*u^3 + 11*u^2*v + 27*ep*u^2*v + 
     14*ep^2*u^2*v + 4*u*v^2 + 6*ep*u*v^2 - 2*ep^2*u*v^2 - v^3 - 5*ep*v^3 - 
     6*ep^2*v^3 - 6*u^2*w - 16*ep*u^2*w - 12*ep^2*u^2*w - 6*u*v*w - 
     18*ep*u*v*w - 16*ep^2*u*v*w - 2*ep*v^2*w - 4*ep^2*v^2*w + 2*ep*u*w^2 + 
     2*ep^2*u*w^2 + v*w^2 + 3*ep*v*w^2 + 2*ep^2*v*w^2)/
    (u*(u + v)*(u + v + w)*(3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)))}}


==> anc/nbox0/Av2Sub6-np.m <==
{{-((u + ep*u + v + 2*ep*v + w + ep*w)/(v*(u + v + w))), 
  -(((1 + ep)*w*(u + w))/((1 + 4*ep)*v*(v + w)))}, 
 {((1 + 2*ep)*(1 + 4*ep))/(v*(u + v + w)), 
  -(((1 + 2*ep)*(-u + v - w))/(v*(u + v + w)))}}


==> anc/nbox0/AvSub6-np.m <==
{{-((2*u^2*v + 3*ep*u^2*v - ep^2*u^2*v + 6*u*v^2 + 15*ep*u*v^2 + 
     7*ep^2*u*v^2 + 4*v^3 + 12*ep*v^3 + 8*ep^2*v^3 - 3*ep*u^2*w - 
     5*ep^2*u^2*w + 4*u*v*w + 7*ep*u*v*w - ep^2*u*v*w + 6*v^2*w + 
     15*ep*v^2*w + 7*ep^2*v^2*w - 2*ep*u*w^2 - 4*ep^2*u*w^2 + 2*v*w^2 + 
     4*ep*v*w^2 + ep*w^3 + ep^2*w^3)/(v*(v + w)*(u + v + w)*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  ((1 + ep)^2*(u + v + w)*(u + 2*v + w))/((1 + 4*ep)*(v + w)*
    (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))}, 
 {-(((1 + 2*ep)*(1 + 4*ep)*(u^2*v + 3*ep*u^2*v + 3*u*v^2 + 9*ep*u*v^2 + 
      2*v^3 + 6*ep*v^3 - 3*u^2*w - 5*ep*u^2*w - 7*u*v*w - 11*ep*u*v*w - 
      v^2*w - 5*ep*v^2*w - 2*u*w^2 - 4*ep*u*w^2 + 2*v*w^2 - 2*ep*v*w^2 + 
      w^3 + ep*w^3))/(v*(u + v)*(v + w)*(u + v + w)*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w))), 
  -((4*u^3*v + 10*ep*u^3*v + 6*ep^2*u^3*v + 19*u^2*v^2 + 51*ep*u^2*v^2 + 
     34*ep^2*u^2*v^2 + 26*u*v^3 + 72*ep*u*v^3 + 50*ep^2*u*v^3 + 11*v^4 + 
     31*ep*v^4 + 22*ep^2*v^4 + 6*u^3*w + 16*ep*u^3*w + 10*ep^2*u^3*w + 
     27*u^2*v*w + 75*ep*u^2*v*w + 50*ep^2*u^2*v*w + 30*u*v^2*w + 
     88*ep*u*v^2*w + 62*ep^2*u*v^2*w + 9*v^3*w + 29*ep*v^3*w + 
     22*ep^2*v^3*w + 4*u^2*w^2 + 12*ep*u^2*w^2 + 8*ep^2*u^2*w^2 + 
     6*ep*u*v*w^2 + 6*ep^2*u*v*w^2 - 5*v^2*w^2 - 7*ep*v^2*w^2 - 
     2*ep^2*v^2*w^2 - 2*u*w^3 - 4*ep*u*w^3 - 2*ep^2*u*w^3 - 3*v*w^3 - 
     5*ep*v*w^3 - 2*ep^2*v*w^3)/(v*(u + v)*(v + w)*(u + v + w)*
     (3*u + 5*ep*u + 3*v + 5*ep*v - w - ep*w)))}}


==> anc/nbox0/Aw2Sub6-np.m <==
{{(ep*(u + v))/(w*(u + v + w)), ((1 + ep)*(u + v + 2*w))/
   ((1 + 4*ep)*(v + w))}, 
 {-(((1 + 2*ep)*(1 + 4*ep)*(u + v + 2*w))/(w*(u + w)*(u + v + w))), 
  -((2*u^2 + 2*ep*u^2 + 2*u*v + 2*ep*u*v + 7*u*w + 8*ep*u*w + 3*v*w + 
     2*ep*v*w + 5*w^2 + 6*ep*w^2)/(w*(u + w)*(u + v + w)))}}


==> anc/nbox0/AwSub6-np.m <==
{{-((-(u^2*v) - 2*ep*u^2*v - ep^2*u^2*v - 2*u*v^2 - 4*ep*u*v^2 - 
     2*ep^2*u*v^2 - v^3 - 2*ep*v^3 - ep^2*v^3 - 3*u^2*w - 8*ep*u^2*w - 
     5*ep^2*u^2*w - 6*u*v*w - 19*ep*u*v*w - 15*ep^2*u*v*w - 3*v^2*w - 
     11*ep*v^2*w - 10*ep^2*v^2*w - 2*u*w^2 - 9*ep*u*w^2 - 9*ep^2*u*w^2 - 
     v*w^2 - 6*ep*v*w^2 - 7*ep^2*v*w^2 + w^3 + 3*ep*w^3 + 2*ep^2*w^3)/
    (w*(v + w)*(u + v + w)*(-3*u - 5*ep*u - 3*v - 5*ep*v + w + ep*w))), 
  ((1 + ep)^2*v*(u + v)*(u + v + w))/((1 + 4*ep)*w*(v + w)*
    (-3*u - 5*ep*u - 3*v - 5*ep*v + w + ep*w))}, 
 {-(((1 + 2*ep)*(1 + 4*ep)*(u*v + 3*ep*u*v + v^2 + 3*ep*v^2 - 3*u*w - 
      5*ep*u*w - 4*ep*v*w + 3*w^2 + ep*w^2))/(w*(v + w)*(u + v + w)*
     (-3*u - 5*ep*u - 3*v - 5*ep*v + w + ep*w))), 
  -((u^2*v + 5*ep*u^2*v + 6*ep^2*u^2*v + 2*u*v^2 + 10*ep*u*v^2 + 
     12*ep^2*u*v^2 + v^3 + 5*ep*v^3 + 6*ep^2*v^3 + 3*u^2*w + 11*ep*u^2*w + 
     10*ep^2*u^2*w - 4*u*v*w - 4*ep*u*v*w + 4*ep^2*u*v*w - 7*v^2*w - 
     15*ep*v^2*w - 6*ep^2*v^2*w - 8*u*w^2 - 20*ep*u*w^2 - 12*ep^2*u*w^2 - 
     7*v*w^2 - 17*ep*v*w^2 - 10*ep^2*v*w^2 + w^3 + 3*ep*w^3 + 2*ep^2*w^3)/
    (w*(v + w)*(u + v + w)*(-3*u - 5*ep*u - 3*v - 5*ep*v + w + ep*w)))}}


==> anc/nbox0/nb0-6-pri.tables <==
{
    {
        {103001001000000000000001000001,
            {
                {2127127128128127128127127127,"-((((135*d^5-2565*d^4+19128*d^3-70032*d^2+126024*d-89280)*v+(135*d^5-2565*d^4+19128*d^3-70032*d^2+126024*d-89280)*u)*w^3+((405*d^5-7695*d^4+57384*d^3-210096*d^2+378072*d-267840)*v^2+((675*d^5-12825*d^4+95640*d^3-350160*d^2+630120*d-446400)*u)*v+(270*d^5-5130*d^4+38256*d^3-140064*d^2+252048*d-178560)*u^2)*w^2+((405*d^5-7695*d^4+57384*d^3-210096*d^2+378072*d-267840)*v^3+((945*d^5-17955*d^4+133896*d^3-490224*d^2+882168*d-624960)*u)*v^2+((675*d^5-12825*d^4+95640*d^3-350160*d^2+630120*d-446400)*u^2)*v+(135*d^5-2565*d^4+19128*d^3-70032*d^2+126024*d-89280)*u^3)*w+(135*d^5-2565*d^4+19128*d^3-70032*d^2+126024*d-89280)*v^4+((405*d^5-7695*d^4+57384*d^3-210096*d^2+378072*d-267840)*u)*v^3+((405*d^5-7695*d^4+57384*d^3-210096*d^2+378072*d-267840)*u^2)*v^2+((135*d^5-2565*d^4+19128*d^3-70032*d^2+126024*d-89280)*u^3)*v)/(((2*d^4-39*d^3+283*d^2-906*d+1080)*v^2)*w+(-10*d^4+187*d^3-1307*d^2+4046*d-4680)*v^3+((-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u)*v^2))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2127127128128128127127127127,"-((((-27*d^6+648*d^5-6369*d^4+32832*d^3-93684*d^2+140400*d-86400)*v+(-90*d^6+2151*d^5-21077*d^4+108442*d^3-309132*d^2+463176*d-285120)*u)*w^2+((-54*d^6+1296*d^5-12738*d^4+65664*d^3-187368*d^2+280800*d-172800)*v^2+((333*d^6-7596*d^5+71495*d^4-355292*d^3+982940*d^2-1435200*d+864000)*u)*v+(450*d^6-10395*d^5+98941*d^4-496566*d^3+1385756*d^2-2038776*d+1235520)*u^2)*w+(-27*d^6+648*d^5-6369*d^4+32832*d^3-93684*d^2+140400*d-86400)*v^3+((423*d^6-9747*d^5+92572*d^4-463734*d^3+1292072*d^2-1898376*d+1149120)*u)*v^2+((450*d^6-10395*d^5+98941*d^4-496566*d^3+1385756*d^2-2038776*d+1235520)*u^2)*v)/(((2*d^5-47*d^4+439*d^3-2038*d^2+4704*d-4320)*u)*w+((-10*d^5+227*d^4-2055*d^3+9274*d^2-20864*d+18720)*u)*v+(-10*d^5+227*d^4-2055*d^3+9274*d^2-20864*d+18720)*u^2))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2127128127128128127127127127,"-((((-27*d^5+513*d^4-3804*d^3+13812*d^2-24624*d+17280)*v+(-27*d^5+513*d^4-3804*d^3+13812*d^2-24624*d+17280)*u)*w^3+((-81*d^5+1539*d^4-11412*d^3+41436*d^2-73872*d+51840)*v^2+((-216*d^5+4185*d^4-31647*d^3+117048*d^2-212220*d+151200)*u)*v+(-135*d^5+2646*d^4-20235*d^3+75612*d^2-138348*d+99360)*u^2)*w^2+((-81*d^5+1539*d^4-11412*d^3+41436*d^2-73872*d+51840)*v^3+((-351*d^5+6831*d^4-51882*d^3+192660*d^2-350568*d+250560)*u)*v^2+((-297*d^5+5913*d^4-45786*d^3+172800*d^2-318720*d+230400)*u^2)*v+(-27*d^5+621*d^4-5316*d^3+21576*d^2-42024*d+31680)*u^3)*w+(-27*d^5+513*d^4-3804*d^3+13812*d^2-24624*d+17280)*v^4+((-162*d^5+3159*d^4-24039*d^3+89424*d^2-162972*d+116640)*u)*v^3+((-162*d^5+3267*d^4-25551*d^3+97188*d^2-180372*d+131040)*u^2)*v^2+((54*d^5-891*d^4+5799*d^3-18648*d^2+29676*d-18720)*u^3)*v+(81*d^5-1512*d^4+11115*d^3-40224*d^2+71700*d-50400)*u^4)/(((2*d^4-39*d^3+283*d^2-906*d+1080)*u^2)*w+((-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u^2)*v+(-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u^3))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128127128128127127128127127,"-((((-18*d^4+294*d^3-1752*d^2+4536*d-4320)*v+(-18*d^4+294*d^3-1752*d^2+4536*d-4320)*u)*w^4+((-54*d^4+882*d^3-5256*d^2+13608*d-12960)*v^2+((-162*d^4+2700*d^3-16434*d^2+43416*d-42120)*u)*v+(-108*d^4+1818*d^3-11178*d^2+29808*d-29160)*u^2)*w^3+((-54*d^4+882*d^3-5256*d^2+13608*d-12960)*v^3+((-207*d^4+3507*d^3-21630*d^2+57756*d-56520)*u)*v^2+((-153*d^4+2733*d^3-17562*d^2+48420*d-48600)*u^2)*v+(108*d^3-1188*d^2+4272*d-5040)*u^3)*w^2+((-18*d^4+294*d^3-1752*d^2+4536*d-4320)*v^4+((90*d^3-966*d^2+3408*d-3960)*u)*v^3+((144*d^4-2118*d^3+11562*d^2-27792*d+24840)*u^2)*v^2+((216*d^4-3330*d^3+19014*d^2-47664*d+44280)*u^3)*v+(90*d^4-1416*d^3+8238*d^2-21000*d+19800)*u^4)*w+((63*d^4-1011*d^3+5982*d^2-15468*d+14760)*u)*v^4+((189*d^4-3033*d^3+17946*d^2-46404*d+44280)*u^2)*v^3+((189*d^4-3033*d^3+17946*d^2-46404*d+44280)*u^3)*v^2+((63*d^4-1011*d^3+5982*d^2-15468*d+14760)*u^4)*v)/((((2*d^3-29*d^2+138*d-216)*u)*v)*w+((-10*d^3+137*d^2-622*d+936)*u)*v^2+((-10*d^3+137*d^2-622*d+936)*u^2)*v))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128127128128127128127127127,"-((((18*d^4-294*d^3+1752*d^2-4536*d+4320)*v+(18*d^4-294*d^3+1752*d^2-4536*d+4320)*u)*w^4+((54*d^4-882*d^3+5256*d^2-13608*d+12960)*v^2+((135*d^4-2277*d^3+13992*d^2-37248*d+36360)*u)*v+(81*d^4-1395*d^3+8736*d^2-23640*d+23400)*u^2)*w^3+((54*d^4-882*d^3+5256*d^2-13608*d+12960)*v^3+((153*d^4-2679*d^3+16932*d^2-46056*d+45720)*u)*v^2+((72*d^4-1482*d^3+10422*d^2-30552*d+32040)*u^2)*v+(-27*d^4+315*d^3-1254*d^2+1896*d-720)*u^3)*w^2+((18*d^4-294*d^3+1752*d^2-4536*d+4320)*v^4+((-27*d^4+297*d^3-1104*d^2+1488*d-360)*u)*v^3+((-225*d^4+3315*d^3-18144*d^2+43752*d-39240)*u^2)*v^2+((-270*d^4+4140*d^3-23526*d^2+58728*d-54360)*u^3)*v+(-90*d^4+1416*d^3-8238*d^2+21000*d-19800)*u^4)*w+((-63*d^4+993*d^3-5796*d^2+14832*d-14040)*u)*v^4+((-216*d^4+3402*d^3-19830*d^2+50664*d-47880)*u^2)*v^3+((-243*d^4+3825*d^3-22272*d^2+56832*d-53640)*u^3)*v^2+((-90*d^4+1416*d^3-8238*d^2+21000*d-19800)*u^4)*v)/((((2*d^3-29*d^2+138*d-216)*u)*v)*w+((-10*d^3+137*d^2-622*d+936)*u)*v^2+((-10*d^3+137*d^2-622*d+936)*u^2)*v))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128127128128127128128127127,"-((((6*d^3-84*d^2+384*d-576)*v^2+(-6*d^3+84*d^2-384*d+576)*u^2)*w^4+((18*d^3-252*d^2+1152*d-1728)*v^3+((23*d^3-338*d^2+1632*d-2592)*u)*v^2+((-31*d^3+436*d^2-2004*d+3024)*u^2)*v+(-36*d^3+522*d^2-2484*d+3888)*u^3)*w^3+((18*d^3-252*d^2+1152*d-1728)*v^4+((45*d^3-662*d^2+3200*d-5088)*u)*v^3+((d^3-8*d^2+52*d-144)*u^2)*v^2+((-26*d^3+438*d^2-2308*d+3888)*u^3)*v+(36*d^2-312*d+672)*u^4)*w^2+((6*d^3-84*d^2+384*d-576)*v^5+((21*d^3-310*d^2+1504*d-2400)*u)*v^4+((53*d^3-720*d^2+3268*d-4944)*u^2)*v^3+((97*d^3-1248*d^2+5348*d-7632)*u^3)*v^2+((89*d^3-1156*d^2+4988*d-7152)*u^4)*v+(30*d^3-402*d^2+1788*d-2640)*u^5)*w+((-d^3+14*d^2-64*d+96)*u)*v^5+((27*d^3-360*d^2+1596*d-2352)*u^2)*v^4+((87*d^3-1164*d^2+5172*d-7632)*u^3)*v^3+((89*d^3-1192*d^2+5300*d-7824)*u^4)*v^2+((30*d^3-402*d^2+1788*d-2640)*u^5)*v)/((((2*d^2-21*d+54)*u)*v)*w+((-10*d^2+97*d-234)*u)*v^2+((-10*d^2+97*d-234)*u^2)*v))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128127128128127128129127127,"-((((4*d^3-64*d^2+336*d-576)*v+(4*d^3-64*d^2+336*d-576)*u)*w^4+((13*d^3-208*d^2+1092*d-1872)*v^2+((35*d^3-572*d^2+3084*d-5472)*u)*v+(22*d^3-364*d^2+1992*d-3600)*u^2)*w^3+((15*d^3-240*d^2+1260*d-2160)*v^3+((45*d^3-752*d^2+4140*d-7488)*u)*v^2+((32*d^3-564*d^2+3264*d-6192)*u^2)*v+(2*d^3-52*d^2+384*d-864)*u^3)*w^2+((7*d^3-112*d^2+588*d-1008)*v^4+((d^3-44*d^2+372*d-864)*u)*v^3+((-35*d^3+496*d^2-2292*d+3456)*u^2)*v^2+((-45*d^3+676*d^2-3348*d+5472)*u^3)*v+(-16*d^3+248*d^2-1272*d+2160)*u^4)*w+(d^3-16*d^2+84*d-144)*v^5+((-13*d^3+200*d^2-1020*d+1728)*u)*v^4+((-45*d^3+696*d^2-3564*d+6048)*u^2)*v^3+((-47*d^3+728*d^2-3732*d+6336)*u^3)*v^2+((-16*d^3+248*d^2-1272*d+2160)*u^4)*v)/((2*d^3-29*d^2+138*d-216)*w+(-10*d^3+137*d^2-622*d+936)*v+(-10*d^3+137*d^2-622*d+936)*u))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128128127127127128127127127,"-((((27*d^5-540*d^4+4209*d^3-15996*d^2+29700*d-21600)*v+(162*d^5-3105*d^4+23337*d^3-86028*d^2+155724*d-110880)*u)*w^3+((81*d^5-1620*d^4+12627*d^3-47988*d^2+89100*d-64800)*v^2+((378*d^5-7263*d^4+54687*d^3-201864*d^2+365772*d-260640)*u)*v+(162*d^5-3078*d^4+22932*d^3-83844*d^2+150648*d-106560)*u^2)*w^2+((81*d^5-1620*d^4+12627*d^3-47988*d^2+89100*d-64800)*v^3+((270*d^5-5211*d^4+39363*d^3-145644*d^2+264372*d-188640)*u)*v^2+((189*d^5-3564*d^4+26331*d^3-95472*d^2+170196*d-119520)*u^2)*v+(27*d^4-405*d^3+2184*d^2-5076*d+4320)*u^3)*w+(27*d^5-540*d^4+4209*d^3-15996*d^2+29700*d-21600)*v^4+((54*d^5-1053*d^4+8013*d^3-29808*d^2+54324*d-38880)*u)*v^3+((27*d^5-486*d^4+3399*d^3-11628*d^2+19548*d-12960)*u^2)*v^2+((27*d^4-405*d^3+2184*d^2-5076*d+4320)*u^3)*v)/(((2*d^4-39*d^3+283*d^2-906*d+1080)*u)*w^2+(((-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u)*v+(-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u^2)*w))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128128127128127128127127127,"-((((3*d^4-73*d^3+552*d^2-1680*d+1800)*v+(27*d^4-423*d^3+2442*d^2-6168*d+5760)*u)*w^3+((-63*d^4+945*d^3-5276*d^2+12984*d-11880)*v^2+((-12*d^4+172*d^3-944*d^2+2328*d-2160)*u)*v+(27*d^4-423*d^3+2442*d^2-6168*d+5760)*u^2)*w^2+((-135*d^4+2109*d^3-12208*d^2+31008*d-29160)*v^3+((-177*d^4+2777*d^3-16146*d^2+41184*d-38880)*u)*v^2+((-42*d^4+668*d^3-3938*d^2+10176*d-9720)*u^2)*v)*w+(-69*d^4+1091*d^3-6380*d^2+16344*d-15480)*v^4+((-138*d^4+2182*d^3-12760*d^2+32688*d-30960)*u)*v^3+((-69*d^4+1091*d^3-6380*d^2+16344*d-15480)*u^2)*v^2)/(((2*d^3-29*d^2+138*d-216)*v)*w+(-10*d^3+137*d^2-622*d+936)*v^2+((-10*d^3+137*d^2-622*d+936)*u)*v))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128128128127127128128127127,"-((((3*d^3-42*d^2+192*d-288)*v^2+((3*d^3-42*d^2+192*d-288)*u)*v)*w^3+((9*d^3-126*d^2+576*d-864)*v^3+((-3*d^3+30*d^2-96*d+96)*u)*v^2+((-12*d^3+156*d^2-672*d+960)*u^2)*v)*w^2+((9*d^3-126*d^2+576*d-864)*v^4+((-15*d^3+186*d^2-768*d+1056)*u)*v^3+((-39*d^3+510*d^2-2208*d+3168)*u^2)*v^2+((-15*d^3+198*d^2-864*d+1248)*u^3)*v)*w+(3*d^3-42*d^2+192*d-288)*v^5+((-9*d^3+114*d^2-480*d+672)*u)*v^4+((-27*d^3+354*d^2-1536*d+2208)*u^2)*v^3+((-15*d^3+198*d^2-864*d+1248)*u^3)*v^2)/(((2*d^2-21*d+54)*u)*w+((-10*d^2+97*d-234)*u)*v+(-10*d^2+97*d-234)*u^2))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128128128128127128127127127,"-((((9*d^3-120*d^2+528*d-768)*v+(9*d^3-120*d^2+528*d-768)*u)*w^4+((44*d^3-596*d^2+2664*d-3936)*v^2+((53*d^3-716*d^2+3192*d-4704)*u)*v+(9*d^3-120*d^2+528*d-768)*u^2)*w^3+((30*d^3-404*d^2+1784*d-2592)*v^3+((25*d^3-332*d^2+1432*d-2016)*u)*v^2+((-5*d^3+72*d^2-352*d+576)*u^2)*v)*w^2+((-36*d^3+500*d^2-2312*d+3552)*v^4+((-121*d^3+1668*d^2-7640*d+11616)*u)*v^3+((-125*d^3+1716*d^2-7816*d+11808)*u^2)*v^2+((-40*d^3+548*d^2-2488*d+3744)*u^3)*v)*w+(-31*d^3+428*d^2-1960*d+2976)*v^5+((-102*d^3+1404*d^2-6408*d+9696)*u)*v^4+((-111*d^3+1524*d^2-6936*d+10464)*u^2)*v^3+((-40*d^3+548*d^2-2488*d+3744)*u^3)*v^2)/(((2*d^2-21*d+54)*v)*w+(-10*d^2+97*d-234)*v^2+((-10*d^2+97*d-234)*u)*v))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128128128128127128128127127,"-((((3*d^2-32*d+84)*v+(3*d^2-32*d+84)*u)*w^4+((-2*d^2+8*d+8)*v^2+((-14*d^2+124*d-272)*u)*v+(-12*d^2+116*d-280)*u^2)*w^3+((-24*d^2+216*d-480)*v^3+((-70*d^2+656*d-1528)*u)*v^2+((-61*d^2+588*d-1412)*u^2)*v+(-15*d^2+148*d-364)*u^3)*w^2+((-30*d^2+280*d-648)*v^4+((-86*d^2+812*d-1904)*u)*v^3+((-82*d^2+784*d-1864)*u^2)*v^2+((-26*d^2+252*d-608)*u^3)*v)*w+(-11*d^2+104*d-244)*v^5+((-33*d^2+312*d-732)*u)*v^4+((-33*d^2+312*d-732)*u^2)*v^3+((-11*d^2+104*d-244)*u^3)*v^2)/((d-6)*w+(-5*d+26)*v+(-5*d+26)*u))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128128128128127128129127127,"-((((d^2-12*d+36)*v^2+((d^2-12*d+36)*u)*v)*w^4+((4*d^2-48*d+144)*v^3+((7*d^2-84*d+252)*u)*v^2+((3*d^2-36*d+108)*u^2)*v)*w^3+((6*d^2-72*d+216)*v^4+((15*d^2-180*d+540)*u)*v^3+((12*d^2-144*d+432)*u^2)*v^2+((3*d^2-36*d+108)*u^3)*v)*w^2+((4*d^2-48*d+144)*v^5+((13*d^2-156*d+468)*u)*v^4+((15*d^2-180*d+540)*u^2)*v^3+((7*d^2-84*d+252)*u^3)*v^2+((d^2-12*d+36)*u^4)*v)*w+(d^2-12*d+36)*v^6+((4*d^2-48*d+144)*u)*v^5+((6*d^2-72*d+216)*u^2)*v^4+((4*d^2-48*d+144)*u^3)*v^3+((d^2-12*d+36)*u^4)*v^2)/((2*d^2-21*d+54)*w+(-10*d^2+97*d-234)*v+(-10*d^2+97*d-234)*u))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"},
                {2128128128128127129127127127,"-((((-15*d^2+150*d-372)*v+(-15*d^2+150*d-372)*u)*w^4+((-21*d^2+214*d-540)*v^2+((-36*d^2+362*d-900)*u)*v+(-15*d^2+148*d-360)*u^2)*w^3+((3*d^2-22*d+36)*v^3+((-3*d^2+38*d-108)*u)*v^2+((-6*d^2+58*d-132)*u^2)*v+(-2*d+12)*u^3)*w^2+((9*d^2-86*d+204)*v^4+((18*d^2-174*d+420)*u)*v^3+((9*d^2-90*d+228)*u^2)*v^2+((-2*d+12)*u^3)*v)*w)/((2*d^2-21*d+54)*w+(-10*d^2+97*d-234)*v+(-10*d^2+97*d-234)*u))/(((-4*d+16)*v+(-4*d+16)*u)*w^2+((-8*d+32)*v^2+((-12*d+48)*u)*v+(-4*d+16)*u^2)*w+(-4*d+16)*v^3+((-8*d+32)*u)*v^2+((-4*d+16)*u^2)*v)"}
            }
        },
        {103001001000000000000001000000,
            {
                {2127127128128127128127127127,"-((((-135*d^5+2565*d^4-19128*d^3+70032*d^2-126024*d+89280)*v+(-135*d^5+2565*d^4-19128*d^3+70032*d^2-126024*d+89280)*u)*w^2+((-270*d^5+5130*d^4-38256*d^3+140064*d^2-252048*d+178560)*v^2+((-540*d^5+10260*d^4-76512*d^3+280128*d^2-504096*d+357120)*u)*v+(-270*d^5+5130*d^4-38256*d^3+140064*d^2-252048*d+178560)*u^2)*w+(-135*d^5+2565*d^4-19128*d^3+70032*d^2-126024*d+89280)*v^3+((-405*d^5+7695*d^4-57384*d^3+210096*d^2-378072*d+267840)*u)*v^2+((-405*d^5+7695*d^4-57384*d^3+210096*d^2-378072*d+267840)*u^2)*v+(-135*d^5+2565*d^4-19128*d^3+70032*d^2-126024*d+89280)*u^3)/(((2*d^4-39*d^3+283*d^2-906*d+1080)*v^2)*w+(-10*d^4+187*d^3-1307*d^2+4046*d-4680)*v^3+((-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u)*v^2))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2127127128128128127127127127,"-((((27*d^6-648*d^5+6369*d^4-32832*d^3+93684*d^2-140400*d+86400)*v+(90*d^6-2151*d^5+21077*d^4-108442*d^3+309132*d^2-463176*d+285120)*u)*w+(27*d^6-648*d^5+6369*d^4-32832*d^3+93684*d^2-140400*d+86400)*v^2+((-423*d^6+9747*d^5-92572*d^4+463734*d^3-1292072*d^2+1898376*d-1149120)*u)*v+(-450*d^6+10395*d^5-98941*d^4+496566*d^3-1385756*d^2+2038776*d-1235520)*u^2)/(((2*d^5-47*d^4+439*d^3-2038*d^2+4704*d-4320)*u)*w+((-10*d^5+227*d^4-2055*d^3+9274*d^2-20864*d+18720)*u)*v+(-10*d^5+227*d^4-2055*d^3+9274*d^2-20864*d+18720)*u^2))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2127128127128128127127127127,"-((((27*d^5-513*d^4+3804*d^3-13812*d^2+24624*d-17280)*v+(27*d^5-513*d^4+3804*d^3-13812*d^2+24624*d-17280)*u)*w^3+((81*d^5-1539*d^4+11412*d^3-41436*d^2+73872*d-51840)*v^2+((216*d^5-4185*d^4+31647*d^3-117048*d^2+212220*d-151200)*u)*v+(135*d^5-2646*d^4+20235*d^3-75612*d^2+138348*d-99360)*u^2)*w^2+((81*d^5-1539*d^4+11412*d^3-41436*d^2+73872*d-51840)*v^3+((351*d^5-6831*d^4+51882*d^3-192660*d^2+350568*d-250560)*u)*v^2+((297*d^5-5913*d^4+45786*d^3-172800*d^2+318720*d-230400)*u^2)*v+(27*d^5-621*d^4+5316*d^3-21576*d^2+42024*d-31680)*u^3)*w+(27*d^5-513*d^4+3804*d^3-13812*d^2+24624*d-17280)*v^4+((162*d^5-3159*d^4+24039*d^3-89424*d^2+162972*d-116640)*u)*v^3+((162*d^5-3267*d^4+25551*d^3-97188*d^2+180372*d-131040)*u^2)*v^2+((-54*d^5+891*d^4-5799*d^3+18648*d^2-29676*d+18720)*u^3)*v+(-81*d^5+1512*d^4-11115*d^3+40224*d^2-71700*d+50400)*u^4)/(((2*d^4-39*d^3+283*d^2-906*d+1080)*u^2)*w^2+(((-8*d^4+148*d^3-1024*d^2+3140*d-3600)*u^2)*v+(-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u^3)*w+((-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u^2)*v^2+((-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u^3)*v))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128127128128127127128127127,"-((((18*d^4-294*d^3+1752*d^2-4536*d+4320)*v+(18*d^4-294*d^3+1752*d^2-4536*d+4320)*u)*w^4+((54*d^4-882*d^3+5256*d^2-13608*d+12960)*v^2+((114*d^4-1892*d^3+11466*d^2-30168*d+29160)*u)*v+(108*d^4-1818*d^3+11178*d^2-29808*d+29160)*u^2)*w^3+((54*d^4-882*d^3+5256*d^2-13608*d+12960)*v^3+((351*d^4-5739*d^3+34454*d^2-90108*d+86760)*u)*v^2+((345*d^4-5773*d^3+35354*d^2-94020*d+91800)*u^2)*v+(-108*d^3+1188*d^2-4272*d+5040)*u^3)*w^2+((18*d^4-294*d^3+1752*d^2-4536*d+4320)*v^4+((432*d^4-6978*d^3+41518*d^2-107856*d+103320)*u)*v^3+((528*d^4-8618*d^3+51750*d^2-135504*d+130680)*u^2)*v^2+((24*d^4-518*d^3+3746*d^2-11184*d+11880)*u^3)*v+(-90*d^4+1416*d^3-8238*d^2+21000*d-19800)*u^4)*w+((177*d^4-2837*d^3+16778*d^2-43380*d+41400)*u)*v^4+((291*d^4-4663*d^3+27574*d^2-71292*d+68040)*u^2)*v^3+((51*d^4-815*d^3+4814*d^2-12444*d+11880)*u^3)*v^2+((-63*d^4+1011*d^3-5982*d^2+15468*d-14760)*u^4)*v)/((((2*d^3-29*d^2+138*d-216)*u)*v)*w^2+(((-8*d^3+108*d^2-484*d+720)*u)*v^2+((-10*d^3+137*d^2-622*d+936)*u^2)*v)*w+((-10*d^3+137*d^2-622*d+936)*u)*v^3+((-10*d^3+137*d^2-622*d+936)*u^2)*v^2))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128127128128127128127127127,"-((((-18*d^4+294*d^3-1752*d^2+4536*d-4320)*v+(-18*d^4+294*d^3-1752*d^2+4536*d-4320)*u)*w^3+((-36*d^4+588*d^3-3504*d^2+9072*d-8640)*v^2+((-81*d^4+1377*d^3-8514*d^2+22776*d-22320)*u)*v+(-81*d^4+1395*d^3-8736*d^2+23640*d-23400)*u^2)*w^2+((-18*d^4+294*d^3-1752*d^2+4536*d-4320)*v^3+((-180*d^4+2976*d^3-18036*d^2+47544*d-46080)*u)*v^2+((-135*d^4+2367*d^3-15030*d^2+41112*d-41040)*u^2)*v+(27*d^4-315*d^3+1254*d^2-1896*d+720)*u^3)*w+((-117*d^4+1893*d^3-11274*d^2+29304*d-28080)*u)*v^3+((-144*d^4+2370*d^3-14310*d^2+37608*d-36360)*u^2)*v^2+((63*d^4-939*d^3+5202*d^2-12696*d+11520)*u^3)*v+(90*d^4-1416*d^3+8238*d^2-21000*d+19800)*u^4)/((((2*d^3-29*d^2+138*d-216)*u)*v)*w+((-10*d^3+137*d^2-622*d+936)*u)*v^2+((-10*d^3+137*d^2-622*d+936)*u^2)*v))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128127128128127128128127127,"-((((-6*d^3+84*d^2-384*d+576)*v^2+((-8*d^3+116*d^2-552*d+864)*u)*v+(6*d^3-84*d^2+384*d-576)*u^2)*w^3+((-12*d^3+168*d^2-768*d+1152)*v^3+((9*d^3-94*d^2+304*d-288)*u)*v^2+((41*d^3-552*d^2+2452*d-3600)*u^2)*v+(36*d^3-522*d^2+2484*d-3888)*u^3)*w^2+((-6*d^3+84*d^2-384*d+576)*v^4+((18*d^3-224*d^2+920*d-1248)*u)*v^3+((118*d^3-1600*d^2+7176*d-10656)*u^2)*v^2+((94*d^3-1328*d^2+6184*d-9504)*u^3)*v+(-36*d^2+312*d-672)*u^4)*w+((d^3-14*d^2+64*d-96)*u)*v^4+((53*d^3-736*d^2+3380*d-5136)*u^2)*v^3+((73*d^3-1028*d^2+4780*d-7344)*u^3)*v^2+((-9*d^3+96*d^2-324*d+336)*u^4)*v+(-30*d^3+402*d^2-1788*d+2640)*u^5)/((((2*d^2-21*d+54)*u)*v)*w+((-10*d^2+97*d-234)*u)*v^2+((-10*d^2+97*d-234)*u^2)*v))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128127128128127128129127127,"-((((-4*d^3+64*d^2-336*d+576)*v+(-4*d^3+64*d^2-336*d+576)*u)*w^3+((-9*d^3+144*d^2-756*d+1296)*v^2+((-23*d^3+376*d^2-2028*d+3600)*u)*v+(-22*d^3+364*d^2-1992*d+3600)*u^2)*w^2+((-6*d^3+96*d^2-504*d+864)*v^3+((-46*d^3+740*d^2-3936*d+6912)*u)*v^2+((-42*d^3+696*d^2-3816*d+6912)*u^2)*v+(-2*d^3+52*d^2-384*d+864)*u^3)*w+(-d^3+16*d^2-84*d+144)*v^4+((-27*d^3+428*d^2-2244*d+3888)*u)*v^3+((-35*d^3+560*d^2-2964*d+5184)*u^2)*v^2+((7*d^3-100*d^2+468*d-720)*u^3)*v+(16*d^3-248*d^2+1272*d-2160)*u^4)/((2*d^3-29*d^2+138*d-216)*w+(-10*d^3+137*d^2-622*d+936)*v+(-10*d^3+137*d^2-622*d+936)*u))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128128127127127128127127127,"-((((-27*d^5+540*d^4-4209*d^3+15996*d^2-29700*d+21600)*v+(-162*d^5+3105*d^4-23337*d^3+86028*d^2-155724*d+110880)*u)*w^2+((-54*d^5+1080*d^4-8418*d^3+31992*d^2-59400*d+43200)*v^2+((-216*d^5+4158*d^4-31350*d^3+115836*d^2-210048*d+149760)*u)*v+(-162*d^5+3078*d^4-22932*d^3+83844*d^2-150648*d+106560)*u^2)*w+(-27*d^5+540*d^4-4209*d^3+15996*d^2-29700*d+21600)*v^3+((-54*d^5+1053*d^4-8013*d^3+29808*d^2-54324*d+38880)*u)*v^2+((-27*d^5+486*d^4-3399*d^3+11628*d^2-19548*d+12960)*u^2)*v+(-27*d^4+405*d^3-2184*d^2+5076*d-4320)*u^3)/(((2*d^4-39*d^3+283*d^2-906*d+1080)*u)*w^2+(((-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u)*v+(-10*d^4+187*d^3-1307*d^2+4046*d-4680)*u^2)*w))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128128127128127128127127127,"-((((9*d^3-93*d^2+318*d-360)*v+(-27*d^3+315*d^2-1182*d+1440)*u)*w^2+((18*d^3-186*d^2+636*d-720)*v^2+((-9*d^3+129*d^2-546*d+720)*u)*v+(-27*d^3+315*d^2-1182*d+1440)*u^2)*w+(9*d^3-93*d^2+318*d-360)*v^3+((18*d^3-186*d^2+636*d-720)*u)*v^2+((9*d^3-93*d^2+318*d-360)*u^2)*v)/(((2*d^2-21*d+54)*v)*w+(-10*d^2+97*d-234)*v^2+((-10*d^2+97*d-234)*u)*v))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128128128127127128128127127,"-((((-3*d^3+42*d^2-192*d+288)*v^2+((-3*d^3+42*d^2-192*d+288)*u)*v)*w^2+((-6*d^3+84*d^2-384*d+576)*v^3+((6*d^3-72*d^2+288*d-384)*u)*v^2+((12*d^3-156*d^2+672*d-960)*u^2)*v)*w+(-3*d^3+42*d^2-192*d+288)*v^4+((9*d^3-114*d^2+480*d-672)*u)*v^3+((27*d^3-354*d^2+1536*d-2208)*u^2)*v^2+((15*d^3-198*d^2+864*d-1248)*u^3)*v)/(((2*d^2-21*d+54)*u)*w+((-10*d^2+97*d-234)*u)*v+(-10*d^2+97*d-234)*u^2))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128128128128127128127127127,"-((((-5*d^3+62*d^2-252*d+336)*v+(-9*d^3+120*d^2-528*d+768)*u)*w^3+((-39*d^3+518*d^2-2276*d+3312)*v^2+((-52*d^3+696*d^2-3080*d+4512)*u)*v+(-9*d^3+120*d^2-528*d+768)*u^2)*w^2+((-63*d^3+850*d^2-3796*d+5616)*v^3+((-101*d^3+1364*d^2-6096*d+9024)*u)*v^2+((-38*d^3+514*d^2-2300*d+3408)*u^2)*v)*w+(-29*d^3+394*d^2-1772*d+2640)*v^4+((-58*d^3+788*d^2-3544*d+5280)*u)*v^3+((-29*d^3+394*d^2-1772*d+2640)*u^2)*v^2)/(((2*d^2-21*d+54)*v)*w+(-10*d^2+97*d-234)*v^2+((-10*d^2+97*d-234)*u)*v))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128128128128127128128127127,"-((((-3*d^2+32*d-84)*v+(-3*d^2+32*d-84)*u)*w^3+((5*d^2-40*d+76)*v^2+((17*d^2-156*d+356)*u)*v+(12*d^2-116*d+280)*u^2)*w^2+((19*d^2-176*d+404)*v^3+((53*d^2-500*d+1172)*u)*v^2+((49*d^2-472*d+1132)*u^2)*v+(15*d^2-148*d+364)*u^3)*w+(11*d^2-104*d+244)*v^4+((33*d^2-312*d+732)*u)*v^3+((33*d^2-312*d+732)*u^2)*v^2+((11*d^2-104*d+244)*u^3)*v)/((d-6)*w+(-5*d+26)*v+(-5*d+26)*u))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128128128128127128129127127,"-((((-d^2+12*d-36)*v^2+((-d^2+12*d-36)*u)*v)*w^3+((-3*d^2+36*d-108)*v^3+((-6*d^2+72*d-216)*u)*v^2+((-3*d^2+36*d-108)*u^2)*v)*w^2+((-3*d^2+36*d-108)*v^4+((-9*d^2+108*d-324)*u)*v^3+((-9*d^2+108*d-324)*u^2)*v^2+((-3*d^2+36*d-108)*u^3)*v)*w+(-d^2+12*d-36)*v^5+((-4*d^2+48*d-144)*u)*v^4+((-6*d^2+72*d-216)*u^2)*v^3+((-4*d^2+48*d-144)*u^3)*v^2+((-d^2+12*d-36)*u^4)*v)/((2*d^2-21*d+54)*w+(-10*d^2+97*d-234)*v+(-10*d^2+97*d-234)*u))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"},
                {2128128128128127129127127127,"-((((11*d^2-108*d+264)*v+(15*d^2-150*d+372)*u)*w^3+((22*d^2-216*d+528)*v^2+((37*d^2-364*d+888)*u)*v+(15*d^2-148*d+360)*u^2)*w^2+((11*d^2-108*d+264)*v^3+((22*d^2-214*d+516)*u)*v^2+((11*d^2-104*d+240)*u^2)*v+(2*d-12)*u^3)*w)/((2*d^2-21*d+54)*w+(-10*d^2+97*d-234)*v+(-10*d^2+97*d-234)*u))/((4*d-16)*w^2+((8*d-32)*v+(4*d-16)*u)*w+(4*d-16)*v^2+((4*d-16)*u)*v)"}
            }
        },
        {103001001000000000000000000000,
            {
                {2127127128128127128127127127,"-((((-342*d^6+7974*d^5-76480*d^4+386252*d^3-1083456*d^2+1600752*d-973440)*v+(-342*d^6+7974*d^5-76480*d^4+386252*d^3-1083456*d^2+1600752*d-973440)*u)*w^3+((-594*d^6+13626*d^5-128544*d^4+638620*d^3-1763024*d^2+2565456*d-1537920)*v^2+((-846*d^6+19278*d^5-180608*d^4+890988*d^3-2442592*d^2+3530160*d-2102400)*u)*v+(-252*d^6+5652*d^5-52064*d^4+252368*d^3-679568*d^2+964704*d-564480)*u^2)*w^2+((-162*d^6+3330*d^5-27648*d^4+118484*d^3-275680*d^2+328656*d-155520)*v^3+((-234*d^6+4338*d^5-30880*d^4+103084*d^3-147472*d^2+21264*d+97920)*u)*v^2+((18*d^6-1314*d^5+21184*d^4-149284*d^3+532096*d^2-943440*d+662400)*u^2)*v+(90*d^6-2322*d^5+24416*d^4-133884*d^3+403888*d^2-636048*d+408960)*u^3)*w+(90*d^6-2322*d^5+24416*d^4-133884*d^3+403888*d^2-636048*d+408960)*v^4+((270*d^6-6966*d^5+73248*d^4-401652*d^3+1211664*d^2-1908144*d+1226880)*u)*v^3+((270*d^6-6966*d^5+73248*d^4-401652*d^3+1211664*d^2-1908144*d+1226880)*u^2)*v^2+((90*d^6-2322*d^5+24416*d^4-133884*d^3+403888*d^2-636048*d+408960)*u^3)*v)/((((d^4-19*d^3+134*d^2-416*d+480)*u)*v^2)*w+((-5*d^4+91*d^3-618*d^2+1856*d-2080)*u)*v^3+((-5*d^4+91*d^3-618*d^2+1856*d-2080)*u^2)*v^2))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2127127128128128127127127127,"-((((54*d^6-1296*d^5+12738*d^4-65664*d^3+187368*d^2-280800*d+172800)*v+(180*d^6-4302*d^5+42154*d^4-216884*d^3+618264*d^2-926352*d+570240)*u)*w^2+((108*d^6-2592*d^5+25476*d^4-131328*d^3+374736*d^2-561600*d+345600)*v^2+((-666*d^6+15192*d^5-142990*d^4+710584*d^3-1965880*d^2+2870400*d-1728000)*u)*v+(-900*d^6+20790*d^5-197882*d^4+993132*d^3-2771512*d^2+4077552*d-2471040)*u^2)*w+(54*d^6-1296*d^5+12738*d^4-65664*d^3+187368*d^2-280800*d+172800)*v^3+((-846*d^6+19494*d^5-185144*d^4+927468*d^3-2584144*d^2+3796752*d-2298240)*u)*v^2+((-900*d^6+20790*d^5-197882*d^4+993132*d^3-2771512*d^2+4077552*d-2471040)*u^2)*v)/(((d^4-19*d^3+134*d^2-416*d+480)*u^2)*w+((-5*d^4+91*d^3-618*d^2+1856*d-2080)*u^2)*v+(-5*d^4+91*d^3-618*d^2+1856*d-2080)*u^3))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2127128127128128127127127127,"-((((54*d^5-1026*d^4+7608*d^3-27624*d^2+49248*d-34560)*v+(54*d^5-1026*d^4+7608*d^3-27624*d^2+49248*d-34560)*u)*w^3+((162*d^5-3078*d^4+22824*d^3-82872*d^2+147744*d-103680)*v^2+((432*d^5-8370*d^4+63294*d^3-234096*d^2+424440*d-302400)*u)*v+(270*d^5-5292*d^4+40470*d^3-151224*d^2+276696*d-198720)*u^2)*w^2+((162*d^5-3078*d^4+22824*d^3-82872*d^2+147744*d-103680)*v^3+((702*d^5-13662*d^4+103764*d^3-385320*d^2+701136*d-501120)*u)*v^2+((594*d^5-11826*d^4+91572*d^3-345600*d^2+637440*d-460800)*u^2)*v+(54*d^5-1242*d^4+10632*d^3-43152*d^2+84048*d-63360)*u^3)*w+(54*d^5-1026*d^4+7608*d^3-27624*d^2+49248*d-34560)*v^4+((324*d^5-6318*d^4+48078*d^3-178848*d^2+325944*d-233280)*u)*v^3+((324*d^5-6534*d^4+51102*d^3-194376*d^2+360744*d-262080)*u^2)*v^2+((-108*d^5+1782*d^4-11598*d^3+37296*d^2-59352*d+37440)*u^3)*v+(-162*d^5+3024*d^4-22230*d^3+80448*d^2-143400*d+100800)*u^4)/(((d^3-15*d^2+74*d-120)*u^3)*w+((-5*d^3+71*d^2-334*d+520)*u^3)*v+(-5*d^3+71*d^2-334*d+520)*u^4))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128127128128127127128127127,"-((((36*d^4-588*d^3+3504*d^2-9072*d+8640)*v+(36*d^4-588*d^3+3504*d^2-9072*d+8640)*u)*w^4+((108*d^4-1764*d^3+10512*d^2-27216*d+25920)*v^2+((252*d^4-4188*d^3+25416*d^2-66960*d+64800)*u)*v+(144*d^4-2424*d^3+14904*d^2-39744*d+38880)*u^2)*w^3+((108*d^4-1764*d^3+10512*d^2-27216*d+25920)*v^3+((630*d^4-10362*d^3+62496*d^2-164040*d+158400)*u)*v^2+((810*d^4-13374*d^3+81048*d^2-213768*d+207360)*u^2)*v+(288*d^4-4776*d^3+29064*d^2-76944*d+74880)*u^3)*w^2+((36*d^4-588*d^3+3504*d^2-9072*d+8640)*v^4+((648*d^4-10512*d^3+62760*d^2-163488*d+156960)*u)*v^3+((1368*d^4-22200*d^3+132672*d^2-346032*d+332640)*u^2)*v^2+((936*d^4-15216*d^3+91080*d^2-237888*d+228960)*u^3)*v+(180*d^4-2940*d^3+17664*d^2-46272*d+44640)*u^4)*w+((234*d^4-3750*d^3+22176*d^2-57336*d+54720)*u)*v^4+((702*d^4-11250*d^3+66528*d^2-172008*d+164160)*u^2)*v^3+((702*d^4-11250*d^3+66528*d^2-172008*d+164160)*u^3)*v^2+((234*d^4-3750*d^3+22176*d^2-57336*d+54720)*u^4)*v)/((((d^2-10*d+24)*u^2)*v)*w+((-5*d^2+46*d-104)*u^2)*v^2+((-5*d^2+46*d-104)*u^3)*v))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128127128128127128127127127,"-((((-36*d^4+588*d^3-3504*d^2+9072*d-8640)*v+(-36*d^4+588*d^3-3504*d^2+9072*d-8640)*u)*w^4+((-108*d^4+1764*d^3-10512*d^2+27216*d-25920)*v^2+((-234*d^4+3948*d^3-24258*d^2+64560*d-63000)*u)*v+(-126*d^4+2184*d^3-13746*d^2+37344*d-37080)*u^2)*w^3+((-108*d^4+1764*d^3-10512*d^2+27216*d-25920)*v^3+((-414*d^4+7032*d^3-43482*d^2+116376*d-114120)*u)*v^2+((-396*d^4+6918*d^3-43806*d^2+119568*d-119160)*u^2)*v+(-90*d^4+1650*d^3-10836*d^2+30408*d-30960)*u^3)*w^2+((-36*d^4+588*d^3-3504*d^2+9072*d-8640)*v^4+((-270*d^4+4572*d^3-28206*d^2+75360*d-73800)*u)*v^3+((-378*d^4+6588*d^3-41610*d^2+113304*d-112680)*u^2)*v^2+((-144*d^4+2658*d^3-17502*d^2+49152*d-50040)*u^3)*v+(54*d^3-594*d^2+2136*d-2520)*u^4)*w+((-54*d^4+900*d^3-5478*d^2+14472*d-14040)*u)*v^4+((-108*d^4+1854*d^3-11550*d^2+31080*d-30600)*u^2)*v^3+((-54*d^4+1008*d^3-6666*d^2+18744*d-19080)*u^3)*v^2+((54*d^3-594*d^2+2136*d-2520)*u^4)*v)/((((d^2-10*d+24)*u^2)*v)*w+((-5*d^2+46*d-104)*u^2)*v^2+((-5*d^2+46*d-104)*u^3)*v))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128127128128127128128127127,"-((((-12*d^3+168*d^2-768*d+1152)*v^2+(12*d^3-168*d^2+768*d-1152)*u^2)*w^4+((-36*d^3+504*d^2-2304*d+3456)*v^3+((-46*d^3+676*d^2-3264*d+5184)*u)*v^2+((38*d^3-524*d^2+2352*d-3456)*u^2)*v+(48*d^3-696*d^2+3312*d-5184)*u^3)*w^3+((-36*d^3+504*d^2-2304*d+3456)*v^4+((-90*d^3+1324*d^2-6400*d+10176)*u)*v^3+((70*d^3-932*d^2+4048*d-5760)*u^2)*v^2+((220*d^3-3120*d^2+14576*d-22464)*u^3)*v+(96*d^3-1368*d^2+6432*d-9984)*u^4)*w^2+((-12*d^3+168*d^2-768*d+1152)*v^5+((-42*d^3+620*d^2-3008*d+4800)*u)*v^4+((110*d^3-1500*d^2+6736*d-9984)*u^2)*v^3+((358*d^3-5028*d^2+23312*d-35712)*u^3)*v^2+((278*d^3-3916*d^2+18224*d-28032)*u^4)*v+(60*d^3-840*d^2+3888*d-5952)*u^5)*w+((2*d^3-28*d^2+128*d-192)*u)*v^5+((66*d^3-924*d^2+4272*d-6528)*u^2)*v^4+((186*d^3-2604*d^2+12048*d-18432)*u^3)*v^3+((182*d^3-2548*d^2+11792*d-18048)*u^4)*v^2+((60*d^3-840*d^2+3888*d-5952)*u^5)*v)/((((d-6)*u^2)*v)*w+((-5*d+26)*u^2)*v^2+((-5*d+26)*u^3)*v))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128127128128127128129127127,"-((((-8*d^3+128*d^2-672*d+1152)*v+(-8*d^3+128*d^2-672*d+1152)*u)*w^4+((-26*d^3+416*d^2-2184*d+3744)*v^2+((-62*d^3+1012*d^2-5448*d+9648)*u)*v+(-36*d^3+596*d^2-3264*d+5904)*u^2)*w^3+((-30*d^3+480*d^2-2520*d+4320)*v^3+((-114*d^3+1868*d^2-10104*d+18000)*u)*v^2+((-120*d^3+1988*d^2-10896*d+19728)*u^2)*v+(-36*d^3+600*d^2-3312*d+6048)*u^3)*w^2+((-14*d^3+224*d^2-1176*d+2016)*v^4+((-74*d^3+1212*d^2-6552*d+11664)*u)*v^3+((-114*d^3+1884*d^2-10296*d+18576)*u^2)*v^2+((-62*d^3+1028*d^2-5640*d+10224)*u^3)*v+(-8*d^3+132*d^2-720*d+1296)*u^4)*w+(-2*d^3+32*d^2-168*d+288)*v^5+((-14*d^3+228*d^2-1224*d+2160)*u)*v^4+((-30*d^3+492*d^2-2664*d+4752)*u^2)*v^3+((-26*d^3+428*d^2-2328*d+4176)*u^3)*v^2+((-8*d^3+132*d^2-720*d+1296)*u^4)*v)/(((d^2-10*d+24)*u)*w+((-5*d^2+46*d-104)*u)*v+(-5*d^2+46*d-104)*u^2))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128128127127127128127127127,"-((((-54*d^5+1080*d^4-8418*d^3+31992*d^2-59400*d+43200)*v+(-324*d^5+6210*d^4-46674*d^3+172056*d^2-311448*d+221760)*u)*w^3+((-162*d^5+3240*d^4-25254*d^3+95976*d^2-178200*d+129600)*v^2+((-756*d^5+14526*d^4-109374*d^3+403728*d^2-731544*d+521280)*u)*v+(-324*d^5+6156*d^4-45864*d^3+167688*d^2-301296*d+213120)*u^2)*w^2+((-162*d^5+3240*d^4-25254*d^3+95976*d^2-178200*d+129600)*v^3+((-540*d^5+10422*d^4-78726*d^3+291288*d^2-528744*d+377280)*u)*v^2+((-378*d^5+7128*d^4-52662*d^3+190944*d^2-340392*d+239040)*u^2)*v+(-54*d^4+810*d^3-4368*d^2+10152*d-8640)*u^3)*w+(-54*d^5+1080*d^4-8418*d^3+31992*d^2-59400*d+43200)*v^4+((-108*d^5+2106*d^4-16026*d^3+59616*d^2-108648*d+77760)*u)*v^3+((-54*d^5+972*d^4-6798*d^3+23256*d^2-39096*d+25920)*u^2)*v^2+((-54*d^4+810*d^3-4368*d^2+10152*d-8640)*u^3)*v)/(((d^3-15*d^2+74*d-120)*u^2)*w^2+(((-5*d^3+71*d^2-334*d+520)*u^2)*v+(-5*d^3+71*d^2-334*d+520)*u^3)*w))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128128127128127128127127127,"-((((30*d^4-460*d^3+2622*d^2-6576*d+6120)*v+(-18*d^4+240*d^3-1158*d^2+2400*d-1800)*u)*w^3+((18*d^4-216*d^3+934*d^2-1704*d+1080)*v^2+((-228*d^4+3610*d^3-21074*d^2+53808*d-50760)*u)*v+(-198*d^4+3126*d^3-18228*d^2+46536*d-43920)*u^2)*w^2+((-54*d^4+948*d^3-5998*d^2+16320*d-16200)*v^3+((-474*d^4+7664*d^3-45606*d^2+118440*d-113400)*u)*v^2+((-600*d^4+9602*d^3-56678*d^2+146256*d-139320)*u^2)*v+(-180*d^4+2886*d^3-17070*d^2+44136*d-42120)*u^3)*w+(-42*d^4+704*d^3-4310*d^2+11448*d-11160)*v^4+((-264*d^4+4294*d^3-25690*d^2+67032*d-64440)*u)*v^3+((-402*d^4+6476*d^3-38450*d^2+99720*d-95400)*u^2)*v^2+((-180*d^4+2886*d^3-17070*d^2+44136*d-42120)*u^3)*v)/((((d^2-10*d+24)*u)*v)*w+((-5*d^2+46*d-104)*u)*v^2+((-5*d^2+46*d-104)*u^2)*v))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128128128127127128128127127,"-((((-6*d^3+84*d^2-384*d+576)*v^2+((2*d^3-32*d^2+168*d-288)*u)*v+(8*d^3-116*d^2+552*d-864)*u^2)*w^3+((-18*d^3+252*d^2-1152*d+1728)*v^3+((-18*d^3+256*d^2-1192*d+1824)*u)*v^2+((-32*d^3+436*d^2-1976*d+2976)*u^2)*v+(-32*d^3+432*d^2-1936*d+2880)*u^3)*w^2+((-18*d^3+252*d^2-1152*d+1728)*v^4+((-42*d^3+608*d^2-2888*d+4512)*u)*v^3+((-106*d^3+1488*d^2-6920*d+10656)*u^2)*v^2+((-122*d^3+1680*d^2-7672*d+11616)*u^3)*v+(-40*d^3+548*d^2-2488*d+3744)*u^4)*w+(-6*d^3+84*d^2-384*d+576)*v^5+((-22*d^3+320*d^2-1528*d+2400)*u)*v^4+((-66*d^3+936*d^2-4392*d+6816)*u^2)*v^3+((-90*d^3+1248*d^2-5736*d+8736)*u^3)*v^2+((-40*d^3+548*d^2-2488*d+3744)*u^4)*v)/(((d-6)*u^2)*w+((-5*d+26)*u^2)*v+(-5*d+26)*u^3))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128128128128127128127127127,"-((((-6*d^3+66*d^2-228*d+240)*v+(-6*d^3+66*d^2-228*d+240)*u)*w^4+((-112*d^3+1492*d^2-6576*d+9600)*v^2+((-178*d^3+2380*d^2-10536*d+15456)*u)*v+(-66*d^3+888*d^2-3960*d+5856)*u^2)*w^3+((-204*d^3+2752*d^2-12280*d+18144)*v^3+((-410*d^3+5548*d^2-24848*d+36864)*u)*v^2+((-266*d^3+3618*d^2-16300*d+24336)*u^2)*v+(-60*d^3+822*d^2-3732*d+5616)*u^3)*w^2+((-96*d^3+1292*d^2-5744*d+8448)*v^4+((-214*d^3+2892*d^2-12920*d+19104)*u)*v^3+((-158*d^3+2148*d^2-9664*d+14400)*u^2)*v^2+((-40*d^3+548*d^2-2488*d+3744)*u^3)*v)*w+(2*d^3-34*d^2+188*d-336)*v^5+((24*d^3-342*d^2+1620*d-2544)*u)*v^4+((42*d^3-582*d^2+2676*d-4080)*u^2)*v^3+((20*d^3-274*d^2+1244*d-1872)*u^3)*v^2)/((((d-6)*u)*v)*w+((-5*d+26)*u)*v^2+((-5*d+26)*u^2)*v))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128128128128127128128127127,"-((((-4*d^3+66*d^2-360*d+648)*v+(-4*d^3+66*d^2-360*d+648)*u)*w^4+((-8*d^3+132*d^2-720*d+1296)*v^2+(8*d^3-132*d^2+720*d-1296)*u^2)*w^3+(((64*d^3-944*d^2+4648*d-7632)*u)*v^2+((116*d^3-1690*d^2+8216*d-13320)*u^2)*v+(52*d^3-746*d^2+3568*d-5688)*u^3)*w^2+((8*d^3-132*d^2+720*d-1296)*v^4+((112*d^3-1624*d^2+7856*d-12672)*u)*v^3+((240*d^3-3400*d^2+16040*d-25200)*u^2)*v^2+((176*d^3-2456*d^2+11392*d-17568)*u^3)*v+(40*d^3-548*d^2+2488*d-3744)*u^4)*w+(4*d^3-66*d^2+360*d-648)*v^5+((52*d^3-746*d^2+3568*d-5688)*u)*v^4+((132*d^3-1842*d^2+8544*d-13176)*u^2)*v^3+((124*d^3-1710*d^2+7824*d-11880)*u^3)*v^2+((40*d^3-548*d^2+2488*d-3744)*u^4)*v)/(((d-6)*u)*w+((-5*d+26)*u)*v+(-5*d+26)*u^2))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128128128128127128129127127,"-((((-2*d^2+24*d-72)*v^2+((-2*d^2+24*d-72)*u)*v)*w^4+((-8*d^2+96*d-288)*v^3+((-14*d^2+168*d-504)*u)*v^2+((-6*d^2+72*d-216)*u^2)*v)*w^3+((-12*d^2+144*d-432)*v^4+((-30*d^2+360*d-1080)*u)*v^3+((-24*d^2+288*d-864)*u^2)*v^2+((-6*d^2+72*d-216)*u^3)*v)*w^2+((-8*d^2+96*d-288)*v^5+((-26*d^2+312*d-936)*u)*v^4+((-30*d^2+360*d-1080)*u^2)*v^3+((-14*d^2+168*d-504)*u^3)*v^2+((-2*d^2+24*d-72)*u^4)*v)*w+(-2*d^2+24*d-72)*v^6+((-8*d^2+96*d-288)*u)*v^5+((-12*d^2+144*d-432)*u^2)*v^4+((-8*d^2+96*d-288)*u^3)*v^3+((-2*d^2+24*d-72)*u^4)*v^2)/(((d-6)*u)*w+((-5*d+26)*u)*v+(-5*d+26)*u^2))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"},
                {2128128128128127129127127127,"-((((26*d^2-258*d+636)*v+(26*d^2-258*d+636)*u)*w^4+((54*d^2-538*d+1332)*v^2+((100*d^2-986*d+2412)*u)*v+(46*d^2-448*d+1080)*u^2)*w^3+((30*d^2-302*d+756)*v^3+((98*d^2-962*d+2340)*u)*v^2+((88*d^2-850*d+2028)*u^2)*v+(20*d^2-190*d+444)*u^3)*w^2+((2*d^2-22*d+60)*v^4+((24*d^2-234*d+564)*u)*v^3+((42*d^2-402*d+948)*u^2)*v^2+((20*d^2-190*d+444)*u^3)*v)*w)/(((d-6)*u)*w+((-5*d+26)*u)*v+(-5*d+26)*u^2))/((((16*d^2-136*d+288)*v+(16*d^2-136*d+288)*u)*w^2+((32*d^2-272*d+576)*v^2+((48*d^2-408*d+864)*u)*v+(16*d^2-136*d+288)*u^2)*w+(16*d^2-136*d+288)*v^3+((32*d^2-272*d+576)*u)*v^2+((16*d^2-136*d+288)*u^2)*v)/u)"}
            }
        },
        {102000000000000000000000000000,
            {
                {2128128128128127128128127127,"-(1)/(-1)"}
            }
        },
        {99001001000000000000000001001,
            {
                {2127128128128128128127127127,"-(-d+4)/(-2*d+8)"},
                {2128127128128127128127127127,"-((-9*d^2+57*d-90)/((2*d-8)*w))/(-2*d+8)"},
                {2128128127127127128127127127,"-((9*d^3-81*d^2+242*d-240)/((d^2-8*d+16)*w^2))/(-2*d+8)"},
                {2128128127128127128127127127,"-((9*d^2-57*d+90)/((2*d-8)*w))/(-2*d+8)"},
                {2128128127128128128127127127,"-(3*d-12)/(-2*d+8)"},
                {2128128127128128129127127127,"-(((-d+6)*u)/(d-4))/(-2*d+8)"},
                {2128128128128127128127127127,"-(((d-4)*w+(-3*d+12)*v)/(2*w))/(-2*d+8)"},
                {2128128128128127129127127127,"-(v/2)/(-2*d+8)"},
                {2128128128128128128127127127,"-((d-4)*w+(d-4)*v+(d-4)*u)/(-2*d+8)"}
            }
        },
        {99001001000000000000000001000,
            {
                {2127127128128127128127127127,"-(((-27*d^4+378*d^3-1941*d^2+4350*d-3600)*w^4+((-81*d^4+1134*d^3-5823*d^2+13050*d-10800)*v+(-108*d^4+1485*d^3-7521*d^2+16674*d-13680)*u)*w^3+((-81*d^4+1134*d^3-5823*d^2+13050*d-10800)*v^2+((-297*d^4+4077*d^3-20622*d^2+45672*d-37440)*u)*v+(-135*d^4+1836*d^3-9219*d^2+20298*d-16560)*u^2)*w^2+((-27*d^4+378*d^3-1941*d^2+4350*d-3600)*v^3+((-270*d^4+3699*d^3-18681*d^2+41322*d-33840)*u)*v^2+((-270*d^4+3672*d^3-18438*d^2+40596*d-33120)*u^2)*v+(-54*d^4+729*d^3-3639*d^2+7974*d-6480)*u^3)*w+((-81*d^4+1107*d^3-5580*d^2+12324*d-10080)*u)*v^3+((-135*d^4+1836*d^3-9219*d^2+20298*d-16560)*u^2)*v^2+((-54*d^4+729*d^3-3639*d^2+7974*d-6480)*u^3)*v)/(((2*d^3-27*d^2+121*d-180)*u)*v^2))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2127127128128128127127127127,"-(((27*d^5-486*d^4+3453*d^3-12114*d^2+21000*d-14400)*w^3+((54*d^5-972*d^4+6906*d^3-24228*d^2+42000*d-28800)*v+(27*d^5-486*d^4+3453*d^3-12114*d^2+21000*d-14400)*u)*w^2+((27*d^5-486*d^4+3453*d^3-12114*d^2+21000*d-14400)*v^2+((117*d^5-2097*d^4+14864*d^3-52090*d^2+90276*d-61920)*u)*v)*w+((90*d^5-1611*d^4+11411*d^3-39976*d^2+69276*d-47520)*u)*v^2)/(((2*d^4-35*d^3+229*d^2-664*d+720)*u)*v))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2127128127128128127127127127,"-(((-27*d^3+243*d^2-726*d+720)*w^4+((-81*d^3+729*d^2-2178*d+2160)*v+(-54*d^3+486*d^2-1452*d+1440)*u)*w^3+((-81*d^3+729*d^2-2178*d+2160)*v^2+((-135*d^3+1215*d^2-3630*d+3600)*u)*v+(-27*d^3+243*d^2-726*d+720)*u^2)*w^2+((-27*d^3+243*d^2-726*d+720)*v^3+((-108*d^3+972*d^2-2904*d+2880)*u)*v^2+((-54*d^3+486*d^2-1452*d+1440)*u^2)*v)*w+((-27*d^3+243*d^2-726*d+720)*u)*v^3+((-27*d^3+243*d^2-726*d+720)*u^2)*v^2)/(((2*d^2-17*d+36)*u^2)*v))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2127128128128128128127127127,"-(((-3*d^2+24*d-48)*w^5+((-9*d^2+72*d-144)*v+(-6*d^2+48*d-96)*u)*w^4+((-9*d^2+72*d-144)*v^2+((-11*d^2+86*d-168)*u)*v+(-3*d^2+24*d-48)*u^2)*w^3+((-3*d^2+24*d-48)*v^3+((-6*d+24)*u)*v^2+((-2*d^2+14*d-24)*u^2)*v)*w^2+(((9*d^2-78*d+168)*u)*v^3+((5*d^2-44*d+96)*u^2)*v^2)*w+((4*d^2-34*d+72)*u)*v^4+((4*d^2-34*d+72)*u^2)*v^3)/(((2*d-9)*u)*v))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2128127128128127127128127127,"-(((18*d^3-204*d^2+750*d-900)*w^4+((54*d^3-612*d^2+2250*d-2700)*v+(60*d^3-668*d^2+2424*d-2880)*u)*w^3+((54*d^3-612*d^2+2250*d-2700)*v^2+((138*d^3-1540*d^2+5598*d-6660)*u)*v+(42*d^3-464*d^2+1674*d-1980)*u^2)*w^2+((18*d^3-204*d^2+750*d-900)*v^3+((96*d^3-1076*d^2+3924*d-4680)*u)*v^2+((60*d^3-668*d^2+2424*d-2880)*u^2)*v)*w+((18*d^3-204*d^2+750*d-900)*u)*v^3+((18*d^3-204*d^2+750*d-900)*u^2)*v^2)/(((2*d^2-17*d+36)*u)*w))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2128127128128127128127127127,"-(((9*d^3-93*d^2+318*d-360)*w^4+((-9*d^3+111*d^2-432*d+540)*v+(18*d^3-186*d^2+636*d-720)*u)*w^3+((-81*d^3+891*d^2-3204*d+3780)*v^2+((-9*d^3+111*d^2-432*d+540)*u)*v+(9*d^3-93*d^2+318*d-360)*u^2)*w^2+((-99*d^3+1077*d^2-3840*d+4500)*v^3+((-72*d^3+780*d^2-2772*d+3240)*u)*v^2)*w+(-36*d^3+390*d^2-1386*d+1620)*v^4+((-45*d^3+483*d^2-1704*d+1980)*u)*v^3+((-9*d^3+93*d^2-318*d+360)*u^2)*v^2)/(((4*d^2-34*d+72)*v)*w))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2128128127127127128127127127,"-(((-18*d^3+162*d^2-484*d+480)*w^3+((-54*d^3+486*d^2-1452*d+1440)*v+(-18*d^3+162*d^2-484*d+480)*u)*w^2+((-54*d^3+486*d^2-1452*d+1440)*v^2+((-36*d^3+324*d^2-968*d+960)*u)*v)*w+(-18*d^3+162*d^2-484*d+480)*v^3+((-18*d^3+162*d^2-484*d+480)*u)*v^2)/((d^2-8*d+16)*w^2))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2128128127128127128127127127,"-((((-36*d^3+408*d^2-1500*d+1800)*v+(-9*d^3+93*d^2-318*d+360)*u)*w^4+((-108*d^3+1224*d^2-4500*d+5400)*v^2+((-117*d^3+1299*d^2-4704*d+5580)*u)*v+(-18*d^3+186*d^2-636*d+720)*u^2)*w^3+((-108*d^3+1224*d^2-4500*d+5400)*v^3+((-207*d^3+2337*d^2-8568*d+10260)*u)*v^2+((-81*d^3+891*d^2-3204*d+3780)*u^2)*v+(-9*d^3+93*d^2-318*d+360)*u^3)*w^2+((-36*d^3+408*d^2-1500*d+1800)*v^4+((-99*d^3+1149*d^2-4296*d+5220)*u)*v^3+((-54*d^3+630*d^2-2364*d+2880)*u^2)*v^2)*w+((18*d^2-114*d+180)*u)*v^4+((9*d^3-75*d^2+204*d-180)*u^2)*v^3+((9*d^3-93*d^2+318*d-360)*u^3)*v^2)/((((4*d^2-34*d+72)*u)*v)*w))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2128128127128128128127127127,"-(((-6*d^2+54*d-120)*w^5+((-18*d^2+162*d-360)*v+(-11*d^2+98*d-216)*u)*w^4+((-18*d^2+162*d-360)*v^2+((-18*d^2+162*d-360)*u)*v+(16*d^2-136*d+288)*u^2)*w^3+((-6*d^2+54*d-120)*v^3+((-3*d^2+30*d-72)*u)*v^2+((47*d^2-404*d+864)*u^2)*v+(21*d^2-180*d+384)*u^3)*w^2+(((4*d^2-34*d+72)*u)*v^3+((37*d^2-322*d+696)*u^2)*v^2+((27*d^2-234*d+504)*u^3)*v)*w+((6*d^2-54*d+120)*u^2)*v^3+((6*d^2-54*d+120)*u^3)*v^2)/(((2*d-9)*u)*w))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2128128127128128129127127127,"-(((4*d^2-44*d+120)*w^4+((12*d^2-132*d+360)*v+(11*d^2-120*d+324)*u)*w^3+((12*d^2-132*d+360)*v^2+((22*d^2-242*d+660)*u)*v+(6*d^2-66*d+180)*u^2)*w^2+((4*d^2-44*d+120)*v^3+((11*d^2-124*d+348)*u)*v^2+((5*d^2-58*d+168)*u^2)*v+(-d^2+10*d-24)*u^3)*w+((-2*d+12)*u)*v^3+((-d^2+8*d-12)*u^2)*v^2+((-d^2+10*d-24)*u^3)*v)/(2*d^2-17*d+36))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2128128128128127128127127127,"-(((-3*d^2+24*d-48)*w^5+((-16*d^2+130*d-264)*v+(-6*d^2+48*d-96)*u)*w^4+((-42*d^2+348*d-720)*v^2+((-25*d^2+202*d-408)*u)*v+(-3*d^2+24*d-48)*u^2)*w^3+((-60*d^2+504*d-1056)*v^3+((-47*d^2+386*d-792)*u)*v^2+((-9*d^2+72*d-144)*u^2)*v)*w^2+((-43*d^2+364*d-768)*v^4+((-43*d^2+358*d-744)*u)*v^3+((-9*d^2+72*d-144)*u^2)*v^2)*w+(-12*d^2+102*d-216)*v^5+((-15*d^2+126*d-264)*u)*v^4+((-3*d^2+24*d-48)*u^2)*v^3)/(((4*d-18)*v)*w))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2128128128128127129127127127,"-(((5*d-24)*w^4+((19*d-90)*v+(18*d-84)*u)*w^3+((27*d-126)*v^2+((53*d-246)*u)*v+(21*d-96)*u^2)*w^2+((17*d-78)*v^3+((52*d-240)*u)*v^2+((42*d-192)*u^2)*v+(8*d-36)*u^3)*w+(4*d-18)*v^4+((17*d-78)*u)*v^3+((21*d-96)*u^2)*v^2+((8*d-36)*u^3)*v)/(4*d-18))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2128128128128128128127127127,"-((-d+6)*w^4+((-5*d+26)*v+(-2*d+12)*u)*w^3+((-9*d+42)*v^2+((-7*d+38)*u)*v+(-d+6)*u^2)*w^2+((-7*d+30)*v^3+((-8*d+40)*u)*v^2+((-2*d+12)*u^2)*v)*w+(-2*d+8)*v^4+((-3*d+14)*u)*v^3+((-d+6)*u^2)*v^2)/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"},
                {2128128128128128129127127127,"-(((d-6)*w^5+((3*d-18)*v+(3*d-18)*u)*w^4+((3*d-18)*v^2+((7*d-42)*u)*v+(3*d-18)*u^2)*w^3+((d-6)*v^3+((5*d-30)*u)*v^2+((5*d-30)*u^2)*v+(d-6)*u^3)*w^2+(((d-6)*u)*v^3+((2*d-12)*u^2)*v^2+((d-6)*u^3)*v)*w)/(2*d-9))/((4*d-16)*w^3+((12*d-48)*v+(4*d-16)*u)*w^2+((12*d-48)*v^2+((8*d-32)*u)*v)*w+(4*d-16)*v^3+((4*d-16)*u)*v^2)"}
            }
        },
        {99001001000000000000000000000,
            {
                {2127127128128127128127127127,"-(((-27*d^4+378*d^3-1941*d^2+4350*d-3600)*w^2+((-27*d^4+378*d^3-1941*d^2+4350*d-3600)*v+(-81*d^4+1107*d^3-5580*d^2+12324*d-10080)*u)*w+((-81*d^4+1107*d^3-5580*d^2+12324*d-10080)*u)*v+(-54*d^4+729*d^3-3639*d^2+7974*d-6480)*u^2)/((((d^2-9*d+20)*u)*v^2)*w^3+(((2*d^2-18*d+40)*u)*v^3+((3*d^2-27*d+60)*u^2)*v^2)*w^2+(((d^2-9*d+20)*u)*v^4+((4*d^2-36*d+80)*u^2)*v^3+((3*d^2-27*d+60)*u^3)*v^2)*w+((d^2-9*d+20)*u^2)*v^4+((2*d^2-18*d+40)*u^3)*v^3+((d^2-9*d+20)*u^4)*v^2))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2127127128128128127127127127,"-(((27*d^5-486*d^4+3453*d^3-12114*d^2+21000*d-14400)*w^2+((27*d^5-486*d^4+3453*d^3-12114*d^2+21000*d-14400)*v+(27*d^5-486*d^4+3453*d^3-12114*d^2+21000*d-14400)*u)*w+((90*d^5-1611*d^4+11411*d^3-39976*d^2+69276*d-47520)*u)*v)/((((d^3-13*d^2+56*d-80)*u)*v)*w^4+(((3*d^3-39*d^2+168*d-240)*u)*v^2+((4*d^3-52*d^2+224*d-320)*u^2)*v)*w^3+(((3*d^3-39*d^2+168*d-240)*u)*v^3+((9*d^3-117*d^2+504*d-720)*u^2)*v^2+((6*d^3-78*d^2+336*d-480)*u^3)*v)*w^2+(((d^3-13*d^2+56*d-80)*u)*v^4+((6*d^3-78*d^2+336*d-480)*u^2)*v^3+((9*d^3-117*d^2+504*d-720)*u^3)*v^2+((4*d^3-52*d^2+224*d-320)*u^4)*v)*w+((d^3-13*d^2+56*d-80)*u^2)*v^4+((3*d^3-39*d^2+168*d-240)*u^3)*v^3+((3*d^3-39*d^2+168*d-240)*u^4)*v^2+((d^3-13*d^2+56*d-80)*u^5)*v))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2127128127128128127127127127,"-(((-27*d^3+243*d^2-726*d+720)*w+(-27*d^3+243*d^2-726*d+720)*v)/((((d-4)*u^2)*v)*w^2+(((2*d-8)*u^2)*v^2+((2*d-8)*u^3)*v)*w+((d-4)*u^2)*v^3+((2*d-8)*u^3)*v^2+((d-4)*u^4)*v))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2127128128128128128127127127,"-(((-3*d^2+24*d-48)*w^2+((-3*d^2+24*d-48)*v)*w+((4*d^2-34*d+72)*u)*v)/(((u)*v)*w^2+((2*u)*v^2+(2*u^2)*v)*w+(u)*v^3+(2*u^2)*v^2+(u^3)*v))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2128127128128127127128127127,"-(((18*d^3-204*d^2+750*d-900)*w+(18*d^3-204*d^2+750*d-900)*v)/(((d-4)*u)*w^3+(((2*d-8)*u)*v+(2*d-8)*u^2)*w^2+(((d-4)*u)*v^2+((2*d-8)*u^2)*v+(d-4)*u^3)*w))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2128127128128127128127127127,"-(((9*d^3-93*d^2+318*d-360)*w^2+((21*d^3-223*d^2+780*d-900)*v+(9*d^3-93*d^2+318*d-360)*u)*w+((27*d^3-297*d^2+1068*d-1260)*u)*v)/(((2*d-8)*v)*w^4+((4*d-16)*v^2+((6*d-24)*u)*v)*w^3+((2*d-8)*v^3+((8*d-32)*u)*v^2+((6*d-24)*u^2)*v)*w^2+(((2*d-8)*u)*v^3+((4*d-16)*u^2)*v^2+((2*d-8)*u^3)*v)*w))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2128128127127127128127127127,"-((-36*d^4+486*d^3-2426*d^2+5316*d-4320)/((d^2-8*d+16)*w^4+((2*d^2-16*d+32)*v+(2*d^2-16*d+32)*u)*w^3+((d^2-8*d+16)*v^2+((2*d^2-16*d+32)*u)*v+(d^2-8*d+16)*u^2)*w^2))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2128128127128127128127127127,"-((((-36*d^3+408*d^2-1500*d+1800)*v+(-9*d^3+93*d^2-318*d+360)*u)*w+(-36*d^3+408*d^2-1500*d+1800)*v^2+((-27*d^3+297*d^2-1068*d+1260)*u)*v)/((((2*d-8)*u)*v)*w^3+(((4*d-16)*u)*v^2+((4*d-16)*u^2)*v)*w^2+(((2*d-8)*u)*v^3+((4*d-16)*u^2)*v^2+((2*d-8)*u^3)*v)*w))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2128128127128128128127127127,"-(((-6*d^2+54*d-120)*w^2+((-6*d^2+54*d-120)*v+(d^2-10*d+24)*u)*w+((6*d^2-54*d+120)*u)*v)/((u)*w^3+((2*u)*v+2*u^2)*w^2+((u)*v^2+(2*u^2)*v+u^3)*w))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2128128127128128129127127127,"-(((4*d^2-44*d+120)*w+(4*d^2-44*d+120)*v+(3*d^2-32*d+84)*u)/((d-4)*w^2+((2*d-8)*v+(2*d-8)*u)*w+(d-4)*v^2+((2*d-8)*u)*v+(d-4)*u^2))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2128128128128127128127127127,"-(((-3*d^2+24*d-48)*w^2+((-10*d^2+82*d-168)*v)*w+(9*d^2-78*d+168)*v^2)/((2*v)*w^3+(4*v^2+(4*u)*v)*w^2+(2*v^3+(4*u)*v^2+(2*u^2)*v)*w))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2128128128128127129127127127,"-(((5*d-24)*w+(9*d-42)*v+(8*d-36)*u)/(2*w^2+(4*v+4*u)*w+2*v^2+(4*u)*v+2*u^2))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2128128128128128128127127127,"-(((-2*d^2+21*d-54)*w+(-2*d^2+21*d-54)*v+(-4*d^2+34*d-72)*u)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"},
                {2128128128128128129127127127,"-(((d-6)*w)/(w+v+u))/((8*d^2-68*d+144)/(w^2+(2*v+2*u)*w+v^2+(2*u)*v+u^2))"}
            }
        },
        {98000000000000000000000000000,
            {
                {2128128128128128128127127127,"-(1)/(-1)"}
            }
        },
        {2128128128128128129127127127,
            {
{2128128128128128129127127127,"1"}}},
        {2128128128128128128127127127,
            {
{2128128128128128128127127127,"1"}}},
        {2128128128128127129127127127,
            {
{2128128128128127129127127127,"1"}}},
        {2128128128128127128129127127,
            {
{2128128128128127128129127127,"1"}}},
        {2128128128128127128128127127,
            {
{2128128128128127128128127127,"1"}}},
        {2128128128128127128127127127,
            {
{2128128128128127128127127127,"1"}}},
        {2128128128127127128128127127,
            {
{2128128128127127128128127127,"1"}}},
        {2128128127128128129127127127,
            {
{2128128127128128129127127127,"1"}}},
        {2128128127128128128127127127,
            {
{2128128127128128128127127127,"1"}}},
        {2128128127128127128127127127,
            {
{2128128127128127128127127127,"1"}}},
        {2128128127127127128127127127,
            {
{2128128127127127128127127127,"1"}}},
        {2128127128128127128129127127,
            {
{2128127128128127128129127127,"1"}}},
        {2128127128128127128128127127,
            {
{2128127128128127128128127127,"1"}}},
        {2128127128128127128127127127,
            {
{2128127128128127128127127127,"1"}}},
        {2128127128128127127128127127,
            {
{2128127128128127127128127127,"1"}}},
        {2127128128128128128127127127,
            {
{2127128128128128128127127127,"1"}}},
        {2127128127128128127127127127,
            {
{2127128127128128127127127127,"1"}}},
        {2127127128128128127127127127,
            {
{2127127128128128127127127127,"1"}}},
        {2127127128128127128127127127,
            {
{2127127128128127128127127127,"1"}}}
    },
    {
        {103001001000000000000001000001,{2,{1,1,1,1,0,1,1,0,-1}}},
        {103001001000000000000001000000,{2,{1,1,1,1,0,1,1,-1,0}}},
        {103001001000000000000000000000,{2,{1,1,1,1,-1,1,1,0,0}}},
        {102000000000000000000000000000,{2,{1,1,1,1,0,1,1,0,0}}},
        {99001001000000000000000001001,{2,{1,1,1,1,1,1,0,0,-1}}},
        {99001001000000000000000001000,{2,{1,1,1,1,1,1,0,-1,0}}},
        {99001001000000000000000000000,{2,{1,1,1,1,1,1,-1,0,0}}},
        {98000000000000000000000000000,{2,{1,1,1,1,1,1,0,0,0}}},
        {2128128128128128129127127127,{2,{1,1,1,1,1,2,0,0,0}}},
        {2128128128128128128127127127,{2,{1,1,1,1,1,1,0,0,0}}},
        {2128128128128127129127127127,{2,{1,1,1,1,0,2,0,0,0}}},
        {2128128128128127128129127127,{2,{1,1,1,1,0,1,2,0,0}}},
        {2128128128128127128128127127,{2,{1,1,1,1,0,1,1,0,0}}},
        {2128128128128127128127127127,{2,{1,1,1,1,0,1,0,0,0}}},
        {2128128128127127128128127127,{2,{1,1,1,0,0,1,1,0,0}}},
        {2128128127128128129127127127,{2,{1,1,0,1,1,2,0,0,0}}},
        {2128128127128128128127127127,{2,{1,1,0,1,1,1,0,0,0}}},
        {2128128127128127128127127127,{2,{1,1,0,1,0,1,0,0,0}}},
        {2128128127127127128127127127,{2,{1,1,0,0,0,1,0,0,0}}},
        {2128127128128127128129127127,{2,{1,0,1,1,0,1,2,0,0}}},
        {2128127128128127128128127127,{2,{1,0,1,1,0,1,1,0,0}}},
        {2128127128128127128127127127,{2,{1,0,1,1,0,1,0,0,0}}},
        {2128127128128127127128127127,{2,{1,0,1,1,0,0,1,0,0}}},
        {2127128128128128128127127127,{2,{0,1,1,1,1,1,0,0,0}}},
        {2127128127128128127127127127,{2,{0,1,0,1,1,0,0,0,0}}},
        {2127127128128128127127127127,{2,{0,0,1,1,1,0,0,0,0}}},
        {2127127128128127128127127127,{2,{0,0,1,1,0,1,0,0,0}}}
    }
}


==> anc/nbox0/pri-nb0.m <==
{G[2, {0, 0, 1, 1, 0, 1, 0, 0, 0}], G[2, {0, 0, 1, 1, 1, 0, 0, 0, 0}], 
 G[2, {0, 1, 0, 1, 1, 0, 0, 0, 0}], G[2, {1, 1, 0, 0, 0, 1, 0, 0, 0}], 
 G[2, {0, 0, 1, 1, 1, 0, 1, 0, 0}], G[2, {1, 0, 0, 1, 1, 0, 1, 0, 0}], 
 G[2, {1, 0, 1, 1, 0, 0, 1, 0, 0}], G[2, {1, 0, 1, 1, 0, 1, 0, 0, 0}], 
 G[2, {1, 1, 0, 1, 0, 1, 0, 0, 0}], G[2, {0, 0, 1, 1, 1, 1, 1, 0, 0}], 
 G[2, {0, 1, 1, 1, 1, 1, 0, 0, 0}], G[2, {1, 0, 1, 1, 0, 1, 1, 0, 0}], 
 G[2, {1, 0, 1, 1, 0, 1, 2, 0, 0}], G[2, {1, 0, 1, 1, 1, 0, 1, 0, 0}], 
 G[2, {1, 1, 0, 0, 1, 1, 1, 0, 0}], G[2, {1, 1, 0, 1, 1, 1, 0, 0, 0}], 
 G[2, {1, 1, 0, 1, 1, 2, 0, 0, 0}], G[2, {1, 1, 1, 0, 0, 1, 1, 0, 0}], 
 G[2, {1, 1, 1, 1, 0, 1, 0, 0, 0}], G[2, {1, 1, 1, 1, 0, 2, 0, 0, 0}], 
 G[2, {1, 0, 1, 1, 1, 1, 1, 0, 0}], G[2, {1, 1, 0, 1, 1, 1, 1, 0, 0}], 
 G[2, {1, 1, 1, 1, 0, 1, 1, 0, 0}], G[2, {1, 1, 1, 1, 0, 1, 2, 0, 0}], 
 G[2, {1, 1, 1, 1, 1, 0, 1, 0, 0}], G[2, {1, 1, 1, 1, 1, 1, 0, 0, 0}], 
 G[2, {1, 1, 1, 1, 1, 2, 0, 0, 0}], G[2, {1, 1, 1, 1, 1, 1, 1, 0, 0}], 
 G[2, {1, 1, 1, 1, 1, 1, 2, 0, 0}]}

